Reciprocity can halve what a mechanical network can learn

A passive, reciprocal, linear network driven by forces or currents and read at points it drives cannot be trained below an error floor computed from the target beforehand. The usual parameter count for such networks does not charge for Maxwell-Betti reciprocity. We prove that when such an elastic, resistor or flow network has a symmetric response operator and p driven degrees of freedom are also read, its reachable response blocks lie in a subspace of codimension p(p-1)/2, whatever its size and topology, and the floor is the distance to it. On targets with a reachable symmetric part, a second-order optimiser ends within 0.1% of the floor in 142 of 144 simulated runs, and a contrastive rule with a bond-local update direction, within its step budget, in 22 of 24. Reciprocity charges a list of single drive-read tasks only for the pairs it instruments in both directions, and a rank test on the passive network says in advance whether, and on which bonds, odd couplings locally restore the lost directions, at a cost in non-reciprocity that the target bounds from below. Under an imposed-displacement drive, the one most physical-learning hardware uses, reciprocity survives as a weaker law, an exact balance between forward and reverse transmissions once each is weighted by the driving-point compliance at its input, and an inequality on their product, under which no symmetric positive-definite chain meets both targets of a published robotic metamaterial. All nineteen published layouts we tabulated pay nothing; a force-driven layout that asks one pair to respond differently in its two directions will.

==> anc/README.md <==
# Code and data for *Reciprocity can halve what a mechanical network can learn*

## Version

**Release 1.5.1, 2026-09-25.** This README is the release note; there is no
separate CHANGELOG file in the archive, and no version string in any script, so
this section is how you tell which release you hold.

Changes from 1.5.0 to 1.5.1 (plotting scripts only):

- **The eight plotting scripts `experiments/make_fig1.py` to `make_fig8.py`
  were re-laid out** so that no text overlaps a line, marker or other text at
  print size: label, annotation and legend positions, font sizes (at least
  6.5 pt when a figure is printed 17 cm wide), margins and axis limits that clip
  no data. Every plotted curve, marker, bar and count is unchanged, and each
  script prints the same summary as in 1.5.0.
- **Five labels were reworded to say what the data show, and one symbol redrawn:** Figure 3b
  `(m-1)/(2m)`; the Figure 2c legend "inside room criterion" and "outside room
  criterion" (it named an equation number valid in one version of the paper
  only), with the Figure 2b legend reduced to marker shapes; the Figure 4c box
  "random" (experiment 04's random-target ensemble); the Figure 6a labels
  "p = m: stalls on the floor" and "p = 0: no floor"; and in Figure 1a the force
  and read-out at the shared degree of freedom drawn as two parallel arrows
  along the same coordinate. The Figure 8b legend now sits below the panels.
- Nothing else changed: every experiment script, every `src/` module and every
  result file is byte-identical to 1.5.0.

Changes from 1.4.0 to 1.5.0:

- **Experiment 22 was added.** `experiments/exp22_price_of_nonreciprocity.py`
  and its six result files (`results/exp22_lemma.csv`, `exp22_ratio_abstract.csv`,
  `exp22_ratio_model.csv`, `exp22_qr_vs_bruteforce.csv`, `exp22_torquefree.csv`
  and `results/exp22_summary.json`) are new.
- **Experiment 10 gained five columns.**
  `experiments/exp10_large_deform.py` now writes the singular values that decide
  its rank cutoff — `sv_at_bound`, `sv_first_discarded`, `sv_gap`,
  `sv_at_bound_rel`, `sv_first_discarded_rel`, appended in that order after
  `attained` — so that the `1e-7` cutoff can be audited from
  `results/exp10_large_deform.csv` instead of being taken on trust. The paper
  calls that cutoff outcome-determining and quotes the gap it rests on; until
  this release the gap could not be recomputed from any deposited table. **No
  pre-existing value moved**: all fourteen old columns of
  `results/exp10_large_deform.csv` are byte-identical to 1.4.0 over all 59 rows,
  and the file's old lines are byte-exact prefixes of the new ones. The row for
  `exp10` in *What each script establishes* below gives the measured figures.
- **Experiment 23 and Figure 8 were added.**
  `experiments/exp23_running_example.py`, its five result files
  (`results/exp23_runs.csv`, `results/exp23_curves.csv`,
  `results/exp23_summary.json`, and the two post-hoc sweeps
  `results/exp23_allbonds.csv` and `results/exp23_clamp.csv`), its
  pre-registration `experiments/PREREG-exp23.md` and the plotting script
  `experiments/make_fig8.py` are new. Experiment 23 is the paper's running
  example: one network, one reversed task, one odd bond. It reads nothing that
  an earlier experiment wrote and changes no earlier file.
- **The legend of Figure 2c was relabelled.** `experiments/make_fig3.py` now
  labels its two bar colours "inside criterion (32)" and "outside criterion
  (32)", where 1.4.0 read "criterion met" and "criterion not met"; (32) is the
  number the attainment criterion carries in the paper. Those two strings are
  the only change to the script, and no result file is involved.
- Nothing else changed: every other file of 1.4.0 is byte-identical, and no
  computation of any earlier experiment moved. 1.5.0 is 1.4.0 plus experiments
  22 and 23, the pre-registration of experiment 23, `make_fig8.py`, the five
  exp10 columns and the relabelled legend of `make_fig3.py`.
- The exp22 script was revised once before this release, after an independent
  verification: Part 2 now reports the passive substitution on two sub-ensembles
  rather than one (the small shared set as before, and `P` = the whole free set,
  the case that settles it), Part 1 counts the two clauses of prop:ratio apart so
  that no field records the equality clause's round-off as a violation, Part 3
  asserts its ten seeds instead of silently reporting fewer, Part 4 quotes the
  first-order price on both its natural set and the solved set, and Part 0's seed
  is an explicit integer. `results/exp22_torquefree.csv` and
  `results/exp22_qr_vs_bruteforce.csv` are byte-identical across that revision;
  `exp22_lemma.csv`, `exp22_ratio_abstract.csv` and `exp22_ratio_model.csv`
  gained columns and lost none whose values changed.

Changes from 1.3.1 to 1.4.0:

- `results/exp18_wedge.csv`: the agreement flag was renamed from `theorem9` to
  `wedge_law_holds`. The old name pointed at a theorem number that two
  renumberings had left out of date. **Only the header changed** — every value
  in the file is byte-identical to 1.3.1.
- Corrections to comments, docstrings and printed text across the experiment
  and plotting scripts, and to this README. **No computation changed**: all 36
  CSV tables and the one JSON file are byte-identical to 1.3.1.

How to tell which release you hold: if
`experiments/exp22_price_of_nonreciprocity.py` is present you hold 1.5.0 or
later, and a "Release 1.5.1" heading at the top of this README (with
`version: "1.5.1"` in `CITATION.cff`) marks 1.5.1. If it is absent, then `results/exp18_wedge.csv` decides: a
`wedge_law_holds` column means 1.4.0, a `theorem9` column means 1.3.1 or
earlier.

Everything the paper reports is produced by the scripts here. For twenty-three of
the twenty-four experiment scripts there is nothing to configure and nothing to
download: run a script, get the table that appears in the paper. The exception
is `exp17`, which reads the deposited data of Du et al.; we do not redistribute
it, so that one file has to be fetched from their Zenodo record before the
script's parts 2 and 3 will run — see **[Data you have to
fetch](#data-you-have-to-fetch)** below. All twenty-four experiment scripts are
deterministic: on a fixed machine and
software stack each reproduces its own result files byte for byte on repeated
runs. The reference environment is Python 3.11 with NumPy 2.4, SciPy 1.17 and
OpenBLAS; the twenty-four experiment scripts were checked in a clean environment
containing those three packages and nothing else — the eight plotting scripts
additionally need matplotlib. Across different machines, LAPACK builds or
BLAS threadings, the reported quantities reproduce but the floating-point
output is not claimed to be bit-identical — see the caveats below.

```
src/          5 modules: the physics, the exact Jacobian, the two learning procedures
experiments/  33 files: 24 experiment scripts, each printing the numbers it
              establishes, 8 plotting scripts that draw the figures, and
              PREREG-exp23.md, the pre-registration of exp23
results/      the deposited output, as committed: 45 CSV tables and 3 JSON files
              (the certified configurations of exp06 and the summaries of exp22
              and exp23).
              Not every check writes here; see below
```

Not every check writes a table. The print-only checks, in full, are:

| Script | What is printed and not deposited |
|---|---|
| `exp18b_independent_check.py` | all of it — the script writes no file at all |
| `exp13_passivity_floor.py` | part 1 (the algebra of the two-term split) and part 5 (the square lattice) |
| `exp20_multiclamp_rank.py` | part 0 (exact Jacobian against central finite differences) and part 3 (the invariance checks on random `C_P`) |
| `exp14_layout_task.py` | part 1 (`C(p)` counts distinct constraints, by enumeration over budgets 1–12) |
| `exp12_layout_budget.py` | part 1 (the closed form for `C(p)` against brute force, `B = 1..39`) |

All of these are print-only by design rather than by oversight: each regenerates
itself exactly from its fixed integer seeds — or, for `exp12` part 1 and `exp14`
part 1, from a deterministic enumeration with no seed at all — whenever the
script is run, so the printed numbers are the record. The paper states this for
`exp13` in its Data availability section and quotes `exp18b` from the printed
output in Appendix D. Every other number a script computes is written to
`results/`; the tables listed there below are complete for the parts not named
in the table above.

## Requirements

Python 3.9+, `numpy`, `scipy`, `matplotlib`. Nothing else. No installation step.

## Reproducing the paper

```bash
cd experiments
python3 exp01_rank_vs_bound.py      #   1.7 s   the two extremes, T = S and T n S = {}
python3 exp02_overlap_law.py        #   2.9 s   deficit = p(p-1)/2, and (m-1)/2m
python3 exp03_theorem_check.py      #  11.6 s   mechanism, subspace, bound, criterion
python3 exp04_learning.py           #   7 min   the error floor, Levenberg-Marquardt
python3 exp05_duality.py            #    25 s   the identity of the duality theorem
python3 exp06_certificate.py        #    90 s   certificates over F_ell; failures over Q
python3 exp07_coupled.py            #   8 min   the floor under coupled learning
python3 exp08_dimension.py          #   1.2 s   three dimensions, and bending
python3 exp09_design_rule.py        # 3.5 min   the design rule, run
python3 exp10_large_deform.py       # 3.2 min   the tangent bound at large strain
python3 exp11_frequency.py          #   0.5 s   the bound at finite frequency
python3 exp12_layout_budget.py      #   0.5 s   the layout law at fixed instrumentation
python3 exp13_passivity_floor.py    # 3.2 min   the floor with passivity, and its two terms
python3 exp14_layout_task.py        # 7.4 min   the layout, on a prescribed task
python3 exp15_layouts_lit.py        # 0.02 s    forfeited fraction in the literature
python3 exp16_dirichlet.py          #    21 s   the imposed-displacement law
python3 exp17_du_replication.py     #   1 s     the obstruction in a published experiment
python3 exp18_wedge_recovery.py     #   6 s     what non-reciprocity recovers; the multi-clamp law
python3 exp18b_independent_check.py #   8 s     the same two claims, by a second implementation
python3 exp19_submersion_check.py   #  67 s     exact recovery near the passive response (Newton solves)
python3 exp20_multiclamp_rank.py    #   3 s     the rank ceiling for families of imposed tasks
python3 exp21_task_deficit.py       # 6.9 min   the deficit of an imposed task list; the digon law
python3 exp22_price_of_nonreciprocity.py # 17 s the non-reciprocity a target demands; the least
                                    #          odd coupling; the torque-free realisation
python3 exp23_running_example.py    #    55 s   one network: a reversed pair creates the floor,
                                    #          one odd bond removes it (2 s without the
                                    #          two post-hoc sweeps)
#   exp17 needs the Du et al. deposit, Zenodo 10.5281/zenodo.18544299, which we
#   do not redistribute.  Put its Main_Text/Fig_2/Fig_2_abc directory at
#   anc/data/du_fig2/, or set DU_DATA to wherever you unpacked it.  Without it
#   the script runs part 1 only (the algebra and the ensemble), prints where it
#   looked, and leaves the deposited results/exp17_du_replication.csv untouched.
for f in 1 2 3 4 5 6 7 8; do python3 make_fig$f.py; done
```

Total about forty-four minutes on one core, for the twenty-four experiment
scripts; the eight plotting scripts add a few seconds.

### The plotting scripts, and which figure of the paper each draws

**The script numbers and the paper's figure numbers are not the same**, for two
of the eight. Read this table rather than assuming `make_figN.py` draws Figure
N. The output filenames are historical and match the script, not the paper.

| Script | Output file | Figure in the paper |
|---|---|---|
| `make_fig1.py` | `figures/fig1_setup.pdf` | Figure 1 |
| `make_fig2.py` | `figures/fig2_capacity_deficit.pdf` | **Figure 3** |
| `make_fig3.py` | `figures/fig3_robustness.pdf` | **Figure 2** |
| `make_fig4.py` | `figures/fig4_learning.pdf` | Figure 4 |
| `make_fig5.py` | `figures/fig5_coupled.pdf` | Figure 5 |
| `make_fig6.py` | `figures/fig6_design_rule.pdf` | Figure 6 |
| `make_fig7.py` | `figures/fig7_phase_diagram.pdf` | Figure 7 |
| `make_fig8.py` | `figures/fig8_running_example.pdf` | Figure 8 |

Figures 2 and 3 of the paper are swapped relative to the script numbering
because the robustness float is placed before the overlap-law float in the text.
Each of the two scripts says so in its own docstring. Where a plotting script
refers to another figure for its palette or its conventions, it names the
**script** that draws it (`make_fig1.py`, and so on), not a paper figure number.

Each plotting script writes into `anc/figures/`, **creating that directory if it
does not exist**. `figures/` is not part of this archive: it holds only
regenerated output, the paper ships its own copies of the PDFs, and nothing else
here reads from it. Deleting it costs nothing; re-running the eight scripts
recreates it.

## Data you have to fetch

Only `exp17_du_replication.py` reads anything that is not in this archive. Its
parts 2 and 3 replicate the two training runs behind Fig. 2 of Du et al.
(2026), from that paper's own deposit, which we do not have the right to
redistribute. Download it from Zenodo,
[doi:10.5281/zenodo.18544299](https://doi.org/10.5281/zenodo.18544299), and
either

* copy or symlink its `Main_Text/Fig_2/Fig_2_abc/` directory to `data/du_fig2/`
  beside `experiments/` — that is where the script looks by default, so nothing
  else is needed; or
* set `DU_DATA` to that directory:
  `DU_DATA=/path/to/Replication_Data/Main_Text/Fig_2/Fig_2_abc python3 exp17_du_replication.py`.

The directory must contain `Simulation/sim_p/` and `Simulation/sim_a/` with the
`K_step.npy`, `Ko_step.npy`, `Kp_step.npy`, `Ka_step.npy` and `Error_step.npy`
arrays. Without it the script says so, names the path it tried, runs part 1 —
the algebra and the random-`K` ensemble, which need no data — and leaves the
deposited `results/exp17_du_replication.csv` (531 rows, the complete run) in
place. Only if that file is absent does it write the 23 rows part 1 produces
(3 algebra, 5 ensemble, 15 initial-condition).

## What each script establishes

| Script | Claim in the paper |
|---|---|
| `exp01` | With `T = S` a passive network reaches only `m(m+1)/2`; with `T n S = {}` it reaches `m^2` where it has the room |
| `exp02` | The deficit is exactly `p(p-1)/2`, independent of `m`; at full overlap the lost fraction is `(m-1)/2m` |
| `exp03` | Every passive Jacobian column is symmetric on the shared block; the bound is never violated; the attainment criterion |
| `exp04` | The error floor of Theorem 2, found by Levenberg-Marquardt from independent random starts |
| `exp05` | The identity of the duality theorem (Theorem 13 of the preprint): `d - rank J = dim(Y n K V^perp K)`, including where the bound is *not* attained |
| `exp06` | Exact certificates of attainment over `F_ell` (ell = 2^61 - 1; `p` is reserved for the overlap); the instances that do not certify are settled exactly over `Q` |
| `exp07` | The same floor, found by coupled learning — a local rule in which each bond sees only its own extension |
| `exp08` | None of it depends on two dimensions or on central-force springs |
| `exp09` | The design rule: moving the sensors off the actuators removes the floor |
| `exp10` | The bound holds for the tangent response at pre-loaded states, to 60% bond strain. The `1e-7` rank cutoff this rests on is outcome-determining — at `1e-9` the measured ranks exceed the bound in 21 of the 59 cases — so the spectrum it is placed in is **deposited rather than asserted**, in five columns added in release 1.5.0: `sv_at_bound` (the singular value at the predicted rank `bound`, the last one retained), `sv_first_discarded` (the next one down, the first one discarded), `sv_gap` (their ratio, the gap), and `sv_at_bound_rel`, `sv_first_discarded_rel`, the same two normalised by the largest singular value, which is the scale the cutoff is compared against. Measured over the 59 rows: `sv_gap` runs `1.640e6` to `2.123e8`, median `3.334e7`; `sv_first_discarded_rel` runs `1.743e-10` to `2.107e-09`, median `8.536e-10`; `sv_at_bound_rel` runs `1.955e-03` to `1.382e-01`. So `1e-7` sits 1.7 to 2.8 decades above the first discarded value and 4.3 to 6.1 decades below the last retained one, and `sv_first_discarded_rel < 1e-7` with `sv_at_bound_rel > 1e-7` in 59 of 59. The `1e-9` count is readable off the table too: `sv_first_discarded_rel > 1e-9` in exactly 21 of the 59 rows, and those are exactly the 21 whose rank exceeds the bound at that cutoff. **Each of the five is the median over the three finite-difference steps taken independently, as `rank` itself is**, so `sv_gap` is the median of the per-step ratios and is NOT in general the quotient of the two level columns — it equals `sv_at_bound_rel / sv_first_discarded_rel` in 33 rows of 59 and `sv_at_bound / sv_first_discarded` in 32. Read `sv_gap` as the gap and the other four as the levels; do not divide one pair to obtain the other. The steps disagree about the first discarded value by a factor of 11 to 140 and about the value at the predicted rank not at all, which is exactly why `1e-9`, inside that moving floor, gives ranks that disagree across the three steps in all 59 cases while `1e-7` gives the same rank at every step in all 59 (`rank_spread = 0` on every row) |
| `exp11` | The bound holds for the dynamic Green function at every frequency, when mass and damping are symmetric |
| `exp12` | At fixed instrumentation budget the reachable dimension is maximal at *full* overlap, not disjoint |
| `exp13` | Passivity adds a second, orthogonal term to the error floor; it is what made Theorem 2 loose on generic targets |
| `exp14` | `Lambda(p)` counts constraints on one fixed object, so the two design rules do not conflict; and the floor predicts the end-to-end error exactly |
| `exp15` | at every passive layout in the cited literature the forfeited fraction is exactly zero; the published platforms all drive one set of degrees of freedom and read another. `results/exp15_layouts_lit.csv` has **24 rows: the 19 counted layouts plus 5 the source papers leave ambiguous**, which carry `key = ambiguous`, blank `dim`, `codim`, `forfeited_fraction`, `passive` and `drive` fields, and a note beginning "EXCLUDED FROM THE COUNT:". Main text Table 2 is the same 19 + 5. Among the 19 counted rows the `drive` column records imposed-displacement versus applied-force drive, 16 and 3 |
| `exp16` | under an imposed-displacement drive the transmission obeys `D_nu_mu C_mu_mu = D_mu_nu C_nu_nu` whenever `C = C^T`. From symmetry alone the cyclic products agree and the rank of dD/dk is bounded by `min(n_b, (p-1)(p+2)/2)`, a deficit of at least `(p-1)(p-2)/2` against the p(p-1) off-diagonal entries -- a bound on rank, not a containment: no subspace of that codimension is exhibited. Part 4 measures the separate, empirical question of whether that ceiling is *attained*, and on these networks it is, in 20 of 20 configurations, with the odd-coupling control reaching the full `p(p-1)` at `p = 3` in 20 of 20. Part 3 measures the sign law, `D_nu_mu D_mu_nu < 0` never occurring on a passive network; the further inequality `D_nu_mu D_mu_nu < 1` for `mu != nu` follows from positive definiteness by Cauchy-Schwarz but **is not measured by this script** — no part computes the product against 1 and the CSV carries no column for it. Passivity is sufficient for `C = C^T`, not the hypothesis. `results/exp16_dirichlet.csv` emits its parts out of order: the `part` column runs 1,1,2,3,3,4,4,4,**6,6,5,5,5,5**, because part 6 (the cycle law) is computed before part 5 (the Du et al. chain). Select on `part`, not on position |
| `exp17` | the two targets of Du et al. Fig. 2 require `W = z1'K z1 + z2'K z2 = 0`, impossible for positive-definite `K`. Over all 21 deposited epochs of both runs: the reciprocal run never reaches its floor and its symmetric part leaves the positive-definite cone (`lam_min` first negative at epoch 5, negative from epoch 8, `-0.273` at the last epoch), while the non-reciprocal run keeps `lam_min >= 0.0114` and reaches `8.7e-7`. Also reports the random-`K` ensemble that puts the epoch-0 agreement in context, and reproduces their learning loop to show their Gershgorin monostability guard does not act on the update |
| `exp18` | at `a = 0` the projection of the Jacobian image onto `A_P` equals the span of the wedges `z_b|_P ^ w_b|_P` with `w_b = C q_b`, `z_b = C s_b` (Theorem 16): they agree in 1008 of the 1008 deposited **rows**, including the room-limited ones the two-rank-equality argument of Sec. 5 excludes. Those 1008 rows are 945 distinct **configurations**: the sweep runs `p` over `{0, 1, floor(m/2), m}`, and at `m = 3` the value `floor(m/2)` coincides with `p = 1`, so 63 rows (36 Delaunay, 27 lattice) repeat that case at the same seed. Both counts are as the paper reports them (Sec. 5). The wedges span `Lambda^2 R^p` in 251 of 252 at full overlap (the exception is a room-limited lattice configuration), and in those 251 the `p(p-1)/2` odd bonds chosen by a pivoted QR of the raw wedge matrix recover `A_P` in 251 of 251 and reach the full block `m^2` in 251 of 251. At `p = 0` the projection is zero while the odd branch still gains rank, which separates the symmetry effect from the parameter effect. Also checks the multi-clamp law (Theorem 11): `D_1 X = (D_2 Y)^T` to 3.7e-15 and `spec(D_2 D_1) in [0,1)` in 243 of 243. Ranks are taken after zeroing columns below 1e-12 of the largest and normalising the rest; the 1.3.0 release lacked the first step and reported 153 passive ranks above Theorem 1's bound; see the note in Appendix D, the corrections listed in the header of `exp18_wedge_recovery.py`, and the **Version** section at the top of this README |
| `exp18b` | the two claims of `exp18`, re-derived by routes the paper does not use: the multi-terminal transmission is rebuilt by solving the clamped equilibrium `K_FF u_F = -K_FA u_A` directly instead of through `C[B,A] X^-1`, and the Jacobian is taken by central finite differences instead of the closed form. Shares no code with `src/`: geometry, bonds, pinning and Jacobian are rebuilt from scratch. Agreement: transmission to 3.4e-11 over 300 networks, reciprocity identity to 9.3e-10, spectrum in [0,1) in 300/300, and projection-rank = wedge-rank in 120/120 (2D) and 60/60 (3D) |
| `exp19` | Corollary 17 (exact recovery): on the Delaunay networks of `exp18` at every overlap `p >= 2` (336 configurations, two stiffness seeds), Newton's method from `a = 0` realises every prescribed antisymmetric shared block of relative size 1e-4 to 1e-1 exactly with all odd couplings free (336/336 at every size); with only the `p(p-1)/2` bonds of the pivoted-QR selection it succeeds in 336, 335, 312 and 210 of 336 at sizes 1e-4, 1e-3, 1e-2, 1e-1, against 287, 218, 127 and 75 for the rank-greedy selection, the difference tracking `sigma_min` of the selected wedges; where in addition the passive rank attains `d` (327 configurations) the full block is reached jointly in `(k, a)` in 327/327 at 1e-3. A negative control with too few odd bonds stalls at the residual predicted from the wedge matrix, to first order |
| `exp20` | Proposition 12 (rank ceiling for a family of imposed tasks): `rank d(D_tau)/dk <= min(n_b, p(p+1)/2 - 1)` when `C = C^T`, checked in 720 rows (Delaunay networks of 8 to 40 nodes, `p = 3` to `6`, singleton, singleton-to-rest, disjoint-subset and Du-type families, symmetric and odd-coupling arms) against an exact Jacobian verified by central differences; never exceeded, and attained in 264 of 264 configurations of 16 nodes or more where the `p(p+1)/2 - 1` term binds; the odd-coupling arm exceeds the symmetric ceiling in 330 of 360 rows (the 30 Du-type odd rows cannot, their 18 entries lying below the ceiling) and stays within `min(2 n_b, p(p-1))`. It also runs two checks that write **no table**: part 0, the exact Jacobian against central finite differences, and part 3, invariance of the map `C_P -> C_P diag(C_P)^-1` on random matrices, `p = 3..6`. Both are printed only; `results/exp20_multiclamp_rank.csv` holds parts 1 and 2 alone |
| `exp21` | the deficit `delta_L` of an imposed task list (Sec. 3.4 of the paper): `delta_L = dim M - dim M^s = dim(M n Skew)` in 1500 lists over five families, by two independent routes to the intersection dimension; the rank bound `rank dy/dk <= min(n_b, dim M - delta_L)` held and attained in 72 rows on Delaunay networks; the digon law (`delta_L` = the number of two-cycles of the drive-to-read digraph, self-loops free) in 4800 random coordinate lists over six families, plus a paired test that deleting and adding self-loops never moves `delta_L`; the block law `delta_L = p(p-1)/2` and the floor `= 1/2 ||B - B^T||_F` on 80 full blocks in exact rational arithmetic; the floor of the task-list theorem and its two-term orthogonal split in 1600 rows, with the floor equal to the least squares over `Sym(n)` and attained there, an infimum-only example over invertible `C`, a non-closed cone, and the Higham eigenvalue truncation wrong by a factor of exactly 2, whose exact floor 3 over `C >= 0` is attained at the SINGULAR psd `C = [[1,-1],[-1,1]]` and by no `C > 0` (the identity gives `y = (1,1,2)` and an error of 5); `delta_L = 0` and `q = 0` at all 19 tabulated layouts and at 304 further sub-lists on the same terminals (19 + 304 = 323 rows with `in_nineteen = 1`, which with the 7 rows below make up all 330 `part = 5` rows of `results/exp21_layouts.csv`), with Du et al. Fig. 2 excluded and recorded separately in two rows, because its protocol clamps three units SIMULTANEOUSLY: the list it actually imposes has the two combined drives and `J = 6`, `dim M = 6`, `dim M^s = 5`, `q = 2`, `delta_L = 1`, the one relation being Maxwell-Betti between the combined drives, while the ENCLOSING pair of full 3x3 blocks has `J = 18`, nine digons and `delta_L = 9` -- nine is the deficit of the enclosure and not of the protocol, and the drive is imposed in either case. Five further `part = 5` rows carry `in_nineteen = 0`: four are the remaining ambiguous entries of Table 2 (Lee et al. 2022, Li and Mao's Supplementary, Du et al. Fig. 3e, Rocks et al. 2019 — the fifth ambiguous entry being Du et al. Fig. 2, which has the two dedicated rows just described), and the fifth, `Altman2024_Fig4`, is not in `exp15`'s table at all: it is the symmetry net of Altman et al. Fig. 4, whose imposed task list is well defined even though no `(m_S, m_T, p)` block was tabulated for it. Also: Li and Mao's forward-plus-adjoint measurement list at `delta_L = 1`, the single relation identified as Maxwell-Betti to 1.5e-14; the restart sensitivity of `exp13` part 3, the medians moving from 1.3690/1.0165 at four restarts to 1.3647/1.0099 at sixteen on bit-identical targets; and a prescribed antisymmetric shared block of relative size 1e-2 realised by three odd bonds with the stiffnesses free in 9 of 9 (network, target) pairs -- 6 of the 9 by the first three pivots of the pivoted QR of the wedge matrix and the other 3 only by another triple -- against 0 of 9 for the QR triple at fixed `k` (run at the smaller target 1e-4), and 4 of 9 for the `p(p-1)/2 = 10` bonds the count of Corollary 17 asks for at fixed `k`. The other 5 miss the 1e-2 target: four halt below it, at a median target size of 4.4e-3, two of those with `sym(K_ff)` driven to the edge of positive definiteness (`sym_min_eig` 4.9e-15 and 3.1e-15), and the fifth reaches 1e-2 and fails to converge there with the symmetric part still definite. `sym_pd = 1` on every row of the file: positive definiteness is approached, never lost. |
| `exp22` | the three statements of the subsection "The price of non-reciprocity" (sec:price). **Proposition prop:ratio**, `eta(C_P) <= eta(K_ff)` with `eta(Z) = ||(sym Z)^-1/2 (anti Z) (sym Z)^-1/2||_2`: checked on 3000 abstract real matrices with `sym K_ff > 0` (sizes 2 to 8, `cond(K_s)` over up to six decades, `||K_a||_2/||K_s||_2` from 1e-3 to 1e3) and on 3360 odd-bond configurations (Delaunay, 9 to 32 nodes, three geometry seeds, `p = 2..6`). It holds in every one of the 5232 cases where `P` is a PROPER subset of the free set, the largest ratio there being **0.999727**; in the 1128 abstract cases where `P` is the WHOLE free set, the clause of prop:ratio that asserts EQUALITY, the ratio is 1 to within 2.6e-5 (median 4.1e-15), which is round-off at `cond(K_s)` up to 3.8e5 and is why the maximum over all 6360 cases prints as 1.0000264 rather than as 1. The two clauses are counted APART and never added: the CSV column that carries the verdict is `consistent_with_prop_ratio` (3000 of 3000), and the 11 equality-clause cases whose round-off carries them past `1 + 1e-9` — every one at `cond(K_s) >= 3.4e2` — are flagged by the neutrally named `above_1e9_tolerance`, never as failures of a proposition that asserts equality there. `violations_of_prop_ratio` in the JSON is 0. `sym C_P` is positive definite in 3000 of 3000 abstract cases. **The passive substitution fails**: replacing `K_s` by the passive `K_ff(k, 0)` at the same `k` breaks the inequality, and Part 2 measures it on TWO SUB-ENSEMBLES built from the same 3360 draws, because the answer depends entirely on which one is read. (a) On a SMALL SHARED SET — `P` of size 2 to 6 drawn at random against `n_free >= 15`, always a proper sub-block — it breaks in **65 of 3360**, with the ratio up to **3.51**, and the failures by `pd_fraction` (the fraction of the way from `a = 0` to the boundary of `{sym K_ff > 0}`) are 0, 0, 2, 5, 12, 21 and 25 of 480 at 0.1, 0.3, 0.5, 0.7, 0.9, 0.99 and 0.999. That figure UNDERSTATES the failure and must not be quoted alone: on so small a `P` the median `ratio_active` is 0.124, so the surviving inequality is measuring slack that has nothing to do with the substitution. (b) On `P` = THE WHOLE FREE SET, the case where eq:ratio is an EQUALITY and the substitution is asked to do exactly the job `K_s` does, it breaks in **3066 of 3360**, with the ratio up to **46.3** — including **285 of 480** at the weakest coupling tested and **480 of 480** from 0.7 of the way to the boundary onward (columns `ratio_passive_whole_free_set`, `holds_passive_whole_free_set`; failures by `pd_fraction` are 285, 402, 459, 480, 480, 480, 480 of 480 with worst factors 1.04, 1.15, 1.35, 1.78, 3.44, 13.6, 46.3). So the substitution does NOT survive weak coupling in general; it survives only on small shared sets. The structural reason is measured too, and what is PROVED is kept apart from what is MEASURED: the term the substitution drops is `M = K_s - K_ff(k, 0)`, the restriction to the FREE degrees of freedom of `sum_b a_b (s_b q_b^T + q_b s_b^T)/2`. On the WHOLE operator that term is traceless — that much is proved, since `s_b . q_b = 0` bond by bond, and it is checked at `trace_sym_M_full_rel <= 2.3e-16`. Tracelessness need NOT survive the restriction to the free block, which is where the comparison with `K_s` is made, so a negative direction there does not follow from it; it is measured on the free block itself, `lam_min_sym_M_free_rel < 0` in 3360 of 3360 cases. That measurement is what makes `M` indefinite, hence `sym K_ff` never dominates `K_ff(k, 0)` in the positive-semidefinite order, and the order that would make the substitution safe, `K_ff(k, 0) <= sym K_ff`, is the one that fails, at any coupling strength. **Corollary cor:price**: minimising the worst-case first-order price over supports of `delta_p` bonds is maximising `sigma_min(W_B)`, and the pivoted QR of `exp18` is a heuristic for it — against an exhaustive search over all `C(n_b, 3)` supports (969 or 816 of them) on nine-node Delaunay networks at `p = 3`, over ten seeds, QR attains the optimum in **3 of 10**, with `sigma_min(W_QR)/max_B sigma_min(W_B)` over [0.674, **0.930** median, 1]. Each of the ten seeds sets the geometry, the stiffnesses AND the terminal set together, so the ten are ten different networks. **Proposition prop:torquefree**, on the same 336 configurations and the same targets as `exp19`: `ker Q_f^T = ker Q^T` in 336 of 336 (the three pins are statically determinate), `dim ker Q^T` is 9, 7, 9 / 14, 17, 15 / 23, 23, 26 / 30, 30, 31 at `N = 16, 24, 32, 40`, the torque-free couplings span the target space, `W K = R^delta_p`, in **316 of 336**, and every one of the 20 that do not has `dim ker Q^T < delta_p`, as the proposition's hypothesis requires. Inside those 316, a Newton solve restricted to `K` reaches the antisymmetric target to a residual below 1e-10 in **316, 314 and 314** at `eps = 1e-4, 1e-3, 1e-2`; the net moment `||rho^T K||/(||rho|| ||K||)` on the solution is at most 2.8e-17 at every one of the three eps, against a median 9.0e-6, 8.8e-5 and 9.4e-4 for the unconstrained `a*` at eps = 1e-4, 1e-3 and 1e-2 respectively — that quantity is proportional to eps, so the JSON's single `median_net_moment_rel_astar` (8.9e-5) is the median POOLED over all three target sizes and must not be quoted at one of them — and `sym K_ff` stays positive definite in 316, 312 and 281 of them. The price is a median **4.73** times `||a*||_2`, the least-norm coupling `-2 W^+ vec_<(B_a)` of cor:price, over [1.60, 4.73, 93.2] at 1e-4 — measured on the NEWTON solution in `K`, the one that realises the target exactly; the first-order least-norm element of `K` gives 4.73 as well. The two price columns are quoted on STATED sets and are not interchanged: `price_newton_over_astar_quantiles_solved` exists only where the Newton solve converged, while `price_linear_over_astar` is first-order and needs no solve, so the JSON gives it twice, `..._quantiles_solved` and `..._quantiles_all_spanning` (identical at `eps = 1e-4`, where all 316 solve; they differ at 1e-3 and 1e-2 by the two hard configurations). Part 0 checks the two identities the proofs rest on, and writes them to `results/exp22_lemma.csv` rather than only printing them: `vec_<(dF_0[a]) = -(1/2) W a` against the exact Jacobian of `src/network.py` (5.9e-15) and against central differences of `anti C_P(k_0, t a)` at step 1e-6 (1.4e-8), and `K_a = -(1/2)(L_a kron epsilon)_ff` at a finite, not infinitesimal, `a` (2.0e-15), over 40 cases on Delaunay networks and on triangular lattices at `p = 2..6` |
| `exp23` | the running example of Fig. 8, on ONE network: the 16-node network of Fig. 1a (`triangulated_network(16, seed=3)`, 38 bonds, 29 free coordinates), with terminals 1, 2, 3 at the x-coordinates of the three nodes Fig. 1a marks. List A is the cycle `1->2, 2->3, 3->1` (`u->v` = force at `u`, displacement read at `v`): the enclosing block has `p = 3`, the list has no digon and `delta_L = 0`. List B adds the one reversed task `2->1`: one digon, `delta_L = 1`, `dim M = 4`, `dim M^s = 3`. The target is a reference passive response (log-normal `k0`, spread 0.4, seed 2300) with `1->2` raised by 10 % and, on list B, `2->1` lowered by 10 %. The floor of thm:taskfloor is computed from the target before training: 0 for list A and **0.23340** for list B (9.9 % of its target norm; the closed form `abs(y*_12 - y*_21)/sqrt(2)` agrees to machine precision). Four arms, 20 independent starts each, every run reported (no best-of), trained by `Trainer.fit` of `src/learning.py` with its default settings through a subclass that only selects the list's entries of `C[T, S]` and the free odd coupling. List A reaches below 3.2e-11 of its target norm in 20 of 20; list B stops on the floor in 20 of 20, `err/floor` in [0.99999999976, 1.00000000000], none below it by more than the tolerance (the target's symmetric part is the reference network's own response, so this floor is attained by construction, as in `exp04`, and the 20 of 20 tests the search and the formula); list B with ONE odd bond, chosen before training as the first pivot of the pivoted QR of the list's wedge row at `k = 1`, `a = 0` (bond 14, wedge 0.196 against a median 0.036), reaches below 1.4e-10 in 20 of 20, with the coupling ending at a median `a = -1.30` (range -16.3 to -0.58) and `sym(K_ff)` positive definite at the end of **18 of 20** (in the other two every eigenvalue of `K_ff` has a positive real part); a control on list B that raises both `1->2` and `2->1` by 10 % reaches below 1.8e-10 in 20 of 20. `rank dy/dk = 3` on both lists at `k0` and at the end of every run, the ceiling `dim M - delta_L` of prop:tasklist(v). The criteria (zero = at most 1e-8 of the target norm; floor = within a relative 1e-6) were fixed before the first run, in `experiments/PREREG-exp23.md`; one error in the scoring code (the criterion dispatched by the sign of the floor instead of by arm) was corrected after the first run, back to that rule, and the first run's output was not kept. As in `exp04`, most runs end with some `log k_b` at `Trainer.U_CLIP` (column `n_bonds_at_clip`: 18, 20, 20 and 19 of 20 runs in the four arms); the criteria do not refer to the clamp. Two sweeps were added after the pre-registered run and are not part of it. (1) `results/exp23_allbonds.csv`, 760 rows: every one of the 38 bonds as the single odd bond on list B, from the same 20 starts. **33 of the 38 reach zero in 20 of 20, every bond in at least 17**, and no bond has a zero wedge entry, so at `delta_L = 1` any bond with a non-zero entry generically removes the floor; what the pivoted-QR rule adds is a choice made before training. The rows of bond 14 reproduce the odd arm exactly. (2) `results/exp23_clamp.csv`, 400 rows: `U_CLIP` moved to 8, 10, 12, 14 and 16 for all four arms. At 8, 10, 12 and 14 every arm meets its criterion in 20 of 20; at 16 two runs of the odd arm stop at the conditioning guard `cond(K_ff) > 1e13` of `Trainer.forward` (18 of 20). The error the zero arms reach is the round-off of the solve and grows with the clamp (largest 6.8e-12 at 8, 2.1e-9 at 16, among runs that meet the criterion). The column `err_off_AL_rel` is the part of each residual off the list's relation space, the part training can still remove; `err/floor` on list B is only second order in it, and at the deposited clamp it ends at most 4.4e-7 of the target norm (median 8.4e-9). The rows at 12 reproduce the four arms exactly. `results/exp23_runs.csv` has one row per run (80), `results/exp23_curves.csv` every training history (2042 rows: the 80 starting points and 1962 iterations), `results/exp23_summary.json` the lists, their invariants, the targets, the floors, the chosen bond and the per-arm statistics. Runtime 2 s for the four arms, 55 s with the two sweeps |

## Joining the tables: two historical names for one quantity

`results/exp13_passivity_floor.csv` calls the positive-definite floor of what the
paper numbers **Theorem 3** by the columns `floor_thm2p`, `ratio_thm2p` and
`short_thm2p`, while `results/exp21_restarts.csv` calls the same quantity
`floor_thm3` and `ratio_thm3_4` / `ratio_thm3_16`. **`floor_thm2p` and
`floor_thm3` are the same number under two names**: the `_thm2p` spelling
("Theorem 2, positive-definite") predates a renumbering, and the `_thm3`
spelling followed it. Anyone joining the two tables on
`(n_nodes, geom_seed, m, draw)` over the generic-target rows will find the two
columns bit-identical — they are, in all 36 matched rows of the deposited files —
and the four-restart medians agree exactly, 1.369030 for Theorem 2 and 1.016472
for Theorem 3. Likewise `floor_thm2`/`ratio_thm2` in `exp13` is
`floor_thm2`/`ratio_thm2_4` in `exp21`. The column names are quoted from the
deposited files and are deliberately left as they are: renaming them would
change bytes in tables the paper cites.

## The certificates

`results/exp06_certificates.json` carries the 370 certified instances in full —
integer node coordinates, bond list, the driven and read-out index sets, and the
integer stiffnesses `kappa` — so that each certificate can be restated and
rechecked without rerunning anything. The pinning convention is recorded in the
file. `K = sum_b kappa_b qcheck_b qcheck_b^T`, with `qcheck` built from the
unnormalised bond vectors; see Sec. 3.7 of the paper for why that
reparametrisation is legitimate.

## Reproducibility notes, including the limits

- Seeds are arithmetic, never Python's `hash()` of a string, which is salted per
  process. Three scripts — `exp03`, `exp06`, `exp08` — were irreproducible for
  exactly that reason before it was caught.
- Experiment 06 is exact integer arithmetic and carries no floating-point
  caveat, but its *inputs* depend on the random streams of the NumPy version
  used — which is why the certified configurations are shipped as data rather
  than regenerated.
- For the floating-point scripts we do not claim bit-identical output across
  machines. Twelve of the 2418 rank cases in `exp03` have a singular-value gap
  below `1e9`, and a different LAPACK build could place the `1e-9` rank cut
  differently there. All twelve lie outside the attainment criterion, where no
  claim is made.
- `exp10` takes the Jacobian by central finite differences on purpose: the
  closed form used elsewhere assumes a fixed configuration, and at large
  deformation the configuration itself moves with the stiffnesses. That is also
  why its rank cutoff is `1e-7` and not the `1e-9` used elsewhere: differencing
  puts a noise floor under the spectrum that a closed-form Jacobian does not
  have, and the floor moves with the step. The five `sv_*` columns of
  `results/exp10_large_deform.csv` deposit the floor and the gap above it, so
  the cutoff can be checked against the table rather than against this sentence;
  the smallest gap in 59 rows is `1.640e6`, so no row is close to the line and a
  different LAPACK build cannot move a rank.
- `exp18` in release 1.3.0 counted round-off columns (norm ~1e-30, degree-2
  lattice corner nodes) as independent directions after normalising them to
  unit length; 153 of its 1008 `rank_passive` values exceeded the bound of
  Theorem 1, and 83 of its 252 sparse selections contained such a bond. Release
  1.3.1 zeroes columns below 1e-12 of the largest before normalising and selects
  the sparse set by pivoted QR of the unnormalised wedge matrix; the corrected
  counts are 251/252, 251/251, 251/251 and 'up to 13'. `exp18b` has the same
  `rank_of` but its counts are unaffected (full overlap, full row rank); its
  three-dimensional pass, which in 1.3.0 pinned six coordinates of two nodes and
  so left a rotation free and ran no trial, now pins one coordinate of a third
  node instead and runs 60 of 60.
- **The "0 of 0" above and the "53 of 53" in Appendix D of the paper are two
  different artefacts, not two accounts of one.** The 0 of 0 is
  `exp18b_independent_check.py` **as deposited in Zenodo 1.3.0**, whose
  three-dimensional pinning left a rotation free. The 53 of 53 that Appendix D
  says the present 60 of 60 "replaces" is an **earlier, separately written
  from-scratch implementation that was never deposited** — a different element
  set, a random rather than extremal pinning, mixed two- and three-dimensional
  trials, and its own rank cutoff. Neither number corrects the other, and
  neither is reproducible from this archive. The 60 of 60 printed by
  `exp18b_independent_check.py` in 1.3.1 and later is the only
  three-dimensional figure here with a deposited source, and it is the one the
  paper quotes.
- `exp18` sweeps the overlap as `p in (0, 1, m//2, m)` without deduplicating the
  tuple, and seeds its stiffness draw arithmetically as
  `97*kseed + 31*m + 7*p + gseed + size`. Two consequences, both present in the
  deposited run and both reported in the paper (Sec. 5): at `m = 3` the entry
  `m//2` coincides with `p = 1`, so 63 of the 1008 rows repeat another row at the
  same seed, leaving 945 distinct configurations; and within one geometry that
  seed formula collides across 84 further `(m, p)` pairs, which share a stiffness
  draw rather than getting independent ones. Neither affects any reported
  conclusion — the duplicated rows agree with the rows they duplicate, and every
  count is a count of rows — but `sorted(set(...))` for the overlaps and a
  collision-free seed would change all of `1008`, `945`, `576`, `432`, `63`, `36`
  and `27`, which are quoted in the paper, so the deposited run is left exactly
  as the paper describes it.
- `exp18` column rename: the agreement flag in `results/exp18_wedge.csv` was called
  `theorem9` up to release 1.3.1, after a theorem number two renumberings out of date.
  It is `wedge_law_holds` from 1.4.0 on, this release included; see the **Version** section
  at the top of this file. Only the header changed; every value in the
  file is byte-identical to 1.3.1.


==> anc/experiments/PREREG-exp23.md <==
# exp23 pre-registration (written BEFORE the first run of the script)

Written 2026-09-23 before any training run. No parameter or criterion below is to be changed after
seeing results; if the result is not clean it is reported as it is.

Network: triangulated_network(16, seed=3) -- the network drawn in Fig. 1a (make_fig1.py).
n_b = 38 bonds, n_free = 29 (checked: geometry only, no training).
Terminals: x-DOF of the three nodes Fig. 1a marks (make_fig1.py's n_drive, n_both, n_read =
nodes 2, 3, 6), called a, b, c. All three are free (pinned DOFs are 18, 19, 23).

Lists (coordinate tasks, "drive u, read v" = u -> v):
  A = { a->b, b->c, c->a }          a directed 3-cycle; every terminal driven AND read,
                                    enclosing block T = S = {a,b,c} has p = 3, delta_p = 3;
                                    no digon, so delta_L = 0.
  B = A + { b->a }                  one reversed pair (digon {a,b}), delta_L = 1.

Target: u0 = default_rng(2300).normal(scale=0.4, size=n_b), k0 = exp(u0), y0 = y_B(C(k0)).
  alpha = 0.1 (a 10 % non-reciprocal demand):
  y*_B: a->b = y0_ab (1 + alpha), b->a = y0_ab (1 - alpha), b->c, c->a = y0 values.
  y*_A = y*_B without the b->a task.
  Control arm B_recip: a->b = b->a = y0_ab (1 + alpha); floor 0.
Predicted floor = || Pi_{A_L} y* || computed from the target (null space of the sym-dyad map),
  cross-checked against the closed form |y*_ab - y*_ba| / sqrt(2) for one digon.

Odd arm B_odd: delta_L(B) = 1 odd bond, chosen BEFORE training by pivoted QR of the list-wedge
  row  <v, dy/da_b>  (v the unit vector of A^1_L) at uniform k = 1, a = 0. Theta = (log k, a_sel),
  a_sel starts at 0.

Training: src/learning.Trainer.fit with its defaults (LM, iters 600, lam0 1e-3, tol 1e-14),
  subclassed ONLY to select the list entries of C[T,S] and the selected odd column(s).
  20 starts, u_s = default_rng(1000 + s).normal(scale=0.5, size=n_b), s = 0..19, the same 20
  for every arm; every run reported individually (no best-of).

Success criteria (all per run):
  A        : err <= 1e-8 * ||y*_A||                    in 20/20
  B        : |err/floor - 1| <= 1e-6                  in 20/20
  B_odd    : err <= 1e-8 * ||y*_B||                    in 20/20
  B_recip  : err <= 1e-8 * ||y*_B_recip||              in 20/20
"Clean" = all four met. Anything else is reported with the counts and not tuned.


==> anc/experiments/exp01_rank_vs_bound.py <==
"""
Experiment 01 -- the gate test.

Question
--------
Degree-of-freedom counting says a tunable spring network can realise as many
independent input/output responses as it has free bond parameters (capped by
the size of the target block).  That count ignores Maxwell-Betti.

For a *passive* network K is symmetric, so C = K^-1 is symmetric, so the
response block C[T, S] read out on the SAME set of degrees of freedom
(T = S) is forced to be symmetric.  The reachable set then lives in a space of
dimension m(m+1)/2, not m^2.

This script measures the true local dimension of the reachable set as the rank
of the exact Jacobian, for reciprocal and non-reciprocal (odd) networks, and
compares it with the naive parameter count.

Output: results/exp01_*.csv  and a printed summary table.
"""

import os
import sys
import numpy as np

sys.path.insert(0, os.path.join(os.path.dirname(__file__), "..", "src"))
from network import (triangulated_network, triangular_lattice, bond_vectors,
                     stiffness, pinned_dofs, free_indices, response_block,
                     jacobian_response, numerical_rank)

RESULTS = os.path.join(os.path.dirname(__file__), "..", "results")
os.makedirs(RESULTS, exist_ok=True)


def run_case(X, bonds, m, seed, odd, io_mode="same", n_draws=3):
    """
    io_mode = "same"     -> T = S  (read out where you push)   [reciprocity bites]
    io_mode = "disjoint" -> T and S disjoint                   [control]

    Returns dict of measurements, averaged over n_draws random parameter points.
    """
    rng = np.random.default_rng(seed + 9173)
    n_nodes = X.shape[0]
    Q, S = bond_vectors(X, bonds)
    pinned = pinned_dofs(X)
    free = free_indices(n_nodes, pinned)
    n_free = len(free)
    n_b = len(bonds)

    if io_mode == "same":
        if m > n_free:
            return None
        sel = rng.choice(n_free, size=m, replace=False)
        S_loc, T_loc = sel, sel
    else:
        if 2 * m > n_free:
            return None
        sel = rng.choice(n_free, size=2 * m, replace=False)
        S_loc, T_loc = sel[:m], sel[m:]

    ranks = []
    for _ in range(n_draws):
        k = np.exp(rng.normal(scale=0.4, size=n_b))          # positive stiffnesses
        a = rng.normal(scale=0.3, size=n_b) if odd else None
        K = stiffness(Q, S, k, a)
        K_ff = K[np.ix_(free, free)]
        if np.linalg.cond(K_ff) > 1e12:
            continue
        R, C = response_block(K_ff, T_loc, S_loc)
        J = jacobian_response(Q, S, free, T_loc, S_loc, C, odd=odd)
        r, sv, gap = numerical_rank(J)
        ranks.append(r)

    if not ranks:
        return None

    n_params = 2 * n_b if odd else n_b
    full_dim = m * m
    sym_dim = m * (m + 1) // 2

    return dict(
        n_nodes=n_nodes, n_bonds=n_b, n_free=n_free, m=m,
        io_mode=io_mode, odd=int(odd), n_params=n_params,
        rank=int(np.median(ranks)), rank_min=int(min(ranks)), rank_max=int(max(ranks)),
        full_dim=full_dim, sym_dim=sym_dim,
        naive_bound=min(n_params, full_dim),
    )


def main():
    rows = []

    # --- family 1: random Delaunay networks -------------------------------
    for n_nodes in [12, 16, 20, 26, 32]:
        for seed in range(4):
            X, bonds = triangulated_network(n_nodes, seed=seed)
            for m in [2, 3, 4, 5, 6]:
                for odd in [False, True]:
                    for io_mode in ["same", "disjoint"]:
                        r = run_case(X, bonds, m, seed, odd, io_mode)
                        if r:
                            r["family"] = "delaunay"
                            r["seed"] = seed
                            rows.append(r)

    # --- family 2: disordered triangular lattices -------------------------
    for (nx, ny) in [(4, 4), (5, 4), (5, 5), (6, 5)]:
        for seed in range(3):
            X, bonds = triangular_lattice(nx, ny, disorder=0.05, seed=seed)
            for m in [2, 3, 4, 5, 6]:
                for odd in [False, True]:
                    for io_mode in ["same", "disjoint"]:
                        r = run_case(X, bonds, m, seed + 100, odd, io_mode)
                        if r:
                            r["family"] = f"tri{nx}x{ny}"
                            r["seed"] = seed
                            rows.append(r)

    # --- write csv --------------------------------------------------------
    # Open the file only once there is something to put in it: "w" truncates
    # before `rows[0]` is evaluated, so an empty `rows` would replace the
    # deposited table with a zero-byte file.
    if not rows:
        print("no cases measured; deposited table left untouched")
        return
    import csv
    path = os.path.join(RESULTS, "exp01_rank_vs_bound.csv")
    with open(path, "w", newline="") as f:
        w = csv.DictWriter(f, fieldnames=list(rows[0].keys()))
        w.writeheader()
        w.writerows(rows)

    # --- summary ----------------------------------------------------------
    print(f"\n{len(rows)} cases written to {path}\n")
    print("=" * 96)
    print("REACHABLE DIMENSION vs NAIVE PARAMETER COUNT")
    print("=" * 96)
    hdr = (f"{'io':>9} {'odd':>4} {'m':>3} {'m^2':>5} {'m(m+1)/2':>9} "
           f"{'params':>7} {'naive':>6} {'RANK':>6} {'= sym?':>7} {'= full?':>8} {'n':>4}")
    print(hdr)
    print("-" * 96)

    import collections
    groups = collections.defaultdict(list)
    for r in rows:
        groups[(r["io_mode"], r["odd"], r["m"])].append(r)

    for key in sorted(groups):
        io_mode, odd, m = key
        g = groups[key]
        rank_med = int(np.median([x["rank"] for x in g]))
        params_med = int(np.median([x["n_params"] for x in g]))
        naive_med = int(np.median([x["naive_bound"] for x in g]))
        sym = m * (m + 1) // 2
        full = m * m
        eq_sym = sum(1 for x in g if x["rank"] == min(sym, x["n_params"]))
        eq_full = sum(1 for x in g if x["rank"] == min(full, x["n_params"]))
        print(f"{io_mode:>9} {odd:>4} {m:>3} {full:>5} {sym:>9} {params_med:>7} "
              f"{naive_med:>6} {rank_med:>6} {eq_sym:>4}/{len(g):<2} "
              f"{eq_full:>5}/{len(g):<2} {len(g):>4}")

    print("-" * 96)
    print("Reading: 'RANK' is the measured local dimension of the reachable set of")
    print("response blocks. '= sym?' counts cases where RANK equals min(m(m+1)/2, params);")
    print("'= full?' counts cases where it equals min(m^2, params) as DOF counting predicts.")
    print("=" * 96)


if __name__ == "__main__":
    main()


==> anc/experiments/exp02_overlap_law.py <==
"""
Experiment 02 -- the overlap law.

Experiment 01 showed the two extremes: when the read-out set T equals the drive
set S, a reciprocal network reaches only m(m+1)/2 of the m^2 dimensions, while a
non-reciprocal one reaches all m^2.  When T and S are disjoint, both reach m^2.

Here we interpolate.  Let  p = |T ∩ S|  be the overlap.  Maxwell-Betti
constrains only the overlapping sub-block, which is p x p and forced symmetric,
so the predicted deficit is

    deficit(p) = p(p-1)/2

independent of m.  This script tests that prediction directly, and checks the
large-m behaviour of the fully-overlapping case, where the fraction of the
target space that a passive network cannot reach tends to 1/2.
"""

import os
import sys
import csv
import collections
import numpy as np

sys.path.insert(0, os.path.join(os.path.dirname(__file__), "..", "src"))
from network import (triangulated_network, triangular_lattice, bond_vectors,
                     stiffness, pinned_dofs, free_indices, response_block,
                     jacobian_response, numerical_rank)

RESULTS = os.path.join(os.path.dirname(__file__), "..", "results")
os.makedirs(RESULTS, exist_ok=True)


def measure(X, bonds, m, overlap, seed, odd, n_draws=3):
    """Drive m DOFs, read m DOFs, with exactly `overlap` shared between them."""
    rng = np.random.default_rng(seed)
    n_nodes = X.shape[0]
    Q, S = bond_vectors(X, bonds)
    pinned = pinned_dofs(X)
    free = free_indices(n_nodes, pinned)
    n_free, n_b = len(free), len(bonds)

    need = 2 * m - overlap
    if need > n_free:
        return None
    pool = rng.choice(n_free, size=need, replace=False)
    S_loc = pool[:m]
    T_loc = np.concatenate([pool[:overlap], pool[m:m + (m - overlap)]])

    ranks = []
    for _ in range(n_draws):
        k = np.exp(rng.normal(scale=0.4, size=n_b))
        a = rng.normal(scale=0.3, size=n_b) if odd else None
        K = stiffness(Q, S, k, a)
        K_ff = K[np.ix_(free, free)]
        if np.linalg.cond(K_ff) > 1e12:
            continue
        R, C = response_block(K_ff, T_loc, S_loc)
        J = jacobian_response(Q, S, free, T_loc, S_loc, C, odd=odd)
        r, sv, gap = numerical_rank(J)
        ranks.append(r)
    if not ranks:
        return None

    n_params = 2 * n_b if odd else n_b
    return dict(n_nodes=n_nodes, n_bonds=n_b, m=m, overlap=overlap, odd=int(odd),
                n_params=n_params, rank=int(np.median(ranks)),
                full_dim=m * m, predicted_deficit=overlap * (overlap - 1) // 2,
                measured_deficit=m * m - int(np.median(ranks)))


def main():
    rows = []

    # ---- part 1: overlap sweep at fixed m -------------------------------
    for n_nodes in [24, 30, 36]:
        for seed in range(4):
            X, bonds = triangulated_network(n_nodes, seed=seed)
            for m in [4, 5, 6]:
                for overlap in range(0, m + 1):
                    for odd in [False, True]:
                        sd = ((((seed * 1009 + n_nodes) * 1013 + m) * 1019
                                       + overlap) * 1021 + int(odd))
                        r = measure(X, bonds, m, overlap, sd, odd)
                        if r:
                            r["part"] = "overlap_sweep"
                            rows.append(r)

    # ---- part 2: large-m, full overlap ----------------------------------
    for (nx, ny) in [(6, 5), (7, 6), (8, 7)]:
        for seed in range(3):
            X, bonds = triangular_lattice(nx, ny, disorder=0.05, seed=seed)
            n_free = 2 * X.shape[0] - 3
            for m in [4, 6, 8, 10, 12, 14]:
                if m > n_free:
                    continue
                for odd in [False, True]:
                    sd = ((((seed * 1031 + nx) * 1033 + ny) * 1039 + m)
                          * 1049 + int(odd))
                    r = measure(X, bonds, m, m, sd, odd)
                    if r:
                        r["part"] = "large_m"
                        rows.append(r)

    # Open the file only once there is something to put in it: "w" truncates
    # before `rows[0]` is evaluated, so an empty `rows` would replace the
    # deposited table with a zero-byte file.
    if not rows:
        print("no cases measured; deposited table left untouched")
        return
    path = os.path.join(RESULTS, "exp02_overlap_law.csv")
    with open(path, "w", newline="") as f:
        w = csv.DictWriter(f, fieldnames=list(rows[0].keys()))
        w.writeheader()
        w.writerows(rows)
    print(f"\n{len(rows)} cases written to {path}")

    # ---- summary 1: does deficit = p(p-1)/2 ? ---------------------------
    print("\n" + "=" * 84)
    print("PART 1  --  CAPACITY DEFICIT vs INPUT/OUTPUT OVERLAP  (reciprocal networks)")
    print("=" * 84)
    print(f"{'m':>3} {'overlap p':>10} {'m^2':>5} {'RANK':>6} {'deficit':>8} "
          f"{'p(p-1)/2':>9} {'match':>8} {'n':>4}")
    print("-" * 84)
    g = collections.defaultdict(list)
    for r in rows:
        if r["part"] == "overlap_sweep" and r["odd"] == 0:
            g[(r["m"], r["overlap"])].append(r)
    ok_total = n_total = 0
    for key in sorted(g):
        m, p = key
        grp = g[key]
        # only count cases where parameters are not the binding constraint
        grp = [x for x in grp if x["n_params"] >= x["full_dim"]]
        if not grp:
            continue
        rank_med = int(np.median([x["rank"] for x in grp]))
        deficit = m * m - rank_med
        pred = p * (p - 1) // 2
        ok = sum(1 for x in grp if (m * m - x["rank"]) == pred)
        ok_total += ok
        n_total += len(grp)
        flag = "yes" if deficit == pred else "NO"
        print(f"{m:>3} {p:>10} {m*m:>5} {rank_med:>6} {deficit:>8} {pred:>9} "
              f"{flag:>8} {len(grp):>4}")
    print("-" * 84)
    print(f"prediction deficit = p(p-1)/2 held in {ok_total}/{n_total} individual cases")

    # ---- summary 2: non-reciprocal control ------------------------------
    bad = [r for r in rows if r["part"] == "overlap_sweep" and r["odd"] == 1
           and r["n_params"] >= r["full_dim"] and r["rank"] != r["full_dim"]]
    n_odd = len([r for r in rows if r["part"] == "overlap_sweep" and r["odd"] == 1
                 and r["n_params"] >= r["full_dim"]])
    print(f"\nCONTROL: non-reciprocal networks reached the full m^2 in "
          f"{n_odd - len(bad)}/{n_odd} cases (any overlap)")

    # ---- summary 3: large-m asymptotics ---------------------------------
    print("\n" + "=" * 84)
    print("PART 2  --  LARGE m, FULL OVERLAP: fraction of target space out of reach")
    print("=" * 84)
    print(f"{'m':>4} {'m^2':>6} {'RANK recip':>11} {'RANK odd':>9} "
          f"{'lost frac':>10} {'(m-1)/2m':>10}")
    print("-" * 84)
    gg = collections.defaultdict(dict)
    for r in rows:
        if r["part"] == "large_m" and r["n_params"] >= r["full_dim"]:
            gg[r["m"]].setdefault(r["odd"], []).append(r["rank"])
    for m in sorted(gg):
        if 0 not in gg[m] or 1 not in gg[m]:
            continue
        rr = int(np.median(gg[m][0]))
        ro = int(np.median(gg[m][1]))
        lost = (m * m - rr) / (m * m)
        print(f"{m:>4} {m*m:>6} {rr:>11} {ro:>9} {lost:>10.3f} {(m-1)/(2*m):>10.3f}")
    print("-" * 84)
    print("A passive reciprocal network forfeits a fraction (m-1)/2m of the")
    print("response space, tending to 1/2.  Odd couplings recover all of it.")
    print("=" * 84)


if __name__ == "__main__":
    main()


==> anc/experiments/exp03_theorem_check.py <==
"""
Experiment 03 -- direct test of the three claims around Theorem 1.

Theorem 1 (capacity under Maxwell-Betti).  For a passive central-force network
driven on S and read on T, with p = |T n S|,

        rank J  <=  min( n_b ,  m_T m_S - p(p-1)/2 ).

The theorem is an UPPER BOUND.  Equality is a separate, genericity statement.
This script tests three things separately, so that a failure says WHICH claim
is wrong.

  (i) MECHANISM.  Because C = C^T for a reciprocal network, every Jacobian
      column is  J_b = -(C q_b)[T] (C q_b)[S]^T: an outer product of two
      restrictions of the SAME vector.  Its p x p block on the shared degrees
      of freedom is therefore symmetric.  We measure the antisymmetric part of
      that block for EVERY COLUMN (not a per-configuration summary) and compare
      with the odd control, where the two factors are restrictions of different
      vectors.  For a rank-one block x y^T the ratio is sqrt(2)|sin<(x,y)|, so
      sqrt(2) is the ceiling and the odd population must spread below it.

 (ii) SUBSPACE.  The paper claims that odd couplings recover EXACTLY the
      antisymmetric complement.  A rank equality does not show that -- it is a
      dimension count.  So we measure the subspaces directly: the largest
      principal angle between image(J_passive) and S_P, and between the part of
      image(J_odd) orthogonal to image(J_passive) and the antisymmetric-on-P
      subspace A_P.

(iii) BOUND AND ATTAINMENT.  Is the bound ever violated, and when is it
      equality?  The sweep deliberately includes cases with far too little room.

Nothing is fitted.  Every prediction is an integer or an angle computed before
the measurement.  All seeds are arithmetic (Python's hash() of a string is
salted per process and would make this irreproducible).
"""

import os
import sys
import csv
import collections
import numpy as np

sys.path.insert(0, os.path.join(os.path.dirname(__file__), "..", "src"))
from network import (triangulated_network, triangular_lattice, bond_vectors,
                     stiffness, pinned_dofs, free_indices, response_block,
                     jacobian_response, numerical_rank)

RESULTS = os.path.join(os.path.dirname(__file__), "..", "results")
os.makedirs(RESULTS, exist_ok=True)


# ----------------------------------------------------------------------
# helpers
# ----------------------------------------------------------------------

def setup(X, bonds, m, overlap, rng):
    """Choose drive/read-out sets with exactly `overlap` shared DOFs."""
    n_nodes = X.shape[0]
    free = free_indices(n_nodes, pinned_dofs(X))
    n_free = len(free)
    need = 2 * m - overlap
    if need > n_free:
        return None
    pool = rng.choice(n_free, size=need, replace=False)
    S_loc = pool[:m]
    T_loc = np.concatenate([pool[:overlap], pool[m:m + (m - overlap)]])
    return free, T_loc, S_loc


def shared_positions(T_loc, S_loc):
    """Positions inside T and inside S of the shared DOFs, in a common order."""
    sset = set(S_loc.tolist())
    shared = [d for d in T_loc if d in sset]
    ti = [int(np.flatnonzero(T_loc == d)[0]) for d in shared]
    si = [int(np.flatnonzero(S_loc == d)[0]) for d in shared]
    return np.array(ti, dtype=int), np.array(si, dtype=int)


def sym_antisym_bases(mT, mS, ti, si):
    """
    Orthonormal bases, as columns of (mT*mS) x k matrices, for

        S_P = { A : A[ti,si] symmetric }        dim = mT*mS - p(p-1)/2
        A_P = orthogonal complement of S_P      dim = p(p-1)/2

    A_P is spanned by the differences E_{ti(r),si(c)} - E_{ti(c),si(r)}.
    """
    p = len(ti)
    cols = []
    for r in range(p):
        for c in range(r + 1, p):
            M = np.zeros((mT, mS))
            M[ti[r], si[c]] += 1.0
            M[ti[c], si[r]] -= 1.0
            cols.append(M.ravel())
    if not cols:
        A = np.zeros((mT * mS, 0))
    else:
        A, _ = np.linalg.qr(np.column_stack(cols))
    # S_P is the orthogonal complement of A_P inside R^{mT x mS}
    full = np.eye(mT * mS)
    if A.shape[1]:
        proj = full - A @ A.T
        U, sv, _ = np.linalg.svd(proj)
        Sb = U[:, sv > 1e-10]
    else:
        Sb = full
    return Sb, A


def max_principal_angle(U, V):
    """Largest principal angle (radians) between the column spans of U and V."""
    if U.shape[1] == 0 or V.shape[1] == 0:
        return np.nan
    Qu, _ = np.linalg.qr(U)
    Qv, _ = np.linalg.qr(V)
    sv = np.linalg.svd(Qu.T @ Qv, compute_uv=False)
    return float(np.arccos(np.clip(sv.min(), -1.0, 1.0)))


def orthonormal_image(J, rtol=1e-9):
    U, sv, _ = np.linalg.svd(J, full_matrices=False)
    if sv.size == 0:
        return U[:, :0]
    return U[:, sv > sv[0] * rtol]


# ----------------------------------------------------------------------
# part (i) + (ii) -- mechanism, per column, and the recovered subspace
# ----------------------------------------------------------------------

def test_mechanism_and_subspace(n_cases=120):
    cols_rows = []          # one row PER JACOBIAN COLUMN
    sub_rows = []           # one row per configuration
    case = 0
    for n_nodes in [18, 24, 30, 36]:
        for seed in range(6):
            X, bonds = triangulated_network(n_nodes, seed=seed)
            Q, S = bond_vectors(X, bonds)
            for m in [4, 5, 6]:
                for overlap in sorted({2, 3, m}):
                    if overlap > m or case >= n_cases:
                        continue
                    rng = np.random.default_rng(1000 + case)
                    st = setup(X, bonds, m, overlap, rng)
                    if st is None:
                        continue
                    free, T_loc, S_loc = st
                    ti, si = shared_positions(T_loc, S_loc)
                    if len(ti) < 2:
                        continue
                    n_b = len(bonds)
                    k = np.exp(rng.normal(scale=0.4, size=n_b))
                    a = rng.normal(scale=0.3, size=n_b)
                    Sb, Ab = sym_antisym_bases(len(T_loc), len(S_loc), ti, si)

                    images = {}
                    ok = True
                    for odd in (False, True):
                        K = stiffness(Q, S, k, a if odd else None)
                        K_ff = K[np.ix_(free, free)]
                        if np.linalg.cond(K_ff) > 1e12:
                            ok = False
                            break
                        _, C = response_block(K_ff, T_loc, S_loc)
                        J = jacobian_response(Q, S, free, T_loc, S_loc, C,
                                              odd=odd)
                        images[odd] = orthonormal_image(J)
                        for c in range(J.shape[1]):
                            A = J[:, c].reshape(len(T_loc), len(S_loc))
                            B = A[np.ix_(ti, si)]
                            nb = np.linalg.norm(B)
                            if nb < 1e-300:
                                continue
                            cols_rows.append(dict(
                                case=case, n_nodes=n_nodes, geom_seed=seed,
                                m=m, overlap=overlap, odd=int(odd),
                                asym=np.linalg.norm(B - B.T) / nb))
                    if not ok:
                        case += 1
                        continue

                    # --- (ii) the subspaces -------------------------------
                    Ipass, Iodd = images[False], images[True]
                    ang_pass_SP = max_principal_angle(Ipass, Sb)
                    # part of image(J_odd) orthogonal to image(J_passive)
                    resid = Iodd - Ipass @ (Ipass.T @ Iodd)
                    Ur, svr, _ = np.linalg.svd(resid, full_matrices=False)
                    W = Ur[:, svr > 1e-8]
                    ang_new_AP = max_principal_angle(W, Ab)
                    sub_rows.append(dict(
                        case=case, n_nodes=n_nodes, geom_seed=seed, m=m,
                        overlap=overlap, p=len(ti),
                        dim_SP=Sb.shape[1], dim_AP=Ab.shape[1],
                        dim_img_pass=Ipass.shape[1], dim_img_odd=Iodd.shape[1],
                        dim_new=W.shape[1],
                        ang_pass_SP_deg=np.degrees(ang_pass_SP),
                        ang_new_AP_deg=np.degrees(ang_new_AP)))
                    case += 1
    return cols_rows, sub_rows


# ----------------------------------------------------------------------
# part (iii) -- the bound and the attainment criterion
# ----------------------------------------------------------------------

def build_families():
    fams = []
    for n_nodes in [12, 16, 20, 24, 30, 36, 44, 56]:
        for seed in range(3):
            fams.append(("delaunay", n_nodes, 0.0, seed,
                         triangulated_network(n_nodes, seed=seed)))
    for (nx, ny) in [(5, 4), (6, 5), (7, 6)]:
        for dis in [0.0, 0.05, 0.15]:
            # triangular_lattice ignores `seed` when disorder == 0, so a second
            # seed there would be a byte-identical duplicate.  Build one.
            seeds = [0] if dis == 0.0 else [0, 1]
            for seed in seeds:
                X, bonds = triangular_lattice(nx, ny, disorder=dis, seed=seed)
                fams.append(("triangular", X.shape[0], dis, seed, (X, bonds)))
    return fams


def test_formula():
    rows = []
    for fam, n_nodes, dis, gseed, (X, bonds) in build_families():
        Q, S = bond_vectors(X, bonds)
        n_b = len(bonds)
        n_free = 2 * X.shape[0] - 3
        for m in [3, 4, 5, 6, 7, 8, 9, 10]:
            for overlap in sorted({0, 1, m // 2, m}):
                if overlap > m or 2 * m - overlap > n_free:
                    continue
                for odd in [False, True]:
                    ranks = []
                    for draw in range(3):
                        seed_int = (("delaunay", "triangular").index(fam)
                                    * 1009 + n_nodes)
                        seed_int = (seed_int * 1013 + int(round(dis * 100)))
                        seed_int = (seed_int * 1017 + gseed) * 1019 + m
                        seed_int = ((seed_int * 1021 + overlap) * 1031
                                    + int(odd)) * 1033 + draw
                        rng = np.random.default_rng(seed_int % (2 ** 31))
                        st = setup(X, bonds, m, overlap, rng)
                        if st is None:
                            continue
                        free, T_loc, S_loc = st
                        k = np.exp(rng.normal(scale=0.4, size=n_b))
                        a = rng.normal(scale=0.3, size=n_b) if odd else None
                        K = stiffness(Q, S, k, a)
                        K_ff = K[np.ix_(free, free)]
                        if np.linalg.cond(K_ff) > 1e12:
                            continue
                        _, C = response_block(K_ff, T_loc, S_loc)
                        J = jacobian_response(Q, S, free, T_loc, S_loc, C,
                                              odd=odd)
                        r, sv, gap = numerical_rank(J)
                        ranks.append((r, gap))
                    if not ranks:
                        continue
                    r = int(np.median([x[0] for x in ranks]))
                    gap = float(np.median([min(x[1], 1e18) for x in ranks]))
                    n_params = 2 * n_b if odd else n_b
                    deficit = 0 if odd else overlap * (overlap - 1) // 2
                    pred = min(n_params, m * m - deficit)
                    rows.append(dict(family=fam, n_nodes=n_nodes,
                                     disorder=dis, geom_seed=gseed,
                                     n_bonds=n_b, n_free=n_free, m=m,
                                     overlap=overlap, odd=int(odd),
                                     n_params=n_params, full_dim=m * m,
                                     predicted=pred, rank=r,
                                     limited_by=("params" if n_params
                                                 < m * m - deficit
                                                 else "symmetry"),
                                     sv_gap=gap, match=int(r == pred)))
    return rows


# ----------------------------------------------------------------------

def main():
    cols, subs = test_mechanism_and_subspace()

    print("=" * 84)
    print("PART (i)  --  ANTISYMMETRY OF THE SHARED BLOCK, PER JACOBIAN COLUMN")
    print("=" * 84)
    for odd in (0, 1):
        v = np.array([r["asym"] for r in cols if r["odd"] == odd])
        lab = "odd (control)" if odd else "passive"
        print(f"{lab:<16} {v.size:>6} columns   "
              f"min {v.min():>9.2e}   median {np.median(v):>9.2e}   "
              f"max {v.max():>9.2e}")
    vp = np.array([r["asym"] for r in cols if r["odd"] == 0])
    vo = np.array([r["asym"] for r in cols if r["odd"] == 1])
    print("-" * 84)
    print(f"ceiling for a rank-one block is sqrt(2) = {np.sqrt(2):.6f}; the odd")
    print("population spreads below it because the ratio is sqrt(2)|sin<(x,y)|.")
    print(f"worst-case separation of the two populations: "
          f"{np.log10(vo.min() / vp.max()):.1f} orders of magnitude")
    print(f"passive columns above 1e-9: {int((vp > 1e-9).sum())}")

    print()
    print("=" * 84)
    print("PART (ii)  --  WHICH SUBSPACE, NOT JUST HOW MANY DIMENSIONS")
    print("=" * 84)
    att = [r for r in subs if r["dim_img_pass"] == r["dim_SP"]]
    print(f"{len(att)}/{len(subs)} configurations attain dim image(J_passive) "
          f"= dim S_P")
    if att:
        a1 = np.array([r["ang_pass_SP_deg"] for r in att])
        print(f"    largest principal angle image(J_passive) vs S_P: "
              f"median {np.median(a1):.2e} deg, max {a1.max():.2e} deg")
    full = [r for r in att if r["dim_img_odd"] == r["dim_SP"] + r["dim_AP"]]
    print(f"{len(full)}/{len(att)} of those also reach the full "
          f"m_T m_S with odd couplings")
    if full:
        a2 = np.array([r["ang_new_AP_deg"] for r in full])
        print(f"    largest principal angle (new directions) vs A_P: "
              f"median {np.median(a2):.2e} deg, max {a2.max():.2e} deg")
        print("    i.e. what odd couplings add IS the antisymmetric complement,")
        print("    measured as a subspace and not inferred from a rank count.")

    form = test_formula()
    print()
    print("=" * 84)
    print("PART (iii)  --  THE BOUND, AND WHEN IT IS EQUALITY")
    print("=" * 84)
    over = [r for r in form if r["rank"] > r["predicted"]]
    print(f"bound rank <= min(n_params, m^2 - p(p-1)/2): "
          f"violated in {len(over)}/{len(form)} cases")
    for odd in (0, 1):
        sub = [r for r in form if r["odd"] == odd]
        lab = "odd" if odd else "passive"
        print(f"  {lab:<10} equality in {sum(r['match'] for r in sub):>5}"
              f"/{len(sub):<5}")

    print()
    print("OPERATIONAL CRITERION.  d = m^2 - p(p-1)/2 is the target dimension.")
    print("        d <= n_free/2      AND      d <= n_params/2")
    inside = [r for r in form
              if r["predicted"] <= r["n_free"] / 2
              and r["predicted"] <= r["n_params"] / 2]
    print(f"    inside : {sum(r['match'] for r in inside)}/{len(inside)}")
    print("    outside, the degradation is gradual, not a cliff:")
    print(f"{'d / n_free':>14} {'equality':>12}")

    def bucket(x, edges):
        for e in edges:
            if x <= e:
                return e
        return 99.0

    b = collections.defaultdict(lambda: [0, 0])
    for r in form:
        key = bucket(r["predicted"] / r["n_free"], [0.25, 0.5, 1.0, 2.0, 4.0])
        b[key][0] += r["match"]
        b[key][1] += 1
    for key in sorted(b):
        lab = f"<= {key}" if key < 99 else "> 4"
        print(f"{lab:>14} {b[key][0]:>5}/{b[key][1]:<6}")

    print()
    print("GEOMETRY.  A perfect triangular lattice is a non-generic")
    print("configuration.  Split the lattice arm by positional disorder:")
    b = collections.defaultdict(lambda: [0, 0])
    for r in form:
        if r["family"] != "triangular":
            continue
        b[r["disorder"]][0] += r["match"]
        b[r["disorder"]][1] += 1
    for key in sorted(b):
        print(f"      disorder = {key:<5} {b[key][0]:>5}/{b[key][1]:<6}")
    print("    Individual perfect-lattice cases do lose extra rank and disorder")
    print("    restores them, but averaged over the sweep the dominant variable")
    print("    is room, not geometry.  We report this rather than the")
    print("    favourable half of it.")

    gaps = np.array([r["sv_gap"] for r in form if np.isfinite(r["sv_gap"])])
    print()
    print("RANK CUT.  Last kept / first discarded singular value:")
    for t in [1e3, 1e6, 1e9, 1e12]:
        print(f"    gap > {t:.0e} in {100*np.mean(gaps > t):6.2f}% of cases")
    marg = [r for r in form if r["sv_gap"] < 1e9]
    print(f"    {len(marg)} case(s) below 1e9; they occur at m = "
          f"{sorted({r['m'] for r in marg})}, and all are outside the criterion: "
          f"{all(not (r['predicted'] <= r['n_free']/2 and r['predicted'] <= r['n_params']/2) for r in marg)}")

    for name, data in [("exp03_columns", cols), ("exp03_subspace", subs),
                       ("exp03_formula", form)]:
        # Open the file only once there is something to put in it: "w"
        # truncates before `data[0]` is evaluated, so an empty `data` would
        # replace the deposited table with a zero-byte file.
        if not data:
            print(f"    no rows for {name}; deposited table left untouched")
            continue
        with open(os.path.join(RESULTS, name + ".csv"), "w", newline="") as f:
            w = csv.DictWriter(f, fieldnames=list(data[0].keys()))
            w.writeheader()
            w.writerows(data)
    print(f"\n{len(cols)} columns, {len(subs)} configurations, {len(form)} "
          f"rank cases written to results/")


if __name__ == "__main__":
    main()


==> anc/experiments/exp04_learning.py <==
"""
Experiment 04 -- the error floor, tested by actually training the network.

Theorem 2: for any target R*, every passive network obeys

        ||R(k) - R*||_F  >=  ||Pi_{A_P} R*||_F  =  (1/2)|| B - B^T ||_F ,

with B the target restricted to the shared degrees of freedom.  The floor is
computed here BY THAT FORMULA from the target itself (`learning.error_floor`),
not reused from the constant the target was built with.

WHAT AN EARLIER VERSION OF THIS SCRIPT GOT WRONG, AND WHY IT IS FIXED HERE
-------------------------------------------------------------------------
The first version started training at k0, the very stiffness vector used to
build the target.  For a target R* = R(k0) + eps*D with D forbidden, k0 IS the
global minimiser, and every Jacobian column lies in S_P while the residual lies
in A_P, so the Gauss-Newton gradient J^T r is identically zero there.  The
optimiser could not move, and "the error equals the floor" was true by
construction, not by measurement.  That is circular and it is now gone.

Every arm below starts from an INDEPENDENT random stiffness vector, unrelated to
the one that built the target, and takes the best of several restarts.  The
optimiser therefore has to find its way to the constrained optimum, and reaching
the floor is a result rather than an identity.

Four arms, same networks, same targets, same optimiser, same starts:

  1 PASSIVE, forbidden target    R(k0) + eps*D,  D antisymmetric on the shared
                                 block.  Floor = eps.  Reachable part attainable.
  2 PASSIVE, allowed target      R(k0) + eps*D,  D in S_P.  Floor = 0.
  3 ODD, forbidden target        reciprocity broken.  Floor = 0.
  4 PASSIVE, generic target      a random block of the same scale.  The floor is
                                 still a valid lower bound but there is no reason
                                 for it to be tight, and this arm measures how
                                 loose it is.  Reported, not hidden.
"""

import os
import sys
import csv
import numpy as np

HERE = os.path.dirname(__file__)
sys.path.insert(0, os.path.join(HERE, "..", "src"))
from network import triangulated_network
from learning import (Trainer, shared_positions, antisymmetric_direction,
                      symmetric_direction, error_floor)

RESULTS = os.path.join(HERE, "..", "results")
os.makedirs(RESULTS, exist_ok=True)

EPS_LIST = [1e-1, 1e-2, 1e-3, 1e-4]
N_RESTART = 4
CURVE_KEY = (30, 0, 5, 0, 1e-2)


def best_fit(trainer, target, starts, keep_curve=False):
    """Best of several independent starts.  Returns (best error, best history)."""
    best, best_h = np.inf, None
    for th in starts:
        _, h = trainer.fit(target, th)
        if h[-1] < best:
            best, best_h = h[-1], h
    return best, (best_h if keep_curve else None)


def main():
    rows, curves = [], []
    for n_nodes in [24, 30, 36]:
        for geom_seed in range(2):
            X, bonds = triangulated_network(n_nodes, seed=geom_seed)
            n_b, n_free = len(bonds), 2 * n_nodes - 3
            for m in [4, 5, 6]:
                if 2 * m > n_free:
                    continue
                for draw in range(2):
                    seed = (((n_nodes * 1009 + geom_seed) * 1013 + m) * 1019
                            + draw)
                    rng = np.random.default_rng(seed % (2 ** 31))
                    pool = rng.choice(n_free, size=m, replace=False)
                    T = S = pool                       # full overlap, p = m
                    ti, si = shared_positions(T, S)

                    u0 = rng.normal(scale=0.4, size=n_b)
                    tr_p = Trainer(X, bonds, T, S, odd=False)
                    tr_o = Trainer(X, bonds, T, S, odd=True)
                    R0, _, _ = tr_p.forward(u0)
                    if R0 is None:
                        continue
                    scale = np.linalg.norm(R0)
                    D_bad = antisymmetric_direction(m, m, ti, si, rng)
                    D_ok = symmetric_direction(m, m, ti, si, rng)

                    # starts INDEPENDENT of u0
                    starts_p = [rng.normal(scale=0.5, size=n_b)
                                for _ in range(N_RESTART)]
                    starts_o = [np.concatenate([sp, np.zeros(n_b)])
                                for sp in starts_p]

                    # arm 4: a generic target of the same scale
                    G = rng.normal(size=(m, m))
                    G *= scale / np.linalg.norm(G)
                    f_gen = error_floor(G, ti, si)
                    e_gen, _ = best_fit(tr_p, G, starts_p)

                    for eps_rel in EPS_LIST:
                        eps = eps_rel * scale
                        tgt_bad = R0 + eps * D_bad
                        tgt_ok = R0 + eps * D_ok
                        f_bad = error_floor(tgt_bad, ti, si)
                        f_ok = error_floor(tgt_ok, ti, si)

                        want = (n_nodes, geom_seed, m, draw, eps_rel) \
                            == CURVE_KEY
                        e1, h1 = best_fit(tr_p, tgt_bad, starts_p,
                                          keep_curve=want)
                        e2, h2 = best_fit(tr_p, tgt_ok, starts_p,
                                          keep_curve=want)
                        e3, h3 = best_fit(tr_o, tgt_bad, starts_o,
                                          keep_curve=want)

                        rows.append(dict(
                            n_nodes=n_nodes, geom_seed=geom_seed, m=m,
                            draw=draw, n_bonds=n_b, n_free=n_free,
                            eps_rel=eps_rel, block_norm=scale,
                            eps_design=eps, floor_formula=f_bad,
                            floor_allowed=f_ok,
                            passive_forbidden=e1, passive_allowed=e2,
                            odd_forbidden=e3,
                            ratio=e1 / f_bad,
                            generic_floor=f_gen, generic_error=e_gen,
                            generic_ratio=e_gen / f_gen))

                        if want:
                            n = max(len(h1), len(h2), len(h3))
                            for i in range(n):
                                curves.append(dict(
                                    iter=i,
                                    passive_forbidden=(h1[i] if i < len(h1)
                                                       else ""),
                                    passive_allowed=(h2[i] if i < len(h2)
                                                     else ""),
                                    odd_forbidden=(h3[i] if i < len(h3)
                                                   else ""),
                                    floor=f_bad))

    for name, data in [("exp04_learning", rows), ("exp04_curves", curves)]:
        # Open the file only once there is something to put in it: "w"
        # truncates before `data[0]` is evaluated, so an empty `data` would
        # replace the deposited table with a zero-byte file.
        if not data:
            print(f"    no rows for {name}; deposited table left untouched")
            continue
        with open(os.path.join(RESULTS, name + ".csv"), "w", newline="") as f:
            w = csv.DictWriter(f, fieldnames=list(data[0].keys()))
            w.writeheader()
            w.writerows(data)

    print("=" * 96)
    print("THE ERROR FLOOR, MEASURED BY TRAINING FROM INDEPENDENT RANDOM STARTS")
    print("=" * 96)
    print("Design check: does the floor formula (1/2)||B-B^T|| reproduce the")
    print("design constant eps for the forbidden targets?")
    d = np.array([abs(r["floor_formula"] / r["eps_design"] - 1) for r in rows])
    print(f"   |formula/eps - 1|  max {d.max():.2e}   "
          f"(they agree, so the two are interchangeable below)")
    fo = np.array([r["floor_allowed"] / r["eps_design"] for r in rows])
    print(f"   floor of the ALLOWED targets, relative to eps: max {fo.max():.2e}"
          f"   (it should be 0)")

    print()
    print(f"{'eps/||R||':>10} {'n':>4} {'floor':>12} "
          f"{'PASSIVE forbidden':>18} {'/floor':>9} "
          f"{'passive allowed':>16} {'odd forbidden':>14}")
    print("-" * 96)
    for e in EPS_LIST:
        g = [r for r in rows if r["eps_rel"] == e]
        if not g:
            continue
        fl = np.median([r["floor_formula"] for r in g])
        a = np.median([r["passive_forbidden"] for r in g])
        b = np.median([r["passive_allowed"] / r["floor_formula"] for r in g])
        c = np.median([r["odd_forbidden"] / r["floor_formula"] for r in g])
        print(f"{e:>10.0e} {len(g):>4} {fl:>12.4e} {a:>18.4e} "
              f"{a/fl:>9.6f} {b:>16.2e} {c:>14.2e}")
    print("-" * 96)
    print("(last two columns relative to the same floor: 1.0 = no progress)")

    ratios = np.array([r["ratio"] for r in rows])
    print()
    print("PASSIVE on the forbidden target -- error reached / floor predicted:")
    print(f"    median {np.median(ratios):.8f}   min {ratios.min():.8f}   "
          f"max {ratios.max():.8f}")
    for tol in (1e-6, 1e-3, 1e-2):
        print(f"    within {tol:g} of the floor: "
              f"{int(np.sum(np.abs(ratios-1) < tol))}/{len(ratios)}")
    print(f"    below the floor by more than 1e-6 (Theorem 2 forbids this): "
          f"{int(np.sum(ratios < 1 - 1e-6))}")
    print(f"    smallest value seen: {ratios.min():.12f}  "
          f"(anything under 1 is floating-point roundoff)")

    print()
    print("CONTROLS, relative to the same floor (small = training worked):")
    for name in ("passive_allowed", "odd_forbidden"):
        v = np.array([r[name] / r["floor_formula"] for r in rows])
        print(f"    {name:<18} median {np.median(v):.2e}   worst {v.max():.2e}"
              f"   below 1e-6 in {int(np.sum(v < 1e-6))}/{len(v)}")
    print("    by perturbation size:")
    print(f"{'eps_rel':>10} {'allowed <1e-6':>15} {'odd <1e-6':>12}")
    for e in EPS_LIST:
        g = [r for r in rows if r["eps_rel"] == e]
        a = sum(r["passive_allowed"] / r["floor_formula"] < 1e-6 for r in g)
        c = sum(r["odd_forbidden"] / r["floor_formula"] < 1e-6 for r in g)
        print(f"{e:>10.0e} {a:>12}/{len(g):<3} {c:>9}/{len(g):<3}")

    print()
    print("HOW TIGHT IS THE FLOOR FOR AN ARBITRARY TARGET?  Arm 4 uses a random")
    print("block of the same scale, for which nothing guarantees tightness:")
    gr = np.array([r["generic_ratio"] for r in rows])
    print(f"    error/floor: median {np.median(gr):.3f}   "
          f"min {gr.min():.3f}   max {gr.max():.3f}")
    print("    The bound is a LOWER bound.  It is tight when the symmetric part")
    print("    of the target is itself reachable, and loose otherwise.  A run")
    print("    that stalls above the floor is therefore not evidence of a bug.")

    print(f"\n{len(rows)} rows, {len(rows)*3*N_RESTART + len(rows)//len(EPS_LIST)*N_RESTART} "
          f"training fits, written to results/")


if __name__ == "__main__":
    main()


==> anc/experiments/exp05_duality.py <==
"""
Experiment 05 -- test the duality formula for the capacity deficit.

CLAIM (Theorem 13 of the preprint, thm:duality, the duality theorem).  Write

    V       = span{ q_b q_b^T }            in Sym(n_free),  dim = n_b generically
    V^perp  = { M in Sym : q_b^T M q_b = 0 for all b }
    Y       = { sym(hat(Y)) : Y in S_P },  hat(Y) = Y placed in rows T, cols S
    d       = dim S_P = m_T m_S - p(p-1)/2

Then, for every network and every admissible k,

    d - rank J  =  dim ( Y  cap  K V^perp K ) .                      (*)

Derivation.  A functional Y annihilates every Jacobian column iff
w_b^T sym(hat(Y)) w_b = 0 for all b, with w_b = C q_b; that is
q_b^T C sym(hat(Y)) C q_b = 0 for all b, i.e. C sym(hat(Y)) C lies in V^perp,
i.e. sym(hat(Y)) lies in K V^perp K.  The map Y -> sym(hat(Y)) has kernel
exactly A_P, so it is injective on S_P and dim Y = d.

WHY IT MATTERS.  Both sides of (*) are computable, and the right-hand side is an
intersection of two EXPLICIT subspaces of Sym(n_free) whose dimensions are d and
dim Sym - n_b.  Two subspaces in general position intersect in
max(0, d - n_b) dimensions, which returns rank J = min(n_b, d) -- the bound of
Theorem 1.  So attainment is exactly a transversality statement, and every
failure we measured is a failure of transversality between Y and K V^perp K.

This script checks (*) against the directly measured rank, including in cases
where the bound is NOT attained: the formula must track the deficiency there
too, otherwise it is not the right identity.
"""

import os
import sys
import csv
import numpy as np

HERE = os.path.dirname(__file__)
sys.path.insert(0, os.path.join(HERE, "..", "src"))
from network import (triangulated_network, triangular_lattice, bond_vectors,
                     stiffness, pinned_dofs, free_indices, response_block,
                     jacobian_response, numerical_rank)

RESULTS = os.path.join(HERE, "..", "results")
os.makedirs(RESULTS, exist_ok=True)


def sym_basis(n):
    """Orthonormal basis of Sym(n), as columns of an (n*n) x (n(n+1)/2) matrix."""
    cols = []
    for i in range(n):
        for j in range(i, n):
            M = np.zeros((n, n))
            if i == j:
                M[i, i] = 1.0
            else:
                M[i, j] = M[j, i] = 1.0 / np.sqrt(2.0)
            cols.append(M.ravel())
    return np.column_stack(cols)


def shared_positions(T_loc, S_loc):
    sset = set(np.asarray(S_loc).tolist())
    shared = [d for d in T_loc if d in sset]
    ti = [int(np.flatnonzero(T_loc == d)[0]) for d in shared]
    si = [int(np.flatnonzero(S_loc == d)[0]) for d in shared]
    return np.array(ti, dtype=int), np.array(si, dtype=int)


def space_Y(n_free, T_loc, S_loc, ti, si):
    """
    Basis of  Y = { sym(hat(Y)) : Y in S_P }  inside Sym(n_free), as columns of
    an (n_free^2) x d matrix.  Built by pushing a basis of S_P through
    Y -> sym(hat(Y)); the map is injective on S_P, so the result has rank d.
    """
    mT, mS = len(T_loc), len(S_loc)
    pairs = {}
    cols = []
    for a in range(mT):
        for b in range(mS):
            key = tuple(sorted((int(T_loc[a]), int(S_loc[b]))))
            # S_P identifies (a,b) with its mirror when both are shared
            mirror = None
            if a in ti.tolist() and b in si.tolist():
                r = ti.tolist().index(a) if a in ti.tolist() else None
                c = si.tolist().index(b) if b in si.tolist() else None
                if r is not None and c is not None:
                    mirror = (int(ti[c]), int(si[r]))
            tag = tuple(sorted([(a, b), mirror])) if mirror else (a, b)
            if tag in pairs:
                continue
            pairs[tag] = True
            Yb = np.zeros((mT, mS))
            Yb[a, b] = 1.0
            if mirror and mirror != (a, b):
                Yb[mirror[0], mirror[1]] = 1.0
            H = np.zeros((n_free, n_free))
            H[np.ix_(T_loc, S_loc)] = Yb
            cols.append(0.5 * (H + H.T).ravel())
    B = np.column_stack(cols)
    U, sv, _ = np.linalg.svd(B, full_matrices=False)
    return U[:, sv > sv[0] * 1e-12]


def space_KVperpK(Q_free, K_ff, n_free):
    """
    Basis of K V^perp K.  V^perp = { M in Sym : q_b^T M q_b = 0 } is the null
    space of the map M -> (q_b^T M q_b)_b restricted to Sym; conjugating by K is
    a linear automorphism of Sym.
    """
    SB = sym_basis(n_free)                       # (n^2) x s
    s = SB.shape[1]
    n_b = Q_free.shape[0]
    A = np.empty((n_b, s))
    for t in range(s):
        M = SB[:, t].reshape(n_free, n_free)
        A[:, t] = np.einsum("bi,ij,bj->b", Q_free, M, Q_free)
    # null space of A
    _, sv, Vt = np.linalg.svd(A, full_matrices=True)
    tol = (sv[0] if sv.size else 1.0) * 1e-11
    keep = Vt[(np.concatenate([sv, np.zeros(s - sv.size)]) <= tol), :]
    if keep.size == 0:
        return np.zeros((n_free * n_free, 0)), 0
    cols = []
    for row in keep:
        M = (SB @ row).reshape(n_free, n_free)
        cols.append((K_ff @ M @ K_ff).ravel())
    B = np.column_stack(cols)
    U, sv2, _ = np.linalg.svd(B, full_matrices=False)
    return U[:, sv2 > sv2[0] * 1e-12], keep.shape[0]


def intersection_dim(U, W, rtol=1e-9):
    """
    dim(span U cap span W) = dim U + dim W - rank([U | W]).

    Computed this way rather than from principal angles: the angle test needs a
    threshold on cos(theta) near 1, where the resolution is quadratically worse
    than a singular-value cut on the stacked matrix.  With orthonormal U and W
    the stacked singular values are bounded by sqrt(2), so the cut is clean.
    """
    if U.shape[1] == 0 or W.shape[1] == 0:
        return 0
    M = np.column_stack([U, W])
    sv = np.linalg.svd(M, compute_uv=False)
    r = int(np.sum(sv > sv[0] * rtol))
    return U.shape[1] + W.shape[1] - r


def main():
    rows = []
    cases = []
    for n_nodes in [10, 12, 14, 16]:
        for seed in range(3):
            cases.append(("delaunay", n_nodes, triangulated_network(
                n_nodes, seed=seed), seed))
    for (nx, ny) in [(4, 3), (5, 3)]:
        for seed in range(2):
            X, bonds = triangular_lattice(nx, ny, disorder=0.08, seed=seed)
            cases.append(("triangular", X.shape[0], (X, bonds), seed))

    for fam, n_nodes, (X, bonds), gseed in cases:
        Q, S = bond_vectors(X, bonds)
        free = free_indices(X.shape[0], pinned_dofs(X))
        n_free, n_b = len(free), len(bonds)
        Q_free = Q[:, free]
        s_dim = n_free * (n_free + 1) // 2
        # include m_T != m_S: the duality theorem (Theorem 13, thm:duality) is
        # stated for a rectangular block and
        # the evidence must cover that, not only the square case.
        shapes = [(m, m) for m in (2, 3, 4, 5)] + [(3, 5), (4, 2), (5, 3)]
        for (mT, mS) in shapes:
            for overlap in sorted({0, 1, min(mT, mS)}):
                if overlap > min(mT, mS) or mT + mS - overlap > n_free:
                    continue
                m = mT
                sd = (((((n_nodes * 1009 + gseed) * 1013 + mT) * 1017 + mS) * 1019
                       + overlap) % (2 ** 31))
                rng = np.random.default_rng(sd)
                pool = rng.choice(n_free, size=mT + mS - overlap,
                                  replace=False)
                S_loc = pool[:mS]
                T_loc = np.concatenate([pool[:overlap],
                                        pool[mS:mS + (mT - overlap)]])
                ti, si = shared_positions(T_loc, S_loc)
                k = np.exp(rng.normal(scale=0.4, size=n_b))
                K = stiffness(Q, S, k)
                K_ff = K[np.ix_(free, free)]
                if np.linalg.cond(K_ff) > 1e11:
                    continue
                _, C = response_block(K_ff, T_loc, S_loc)
                J = jacobian_response(Q, S, free, T_loc, S_loc, C, odd=False)
                rank, sv, gap = numerical_rank(J)

                d = mT * mS - overlap * (overlap - 1) // 2
                UY = space_Y(n_free, T_loc, S_loc, ti, si)
                UW, dim_vperp = space_KVperpK(Q_free, K_ff, n_free)
                inter = intersection_dim(UY, UW)

                rows.append(dict(
                    family=fam, n_nodes=n_nodes, geom_seed=gseed, n_bonds=n_b,
                    n_free=n_free, sym_dim=s_dim, mT=mT, mS=mS,
                    overlap=overlap, d=d,
                    dim_Y=UY.shape[1], dim_Vperp=dim_vperp,
                    dim_KVperpK=UW.shape[1], rank=rank,
                    deficit_measured=d - rank, deficit_duality=inter,
                    agree=int(d - rank == inter),
                    attained=int(rank == min(n_b, d)),
                    generic_pred=max(0, d - n_b),
                    sv_gap=min(gap, 1e18)))

    # Open the file only once there is something to put in it: "w" truncates
    # before `rows[0]` is evaluated, so an empty `rows` would replace the
    # deposited table with a zero-byte file.
    if not rows:
        print("no cases measured; deposited table left untouched")
        return
    with open(os.path.join(RESULTS, "exp05_duality.csv"), "w",
              newline="") as f:
        w = csv.DictWriter(f, fieldnames=list(rows[0].keys()))
        w.writeheader()
        w.writerows(rows)

    ok = sum(r["agree"] for r in rows)
    print("=" * 88)
    print("DUALITY FORMULA      d - rank J  =  dim( Y  cap  K V^perp K )")
    print("=" * 88)
    print(f"holds in {ok}/{len(rows)} cases")
    print(f"  dim Y = d in {sum(r['dim_Y'] == r['d'] for r in rows)}/{len(rows)}"
          f"   (the map Y -> sym(hat Y) is injective on S_P)")
    print(f"  dim V = n_b in "
          f"{sum(r['dim_Vperp'] == r['sym_dim'] - r['n_bonds'] for r in rows)}"
          f"/{len(rows)}   (reported once: dim V^perp = dim Sym - dim V holds")
    print("                     identically, so the two are the same fact)")
    rect = [r for r in rows if r['mT'] != r['mS']]
    p0 = [r for r in rows if r['overlap'] == 0]
    print(f"  coverage: {len(rect)} cases with m_T != m_S "
          f"(identity holds {sum(r['agree'] for r in rect)}/{len(rect)}), "
          f"{len(p0)} with p = 0 "
          f"({sum(r['agree'] for r in p0)}/{len(p0)})")
    print()
    print("The formula must also track the cases where the bound is NOT")
    print("attained -- otherwise it is not the right identity:")
    att = [r for r in rows if r["attained"]]
    nat = [r for r in rows if not r["attained"]]
    print(f"  bound attained    : {sum(r['agree'] for r in att)}/{len(att)}")
    print(f"  bound NOT attained: {sum(r['agree'] for r in nat)}/{len(nat)}")
    if nat:
        print("  in the non-attained cases the excess intersection is:")
        ex = sorted({r['deficit_duality'] - r['generic_pred'] for r in nat})
        print(f"    dim(Y cap K V^perp K) - max(0, d - n_b)  in  {ex}")
    bad = [r for r in rows if not r["agree"]]
    for r in bad[:8]:
        print("   MISMATCH", {kk: r[kk] for kk in
                              ('family', 'n_nodes', 'mT', 'mS', 'overlap',
                               'd', 'rank', 'deficit_measured',
                               'deficit_duality')})
    print()
    print("GENERIC COUNT.  Two subspaces of Sym in general position, of")
    print("dimensions d and dim Sym - n_b, meet in max(0, d - n_b), which gives")
    print("rank J = min(n_b, d): the bound of Theorem 1, attained.  Every")
    print("failure is therefore a failure of transversality between two")
    print("explicit subspaces, and nothing else.")
    print(f"\n{len(rows)} cases written to results/exp05_duality.csv")


if __name__ == "__main__":
    main()


==> anc/experiments/exp06_certificate.py <==
"""
Experiment 06 -- EXACT certificates of attainment.

Everything else in this repository measures a rank in floating point.  This
script proves one, for specific networks, and the proof transfers to a
Zariski-dense open set of configurations.  The argument has three steps.

STEP 1 -- make the problem rational.
The compatibility row of a bond carries the UNIT vector along the bond, which is
irrational at rational node positions.  But with L_b the bond length and
qcheck_b the row built from the UNNORMALISED difference X_j - X_i,

    q_b = qcheck_b / L_b ,        q_b q_b^T = qcheck_b qcheck_b^T / L_b^2 ,

so K = sum_b k_b q_b q_b^T = sum_b kappa_b qcheck_b qcheck_b^T with
kappa_b = k_b / L_b^2.  Reparametrising by kappa is a positive rescaling of the
stiffnesses, and the Jacobian columns scale by 1/L_b^2 each, which cannot change
a rank.  With INTEGER node positions and INTEGER kappa, every quantity below is
rational.

STEP 2 -- certify the rank over a finite field.
Let D = det(K_ff), an integer.  The matrix Jtilde = D^2 J has integer entries.
For a prime ELL with D not divisible by ELL, reducing mod ELL can only DROP the
rank:

    rank_{F_ell}(Jtilde mod ell)  <=  rank_Q(Jtilde)  =  rank_Q(J) .

The prime is called ELL, not p, throughout this script: the paper reserves p for
the overlap |T n S|, which is also a variable here.

So if the rank computed mod ell equals min(n_b, d), then together with Theorem 1
(rank <= min(n_b, d)) we get equality over Q.  This is a proof, not a
measurement: it is a finite computation in exact integer arithmetic.

STEP 3 -- transfer to generic configurations.
For a fixed graph and fixed T, S the entries of J are rational functions of
(X, kappa) with denominator a power of det(K_ff), so rank J is lower
semicontinuous: {rank J >= r} is Zariski-open.  A single certified point makes
it non-empty for r = min(n_b, d), hence dense open.  With Theorem 1 bounding it
above, attainment holds at every (X, kappa) outside a proper algebraic subset.

What this does NOT give is a proof for ALL graphs at once.  It gives, for each
instance certified below, a theorem about that graph.  The general statement
remains open and we say so.
"""

import os
import sys
import csv
import json
from fractions import Fraction
import numpy as np

HERE = os.path.dirname(__file__)
sys.path.insert(0, os.path.join(HERE, "..", "src"))
from network import pinned_dofs, free_indices

RESULTS = os.path.join(HERE, "..", "results")
os.makedirs(RESULTS, exist_ok=True)

ELL = (1 << 61) - 1        # a Mersenne prime, comfortably larger than anything
                           # that appears; all arithmetic is Python big-int.
                           # Named ELL and not P because p is the overlap.


# ----------------------------------------------------------------------
# exact linear algebra over F_ell
# ----------------------------------------------------------------------

def mat_rank_mod(rows, ell=ELL):
    """Rank over F_ell of a list of rows of ints.  Plain Gaussian elimination."""
    A = [r[:] for r in rows]
    n_r, n_c = len(A), (len(A[0]) if A else 0)
    rank = 0
    for c in range(n_c):
        piv = None
        for r in range(rank, n_r):
            if A[r][c] % ell:
                piv = r
                break
        if piv is None:
            continue
        A[rank], A[piv] = A[piv], A[rank]
        inv = pow(A[rank][c], ell - 2, ell)
        A[rank] = [(x * inv) % ell for x in A[rank]]
        for r in range(n_r):
            if r != rank and A[r][c] % ell:
                f = A[r][c]
                A[r] = [(x - f * y) % ell for x, y in zip(A[r], A[rank])]
        rank += 1
        if rank == n_r:
            break
    return rank


def det_and_inverse_mod(M, ell=ELL):
    """(det, inverse) of a square int matrix over F_ell, or (0, None) if singular."""
    n = len(M)
    A = [row[:] + [1 if i == j else 0 for j in range(n)]
         for i, row in enumerate(M)]
    det = 1
    for c in range(n):
        piv = next((r for r in range(c, n) if A[r][c] % ell), None)
        if piv is None:
            return 0, None
        if piv != c:
            A[c], A[piv] = A[piv], A[c]
            det = (-det) % ell
        det = (det * A[c][c]) % ell
        inv = pow(A[c][c], ell - 2, ell)
        A[c] = [(x * inv) % ell for x in A[c]]
        for r in range(n):
            if r != c and A[r][c] % ell:
                f = A[r][c]
                A[r] = [(x - f * y) % ell for x, y in zip(A[r], A[c])]
    return det, [row[n:] for row in A]


def solve_exact(M, rhs_cols):
    """
    Solve M W = rhs exactly over Q by Gauss-Jordan on Fractions.  Used only to
    settle the instances that the finite-field test leaves open: there, a LOWER
    bound on the rank is not enough and we need the exact value.
    """
    n = len(M)
    A = [[Fraction(x) for x in M[i]] + [Fraction(c[i]) for c in rhs_cols]
         for i in range(n)]
    w = len(rhs_cols)
    for c in range(n):
        piv = next((r for r in range(c, n) if A[r][c] != 0), None)
        if piv is None:
            return None
        A[c], A[piv] = A[piv], A[c]
        inv = A[c][c]
        A[c] = [x / inv for x in A[c]]
        for r in range(n):
            if r != c and A[r][c] != 0:
                f = A[r][c]
                A[r] = [x - f * y for x, y in zip(A[r], A[c])]
    return [[A[i][n + j] for i in range(n)] for j in range(w)]


def rank_exact(rows):
    """Exact rank over Q of a list of rows of Fractions."""
    A = [r[:] for r in rows]
    n_r = len(A)
    n_c = len(A[0]) if A else 0
    rank = 0
    for c in range(n_c):
        piv = next((r for r in range(rank, n_r) if A[r][c] != 0), None)
        if piv is None:
            continue
        A[rank], A[piv] = A[piv], A[rank]
        inv = A[rank][c]
        A[rank] = [x / inv for x in A[rank]]
        for r in range(n_r):
            if r != rank and A[r][c] != 0:
                f = A[r][c]
                A[r] = [x - f * y for x, y in zip(A[r], A[rank])]
        rank += 1
        if rank == n_r:
            break
    return rank


# ----------------------------------------------------------------------
# the network, in integers
# ----------------------------------------------------------------------

def integer_network(n_nodes, seed, box=1000):
    """
    Integer node positions, and the Delaunay triangulation OF THOSE POINTS.
    The triangulation is computed in floating point, but it only fixes which
    pairs of nodes are bonded -- a combinatorial choice that does not enter the
    exact arithmetic below.
    """
    rng = np.random.default_rng(seed)
    Xi = rng.integers(0, box, size=(n_nodes, 2)).astype(np.int64)
    while len({tuple(r) for r in Xi.tolist()}) < n_nodes:
        Xi = rng.integers(0, box, size=(n_nodes, 2)).astype(np.int64)
    from scipy.spatial import Delaunay
    tri = Delaunay(Xi.astype(float))
    edges = set()
    for simplex in tri.simplices:
        for a in range(3):
            for b in range(a + 1, 3):
                edges.add(tuple(sorted((int(simplex[a]), int(simplex[b])))))
    return Xi, sorted(edges)


def qcheck_rows(Xi, bonds, n_nodes):
    """Unnormalised compatibility rows, integer."""
    rows = []
    for (i, j) in bonds:
        r = [0] * (2 * n_nodes)
        dx = int(Xi[j][0] - Xi[i][0])
        dy = int(Xi[j][1] - Xi[i][1])
        r[2 * i], r[2 * i + 1] = -dx, -dy
        r[2 * j], r[2 * j + 1] = dx, dy
        rows.append(r)
    return rows


def certify(n_nodes, seed, m, overlap, ell=ELL):
    Xi, bonds = integer_network(n_nodes, seed)
    n_b = len(bonds)
    pinned = pinned_dofs(Xi.astype(float))
    free = list(free_indices(n_nodes, pinned))
    n_free = len(free)
    if 2 * m - overlap > n_free:
        return None

    Qc = qcheck_rows(Xi, bonds, n_nodes)
    Qf = [[row[i] for i in free] for row in Qc]

    rng = np.random.default_rng(seed * 7919 + m * 131 + overlap)
    kappa = [int(x) for x in rng.integers(1, 50, size=n_b)]

    # K = sum kappa_b qcheck_b qcheck_b^T   (integer, symmetric)
    K = [[0] * n_free for _ in range(n_free)]
    for b in range(n_b):
        q, kb = Qf[b], kappa[b]
        nz = [i for i in range(n_free) if q[i]]
        for i in nz:
            qi = kb * q[i]
            for j in nz:
                K[i][j] += qi * q[j]
    det, Cm = det_and_inverse_mod(K, ell)
    if det == 0:
        return None

    pool = rng.choice(n_free, size=2 * m - overlap, replace=False)
    S_loc = [int(x) for x in pool[:m]]
    T_loc = [int(x) for x in pool[:overlap]] + \
            [int(x) for x in pool[m:m + (m - overlap)]]

    # w_b = C qcheck_b  (mod ell)
    cols = []
    for b in range(n_b):
        q = Qf[b]
        w = [sum(Cm[i][j] * q[j] for j in range(n_free)) % ell
             for i in range(n_free)]
        col = []
        for a in T_loc:
            for c in S_loc:
                col.append((w[a] * w[c]) % ell)
        cols.append(col)
    rank = mat_rank_mod(cols, ell)        # rows = bonds, so this is rank J^T

    # cross-check in floating point AT THE SAME POINT.  Reduction mod ell can only
    # lower the rank, so if the float rank were larger the prime would be
    # unlucky rather than the instance being a genuine failure.  We need to know
    # which, and the manuscript says which.
    Kf = np.array(K, dtype=float)
    rank_float = -1
    if np.linalg.cond(Kf) < 1e13:
        Cf = np.linalg.inv(Kf)
        Wf = Cf @ np.array(Qf, dtype=float).T          # (n_free, n_b)
        Jf = np.empty((len(T_loc) * len(S_loc), n_b))
        for b in range(n_b):
            Jf[:, b] = np.outer(Wf[T_loc, b], Wf[S_loc, b]).ravel()
        svf = np.linalg.svd(Jf, compute_uv=False)
        rank_float = int(np.sum(svf > svf[0] * 1e-9)) if svf.size else 0

    d = m * m - overlap * (overlap - 1) // 2
    bound = min(n_b, d)

    # If the finite-field test does not reach the bound we cannot conclude:
    # rank mod ell is only a LOWER bound for the rank over Q.  Settle those
    # instances exactly over Q instead of arguing from a float agreement.
    rank_exact_Q = -1
    if rank != bound:
        Wq = solve_exact(K, [[Qf[b][i] for i in range(n_free)]
                             for b in range(n_b)])
        if Wq is not None:
            cols_q = []
            for b in range(n_b):
                w = Wq[b]
                cols_q.append([w[a] * w[c] for a in T_loc for c in S_loc])
            rank_exact_Q = rank_exact(cols_q)

    # `rank_mod_p` is the rank over F_ell.  The key name is historical -- it is
    # a column of the deposited CSV and of the deposited JSON, both quoted in
    # the paper -- so it is left exactly as it is; the "p" in it is the prime,
    # not the overlap, which this dict carries as `overlap`.
    return dict(n_nodes=n_nodes, geom_seed=seed, n_bonds=n_b, n_free=n_free,
                m=m, overlap=overlap, d=d, bound=bound, rank_mod_p=rank,
                rank_float=rank_float, rank_exact_Q=rank_exact_Q,
                certified=int(rank == bound),
                exact_confirms_failure=int(0 <= rank_exact_Q < bound),
                det_nonzero=int(det != 0),
                X=Xi.tolist(), bonds=[list(b) for b in bonds],
                T=T_loc, S=S_loc, kappa=kappa)


def main():
    rows = []
    for n_nodes in [10, 12, 14, 16, 20, 24, 30, 36]:
        for seed in range(3):
            for m in [2, 3, 4, 5, 6]:
                for overlap in sorted({0, 1, m // 2, m}):
                    if overlap > m:
                        continue
                    r = certify(n_nodes, seed, m, overlap)
                    if r:
                        rows.append(r)

    # Open the files only once there is something to put in them: "w" truncates
    # before `rows[0]` is evaluated, so an empty `rows` would replace the
    # deposited table and the deposited certificates with empty files.
    if not rows:
        print("no instances certified; deposited table and JSON left untouched")
        return

    # the CSV carries the summary; the JSON carries everything needed to
    # RESTATE and RECHECK each certificate without rerunning this script
    keys = [k for k in rows[0] if k not in ("X", "bonds", "T", "S", "kappa")]
    with open(os.path.join(RESULTS, "exp06_certificate.csv"), "w",
              newline="") as f:
        w = csv.DictWriter(f, fieldnames=keys)
        w.writeheader()
        w.writerows([{k: r[k] for k in keys} for r in rows])
    with open(os.path.join(RESULTS, "exp06_certificates.json"), "w") as f:
        json.dump({"prime": ELL,
                   "note": "K = sum_b kappa_b qcheck_b qcheck_b^T with "
                           "qcheck built from integer X; T, S index free DOFs "
                           "after pinning both DOFs of the leftmost node and "
                           "the y-DOF of the rightmost.",
                   "instances": [r for r in rows if r["certified"]]},
                  f)

    print("=" * 88)
    print("EXACT CERTIFICATES OF ATTAINMENT   (rank over F_ell, ell = 2^61 - 1;")
    print("                                    p is reserved for the overlap)")
    print("=" * 88)
    ok = sum(r["certified"] for r in rows)
    print(f"rank_(F_ell) J = min(n_b, d) in {ok}/{len(rows)} instances")
    print()
    print("Each certified instance is a THEOREM: rank over F_ell is a lower bound")
    print("for the rank over Q, Theorem 1 is an upper bound, and they meet.  By")
    print("lower semicontinuity of the rank, attainment then holds at every")
    print("(X, kappa) outside a proper algebraic subset -- for that graph and")
    print("that choice of driven and read-out degrees of freedom.")
    print()
    print(f"{'':>18} {'certified':>12}")
    import collections
    b = collections.defaultdict(lambda: [0, 0])
    for r in rows:
        inside = (r["d"] <= r["n_free"] / 2) and (r["d"] <= r["n_bonds"] / 2)
        key = ("inside criterion" if inside else "outside")
        b[key][0] += r["certified"]
        b[key][1] += 1
    for key in sorted(b):
        print(f"{key:>18} {b[key][0]:>8}/{b[key][1]:<6}")
    bad = [r for r in rows if not r["certified"]]
    print()
    print("THE INSTANCES THAT DO NOT CERTIFY.")
    print("A rank mod ell is only a LOWER bound for the rank over Q, so failing")
    print("to certify proves nothing by itself.  We therefore recomputed those")
    print("instances EXACTLY over Q:")
    conf = sum(r["exact_confirms_failure"] for r in bad)
    print(f"    {len(bad)} did not certify; exact rank over Q confirms a")
    print(f"    genuine failure of attainment in {conf}/{len(bad)} of them")
    same = sum(r["rank_exact_Q"] == r["rank_mod_p"] for r in bad)
    print(f"    exact rank equals the mod-ell rank in {same}/{len(bad)}")
    agree = sum(r["rank_float"] == r["rank_mod_p"] for r in rows)
    print(f"    (float rank agrees with mod-ell in {agree}/{len(rows)}; that is a")
    print("     consistency check only, not evidence -- both are one-sided)")
    for r in bad[:6]:
        print("   ", {k: r[k] for k in ('n_nodes', 'n_bonds', 'n_free', 'm',
                                        'overlap', 'd', 'bound', 'rank_mod_p',
                                        'rank_exact_Q')})
    print(f"\n{len(rows)} instances written to results/exp06_certificate.csv;")
    print(f"the {sum(r['certified'] for r in rows)} certified configurations "
          f"(X, bonds, T, S, kappa) are in")
    print("results/exp06_certificates.json so that each can be restated and")
    print("rechecked without rerunning this script.")


if __name__ == "__main__":
    main()


==> anc/experiments/exp07_coupled.py <==
"""
Experiment 07 -- the floor, found by the learning rule the field actually uses.

Experiment 04 used Levenberg-Marquardt with the exact Jacobian.  That is the
sharpest available probe of reachability, but a sceptic can fairly say the
plateau might be an artefact of using a strong second-order optimiser.  Here we repeat
the test with COUPLED LEARNING (Stern, Hexner, Rocks and Liu, PRX 11, 021045),
in which every bond sees only its own extension in two physical states: no
Jacobian, no global loss gradient, no communication between bonds.

WHAT IS COMPARED, AND WHY NOT "does it reach zero".
Coupled learning is plain gradient descent in disguise and converges slowly on
an ill-conditioned problem: on an ALLOWED target it is still descending after
40000 steps -- the cap set below -- rather than sitting at zero.  Eleven of the
24 deposited runs reach that cap in both arms.  Demanding that it reach zero
would therefore be the wrong control.  The right one is whether it STOPS:

    forbidden target -> the loss flattens at the floor and stays there
    allowed target   -> the loss is still falling when we stop it

so we report, for both arms, the error reached AND the fractional improvement
over the last fifth of the run.  A rule that has stalled has the second number
near zero; a rule that is merely slow does not.

A LIMIT OF THE TAIL STATISTIC, stated because four runs fall into it.  `train()`
stops after `patience = 1500` steps with no improvement in the running best, so
a run that ends by that rule -- rather than by exhausting the 40000-step cap --
has its final 1500 steps flat by the stopping rule itself.  Such a run, if it is
shorter than 5 x 1500 = 7500 steps, therefore has a mathematically zero
last-fifth tail BY CONSTRUCTION, whatever the rule was doing: the whole last
fifth lies inside the no-improvement window that ended it.  Four of the 24
allowed-arm runs stop between 3087 and 3746 steps and are in exactly that
regime, which is why the minimum allowed tail printed below is 0.0 rather than a
small positive number.  The computation is left as it is; the reader is told.

A third check: the stall value must not depend on the nudge amplitude beta,
which is a parameter of the rule and not of the network.
"""

import os
import sys
import csv
import numpy as np

HERE = os.path.dirname(__file__)
sys.path.insert(0, os.path.join(HERE, "..", "src"))
from network import triangulated_network
from coupled import CoupledLearner
from learning import (shared_positions, antisymmetric_direction,
                      symmetric_direction, error_floor)

RESULTS = os.path.join(HERE, "..", "results")
os.makedirs(RESULTS, exist_ok=True)

STEPS = 40000
BETA = 1e-3
EPS_LIST = [1e-2, 1e-3]
# a REPRESENTATIVE run for the figure, not a flattering one.  It was picked
# after a first run as the one CLOSEST to the median; its ratio, 1.0000003, is
# close to but NOT equal to the median over the 24 runs, 1.0000012.  22 of the
# 24 sit within 0.1% of the floor.  The pair serves for illustration only:
# panel (b) of the figure shows every run, including the two that stall more
# than 1% above the floor, and every conclusion rests on all 24.
CURVE_KEY = (30, 1, 5, 1e-2)


def tail_improvement(hist, frac=0.2):
    """
    Fractional drop in the RUNNING BEST loss over the final `frac` of the run.

    The raw history can rise after passing its minimum, which would make a
    still-improving run look like a worsening one; the running best is what
    "has the rule stopped improving" actually means.
    """
    n = len(hist)
    if n < 20:
        return 0.0
    run = np.minimum.accumulate(np.asarray(hist, dtype=float))
    i = int(n * (1 - frac))
    a, b = run[i], run[-1]
    return 0.0 if a <= 0 else float((a - b) / a)


def main():
    rows, curves, beta_rows = [], [], []
    for n_nodes in [24, 30, 36]:
        for gseed in range(2):
            X, bonds = triangulated_network(n_nodes, seed=gseed)
            n_b, n_free = len(bonds), 2 * n_nodes - 3
            for m in [4, 5]:
                seed = ((n_nodes * 1009 + gseed) * 1013 + m) % (2 ** 31)
                rng = np.random.default_rng(seed)
                pool = rng.choice(n_free, size=m, replace=False)
                T = S = pool
                ti, si = shared_positions(T, S)
                cl = CoupledLearner(X, bonds, T, S)

                k0 = np.exp(rng.normal(scale=0.4, size=n_b))
                R0 = cl.block(k0)
                if R0 is None:
                    continue
                scale = np.linalg.norm(R0)
                D_bad = antisymmetric_direction(m, m, ti, si, rng)
                D_ok = symmetric_direction(m, m, ti, si, rng)
                k_start = np.exp(rng.normal(scale=0.5, size=n_b))

                for eps_rel in EPS_LIST:
                    eps = eps_rel * scale
                    tgt_bad = R0 + eps * D_bad
                    tgt_ok = R0 + eps * D_ok
                    floor = error_floor(tgt_bad, ti, si)

                    _, hB, eB = cl.train(k_start, tgt_bad, beta=BETA,
                                         steps=STEPS, patience=1500)
                    _, hO, eO = cl.train(k_start, tgt_ok, beta=BETA,
                                         steps=STEPS, patience=1500)

                    rows.append(dict(
                        n_nodes=n_nodes, geom_seed=gseed, m=m, n_bonds=n_b,
                        eps_rel=eps_rel, block_norm=scale, eps=eps, floor=floor,
                        forbidden_reached=eB, allowed_reached=eO,
                        ratio=eB / floor,
                        forbidden_tail=tail_improvement(hB),
                        allowed_tail=tail_improvement(hO),
                        forbidden_start=hB[0], allowed_start=hO[0],
                        steps_forbidden=len(hB), steps_allowed=len(hO)))

                    if (n_nodes, gseed, m, eps_rel) == CURVE_KEY:
                        for i in range(max(len(hB), len(hO))):
                            curves.append(dict(
                                step=i,
                                forbidden=(hB[i] if i < len(hB) else ""),
                                allowed=(hO[i] if i < len(hO) else ""),
                                floor=floor))
                        # the nudge amplitude must not move the stall value
                        for b in (1e-2, 1e-3, 1e-4):
                            _, hb, eb = cl.train(k_start, tgt_bad, beta=b,
                                                 steps=STEPS, patience=1500)
                            beta_rows.append(dict(beta=b, floor=floor,
                                                  reached=eb,
                                                  ratio=eb / floor))

    for name, data in [("exp07_coupled", rows), ("exp07_curves", curves),
                       ("exp07_beta", beta_rows)]:
        # Open the file only once there is something to put in it: "w"
        # truncates before `data[0]` is evaluated, so an empty `data` would
        # replace the deposited table with a zero-byte file.
        if not data:
            print(f"    no rows for {name}; deposited table left untouched")
            continue
        with open(os.path.join(RESULTS, name + ".csv"), "w", newline="") as f:
            w = csv.DictWriter(f, fieldnames=list(data[0].keys()))
            w.writeheader()
            w.writerows(data)

    print("=" * 92)
    print("COUPLED LEARNING (local, two-state) AGAINST THE FLOOR OF THEOREM 2")
    print("=" * 92)
    print(f"{'eps/||R||':>10} {'n':>4} {'floor':>12} {'reached':>12} "
          f"{'ratio':>9} {'allowed reached':>16} {'/floor':>9}")
    print("-" * 92)
    for e in EPS_LIST:
        g = [r for r in rows if r["eps_rel"] == e]
        if not g:
            continue
        print(f"{e:>10.0e} {len(g):>4} "
              f"{np.median([r['floor'] for r in g]):>12.4e} "
              f"{np.median([r['forbidden_reached'] for r in g]):>12.4e} "
              f"{np.median([r['ratio'] for r in g]):>9.5f} "
              f"{np.median([r['allowed_reached'] for r in g]):>16.4e} "
              f"{np.median([r['allowed_reached']/r['floor'] for r in g]):>9.4f}")
    print("-" * 92)

    ra = np.array([r["ratio"] for r in rows])
    print(f"\nFORBIDDEN TARGET, error reached / floor predicted:")
    print(f"    median {np.median(ra):.6f}   min {ra.min():.6f}   "
          f"max {ra.max():.6f}   over {len(ra)} runs")
    print(f"    within 0.1% of the floor: "
          f"{int(np.sum(np.abs(ra-1) < 1e-3))}/{len(ra)}")
    print(f"    within 1%:                "
          f"{int(np.sum(np.abs(ra-1) < 1e-2))}/{len(ra)}")
    print(f"    below the floor by more than 1e-6: "
          f"{int(np.sum(ra < 1 - 1e-6))}   (Theorem 2 forbids this)")
    slow = [r for r in rows if r["ratio"] > 1.01]
    if slow:
        print(f"    stalled MORE than 1% above the floor in {len(slow)} run(s):")
        for r in slow:
            print(f"        n={r['n_nodes']} seed={r['geom_seed']} m={r['m']} "
                  f"eps={r['eps_rel']:.0e}  ratio={r['ratio']:.4f}  "
                  f"tail={r['forbidden_tail']:.1e}  -- the local rule had not "
                  f"finished converging, not a violation")

    tb = np.array([r["forbidden_tail"] for r in rows])
    to = np.array([r["allowed_tail"] for r in rows])
    short = int(np.sum(np.array([r["steps_allowed"] for r in rows]) < 5 * 1500))
    n_stop = int(np.sum(tb < 1e-3))
    n_learn = int(np.sum(to > 1e-2))
    print()
    print("HAS THE RULE STOPPED?  Fractional drop in the loss over the last")
    print("fifth of the run (0 = flat, still-descending runs are well above 0):")
    print(f"    forbidden target: median {np.median(tb):.2e}   "
          f"max {tb.max():.2e}")
    print(f"    allowed  target : median {np.median(to):.2e}   "
          f"min {to.min():.2e}")
    print(f"    tail < 1e-3, forbidden: {n_stop}/{len(tb)};  "
          f"tail > 1e-2, allowed: {n_learn}/{len(to)}")
    print(f"    exact zeros: {int(np.sum(tb == 0))} forbidden, "
          f"{int(np.sum(to == 0))} allowed.")
    print("    The statistic is ONE-SIDED and neither arm is uniform.  A zero")
    print("    tail can mean a stall or merely a short run: training stops after")
    print("    1500 steps without improvement, so a run under 5 x 1500 = 7500")
    print(f"    steps has a zero tail by construction, and {short} of the "
          f"{len(to)} allowed runs")
    print("    are that short.  In the other direction the largest forbidden")
    print(f"    tail is {tb.max():.2e}, so some forbidden runs had not finished")
    print("    converging either.  What separates the arms is the pair of")
    print("    medians above -- six orders of magnitude apart -- together with")
    print("    the error actually reached, below; no single run should be read")
    print("    as deciding the question by its tail alone.")

    sep = np.array([r["allowed_reached"] / r["forbidden_reached"] for r in rows])
    print(f"\n    allowed error / forbidden error: median {np.median(sep):.3e}"
          f"   worst {sep.max():.3e}")

    if beta_rows:
        print()
        print("DOES THE STALL VALUE DEPEND ON THE NUDGE AMPLITUDE beta?")
        for r in beta_rows:
            print(f"    beta = {r['beta']:.0e}   reached/floor = "
                  f"{r['ratio']:.6f}")
        print("    beta is a parameter of the rule, not of the network; the")
        print("    stall value does not move with it.")

    print(f"\n{len(rows)} runs written to results/")


if __name__ == "__main__":
    main()


==> anc/experiments/exp08_dimension.py <==
"""
Experiment 08 -- does any of this depend on two dimensions, or on springs?

The proof of Theorem 1 uses only that dK is symmetric, so it should hold in
three dimensions and for bending elements as well as for central-force bonds.
The paper said so; this checks it, in three settings:

  2D bonds            the setting of every other experiment (control)
  3D bonds            random points in a cube, Delaunay-tetrahedralised
  2D bonds + bending  angular springs added at hinges, so that the parameter
                      list mixes two kinds of element

For each we test the three things that matter:

  (i)   is the bound rank J <= min(n_theta, d) ever violated?
  (ii)  is it attained inside the room criterion?
  (iii) does the error floor of Theorem 2 hold -- i.e. is the response block
        symmetric on the shared degrees of freedom to machine precision?

If the answers differ between the three settings, the generality claimed for the
theorems is wrong and the paper has to say so.
"""

import os
import sys
import csv
import numpy as np

HERE = os.path.dirname(__file__)
sys.path.insert(0, os.path.join(HERE, "..", "src"))
from network import triangulated_network, pinned_dofs
from extended import (random_3d_network, bond_rows, pinned_dofs_3d, hinge_rows,
                      free_indices_from, stiffness_from_rows,
                      jacobian_from_rows, numerical_rank)

RESULTS = os.path.join(HERE, "..", "results")
os.makedirs(RESULTS, exist_ok=True)


def build(setting, n_nodes, seed):
    """Return (W rows on all DOFs, pinned list, n_dof, label of the mix)."""
    if setting == "2d_bonds":
        X, bonds = triangulated_network(n_nodes, seed=seed)
        W = bond_rows(X, bonds)
        return W, pinned_dofs(X), 2 * n_nodes, f"{len(bonds)} bonds"
    if setting == "3d_bonds":
        X, bonds = random_3d_network(n_nodes, seed=seed)
        W = bond_rows(X, bonds)
        return W, pinned_dofs_3d(X), 3 * n_nodes, f"{len(bonds)} bonds"
    if setting == "2d_bending":
        X, bonds = triangulated_network(n_nodes, seed=seed)
        Wb = bond_rows(X, bonds)
        Wh, triples = hinge_rows(X, bonds, max_hinges=len(bonds), seed=seed)
        W = np.vstack([Wb, Wh])
        return (W, pinned_dofs(X), 2 * n_nodes,
                f"{len(bonds)} bonds + {len(triples)} hinges")
    raise ValueError(setting)


def main():
    rows = []
    for setting in ("2d_bonds", "3d_bonds", "2d_bending"):
        for n_nodes in (12, 16, 20, 24):
            for seed in range(3):
                W, pinned, n_dof, mix = build(setting, n_nodes, seed)
                free = free_indices_from(n_dof, pinned)
                Wf = W[:, free]
                n_free, n_th = len(free), W.shape[0]
                for m in (2, 3, 4, 5):
                    for overlap in sorted({0, 1, m}):
                        if overlap > m or 2 * m - overlap > n_free:
                            continue
                        # arithmetic seed: hash() of a string is salted per
                        # process and would make this irreproducible
                        si_ = ("2d_bonds", "3d_bonds",
                               "2d_bending").index(setting)
                        sd = ((((si_ * 1009 + n_nodes) * 1013
                               + seed) * 1019 + m) * 1021 + overlap)
                        rng = np.random.default_rng(sd % (2 ** 31))
                        pool = rng.choice(n_free, size=2 * m - overlap,
                                          replace=False)
                        S_loc = pool[:m]
                        T_loc = np.concatenate([pool[:overlap],
                                                pool[m:m + (m - overlap)]])
                        theta = np.exp(rng.normal(scale=0.4, size=n_th))
                        K = stiffness_from_rows(Wf, theta)
                        if np.linalg.cond(K) > 1e12:
                            continue
                        C = np.linalg.inv(K)
                        J = jacobian_from_rows(Wf, C, T_loc, S_loc)
                        rank, gap = numerical_rank(J)

                        d = m * m - overlap * (overlap - 1) // 2
                        bound = min(n_th, d)
                        # (iii) the floor rests on C being symmetric, so the
                        # shared block of the response must be symmetric
                        R = C[np.ix_(T_loc, S_loc)]
                        if overlap >= 2:
                            sset = set(S_loc.tolist())
                            sh = [x for x in T_loc if x in sset]
                            ti = [int(np.flatnonzero(T_loc == x)[0]) for x in sh]
                            si = [int(np.flatnonzero(S_loc == x)[0]) for x in sh]
                            B = R[np.ix_(ti, si)]
                            asym = np.linalg.norm(B - B.T) / np.linalg.norm(B)
                        else:
                            asym = 0.0

                        rows.append(dict(
                            setting=setting, mix=mix, n_nodes=n_nodes,
                            seed=seed, n_theta=n_th, n_free=n_free, m=m,
                            overlap=overlap, d=d, bound=bound, rank=rank,
                            violated=int(rank > bound),
                            inside=int(d <= n_free / 2 and d <= n_th / 2),
                            attained=int(rank == bound),
                            shared_asym=asym, sv_gap=min(gap, 1e18)))

    # Open the file only once there is something to put in it: "w" truncates
    # before `rows[0]` is evaluated, so an empty `rows` would replace the
    # deposited table with a zero-byte file.
    if not rows:
        print("no cases measured; deposited table left untouched")
        return
    with open(os.path.join(RESULTS, "exp08_dimension.csv"), "w",
              newline="") as f:
        w = csv.DictWriter(f, fieldnames=list(rows[0].keys()))
        w.writeheader()
        w.writerows(rows)

    print("=" * 90)
    print("DOES ANY OF THIS DEPEND ON 2D, OR ON CENTRAL-FORCE SPRINGS?")
    print("=" * 90)
    print(f"{'setting':>12} {'cases':>7} {'bound violated':>16} "
          f"{'attained inside':>17} {'worst shared asym':>19}")
    print("-" * 90)
    for setting in ("2d_bonds", "3d_bonds", "2d_bending"):
        g = [r for r in rows if r["setting"] == setting]
        ins = [r for r in g if r["inside"]]
        worst = max((r["shared_asym"] for r in g if r["overlap"] >= 2),
                    default=0.0)
        print(f"{setting:>12} {len(g):>7} {sum(r['violated'] for r in g):>16} "
              f"{sum(r['attained'] for r in ins):>8}/{len(ins):<8} "
              f"{worst:>19.2e}")
    print("-" * 90)
    tot = len(rows)
    print(f"total {tot} cases, bound violated in "
          f"{sum(r['violated'] for r in rows)}")
    print()
    print("Reading: the bound holds and is attained inside the room criterion in")
    print("three dimensions and with bending elements exactly as it does for")
    print("two-dimensional central-force networks, and the shared block of the")
    print("response stays symmetric to machine precision in all three -- which")
    print("is what the error floor of Theorem 2 rests on.  The generality the")
    print("proof claims is the generality we measure.")

    print()
    print("Element mixes actually used:")
    for setting in ("2d_bonds", "3d_bonds", "2d_bending"):
        mixes = sorted({r["mix"] for r in rows if r["setting"] == setting})
        print(f"    {setting:>12}: {', '.join(mixes[:4])}"
              f"{' ...' if len(mixes) > 4 else ''}")
    print(f"\n{tot} cases written to results/exp08_dimension.csv")


if __name__ == "__main__":
    main()


==> anc/experiments/exp09_design_rule.py <==
"""
Experiment 09 -- the design rule, demonstrated rather than asserted.

The paper's only POSITIVE recommendation is that a learning material should not
sense where it actuates: with p = |T n S| shared degrees of freedom it forfeits
p(p-1)/2 response dimensions, and moving the sensors off the actuators costs
nothing in parameters and recovers them.  Until now that was a corollary of
Theorem 1 stated in words.  Here it is run.

THE COMPARISON, matched on everything that could confound it.

    same network, same stiffnesses to start from, same number of parameters,
    same m, same target matrix R*, same learning rule, same step budget.

    OVERLAPPING   T = S           (p = m)   -> floor = ||antisym part of R*||
    DISJOINT      T n S = {}      (p = 0)   -> floor = 0

Only the placement of the m read-out degrees of freedom changes.  The target is
a generic matrix, so it has an antisymmetric part on the shared block in the
overlapping layout and nothing forbidden in the disjoint one.

If the design rule is real, coupled learning stalls at a computable non-zero
error in the first layout and drives the error far below it in the second.  If
the two layouts behave the same way, the recommendation in the paper is empty
and has to be withdrawn.
"""

import os
import sys
import csv
import numpy as np

HERE = os.path.dirname(__file__)
sys.path.insert(0, os.path.join(HERE, "..", "src"))
from network import triangulated_network
from coupled import CoupledLearner
from learning import shared_positions, error_floor

RESULTS = os.path.join(HERE, "..", "results")
os.makedirs(RESULTS, exist_ok=True)

STEPS = 40000
BETA = 1e-3
# a pair whose gap is closest to the median in log terms -- chosen from the
# data, not for looking good; panel (b) of the figure shows all twelve pairs
# including the four where the disjoint layout had not finished converging
CURVE_KEY = (30, 0, 4)


def main():
    rows, curves = [], []
    for n_nodes in (24, 30, 36):
        for gseed in range(2):
            X, bonds = triangulated_network(n_nodes, seed=gseed)
            n_b, n_free = len(bonds), 2 * n_nodes - 3
            for m in (3, 4):
                sd = (((n_nodes * 1009 + gseed) * 1013 + m) * 1031) % (2 ** 31)
                rng = np.random.default_rng(sd)

                # 2m distinct DOFs: the first m drive, and the read-out set is
                # either the SAME m (overlapping) or the other m (disjoint)
                pool = rng.choice(n_free, size=2 * m, replace=False)
                S_loc = pool[:m]
                T_over = pool[:m]
                T_disj = pool[m:]

                k_start = np.exp(rng.normal(scale=0.5, size=n_b))

                # THE TARGET MUST BE BUILT PER LAYOUT.  An earlier version
                # built one matrix from the OVERLAPPING layout's response and
                # handed the same matrix to the disjoint layout, where it bears
                # no relation to that layout's own response range -- the
                # disjoint arm was then being asked for something arbitrary and
                # "failed" for a reason that has nothing to do with the design
                # rule.  Each layout gets a target of the same construction:
                # its own realisable block plus the SAME generic perturbation,
                # at the same relative size.
                k_ref = np.exp(rng.normal(scale=0.4, size=n_b))
                G = rng.normal(size=(m, m))
                G = G / np.linalg.norm(G)
                DELTA = 0.05

                out = {}
                for label, T_loc in (("overlapping", T_over),
                                     ("disjoint", T_disj)):
                    cl = CoupledLearner(X, bonds, T_loc, S_loc)
                    R_ref = cl.block(k_ref)
                    if R_ref is None:
                        out = None
                        break
                    target = R_ref + DELTA * np.linalg.norm(R_ref) * G
                    ti, si = shared_positions(np.asarray(T_loc),
                                              np.asarray(S_loc))
                    floor = error_floor(target, ti, si) if len(ti) >= 2 else 0.0
                    _, hist, reached = cl.train(k_start, target, beta=BETA,
                                                steps=STEPS, patience=1500)
                    out[label] = (floor, reached, hist,
                                  float(np.linalg.norm(target)))
                if out is None:
                    continue

                f_ov, e_ov, h_ov, nrm_ov = out["overlapping"]
                f_dj, e_dj, h_dj, nrm_dj = out["disjoint"]
                rows.append(dict(
                    n_nodes=n_nodes, geom_seed=gseed, m=m, n_bonds=n_b,
                    n_free=n_free, norm_over=nrm_ov, norm_disj=nrm_dj,
                    floor_overlapping=f_ov, floor_disjoint=f_dj,
                    reached_overlapping=e_ov, reached_disjoint=e_dj,
                    ratio_overlapping=e_ov / f_ov if f_ov > 0 else np.nan,
                    gain=e_ov / e_dj if e_dj > 0 else np.inf,
                    rel_over=e_ov / nrm_ov, rel_disj=e_dj / nrm_dj,
                    start_over=h_ov[0], start_disj=h_dj[0]))

                if (n_nodes, gseed, m) == CURVE_KEY:
                    n = max(len(h_ov), len(h_dj))
                    for i in range(n):
                        curves.append(dict(
                            step=i,
                            overlapping=(h_ov[i] if i < len(h_ov) else ""),
                            disjoint=(h_dj[i] if i < len(h_dj) else ""),
                            floor=f_ov))

    for name, data in [("exp09_design", rows), ("exp09_curves", curves)]:
        # Open the file only once there is something to put in it: "w"
        # truncates before `data[0]` is evaluated, so an empty `data` would
        # replace the deposited table with a zero-byte file.
        if not data:
            print(f"    no rows for {name}; deposited table left untouched")
            continue
        with open(os.path.join(RESULTS, name + ".csv"), "w", newline="") as f:
            w = csv.DictWriter(f, fieldnames=list(data[0].keys()))
            w.writeheader()
            w.writerows(data)

    print("=" * 94)
    print("THE DESIGN RULE, RUN:  sensing where you actuate, against sensing")
    print("somewhere else.  Same network, same target, same rule, same budget.")
    print("=" * 94)
    print(f"{'n':>4} {'m':>3} {'floor (over)':>13} {'reached over':>13} "
          f"{'ratio':>8} {'reached disj':>13} {'rel disj':>10} {'gain':>9}")
    print("-" * 94)
    for r in rows:
        print(f"{r['n_nodes']:>4} {r['m']:>3} "
              f"{r['floor_overlapping']:>13.4e} "
              f"{r['reached_overlapping']:>13.4e} "
              f"{r['ratio_overlapping']:>8.4f} "
              f"{r['reached_disjoint']:>13.3e} {r['rel_disj']:>10.2e} "
              f"{r['gain']:>8.0f}x")
    print("-" * 94)

    ro = np.array([r["ratio_overlapping"] for r in rows])
    gain = np.array([r["gain"] for r in rows])
    fd = np.array([r["floor_disjoint"] for r in rows])
    print(f"\noverlapping layout: reached / floor predicted "
          f"-- median {np.median(ro):.5f}, min {ro.min():.5f}, "
          f"max {ro.max():.5f}")
    print(f"    below the floor in {int(np.sum(ro < 1 - 1e-6))}/{len(ro)} "
          f"(Theorem 2 forbids this)")
    print(f"disjoint layout   : floor is {fd.max():.1e} (identically zero, "
          f"since p = 0), and the")
    print(f"    error reached is a median factor {np.median(gain):.0f} below "
          f"the overlapping one")
    print(f"    worst gain {gain.min():.0f}x, best {gain.max():.0f}x")
    print()
    print("Reading: moving the sensors off the actuators changes no stiffness,")
    print("adds no bond and costs no parameter -- it only changes which degrees")
    print("of freedom are read.  That alone is the difference between stalling")
    print("at a computable error and not stalling.  The recommendation in the")
    print("paper is a measurement, not an inference.")
    print(f"\n{len(rows)} matched pairs written to results/")


if __name__ == "__main__":
    main()


==> anc/experiments/exp10_large_deform.py <==
"""
Experiment 10 -- does the floor survive large deformation?

The paper's standing limitation was that everything is linear response about an
undeformed reference state, while physical-learning experiments operate at large
deformation.  The limitation is narrower than it looks and this measures how
much narrower.

THE ARGUMENT.  For a hyperelastic network the tangent stiffness at ANY
configuration is the Hessian of the energy, hence symmetric, hence the tangent
compliance is symmetric and the tangent response block lies in S_P.  Theorems 1
and 2 therefore hold at every pre-loaded state, not only at the reference one --
and the tangent response about a pre-loaded state is what a small-signal
measurement on a deformed sample actually returns.

WHAT IS MEASURED, at strains up to tens of per cent:

  (i)   the shared block of the TANGENT response, is it still symmetric?
  (ii)  the rank of dR/dk, where R is now the tangent block and the derivative
        INCLUDES the change of the equilibrium configuration with k -- taken by
        central finite differences precisely so that the configuration change is
        not quietly left out;
  (iii) is that rank still bounded by min(n_b, d)?

The third is the test.  If the configuration change bought extra rank, the bound
would fail here, and the paper would have to restrict its claims to the
undeformed state.

WHAT THIS DOES NOT SETTLE.  The nonlinear map from a finite load to a finite
displacement is not the tangent map.  Whether the set reachable along a finite
load path is larger remains open, and the paper says so.

THE RANK CUTOFF IS DEPOSITED, NOT ONLY ASSERTED.  The rank in (ii) is the number
of singular values above `1e-7` of the largest, and that cutoff is
outcome-determining: at `1e-9` the measured ranks exceed the bound in 21 of the
59 cases.  The choice rests on a gap in the spectrum, so the gap is written to
the table rather than left to be recomputed by whoever doubts it.  Five columns
carry it, for each case:

  sv_at_bound             the singular value at the predicted rank, sigma_r
                          with r = `bound`: the last one the cutoff retains;
  sv_first_discarded      the next one down, sigma_{r+1}: the first one it
                          discards;
  sv_gap                  their ratio sigma_r / sigma_{r+1}, the gap the cutoff
                          is placed in;
  sv_at_bound_rel         sigma_r / sigma_1,
  sv_first_discarded_rel  sigma_{r+1} / sigma_1, both normalised by the largest
                          singular value, which is the scale the cutoff is
                          actually compared against.

Each of the five is the MEDIAN over the finite-difference steps, taken
independently, exactly as `rank` is.  So `sv_gap` is the median of the three
per-step ratios and need NOT equal the quotient of the two median columns: it
equals `sv_at_bound_rel / sv_first_discarded_rel` in 33 of the 59 deposited
rows and `sv_at_bound / sv_first_discarded` in 32.  The three steps disagree
about
sigma_{r+1} by a factor of 11 to 140, which is the point: sigma_{r+1} is a
differencing noise floor and moves with the step, while sigma_r does not.  That
is why `1e-9` lands inside the floor and the ranks it gives disagree across the
three steps in all 59 cases, and why `1e-7`, which clears the floor by about
two decades and undercuts the last retained value by four to six, gives the
same rank at every step in all 59.

The `1e-9` count is now readable off the table too, which it was not before:
`sv_first_discarded_rel > 1e-9` in exactly 21 of the 59 rows, and those are
exactly the 21 whose rank exceeds the bound when the cutoff is moved to `1e-9`.
`sv_first_discarded_rel < 1e-7` in 59 of 59, and `sv_at_bound_rel > 1e-7` in
59 of 59, so at `1e-7` the rank is `bound` in every case with no row anywhere
near the line.
"""

import os
import sys
import csv
import numpy as np

HERE = os.path.dirname(__file__)
sys.path.insert(0, os.path.join(HERE, "..", "src"))
from network import triangulated_network, pinned_dofs, free_indices
from nonlinear import solve_equilibrium, tangent_block

RESULTS = os.path.join(HERE, "..", "results")
os.makedirs(RESULTS, exist_ok=True)

LOADS = [0.0, 0.02, 0.05, 0.10, 0.20]      # load amplitudes, see below
FD_STEPS = [1e-5, 1e-6, 1e-7]              # relative step on log k


def jacobian_fd(X0, bonds, k, f, free, L0, T_loc, S_loc, h):
    """
    d vec(R) / d log k by central differences, re-solving the equilibrium at
    each perturbed k so that the implicit dependence of the configuration on k
    is included.  Finite differences are deliberate here: the closed form used
    elsewhere assumes a fixed configuration.
    """
    cols = []
    for b in range(len(k)):
        Rs = []
        for sgn in (+1.0, -1.0):
            kp = k.copy()
            kp[b] *= np.exp(sgn * h)
            x, ok, _ = solve_equilibrium(X0, bonds, kp, f, free)
            if not ok:
                return None
            R = tangent_block(x, bonds, kp, L0, free, T_loc, S_loc)
            if R is None:
                return None
            Rs.append(R)
        cols.append(((Rs[0] - Rs[1]) / (2 * h)).ravel())
    return np.column_stack(cols)


GAP_FIELDS = ("sv_at_bound", "sv_first_discarded", "sv_gap",
              "sv_at_bound_rel", "sv_first_discarded_rel")


def gap_columns(spec):
    """
    The five columns that make the `1e-7` rank cutoff auditable from the table.

    `spec` maps each finite-difference step that produced a Jacobian to the
    triple (sigma_1, sigma_r, sigma_{r+1}): the largest singular value, the one
    at the predicted rank r = `bound`, and the first one the cutoff discards.
    Each column is the MEDIAN over those steps of its own quantity, taken
    independently -- the same reduction `rank` already uses.  A consequence
    worth stating outright: `sv_gap` is the median of the per-step ratios, not
    the quotient of the two median columns, and the two agree in 33 of the 59
    deposited rows (32 with the unnormalised pair).  A reader auditing the
    cutoff should read `sv_gap` as the gap and the other four as the levels,
    not divide one pair to get the other.
    The disagreement is not noise in the measurement but the
    measurement: sigma_{r+1} is a differencing noise floor and moves with the
    step by a factor of 11 to 140, while sigma_r does not move at all.

    Returns empty fields, not a guess, where no spectrum was taken or where the
    predicted rank leaves no singular value to discard (`bound >= len(sv)`).
    """
    if not spec:
        return {f: None for f in GAP_FIELDS}
    med = lambda g: float(np.median([g(*t) for t in spec.values()]))
    return dict(sv_at_bound=med(lambda s1, sr, sn: sr),
                sv_first_discarded=med(lambda s1, sr, sn: sn),
                sv_gap=med(lambda s1, sr, sn: sr / sn),
                sv_at_bound_rel=med(lambda s1, sr, sn: sr / s1),
                sv_first_discarded_rel=med(lambda s1, sr, sn: sn / s1))


def main():
    rows = []
    for n_nodes in (12, 16, 20):
        for gseed in range(2):
            X0, bonds = triangulated_network(n_nodes, seed=gseed)
            n_b = len(bonds)
            L0 = np.linalg.norm(X0[bonds[:, 1]] - X0[bonds[:, 0]], axis=1)
            pinned = pinned_dofs(X0)
            free = free_indices(n_nodes, pinned)
            n_free = len(free)
            for m in (3, 4):
                if 2 * m > n_free:
                    continue
                sd = (((n_nodes * 1009 + gseed) * 1013 + m) * 1039) % (2 ** 31)
                rng = np.random.default_rng(sd)
                pool = rng.choice(n_free, size=m, replace=False)
                T_loc = S_loc = pool                 # full overlap, p = m
                k = np.exp(rng.normal(scale=0.3, size=n_b))

                # a fixed random load pattern, scaled by the amplitude
                f_dir = np.zeros(2 * n_nodes)
                f_dir[free] = rng.normal(size=n_free)
                f_dir /= np.linalg.norm(f_dir)

                for amp in LOADS:
                    f = (amp * float(np.mean(L0)) *
                         float(np.mean(k)) * f_dir).reshape(n_nodes, 2)
                    x, ok, strain = solve_equilibrium(X0, bonds, k,
                                                      f.ravel(), free)
                    if not ok:
                        continue
                    R = tangent_block(x, bonds, k, L0, free, T_loc, S_loc)
                    if R is None:
                        continue
                    asym = np.linalg.norm(R - R.T) / np.linalg.norm(R)

                    d = m * m - m * (m - 1) // 2
                    bound = min(n_b, d)
                    ranks = {}
                    spec = {}
                    for h in FD_STEPS:
                        J = jacobian_fd(X0, bonds, k, f.ravel(), free, L0,
                                        T_loc, S_loc, h)
                        if J is None:
                            continue
                        sv = np.linalg.svd(J, compute_uv=False)
                        ranks[h] = int(np.sum(sv > sv[0] * 1e-7))
                        # The three singular values that decide the cutoff:
                        # the largest, the one at the predicted rank, and the
                        # first one below it.  Kept per step because the last
                        # of the three is a differencing noise floor and moves
                        # with the step.
                        if 0 < bound < len(sv):
                            spec[h] = (float(sv[0]), float(sv[bound - 1]),
                                       float(sv[bound]))
                    if not ranks:
                        continue
                    rk = int(np.median(list(ranks.values())))
                    rows.append(dict(
                        n_nodes=n_nodes, geom_seed=gseed, m=m, n_bonds=n_b,
                        n_free=n_free, load=amp, max_strain=strain,
                        shared_asym=asym, d=d, bound=bound, rank=rk,
                        rank_spread=max(ranks.values()) - min(ranks.values()),
                        violated=int(rk > bound), attained=int(rk == bound),
                        **gap_columns(spec)))

    # Open the file only once there is something to put in it: "w" truncates
    # before `rows[0]` is evaluated, so an empty `rows` would replace the
    # deposited table with a zero-byte file.
    if not rows:
        print("no cases measured; deposited table left untouched")
        return
    with open(os.path.join(RESULTS, "exp10_large_deform.csv"), "w",
              newline="") as f:
        w = csv.DictWriter(f, fieldnames=list(rows[0].keys()))
        w.writeheader()
        w.writerows(rows)

    print("=" * 92)
    print("DOES THE FLOOR SURVIVE LARGE DEFORMATION?")
    print("=" * 92)
    print(f"{'load':>8} {'cases':>7} {'median max strain':>19} "
          f"{'worst shared asym':>19} {'bound violated':>16} {'attained':>10}")
    print("-" * 92)
    for amp in LOADS:
        g = [r for r in rows if r["load"] == amp]
        if not g:
            continue
        print(f"{amp:>8.2f} {len(g):>7} "
              f"{np.median([r['max_strain'] for r in g]):>18.1%} "
              f"{max(r['shared_asym'] for r in g):>19.2e} "
              f"{sum(r['violated'] for r in g):>16} "
              f"{sum(r['attained'] for r in g):>5}/{len(g):<4}")
    print("-" * 92)
    print(f"total {len(rows)} cases; bound violated in "
          f"{sum(r['violated'] for r in rows)}")
    ms = max(r["max_strain"] for r in rows)
    print(f"largest bond strain reached: {ms:.1%}")
    sp = [r["rank_spread"] for r in rows]
    print(f"rank disagreement across the three finite-difference steps: "
          f"max {max(sp)}, in {sum(1 for s in sp if s)} of {len(sp)} cases")
    print()
    gaps = [r["sv_gap"] for r in rows if r["sv_gap"] is not None]
    rel = [r["sv_first_discarded_rel"] for r in rows
           if r["sv_first_discarded_rel"] is not None]
    if gaps:
        print("THE 1e-7 CUTOFF, AND THE GAP IT SITS IN "
              f"({len(gaps)} of {len(rows)} cases measured)")
        print(f"  sv_gap = sigma_r / sigma_(r+1) at the predicted rank r: "
              f"min {min(gaps):.3e}, median {np.median(gaps):.3e}, "
              f"max {max(gaps):.3e}")
        print(f"  sv_first_discarded_rel = sigma_(r+1) / sigma_1: "
              f"min {min(rel):.3e}, median {np.median(rel):.3e}, "
              f"max {max(rel):.3e}")
        at = [r["sv_at_bound_rel"] for r in rows
              if r["sv_at_bound_rel"] is not None]
        print(f"  sv_at_bound_rel      = sigma_r / sigma_1: "
              f"min {min(at):.3e}, median {np.median(at):.3e}, "
              f"max {max(at):.3e}")
        print(f"  1e-7 therefore sits {np.log10(1e-7 / max(rel)):.1f} to "
              f"{np.log10(1e-7 / min(rel)):.1f} decades above the first")
        print(f"  discarded value and {np.log10(min(at) / 1e-7):.1f} to "
              f"{np.log10(max(at) / 1e-7):.1f} decades below the last retained")
        print("  one, while 1e-9 falls inside the discarded values themselves:")
        print("  the cutoff is placed in the gap, not in the noise floor.")
        print()
    print("Reading: the tangent stiffness at a deformed state is a Hessian, so")
    print("it is symmetric, so the tangent response block stays in S_P and the")
    print("floor of Theorem 2 applies there too.  The measured rank obeys the")
    print("same bound even though the derivative now includes the change of the")
    print("equilibrium configuration with the stiffnesses -- taken by finite")
    print("differences precisely so that that change is not left out.")
    print()
    print("This does NOT settle the finite-path question: the map from a finite")
    print("load to a finite displacement is not the tangent map, and whether the")
    print("set reachable along a load path is larger remains open.")
    print(f"\n{len(rows)} cases written to results/exp10_large_deform.csv")


if __name__ == "__main__":
    main()


==> anc/experiments/exp11_frequency.py <==
"""
Experiment 11 -- the bound in the frequency domain.

Everything else in this paper is the static compliance C = K^-1.  A learning
material driven at a frequency does not respond through C but through the
dynamic Green function

    G(w) = [ K - w^2 M + i w D ]^-1 ,

and the question is whether Maxwell-Betti still bites there.  It does, and for
the same reason: if M and D are symmetric then the bracket is *complex
symmetric*, so G(w) = G(w)^T -- note transpose, NOT conjugate transpose -- and
the argument of Theorem 1 goes through verbatim over C.  Each Jacobian column
is again a symmetric rank-one outer product,

    dG/dk_b = - G q_b q_b^T G ,

so the image lies in S_P and the bound is min(n_b, m_T m_S - p(p-1)/2), now
counted in COMPLEX dimensions.

What this rules out, and what it does not.  Symmetric D is viscous damping.
A circulatory or feedback term -- the frequency-domain analogue of the odd
coupling -- makes D non-symmetric, and the obstruction disappears.  That is the
control below.

WHAT THIS DOES NOT SETTLE.  Learning at several frequencies at once stacks
blocks from different G(w), and whether the stacked problem has its own
constraint is a separate question we do not answer here.
"""

import os
import sys
import csv
import numpy as np

HERE = os.path.dirname(__file__)
sys.path.insert(0, os.path.join(HERE, "..", "src"))
from network import (triangulated_network, bond_vectors, pinned_dofs,
                     free_indices, numerical_rank)

OUT = os.path.join(HERE, "..", "results")
os.makedirs(OUT, exist_ok=True)

OMEGAS = [0.0, 0.05, 0.2, 0.5, 1.0, 2.0]
SIZES = [16, 24, 32]
MS = [3, 4, 5]
RTOL = 1e-9


def build(n_nodes, seed):
    X, bonds = triangulated_network(n_nodes, seed=seed)
    Q, S = bond_vectors(X, bonds)
    pin = pinned_dofs(X)
    free = free_indices(len(X), pin)
    Qf = Q[:, free]
    rng = np.random.default_rng(seed * 7919 + 13)
    k = np.exp(rng.normal(0.0, 0.4, len(bonds)))
    K = (Qf * k[:, None]).T @ Qf
    # lumped mass, and Rayleigh damping -- both symmetric by construction
    M = np.diag(rng.uniform(0.5, 1.5, Qf.shape[1]))
    D = 0.02 * K + 0.01 * M
    return Qf, K, M, D, rng


def green(K, M, D, w):
    return np.linalg.inv(K - w ** 2 * M + 1j * w * D)


def jac(G, Qf, T_loc, S_loc):
    """Columns of dG[T,S]/dk_b, exactly: -(G q_b)(G^T q_b)^T restricted."""
    L = G[T_loc, :] @ Qf.T                 # (m_T, n_b)
    R = Qf @ G[:, S_loc]                   # (n_b, m_S)
    return np.column_stack([-np.outer(L[:, b], R[b]).ravel()
                            for b in range(Qf.shape[0])])


def main():
    rows = []
    for n_nodes in SIZES:
        for seed in (0, 1):
            Qf, K, M, D, rng = build(n_nodes, seed)
            n_free = Qf.shape[1]
            n_b = Qf.shape[0]
            for m in MS:
                if 2 * m > n_free:
                    continue
                pool = rng.permutation(n_free)
                S_loc = np.sort(pool[:m])
                for overlap, T_loc in (("full", S_loc),
                                       ("none", np.sort(pool[m:2 * m]))):
                    p = len(np.intersect1d(T_loc, S_loc))
                    d = m * m - p * (p - 1) // 2
                    bound = min(n_b, d)
                    for w in OMEGAS:
                        G = green(K, M, D, w)
                        B = G[np.ix_(T_loc, S_loc)]
                        asym = (np.linalg.norm(B - B.T)
                                / max(np.linalg.norm(B), 1e-300))
                        J = jac(G, Qf, T_loc, S_loc)
                        r, sv, gap = numerical_rank(J, RTOL)
                        # The stiffnesses are real, so the image of the
                        # parameter-to-response map is a REAL subspace.  Its
                        # real dimension is the rank of the stacked real
                        # Jacobian [Re J; Im J], measured with the same cutoff
                        # as the complex rank.  A complex rank of r does NOT
                        # force a real rank of 2r (J = [1+i] has complex rank
                        # 1 and stacked-real rank 1), so this is a separate
                        # measurement, not an arithmetic consequence.  The
                        # real count is bounded by min(n_b, 2d) for w > 0 and
                        # by the static min(n_b, d) at w = 0, where J is real.
                        J_R = np.vstack([J.real, J.imag])
                        with np.errstate(divide="ignore"):
                            # at w = 0 the Im block is exactly zero, so the
                            # trailing singular values are exactly 0 and the
                            # gap ratio is a clean inf
                            r_R, _, gap_R = numerical_rank(J_R, RTOL)
                        bound_R = min(n_b, 2 * d) if w > 0 else bound
                        rows.append(dict(
                            n_nodes=n_nodes, seed=seed, m=m, overlap=overlap,
                            p=p, omega=w, n_b=n_b, n_free=n_free, d=d,
                            bound=bound, rank=r, asym=asym,
                            violated=int(r > bound), attained=int(r == bound),
                            sv_gap=gap,
                            rank_real=r_R, bound_real=bound_R,
                            sv_gap_real=gap_R))

    # control: a non-symmetric damping term is the frequency-domain analogue of
    # the odd coupling, and must remove the obstruction
    ctrl = []
    for n_nodes in SIZES:
        Qf, K, M, D, rng = build(n_nodes, 0)
        n_free = Qf.shape[1]
        n_b = Qf.shape[0]
        for m in MS:
            if 2 * m > n_free:
                continue
            pool = rng.permutation(n_free)
            S_loc = np.sort(pool[:m])
            T_loc = S_loc
            Dn = D + 0.05 * rng.normal(size=D.shape)      # not symmetric
            for w in (0.2, 1.0):
                G = green(K, M, Dn, w)
                B = G[np.ix_(T_loc, S_loc)]
                J = jac(G, Qf, T_loc, S_loc)
                r, _, _ = numerical_rank(J, RTOL)
                ctrl.append(dict(n_nodes=n_nodes, m=m, omega=w, n_b=n_b,
                                 rank=r, full=m * m,
                                 reaches_full=int(r == min(n_b, m * m)),
                                 asym=np.linalg.norm(B - B.T)
                                 / np.linalg.norm(B)))

    for name, data in (("exp11_frequency.csv", rows),
                       ("exp11_control.csv", ctrl)):
        # Open the file only once there is something to put in it: "w"
        # truncates before `data[0]` is evaluated, so an empty `data` would
        # replace the deposited table with a zero-byte file.
        if not data:
            print(f"    no rows for {name}; deposited table left untouched")
            continue
        with open(os.path.join(OUT, name), "w", newline="") as f:
            wr = csv.DictWriter(f, fieldnames=list(data[0]))
            wr.writeheader()
            wr.writerows(data)

    # the symmetry claim is only meaningful where the block HAS a shared
    # sub-block; with T and S disjoint, B is rectangular in meaning and its
    # "asymmetry" is just the size of a generic off-diagonal block
    a = np.array([r["asym"] for r in rows if r["overlap"] == "full"])
    v = sum(r["violated"] for r in rows)
    at = [r for r in rows if r["bound"] == r["d"]]        # room for the target
    print(f"{len(rows)} frequency cases, {len(OMEGAS)} frequencies "
          f"{OMEGAS[0]}--{OMEGAS[-1]}")
    print(f"  shared-block asymmetry at full overlap: median {np.median(a):.2e}, "
          f"max {a.max():.2e}  (over {len(a)} cases)")
    print(f"  bound violated in {v} of {len(rows)}")
    print(f"  attained in {sum(r['attained'] for r in at)}/{len(at)} "
          f"of the cases with room")
    full = [r for r in rows if r["overlap"] == "full"]
    print(f"  at full overlap the deficit is p(p-1)/2 in "
          f"{sum(1 for r in full if r['rank'] == r['bound'])}/{len(full)}")
    # real dimension of the image at w > 0: measured, not inferred
    dyn = [r for r in rows if r["omega"] > 0]
    hit = [r for r in dyn if r["rank_real"] == r["bound_real"]]
    print(f"  stacked-real rank equals min(n_b, 2d) in {len(hit)}/{len(dyn)} "
          f"of the omega > 0 cases")
    for r in dyn:
        if r["rank_real"] != r["bound_real"]:
            print(f"    exception: n={r['n_nodes']} seed={r['seed']} m={r['m']} "
                  f"overlap={r['overlap']} omega={r['omega']}: rank_real="
                  f"{r['rank_real']} vs bound_real={r['bound_real']} "
                  f"(complex rank {r['rank']}, sv gap at cut {r['sv_gap_real']:.3e})")
    ca = np.array([c["asym"] for c in ctrl])
    print(f"  control, non-symmetric damping: asymmetry median {np.median(ca):.3f}"
          f", min {ca.min():.3f}; reaches full "
          f"{sum(c['reaches_full'] for c in ctrl)}/{len(ctrl)}")


if __name__ == "__main__":
    main()


==> anc/experiments/exp12_layout_budget.py <==
"""
Experiment 12 -- the optimal layout under a fixed instrumentation budget.

The design rule stated earlier in the paper -- move the sensors off the
actuators -- is correct when the block size m is fixed by the task: the same
m x m target becomes reachable, at no cost in stiffnesses or parameters.  It is
NOT the right rule when what is fixed is the number of degrees of freedom one
can afford to instrument, which is the constraint an experimentalist actually
faces.

Write B = |T u S| for the instrumented count, a = m_T - p and b = m_S - p for
the exclusively-read and exclusively-driven counts, so B = a + b + p.  The
ceiling of Theorem 1, at fixed B and ignoring the bond count, is

    C(p) = max_{a+b = B-p} (a+p)(b+p) - p(p-1)/2
         = floor((B+p)^2 / 4) - p(p-1)/2 ,

the floor being essential: a + b = B - p cannot be split evenly when B - p is
odd (equivalently B + p odd), and the real relaxation -- maximise (a+p)(b+p)
over REAL a, b with a + b = B - p, whose optimum is a + p = b + p = (B+p)/2 and
whose value is (B+p)^2/4 -- overstates C by 1/4 in exactly those cases.  C increases strictly with p at every integer step, by
C(p+1) - C(p) = ceil((B+p)/2) - p >= 1, so the ceiling is maximised at FULL
overlap, p = B, where C = B(B+1)/2, against C = floor(B/2)*ceil(B/2) for the
disjoint layout: a factor 2 + 1/floor(B/2), i.e. a little over two, in favour
of overlap.

The reason is not subtle once seen.  Reciprocity costs a factor approaching 1/2
of m^2.  Splitting a budget B into two disjoint halves costs a factor 4 in
m_T m_S, because it halves BOTH sides of the block.  Losing half of a big block
beats keeping all of a small one.

The catch, which is why this does not overturn the earlier rule: at full
overlap the reachable set is S_P, so a target with an antisymmetric part on the
shared block still cannot be reached, at any dimension.  Dimension is not the
only currency; the two rules answer different questions, and this script
measures both quantities so the trade can be seen.

This experiment enumerates every layout (a, b, p) at fixed B on real networks
and measures the achieved rank against C(p), so the analytic optimum is checked
rather than assumed.
"""

import os
import sys
import csv
import numpy as np

HERE = os.path.dirname(__file__)
sys.path.insert(0, os.path.join(HERE, "..", "src"))
from network import (triangulated_network, bond_vectors, pinned_dofs,
                     free_indices, response_block, jacobian_response,
                     numerical_rank)

OUT = os.path.join(HERE, "..", "results")
os.makedirs(OUT, exist_ok=True)

BUDGETS = [4, 5, 6, 7, 8]
SIZES = [30, 40, 56]          # big enough that the bond count is not binding
SEEDS = [0, 1, 2]
RTOL = 1e-9


def ceiling(B, p):
    """C(p) at fixed budget B, maximised over the split a + b = B - p."""
    best = -1
    for a in range(0, B - p + 1):
        b = B - p - a
        best = max(best, (a + p) * (b + p) - p * (p - 1) // 2)
    return best


def analytic(B, p):
    """The closed form C(p) = floor((B+p)^2/4) - p(p-1)/2."""
    return (B + p) ** 2 // 4 - p * (p - 1) // 2


def main():
    # 1. the algebra, checked exhaustively before any network is built
    for B in range(1, 40):
        for p in range(0, B + 1):
            assert ceiling(B, p) == analytic(B, p), (B, p)
        cs = [ceiling(B, p) for p in range(0, B + 1)]
        # STRICTLY increasing, which is what the proposition claims; a
        # non-strict check would pass on a formula that plateaus
        assert all(y - x >= 1 for x, y in zip(cs, cs[1:])), B
        assert all(y - x == -(-(B + p) // 2) - p
                   for p, (x, y) in enumerate(zip(cs, cs[1:]))), B
        assert cs[-1] == B * (B + 1) // 2, B            # optimum at p = B
        assert cs[0] == (B // 2) * ((B + 1) // 2), B    # disjoint value
    print("algebra: C(p) = floor((B+p)^2/4) - p(p-1)/2 matches brute force, "
          "increases strictly by ceil((B+p)/2) - p, and is maximal at p = B;"
          "\n         checked for B = 1..39, every p")

    rows = []
    for n_nodes in SIZES:
        for seed in SEEDS:
            X, bonds = triangulated_network(n_nodes, seed=seed)
            Q, S = bond_vectors(X, bonds)
            pin = pinned_dofs(X)
            free = free_indices(len(X), pin)
            n_free = len(free)
            n_b = len(bonds)
            rng = np.random.default_rng(seed * 1009 + n_nodes * 13)
            k = np.exp(rng.normal(0.0, 0.4, n_b))
            Qf = Q[:, free]
            K = (Qf * k[:, None]).T @ Qf
            _, C = response_block(K, [0], [0])
            for B in BUDGETS:
                if B + 2 > n_free:
                    continue
                pool = rng.permutation(n_free)[:B]      # the instrumented set
                for p in range(0, B + 1):
                    # split the remaining B - p as evenly as possible, which is
                    # what maximises (a+p)(b+p)
                    rest = B - p
                    a = rest // 2
                    b = rest - a
                    T_loc = np.sort(pool[:p + a])
                    S_loc = np.sort(np.concatenate([pool[:p],
                                                    pool[p + a:p + a + b]]))
                    mT, mS = len(T_loc), len(S_loc)
                    assert len(np.union1d(T_loc, S_loc)) == B
                    assert len(np.intersect1d(T_loc, S_loc)) == p
                    J = jacobian_response(Q, S, free, T_loc, S_loc, C)
                    r, _, gap = numerical_rank(J, RTOL)
                    cap = mT * mS - p * (p - 1) // 2
                    rows.append(dict(
                        n_nodes=n_nodes, seed=seed, budget=B, p=p, mT=mT,
                        mS=mS, n_b=n_b, n_free=n_free, ceiling=cap,
                        bound=min(n_b, cap), rank=r,
                        attained=int(r == min(n_b, cap)),
                        violated=int(r > min(n_b, cap)), sv_gap=gap))

    # Open the file only once there is something to put in it: "w" truncates
    # before `rows[0]` is evaluated, so an empty `rows` would replace the
    # deposited table with a zero-byte file.
    if not rows:
        print("no layouts measured; deposited table left untouched")
        return
    with open(os.path.join(OUT, "exp12_layout_budget.csv"), "w",
              newline="") as f:
        wr = csv.DictWriter(f, fieldnames=list(rows[0]))
        wr.writeheader()
        wr.writerows(rows)

    print(f"\n{len(rows)} layouts over {len(SIZES)*len(SEEDS)} networks and "
          f"budgets {BUDGETS[0]}--{BUDGETS[-1]}")
    print(f"  bound violated in {sum(r['violated'] for r in rows)} cases")
    print(f"  attained in {sum(r['attained'] for r in rows)}/{len(rows)}")

    print(f"\n{'B':>3} {'rank at p=0':>12} {'rank at p=B':>12} "
          f"{'gain':>6} {'C(0)':>6} {'C(B)':>6}")
    for B in BUDGETS:
        sel = [r for r in rows if r["budget"] == B]
        if not sel:
            continue
        r0 = np.median([r["rank"] for r in sel if r["p"] == 0])
        rB = np.median([r["rank"] for r in sel if r["p"] == B])
        print(f"{B:>3} {r0:>12.0f} {rB:>12.0f} {rB/r0:>6.2f} "
              f"{analytic(B,0):>6} {analytic(B,B):>6}")

    best_is_full = 0
    for B in BUDGETS:
        for n_nodes in SIZES:
            for seed in SEEDS:
                sel = [r for r in rows if r["budget"] == B
                       and r["n_nodes"] == n_nodes and r["seed"] == seed]
                if not sel:
                    continue
                top = max(sel, key=lambda r: r["rank"])
                best_is_full += int(top["p"] == B)
    tot = len(set((r["budget"], r["n_nodes"], r["seed"]) for r in rows))
    print(f"\n  the measured rank is maximal at FULL overlap in "
          f"{best_is_full}/{tot} network-budget pairs")


if __name__ == "__main__":
    main()


==> anc/experiments/exp13_passivity_floor.py <==
"""
Experiment 13 -- the floor of Theorem 3, and what Theorem 2 was missing.

Theorem 2 uses one fact: K = K^T, so C = C^T, so the shared block of the
realised response is symmetric.  Every theorem in this paper also ASSUMES
K_ff > 0, and never draws its consequence.  It has one.  If K_ff is positive
definite then so is C = K_ff^{-1}, and the shared block

        B(R(k)) = C[P, P]

is a PRINCIPAL submatrix of a positive-definite matrix.  It is therefore
symmetric positive definite, not merely symmetric.  The reachable set is an open
convex cone inside S_P, not the whole of S_P.

Two consequences, and they pull in opposite directions:

  * Theorem 1 is untouched.  The cone is open in S_P, hence full-dimensional, so
    it costs no dimensions.  The rank bound stands exactly as proved.

  * Theorem 2 is NOT the binding constraint.  The exact distance from a target
    to the closed cone splits orthogonally,

        ||R(k) - R*||_F^2  >=  ||(B - B^T)/2||_F^2  +  sum_i min(lambda_i, 0)^2
                               \____ reciprocity ___/   \___ passivity ______/

    with lambda the eigenvalues of (B + B^T)/2.  The first term is Theorem 2.
    The second vanishes exactly when the symmetric part of the target's shared
    block is already positive semidefinite -- which is true by construction for
    every forbidden target used in Experiment 04, and is why we did not see this
    before.  For a target drawn generically it is not true, and the second term
    is then the larger of the two.

That matters for the one honest weakness this paper reports.  On generic targets
Experiment 04 finds the training error settles at a median 1.40 times the floor
of Theorem 2, spanning 1.08 to 2.19 -- slack we reported as unavoidable.  It is
not unavoidable.  It is the missing term.  This script measures the same runs
against both floors.

Credit where it is due: only the first term is new here, and only the first term
is a symmetry.  The non-negativity restriction on what a passive network can
realise is stated in words by Stern, Hexner, Rocks and Liu (PRX 11, 021045),
who write that it "excludes many conceivable linear mappings".  Theorem 3
is that observation made exact and made computable from the target alone.

Five parts:

  1. the algebra, checked against a direct projection before any network exists;
  2. the hypothesis, measured: is the realised shared block actually positive
     definite on real networks, and by how much;
  3. training, three target classes, both floors, on the networks of Exp. 04;
  4. the generic forfeited fraction, in closed form and by Monte Carlo;
  5. the attainment criterion (eq:criterion of the paper) on a regular square
     lattice with uniform stiffnesses, in exact rational arithmetic: the place
     where attainment fails INSIDE the criterion, which is why the criterion
     needs a genericity clause.

Parts 2, 3 and 4 deposit a table each (exp13_hypothesis.csv,
exp13_passivity_floor.csv, exp13_fraction.csv).  Parts 1 and 5 deposit none:
they are print-only checks that regenerate themselves exactly from their fixed
integer seeds whenever the script is run.
"""

import os
import sys
import csv
import numpy as np

HERE = os.path.dirname(__file__)
sys.path.insert(0, os.path.join(HERE, "..", "src"))
from network import triangulated_network
from learning import (Trainer, shared_positions, antisymmetric_direction,
                      error_floor, passivity_term, error_floor_pd)

RESULTS = os.path.join(HERE, "..", "results")
os.makedirs(RESULTS, exist_ok=True)

N_RESTART = 4


# --------------------------------------------------------------------------
# part 1 -- the algebra
# --------------------------------------------------------------------------

def project_psd(M):
    """Nearest symmetric positive-semidefinite matrix in Frobenius norm."""
    Sy = 0.5 * (M + M.T)
    w, V = np.linalg.eigh(Sy)
    return V @ np.diag(np.maximum(w, 0.0)) @ V.T


def part1_algebra():
    """
    Errors are measured relative to ||M||, not to the distance itself: a third
    of the draws are already positive semidefinite, where the distance is zero
    and a ratio against it is meaningless.
    """
    rng = np.random.default_rng(20130001)
    worst_closed, worst_split, worst_eq = 0.0, 0.0, 0.0
    n_strict = n_psd = trials = 0
    for p in range(1, 9):
        for _ in range(400):
            trials += 1
            M = rng.normal(size=(p, p))
            if rng.random() < 0.3:               # some targets already PSD
                M = project_psd(M) + 0.1 * np.eye(p)
            nrm = np.linalg.norm(M)
            direct = np.linalg.norm(M - project_psd(M))
            a = 0.5 * np.linalg.norm(M - M.T)
            s = np.linalg.norm(0.5 * (M + M.T) - project_psd(M))
            closed = np.hypot(a, s)
            worst_closed = max(worst_closed, abs(direct - closed) / nrm)
            # the two terms add in quadrature, i.e. they are orthogonal
            s_eig = np.sqrt(np.sum(np.minimum(
                np.linalg.eigvalsh(0.5 * (M + M.T)), 0.0) ** 2))
            worst_split = max(worst_split, abs(s - s_eig) / nrm)
            # Theorem 3 >= Theorem 2 always, with equality iff sym part is PSD
            lam_min = np.linalg.eigvalsh(0.5 * (M + M.T)).min()
            assert closed >= a - 1e-12 * nrm, (p, closed, a)
            if lam_min >= -1e-12 * nrm:
                n_psd += 1
                worst_eq = max(worst_eq, abs(closed - a) / nrm)
            elif closed > a + 1e-9 * nrm:
                n_strict += 1

    print("part 1 -- the algebra, no network involved")
    print(f"  {trials} random blocks, p = 1..8, errors relative to ||M||_F")
    print(f"  closed form vs direct projection onto the PSD cone: "
          f"max {worst_closed:.2e}")
    print(f"  the eigenvalue form of the passivity term:          "
          f"max {worst_split:.2e}")
    print(f"  Theorem 3 = Theorem 2 on the {n_psd} already-PSD blocks: "
          f"max {worst_eq:.2e}")
    print(f"  Theorem 3 strictly exceeds Theorem 2 in {n_strict} of the "
          f"{trials - n_psd} indefinite blocks")
    return dict(trials=trials, max_rel_err=worst_closed,
                max_rel_split=worst_split, max_rel_eq=worst_eq,
                n_psd=n_psd, n_strict=n_strict)


# --------------------------------------------------------------------------
# part 2 -- the hypothesis, measured
# --------------------------------------------------------------------------

def part2_hypothesis():
    rng = np.random.default_rng(20130002)
    rows = []
    for n_nodes in [24, 30, 36]:
        for gseed in range(2):
            X, bonds = triangulated_network(n_nodes, seed=gseed)
            n_b, n_free = len(bonds), 2 * n_nodes - 3
            for m in [4, 5, 6]:
                for draw in range(4):
                    pool = rng.choice(n_free, size=m, replace=False)
                    ti, si = shared_positions(pool, pool)
                    tr = Trainer(X, bonds, pool, pool, odd=False)
                    u0 = rng.normal(scale=0.4, size=n_b)
                    R0, _, _ = tr.forward(u0)
                    if R0 is None:
                        continue
                    B = R0[np.ix_(ti, si)]
                    lam = np.linalg.eigvalsh(0.5 * (B + B.T))
                    rows.append(dict(
                        n_nodes=n_nodes, geom_seed=gseed, m=m, draw=draw,
                        asym=float(np.linalg.norm(B - B.T)
                                   / np.linalg.norm(B)),
                        lam_min=float(lam.min()),
                        lam_min_rel=float(lam.min() / lam.max())))
    n = len(rows)
    pd = sum(r["lam_min"] > 0 for r in rows)
    print("\npart 2 -- is the realised shared block positive definite?")
    print(f"  {n} realised blocks on six networks")
    print(f"  symmetric part positive definite in {pd}/{n}")
    print(f"  smallest eigenvalue: median "
          f"{np.median([r['lam_min'] for r in rows]):.4g}, min "
          f"{min(r['lam_min'] for r in rows):.4g}")
    print(f"  smallest / largest eigenvalue: min "
          f"{min(r['lam_min_rel'] for r in rows):.3e}")
    return rows


# --------------------------------------------------------------------------
# part 3 -- training against both floors
# --------------------------------------------------------------------------

def indefinite_target(R0, ti, si, rng, n_flip=1):
    """
    A target that Theorem 2 declares free and Theorem 3 does not.

    Take the realised block, symmetrise its shared block (so the antisymmetric
    part, and hence the whole of Theorem 3s floor, is exactly zero), then flip
    the sign of the n_flip smallest eigenvalues of that shared block.  The
    result is symmetric on the shared block -- Theorem 2 predicts a floor of
    zero -- but no longer positive semidefinite, so it is unreachable.
    """
    T = np.array(R0, dtype=float)
    B = T[np.ix_(ti, si)]
    B = 0.5 * (B + B.T)
    w, V = np.linalg.eigh(B)
    w = w.copy()
    order = np.argsort(w)                      # smallest first
    for j in order[:n_flip]:
        w[j] = -w[j]
    Bn = V @ np.diag(w) @ V.T
    for r in range(len(ti)):
        for c in range(len(si)):
            T[ti[r], si[c]] = Bn[r, c]
    return T


def best_fit(trainer, target, starts):
    best = np.inf
    for th in starts:
        _, h = trainer.fit(target, th)
        best = min(best, h[-1])
    return best


def part3_training():
    rows = []
    for n_nodes in [24, 30, 36]:
        for gseed in range(2):
            X, bonds = triangulated_network(n_nodes, seed=gseed)
            n_b, n_free = len(bonds), 2 * n_nodes - 3
            for m in [4, 5, 6]:
                if 2 * m > n_free:
                    continue
                for draw in range(2):
                    seed = (((n_nodes * 1009 + gseed) * 1013 + m) * 1019
                            + draw)
                    rng = np.random.default_rng(seed % (2 ** 31))
                    pool = rng.choice(n_free, size=m, replace=False)
                    ti, si = shared_positions(pool, pool)
                    tr = Trainer(X, bonds, pool, pool, odd=False)
                    u0 = rng.normal(scale=0.4, size=n_b)
                    R0, _, _ = tr.forward(u0)
                    if R0 is None:
                        continue
                    scale = np.linalg.norm(R0)
                    starts = [rng.normal(scale=0.5, size=n_b)
                              for _ in range(N_RESTART)]

                    targets = {}

                    # (a) the constructed forbidden target of Experiment 04.
                    #     Its shared block is that of R0 plus a small
                    #     antisymmetric part, so the symmetric part is still
                    #     positive definite and the passivity term must vanish.
                    D = antisymmetric_direction(m, m, ti, si, rng)
                    targets["constructed"] = R0 + 1e-2 * scale * D

                    # (b) a generic block of the same scale -- the arm where
                    #     Theorem 2 is loose
                    G = rng.normal(size=(m, m))
                    targets["generic"] = G * (scale / np.linalg.norm(G))

                    # (c) symmetric on the shared block but indefinite:
                    #     Theorem 2 predicts a floor of zero
                    targets["indefinite"] = indefinite_target(R0, ti, si, rng)

                    for name, tgt in targets.items():
                        f2 = error_floor(tgt, ti, si)
                        fp = passivity_term(tgt, ti, si)
                        f2p = error_floor_pd(tgt, ti, si)
                        e = best_fit(tr, tgt, starts)
                        rows.append(dict(
                            n_nodes=n_nodes, geom_seed=gseed, m=m, draw=draw,
                            target=name, norm=float(np.linalg.norm(tgt)),
                            floor_thm2=f2, passivity=fp, floor_thm2p=f2p,
                            reached=float(e),
                            ratio_thm2=float(e / f2) if f2 > 0 else np.nan,
                            ratio_thm2p=float(e / f2p) if f2p > 0 else np.nan,
                            # shortfall RELATIVE TO THE TARGET NORM, so that a
                            # near-zero floor cannot manufacture a large ratio
                            short_thm2=float(max(0.0, f2 - e)
                                             / np.linalg.norm(tgt)),
                            short_thm2p=float(max(0.0, f2p - e)
                                              / np.linalg.norm(tgt))))

    # Open the file only once there is something to put in it: "w" truncates
    # before `rows[0]` is evaluated, so an empty `rows` would replace the
    # deposited table with a zero-byte file.
    if not rows:
        print("  no runs; results/exp13_passivity_floor.csv left untouched")
    else:
        with open(os.path.join(RESULTS, "exp13_passivity_floor.csv"), "w",
                  newline="") as f:
            wr = csv.DictWriter(f, fieldnames=list(rows[0]))
            wr.writeheader()
            wr.writerows(rows)

    print("\npart 3 -- training, three target classes, both floors")
    print(f"  {len(rows)} runs over "
          f"{len(set((r['n_nodes'], r['geom_seed']) for r in rows))} "
          f"networks, {N_RESTART} independent restarts each")
    print("\n  the two floors, and where training actually stops.  Floors and"
          "\n  errors are quoted relative to the norm of the target.\n")
    print(f"  {'target':>12} {'n':>4} {'Thm 2':>9} {'Thm 2p':>9} "
          f"{'reached':>9}   {'reached/Thm2p':>21}")
    print(f"  {'':>12} {'':>4} {'median':>9} {'median':>9} {'median':>9}   "
          f"{'median':>7}{'min':>7}{'max':>7}")
    for name in ("constructed", "generic", "indefinite"):
        sel = [r for r in rows if r["target"] == name]
        f2 = np.median([r["floor_thm2"] / r["norm"] for r in sel])
        fp = np.median([r["floor_thm2p"] / r["norm"] for r in sel])
        ee = np.median([r["reached"] / r["norm"] for r in sel])
        rp = np.array([r["ratio_thm2p"] for r in sel], dtype=float)
        rp = rp[np.isfinite(rp)]
        print(f"  {name:>12} {len(sel):>4} {f2:>9.2e} {fp:>9.2e} "
              f"{ee:>9.2e}   {np.median(rp):>7.3f}{rp.min():>7.3f}"
              f"{rp.max():>7.3f}")

    # No run may end below either floor by more than the optimiser's own
    # convergence tolerance.  We report the worst shortfall rather than a count
    # against an arbitrary threshold.
    w2 = max(r["short_thm2"] for r in rows)
    wp = max(r["short_thm2p"] for r in rows)
    n2 = sum(r["short_thm2"] > 1e-6 for r in rows)
    npp = sum(r["short_thm2p"] > 1e-6 for r in rows)
    print(f"\n  worst shortfall below Theorem 2  : {w2:.2e} of the target norm"
          f"  ({n2} runs beyond 1e-6)")
    print(f"  worst shortfall below Theorem 3 : {wp:.2e} of the target norm"
          f"  ({npp} runs beyond 1e-6)")

    ind = [r for r in rows if r["target"] == "indefinite"]
    print(f"\n  On the indefinite targets the shared block is exactly "
          f"symmetric, so Theorem 2\n  predicts a floor of "
          f"{np.median([r['floor_thm2'] for r in ind]):.1e} -- effectively "
          f"nothing.  Training stalls at "
          f"{np.median([r['reached'] for r in ind]):.4f}\n  at the median, and "
          f"Theorem 3 predicts "
          f"{np.median([r['floor_thm2p'] for r in ind]):.4f}.  The floor that "
          f"binds\n  here is passivity, not reciprocity, and Theorem 2 alone "
          f"does not see it.")

    gen = [r for r in rows if r["target"] == "generic"]
    print(f"\n  On generic targets -- the arm where this paper reports its "
          f"floor as loose --\n  the slack against Theorem 2 is a median "
          f"factor {np.median([r['ratio_thm2'] for r in gen]):.3f} "
          f"(range {min(r['ratio_thm2'] for r in gen):.3f}"
          f"-{max(r['ratio_thm2'] for r in gen):.3f});\n  against Theorem 3 "
          f"it is {np.median([r['ratio_thm2p'] for r in gen]):.3f} "
          f"(range {min(r['ratio_thm2p'] for r in gen):.3f}"
          f"-{max(r['ratio_thm2p'] for r in gen):.3f}).  The slack was the "
          f"missing term.")
    return rows


# --------------------------------------------------------------------------
# part 4 -- the generic forfeited fraction
# --------------------------------------------------------------------------

def part4_fraction():
    """
    For a target drawn with i.i.d. standard normal entries at full overlap the
    expected squared fractions are, in closed form,

        reciprocity   (m - 1) / 2m        -> 1/2
        passivity     (m + 1) / 4m        -> 1/4
        together      (3m - 1) / 4m       -> 3/4

    the passivity term because the symmetric part of a Gaussian matrix is a GOE
    matrix, whose spectrum is symmetric about zero, so half of E sum lambda^2
    sits on the negative side.  Checked here by Monte Carlo.
    """
    rng = np.random.default_rng(20130004)
    N = 4000
    print("\npart 4 -- the forfeited fraction of a generic target, "
          "at full overlap")
    print(f"  {'m':>3} {'reciprocity':>22} {'passivity':>22} {'total':>22}")
    print(f"  {'':>3} {'measured':>11}{'(m-1)/2m':>11} "
          f"{'measured':>11}{'(m+1)/4m':>11} "
          f"{'measured':>11}{'(3m-1)/4m':>11}")
    rows = []
    for m in (3, 4, 6, 8, 10):
        a2 = np.empty(N)
        s2 = np.empty(N)
        for i in range(N):
            B = rng.normal(size=(m, m))
            nb2 = np.sum(B * B)
            a2[i] = 0.25 * np.sum((B - B.T) ** 2) / nb2
            lam = np.linalg.eigvalsh(0.5 * (B + B.T))
            s2[i] = np.sum(np.minimum(lam, 0.0) ** 2) / nb2
        pa, pp = a2.mean(), s2.mean()
        se = (a2 + s2).std(ddof=1) / np.sqrt(N)     # Monte Carlo error
        ta, tp = (m - 1) / (2 * m), (m + 1) / (4 * m)
        print(f"  {m:>3} {pa:>11.4f}{ta:>11.4f} {pp:>11.4f}{tp:>11.4f} "
              f"{pa+pp:>11.4f}{(3*m-1)/(4*m):>11.4f}")
        rows.append(dict(m=m, recip_meas=pa, recip_pred=ta,
                         passive_meas=pp, passive_pred=tp,
                         total_meas=pa + pp, total_pred=(3 * m - 1) / (4 * m),
                         total_stderr=se))
    worst = max(abs(r["total_meas"] - r["total_pred"]) / r["total_stderr"]
                for r in rows)
    print(f"\n  largest discrepancy between measurement and closed form: "
          f"{worst:.1f} Monte Carlo standard errors (N = {N} per m)")
    print(f"  in norm rather than squared norm, the total forfeited fraction "
          f"is sqrt((3m-1)/4m):")
    print("  " + "  ".join(f"m={m}: {np.sqrt((3*m-1)/(4*m)):.3f}"
                           for m in (3, 4, 6, 8, 10)))
    # Open the file only once there is something to put in it: "w" truncates
    # before `rows[0]` is evaluated, so an empty `rows` would replace the
    # deposited table with a zero-byte file.
    if not rows:
        print("  no rows; results/exp13_fraction.csv left untouched")
    else:
        with open(os.path.join(RESULTS, "exp13_fraction.csv"), "w",
                  newline="") as f:
            wr = csv.DictWriter(f, fieldnames=list(rows[0]))
            wr.writeheader()
            wr.writerows(rows)
    return rows




# --------------------------------------------------------------------------
# part 5 -- where the attainment criterion fails, exactly over Q
# --------------------------------------------------------------------------
# The attainment criterion of the main text (eq:criterion -- d <= n_free/2 and
# d <= n_theta/2) is empirical, and as printed it carries no
# genericity clause.  It needs one.  On a regular square lattice with diagonals
# and uniform stiffnesses the coordinates are integers, so kappa_b = k_b / L_b^2
# is rational and the whole computation can be done exactly over Q -- no
# singular values, no cutoff, nothing to tune.  Attainment then fails INSIDE the
# criterion.  Neither of the ensembles used elsewhere in this paper (Delaunay
# triangulations of random points; disordered lattices with log-normal
# stiffnesses) produces such a case, but a reader who builds a regular lattice
# with equal springs should not expect the criterion to hold.

from fractions import Fraction
import random as _random
from network import bond_vectors as _bv, pinned_dofs as _pd, free_indices as _fi

def square_lattice(n):
    X = np.array([[float(i), float(j)] for i in range(n) for j in range(n)])
    idx = {(i, j): i * n + j for i in range(n) for j in range(n)}
    bonds = []
    for i in range(n):
        for j in range(n):
            if i + 1 < n: bonds.append((idx[i, j], idx[i + 1, j]))
            if j + 1 < n: bonds.append((idx[i, j], idx[i, j + 1]))
            if i + 1 < n and j + 1 < n:
                bonds.append((idx[i, j], idx[i + 1, j + 1]))
                bonds.append((idx[i + 1, j], idx[i, j + 1]))
    return X, bonds

def rank_Q(M):
    M = [row[:] for row in M]; rows, cols = len(M), len(M[0]); r = 0
    for c in range(cols):
        piv = next((i for i in range(r, rows) if M[i][c] != 0), None)
        if piv is None: continue
        M[r], M[piv] = M[piv], M[r]
        pv = M[r][c]
        for i in range(rows):
            if i != r and M[i][c] != 0:
                f = M[i][c] / pv
                M[i] = [a - f * b for a, b in zip(M[i], M[r])]
        r += 1
        if r == rows: break
    return r

def check(n, m, p, T, S):
    X, bonds = square_lattice(n)
    Q, Sv = _bv(X, bonds)
    free = _fi(len(X), _pd(X))
    nf, nb = len(free), len(bonds)
    # exact integer K on the free dofs, using the unnormalised bond vectors
    Qf = [[Fraction(int(round(Q[b, d] * np.linalg.norm(X[bonds[b][1]] - X[bonds[b][0]]))))
           for d in free] for b in range(nb)]
    K = [[sum(Qf[b][i] * Qf[b][j] for b in range(nb)) for j in range(nf)] for i in range(nf)]
    # exact inverse by Gauss-Jordan
    A = [K[i][:] + [Fraction(int(i == j)) for j in range(nf)] for i in range(nf)]
    for c in range(nf):
        piv = next((i for i in range(c, nf) if A[i][c] != 0), None)
        if piv is None: return None
        A[c], A[piv] = A[piv], A[c]
        pv = A[c][c]; A[c] = [x / pv for x in A[c]]
        for i in range(nf):
            if i != c and A[i][c] != 0:
                f = A[i][c]; A[i] = [a - f * b for a, b in zip(A[i], A[c])]
    C = [row[nf:] for row in A]
    # Jacobian columns: -(C q_b)[T] (C q_b)[S]^T
    cols = []
    for b in range(nb):
        w = [sum(C[i][j] * Qf[b][j] for j in range(nf)) for i in range(nf)]
        cols.append([-w[r] * w[c] for r in T for c in S])
    d = m * m - p * (p - 1) // 2
    return rank_Q([[cols[b][k] for b in range(nb)] for k in range(len(cols[0]))]), min(nb, d), d, nf, nb



def part5_square_lattice(n=4, draws=400, seed=20130005):
    rnd = _random.Random(seed)
    X, bonds = square_lattice(n)
    free = _fi(len(X), _pd(X))
    nf, nb = len(free), len(bonds)
    fails = trials = 0
    examples = []
    for _ in range(draws):
        m = rnd.choice([3, 4])
        p = rnd.randint(2, m)
        pool = rnd.sample(range(nf), 2 * m - p)
        T = sorted(pool[:m])
        S = sorted(pool[:p] + pool[m:m + m - p])
        d = m * m - p * (p - 1) // 2
        if not (d <= nf / 2 and d <= nb / 2):      # the attainment criterion
            continue
        out = check(n, m, p, T, S)
        if out is None:
            continue
        r, bound, d, _, _ = out
        trials += 1
        if r < bound:
            fails += 1
            if len(examples) < 3:
                examples.append((m, p, d, r, list(T), list(S)))
    print(f"\npart 5 -- the attainment criterion (eq:criterion) on a regular "
          f"{n}x{n} square lattice\n          with diagonals, uniform "
          f"stiffnesses, rank exact over Q")
    print(f"  n_free = {nf}, n_bonds = {nb}")
    print(f"  {trials} draws satisfying the criterion; {fails} fail to attain")
    for m, p, d, r, T, S in examples:
        print(f"    m={m} p={p} d={d} exact rank={r}   T={T}  S={S}")
    print("  the criterion therefore needs a genericity clause; our own two "
          "ensembles\n  never produce such a configuration")
    return dict(n=n, n_free=nf, n_bonds=nb, trials=trials, fails=fails)


def main():
    part1_algebra()
    hyp = part2_hypothesis()
    # Open the file only once there is something to put in it: "w" truncates
    # before `hyp[0]` is evaluated, so an empty `hyp` would replace the
    # deposited table with a zero-byte file.
    if not hyp:
        print("  no rows; results/exp13_hypothesis.csv left untouched")
    else:
        with open(os.path.join(RESULTS, "exp13_hypothesis.csv"), "w",
                  newline="") as f:
            wr = csv.DictWriter(f, fieldnames=list(hyp[0]))
            wr.writeheader()
            wr.writerows(hyp)
    part3_training()
    part4_fraction()
    part5_square_lattice()


if __name__ == "__main__":
    main()


==> anc/experiments/exp14_layout_task.py <==
"""
Experiment 14 -- which layout, on a task somebody actually has.

This experiment exists to settle an objection to the two design rules, which as
stated point in opposite directions.  At fixed block size, move the sensors off
the actuators: overlap costs up to half the reachable dimension.  At fixed
instrumentation budget B = |T u S|, do the opposite: C(p) = (a+p)(b+p) -
p(p-1)/2 is maximal at FULL overlap, by a factor 2 + 1/floor(B/2).  The natural
objection is that the two are not comparable, because C(B) counts dimensions
inside a B x B target space while C(0) counts them inside a much smaller one, so
a ratio between them means nothing without saying what the task is.

The objection dissolves once the task is written down, and the reason is worth
stating carefully because it is the whole point of the experiment.

WHAT A LAYOUT ACTUALLY CONSTRAINS
---------------------------------
Instrument B degrees of freedom, U.  Whatever the layout, the physical object
living on them is the compliance sub-matrix C[U, U] -- ONE object, the same for
every layout, symmetric and positive definite because C = K_ff^{-1} is.  A
layout (T, S) with T u S = U does not create a target space of its own; it
selects which entries of that one object the experimentalist can see and
therefore prescribe.  The entries it selects are the unordered pairs

        { {u, v} : u in T, v in S } ,

unordered because C[u,v] and C[v,u] are the same physical number.  Count them.
There are (a+p)(b+p) ordered choices; a pair is counted twice exactly when both
its endpoints lie in P = T n S, which happens for p(p-1) ordered choices, so

        #distinct constraints  =  (a+p)(b+p) - p(p-1)/2  =  C(p) .

C(p) is therefore not an abstract dimension in a layout-dependent space.  It is
the number of independent scalar facts about C[U,U] that the layout lets you
specify, and p(p-1)/2 is exactly the number of would-be constraints that
reciprocity turns into duplicates rather than into new information.  Both rules
count entries of the same object, and the comparison is well posed after all.

WHAT IS THEN LEFT TO MEASURE
----------------------------
Two things, and they are the two arms below.

  * Whether the count is achieved on a real network and a real task.  A target
    drawn as the compliance of another network is symmetric and positive
    definite by construction, so nothing is forbidden, and the full-overlap
    layout should satisfy C(B) = B(B+1)/2 constraints against C(0) =
    floor(B/2)*ceil(B/2) for the disjoint one.

  * Where it stops being achieved.  Contaminate the target with an
    antisymmetric part of relative size t.  On the shared block that part is
    unreachable, so the full-overlap layout begins to lose constraints while the
    disjoint layout, which has no shared block, loses none.  Somewhere the two
    curves cross, and the crossing point is the rule an experimentalist needs:
    measure how asymmetric your task is, and it tells you the layout.

The predictor is arithmetic on the target alone -- no network, no training --
and the experiment checks that it picks the same layout the trained networks do.
"""

import os
import sys
import csv
import numpy as np

HERE = os.path.dirname(__file__)
sys.path.insert(0, os.path.join(HERE, "..", "src"))
from network import triangulated_network
from learning import Trainer, shared_positions, error_floor_pd

RESULTS = os.path.join(HERE, "..", "results")
os.makedirs(RESULTS, exist_ok=True)

BUDGETS = [4, 6, 8]
ASYM = [0.0, 0.02, 0.05, 0.10, 0.20]  # relative size of the antisymmetric part
N_RESTART = 3


def layout(pool, p):
    """T and S with T u S = pool, |T n S| = p, and the rest split evenly."""
    B = len(pool)
    rest = B - p
    a = rest // 2
    b = rest - a
    T = np.sort(pool[:p + a])
    S = np.sort(np.concatenate([pool[:p], pool[p + a:p + a + b]]))
    return T, S, a, b


def constraint_count(T, S):
    """Distinct unordered pairs {u, v} with u in T and v in S, counted."""
    return len({frozenset((int(u), int(v))) for u in T for v in S})


def part1_identity():
    """C(p) counts distinct physical constraints -- checked by enumeration."""
    bad = 0
    checked = 0
    for B in range(1, 13):
        pool = np.arange(B)
        for p in range(0, B + 1):
            T, S, a, b = layout(pool, p)
            got = constraint_count(T, S)
            want = (a + p) * (b + p) - p * (p - 1) // 2
            checked += 1
            bad += int(got != want)
        # and over ALL splits, not just the even one, to be sure the identity is
        # about the layout and not about our choice of a and b
        for p in range(0, B + 1):
            for a in range(0, B - p + 1):
                b = B - p - a
                T = pool[:p + a]
                S = np.concatenate([pool[:p], pool[p + a:p + a + b]])
                checked += 1
                bad += int(constraint_count(T, S)
                           != (a + p) * (b + p) - p * (p - 1) // 2)
    print("part 1 -- C(p) counts distinct constraints on C[U,U]")
    print(f"  enumerated {checked} layouts, budgets B = 1..12, every overlap "
          f"and every split")
    print(f"  mismatches against (a+p)(b+p) - p(p-1)/2: {bad}")
    assert bad == 0
    print("  so the p(p-1)/2 deficit is the number of would-be constraints that")
    print("  reciprocity turns into duplicates, not a change of target space")


def part2_task():
    """
    The end-to-end task error.  After training a layout on the block it can see,
    we evaluate the WHOLE physical object C[U,U] against the target -- the same
    object and the same normalisation for every layout, so no tolerance and no
    layout-dependent target space enters.  A layout that sees more of C[U,U]
    pins more of it down; a layout with a shared block pays the floor on it.

    The contamination is kept small.  A large antisymmetric part makes the
    target generic, and a generic block is not reachable at ANY overlap -- that
    is the separate fact Experiment 04 reports and Experiment 13 explains, and
    mixing it in here would measure generic unreachability rather than layout.
    """
    rows = []
    for n_nodes in [30, 36, 44]:
        for gseed in range(2):
            X, bonds = triangulated_network(n_nodes, seed=gseed)
            n_b, n_free = len(bonds), 2 * n_nodes - 3
            for B in BUDGETS:
                if B + 2 > n_free:
                    continue
                seed = ((n_nodes * 1009 + gseed) * 1031 + B)
                rng = np.random.default_rng(seed % (2 ** 31))
                pool = np.sort(rng.choice(n_free, size=B, replace=False))

                # The task: the compliance among the instrumented degrees of
                # freedom of an INDEPENDENT network.  Realisable at every
                # layout by construction, symmetric and positive definite.
                tr_full = Trainer(X, bonds, pool, pool, odd=False)
                u_task = rng.normal(scale=0.4, size=n_b)
                Theta_sym, _, _ = tr_full.forward(u_task)
                if Theta_sym is None:
                    continue
                G = rng.normal(size=(B, B))
                A = G - G.T
                A *= np.linalg.norm(Theta_sym) / np.linalg.norm(A)

                starts = [rng.normal(scale=0.5, size=n_b)
                          for _ in range(N_RESTART)]
                pi = {int(u): i for i, u in enumerate(pool)}

                for t in ASYM:
                    Theta = Theta_sym + t * A
                    nTh = np.linalg.norm(Theta)
                    for p in range(B, -1, -2):
                        T, S, a, b = layout(pool, p)
                        ti = [pi[int(u)] for u in T]
                        si = [pi[int(u)] for u in S]
                        tgt = Theta[np.ix_(ti, si)]

                        sh_t, sh_s = shared_positions(T, S)
                        floor = error_floor_pd(tgt, sh_t, sh_s)

                        tr = Trainer(X, bonds, T, S, odd=False)
                        best, best_th = np.inf, None
                        for th in starts:
                            thn, h = tr.fit(tgt, th)
                            if h[-1] < best:
                                best, best_th = h[-1], thn
                        if best_th is None:
                            continue
                        # the whole physical object of the TRAINED network
                        Rfull, _, _ = tr_full.forward(best_th)
                        if Rfull is None:
                            continue

                        cap = (a + p) * (b + p) - p * (p - 1) // 2
                        assert cap == constraint_count(T, S)
                        capB = B * (B + 1) // 2
                        rows.append(dict(
                            n_nodes=n_nodes, geom_seed=gseed, budget=B, p=p,
                            mT=len(T), mS=len(S), asym=t, n_b=n_b,
                            capacity=cap, cap_full=capB,
                            covered=cap / capB,
                            floor_rel=float(floor / np.linalg.norm(tgt)),
                            fit_rel=float(best / np.linalg.norm(tgt)),
                            task_err=float(np.linalg.norm(Rfull - Theta) / nTh)))

    # Open the file only once there is something to put in it: "w" truncates
    # before `rows[0]` is evaluated, so an empty `rows` would replace the
    # deposited table with a zero-byte file.
    if not rows:
        print("no layouts measured; deposited table left untouched")
        return
    with open(os.path.join(RESULTS, "exp14_layout_task.csv"), "w",
              newline="") as f:
        wr = csv.DictWriter(f, fieldnames=list(rows[0]))
        wr.writeheader()
        wr.writerows(rows)

    print(f"\npart 2 -- {len(rows)} trained layouts over "
          f"{len(set((r['n_nodes'], r['geom_seed']) for r in rows))} networks, "
          f"budgets {BUDGETS}, {N_RESTART} restarts each")

    print("\n  (a) at t = 0 the target is realisable, so the layout should "
          "meet every\n      constraint it can see.  Constraints met, "
          "against C(p):")
    exact = tot = 0
    for B in BUDGETS:
        sel0 = [r for r in rows if r["budget"] == B and r["asym"] == 0.0]
        line = f"    B = {B:>2}:  "
        for p in range(B, -1, -2):
            s2 = [r for r in sel0 if r["p"] == p]
            if not s2:
                continue
            cap = s2[0]["capacity"]
            ok = sum(r["fit_rel"] < 1e-6 for r in s2)
            exact += ok
            tot += len(s2)
            line += f"p={p}: {cap:>3} ({ok}/{len(s2)})   "
        print(line)
    print(f"    exactly realised in {exact}/{tot} runs; the ratio "
          f"C(B)/C(0) is the gain from overlap")

    print("\n  (b) end-to-end error on the whole object C[U,U], median over "
          "networks.\n      Lower is better; the best layout at each "
          "asymmetry is starred.")
    for B in BUDGETS:
        print(f"\n    B = {B}   C(p)/C(B) covered: " +
              "  ".join(f"p={p}: {((B-p)//2+p)*((B-p)-(B-p)//2+p) - p*(p-1)//2}"
                        f"/{B*(B+1)//2}" for p in range(B, -1, -2)))
        print(f"      {'t':>6} " + "".join(f"{'p=%d' % p:>12}"
                                           for p in range(B, -1, -2)))
        for t in ASYM:
            vals = {}
            for p in range(B, -1, -2):
                s2 = [r for r in rows if r["budget"] == B and r["p"] == p
                      and r["asym"] == t]
                if s2:
                    vals[p] = float(np.median([r["task_err"] for r in s2]))
            if not vals:
                continue
            bp = min(vals, key=lambda q: vals[q])
            line = f"      {t:>6.2f} "
            for p in range(B, -1, -2):
                if p not in vals:
                    line += f"{'-':>12}"
                else:
                    mark = "*" if p == bp else " "
                    line += f"{vals[p]:>11.4f}{mark}"
            print(line)

    print("\n  (c) where the optimum sits, and what the target alone says")
    print(f"      {'B':>3} {'t':>6} {'best p':>8} {'floor at p=B':>14} "
          f"{'uncovered at p=0':>18}")
    for B in BUDGETS:
        for t in ASYM:
            s2 = [r for r in rows if r["budget"] == B and r["asym"] == t]
            if not s2:
                continue
            vals = {}
            for r in s2:
                vals.setdefault(r["p"], []).append(r["task_err"])
            bp = min(vals, key=lambda q: np.median(vals[q]))
            fB = [r["floor_rel"] for r in s2 if r["p"] == B]
            f0 = [r for r in s2 if r["p"] == min(vals)]
            unc = 1 - f0[0]["covered"] if f0 else float("nan")
            print(f"      {B:>3} {t:>6.2f} {bp:>8} "
                  f"{np.median(fB) if fB else float('nan'):>14.4f} "
                  f"{unc:>18.3f}")
    print("\n      The two columns are the whole trade, and both are known "
          "before any\n      training: the floor is arithmetic on the target, "
          "the uncovered share is\n      arithmetic on the layout.")
    return rows


def main():
    part1_identity()
    part2_task()


if __name__ == "__main__":
    main()


==> anc/experiments/exp15_layouts_lit.py <==
"""Experiment 15: the forfeited fraction at the layouts used in published work.

Theorem 1 removes p(p-1)/2 dimensions from the m_T*m_S-dimensional response
block, where p = |T \\cap S| is the number of degrees of freedom that are both
driven and read out.  For a target with independent standard normal entries the
expected squared fraction of the target that reciprocity puts out of reach is

    f(m_T, m_S, p) = E||B_a||_F^2 / E||R*||_F^2 = p(p-1) / (2 m_T m_S),

since ||B_a||_F^2 = 2 * sum_{i<j} ((B_ij - B_ji)/2)^2 runs over the p(p-1)/2
independent entries of the antisymmetric part, each of expected square 1/2, and
E||R*||_F^2 = m_T m_S.  Equivalently: a Gaussian ensemble is isotropic, so the
fraction is just the codimension p(p-1)/2 over the dimension m_T m_S.  At full
overlap
m_T = m_S = p = m this reduces to (m-1)/(2m), the number quoted in the text.

This script evaluates f at the layouts reported in the experimental and
numerical literature this paper cites.  Provenance is carried by two fields and
no others: `label` names the paper and the figure the numbers were read from,
and `note` says what in that figure or its released code fixes m_T, m_S and p.
Where a paper is ambiguous the ambiguity is recorded rather than resolved: the
row lives in the separate AMBIGUOUS list below, is written to the CSV with
key = "ambiguous", with dim, codim, forfeited_fraction and passive left blank
and the note prefixed "EXCLUDED FROM THE COUNT:", and is dropped before the
headline count is taken.  That separation of lists is the whole mechanism; there
is no per-row certainty flag.  The CSV has 24 rows: 19 counted and 5 ambiguous.

Run:  python3 exp15_layouts_lit.py
Writes: ../results/exp15_layouts_lit.csv
"""

import csv
import os

# ---------------------------------------------------------------------------
# Layouts.  m_S = independently driven degrees of freedom in one response
# block; m_T = degrees of freedom read out; p = |T \cap S|.
#
# `drive` records whether the source degrees of freedom are driven by imposed
# displacements/strains/voltages ("imposed") or by applied forces ("force");
# the drive column of Table 2 in the paper is read from it.
# `note` records what fixes the numbers.  A layout the source paper leaves open
# to more than one reading is not flagged here: it goes into the AMBIGUOUS list
# instead, which is what excludes it from the headline count.
# ---------------------------------------------------------------------------

LAYOUTS = [
    # --- tuned spring networks -------------------------------------------
    dict(key="Rocks2017", label="Rocks et al.\\ 2017, Fig.~1",
         platform="tuned spring network", m_S=1, m_T=1, p=0, drive="imposed",
         note="one source node pair, one target node pair, joined by added "
              "zero-stiffness ghost bonds at opposite poles of the network"),
    dict(key="Rocks2017b", label="Rocks et al.\\ 2017, Fig.~3A",
         platform="tuned spring network", m_S=1, m_T=3, p=0, drive="imposed",
         note="three targets driven by a single source pair"),
    dict(key="Rocks2017c", label="Rocks et al.\\ 2017, Fig.~3B",
         platform="tuned spring network", m_S=2, m_T=2, p=0, drive="imposed",
         note="two independent source-target responses tuned simultaneously"),

    # --- coupled learning, numerical --------------------------------------
    dict(key="Stern2021a", label="Stern et al.\\ 2021, Fig.~2",
         platform="flow network", m_S=10, m_T=10, p=0, drive="imposed",
         note="M_S = 10 source nodes and M_T = 10 different target nodes; the "
              "paper partitions the degrees of freedom into source, target and "
              "hidden, so the sets are disjoint by construction"),
    dict(key="Stern2021b", label="Stern et al.\\ 2021, Fig.~3",
         platform="elastic network", m_S=10, m_T=3, p=0, drive="imposed",
         note="10 source strains, 3 target strains, imposed on edges"),
    dict(key="Stern2021c", label="Stern et al.\\ 2021, Fig.~4",
         platform="flow network", m_S=25, m_T=2, p=0, drive="imposed",
         note="25 principal components at 25 source nodes, 2 target nodes"),

    # --- coupled learning, physical ---------------------------------------
    dict(key="Altman2024a", label="Altman et al.\\ 2024, Fig.~2",
         platform="elastic network (experiment)", m_S=1, m_T=1, p=0,
         drive="imposed",
         note="motion divider: y_2 the input node, y_1 the output node"),
    dict(key="Altman2024b", label="Altman et al.\\ 2024, Fig.~5",
         platform="elastic network (experiment)", m_S=2, m_T=2, p=0,
         drive="imposed",
         note="two-dimensional input node position, two-dimensional output "
              "node position, per task"),

    # --- self-learning resistor networks ----------------------------------
    dict(key="Dillavou2022a", label="Dillavou et al.\\ 2022, Fig.~3A",
         platform="analogue resistor network", m_S=3, m_T=3, p=0, drive="imposed",
         note="three-input, three-output allosteric task"),
    dict(key="Dillavou2022b", label="Dillavou et al.\\ 2022, Fig.~3B",
         platform="analogue resistor network", m_S=3, m_T=2, p=0, drive="imposed",
         note="three input and two output nodes"),
    dict(key="Dillavou2022c", label="Dillavou et al.\\ 2022, Fig.~3D",
         platform="analogue resistor network", m_S=5, m_T=3, p=0, drive="imposed",
         note="five input nodes (four features plus a ground) and three "
              "output nodes"),
    dict(key="Dillavou2024a", label="Dillavou et al.\\ 2024, Fig.~3",
         platform="nonlinear analogue network", m_S=4, m_T=2, p=0, drive="imposed",
         note="two variable inputs and two fixed biases; differential output "
              "pair.  The hardware constraint stated in the paper, "
              "input nodes + output nodes <= 8, is additive, which a shared "
              "node would break"),
    dict(key="Dillavou2024b", label="Dillavou et al.\\ 2024, Fig.~4",
         platform="nonlinear analogue network", m_S=3, m_T=1, p=0, drive="imposed",
         note="one variable input, two fixed biases, single output node"),

    # --- mechanical neural networks ---------------------------------------
    dict(key="Li2024a", label="Li \\& Mao 2024, Fig.~2",
         platform="mechanical neural network", m_S=1, m_T=2, p=0, drive="force",
         note="input node 11, output nodes 13 and 14 in the released code"),
    dict(key="Li2024b", label="Li \\& Mao 2024, Fig.~3",
         platform="mechanical neural network", m_S=1, m_T=4, p=0, drive="force",
         note="one input force, both components at each of two output nodes"),
    dict(key="Li2024c", label="Li \\& Mao 2024, Fig.~4",
         platform="mechanical neural network", m_S=4, m_T=3, p=0, drive="force",
         note="four simultaneous feature forces, three output nodes"),

    # --- reprogrammable allosteric metamaterials --------------------------
    dict(key="Pashine2023a", label="Pashine et al.\\ 2023, Fig.~2",
         platform="allosteric metamaterial", m_S=1, m_T=1, p=0, drive="imposed",
         note="one source node pair, one target node pair, halfway across "
              "the system"),
    dict(key="Pashine2023b", label="Pashine et al.\\ 2023, Fig.~5",
         platform="allosteric metamaterial", m_S=1, m_T=2, p=0, drive="imposed",
         note="one shared input site, two output sites"),

    # --- robotic metamaterials that learn ---------------------------------
    dict(key="Du2026a", label="Du et al.\\ 2026, Fig.~1",
         platform="robotic metamaterial", m_S=1, m_T=5, p=0, drive="imposed",
         note="input on unit 3 of a six-unit chain, all other units outputs"),
    
]

# Rows the source papers leave genuinely ambiguous; reported, not counted.
AMBIGUOUS = [
    dict(label="Lee et al.\\ 2022", platform="mechanical neural network",
         m_S="1--4", m_T="4", p=0,
         note="two input nodes driven with equal magnitude in a locked "
              "pattern, alternating between a horizontal and a vertical "
              "scenario; the paper never states a count of independent input "
              "channels.  p = 0 is unambiguous: inputs and outputs are "
              "distinct nodes on opposite sides of the lattice"),
    dict(label="Li \\& Mao 2024, Supplementary", platform="mechanical neural network",
         m_S="not stated", m_T="not stated", p=">= 1",
         note="the authors demonstrate the same node serving as both input and "
              "output, and advertise it as enabling 'more compact design'.  "
              "The counts are not given in the accessible text"),
    dict(label="Du et al.\\ 2026, Fig.~2", platform="robotic metamaterial",
         m_S="3", m_T="3", p="0 per target, 6 across the pair",
         note="it is not a force-driven response block.  Read "
              "from the deposited code, the two targets clamp units 1,2,3 at "
              "+30 deg and ask 4,5,6 for +30 deg, then clamp 4,5,6 at +30 deg "
              "and ask 1,2,3 for -30 deg, so every unit is driven in one target "
              "and read in the other.  The drive is an imposed angle, so "
              "Theorem 1 (force drive) does not apply; and because the two "
              "targets clamp different sets, no single (m_S, m_T, p) describes "
              "the pair, so it is an instance of neither law as tabulated.  "
              "Experiment 17 analyses it from the deposited code"),
    dict(label="Du et al.\\ 2026, Fig.~3e", platform="robotic metamaterial",
         m_S="1", m_T="5", p="1",
         note="a single sine torque drives unit 4 and unit 4 is also read, so "
              "p = 1 as a channel count.  Excluded because it is not a linear "
              "response block at all: two on-site stiffnesses are trained "
              "negative to make the chain multistable, and the observed motion "
              "is a limit cycle among four stable shapes, so there is no "
              "C[T,S] to bound"),
    dict(label="Rocks et al.\\ 2019", platform="flow and elastic networks",
         m_S="1", m_T="1 to ~10^3", p="not stated",
         note="a single source throughout; the paper does not state whether "
              "the target edges are drawn excluding the source edge, though "
              "coincidence would make the constraint unsatisfiable"),
]


def forfeited(m_T, m_S, p):
    """Expected squared fraction of a generic target that reciprocity forbids."""
    return p * (p - 1) / (2.0 * m_T * m_S)


def main():
    here = os.path.dirname(os.path.abspath(__file__))
    out = os.path.join(here, "..", "results", "exp15_layouts_lit.csv")
    os.makedirs(os.path.dirname(out), exist_ok=True)

    rows = []
    for L in LAYOUTS:
        f = forfeited(L["m_T"], L["m_S"], L["p"])
        rows.append(dict(
            key=L["key"], label=L["label"], platform=L["platform"],
            drive=L["drive"],
            m_S=L["m_S"], m_T=L["m_T"], p=L["p"],
            dim=L["m_T"] * L["m_S"],
            codim=L["p"] * (L["p"] - 1) // 2,
            forfeited_fraction=f,
            passive=L.get("passive", True),
            note=L["note"],
        ))

    for A in AMBIGUOUS:
        rows.append(dict(
            key="ambiguous", label=A["label"], platform=A["platform"],
            drive=A.get("drive", ""),
            m_S=A["m_S"], m_T=A["m_T"], p=A["p"],
            dim="", codim="", forfeited_fraction="", passive="",
            note="EXCLUDED FROM THE COUNT: " + A["note"],
        ))

    with open(out, "w", newline="") as fh:
        w = csv.DictWriter(fh, fieldnames=list(rows[0].keys()))
        w.writeheader()
        w.writerows(rows)

    rows = [r for r in rows if r["key"] != "ambiguous"]

    # ---- checks and summary ------------------------------------------------
    # Consistency: at full overlap the general formula must reduce to (m-1)/2m.
    worst = 0.0
    for m in range(1, 51):
        a = forfeited(m, m, m)
        b = (m - 1) / (2.0 * m)
        worst = max(worst, abs(a - b))
    assert worst < 1e-15, worst

    # NOTHING IS CHECKED HERE, BY CONSTRUCTION, and that is stated rather than
    # dressed up as a test.  Two earlier assertions stood at this point -- that
    # every counted layout is passive, and that every counted layout has a zero
    # forfeited fraction -- and neither could fail:
    #
    #   * `passive` is L.get("passive", True) and no LAYOUTS entry sets the key,
    #     so the column is True in all 19 counted rows whatever the table says;
    #   * p = 0 is written out literally in all 19 entries, so p(p-1)/2 = 0 and
    #     forfeited_fraction is 0.0 in all 19 rows as an arithmetic identity.
    #
    # The finding is that the layouts READ OUT of the literature all turned out
    # to have p = 0; it is a property of the transcription above, which a reader
    # checks by reading it against the cited papers, not of any computation this
    # script performs.  `zero` is kept only because the summary prints its size.
    zero = [r for r in rows if r["forfeited_fraction"] == 0.0]

    print("Experiment 15: the forfeited fraction at published layouts")
    print("-" * 66)
    print(f"{'layout':40s} {'drive':>7s} {'m_T':>4s} {'m_S':>4s} {'p':>3s} {'frac':>8s}")
    for r in rows:
        lab = r["label"].replace("\\&", "&").replace("\\ ", " ").replace("~", " ")
        print(f"{lab:40s} {r['drive']:>7s} {r['m_T']:4d} {r['m_S']:4d} {r['p']:3d} "
              f"{r['forfeited_fraction']:8.4f}")
    print("-" * 66)
    print(f"passive layouts read from the literature : {len(rows)}")
    print(f"  forfeited fraction exactly zero        : {len(zero)}"
          f"  (every one: p = 0 throughout)")
    n_imp = sum(r["drive"] == "imposed" for r in rows)
    n_frc = sum(r["drive"] == "force" for r in rows)
    print(f"  driven by imposed displacement/voltage : {n_imp}")
    print(f"  driven by applied force                : {n_frc}")
    print(f"max |general formula - (m-1)/2m| over m<=50 : {worst:.2e}")
    print()
    print(f"ambiguous layouts reported but not counted : {len(AMBIGUOUS)}")
    for a in AMBIGUOUS:
        lab = a["label"].replace("\\&", "&").replace("\\ ", " ")
        print(f"  {lab}: m_S = {a['m_S']}, m_T = {a['m_T']}, p = {a['p']}")
    print()
    print(f"wrote {os.path.normpath(out)}")


if __name__ == "__main__":
    main()


==> anc/experiments/exp16_dirichlet.py <==
"""Experiment 16: reciprocity under an imposed-displacement (Dirichlet) drive.

Theorems 1 and 2 constrain the response block R = C[T,S] = (K_ff^{-1})[T,S],
which is what a network returns when a FORCE is applied at S and a DISPLACEMENT
is read at T.  Most physical-learning hardware does something else: it imposes a
displacement at the input degrees of freedom, lets the rest equilibrate, and
reads a displacement at the output.  That map is not a block of an inverse
operator, and Theorem 1 does not apply to it.  This experiment establishes what
does.

Write D for the Dirichlet transmission: impose a unit displacement at a, hold
every other driven degree of freedom at zero, let the remaining degrees of
freedom equilibrate, and read the displacement at b.  Then

    D[b,a] = C[b,a] / C[a,a],                                            (I)

for any invertible K, symmetric or not -- it is the Schur-complement identity,
and in circuit language the classical statement that a transfer ratio under a
voltage source is a transimpedance over a driving-point impedance.  Reciprocity
enters only as C = C^T -- passivity is sufficient for it, not the hypothesis --
and then (I) gives

    D[b,a] * C[a,a]  =  D[a,b] * C[b,b]  =  C[a,b].                      (II)

Two consequences, of different kinds:

  SIGN.  C[a,a] and C[b,b] are diagonal entries of a positive-definite matrix,
  hence positive, so (II) forces sign(D[b,a]) = sign(D[a,b]).  A passive network
  cannot transmit with one sign in one direction and the other sign in the
  other, whatever its size, topology or stiffnesses.  This costs no dimensions;
  it removes an open set of targets, exactly as the passivity term of
  Theorem 3 does.

    CYCLES.  Writing (II) for every pair says the ratios D[b,a]/D[a,b] are the
  ratios c_b/c_a of one positive vector, so around any closed loop they
  multiply to one.  On a triple,

      D[b,a] D[c,b] D[a,c]  =  D[a,b] D[b,c] D[c,a].                    (III)

  Of the C(p,2) pair conditions only p-1 are independent choices of the
  c's, so (III) contributes (p-1)(p-2)/2 independent constraints.  The
  diagonal of D is identically one, so the free content of D is its p(p-1)
  off-diagonal entries, and

      rank dD/dk  <=  p(p-1) - (p-1)(p-2)/2  =  (p-1)(p+2)/2 .

  That is a CEILING on the rank, and it is all the argument gives.  Whether a given
  network reaches it is a separate, empirical question; Part 4 below is the
  measurement of it, and on these networks the rank equals min(n_b, (p-1)(p+2)/2)
  in every configuration tried, so here the ceiling is attained -- measured, not
  proved.

    The rank deficit is therefore at least (p-1)(p-2)/2, against the p(p-1)/2
  codimension of the force-driven case -- and it is a deficit in rank only:
  unlike the force-driven case, no linear subspace holding the reachable set is
  exhibited here, and none is claimed.  It vanishes at p = 2: with two shared degrees of freedom
  an imposed-displacement drive loses no dimension at all, and what remains is
  the cone.  The sign law is not claimed to be the whole of that cone: from (I)
  and Cauchy-Schwarz on a positive-definite C one also gets
  D[b,a] D[a,b] = C[a,b]^2/(C[a,a] C[b,b]) < 1 for b != a, a second open
  condition of the same kind and not implied by the first (D = 2 both ways
  passes the sign law and fails this one).  THIS SCRIPT DOES NOT MEASURE IT.
  Part 3 evaluates the sign law alone, as the count D[b,a] D[a,b] < 0; no part
  computes the product against 1, and the CSV carries no column for it.  The
  product bound is stated here as algebra, not reported here as a measurement.
  Neither condition costs a dimension.

  ATTRIBUTION.  (I) is classical: Muller-Breslau's influence lines, the circuit
  relation g21 = z21/z11, and the simple regression coefficient of a Gaussian
  field with precision matrix K.  The sign and cycle conditions are the
  classical criterion for a matrix to be diagonally similar to a symmetric one
  (Engel and Schneider, Linear Algebra Appl. 7 (1973) 301-335, Thm 4.1); the
  same cycle condition is Kolmogorov's reversibility criterion (1936) and, in
  skew form, Fomin-Zelevinsky Lemma 7.4.  What we have not found stated is the
  dimension count, or the reading of any of it as a constraint on learning.

  DIAGNOSTIC.  (II) is testable on hardware without knowing the network: measure
  the two transmissions and the two driving-point compliances, and the residual
  |D[b,a] C[a,a] - D[a,b] C[b,b]| must vanish for a passive sample.

Part 5 evaluates the sign law on the chain model of Du et al. (2026), whose
Fig. 2 asks a passive chain for a positive transmission one way and a negative
one the other.

Part 6 checks the cycle law (III) itself, on triples: it compares
D[b,a] D[c,b] D[a,c] against D[a,b] D[b,c] D[c,a] on passive networks, where the
two must agree, and on the same networks with odd couplings added, where they
need not.

THE PARTS ARE EMITTED OUT OF ORDER, and the `part` column of the CSV records the
order of emission, not the order of the numbering: part 6 is computed and
written BEFORE part 5, so the column reads 1,1,2,3,3,4,4,4,6,6,5,5,5,5 down the
file.  The rows are what they say they are -- part 6 rows are cycle-law rows and
part 5 rows are Du-chain rows -- and anything reading this table should select
on `part` rather than on position.  The deposited file is quoted in the paper
and is left in exactly this order.

Run:  python3 exp16_dirichlet.py
Writes: ../results/exp16_dirichlet.csv
"""

import csv
import os
import sys

import numpy as np

sys.path.insert(0, os.path.join(os.path.dirname(os.path.abspath(__file__)), "..", "src"))

from network import (bond_vectors, free_indices, pinned_dofs, stiffness,  # noqa: E402
                     triangulated_network)


# ---------------------------------------------------------------------------
# the Dirichlet map
# ---------------------------------------------------------------------------

def dirichlet_block(K, P):
    """D[i,j] = displacement at P[i] when P[j] alone is displaced by one and
    EVERY other degree of freedom -- including the other members of P -- is left
    free to equilibrate.

    That is the protocol the hardware uses: only the input is imposed, and the
    output is read wherever the network puts it.  Holding the other members of P
    at zero instead would be a different, multi-port map, under which every
    off-diagonal entry is identically zero.

    Computed from its definition by solving the constrained equilibrium, not
    from identity (I), so that the identity remains a prediction to be tested.
    """
    n = K.shape[0]
    p = len(P)
    D = np.empty((p, p))
    for j, a in enumerate(P):
        F = [i for i in range(n) if i != a]
        u = np.zeros(n)
        u[a] = 1.0
        u[F] = np.linalg.solve(K[np.ix_(F, F)], -K[np.ix_(F, [a])].ravel())
        D[:, j] = u[P]
    return D


def passive_network(n_nodes, seed):
    """A pinned, passive triangulated network and its stiffness operator."""
    X, bonds = triangulated_network(n_nodes, seed=seed)
    Q, S = bond_vectors(X, bonds)
    pinned = pinned_dofs(X)
    free = free_indices(len(X), pinned)
    rng = np.random.default_rng(seed + 9000)
    k = rng.uniform(0.5, 1.5, len(bonds))
    K = stiffness(Q, S, k)[np.ix_(free, free)]
    return K, Q, S, free, k


def stiffness_free(Q, S, free, k, a=None):
    return stiffness(Q, S, k, a)[np.ix_(free, free)]


# ---------------------------------------------------------------------------
# Du et al. (2026) chain model, Eq. (1) with k^a = 0 for the passive case
# ---------------------------------------------------------------------------

def du_chain(ko, kp, ka=None):
    """N-unit chain: on-site stiffness ko, passive neighbour coupling kp, and
    an antisymmetric neighbour coupling ka which is zero for a passive chain."""
    N = len(ko)
    K = np.diag(np.asarray(ko, float))
    for i in range(N - 1):
        K[i, i + 1] += kp[i]
        K[i + 1, i] += kp[i]
        K[i, i] += kp[i]
        K[i + 1, i + 1] += kp[i]
    if ka is not None:
        for i in range(N - 1):
            K[i, i + 1] += ka[i]
            K[i + 1, i] -= ka[i]
    return K


def chain_transmission(K, i_in, i_out):
    """Impose a unit angle at i_in, equilibrate every other unit, read i_out."""
    n = K.shape[0]
    F = [j for j in range(n) if j != i_in]
    d = -np.linalg.solve(K[np.ix_(F, F)], K[np.ix_(F, [i_in])]).ravel()
    return d[F.index(i_out)]


# ---------------------------------------------------------------------------

def main():
    here = os.path.dirname(os.path.abspath(__file__))
    out = os.path.join(here, "..", "results", "exp16_dirichlet.csv")
    os.makedirs(os.path.dirname(out), exist_ok=True)
    rows = []

    # -- Part 1: identity (I), on networks and on unstructured operators ----
    rng = np.random.default_rng(160001)
    worst_net = 0.0
    for seed in range(24):
        K, Q, S, free, k = passive_network(int(rng.integers(12, 30)), seed)
        n = K.shape[0]
        C = np.linalg.inv(K)
        P = list(rng.choice(n, int(rng.integers(2, 6)), replace=False))
        D = dirichlet_block(K, P)
        pred = np.array([[C[b, a] / C[a, a] for a in P] for b in P])
        worst_net = max(worst_net, float(np.max(np.abs(D - pred))))
    worst_gen = 0.0
    for _ in range(4000):
        n = int(rng.integers(3, 12))
        G = rng.normal(size=(n, n))
        K = G @ G.T + 0.1 * np.eye(n)
        if rng.random() < 0.5:                      # also without symmetry
            A = rng.normal(size=(n, n)) * 0.3
            K = K + (A - A.T)
        C = np.linalg.inv(K)
        P = list(rng.choice(n, int(rng.integers(2, min(6, n))), replace=False))
        D = dirichlet_block(K, P)
        pred = np.array([[C[b, a] / C[a, a] for a in P] for b in P])
        worst_gen = max(worst_gen, float(np.max(np.abs(D - pred))))
    rows.append(dict(part=1, quantity="max |D - C[b,a]/C[a,a]|, networks",
                     value=worst_net, cases=24))
    rows.append(dict(part=1, quantity="max |D - C[b,a]/C[a,a]|, general K",
                     value=worst_gen, cases=4000))

    # -- Part 2: the balance law (II), which is the testable diagnostic -----
    worst_bal = 0.0
    for seed in range(60):
        K, Q, S, free, k = passive_network(int(rng.integers(12, 30)), seed + 200)
        n = K.shape[0]
        C = np.linalg.inv(K)
        for _ in range(20):
            a, b = rng.choice(n, 2, replace=False)
            D = dirichlet_block(K, [a, b])
            r = abs(D[1, 0] * C[a, a] - D[0, 1] * C[b, b])
            scale = abs(C[a, b]) + 1e-300
            worst_bal = max(worst_bal, r / scale)
    rows.append(dict(part=2, quantity="max relative residual of D_ba C_aa = D_ab C_bb",
                     value=worst_bal, cases=1200))

    # -- Part 3: the sign law -----------------------------------------------
    opp_passive = 0
    n_passive = 0
    for seed in range(40):
        K, Q, S, free, k0 = passive_network(int(rng.integers(12, 30)), seed + 400)
        n = K.shape[0]
        for _ in range(50):
            kk = rng.uniform(0.05, 3.0, len(k0))
            Kk = stiffness_free(Q, S, free, kk)
            a, b = rng.choice(n, 2, replace=False)
            D = dirichlet_block(Kk, [a, b])
            n_passive += 1
            if D[1, 0] * D[0, 1] < 0:
                opp_passive += 1
    opp_odd = 0
    n_odd = 0
    for seed in range(40):
        K, Q, S, free, k0 = passive_network(int(rng.integers(12, 30)), seed + 600)
        n = K.shape[0]
        for _ in range(50):
            kk = rng.uniform(0.05, 3.0, len(k0))
            aa = rng.uniform(-1.0, 1.0, len(k0))
            Kk = stiffness_free(Q, S, free, kk, aa)
            a, b = rng.choice(n, 2, replace=False)
            D = dirichlet_block(Kk, [a, b])
            n_odd += 1
            if D[1, 0] * D[0, 1] < 0:
                opp_odd += 1
    rows.append(dict(part=3, quantity="opposite-sign transmissions, passive",
                     value=opp_passive, cases=n_passive))
    rows.append(dict(part=3, quantity="opposite-sign transmissions, odd couplings",
                     value=opp_odd, cases=n_odd))

    # -- Part 4: the rank ceiling, and whether it is attained ---------------
    # The theorem gives rank dD/dk <= min(n_b, (p-1)(p+2)/2).  The rows below test
    # the stronger, empirical statement that the rank EQUALS that ceiling; equality
    # implies the bound, and it is equality that the quantity strings record.
    def rank_dD(Q, S, free, k, P, a=None):
        """Exact Jacobian of D with respect to the bond stiffnesses k.
        dC = -C (dK) C with dK/dk_b = q_b q_b^T -- which holds whether or not
        the odd part `a` is present, since `a` enters K additively and does not
        depend on k -- and D[b,a] = C[b,a]/C[a,a] gives
        dD[b,a] = (dC[b,a] - D[b,a] dC[a,a]) / C[a,a].  No finite differences:
        central differences put a noise floor near the rank cutoff and inflate
        the count.  Passing `a` runs the identical measurement on a network
        whose C is no longer symmetric, which is how the necessity of the
        symmetry hypothesis is tested."""
        C = np.linalg.inv(stiffness_free(Q, S, free, k, a))
        p = len(P)
        D = np.array([[C[b, a] / C[a, a] for a in P] for b in P])
        Qf = Q[:, free]
        cols = []
        for r in range(Qf.shape[0]):
            dC = -np.outer(C @ Qf[r], Qf[r] @ C)
            M = np.empty((p, p))
            for j, a in enumerate(P):
                for i, b in enumerate(P):
                    M[i, j] = (dC[b, a] - D[i, j] * dC[a, a]) / C[a, a]
            cols.append(M.ravel())
        J = np.column_stack(cols)
        s = np.linalg.svd(J, compute_uv=False)
        rank = int((s > s[0] * 1e-9).sum())
        gap = float(s[rank - 1] / s[rank]) if rank < len(s) else float("inf")
        return rank, gap

    hits = 0
    trials = 0
    worst_gap = float("inf")
    for seed in range(20):
        K, Q, S, free, k = passive_network(int(rng.integers(20, 34)), seed + 800)
        n = K.shape[0]
        p = int(rng.integers(2, 7))
        P = list(rng.choice(n, p, replace=False))
        r, gap = rank_dD(Q, S, free, k, P)
        trials += 1
        pred = p * (p - 1) - (p - 1) * (p - 2) // 2
        hits += int(r == min(len(k), pred))
        worst_gap = min(worst_gap, gap)
    rows.append(dict(part=4, quantity="rank dD/dk == (p-1)(p+2)/2",
                     value=hits, cases=trials))
    rows.append(dict(part=4, quantity="smallest singular-value gap at the cut",
                     value=worst_gap, cases=trials))

    # The same measurement once the odd couplings are on.  The ceiling needs
    # C = C^T and nothing more; this is the arm that shows it needs that much,
    # by measuring that the rank then reaches the full off-diagonal and so
    # exceeds the ceiling.  At p = 3 the passive ceiling is (p-1)(p+2)/2 = 5 and
    # the full off-diagonal is p(p-1) = 6.
    # A dedicated generator, so that adding this arm does not shift any draw
    # the other parts make and every previously reported value is unchanged.
    rng_odd = np.random.default_rng(16040)
    hits_odd = 0
    trials_odd = 0
    for seed in range(20):
        K, Q, S, free, k = passive_network(int(rng_odd.integers(20, 34)), seed + 820)
        n = K.shape[0]
        p_odd = 3
        P = list(rng_odd.choice(n, p_odd, replace=False))
        aa = rng_odd.normal(0.0, 0.3, len(k))
        r, _ = rank_dD(Q, S, free, k, P, aa)
        trials_odd += 1
        hits_odd += int(r == min(len(k), p_odd * (p_odd - 1)))
    rows.append(dict(part=4, quantity="rank dD/dk == p(p-1) at p=3, odd couplings",
                     value=hits_odd, cases=trials_odd))

    # -- Part 6: the cycle law (III) ----------------------------------------
    # NOTE THE ORDER: part 6 is emitted here, BEFORE part 5, and the deposited
    # CSV records that order (see the docstring).  The `part`
    # values are quoted in the paper, so neither the numbering nor the order of
    # emission may be changed to tidy this up.
    worst_cyc_p = 0.0
    worst_cyc_o = 0.0
    n_trip = 0
    for seed in range(40):
        K, Q, S, free, k = passive_network(int(rng.integers(16, 30)), seed + 7000)
        n = K.shape[0]
        for _ in range(15):
            P = list(rng.choice(n, 3, replace=False))
            D = dirichlet_block(stiffness_free(Q, S, free, k), P)
            l = D[1, 0] * D[2, 1] * D[0, 2]
            r = D[0, 1] * D[1, 2] * D[2, 0]
            worst_cyc_p = max(worst_cyc_p, abs(l - r) / (abs(l) + abs(r) + 1e-300))
            aa = rng.uniform(-1, 1, len(k))
            Do = dirichlet_block(stiffness_free(Q, S, free, k, aa), P)
            l2 = Do[1, 0] * Do[2, 1] * Do[0, 2]
            r2 = Do[0, 1] * Do[1, 2] * Do[2, 0]
            worst_cyc_o = max(worst_cyc_o, abs(l2 - r2) / (abs(l2) + abs(r2) + 1e-300))
            n_trip += 1
    rows.append(dict(part=6, quantity="worst relative cycle violation, passive",
                     value=worst_cyc_p, cases=n_trip))
    rows.append(dict(part=6, quantity="worst relative cycle violation, odd couplings",
                     value=worst_cyc_o, cases=n_trip))

    # -- Part 5: the Du et al. chain ----------------------------------------
    N, A, B = 6, 1, 4                      # units 2 and 5, zero-indexed
    opp_chain = 0
    ratios = []
    for _ in range(200000):
        ko = rng.uniform(1e-3, 1.0, N)
        kp = rng.uniform(1e-3, 0.5, N - 1)
        K = du_chain(ko, kp)
        a = chain_transmission(K, A, B)
        b = chain_transmission(K, B, A)
        if a * b < 0:
            opp_chain += 1
        if abs(b) > 1e-14:
            ratios.append(a / b)
    opp_chain_odd = 0
    for _ in range(200000):
        ko = rng.uniform(1e-3, 1.0, N)
        kp = rng.uniform(1e-3, 0.5, N - 1)
        ka = rng.uniform(-0.5, 0.5, N - 1)
        K = du_chain(ko, kp, ka)
        if chain_transmission(K, A, B) * chain_transmission(K, B, A) < 0:
            opp_chain_odd += 1
    ratios = np.array(ratios)
    rows.append(dict(part=5, quantity="Du chain, opposite signs, passive",
                     value=opp_chain, cases=200000))
    rows.append(dict(part=5, quantity="Du chain, opposite signs, odd couplings",
                     value=opp_chain_odd, cases=200000))
    rows.append(dict(part=5, quantity="Du chain, min transmission ratio, passive",
                     value=float(ratios.min()), cases=len(ratios)))
    rows.append(dict(part=5, quantity="Du chain, max transmission ratio, passive",
                     value=float(ratios.max()), cases=len(ratios)))

    with open(out, "w", newline="") as fh:
        w = csv.DictWriter(fh, fieldnames=["part", "quantity", "value", "cases"])
        w.writeheader()
        w.writerows(rows)

    print("Experiment 16: reciprocity under an imposed-displacement drive")
    print("-" * 70)
    for r in rows:
        v = r["value"]
        vs = f"{v:.4e}" if isinstance(v, float) and (v == 0 or abs(v) < 1e-3
                                                     or abs(v) > 1e4) else f"{v}"
        print(f"  part {r['part']}  {r['quantity']:<52s} {vs:>12s}"
              f"   ({r['cases']} cases)")
    print("-" * 70)
    print(f"wrote {os.path.normpath(out)}")


if __name__ == "__main__":
    main()


==> anc/experiments/exp17_du_replication.py <==
"""Experiment 17: the reciprocity obstruction in a published experiment.

Du, van Mastrigt, Veenstra and Coulais, Nature Physics 22, 784 (2026), Fig. 2,
train a six-unit robotic chain on two targets at once.  Reading their deposited
code rather than their prose, the targets are

    target 1:  clamp units 1,2,3 at +30 deg   ->  want units 4,5,6 at +30 deg
    target 2:  clamp units 4,5,6 at +30 deg   ->  want units 1,2,3 at -30 deg

The drive is an imposed angle: the input units are held and every other unit
relaxes to equilibrium.  A reciprocal ("p") chain, with the antisymmetric
coupling frozen at zero, fails at this task; a non-reciprocal ("a") chain
succeeds.  The authors attribute the failure to the Maxwell-Betti theorem and
say so qualitatively; their own supplementary degree-of-freedom count permits
two targets, and they note that the count "ignores the constraints according to
the Maxwell-Betti theorem" without supplying the corrected version.

This experiment supplies it, and checks it against their data.

THE OBSTRUCTION.  Partition the six units into I = {1,2,3} and O = {4,5,6} and
write P = K[I,I], Q = K[O,O], A = K[O,I].  Under the imposed-angle drive the
free-state responses are

    y1 = -Q^{-1} A (v 1),      y2 = -P^{-1} A^T (v 1),

with v = 30 deg and 1 = (1,1,1)^T.  For a symmetric K, contracting each with
the corresponding block gives the exact identity

    1^T Q y1  =  -v 1^T A 1  =  1^T P y2 .                                (i)

Both targets met exactly would need y1 = v1 and y2 = -v1, hence

    1^T Q 1  =  - 1^T P 1,    i.e.    S := z1^T K z1 + z2^T K z2 = 0       (ii)

with z1 = (1,1,1,0,0,0)^T and z2 = (0,0,0,1,1,1)^T.  But S is a sum of two
quadratic forms of K, so S > 0 for every positive-definite K.  The task is
therefore unreachable by any passive, positive-definite chain -- of any size,
any stiffness, and whatever the learning rule.  Writing e1 = y1 - v1 and
e2 = y2 + v1, subtracting (ii) from (i) gives the exact lever identity
1^T P e2 - 1^T Q e1 = v S, whose left side is the inner product of
(P1, -Q1) with (e2, e1); Cauchy-Schwarz then gives a floor on their own loss,

    MSE  =  (|e1|^2 + |e2|^2)/6  >=  v^2 S^2 / (6 (|P1|^2 + |Q1|^2)).     (iii)

Bound (iii) needs symmetry of K and nothing else -- not positive definiteness,
and NOT the sign of S -- so it is reported here at every epoch of the reciprocal
run, including the epochs where S has gone negative.  The sign of S belongs to
the impossibility argument (ii), not to the floor.

WHAT THIS SCRIPT COMPUTES.
  Part 1, algebra + ensemble.  Over 4e5 random positive-definite K
    (K = G G^T + 1e-3 I, G standard normal, fixed seed) it checks S > 0 and
    reports the distribution of the ratio (iii)/v^2.
  Part 2, trajectories.  All 21 deposited epochs of both runs: smallest
    eigenvalue of the symmetric part of K, max|K - K^T|, S, the residual of
    identity (i), the floor (iii), the recomputed MSE, and their ratio.
  Part 3, the monostability guard.  Their script sets stability = 'monostable'
    and defines a Gershgorin test (centre C_i = Ko[i], radius
    R_i = |Kp[i]| + |Ka[i]|, asking C_i > 0 and R_i - C_i < 0).  This part
    evaluates that test on the deposited Ko/Kp/Ka, and reimplements their
    learning loop from its equations to ask whether the guard ever acted.

WHAT THE DATA SHOW.
  * At the shared initial condition the floor is 0.2738 rad^2 against a
    measured 0.2749 rad^2, a slack of 0.39%.  That agreement is worth little on
    its own: the chain starts weakly coupled, so both numbers sit within 0.3% of
    v^2 = 0.274156, the loss of a chain that transmits nothing.  It is not an
    identity -- over the random ensemble the ratio floor/v^2 has median 0.69 and
    only a couple of draws in 4e5 reach the 0.99865 taken at their initial
    matrix -- but the evidence is in the epochs after epoch 0, not at it.
  * The non-reciprocal run breaks symmetry, keeps the symmetric part of K
    positive definite throughout (minimum 0.01145 at epoch 6, not at epoch 5),
    and ends five orders of magnitude below the floor -- which does not apply to
    it.
  * The reciprocal run cannot break symmetry, so it breaks positive definiteness
    instead: the smallest eigenvalue of Sym K first dips negative at epoch 5,
    returns marginally positive at epochs 6 and 7, and is negative from epoch 8
    onward, reaching -0.273 at epoch 20; S turns negative at epochs 9 and 14-20.
    Its MSE stays at or above its own floor at all 21 epochs.
  * Their monostability guard is inert: it is written so that the constraint
    zeroes gradient arrays that are never read again.  The reimplementation here
    reproduces the deposited K_step.npy exactly with the guard as written and
    with the guard removed, and diverges only when the guard is applied to the
    update increments -- so the deposited trajectories are the unconstrained
    ones and sim_p's loss of positive definiteness is a property of the
    contrastive update, not of a guard that failed to hold.

DATA.  Parts 2 and 3 read the deposit of Du et al., which we do not redistribute.
Download it from Zenodo, doi:10.5281/zenodo.18544299, and either

  * copy (or symlink) its Main_Text/Fig_2/Fig_2_abc/ directory to  ../data/du_fig2/
    next to this script -- that is the default location, so nothing else is needed --
  * or point the environment variable DU_DATA at that directory:
        DU_DATA=/path/to/Replication_Data/Main_Text/Fig_2/Fig_2_abc python3 exp17_du_replication.py

The directory must contain Simulation/sim_p/ and Simulation/sim_a/ with the
K_step.npy, Ko_step.npy, Kp_step.npy, Ka_step.npy and Error_step.npy arrays.
Without the data the script prints where it looked and runs Part 1, the algebra
and the ensemble, which need no data.  It then leaves
../results/exp17_du_replication.csv alone if that file is already there -- it is
the deposited 531-row run, and a partial run must not overwrite it -- and writes
the 23 rows of Part 1 (3 algebra, 5 ensemble and 15 initial-condition rows) only
if the file is missing.

Run:  python3 exp17_du_replication.py
Writes: ../results/exp17_du_replication.csv
"""

import csv
import os

import numpy as np

HERE = os.path.dirname(os.path.abspath(__file__))

# Default: a directory inside this deposit, so the script has no path from the
# machine it was written on baked into it.  See the DATA note in the docstring
# above for what to put there and where to get it.
DU_DATA = os.environ.get("DU_DATA", os.path.join(HERE, "..", "data", "du_fig2"))

V = np.deg2rad(30.0)
I_SET, O_SET = [0, 1, 2], [3, 4, 5]
ONE = np.ones(3)
Z1 = np.array([1.0, 1, 1, 0, 0, 0])
Z2 = np.array([0.0, 0, 0, 1, 1, 1])

SEED = 170001
N_DRAWS = 400_000

# Their script's own constants (CL_LearningNRshape_{p,a}.py).
N = 6
NSTEPS = 20
KOI, KPI, KAI = 0.1, 0.01, 0.0
KE = 0.015
ETA, ALPHA = 1.0, 0.05
LR = ALPHA / ETA
# target := (driven ids, driven values, read ids, requested values)
TARGETS = (
    (np.array([0, 1, 2]), np.full(3, V), np.array([3, 4, 5]), np.full(3, V)),
    (np.array([3, 4, 5]), np.full(3, V), np.array([0, 1, 2]), np.full(3, -V)),
)


# ---------------------------------------------------------------- the algebra

def free_state(K, driven, values):
    """Impose `values` on `driven`, let every other unit equilibrate."""
    n = K.shape[0]
    F = [i for i in range(n) if i not in driven]
    u = np.zeros(n)
    u[driven] = values
    u[F] = np.linalg.solve(K[np.ix_(F, F)], -K[np.ix_(F, driven)] @ values)
    return u


def diagnose(K):
    """Everything the obstruction needs, from one stiffness matrix."""
    Ks = 0.5 * (K + K.T)
    P, Q = K[np.ix_(I_SET, I_SET)], K[np.ix_(O_SET, O_SET)]
    y1 = free_state(K, I_SET, np.full(3, V))[O_SET]
    y2 = free_state(K, O_SET, np.full(3, V))[I_SET]
    e1, e2 = y1 - V, y2 + V
    S = float(Z1 @ Ks @ Z1 + Z2 @ Ks @ Z2)
    den = 6.0 * (np.sum((P @ ONE) ** 2) + np.sum((Q @ ONE) ** 2))
    # The floor needs symmetry of K and nothing else: not positive
    # definiteness, and not the sign of S.  Report it whatever S does.
    floor = float(V * V * S * S / den)
    mse = float((np.sum(e1 ** 2) + np.sum(e2 ** 2)) / 6.0)
    return dict(
        lam_min=float(np.linalg.eigvalsh(Ks).min()),
        asym=float(np.abs(K - K.T).max()),
        S=S,
        identity_residual=float(abs(ONE @ Q @ y1 - ONE @ P @ y2)),
        floor=floor,
        mse=mse,
        mse_over_floor=float(mse / floor) if floor > 0 else float("inf"),
        min_abs_eig_PQ=float(min(np.abs(np.linalg.eigvals(P)).min(),
                                 np.abs(np.linalg.eigvals(Q)).min())),
        min_re_eig_K=float(np.real(np.linalg.eigvals(K)).min()),
    )


def initial_K():
    """Their uniform starting chain, built from their own constants."""
    Ko = np.full(N, KOI)
    Kp = np.full(N, KPI)
    Ka = np.full(N, KAI)
    return make_K_matrix(Ko, Kp, Ka)


def ensemble(seed=SEED, ndraws=N_DRAWS, batch=20_000):
    """Random positive-definite K: is S > 0, and how big does (iii)/v^2 get?

    K = G G^T + 1e-3 I with G standard normal.  Vectorised in batches; the
    ratio (iii)/v^2 = S^2 / (6(|P1|^2 + |Q1|^2)) is free of v.
    """
    rng = np.random.default_rng(seed)
    ratios = np.empty(ndraws)
    min_S = np.inf
    done = 0
    while done < ndraws:
        b = min(batch, ndraws - done)
        G = rng.normal(size=(b, N, N))
        K = G @ np.transpose(G, (0, 2, 1)) + 1e-3 * np.eye(N)
        P1 = K[:, :3, :3].sum(axis=2)
        Q1 = K[:, 3:, 3:].sum(axis=2)
        S = P1.sum(axis=1) + Q1.sum(axis=1)
        den = 6.0 * ((P1 ** 2).sum(axis=1) + (Q1 ** 2).sum(axis=1))
        ratios[done:done + b] = S * S / den
        min_S = min(min_S, float(S.min()))
        done += b
    return ratios, min_S


# --------------------------------------- their learning loop, reimplemented
# Written from the equations of CL_LearningNRshape_{p,a}.py -- make_K_matrix,
# find_equilibrium, make_kdot, update_k -- not copied from them.

def make_K_matrix(Ko, Kp, Ka):
    """Tridiagonal chain: diagonal Ko[i]+Ke, K[i,i+1]=Kp[i]-Ka[i],
    K[i+1,i]=Kp[i]+Ka[i]; the periodic corners are then zeroed."""
    K = np.zeros((N, N))
    for i in range(N):
        K[i, (i - 1) % N] = Kp[(i - 1) % N] + Ka[(i - 1) % N]
        K[i, i] = Ko[i] + KE
        K[i, (i + 1) % N] = Kp[i % N] - Ka[i % N]
    K[0, -1] = 0.0
    K[-1, 0] = 0.0
    return K


def equilibrium(K, D, fixed):
    """Clamp `fixed` at D[fixed], solve K u = 0 on the rest."""
    fixed = np.sort(fixed)
    free = np.delete(np.arange(N), fixed)
    T = -K @ D
    Kr = np.delete(np.delete(K, fixed, axis=0), fixed, axis=1)
    u = np.zeros(N)
    u[free] = np.linalg.solve(Kr, T[free])
    u[fixed] = D[fixed]
    return u


def relearn(update_ka, guard):
    """Rerun their loop.  `guard` is one of:

    'as_written'  the Gershgorin test zeroes grad_ko/grad_kp/grad_ka, which
                  their make_kdot never reads again -- so the test is counted
                  but has no effect, exactly as deposited;
    'removed'     no test at all;
    'applied'     the test zeroes kodot/kpdot/kadot, i.e. what the code looks
                  like it means to do.

    Returns (K_step-shaped array, number of times the test fired).
    """
    Ko = np.full(N, KOI)
    Kp = np.full(N, KPI)
    Ka = np.full(N, KAI)
    K = make_K_matrix(Ko, Kp, Ka)
    traj = [K.copy()]
    fires = 0
    for _ in range(NSTEPS):
        for nodesI, valI, nodesT, valT in TARGETS:
            DI = np.zeros(N)
            DI[nodesI] = valI
            DT = np.zeros(N)
            DT[nodesT] = valT
            nodesC = np.sort(np.concatenate((nodesI, nodesT)))

            DF = equilibrium(K, DI, nodesI)
            DN = DI.copy()
            DN[nodesT] = DF[nodesT] + ETA * (DT[nodesT] - DF[nodesT])
            DC = equilibrium(K, DN, nodesC)

            # Contrastive gradients; the neighbour index wraps, as theirs does.
            DFr, DCr = np.roll(DF, -1), np.roll(DC, -1)
            grad_ko = 0.5 * (DF ** 2 - DC ** 2)
            grad_kp = DF * DFr - DC * DCr
            grad_ka = -(DF * DFr - DC * DCr)
            for i in range(N):
                grad_ka[i] *= np.sign(np.min(nodesI) - i)

            kodot, kpdot, kadot = LR * grad_ko, LR * grad_kp, LR * grad_ka

            if guard != "removed":
                for i in range(N):
                    Ci = Ko[i] + kodot[i]
                    Ri = abs(Kp[i] + kpdot[i]) + abs(Ka[i] + kadot[i])
                    if not (Ci > 0 and (Ri - Ci) < 0):
                        fires += 1
                        if guard == "applied":
                            kodot[i] = kpdot[i] = kadot[i] = 0.0
                        # 'as_written': zeroes grad_* instead, dead stores.

            if not update_ka:
                kadot = np.zeros_like(kodot)

            for i in range(N):
                if Ko[i] + kodot[i] - KE > 0.0:
                    Ko[i] += kodot[i]
                Kp[i] += kpdot[i]
                Ka[i] += kadot[i]
            K = make_K_matrix(Ko, Kp, Ka)
        traj.append(K.copy())
    return np.stack(traj, axis=-1), fires


def gershgorin(Ko_row, Kp_row, Ka_row):
    """Their monostability test read off deposited stiffnesses."""
    C = np.asarray(Ko_row, dtype=float)
    R = np.abs(Kp_row) + np.abs(Ka_row)
    ok = bool(np.all(C > 0) and np.all(R - C < 0))
    return ok, float(np.max(R - C))


# ------------------------------------------------------------------- driver

def main():
    here = os.path.dirname(os.path.abspath(__file__))
    out = os.path.join(here, "..", "results", "exp17_du_replication.csv")
    os.makedirs(os.path.dirname(out), exist_ok=True)
    rows = []

    def add(run, epoch, quantity, value):
        rows.append(dict(run=run, epoch=epoch, quantity=quantity, value=value))

    print("Experiment 17: the reciprocity obstruction in Du et al., Fig. 2")
    print("=" * 78)

    # ---- Part 1: algebra and ensemble -----------------------------------
    K0 = initial_K()
    d0 = diagnose(K0)
    ref = d0["floor"] / (V * V)          # 0.99865..., their epoch-0 ratio
    ratios, min_S = ensemble()
    med = float(np.median(ratios))
    p90 = float(np.percentile(ratios, 90))
    mx = float(ratios.max())
    n_above = int((ratios >= ref).sum())

    print(f"\nPart 1.  {N_DRAWS} positive-definite draws K = G G^T + 1e-3 I,"
          f" seed {SEED}")
    print("-" * 78)
    print(f"smallest S = z1'K z1 + z2'K z2 over the ensemble: {min_S:.4e}"
          f"   (must be > 0)")
    print("both targets met exactly would need S = 0, so no positive-definite")
    print("chain can meet them -- whatever its stiffnesses or learning rule.")
    print(f"ratio (bound)/v^2:  median {med:.4f}   p90 {p90:.4f}   "
          f"max {mx:.4f}")
    print(f"their epoch-0 ratio is {ref:.5f}; draws at or above it: {n_above}"
          f"  ({100.0 * (1.0 - n_above / N_DRAWS):.5f}th percentile)")
    print("so the epoch-0 agreement is not an identity -- but it is close to"
          " forced,")
    print(f"because their chain starts weakly coupled and v^2 = {V * V:.6f}"
          f" is itself")
    print(f"the loss of a chain that transmits nothing (measured MSE ="
          f" {d0['mse'] / (V * V):.4f} v^2).")

    add("algebra", "", "n_draws", N_DRAWS)
    add("algebra", "", "seed", SEED)
    add("algebra", "", "min_S_over_PD_draws", min_S)
    add("ensemble", "", "ratio_median", med)
    add("ensemble", "", "ratio_p90", p90)
    add("ensemble", "", "ratio_max", mx)
    add("ensemble", "", "ratio_epoch0", ref)
    add("ensemble", "", "ratio_n_at_or_above_epoch0", n_above)
    add("initial", 0, "v_squared", float(V * V))
    for q, val in d0.items():
        add("initial", 0, q, val)
    add("initial", 0, "z1Kz1", float(Z1 @ K0 @ Z1))
    add("initial", 0, "P1_norm_sq", float(np.sum((K0[:3, :3] @ ONE) ** 2)))
    y1_0 = free_state(K0, I_SET, np.full(3, V))[O_SET]
    for j, val in enumerate(y1_0):
        add("initial", 0, f"y1_{j + 4}", float(val))

    if not os.path.isdir(DU_DATA):
        print(f"\n[Parts 2 and 3 skipped: no directory at "
              f"{os.path.normpath(DU_DATA)}]")
        print("[  they need the deposit of Du et al., doi:10.5281/zenodo.18544299,")
        print("[  which this archive does not redistribute.  Put its")
        print("[  Main_Text/Fig_2/Fig_2_abc/ directory at the path above, or set")
        print("[  DU_DATA to wherever you unpacked it, and run again.")
        print("[  Part 1, the algebra, needs no data and has run.]")
        if os.path.exists(out):
            # Do not replace the deposited 531-row table with this 23-row one
            # (3 algebra + 5 ensemble + 15 initial-condition rows): a reader who
            # runs the script without the data would otherwise destroy the
            # result the paper cites.
            print(f"\n[{os.path.normpath(out)} left untouched: it holds the "
                  f"complete deposited run.]")
        else:
            write(out, rows)
        return

    # ---- Part 2: the deposited trajectories ------------------------------
    print("\nPart 2.  all 21 deposited epochs of both runs")
    print("-" * 78)
    print(f"{'run':>6} {'epoch':>5} {'lam_min':>9} {'asym(K)':>9} {'S':>9} "
          f"{'identity':>10} {'floor':>10} {'MSE':>10} {'MSE/floor':>10}")
    diag = {}
    for run in ("sim_p", "sim_a"):
        base = os.path.join(DU_DATA, "Simulation", run)
        Ks = np.load(os.path.join(base, "K_step.npy"))
        if run == "sim_p":
            print(f"  initial matrix vs deposited epoch 0: "
                  f"max|dK| = {np.abs(K0 - Ks[:, :, 0]).max():.1e}")
        diag[run] = [diagnose(Ks[:, :, e]) for e in range(Ks.shape[2])]
        for e, d in enumerate(diag[run]):
            print(f"{run:>6} {e:>5} {d['lam_min']:>+9.4f} {d['asym']:>9.4f} "
                  f"{d['S']:>+9.4f} {d['identity_residual']:>10.2e} "
                  f"{d['floor']:>10.4f} {d['mse']:>10.3e} "
                  f"{d['mse_over_floor']:>10.4g}")
            for q, val in d.items():
                add(run, e, q, val)
        err = np.load(os.path.join(base, "Error_step.npy"))
        add(run, 0, "their_Error_step_mean_epoch0", float(err[0].mean() / 3.0))

        mse = np.array([d["mse"] for d in diag[run]])
        lam = np.array([d["lam_min"] for d in diag[run]])
        rat = np.array([d["mse_over_floor"] for d in diag[run]])
        neg = np.nonzero(lam < 0)[0]
        forever = [e for e in range(len(lam)) if np.all(lam[e:] < 0)]
        add(run, "", "lam_min_over_run", float(lam.min()))
        add(run, "", "lam_argmin_epoch", int(lam.argmin()))
        add(run, "", "first_epoch_lam_negative",
            int(neg[0]) if neg.size else -1)
        add(run, "", "first_epoch_lam_negative_for_good",
            int(forever[0]) if forever else -1)
        add(run, "", "n_epochs_S_negative",
            int(sum(1 for d in diag[run] if d["S"] < 0)))
        add(run, "", "mse_best", float(mse.min()))
        add(run, "", "mse_argmin_epoch", int(mse.argmin()))
        add(run, "", "mse_final_over_initial", float(mse[-1] / mse[0]))
        add(run, "", "n_epochs_mse_rises", int((np.diff(mse) > 0).sum()))
        add(run, "", "mse_over_floor_min", float(rat.min()))
        add(run, "", "mse_over_floor_argmin_epoch", int(rat.argmin()))
        add(run, "", "max_identity_residual",
            float(max(d["identity_residual"] for d in diag[run])))
        add(run, "", "min_abs_eig_PQ_over_run",
            float(min(d["min_abs_eig_PQ"] for d in diag[run])))
        add(run, "", "min_re_eig_K_over_run",
            float(min(d["min_re_eig_K"] for d in diag[run])))

    lp, la = diag["sim_p"], diag["sim_a"]
    print(f"\nsim_p: lam_min(Sym K) first negative at epoch "
          f"{next(e for e, d in enumerate(lp) if d['lam_min'] < 0)}, "
          f"negative for good from epoch "
          f"{next(e for e in range(len(lp)) if all(d['lam_min'] < 0 for d in lp[e:]))}"
          f", worst {min(d['lam_min'] for d in lp):+.4f}")
    ea = int(np.argmin([d["lam_min"] for d in la]))
    print(f"sim_a: lam_min(Sym K) stays positive, minimum "
          f"{la[ea]['lam_min']:.5f} at epoch {ea}; smallest Re lam(K) over the"
          f" run {min(d['min_re_eig_K'] for d in la):.4f} "
          f"(factor {min(d['min_re_eig_K'] for d in la) / la[ea]['lam_min']:.1f})")
    rp = [d["mse_over_floor"] for d in lp]
    print(f"sim_p respects the floor at all 21 epochs; tightest ratio "
          f"{min(rp):.4f} at epoch {int(np.argmin(rp))}")
    print(f"sim_a violates it at every epoch with K != K^T (1..20); final "
          f"ratio {la[-1]['mse_over_floor']:.2e}")

    # ---- Part 3: the monostability guard ---------------------------------
    print("\nPart 3.  their 'monostable' Gershgorin guard")
    print("-" * 78)
    for run, update_ka in (("sim_p", False), ("sim_a", True)):
        base = os.path.join(DU_DATA, "Simulation", run)
        Ko = np.load(os.path.join(base, "Ko_step.npy"))
        Kp = np.load(os.path.join(base, "Kp_step.npy"))
        Ka = np.load(os.path.join(base, "Ka_step.npy"))
        first_fail = -1
        for e in range(Ko.shape[0]):
            ok, margin = gershgorin(Ko[e], Kp[e], Ka[e])
            add(run, e, "gershgorin_ok", int(ok))
            add(run, e, "gershgorin_max_R_minus_C", margin)
            if not ok and first_fail < 0:
                first_fail = e
        add(run, "", "gershgorin_first_failing_epoch", first_fail)
        marg = [gershgorin(Ko[e], Kp[e], Ka[e])[1] for e in (0, 4, 5, 10, 20)]
        print(f"{run}: criterion (C_i = Ko[i], R_i = |Kp[i]|+|Ka[i]|) first "
              f"fails at epoch {first_fail}")
        print("        max_i(R_i - C_i) at epochs 0,4,5,10,20 = "
              + ", ".join(f"{m:+.4f}" for m in marg))

        dep = np.load(os.path.join(base, "K_step.npy"))
        for guard in ("as_written", "removed", "applied"):
            Kt, fires = relearn(update_ka, guard)
            dk = float(np.abs(Kt - dep).max())
            exact = bool(np.array_equal(Kt, dep))
            add(run, "", f"reimpl_max_dK_{guard}", dk)
            add(run, "", f"reimpl_bitexact_{guard}", int(exact))
            if guard == "as_written":
                add(run, "", "guard_fires_as_written", fires)
            print(f"        reimplementation, guard {guard:<10} "
                  f"max|dK| = {dk:.6g}"
                  + (" (bit-exact)" if exact else "")
                  + (f", test fires {fires} times" if guard != "removed"
                     else ""))
    print("\nthe guard as written zeroes grad_* arrays that make_kdot never")
    print("reads again, so it cannot change the trajectory: the deposited")
    print("matrices are the unconstrained ones.")

    write(out, rows)


def write(out, rows):
    with open(out, "w", newline="") as fh:
        w = csv.DictWriter(fh, fieldnames=["run", "epoch", "quantity", "value"])
        w.writeheader()
        w.writerows(rows)
    print("=" * 78)
    print(f"wrote {os.path.normpath(out)}  ({len(rows)} rows)")


if __name__ == "__main__":
    main()


==> anc/experiments/exp18_wedge_recovery.py <==
"""
Experiment 18 - what non-reciprocity recovers, and the multi-clamp reciprocity law.

This file is the script deposited in Zenodo 1.3.0 with two corrections and one addition made
in release 1.3.1, and one column rename made in release 1.4.0.  The sweep, the seeds, the
index sets and Part 3 are unchanged from 1.3.0, and no value in any deposited table has
changed since 1.3.1.

RENAME (1.4.0).  The agreement flag written to results/exp18_wedge.csv was called `theorem9`
up to and including 1.3.1, after a theorem number that two renumberings had left out of date.
It is `wedge_law_holds` from 1.4.0 on.  Only the CSV header changed; every value in the file
is byte-identical to the 1.3.1 file.  Anything that reads the old column name must be
updated.  See the Version section of ../README.md.

CORRECTION 1 (rank rule).  The 1.3.0 `rank_of` and `wedge_matrix` normalise every column
to unit norm before the SVD, guarding only against columns that are exactly zero
(`nrm[nrm == 0] = 1`).  A column that is zero in exact arithmetic but ~1e-30 in floating point
(the two bonds of a degree-2 corner node of a disordered triangular lattice, whose tension
and elongation vanish for every load applied elsewhere) was scaled up to a unit vector of
round-off and counted as an independent direction.  The consequence in the 1.3.0
results/exp18_wedge.csv was rank_passive above the bound of Theorem 1 (thm:main), min(n_b, m^2 - p(p-1)/2) in
153 of 1008 rows.  Rule used here, in both functions:

    a column whose norm is below 1e-12 times the largest column norm is zeroed
    (dropped from the span) before the remaining columns are normalised.

CORRECTION 2 (sparse selection, Part 2).  The 1.3.0 script chose the p(p-1)/2 odd bonds
greedily by rank on the column-normalised wedge matrix, a rule blind to wedge magnitude that
accepted any column not yet in the span, round-off columns included.  Here the p(p-1)/2
bonds are the first p(p-1)/2 pivots of a pivoted QR of the RAW (unnormalised) wedge matrix,
which is the rule Sec. 4 of the paper recommends.  For comparison the greedy-by-rank set
(on the corrected, null-column-free matrix) is also formed, and for both sets
sigma_min(selected raw wedges) / sigma_max(all raw wedges) is recorded.

ADDITION (sanity assertion).  Every row of Part 1 is checked against the two theorems it
tests: rank_passive <= min(n_b, m^2 - p(p-1)/2)  (Theorem 1, thm:main)  and
rank_odd <= min(2 n_b, m^2).  The script aborts if either fails.

Part 1 tests the wedge law, Theorem 16 of the preprint (thm:recovery):

    Pi_{A_P}( im dR/d(k,a) )  =  span{ z_b|_P  wedge  w_b|_P },     w_b = C q_b,  z_b = C s_b,

evaluated at a = 0.  Part 2 tests the sparse-odd corollary: p(p-1)/2 bonds with independent
wedges recover the whole of A_P.  Part 3 tests the multi-clamp law, Theorem 11 of the
preprint (thm:multiclamp):
spec( D_{A<-B} D_{B<-A} ) is real and lies in [0, 1).

Writes results/exp18_wedge.csv, results/exp18_sparse.csv, results/exp18_multiclamp.csv.

A NOTE ON THE SWEEP, so that no count read off exp18_wedge.csv is misread.  Part 1
runs the overlap p over the tuple (0, 1, m//2, m) without deduplicating it, and
seeds the stiffness draw as 97*kseed + 31*m + 7*p + gseed + size.  Two consequences:

  * at m = 3 the entry m//2 equals 1, so p = 1 is run twice at the same seed and
    63 of the 1008 rows of exp18_wedge.csv duplicate another row (36 on Delaunay
    networks, 27 on lattices).  The file holds 1008 ROWS and 945 distinct
    CONFIGURATIONS; the paper quotes both, and says which is which.
  * within one geometry that seed formula also collides across 84 further (m, p)
    pairs, which therefore share a stiffness draw instead of getting independent
    ones.

Neither affects a conclusion: the duplicated rows agree with the rows they
duplicate, every reported figure is a count of rows, and the assertions run per
row.  Deduplicating the tuple or separating the seeds would nonetheless change
every count the paper quotes from this script, so the sweep is deliberately left
exactly as the deposited run and the paper describe it.
"""

import os
import sys
import numpy as np
from scipy.linalg import qr as scipy_qr

HERE = os.path.dirname(os.path.abspath(__file__))
sys.path.insert(0, os.path.join(HERE, "..", "src"))

from network import (triangulated_network, triangular_lattice, bond_vectors,
                     stiffness, pinned_dofs, free_indices, jacobian_response)

RTOL = 1e-9
NULL_COL = 1e-12          # columns below NULL_COL * max column norm are zeroed before normalising
OUT = os.path.join(HERE, "..", "results")


# ----------------------------------------------------------------------------------
# helpers
# ----------------------------------------------------------------------------------

def drop_null_columns(M, tol=NULL_COL):
    """Zero every column whose norm is below tol * (largest column norm).  Returns the
    matrix and the column norms (zeroed columns get norm 1 so that the division is a no-op)."""
    nrm = np.linalg.norm(M, axis=0)
    if nrm.size and nrm.max() > 0:
        null = nrm < tol * nrm.max()
        M = M.copy()
        M[:, null] = 0.0
        nrm = nrm.copy()
        nrm[null] = 1.0
    else:
        nrm = np.ones_like(nrm)
    return M, nrm


def rank_of(M, rtol=RTOL, normalise=True):
    """Numerical rank. Columns are normalised first: the span is unchanged by column scaling,
    but the singular-value spectrum is not, and the Jacobian column norms here span many
    decades, which otherwise hides genuinely independent directions below the cutoff.
    Columns whose norm is below NULL_COL (1e-12) times the largest column norm are zeroed
    before the normalisation, so that round-off columns are not inflated into noise vectors."""
    if M.size == 0 or min(M.shape) == 0:
        return 0
    if normalise:
        M, nrm = drop_null_columns(M)
        M = M / nrm
    sv = np.linalg.svd(M, compute_uv=False)
    return 0 if sv[0] == 0 else int((sv > rtol * sv[0]).sum())


def anti_projection(J, mT, mS, T_pos, S_pos):
    """Coordinates of each Jacobian column on the basis of A_P.

    A_P is spanned by E_{tau(r)sigma(c)} - E_{tau(c)sigma(r)} for r < c in P; the coefficient
    of a block M on that basis vector is (M[tau(r),sigma(c)] - M[tau(c),sigma(r)]) / 2.
    """
    rows = []
    p = len(T_pos)
    for r in range(p):
        for c in range(r + 1, p):
            a = T_pos[r] * mS + S_pos[c]
            b = T_pos[c] * mS + S_pos[r]
            rows.append((J[a, :] - J[b, :]) / 2.0)
    return np.array(rows) if rows else np.zeros((0, J.shape[1]))


def wedge_matrix(C, Q, S, free, P_loc, normalise=True):
    """Rows indexed by unordered pairs of P, columns by bond: (z_b ^ w_b) on P.
    With normalise=True, columns below NULL_COL (1e-12) times the largest column norm are
    zeroed before the remaining columns are scaled to unit norm."""
    Qf, Sf = Q[:, free], S[:, free]
    W = C @ Qf.T                      # columns w_b = C q_b
    Z = C @ Sf.T                      # columns z_b = C s_b
    p = len(P_loc)
    rows = []
    for r in range(p):
        for c in range(r + 1, p):
            rows.append(Z[P_loc[r], :] * W[P_loc[c], :] - Z[P_loc[c], :] * W[P_loc[r], :])
    M = np.array(rows) if rows else np.zeros((0, W.shape[1]))
    if normalise and M.size:
        M, nrm = drop_null_columns(M)
        M = M / nrm                   # column scales span many decades; normalise before ranking
    return M


def select_pivoted_qr(W_raw, need):
    """First `need` pivots of a column-pivoted QR of the raw wedge matrix."""
    _, _, piv = scipy_qr(W_raw, mode="economic", pivoting=True)
    return [int(b) for b in piv[:need]]


def select_greedy_rank(Wg, need, n_b):
    """The 1.3.0 rule: lowest-index bond that raises the rank of the chosen set."""
    chosen = []
    for _ in range(need):
        best, best_r = None, rank_of(Wg[:, chosen]) if chosen else 0
        for b in range(n_b):
            if b in chosen:
                continue
            r = rank_of(Wg[:, chosen + [b]])
            if r > best_r:
                best_r, best = r, b
        if best is None:
            break
        chosen.append(best)
    return chosen


def sigma_min_rel(W_raw, chosen):
    """sigma_min(selected raw wedges) / sigma_max(all raw wedges)."""
    if not chosen:
        return float("nan")
    s_all = np.linalg.svd(W_raw, compute_uv=False)
    s_sel = np.linalg.svd(W_raw[:, chosen], compute_uv=False)
    return float(s_sel.min() / s_all.max()) if s_all.size and s_all.max() > 0 else float("nan")


def index_sets(n_free, m, p, rng):
    idx = rng.permutation(n_free)
    P = list(idx[:p])
    S_loc = P + list(idx[p:p + (m - p)])
    T_loc = P + list(idx[p + (m - p):p + 2 * (m - p)])
    if len(set(S_loc)) != m or len(set(T_loc)) != m:
        return None
    return P, T_loc, S_loc


def build(kind, size, seed):
    if kind == "delaunay":
        return triangulated_network(size, seed=seed)
    return triangular_lattice(size, size, disorder=0.05, seed=seed)


# ----------------------------------------------------------------------------------
# part 1 and 2
# ----------------------------------------------------------------------------------

def part12():
    rows1, rows2 = [], []
    for kind, sizes in (("delaunay", (16, 24, 32, 40)), ("lattice", (4, 5, 6))):
        for size in sizes:
            for gseed in (0, 1, 2):
                X, bonds = build(kind, size, 1000 + gseed)
                Q, S = bond_vectors(X, bonds)
                pinned = pinned_dofs(X)
                free = free_indices(X.shape[0], pinned)
                n_free, n_b = len(free), len(bonds)
                Qf = Q[:, free]
                for m in (3, 4, 5, 6):
                    if 2 * m > n_free:
                        continue
                    for p in (0, 1, m // 2, m):
                        for kseed in (0, 1, 2):
                            rng = np.random.default_rng(97 * kseed + 31 * m + 7 * p + gseed + size)
                            k = np.exp(rng.normal(0.0, 0.4, n_b))
                            K = stiffness(Q, S, k, a=None)[np.ix_(free, free)]
                            if np.linalg.eigvalsh(K)[0] <= 1e-12:
                                continue
                            C = np.linalg.inv(K)
                            sets = index_sets(n_free, m, p, rng)
                            if sets is None:
                                continue
                            P_loc, T_loc, S_loc = sets
                            J = jacobian_response(Q, S, free, T_loc, S_loc, C, odd=True)
                            T_pos = [T_loc.index(x) for x in P_loc]
                            S_pos = [S_loc.index(x) for x in P_loc]
                            A = anti_projection(J, m, m, T_pos, S_pos)
                            rk_proj = rank_of(A)
                            Wg = wedge_matrix(C, Q, S, free, P_loc)
                            W_raw = wedge_matrix(C, Q, S, free, P_loc, normalise=False)
                            rk_wedge = rank_of(Wg)
                            rk_pass = rank_of(J[:, :n_b])
                            rk_odd = rank_of(J)
                            # number of round-off (null) columns among the passive Jacobian columns
                            nrm = np.linalg.norm(J[:, :n_b], axis=0)
                            n_null = int((nrm < NULL_COL * nrm.max()).sum()) if nrm.max() > 0 else 0
                            d_bound = m * m - p * (p - 1) // 2
                            # sanity: the two theorems this experiment tests
                            assert rk_pass <= min(n_b, d_bound), \
                                (kind, size, gseed, kseed, m, p, rk_pass, n_b, d_bound)
                            assert rk_odd <= min(2 * n_b, m * m), \
                                (kind, size, gseed, kseed, m, p, rk_odd, n_b, m * m)
                            rows1.append(dict(kind=kind, size=size, gseed=gseed, kseed=kseed,
                                              n_b=n_b, n_free=n_free, m=m, p=p,
                                              dim_AP=p * (p - 1) // 2,
                                              rank_proj=rk_proj, rank_wedge=rk_wedge,
                                              wedge_law_holds=int(rk_proj == rk_wedge),
                                              rank_passive=rk_pass, rank_odd=rk_odd,
                                              gain=rk_odd - rk_pass,
                                              n_null_cols=n_null,
                                              bound_passive=min(n_b, d_bound),
                                              passive_attains=int(rk_pass == min(n_b, d_bound)),
                                              odd_full=int(rk_odd == m * m)))
                            # part 2: sparse odd set, full overlap only
                            need = p * (p - 1) // 2
                            if p == m and need > 0 and rk_wedge == need:
                                chosen = select_pivoted_qr(W_raw, need)
                                cols = np.concatenate(
                                    [J[:, :n_b], J[:, n_b + np.array(chosen)]], axis=1)
                                A_sp = anti_projection(cols, m, m, T_pos, S_pos)
                                # comparison: the 1.3.0 greedy rule on the corrected matrix
                                chosen_g = select_greedy_rank(Wg, need, n_b)
                                cols_g = np.concatenate(
                                    [J[:, :n_b], J[:, n_b + np.array(chosen_g)]], axis=1)
                                A_g = anti_projection(cols_g, m, m, T_pos, S_pos)
                                rows2.append(dict(kind=kind, size=size, m=m, p=p, n_b=n_b,
                                                  n_odd_used=len(chosen), need=need,
                                                  rank_AP_sparse=rank_of(A_sp),
                                                  recovers_AP=int(rank_of(A_sp) == need),
                                                  rank_sparse=rank_of(cols), rank_odd=rk_odd,
                                                  reaches_full=int(rank_of(cols) == rk_odd),
                                                  reaches_m2=int(rank_of(cols) == m * m),
                                                  sigma_min_rel_qr=sigma_min_rel(W_raw, chosen),
                                                  gseed=gseed, kseed=kseed,
                                                  n_odd_used_greedy=len(chosen_g),
                                                  recovers_AP_greedy=int(rank_of(A_g) == need),
                                                  reaches_full_greedy=int(rank_of(cols_g) == rk_odd),
                                                  reaches_m2_greedy=int(rank_of(cols_g) == m * m),
                                                  sigma_min_rel_greedy=sigma_min_rel(W_raw, chosen_g),
                                                  same_set=int(sorted(chosen) == sorted(chosen_g))))
    return rows1, rows2


# ----------------------------------------------------------------------------------
# part 3
# ----------------------------------------------------------------------------------

def part3():
    rows = []
    for size in (16, 24, 32):
        for gseed in (0, 1, 2):
            X, bonds = build("delaunay", size, 1000 + gseed)
            Q, S = bond_vectors(X, bonds)
            pinned = pinned_dofs(X)
            free = free_indices(X.shape[0], pinned)
            n_free = len(free)
            for kseed in (0, 1, 2):
                rng = np.random.default_rng(17 * kseed + gseed + size)
                k = np.exp(rng.normal(0.0, 0.4, len(bonds)))
                K = stiffness(Q, S, k, a=None)[np.ix_(free, free)]
                if np.linalg.eigvalsh(K)[0] <= 1e-12:
                    continue
                C = np.linalg.inv(K)
                for na in (1, 2, 3):
                    for nb_ in (1, 2, 3):
                        idx = rng.permutation(n_free)
                        A_set = list(idx[:na])
                        B_set = list(idx[na:na + nb_])
                        Xa = C[np.ix_(A_set, A_set)]
                        Yb = C[np.ix_(B_set, B_set)]
                        D1 = C[np.ix_(B_set, A_set)] @ np.linalg.inv(Xa)
                        D2 = C[np.ix_(A_set, B_set)] @ np.linalg.inv(Yb)
                        ev = np.linalg.eigvals(D2 @ D1)
                        recip = np.abs(D1 @ Xa - (D2 @ Yb).T).max()
                        rows.append(dict(size=size, gseed=gseed, kseed=kseed, nA=na, nB=nb_,
                                         max_imag=float(np.abs(ev.imag).max()),
                                         min_eig=float(ev.real.min()),
                                         max_eig=float(ev.real.max()),
                                         reciprocity_residual=float(recip),
                                         in_unit_interval=int(np.abs(ev.imag).max() < 1e-8
                                                              and ev.real.min() > -1e-10
                                                              and ev.real.max() < 1.0)))
    return rows


def write_csv(rows, name):
    if not rows:
        return
    os.makedirs(OUT, exist_ok=True)
    keys = list(rows[0].keys())
    with open(os.path.join(OUT, name), "w") as f:
        f.write(",".join(keys) + "\n")
        for r in rows:
            f.write(",".join(str(r[k]) for k in keys) + "\n")


def _stats(x):
    x = np.array([v for v in x if np.isfinite(v)])
    return (f"median {np.median(x):.2e}  min {x.min():.2e}  max {x.max():.2e}"
            if x.size else "n/a")


if __name__ == "__main__":
    r1, r2 = part12()
    r3 = part3()
    write_csv(r1, "exp18_wedge.csv")
    write_csv(r2, "exp18_sparse.csv")
    write_csv(r3, "exp18_multiclamp.csv")

    ok1 = sum(r["wedge_law_holds"] for r in r1)
    # The overlap sweep runs p over (0, 1, m//2, m) without deduplication, so at
    # m = 3 the entry m//2 repeats p = 1 at the same seed: these are ROWS, and
    # some of them are the same configuration twice.  Counting them as
    # configurations would overstate the sweep, so both figures are printed.
    distinct1 = len({(r["kind"], r["size"], r["gseed"], r["kseed"], r["m"], r["p"])
                     for r in r1})
    print(f"wedge law (Thm 16, thm:recovery) : {ok1} of {len(r1)} rows agree "
          f"(rank of projection onto A_P == rank of wedges)")
    print(f"              those {len(r1)} rows are {distinct1} distinct configurations "
          f"({len(r1) - distinct1} repeat, all at m = 3 where m//2 == 1)")
    nnull = sum(1 for r in r1 if r["n_null_cols"] > 0)
    print(f"              rows with round-off (null) passive columns: {nnull} of {len(r1)}"
          f" (max {max(r['n_null_cols'] for r in r1)} per row)")
    print(f"              rank_passive <= min(n_b, m^2 - p(p-1)/2) in {len(r1)} of {len(r1)} (asserted);"
          f" attained in {sum(r['passive_attains'] for r in r1)} of {len(r1)}")
    full = [r for r in r1 if r["p"] == r["m"] and r["dim_AP"] > 0]
    span = sum(1 for r in full if r["rank_wedge"] == r["dim_AP"])
    print(f"              wedges span the whole of Lambda^2 R^p in {span} of {len(full)} "
          f"full-overlap configurations")
    print(f"              full overlap: passive rank = d in "
          f"{sum(r['passive_attains'] for r in full)} of {len(full)}; odd rank = m^2 in "
          f"{sum(r['odd_full'] for r in full)} of {len(full)}")
    for r in full:
        if r["rank_wedge"] != r["dim_AP"]:
            print(f"              non-spanning: {r}")
    zero = [r for r in r1 if r["p"] == 0]
    print(f"              at p = 0 the projection is zero in "
          f"{sum(1 for r in zero if r['rank_proj'] == 0)} of {len(zero)}, "
          f"while the odd branch still gains up to {max((r['gain'] for r in zero), default=0)} "
          f"dimensions from the extra parameters")
    if r2:
        print(f"Sparse odd  : pivoted QR of the raw wedge matrix: p(p-1)/2 odd bonds recover A_P in "
              f"{sum(r['recovers_AP'] for r in r2)} of {len(r2)}; they reach the full odd rank in "
              f"{sum(r['reaches_full'] for r in r2)} of {len(r2)} and m^2 in "
              f"{sum(r['reaches_m2'] for r in r2)} of {len(r2)}")
        print(f"              greedy-by-rank (null columns dropped): recover A_P in "
              f"{sum(r['recovers_AP_greedy'] for r in r2)} of {len(r2)}; full odd rank in "
              f"{sum(r['reaches_full_greedy'] for r in r2)}; m^2 in "
              f"{sum(r['reaches_m2_greedy'] for r in r2)}; same set as QR in "
              f"{sum(r['same_set'] for r in r2)}")
        print(f"              sigma_min(selected)/sigma_max(all), pivoted QR : "
              f"{_stats([r['sigma_min_rel_qr'] for r in r2])}")
        print(f"              sigma_min(selected)/sigma_max(all), greedy     : "
              f"{_stats([r['sigma_min_rel_greedy'] for r in r2])}")
    ok3 = sum(r["in_unit_interval"] for r in r3)
    mr = max(r["reciprocity_residual"] for r in r3)
    print(f"multi-clamp law (Thm 11, thm:multiclamp) : spectrum in [0,1) in {ok3} of {len(r3)} cases; "
          f"reciprocity identity holds to {mr:.1e}")


==> anc/experiments/exp18b_independent_check.py <==
"""Independent re-derivation of the multi-clamp law and the wedge law -- Theorems 11
(thm:multiclamp) and 16 (thm:recovery) of the preprint -- by routes the paper does not use.

The paper proves the multi-clamp law through the block-inverse identity and the wedge law
through the closed-form Jacobian (eq:jaccol). Both are re-checked here by different means:

  multi-clamp law - D is built by SOLVING the clamped equilibrium directly,
                    K_FF u_F = -K_FA u_A, never touching C[B,A] C[A,A]^{-1}. The paper's
                    formula is then compared to it.
  wedge law       - the Jacobian is taken by CENTRAL FINITE DIFFERENCES on (k, a) at a = 0,
                    so the closed form (eq:jaccol) plays no part. The wedge prediction is
                    then compared to it.

Anything that agrees here agrees along two independent paths.

Theorem and equation NUMBERS shift between versions of the preprint, so this script
prints the LABEL of each result rather than its number.  The labels used below are
thm:multiclamp (the multi-clamp law), thm:recovery (the wedge law), eq:mtrans (the
multi-terminal transmission formula D = C[B,A] X^-1, which needs no symmetry),
eq:mbalance (the reciprocity identity D_1 X = (D_2 Y)^T, which does) and eq:jaccol
(the closed-form Jacobian).
"""
import numpy as np
from scipy.spatial import Delaunay

rng_global = np.random.default_rng(20260904)


# ------------------------------------------------------------------ geometry
def net(N, seed, dim=2):
    r = np.random.default_rng(seed)
    X = r.random((N, dim))
    tri = Delaunay(X)
    E = set()
    for s in tri.simplices:
        for a in range(len(s)):
            for b in range(a + 1, len(s)):
                E.add(tuple(sorted((int(s[a]), int(s[b])))))
    bonds = sorted(E)
    nb, nd = len(bonds), dim * N
    Q = np.zeros((nb, nd))
    S = np.zeros((nb, nd))
    for b, (i, j) in enumerate(bonds):
        d = X[j] - X[i]
        n = d / np.linalg.norm(d)
        if dim == 2:
            t = np.array([-n[1], n[0]])
        else:                              # any unit vector orthogonal to n
            g = np.array([1.0, 0.0, 0.0]) if abs(n[0]) < 0.9 else np.array([0.0, 1.0, 0.0])
            t = np.cross(n, g)
            t /= np.linalg.norm(t)
        Q[b, dim * i:dim * i + dim] = -n
        Q[b, dim * j:dim * j + dim] = +n
        S[b, dim * i:dim * i + dim] = -t
        S[b, dim * j:dim * j + dim] = +t
    # Pinning removes every rigid-body mode and nothing else.  2D: node 0 (x, y) and
    # node 1 (x).  3D: node 0 (x, y, z), node 1 (x, y) and node 2 (x); pinning all six
    # coordinates of nodes 0 and 1 instead (release 1.3.0) left the rotation about the
    # axis through them free, K was singular, and the 3D pass ran 0 of 0 trials.
    #
    # THAT 0 OF 0 IS NOT THE "53 OF 53" THE PAPER'S APPENDIX D MENTIONS.  Two different
    # artefacts: the 0 of 0 is THIS script as deposited in Zenodo 1.3.0, and the 53 of 53
    # is an earlier, separately written from-scratch implementation that was never
    # deposited -- a different element set, a random rather than extremal pinning, mixed
    # 2D and 3D trials and its own rank cutoff.  Neither number is a correction of the
    # other; the 60 of 60 this script now reports supersedes both, and is the only
    # three-dimensional figure with a deposited source.
    pinned = [0, 1, 2] if dim == 2 else [0, 1, 2, 3, 4, 6]
    free = [i for i in range(nd) if i not in pinned]
    return Q[:, free], S[:, free], len(free)


def stiff(Qf, Sf, k, a=None):
    W = Qf * k[:, None]
    if a is not None:
        W = W + Sf * a[:, None]
    return W.T @ Qf


NULL_COL = 1e-12   # columns below NULL_COL * max column norm are zeroed before normalising


def rank_of(M, rtol=1e-9):
    """Rank after column normalisation.  Columns whose norm is below NULL_COL times the
    largest column norm are zeroed first (they are zero in exact arithmetic - bonds that
    carry no tension under any load applied elsewhere - and would otherwise be scaled up
    to unit vectors of round-off).  Same rule as exp18_wedge_recovery.py."""
    if M.size == 0 or min(M.shape) == 0:
        return 0
    nrm = np.linalg.norm(M, axis=0)
    if nrm.max() == 0:
        return 0
    null = nrm < NULL_COL * nrm.max()
    M = M.copy()
    M[:, null] = 0.0
    nrm = nrm.copy()
    nrm[null] = 1.0
    s = np.linalg.svd(M / nrm, compute_uv=False)
    return 0 if s[0] == 0 else int((s > rtol * s[0]).sum())


# ============================================ the multi-clamp law (thm:multiclamp)
def clamped_transmission(K, A, B):
    """Solve the clamped problem directly: impose u_A, let everything else equilibrate."""
    n = K.shape[0]
    F = [i for i in range(n) if i not in A]
    KFF = K[np.ix_(F, F)]
    KFA = K[np.ix_(F, A)]
    U = -np.linalg.solve(KFF, KFA)          # displacement of F per unit imposed dof of A
    pos = {d: i for i, d in enumerate(F)}
    return np.array([U[pos[b], :] for b in B])


def check_multiclamp(trials=300):
    worst_formula = worst_recip = 0.0
    bad_cone = 0
    bad_nosym = 0
    # `trials` is the nominal loop count.  Two guards below can skip a trial --
    # the singular-K `continue` and the determinant test on the odd-coupling
    # arm -- and a skipped trial is not a passed one, so each claim is reported
    # against the number of trials it actually measured, as check_wedge does.
    tot_cone = tot_nosym = 0
    for t in range(trials):
        N = int(rng_global.integers(10, 26))
        Qf, Sf, nf = net(N, 5000 + t)
        k = np.exp(rng_global.normal(0, 0.4, Qf.shape[0]))
        K = stiff(Qf, Sf, k)
        if np.linalg.eigvalsh(K)[0] <= 1e-12:
            continue
        C = np.linalg.inv(K)
        idx = rng_global.permutation(nf)
        na, nbb = int(rng_global.integers(1, 4)), int(rng_global.integers(1, 4))
        A = list(idx[:na]); B = list(idx[na:na + nbb])

        D1_direct = clamped_transmission(K, A, B)
        D2_direct = clamped_transmission(K, B, A)
        X = C[np.ix_(A, A)]; Y = C[np.ix_(B, B)]
        D1_formula = C[np.ix_(B, A)] @ np.linalg.inv(X)
        worst_formula = max(worst_formula,
                            np.abs(D1_direct - D1_formula).max() / max(1e-30, np.abs(D1_direct).max()))

        # reciprocity identity, from the DIRECTLY solved transmissions
        worst_recip = max(worst_recip, np.abs(D1_direct @ X - (D2_direct @ Y).T).max())

        ev = np.linalg.eigvals(D2_direct @ D1_direct)
        tot_cone += 1
        if np.abs(ev.imag).max() > 1e-8 or ev.real.min() < -1e-10 or ev.real.max() >= 1.0:
            bad_cone += 1

        # control: with odd couplings K is asymmetric.  The transmission formula
        # (eq:mtrans) is proved with no symmetry hypothesis, so it must survive; that
        # is what this arm measures.  The reciprocity identity (eq:mbalance) does need
        # symmetry, and is not re-measured here.
        a = rng_global.normal(0, 0.3, Qf.shape[0])
        Ko = stiff(Qf, Sf, k, a)
        if abs(np.linalg.det(Ko)) > 1e-12:
            tot_nosym += 1
            Co = np.linalg.inv(Ko)
            D1o_direct = clamped_transmission(Ko, A, B)
            D1o_formula = Co[np.ix_(B, A)] @ np.linalg.inv(Co[np.ix_(A, A)])
            if np.abs(D1o_direct - D1o_formula).max() > 1e-8 * max(1, np.abs(D1o_direct).max()):
                bad_nosym += 1
    print("MULTI-CLAMP LAW  (thm:multiclamp)")
    print(f"  formula C[B,A]X^-1 vs directly solved D : max rel. difference {worst_formula:.2e}")
    print(f"  identity D1 X = (D2 Y)^T from solved D  : max residual        {worst_recip:.2e}")
    print(f"  spec(D2 D1) in [0,1)                    : {tot_cone - bad_cone} of {tot_cone}")
    print(f"  eq:mtrans holds with K asymmetric       : {tot_nosym - bad_nosym} of {tot_nosym}")


# ================================================= the wedge law (thm:recovery)
def anti_coords(J, m, Tpos, Spos):
    rows = []
    for r in range(len(Tpos)):
        for c in range(r + 1, len(Tpos)):
            rows.append((J[Tpos[r] * m + Spos[c], :] - J[Tpos[c] * m + Spos[r], :]) / 2)
    return np.array(rows) if rows else np.zeros((0, J.shape[1]))


def check_wedge(trials=120, dim=2):
    agree = tot = 0
    worst_col = 0.0        # per-column relative asymmetry, null columns skipped
    worst_scaled = 0.0     # asymmetry relative to the largest passive column of the network
    for t in range(trials):
        N = int(rng_global.integers(12, 30))
        Qf, Sf, nf = net(N, 9000 + t, dim=dim)
        nb = Qf.shape[0]
        k0 = np.exp(rng_global.normal(0, 0.4, nb))
        a0 = np.zeros(nb)
        K = stiff(Qf, Sf, k0, a0)
        if np.linalg.eigvalsh((K + K.T) / 2)[0] <= 1e-12:
            continue
        m = int(rng_global.integers(3, 6))
        p = m
        if 2 * m > nf:
            continue
        idx = rng_global.permutation(nf)
        P = list(idx[:p]); T = S = P

        # --- Jacobian by CENTRAL FINITE DIFFERENCES on (k, a); the closed form
        # --- (eq:jaccol) is not used anywhere in this function
        def block(kv, av):
            Kl = stiff(Qf, Sf, kv, av)
            return np.linalg.inv(Kl)[np.ix_(T, S)].ravel()

        cols = []
        for b in range(nb):                       # dR/dk_b
            h = 1e-6 * k0[b]
            kp = k0.copy(); kp[b] += h
            km = k0.copy(); km[b] -= h
            cols.append((block(kp, a0) - block(km, a0)) / (2 * h))
        for b in range(nb):                       # dR/da_b at a = 0
            h = 1e-6
            ap = a0.copy(); ap[b] += h
            am = a0.copy(); am[b] -= h
            cols.append((block(k0, ap) - block(k0, am)) / (2 * h))
        J = np.array(cols).T

        C = np.linalg.inv(K)
        W = C @ Qf.T
        Z = C @ Sf.T
        wedge = np.array([[Z[P[i], b] * W[P[j], b] - Z[P[j], b] * W[P[i], b]
                           for b in range(nb)]
                          for i in range(p) for j in range(i + 1, p)])

        Tpos = [T.index(x) for x in P]; Spos = [S.index(x) for x in P]
        rk_proj = rank_of(anti_coords(J, m, Tpos, Spos), rtol=1e-6)   # looser: FD noise floor
        rk_wedge = rank_of(wedge)
        agree += (rk_proj == rk_wedge); tot += 1

        # per-column claim: the passive columns must be symmetric on the shared block.
        # A column that is zero in exact arithmetic (its closed form is -w_b[P] w_b[P]^T,
        # so its exact norm is |w_b[P]|^2) is finite-difference noise and is skipped.
        # The per-column relative figure is still dominated by finite-difference noise on
        # columns that are small but not null (relative norm 1e-10 to 1e-8), so the
        # asymmetry is also reported relative to the largest passive column of the network.
        wP2 = np.array([np.dot(W[P, b], W[P, b]) for b in range(nb)])
        blocks = [J[:, b].reshape(m, m)[np.ix_(Tpos, Spos)] for b in range(nb)]
        scale = max(np.abs(B_).max() for B_ in blocks)
        for b in range(nb):
            if wP2[b] < NULL_COL * wP2.max():
                continue
            B_ = blocks[b]
            asym = np.abs(B_ - B_.T).max()
            worst_col = max(worst_col, asym / max(1e-30, np.abs(B_).max()))
            worst_scaled = max(worst_scaled, asym / max(1e-30, scale))
    print(f"\nWEDGE LAW  (thm:recovery; {dim}D, Jacobian by central finite differences)")
    print(f"  rank of projection onto A_P == rank of wedges : {agree} of {tot}")
    print(f"  passive columns symmetric on shared block     : max rel. asym {worst_col:.2e} "
          f"per column (null columns skipped); {worst_scaled:.2e} relative to the largest column")


def check_edge_cases():
    print("\nEDGE CASES")
    # p <= 1 : the wedge space is trivial, so nothing can be recovered
    Qf, Sf, nf = net(18, 77)
    k = np.exp(rng_global.normal(0, 0.4, Qf.shape[0]))
    K = stiff(Qf, Sf, k); C = np.linalg.inv(K)
    for p in (0, 1):
        P = list(rng_global.permutation(nf)[:p])
        W = C @ Qf.T; Z = C @ Sf.T
        wedge = np.array([[Z[P[i], b] * W[P[j], b] - Z[P[j], b] * W[P[i], b]
                           for b in range(Qf.shape[0])]
                          for i in range(p) for j in range(i + 1, p)])
        print(f"  p = {p}: dim Lambda^2 = {p*(p-1)//2}, wedge rows = {wedge.shape[0]}")
    # parallel z and w on P must kill a bond's contribution
    P = list(rng_global.permutation(nf)[:4])
    W = C @ Qf.T; Z = C @ Sf.T
    ratios = []
    for b in range(Qf.shape[0]):
        w, z = W[P, b], Z[P, b]
        cross = np.linalg.norm(np.outer(z, w) - np.outer(w, z))
        par = 1 - abs(np.dot(z, w)) / (np.linalg.norm(z) * np.linalg.norm(w))
        ratios.append((par, cross))
    ratios.sort()
    print(f"  most nearly parallel bond: 1-|cos| = {ratios[0][0]:.2e}, wedge norm = {ratios[0][1]:.2e}")
    print(f"  least parallel bond      : 1-|cos| = {ratios[-1][0]:.2e}, wedge norm = {ratios[-1][1]:.2e}")


if __name__ == "__main__":
    check_multiclamp()
    check_wedge(dim=2)
    check_wedge(trials=60, dim=3)
    check_edge_cases()


==> anc/experiments/exp19_submersion_check.py <==
"""
Experiment 19 - numerical check of Corollary 17 of the preprint (cor:submersion):
"the recovery is exact, not only to first order".

The corollary's HYPOTHESIS (wedges z_b|_P ^ w_b|_P span Lambda^2 R^p at (k_0, 0)) is what
experiment 18 tests.  This script tests its CONCLUSION:

  Part 1 (clause 1).  At fixed k = k_0, every antisymmetric shared block A of sufficiently
     small norm is realised exactly, A = Pi_{A_P} R(k_0, a), by some odd-coupling vector a
     near 0.  We prescribe A_target with ||A_target|| = eps ||R(k_0,0)||, eps in
     {1e-4, 1e-3, 1e-2, 1e-1}, and solve F(a) = A_target by Newton's method (exact Jacobian,
     minimum-norm steps, backtracking) from a = 0, once with all n_b odd couplings free
     and twice with only p(p-1)/2 odd bonds free: those chosen greedily by wedge rank (the rule
     of exp18 in release 1.3.0) and those chosen by pivoted QR of the raw wedge matrix (the
     rule of exp18 since release 1.3.1, and the one the paper recommends).
     The residual should reach round-off.  The change of the SYMMETRIC part of R is also
     recorded; the corollary does not claim it is zero, and it is not.

  Part 2 (clause 2).  Where in addition rank dR/dk(k_0) = d = m_T m_S - p(p-1)/2, R itself
     is a submersion at (k_0, 0): every full block sufficiently close to R(k_0, 0) is reached
     exactly by some (k, a).  We prescribe R_target = R(k_0,0) + eps * (random block) and
     solve R(k, a) = R_target jointly in (k, a) from (k_0, 0) with the exact 2 n_b-column
     Jacobian and minimum-norm steps, guarding k > 0.

  Part 3 (negative control).  When the wedges available to the solver do NOT span
     Lambda^2 R^p (fewer than p(p-1)/2 free odd bonds, or p(p-1)/2 > n_b), the same solve
     must stall, at a residual equal - to first order in eps - to the component of A_target
     orthogonal to the span of the available wedges, which is computed independently from
     the wedge matrix and compared.

Conventions are those of experiments/exp18_wedge_recovery.py: same network builder, same
seeds for k and for the index sets (P, T, S), so that the p = m and p = m//2 configurations
here are exactly the configurations of results/exp18_wedge.csv; the same A_P basis
E_{tau(r)sigma(c)} - E_{tau(c)sigma(r)}, r < c in P; the same wedge matrix and the same
greedy-by-rank selection of sparse odd bonds (plus pivoted QR of the raw wedge matrix, which
the paper names as the alternative; sigma_min of each selected set is recorded).

Runtime about 67 s on the reference machine (336 configurations, 4032 Part-1 solves,
654 Part-2 solves); this is the figure ../README.md and Table 3 of the paper quote.

Deterministic: every random draw comes from numpy.random.default_rng(<integer expression>).
Only NumPy and SciPy.  Writes results/exp19_submersion.csv (one row per solve,
column `part` in {1, 2, 3}) and prints a summary table.
"""

import os
import sys
import time
import numpy as np
from scipy.linalg import lstsq as sp_lstsq, qr as sp_qr

HERE = os.path.dirname(os.path.abspath(__file__))
ROOT = os.path.abspath(os.path.join(HERE, ".."))
sys.path.insert(0, os.path.join(ROOT, "src"))

from network import (triangulated_network, bond_vectors, stiffness, pinned_dofs,   # noqa: E402
                     free_indices, jacobian_response, numerical_rank)

RTOL = 1e-9                     # the paper's relative rank cutoff
OUT_CSV = os.path.join(ROOT, "results", "exp19_submersion.csv")

NEWTON_TOL = 1e-13              # relative residual at which a solve is declared converged
NEWTON_MAXIT = 30
SUCCESS_TOL = 1e-10             # threshold used in the summary counts
COND_MAX = 1e13                 # K_ff is "invertible" if cond(K_ff) < COND_MAX
EPS1 = (1e-4, 1e-3, 1e-2, 1e-1)   # ||A_target|| / ||R(k_0,0)|| in Part 1
EPS3 = (1e-5, 1e-4, 1e-3, 1e-2)   # in Part 3 (the first-order prediction is exact as eps -> 0)
KSEEDS = (0, 1)                   # exp18 uses (0, 1, 2); two keep the run near a minute


# ----------------------------------------------------------------------------------
# helpers copied from exp18 (kept verbatim so that the conventions match).  exp18 since
# release 1.3.1 also zeroes columns below 1e-12 of the largest before normalising; the
# Delaunay networks used here have no such column (no degree-2 node), so the two rules
# agree on every matrix of this script.
# ----------------------------------------------------------------------------------

def rank_of(M, rtol=RTOL, normalise=True):
    if M.size == 0 or min(M.shape) == 0:
        return 0
    if normalise:
        nrm = np.linalg.norm(M, axis=0)
        nrm[nrm == 0] = 1.0
        M = M / nrm
    sv = np.linalg.svd(M, compute_uv=False)
    return 0 if sv[0] == 0 else int((sv > rtol * sv[0]).sum())


def anti_projection(J, mT, mS, T_pos, S_pos):
    """Coordinates of each column of J (a vectorised m_T x m_S block) on the basis of A_P."""
    rows = []
    p = len(T_pos)
    for r in range(p):
        for c in range(r + 1, p):
            a = T_pos[r] * mS + S_pos[c]
            b = T_pos[c] * mS + S_pos[r]
            rows.append((J[a, :] - J[b, :]) / 2.0)
    return np.array(rows) if rows else np.zeros((0, J.shape[1]))


def wedge_matrix(C, Q, S, free, P_loc, normalise=True):
    Qf, Sf = Q[:, free], S[:, free]
    W = C @ Qf.T
    Z = C @ Sf.T
    p = len(P_loc)
    rows = []
    for r in range(p):
        for c in range(r + 1, p):
            rows.append(Z[P_loc[r], :] * W[P_loc[c], :] - Z[P_loc[c], :] * W[P_loc[r], :])
    M = np.array(rows) if rows else np.zeros((0, W.shape[1]))
    if normalise and M.size:
        nrm = np.linalg.norm(M, axis=0)
        nrm[nrm == 0] = 1.0
        M = M / nrm
    return M


def index_sets(n_free, m, p, rng):
    idx = rng.permutation(n_free)
    P = list(idx[:p])
    S_loc = P + list(idx[p:p + (m - p)])
    T_loc = P + list(idx[p + (m - p):p + 2 * (m - p)])
    if len(set(S_loc)) != m or len(set(T_loc)) != m:
        return None
    return P, T_loc, S_loc


def greedy_wedge_bonds(Wg, need):
    """exp18's selection in release 1.3.0: add, one at a time, the bond that raises the
    wedge rank."""
    chosen = []
    for _ in range(need):
        best, best_r = None, rank_of(Wg[:, chosen]) if chosen else 0
        for b in range(Wg.shape[1]):
            if b in chosen:
                continue
            r = rank_of(Wg[:, chosen + [b]])
            if r > best_r:
                best_r, best = r, b
        if best is None:
            break
        chosen.append(best)
    return chosen


def qr_wedge_bonds(Wg_raw, need):
    """The paper's other rule (Sec. on Theorem thm:recovery): pivoted QR of the raw wedge
    matrix, the first `need` pivots.  Unlike the greedy-by-rank rule this weighs the size of
    a wedge as well as its independence."""
    _, _, piv = sp_qr(Wg_raw, mode="economic", pivoting=True)
    return [int(b) for b in piv[:need]]


def selected_sigma_min(Wg_raw, cols):
    """sigma_min of the raw wedge sub-matrix of the selected bonds, relative to sigma_max of
    the raw wedge matrix of all bonds: the conditioning figure the paper says to report."""
    if not cols:
        return 0.0
    sv_all = np.linalg.svd(Wg_raw, compute_uv=False)
    sv = np.linalg.svd(Wg_raw[:, cols], compute_uv=False)
    return float(sv[-1] / sv_all[0]) if len(sv) == Wg_raw.shape[0] else 0.0


# ----------------------------------------------------------------------------------
# the response map and the two projections
# ----------------------------------------------------------------------------------

class Config:
    """One network + one (k_0, P, T, S)."""

    def __init__(self, X, bonds, k0, P_loc, T_loc, S_loc):
        self.Q, self.S = bond_vectors(X, bonds)
        self.pinned = pinned_dofs(X)
        self.free = free_indices(X.shape[0], self.pinned)
        self.n_b = len(bonds)
        self.k0 = k0
        self.P_loc, self.T_loc, self.S_loc = P_loc, T_loc, S_loc
        self.m = len(T_loc)
        self.p = len(P_loc)
        self.T_pos = [T_loc.index(x) for x in P_loc]
        self.S_pos = [S_loc.index(x) for x in P_loc]
        self.dimA = self.p * (self.p - 1) // 2
        # the basis of A_P as vectorised blocks: B_i = E_{tau(r)sigma(c)} - E_{tau(c)sigma(r)}
        B = np.zeros((self.m * self.m, self.dimA))
        i = 0
        for r in range(self.p):
            for c in range(r + 1, self.p):
                B[self.T_pos[r] * self.m + self.S_pos[c], i] = 1.0
                B[self.T_pos[c] * self.m + self.S_pos[r], i] = -1.0
                i += 1
        self.B = B                                   # columns orthogonal, each of norm sqrt(2)

    def Kff(self, k, a):
        return stiffness(self.Q, self.S, k, a)[np.ix_(self.free, self.free)]

    def response(self, k, a):
        """(vec R, C, cond K_ff).  cond is the 1-norm condition number ||K||_1 ||C||_1 (an
        upper bound on the 2-norm one within a factor n_free); inf if K_ff is singular."""
        K = self.Kff(k, a)
        try:
            C = np.linalg.inv(K)
        except np.linalg.LinAlgError:
            return None, None, np.inf
        cnd = np.linalg.norm(K, 1) * np.linalg.norm(C, 1)
        if not np.isfinite(cnd) or cnd > COND_MAX:
            return None, None, cnd
        R = C[np.ix_(self.T_loc, self.S_loc)]
        return R.ravel(), C, cnd

    def jac(self, C, odd_cols=None):
        """Exact Jacobian of vec R.  odd_cols=None: k-columns then a-columns (2 n_b);
        otherwise only the a-columns listed."""
        J = jacobian_response(self.Q, self.S, self.free, self.T_loc, self.S_loc, C, odd=True)
        if odd_cols is None:
            return J
        return J[:, self.n_b + np.asarray(odd_cols)]

    def antisym_coords(self, vecR):
        """Coordinates of Pi_{A_P}(R) on the basis B (the same convention as anti_projection)."""
        return anti_projection(vecR[:, None], self.m, self.m, self.T_pos, self.S_pos)[:, 0]

    def sym_part(self, vecR):
        """Pi_{S_P} R = R - Pi_{A_P} R, as a vectorised block."""
        return vecR - self.B @ self.antisym_coords(vecR)

    def sym_pd(self, k, a):
        K = self.Kff(k, a)
        return float(np.linalg.eigvalsh(0.5 * (K + K.T))[0])


# ----------------------------------------------------------------------------------
# Newton with minimum-norm (column-scaled) steps and backtracking
# ----------------------------------------------------------------------------------

def min_norm_step(J, r):
    """delta = -J^+ r, the minimum-norm Newton step in the raw parameter coordinates (for a
    square nonsingular J the plain Newton step).  No column scaling: scaling the columns to
    unit norm, as exp18 does before a rank computation, would here put the step onto the
    bonds that influence the block least and send |a| to 1e10 (observed in a first draft)."""
    if J.shape[0] == J.shape[1]:
        try:
            return np.linalg.solve(J, -r)
        except np.linalg.LinAlgError:
            pass
    d, *_ = sp_lstsq(J, -r, cond=1e-15, lapack_driver="gelsd")
    return d


def newton(residual_fn, jac_fn, x0, target_norm, guard=None, maxit=NEWTON_MAXIT, tol=NEWTON_TOL):
    """
    Solve residual_fn(x) = 0.  residual_fn returns (r, aux) with r=None if the point is
    inadmissible (K_ff singular); jac_fn(x, aux) returns the Jacobian of r.  guard(x) -> bool
    says whether x is admissible before any evaluation (used for k > 0).

    Returns dict(x, res, it, stalled, cond_max, guard_hits).
    """
    x = x0.copy()
    r, aux = residual_fn(x)
    assert r is not None
    rn = np.linalg.norm(r)
    it, stalled, guard_hits, slow = 0, False, 0, 0
    cond_max = aux["cond"]
    while rn / target_norm > tol and it < maxit:
        J = jac_fn(x, aux)
        d = min_norm_step(J, r)
        t = 1.0
        accepted = False
        for _ in range(30):
            xt = x + t * d
            if guard is not None and not guard(xt):
                guard_hits += 1
                t *= 0.5
                continue
            rt, auxt = residual_fn(xt)
            if rt is None:                     # K_ff singular or nearly so
                t *= 0.5
                continue
            rtn = np.linalg.norm(rt)
            if rtn <= (1.0 - 1e-4 * t) * rn:
                accepted = True
                break
            t *= 0.5
        it += 1
        if not accepted:
            stalled = True
            break
        x, r, aux, rn_old, rn = xt, rt, auxt, rn, rtn
        cond_max = max(cond_max, aux["cond"])
        if rn > 0 and rn_old > 0 and abs(rn_old - rn) / rn_old < 1e-13 and rn / target_norm > 1e-8:
            stalled = True                     # no progress: least-squares stall
            break
        slow = slow + 1 if rn > 0.999 * rn_old else 0
        if slow >= 4:                          # creeping with tiny damped steps: give up
            stalled = True
            break
    return dict(x=x, res=rn / target_norm, it=it, stalled=stalled, cond_max=cond_max,
                guard_hits=guard_hits, r=r)


# ----------------------------------------------------------------------------------
# Part 1 and Part 3 share one routine: solve Pi_{A_P} R(k_0, a) = A_target for a
# ----------------------------------------------------------------------------------

def solve_antisym(cfg, c_target, odd_cols):
    """Solve F(a) = A_target with a supported on odd_cols.  c_target: coordinates on B."""
    odd_cols = list(odd_cols)
    n_use = len(odd_cols)
    R0, _, _ = cfg.response(cfg.k0, None)
    target_norm = np.linalg.norm(c_target)

    def residual(a_use):
        a = np.zeros(cfg.n_b)
        a[odd_cols] = a_use
        vecR, C, cnd = cfg.response(cfg.k0, a)
        if vecR is None:
            return None, None
        return cfg.antisym_coords(vecR) - c_target, dict(C=C, cond=cnd, vecR=vecR)

    def jac(a_use, aux):
        Ja = cfg.jac(aux["C"], odd_cols=odd_cols)
        return anti_projection(Ja, cfg.m, cfg.m, cfg.T_pos, cfg.S_pos)

    out = newton(residual, jac, np.zeros(n_use), target_norm)
    a = np.zeros(cfg.n_b)
    a[odd_cols] = out["x"]
    vecR, C, cnd = cfg.response(cfg.k0, a)
    sym_change = np.linalg.norm(cfg.sym_part(vecR) - cfg.sym_part(R0)) if vecR is not None else np.nan
    return dict(a=a, res=out["res"], it=out["it"], stalled=out["stalled"],
                cond_max=out["cond_max"], cond_final=cnd,
                K_invertible=int(np.isfinite(cnd) and cnd < COND_MAX),
                sym_pd=int(cfg.sym_pd(cfg.k0, a) > 0),
                norm_a=float(np.linalg.norm(a)),
                max_ratio=float(np.max(np.abs(a) / cfg.k0)),
                sym_change=float(sym_change),
                normR0=float(np.linalg.norm(R0)))


def solve_full(cfg, vecR_target):
    """Part 2: solve R(k, a) = R_target jointly in x = (k, a) from (k_0, 0), keeping k > 0."""
    n_b = cfg.n_b
    R0, _, _ = cfg.response(cfg.k0, None)
    target_norm = np.linalg.norm(vecR_target - R0)

    def residual(x):
        k, a = x[:n_b], x[n_b:]
        vecR, C, cnd = cfg.response(k, a)
        if vecR is None:
            return None, None
        return vecR - vecR_target, dict(C=C, cond=cnd)

    def jac(x, aux):
        return cfg.jac(aux["C"])

    def guard(x):
        return bool(np.all(x[:n_b] > 0))

    x0 = np.concatenate([cfg.k0, np.zeros(n_b)])
    out = newton(residual, jac, x0, target_norm, guard=guard)
    k, a = out["x"][:n_b], out["x"][n_b:]
    _, _, cnd = cfg.response(k, a)
    return dict(k=k, a=a, res=out["res"], it=out["it"], stalled=out["stalled"],
                cond_max=out["cond_max"], cond_final=cnd,
                guard_hits=out["guard_hits"],
                K_invertible=int(np.isfinite(cnd) and cnd < COND_MAX),
                sym_pd=int(cfg.sym_pd(k, a) > 0),
                k_positive=int(np.all(k > 0)),
                min_k=float(k.min()),
                dk_rel=float(np.linalg.norm(k - cfg.k0) / np.linalg.norm(cfg.k0)),
                norm_a=float(np.linalg.norm(a)),
                max_ratio=float(np.max(np.abs(a) / k)))


# ----------------------------------------------------------------------------------
# the sweep (exp18's Delaunay sweep, with p in {2, ..., m})
# ----------------------------------------------------------------------------------

def sweep():
    for size in (16, 24, 32, 40):
        for gseed in (0, 1, 2):
            X, bonds = triangulated_network(size, seed=1000 + gseed)
            Q, S = bond_vectors(X, bonds)
            pinned = pinned_dofs(X)
            free = free_indices(X.shape[0], pinned)
            n_free, n_b = len(free), len(bonds)
            for m in (3, 4, 5, 6):
                if 2 * m > n_free:
                    continue
                for p in range(2, m + 1):
                    for kseed in KSEEDS:
                        # identical to exp18: the same rng draws k then the index sets
                        rng = np.random.default_rng(97 * kseed + 31 * m + 7 * p + gseed + size)
                        k = np.exp(rng.normal(0.0, 0.4, n_b))
                        K = stiffness(Q, S, k, a=None)[np.ix_(free, free)]
                        if np.linalg.eigvalsh(K)[0] <= 1e-12:
                            continue
                        sets = index_sets(n_free, m, p, rng)
                        if sets is None:
                            continue
                        P_loc, T_loc, S_loc = sets
                        yield dict(size=size, gseed=gseed, m=m, p=p, kseed=kseed,
                                   n_b=n_b, n_free=n_free,
                                   cfg=Config(X, bonds, k, P_loc, T_loc, S_loc))


def random_antisym_target(cfg, eps, seed):
    """Coordinates on B of a random A in A_P with ||A||_F = eps ||R(k_0,0)||_F."""
    rng = np.random.default_rng(seed)
    c = rng.normal(size=cfg.dimA)
    R0, _, _ = cfg.response(cfg.k0, None)
    # ||B c||_F = sqrt(2) ||c||
    c *= eps * np.linalg.norm(R0) / (np.sqrt(2.0) * np.linalg.norm(c))
    return c


def run():
    t0 = time.time()
    rows = []
    n_cfg = 0
    n_span = 0
    part2_pool = []
    for item in sweep():
        cfg = item["cfg"]
        n_cfg += 1
        base = {k: item[k] for k in ("size", "gseed", "m", "p", "kseed", "n_b", "n_free")}
        base["dimA"] = cfg.dimA
        base["d"] = cfg.m * cfg.m - cfg.dimA
        R0, C0, cnd0 = cfg.response(cfg.k0, None)
        J0 = cfg.jac(C0)
        Wg = wedge_matrix(C0, cfg.Q, cfg.S, cfg.free, cfg.P_loc)
        rk_wedge = rank_of(Wg)
        rk_wedge_unnorm = numerical_rank(wedge_matrix(C0, cfg.Q, cfg.S, cfg.free, cfg.P_loc,
                                                      normalise=False), rtol=RTOL)[0]
        rk_pass = rank_of(J0[:, :cfg.n_b])
        rk_odd = rank_of(J0)
        base.update(rank_wedge=rk_wedge, rank_wedge_unnormalised=rk_wedge_unnorm,
                    wedges_span=int(rk_wedge == cfg.dimA),
                    rank_dR_dk=rk_pass, attains_d=int(rk_pass == base["d"]),
                    rank_dR_dka=rk_odd, cond_K0=float(cnd0), normR0=float(np.linalg.norm(R0)))
        if rk_wedge == cfg.dimA:
            n_span += 1
        Wg_raw = wedge_matrix(C0, cfg.Q, cfg.S, cfg.free, cfg.P_loc, normalise=False)
        chosen_g = greedy_wedge_bonds(Wg, cfg.dimA)
        chosen_q = qr_wedge_bonds(Wg_raw, cfg.dimA)
        base["n_sparse"] = len(chosen_g)
        base["rank_sparse_greedy"] = rank_of(Wg[:, chosen_g])
        base["rank_sparse_qr"] = rank_of(Wg[:, chosen_q])
        base["sigma_min_rel_greedy"] = selected_sigma_min(Wg_raw, chosen_g)
        base["sigma_min_rel_qr"] = selected_sigma_min(Wg_raw, chosen_q)
        base["sigma_min_rel_all"] = selected_sigma_min(Wg_raw, list(range(cfg.n_b)))

        # ---------------- Part 1 ----------------
        for ie, eps in enumerate(EPS1):
            tseed = 100003 * item["size"] + 10007 * item["gseed"] + 1009 * item["m"] \
                + 101 * item["p"] + 11 * item["kseed"] + ie
            c_t = random_antisym_target(cfg, eps, tseed)
            for mode, cols in (("full", range(cfg.n_b)), ("sparse_greedy", chosen_g),
                               ("sparse_qr", chosen_q)):
                s = solve_antisym(cfg, c_t, cols)
                rows.append(dict(part=1, mode=mode, eps=eps, **base,
                                 residual=s["res"], iterations=s["it"], stalled=int(s["stalled"]),
                                 K_invertible=s["K_invertible"], K_sym_pd=s["sym_pd"],
                                 cond_max=s["cond_max"], cond_final=s["cond_final"],
                                 norm_a=s["norm_a"], norm_a_rel=s["norm_a"] / np.linalg.norm(cfg.k0),
                                 max_abs_a_over_k=s["max_ratio"],
                                 sym_change_over_target=s["sym_change"] / (np.sqrt(2) * np.linalg.norm(c_t)),
                                 sym_change_over_R0=s["sym_change"] / s["normR0"],
                                 success=int(s["res"] < SUCCESS_TOL)))
        if rk_pass == base["d"] and rk_wedge == cfg.dimA:
            part2_pool.append((item, base))
    t1 = time.time()
    print(f"Part 1 done: {n_cfg} configurations, {n_span} with spanning wedges, {t1 - t0:.1f} s")

    # ---------------- Part 2 ----------------
    n2 = 0
    for item, base in part2_pool:
        cfg = item["cfg"]
        R0, _, _ = cfg.response(cfg.k0, None)
        for ie, eps in enumerate((1e-3, 1e-2)):
            tseed = 7 + 100003 * item["size"] + 10007 * item["gseed"] + 1009 * item["m"] \
                + 101 * item["p"] + 11 * item["kseed"] + ie
            rng = np.random.default_rng(tseed)
            D = rng.normal(size=cfg.m * cfg.m)
            D *= eps * np.linalg.norm(R0) / np.linalg.norm(D)
            R_t = R0 + D
            s = solve_full(cfg, R_t)
            n2 += 1
            # how much of the target lies in A_P (informative: this is the part k alone cannot reach)
            antiA = np.sqrt(2) * np.linalg.norm(cfg.antisym_coords(D)) / np.linalg.norm(D)
            rows.append(dict(part=2, mode="joint", eps=eps, **base,
                             residual=s["res"], iterations=s["it"], stalled=int(s["stalled"]),
                             K_invertible=s["K_invertible"], K_sym_pd=s["sym_pd"],
                             cond_max=s["cond_max"], cond_final=s["cond_final"],
                             k_positive=s["k_positive"], min_k=s["min_k"], guard_hits=s["guard_hits"],
                             dk_rel=s["dk_rel"], norm_a=s["norm_a"],
                             norm_a_rel=s["norm_a"] / np.linalg.norm(cfg.k0),
                             max_abs_a_over_k=s["max_ratio"],
                             target_antisym_fraction=antiA,
                             success=int(s["res"] < SUCCESS_TOL and s["k_positive"])))
    t2 = time.time()
    print(f"Part 2 done: {len(part2_pool)} configurations attain d and span, {n2} solves, {t2 - t1:.1f} s")

    # ---------------- Part 3 ----------------
    # (a) fewer free odd bonds than p(p-1)/2, on configurations from the sweep whose wedges span;
    # (b) a network so small that p(p-1)/2 > n_b, with all odd bonds free.
    ctl_items = [it for it in sweep() if it["size"] in (16, 24) and it["gseed"] == 0
                 and it["kseed"] == 0 and it["p"] == it["m"] and it["m"] >= 4]
    for item in ctl_items:
        cfg = item["cfg"]
        base = {k: item[k] for k in ("size", "gseed", "m", "p", "kseed", "n_b", "n_free")}
        base["dimA"] = cfg.dimA
        base["d"] = cfg.m * cfg.m - cfg.dimA
        R0, C0, _ = cfg.response(cfg.k0, None)
        Wg_raw = wedge_matrix(C0, cfg.Q, cfg.S, cfg.free, cfg.P_loc, normalise=False)
        Wg = wedge_matrix(C0, cfg.Q, cfg.S, cfg.free, cfg.P_loc)
        sv_all0 = np.linalg.svd(Wg_raw, compute_uv=False)[0]
        for sel, chosen in (("greedy", greedy_wedge_bonds(Wg, cfg.dimA)),
                            ("qr", qr_wedge_bonds(Wg_raw, cfg.dimA))):
            for n_use in sorted({cfg.dimA - 1, max(1, cfg.dimA // 2)}):
                cols = chosen[:n_use]
                for ie, eps in enumerate(EPS3):
                    tseed = 3 + 100003 * item["size"] + 1009 * item["m"] + 101 * item["p"] + 11 * n_use + ie
                    c_t = random_antisym_target(cfg, eps, tseed)
                    s = solve_antisym(cfg, c_t, cols)
                    # independent prediction: component of c_t orthogonal to span of the used wedges
                    U, sv, _ = np.linalg.svd(Wg_raw[:, cols], full_matrices=False)
                    rk = int((sv > RTOL * sv[0]).sum())
                    proj = U[:, :rk] @ (U[:, :rk].T @ c_t)
                    predicted = np.linalg.norm(c_t - proj) / np.linalg.norm(c_t)
                    rows.append(dict(part=3, mode=f"restricted_{sel}_{n_use}_of_{cfg.dimA}", eps=eps, **base,
                                     rank_wedge=rank_of(Wg), wedges_span=int(rank_of(Wg) == cfg.dimA),
                                     n_sparse=n_use, rank_sparse_used=rk,
                                     sigma_min_rel_used=float(sv[rk - 1] / sv_all0),
                                     residual=s["res"], iterations=s["it"], stalled=int(s["stalled"]),
                                     K_invertible=s["K_invertible"], K_sym_pd=s["sym_pd"],
                                     norm_a=s["norm_a"], norm_a_rel=s["norm_a"] / np.linalg.norm(cfg.k0),
                                     predicted_stall=predicted,
                                     stall_ratio=s["res"] / predicted if predicted > 0 else np.nan,
                                     success=int(s["res"] < SUCCESS_TOL)))
    # (b) p(p-1)/2 > n_b
    for n_nodes, m in ((8, 6), (10, 8)):
        X, bonds = triangulated_network(n_nodes, seed=1000)
        Q, S = bond_vectors(X, bonds)
        free = free_indices(X.shape[0], pinned_dofs(X))
        n_free, n_b = len(free), len(bonds)
        p = m
        if p > n_free or p * (p - 1) // 2 <= n_b:
            print(f"  control (b) skipped: n_nodes={n_nodes}, n_free={n_free}, n_b={n_b}, p={p}")
            continue
        rng = np.random.default_rng(97 * 0 + 31 * m + 7 * p + 0 + n_nodes)
        k = np.exp(rng.normal(0.0, 0.4, n_b))
        K = stiffness(Q, S, k)[np.ix_(free, free)]
        assert np.linalg.eigvalsh(K)[0] > 1e-12
        P_loc = list(rng.permutation(n_free)[:p])
        cfg = Config(X, bonds, k, P_loc, P_loc, P_loc)
        base = dict(size=n_nodes, gseed=0, m=m, p=p, kseed=0, n_b=n_b, n_free=n_free,
                    dimA=cfg.dimA, d=m * m - cfg.dimA)
        R0, C0, _ = cfg.response(cfg.k0, None)
        Wg_raw = wedge_matrix(C0, cfg.Q, cfg.S, cfg.free, cfg.P_loc, normalise=False)
        Wg = wedge_matrix(C0, cfg.Q, cfg.S, cfg.free, cfg.P_loc)
        for ie, eps in enumerate(EPS3):
            c_t = random_antisym_target(cfg, eps, 5 + 1000 * n_nodes + 101 * m + ie)
            s = solve_antisym(cfg, c_t, range(n_b))
            U, sv, _ = np.linalg.svd(Wg_raw, full_matrices=False)
            rk = int((sv > RTOL * sv[0]).sum())
            proj = U[:, :rk] @ (U[:, :rk].T @ c_t)
            predicted = np.linalg.norm(c_t - proj) / np.linalg.norm(c_t)
            rows.append(dict(part=3, mode=f"small_net_all_{n_b}_bonds", eps=eps, **base,
                             rank_wedge=rank_of(Wg), wedges_span=int(rank_of(Wg) == cfg.dimA),
                             n_sparse=n_b, rank_sparse_used=rk,
                             sigma_min_rel_used=float(sv[rk - 1] / sv[0]),
                             residual=s["res"], iterations=s["it"], stalled=int(s["stalled"]),
                             K_invertible=s["K_invertible"], K_sym_pd=s["sym_pd"],
                             norm_a=s["norm_a"], norm_a_rel=s["norm_a"] / np.linalg.norm(cfg.k0),
                             predicted_stall=predicted,
                             stall_ratio=s["res"] / predicted if predicted > 0 else np.nan,
                             success=int(s["res"] < SUCCESS_TOL)))
    t3 = time.time()
    print(f"Part 3 done: {t3 - t2:.1f} s; total {t3 - t0:.1f} s")
    return rows, n_cfg, n_span, len(part2_pool)


# ----------------------------------------------------------------------------------
# output
# ----------------------------------------------------------------------------------

def write_csv(rows, path):
    keys = []
    for r in rows:
        for k in r:
            if k not in keys:
                keys.append(k)
    with open(path, "w") as f:
        f.write(",".join(keys) + "\n")
        for r in rows:
            cells = []
            for k in keys:
                v = r.get(k, "")
                if isinstance(v, (float, np.floating)):
                    v = repr(float(v))
                elif isinstance(v, (bool, np.bool_, np.integer)):
                    v = str(int(v))
                cells.append(str(v))
            f.write(",".join(cells) + "\n")


def summary(rows, n_cfg, n_span, n_pool):
    p1 = [r for r in rows if r["part"] == 1]
    p2 = [r for r in rows if r["part"] == 2]
    p3 = [r for r in rows if r["part"] == 3]
    lines = []
    lines.append(f"configurations in sweep                      : {n_cfg}")
    lines.append(f"  with spanning wedges (rank = p(p-1)/2)      : {n_span}")
    lines.append(f"  with rank dR/dk = d and spanning wedges     : {n_pool}")
    lines.append("")
    lines.append("Part 1  (F(a) = A_target at k = k_0; residual < 1e-10 counts as solved)")
    lines.append(f"  {'mode':13s} {'eps':>6s} {'solved':>10s} {'max res':>10s} {'med res':>10s} "
                 f"{'max it':>6s} {'med |a|/|k0|':>13s} {'max |a|/|k0|':>13s} {'max |a_b|/k_b':>13s} {'K inv':>6s} {'Ksym>0':>6s} "
                 f"{'med symchg/tgt':>14s} {'max symchg/tgt':>14s}")
    for mode in ("full", "sparse_greedy", "sparse_qr"):
        for eps in EPS1:
            g = [r for r in p1 if r["mode"] == mode and r["eps"] == eps]
            if not g:
                continue
            res = np.array([r["residual"] for r in g])
            sc = np.array([r["sym_change_over_target"] for r in g])
            lines.append(f"  {mode:13s} {eps:6.0e} {sum(r['success'] for r in g):4d}/{len(g):<5d} "
                         f"{res.max():10.2e} {np.median(res):10.2e} {max(r['iterations'] for r in g):6d} "
                         f"{np.median([r['norm_a_rel'] for r in g]):13.3e} "
                         f"{max(r['norm_a_rel'] for r in g):13.3e} {max(r['max_abs_a_over_k'] for r in g):13.3e} "
                         f"{sum(r['K_invertible'] for r in g):6d} {sum(r['K_sym_pd'] for r in g):6d} "
                         f"{np.median(sc):14.3e} {sc.max():14.3e}")
    lines.append("  conditioning of the sparse sets, sigma_min(selected raw wedges)/sigma_max(all raw wedges):")
    for mode, key in (("sparse_greedy", "sigma_min_rel_greedy"), ("sparse_qr", "sigma_min_rel_qr")):
        g = [r for r in p1 if r["mode"] == mode and r["eps"] == EPS1[0]]
        lines.append(f"    {mode:13s} median {np.median([r[key] for r in g]):9.2e}  "
                     f"min {min(r[key] for r in g):9.2e}  max {max(r[key] for r in g):9.2e}")
        for eps in EPS1:
            g = [r for r in p1 if r["mode"] == mode and r["eps"] == eps]
            ok = [r[key] for r in g if r["success"]]
            bad = [r[key] for r in g if not r["success"]]
            lines.append(f"      eps {eps:6.0e}: median sigma_min_rel of solved {np.median(ok) if ok else np.nan:9.2e} "
                         f"({len(ok)}), of unsolved {np.median(bad) if bad else np.nan:9.2e} ({len(bad)})")
    g = [r for r in p1 if r["mode"] == "full" and r["eps"] == EPS1[0]]
    lines.append(f"    all bonds     median {np.median([r['sigma_min_rel_all'] for r in g]):9.2e}  "
                 f"min {min(r['sigma_min_rel_all'] for r in g):9.2e}")
    lines.append("")
    lines.append("Part 2  (R(k,a) = R_target jointly in (k,a); success = residual < 1e-10 and k > 0)")
    lines.append(f"  {'eps':>6s} {'success':>10s} {'max res':>10s} {'max it':>6s} {'max |dk|/|k0|':>14s} "
                 f"{'max |a|/|k0|':>13s} {'min k':>10s} {'k>0':>5s} {'K inv':>6s} {'Ksym>0':>6s} {'guard':>6s}")
    for eps in (1e-3, 1e-2):
        g = [r for r in p2 if r["eps"] == eps]
        if not g:
            continue
        res = np.array([r["residual"] for r in g])
        lines.append(f"  {eps:6.0e} {sum(r['success'] for r in g):4d}/{len(g):<5d} {res.max():10.2e} "
                     f"{max(r['iterations'] for r in g):6d} {max(r['dk_rel'] for r in g):14.3e} "
                     f"{max(r['norm_a_rel'] for r in g):13.3e} {min(r['min_k'] for r in g):10.3e} "
                     f"{sum(r['k_positive'] for r in g):5d} {sum(r['K_invertible'] for r in g):6d} "
                     f"{sum(r['K_sym_pd'] for r in g):6d} {sum(r['guard_hits'] for r in g):6d}")
    lines.append("")
    lines.append("Part 3  (negative control: wedges available to the solver do not span; "
                 "ratio = stall residual / predicted)")
    lines.append(f"  {'group':34s} {'eps':>6s} {'n':>3s} {'solved':>6s} {'min res':>10s} "
                 f"{'med ratio':>10s} {'max |ratio-1|':>14s} {'max |a|/|k0|':>13s}")
    groups = []
    for r in p3:
        gname = r["mode"].rsplit("_", 3)[0] if r["mode"].startswith("restricted") else r["mode"]
        if r["mode"].startswith("restricted"):
            gname = "restricted_" + r["mode"].split("_")[1] + ("_need-1" if r["n_sparse"] == r["dimA"] - 1
                                                              else "_need//2")
        if gname not in groups:
            groups.append(gname)
        r["_group"] = gname                 # not written: the CSV is written before summary()
    for gname in groups:
        for eps in EPS3:
            g = [r for r in p3 if r["_group"] == gname and r["eps"] == eps]
            if not g:
                continue
            ratio = np.array([r["stall_ratio"] for r in g])
            lines.append(f"  {gname:34s} {eps:6.0e} {len(g):3d} {sum(r['success'] for r in g):6d} "
                         f"{min(r['residual'] for r in g):10.3e} {np.median(ratio):10.6f} "
                         f"{np.abs(ratio - 1).max():14.3e} {max(r['norm_a_rel'] for r in g):13.3e}")
    lines.append("  (per-solve rows, including the independent prediction, are in the CSV)")
    return "\n".join(lines)


if __name__ == "__main__":
    rows, n_cfg, n_span, n_pool = run()
    os.makedirs(os.path.dirname(OUT_CSV), exist_ok=True)
    write_csv(rows, OUT_CSV)
    print()
    print(summary(rows, n_cfg, n_span, n_pool))
    print(f"\nwrote {OUT_CSV} ({len(rows)} rows)")


==> anc/experiments/exp20_multiclamp_rank.py <==
"""
Experiment 20 - numerical check of Proposition 12 of the preprint (prop:multirank):
rank ceiling for a family of multi-terminal imposed-displacement tasks.

For a family T of tasks tau = (A_tau, B_tau), disjoint non-empty sets of free degrees of
freedom, on the terminal set P = U (A_tau u B_tau), |P| = p, with
    D_{B<-A} = C[B,A] C[A,A]^{-1}                                            (eq:mtrans)
the proposition says, whenever C = C^T,
    rank d(D_tau)_tau / dk  <=  min(n_b, p(p+1)/2 - 1),                      (eq:multirank)
and without symmetry the same argument gives p(p-1) in place of p(p+1)/2 - 1 (the drafter's
correction of the brief's p^2 - 1: Psi is invariant under every column scaling S -> S Lambda
on general matrices, a p-dimensional kernel).

What is measured
----------------
Part 0  Derivative check.  The exact Jacobian used throughout is
            dD = dC[B,A] X^{-1} - C[B,A] X^{-1} dC[A,A] X^{-1},     X = C[A,A],
        with dC = -C (dK) C and dK/dk_b = q_b q_b^T, dK/da_b = s_b q_b^T (both rank one,
        src/network.py conventions), so that every column is the outer product
            -(u[B] - D u[A]) (X^{-T} v[A])^T,   u = C q_b (or C s_b),  v = C^T q_b.
        It is compared once with central finite differences on one small case, for k alone
        and for (k, a).

Part 1  Symmetric arm (a = 0).  On Delaunay networks of sizes 8, 16, 24, 32, 40 (the usual
        pinning: both DOFs of the leftmost node, y of the rightmost), 3 geometry seeds x
        2 stiffness seeds = 30 configurations per family and p, terminal sets P of size
        p in {3,4,5,6} drawn among the free DOFs, rank dD/dk with the paper's cutoff
        (relative 1e-9, singular-value gap at the cut recorded), against the ceiling
        min(n_b, p(p+1)/2 - 1).  Families:
          F1  singletons          {({mu},{nu}) : mu != nu}         N = p(p-1)   (eq:dbound)
          F2  singleton-to-rest   {({mu}, P\\{mu}) : mu in P}       N = p(p-1)
          F3  2-subsets           all ordered pairs of disjoint 2-subsets of P
                                    p=4: 6 tasks, N=24;  p=5: 30 tasks, N=120
              3-subsets  (p=6)    all ordered pairs of disjoint 3-subsets, 20 tasks, N=180
          F4  Du-type (p = 6)     {(A1,B1),(B1,A1)}, A1 = first three of P, B1 = last three,
                                    N = 18 <= 20: the ceiling constrains nothing.

Part 2  Odd arm.  The same configurations with odd couplings a ~ N(0, 0.3) from a dedicated
        generator (exp16's odd-arm convention), Jacobian w.r.t. (k, a), 2 n_b columns,
        measured against min(2 n_b, p(p-1)) (the unsymmetric ceiling of the proposition) and
        against min(2 n_b, N_T), and whether the symmetric ceiling is exceeded.

Part 3  Invariance checks on random C_P, independent of any network, p = 3..6: d Psi(C_P) = 0
        (scale invariance), d Psi(Lambda C_P + C_P Lambda) != 0 for diagonal Lambda (diagonal
        congruence is NOT an invariance), d Psi(C_P Lambda) = 0 on general matrices (column
        scaling is), and rank d Psi = p(p+1)/2 - 1 on Sym(p) and p(p-1) on all p x p matrices,
        for each family (with the trivial exceptions where N_T is smaller, i.e. Du).

Deterministic: every random draw comes from numpy.random.default_rng(<integer>).  NumPy and
SciPy only.  Writes results/exp20_multiclamp_rank.csv (one row per configuration and
arm) and prints a summary table.  Runtime a few seconds.
"""

import csv
import itertools
import os
import sys
import time

import numpy as np

HERE = os.path.dirname(os.path.abspath(__file__))
ROOT = os.path.abspath(os.path.join(HERE, ".."))
sys.path.insert(0, os.path.join(ROOT, "src"))

from network import (triangulated_network, bond_vectors, pinned_dofs,   # noqa: E402
                     free_indices, numerical_rank)

RTOL = 1e-9                                   # the paper's relative rank cutoff
OUT_CSV = os.path.join(ROOT, "results", "exp20_multiclamp_rank.csv")

SIZES = (8, 16, 24, 32, 40)
GSEEDS = (0, 1, 2)
KSEEDS = (0, 1)
PS = (3, 4, 5, 6)


# ----------------------------------------------------------------------------------
# families
# ----------------------------------------------------------------------------------

def family(name, p):
    """List of tasks (A, B) as tuples of positions 0..p-1 in P."""
    P = list(range(p))
    if name == "F1":
        return [((m,), (n,)) for m in P for n in P if m != n]
    if name == "F2":
        return [((m,), tuple(x for x in P if x != m)) for m in P]
    if name == "F3":
        s = 3 if p == 6 else 2
        tasks = []
        for A in itertools.combinations(P, s):
            rest = [x for x in P if x not in A]
            for B in itertools.combinations(rest, s):
                tasks.append((A, B))
        return tasks
    if name == "F4":
        assert p == 6
        return [((0, 1, 2), (3, 4, 5)), ((3, 4, 5), (0, 1, 2))]
    raise ValueError(name)


def n_entries(tasks):
    return sum(len(A) * len(B) for A, B in tasks)


def family_label(name, p):
    if name == "F3":
        return "F3 %d-subsets" % (3 if p == 6 else 2)
    return {"F1": "F1 singletons", "F2": "F2 singleton-to-rest", "F4": "F4 Du-type"}[name]


# ----------------------------------------------------------------------------------
# the map Psi and its exact differential
# ----------------------------------------------------------------------------------

def psi(S, tasks):
    """Tuple of D_{B<-A} = S[B,A] S[A,A]^{-1}, flattened (row-major, task by task)."""
    out = []
    for A, B in tasks:
        X = S[np.ix_(A, A)]
        out.append((S[np.ix_(B, A)] @ np.linalg.inv(X)).ravel())
    return np.concatenate(out)


def dpsi(S, tasks, E):
    """d Psi_S applied to the direction E (any p x p matrix)."""
    out = []
    for A, B in tasks:
        Xi = np.linalg.inv(S[np.ix_(A, A)])
        D = S[np.ix_(B, A)] @ Xi
        out.append((E[np.ix_(B, A)] @ Xi - D @ E[np.ix_(A, A)] @ Xi).ravel())
    return np.concatenate(out)


def jacobian_tasks(C, Qf, Sf, P_loc, tasks, odd=False):
    """
    Exact Jacobian of the flattened tuple (D_tau)_tau w.r.t. k (n_b columns) and, if odd,
    also w.r.t. a (n_b further columns).  Valid for unsymmetric C.

    dC/dk_b = -(C q_b)(C^T q_b)^T,   dC/da_b = -(C s_b)(C^T q_b)^T,
    dD = dC[B,A] X^{-1} - D dC[A,A] X^{-1}  =  -(u[B] - D u[A]) (X^{-T} v[A])^T .
    """
    U = C @ Qf.T                               # (n_free, n_b): u_b = C q_b
    V = C.T @ Qf.T                             # (n_free, n_b): v_b = C^T q_b
    Us = C @ Sf.T if odd else None             # (n_free, n_b): C s_b
    Pa = np.asarray(P_loc)
    blocks = []
    for A, B in tasks:
        Ag, Bg = Pa[list(A)], Pa[list(B)]
        X = C[np.ix_(Ag, Ag)]
        Xi = np.linalg.inv(X)
        D = C[np.ix_(Bg, Ag)] @ Xi
        right = Xi.T @ V[Ag, :]                # (|A|, n_b)
        left = U[Bg, :] - D @ U[Ag, :]         # (|B|, n_b)
        J_k = -(left[:, None, :] * right[None, :, :]).reshape(len(B) * len(A), -1)
        if odd:
            left_a = Us[Bg, :] - D @ Us[Ag, :]
            J_a = -(left_a[:, None, :] * right[None, :, :]).reshape(len(B) * len(A), -1)
            blocks.append(np.concatenate([J_k, J_a], axis=1))
        else:
            blocks.append(J_k)
    return np.concatenate(blocks, axis=0)


def rank_gap(J):
    r, sv, gap = numerical_rank(J, RTOL)
    return int(r), float(gap)


def rank_dCP(C, Qf, Sf, P_loc, odd=False):
    """
    Rank of the map (k[, a]) -> C_P = C[P,P], i.e. of the columns vec(dC_P/dk_b) =
    -vec(u_b[P] v_b[P]^T) (and the a-columns), as a diagnostic: since
    sum_b k_b dC/dk_b = -C K C = -C, the scale direction C_P lies in this span, so with
    rank dPsi = p(p+1)/2 - 1 on Sym(p) one expects rank dD/dk = rank dC_P/dk - 1 exactly.
    """
    Pa = np.asarray(P_loc)
    U = (C @ Qf.T)[Pa, :]
    V = (C.T @ Qf.T)[Pa, :]
    cols = [-(U[:, None, :] * V[None, :, :]).reshape(len(Pa) ** 2, -1)]
    if odd:
        Us = (C @ Sf.T)[Pa, :]
        cols.append(-(Us[:, None, :] * V[None, :, :]).reshape(len(Pa) ** 2, -1))
    r, _ = rank_gap(np.concatenate(cols, axis=1))
    return r


# ----------------------------------------------------------------------------------
# networks
# ----------------------------------------------------------------------------------

def build_network(size, gseed):
    X, bonds = triangulated_network(size, seed=1000 + gseed)
    Q, S = bond_vectors(X, bonds)
    pinned = pinned_dofs(X)
    free = free_indices(X.shape[0], pinned)
    return Q[:, free], S[:, free], len(free), len(bonds)


def compliance(Qf, Sf, k, a=None):
    W = Qf * k[:, None]
    if a is not None:
        W = W + Sf * a[:, None]
    K = W.T @ Qf
    return np.linalg.inv(K), K


# ----------------------------------------------------------------------------------
# Part 0: finite-difference check of the exact Jacobian
# ----------------------------------------------------------------------------------

def finite_difference_check():
    Qf, Sf, n_free, n_b = build_network(16, 0)
    rng = np.random.default_rng(30001)
    k = np.exp(rng.normal(0.0, 0.4, n_b))
    a = rng.normal(0.0, 0.3, n_b)
    P_loc = list(rng.permutation(n_free)[:4])
    tasks = family("F3", 4)
    results = {}
    for arm in ("sym", "odd"):
        a_use = a if arm == "odd" else None
        C, _ = compliance(Qf, Sf, k, a_use)
        J = jacobian_tasks(C, Qf, Sf, P_loc, tasks, odd=(arm == "odd"))
        theta = np.concatenate([k, a]) if arm == "odd" else k.copy()
        def val(t):
            kk = t[:n_b]
            aa = t[n_b:] if arm == "odd" else None
            Ct, _ = compliance(Qf, Sf, kk, aa)
            return psi(Ct[np.ix_(P_loc, P_loc)], tasks)
        errs = {}
        for h0 in (1e-3, 1e-4, 1e-5, 1e-6):       # step sweep: truncation vs round-off
            Jfd = np.empty_like(J)
            for j in range(theta.size):
                h = h0 * max(1.0, abs(theta[j]))
                tp, tm = theta.copy(), theta.copy()
                tp[j] += h
                tm[j] -= h
                Jfd[:, j] = (val(tp) - val(tm)) / (2 * h)
            errs[h0] = float(np.abs(J - Jfd).max() / np.abs(J).max())
        results[arm] = (errs, J.shape)
    return results


# ----------------------------------------------------------------------------------
# Parts 1 and 2: networks
# ----------------------------------------------------------------------------------

def run_networks():
    rows = []
    specs = [("F1", p) for p in PS] + [("F2", p) for p in PS] + \
            [("F3", p) for p in (4, 5, 6)] + [("F4", 6)]
    for size in SIZES:
        for gseed in GSEEDS:
            Qf, Sf, n_free, n_b = build_network(size, gseed)
            for kseed in KSEEDS:
                rng = np.random.default_rng(97 * kseed + 31 * gseed + size + 20260905)
                k = np.exp(rng.normal(0.0, 0.4, n_b))
                Csym, K = compliance(Qf, Sf, k)
                if np.linalg.eigvalsh(K)[0] <= 1e-12:
                    continue
                rng_odd = np.random.default_rng(16040 + 13 * kseed + 7 * gseed + size)
                a = rng_odd.normal(0.0, 0.3, n_b)
                Codd, _ = compliance(Qf, Sf, k, a)
                sym_res = float(np.abs(Csym - Csym.T).max() / np.abs(Csym).max())
                for fam, p in specs:
                    tasks = family(fam, p)
                    N = n_entries(tasks)
                    P_loc = list(rng.permutation(n_free)[:p])
                    ceil_sym = min(n_b, p * (p + 1) // 2 - 1)
                    ceil_unsym = min(2 * n_b, p * (p - 1))
                    common = dict(family=family_label(fam, p), p=p, n_tasks=len(tasks),
                                  N_T=N, size=size, gseed=gseed, kseed=kseed,
                                  n_free=n_free, n_b=n_b)
                    # symmetric arm
                    J = jacobian_tasks(Csym, Qf, Sf, P_loc, tasks, odd=False)
                    r, gap = rank_gap(J)
                    rCP = rank_dCP(Csym, Qf, Sf, P_loc, odd=False)
                    target = min(ceil_sym, N)
                    # D is homogeneous of degree 0 in k (k -> t k gives C -> C/t), so k lies in
                    # the kernel of dD/dk and the n_b term is loose by one: sharpened target.
                    target1 = min(n_b - 1, p * (p + 1) // 2 - 1, N)
                    rows.append(dict(common, arm="sym", n_params=n_b,
                                     ceiling_sym=ceil_sym, ceiling_unsym=ceil_unsym,
                                     ceiling_N=min(n_b, N), target=target,
                                     rank=r, gap=gap, attained=int(r == target),
                                     target_nb_minus1=target1, attained_nb_minus1=int(r == target1),
                                     within_ceiling=int(r <= ceil_sym),
                                     exceeds_sym=int(r > ceil_sym),
                                     rank_dCP=rCP, rank_eq_dCP_minus_ker=int(r == rCP - 1),
                                     C_asym_residual=sym_res))
                    # odd arm
                    Jo = jacobian_tasks(Codd, Qf, Sf, P_loc, tasks, odd=True)
                    ro, gapo = rank_gap(Jo)
                    rCPo = rank_dCP(Codd, Qf, Sf, P_loc, odd=True)
                    ceil_sym_o = min(2 * n_b, p * (p + 1) // 2 - 1)
                    target_o = min(ceil_unsym, N)
                    target_o1 = min(2 * n_b - 1, p * (p - 1), N)
                    rows.append(dict(common, arm="odd", n_params=2 * n_b,
                                     ceiling_sym=ceil_sym_o, ceiling_unsym=ceil_unsym,
                                     ceiling_N=min(2 * n_b, N), target=target_o,
                                     rank=ro, gap=gapo, attained=int(ro == target_o),
                                     target_nb_minus1=target_o1, attained_nb_minus1=int(ro == target_o1),
                                     within_ceiling=int(ro <= ceil_unsym),
                                     exceeds_sym=int(ro > ceil_sym_o),
                                     rank_dCP=rCPo, rank_eq_dCP_minus_ker=int(ro == rCPo - p),
                                     C_asym_residual=float(np.abs(Codd - Codd.T).max()
                                                           / np.abs(Codd).max())))
    return rows


# ----------------------------------------------------------------------------------
# Part 3: invariance checks on random C_P
# ----------------------------------------------------------------------------------

def invariance_checks():
    out = []
    rng = np.random.default_rng(30003)
    specs = [("F1", p) for p in PS] + [("F2", p) for p in PS] + \
            [("F3", p) for p in (4, 5, 6)] + [("F4", 6)]
    for fam, p in specs:
        tasks = family(fam, p)
        N = n_entries(tasks)
        for trial in range(5):
            G = rng.normal(size=(p, p))
            Ssym = G @ G.T + 0.5 * np.eye(p)          # random SPD C_P
            Sgen = rng.normal(size=(p, p)) + 3 * np.eye(p)   # random general, well conditioned
            scale = np.abs(psi(Ssym, tasks)).max() + 1e-300
            # scale invariance: d Psi(S) = 0
            r_scale = np.abs(dpsi(Ssym, tasks, Ssym)).max() / scale
            # diagonal congruence direction: Lambda S + S Lambda, Lambda diagonal, non-scalar
            lam = np.diag(rng.normal(size=p))
            r_cong = np.abs(dpsi(Ssym, tasks, lam @ Ssym + Ssym @ lam)).max() / scale
            # column scaling on general matrices: d Psi(S Lambda) = 0
            r_col = np.abs(dpsi(Sgen, tasks, Sgen @ lam)).max() / \
                (np.abs(psi(Sgen, tasks)).max() + 1e-300)
            # and diagonal congruence is not an invariance on general matrices either
            r_cong_gen = np.abs(dpsi(Sgen, tasks, lam @ Sgen + Sgen @ lam)).max() / \
                (np.abs(psi(Sgen, tasks)).max() + 1e-300)
            # rank of d Psi on Sym(p)
            cols = []
            for i in range(p):
                for j in range(i, p):
                    E = np.zeros((p, p))
                    E[i, j] = E[j, i] = 1.0
                    cols.append(dpsi(Ssym, tasks, E))
            rk_sym, _ = rank_gap(np.column_stack(cols))
            # rank of d Psi on all p x p matrices, at a general point and at the symmetric point
            cols = []
            colsS = []
            for i in range(p):
                for j in range(p):
                    E = np.zeros((p, p))
                    E[i, j] = 1.0
                    cols.append(dpsi(Sgen, tasks, E))
                    colsS.append(dpsi(Ssym, tasks, E))
            rk_gen, _ = rank_gap(np.column_stack(cols))
            rk_gen_at_sym, _ = rank_gap(np.column_stack(colsS))
            # finite-difference check of dpsi itself, once per family (first trial)
            fd = np.nan
            if trial == 0:
                E = rng.normal(size=(p, p))
                h = 1e-6
                fd_val = (psi(Sgen + h * E, tasks) - psi(Sgen - h * E, tasks)) / (2 * h)
                fd = float(np.abs(fd_val - dpsi(Sgen, tasks, E)).max()
                           / (np.abs(dpsi(Sgen, tasks, E)).max() + 1e-300))
            out.append(dict(family=family_label(fam, p), p=p, N_T=N, trial=trial,
                            dPsi_scale=float(r_scale), dPsi_congruence=float(r_cong),
                            dPsi_colscale_gen=float(r_col), dPsi_congruence_gen=float(r_cong_gen),
                            rank_sym=rk_sym, expect_sym=min(p * (p + 1) // 2 - 1, N),
                            rank_gen=rk_gen, rank_gen_at_sym_point=rk_gen_at_sym,
                            expect_gen=min(p * (p - 1), N), fd_rel_err=fd))
    return out


# ----------------------------------------------------------------------------------

def main():
    t0 = time.time()
    print("Check of Proposition prop:multirank (rank ceiling for a family of imposed tasks)")
    print("=" * 96)

    # Part 0
    fd = finite_difference_check()
    print("Part 0  exact Jacobian vs central finite differences (size 16, F3 2-subsets, p = 4):")
    for arm, (errs, shape) in fd.items():
        print("        arm %-3s  J shape %s  max|J - J_fd| / max|J| = %s" %
              (arm, shape, ", ".join("%.1e (h=%g)" % (e, h) for h, e in errs.items())))

    # Parts 1, 2
    rows = run_networks()
    # Open the file only once there is something to put in it: "w" truncates
    # before `rows[0]` is evaluated, so an empty `rows` would replace the
    # deposited table with a zero-byte file.
    if not rows:
        print("no configurations measured; deposited table left untouched")
        return
    os.makedirs(os.path.dirname(OUT_CSV), exist_ok=True)
    with open(OUT_CSV, "w", newline="") as fh:
        w = csv.DictWriter(fh, fieldnames=list(rows[0].keys()))
        w.writeheader()
        w.writerows(rows)

    def summarise(arm):
        print()
        print("Part %d  %s arm: rank d(D_tau)/d%s, cutoff %.0e relative" %
              (1 if arm == "sym" else 2, "symmetric" if arm == "sym" else "odd-coupling",
               "k" if arm == "sym" else "(k,a)", RTOL))
        hdr = ("family", "p", "tasks", "N_T", "ceil_sym", "ceil_unsym", "target", "ranks seen",
               "attained", "size>=16", "nb-1", "within", ">sym", "rk=CP-ker", "min gap", "max C asym")
        print("        %-22s %2s %5s %4s %8s %10s %7s %-22s %8s %8s %7s %7s %5s %9s %9s %10s" % hdr)
        keys = []
        for r in rows:
            key = (r["family"], r["p"])
            if key not in keys:
                keys.append(key)
        summary = {}
        for key in keys:
            sub = [r for r in rows if (r["family"], r["p"]) == key and r["arm"] == arm]
            ranks = sorted(set(r["rank"] for r in sub))
            ceil_sym = sorted(set(r["ceiling_sym"] for r in sub))
            ceil_un = sorted(set(r["ceiling_unsym"] for r in sub))
            targets = sorted(set(r["target"] for r in sub))
            att = sum(r["attained"] for r in sub)
            big = [r for r in sub if r["size"] >= 16]
            att_big = sum(r["attained"] for r in big)
            eqcp = sum(r["rank_eq_dCP_minus_ker"] for r in sub)
            att1 = sum(r["attained_nb_minus1"] for r in sub)
            within = sum(r["within_ceiling"] for r in sub)
            exc = sum(r["exceeds_sym"] for r in sub)
            gaps = [r["gap"] for r in sub if np.isfinite(r["gap"])]
            mingap = min(gaps) if gaps else float("inf")
            asym = max(r["C_asym_residual"] for r in sub)
            fmt = lambda xs: ",".join(str(x) for x in xs)  # noqa: E731
            print("        %-22s %2d %5d %4d %8s %10s %7s %-22s %3d/%-4d %3d/%-4d %3d/%-3d %3d/%-3d %5d %4d/%-4d %9.1e %10.1e" %
                  (key[0], key[1], sub[0]["n_tasks"], sub[0]["N_T"], fmt(ceil_sym),
                   fmt(ceil_un), fmt(targets), fmt(ranks), att, len(sub), att_big, len(big),
                   att1, len(sub), within, len(sub), exc, eqcp, len(sub), mingap, asym))
            summary[key] = dict(attained=att, total=len(sub), att_big=att_big, att1=att1,
                                total_big=len(big), eqcp=eqcp, within=within, exceeds=exc,
                                ranks=ranks, targets=targets, mingap=mingap,
                                ceil_sym=ceil_sym, ceil_unsym=ceil_un, N=sub[0]["N_T"],
                                n_tasks=sub[0]["n_tasks"])
        return summary

    s_sym = summarise("sym")
    s_odd = summarise("odd")
    print()
    print("        'target' = min(n_params, applicable ceiling, N_T): symmetric arm uses "
          "min(n_b, p(p+1)/2-1);")
    print("        odd arm uses min(2 n_b, p(p-1)).  'within' = rank <= applicable ceiling; "
          "'>sym' = rank exceeds the")
    print("        symmetric ceiling (odd arm: min(2 n_b, p(p+1)/2-1)).  'size>=16' = attained "
          "on the paper's sizes only; size 8")
    print("        (n_free = 13, n_b = 15-16) is the small control where n_b bites.  'rk=CP-ker' = "
          "rank dD equals rank dC_P/dparams")
    print("        minus the kernel dimension of dPsi (1 on Sym(p); p on general matrices).  'nb-1' = attained "
          "against the sharpened")
    print("        target with n_b - 1 (2 n_b - 1) in place of n_b (2 n_b): D is homogeneous of degree 0 in "
          "the parameters, so the")
    print("        parameter vector itself lies in the kernel of the Jacobian and the rank can never reach n_b.")

    # Part 3
    inv = invariance_checks()
    print()
    print("Part 3  invariance checks on random C_P (no network), 5 trials per family")
    print("        %-22s %2s %4s %11s %11s %11s %11s %10s %10s %12s %8s" %
          ("family", "p", "N_T", "dPsi(S)/|D|", "dPsi(LS+SL)", "dPsi(S.L)gen",
           "dPsi(LS+SL)g", "rk Sym", "rk gen", "rk gen@sym", "fd err"))
    inv_summary = {}
    keys = []
    for r in inv:
        key = (r["family"], r["p"])
        if key not in keys:
            keys.append(key)
    for key in keys:
        sub = [r for r in inv if (r["family"], r["p"]) == key]
        rs = max(r["dPsi_scale"] for r in sub)
        rc = min(r["dPsi_congruence"] for r in sub)
        rcol = max(r["dPsi_colscale_gen"] for r in sub)
        rcg = min(r["dPsi_congruence_gen"] for r in sub)
        rk_s = sorted(set(r["rank_sym"] for r in sub))
        rk_g = sorted(set(r["rank_gen"] for r in sub))
        rk_gs = sorted(set(r["rank_gen_at_sym_point"] for r in sub))
        fd_e = [r["fd_rel_err"] for r in sub if np.isfinite(r["fd_rel_err"])][0]
        es, eg = sub[0]["expect_sym"], sub[0]["expect_gen"]
        print("        %-22s %2d %4d %11.1e %11.1e %11.1e %11.1e %6s (%2d) %6s (%2d) %12s %8.1e" %
              (key[0], key[1], sub[0]["N_T"], rs, rc, rcol, rcg,
               ",".join(map(str, rk_s)), es, ",".join(map(str, rk_g)), eg,
               ",".join(map(str, rk_gs)), fd_e))
        inv_summary[key] = dict(scale=rs, cong=rc, col=rcol, cong_gen=rcg, rk_sym=rk_s,
                                rk_gen=rk_g, rk_gen_sym=rk_gs, es=es, eg=eg, fd=fd_e,
                                N=sub[0]["N_T"])
    print("        columns: max relative |dPsi(S)| (scale direction, expect 0); MIN relative "
          "|dPsi(Lambda S + S Lambda)| (diagonal")
    print("        congruence, expect > 0); max |dPsi(S Lambda)| on general S (column scaling, "
          "expect 0); min |dPsi(Lambda S + S Lambda)|")
    print("        on general S; rank of dPsi on Sym(p) (expect p(p+1)/2-1 capped by N_T), on "
          "all matrices at a general point and")
    print("        at the symmetric point (expect p(p-1) capped by N_T); central-difference "
          "check of dPsi.")
    print()
    print("wrote %s   (%d rows)   %.1f s" % (os.path.relpath(OUT_CSV, ROOT), len(rows),
                                             time.time() - t0))
    return fd, s_sym, s_odd, inv_summary


if __name__ == "__main__":
    main()


==> anc/experiments/exp21_task_deficit.py <==
"""
Experiment 21 - the deficit of an imposed task list, and what it costs.

The paper's Theorems 1 and 2 are statements about a full response block C[T, S]: the
overlap p = |T cap S| removes p(p-1)/2 dimensions and puts a floor (1/2)||B - B^T||_F under
the training error.  No laboratory trains a block.  It imposes a finite list

    L = { (f_j, g_j, y*_j) }_{j=1..J},     y_j(C) = g_j^T C f_j = <M_j, C>,  M_j = g_j f_j^T,

and the block is the special case in which every one of the m_T m_S drive-read pairs is on
the list at once.  This script is the numerical support for the subsection "An imposed list
of tasks, and the deficit it carries" (sec:tasklist), which replaces p(p-1)/2 by

    delta_L = dim span{M_j} - dim span{sym M_j} = dim( span{M_j} cap Skew(n) ).

Eight parts, each writing rows to a CSV in ../results/.

  Part 1 (the invariant; results/exp21_task_deficit.csv, part=1).  For random task lists -
     coordinate and non-coordinate patterns, J from 1 to 14, driven and read supports of every
     overlap from disjoint to identical - the two definitions of delta_L agree, the second
     being computed as an honest subspace intersection dim(M cap Skew) = dim M + dim Skew -
     dim(M + Skew) and cross-checked by principal angles, NOT by the rank-nullity identity
     that would make the check circular.  The subspace the list can actually realise is then
     measured: random symmetric C are sampled, the rank of the value vectors they produce is
     compared with dim span{sym M_j}, and every value vector is checked orthogonal to the
     relation space A_L.  Rows with part=1 and family="network" additionally test the rank
     bound rank dy/dk <= min(n_b, dim M - delta_L) of prop:tasklist(v) on Delaunay networks,
     together with the non-reciprocal comparison rank dy/d(k,a) <= min(2 n_b, dim M).

  Part 2 (the digon law; same CSV, part=2).  For coordinate task lists delta_L equals the
     number of two-cycles of the drive-to-read digraph (cor:digon).  N_DIGON_TRIALS random
     lists over six families, including one family whose lists are augmented with every
     self-loop, which must not change delta_L, and one family of self-loops only, where
     delta_L must be 0.  The named two-task lists of the section (the digon a->b, b->a and
     the driving-point pair) are rows of their own, with the forfeited fraction the section
     quotes (1/2 for the digon list against 1/4 for the block that encloses it).

  Part 3 (the block special case; same CSV, part=3).  Taking L to be a full block T x S
     recovers dim M = m_T m_S, A^0_L = 0, delta_L = p(p-1)/2 and the floor
     (1/2)||B - B^T||_F, in EXACT RATIONAL ARITHMETIC: ranks by fraction-free row reduction,
     the relation space A_L by exact null space, the floor by the exact Gram identity
     ||Pi_V y||^2 = (Ny)^T (N N^T)^{-1} (Ny).  No floating point enters part 3.

  Part 4 (the floor; results/exp21_floor.csv).  For random lists and random targets the floor
     ||Pi_{A_L} y*|| is compared with a brute-force least squares over a basis of Sym(n), the
     orthogonal split of eq:tasksplit into a list-inconsistency term and a reciprocity term
     is verified, and attainment over symmetric C is checked by exhibiting the minimiser.
     Three named certificates close the part: the infimum over symmetric INVERTIBLE C is not
     attained (n = 1, one task, y* = 0); the cone over C > 0 need not be closed (the two
     tasks (e_1, e_1), (e_2, e_1), at y* = (-1, 5) the infimum 1 is approached and never
     reached); and the Higham eigenvalue truncation applied to the obvious symmetric B is
     wrong by a factor of two for the three self-adjoint tasks e_1, e_2, e_1 + e_2 at
     y* = (1, 1, -3), where the exact floor over C >= 0 is 3 and the truncation returns 3/2.
     That floor 3 is attained at y = (1, 1, 0), which forces the SINGULAR positive
     semidefinite C = [[1,-1],[-1,1]] (eigenvalues 0 and 2), so it is the value of the
     convex program over C >= 0 and is attained by no C > 0 and hence by no passive
     network; the identity is not the minimiser, y(I) = (1, 1, 2) giving an error of 5.
     Both numbers are computed from the matrices and both are asserted.

  Part 5 (the nineteen published layouts; results/exp21_layouts.csv).  delta_L at each of the
     nineteen layouts of Table 2 of the paper, keys, labels, platforms and drive column taken
     from experiments/exp15_layouts_lit.py so that the two CSVs join on `key`.  "Taken from"
     means TRANSCRIBED: the LAYOUTS list below is a hand-retyped second copy of the same
     nineteen rows, not an import, so the two tables can drift apart without either script
     complaining.  A reader checking the join should diff the `key`, `label`, `platform` and
     `drive` columns of the two CSVs, which is the only thing that would catch a drift.  The
     duplication is deliberate and is not to be refactored away: a shared import would change
     nothing in either CSV today, but it couples two byte-exact reproductions to one file.  All nineteen
     have q = 0 and delta_L = 0.  Fig. 2 of Du et al. gets TWO rows of its own, both marked
     in_nineteen=0 and drive=imposed, because the protocol clamps its three units
     SIMULTANEOUSLY and so imposes six scalar demands, not eighteen: the list the protocol
     actually imposes is the combined drive e_1+e_2+e_3 read at e_4, e_5, e_6 and then the
     reverse, J = 6, dim M = 6, dim M^s = 5, delta_L = 1 (q = 2, so cor:taskoverlap caps it
     at 1 and the cap is attained); the ENCLOSING pair of full 3x3 blocks, in which each
     clamped unit is driven separately, is a larger list with J = 18 and delta_L = 9.  Nine
     is the deficit of the enclosure, and charging it to the protocol would be exactly the
     padding the section's closing caution warns against.  Both are imposed-drive analogue
     statements and neither is an instance of the theorem.  FIVE further rows follow, all
     marked in_nineteen=0, so part 5 is 19*17 = 323 rows plus 7 = 330.  Four of the five are
     the remaining ambiguous layouts of Table 2 -- Lee et al. 2022, Li and Mao's
     Supplementary, Du et al. Fig. 3e and Rocks et al. 2019; the fifth of that table's five
     ambiguous entries is Du et al. Fig. 2, which has the two dedicated rows just described.
     The fifth row here, Altman2024_Fig4, is NOT in exp15's table at all, ambiguous or
     counted: it is the symmetry net of Altman et al. Fig. 4, added here because the task
     list it imposes is well defined even though no (m_S, m_T, p) block was tabulated for it.
     Among the four ambiguous ones are the two demonstrations the forecast of Sec. 7 rested
     on and which the task-list law sharpens rather than withdraws.

  Part 6 (in-situ backpropagation; results/exp21_layouts.csv, part=6).  The forward-plus-
     adjoint MEASUREMENT list of Li and Mao has delta_L = 1 over N_LIMAO_ABSTRACT random
     compatibility matrices and over N_LIMAO_NETWORK real Delaunay networks, where the read
     functionals are the actual bond elongation covectors q_b.  The single relation is
     identified as Maxwell-Betti by recovering f_out and -f_in from the relation vector.

  Part 7 (restart sensitivity of experiment 13, part 3; results/exp21_restarts.csv).  The
     medians quoted from experiment 13 come from N_RESTART = 4 independent Levenberg-Marquardt
     restarts.  This part repeats that sweep with the targets held FIXED - the random draws
     are experiment 13's, in experiment 13's order - and the restart count raised to 16, the
     first four starts being experiment 13's own.  Reported: the median ratio of the reached
     error to the floor of Theorem 2 and to the floor of Theorem 3 at 4 and at 16 restarts.
     Only the generic target class is fitted; it is the class whose ratios the text quotes,
     and skipping the fits of the other two classes does not disturb the draw sequence,
     because the constructed target is drawn before the generic one and the indefinite target
     consumes no randomness.

  Part 8 (three odd bonds, stiffnesses free; results/exp21_odd_bonds.csv).  Corollary 17
     of the preprint (cor:submersion)
     needs p(p-1)/2 = 10 odd bonds to realise a prescribed antisymmetric shared block at
     FIXED k.  With the stiffnesses free as well the count collapses: on 40-node networks at
     m = p = 5, three odd bonds realise a prescribed antisymmetric block of relative size 1e-2
     to a relative residual at the 1e-13 level, with every k_b > 0 and sym(K_ff) positive
     definite along the whole path.  The same solve at fixed k is run as the negative control
     and stalls at the component of the target orthogonal to the span of the three wedges,
     which is computed independently; ten odd bonds at fixed k are run as the positive
     control.

Deterministic and byte-reproducible: every random draw comes from
numpy.random.default_rng(<integer arithmetic in the loop indices>); no Python hash, no
dictionary iteration order, no wall-clock quantity reaches stdout or any CSV (progress and
timings go to stderr).  Rank decisions use one relative cutoff, RTOL, and every rank taken in
floating point is accompanied by the singular-value gap that justifies it; the script aborts
if a gap falls below GAP_MIN.  Only NumPy and SciPy.

Runtime about 7 minutes on one core, of which part 7 is about 355 s and everything else
together about 50 s.  Running the script twice and diffing stdout and all five CSVs gives no
difference (md5 of the printed summary and of every CSV identical across runs).
"""

import csv
import os
import sys
import time
from fractions import Fraction

import numpy as np
from scipy.linalg import qr as sp_qr
from scipy.optimize import minimize

HERE = os.path.dirname(os.path.abspath(__file__))
ROOT = os.path.abspath(os.path.join(HERE, ".."))
sys.path.insert(0, os.path.join(ROOT, "src"))

from network import (triangulated_network, bond_vectors, stiffness,      # noqa: E402
                     pinned_dofs, free_indices, jacobian_response)
from learning import (Trainer, shared_positions, antisymmetric_direction,  # noqa: E402
                      error_floor, error_floor_pd)

# ----------------------------------------------------------------------------------
# rank cutoffs and sample sizes - every threshold this script uses is named here
# ----------------------------------------------------------------------------------

RTOL = 1e-9                 # the paper's relative rank cutoff (exp18, exp19)
NULL_COL = 1e-12            # a column below NULL_COL * max column norm is dropped (exp18)
GAP_MIN = 1e5               # smallest accepted sv[r-1]/sv[r]; below it a rank is ambiguous
ANGLE_TOL = 1e-8            # cos(principal angle) > 1 - ANGLE_TOL counts as a shared direction
SKEW_BASIS_MAX_DIM = 32     # above this the explicit Skew(n) basis is skipped (O(n^4) memory)
ORTH_TOL = 1e-8             # |<lambda, y(C)>| / (|lambda| |y|) accepted as zero
FLOOR_TOL = 1e-8            # relative agreement demanded between two floor computations
COND_MAX = 1e13             # K_ff counts as invertible if ||K||_1 ||C||_1 < COND_MAX

N_INVARIANT_TRIALS = 300    # part 1, per family
N_SYM_SAMPLES_EXTRA = 6     # part 1, symmetric C sampled beyond dim S_L
N_DIGON_TRIALS = 800        # part 2, per family
N_FLOOR_TRIALS = 400        # part 4, random lists with random targets
N_LIMAO_ABSTRACT = 400      # part 6
N_LIMAO_NETWORK = 60        # part 6
N_ODD_TARGETS = 3           # part 8, target directions per network
N_ODD_NETWORKS = 3          # part 8, network seeds
N_ODD_TRIPLES = 6           # part 8, candidate triples per (network, target)
N_LAYOUT_VARIANTS = 8       # part 5, non-coordinate and sub-list variants per layout

RESTARTS_LOW = 4            # part 7, experiment 13's N_RESTART
RESTARTS_HIGH = 16          # part 7, the sensitivity check

EPS_ODD = tuple(np.geomspace(1e-4, 1e-2, 11))   # part 8, the continuation ladder
ODD_SUCCESS = 1e-10         # part 8, relative residual counted as a solve
ODD_ULIM = 8.0              # part 8, |log k - log k_0|_inf allowed along the path

RESULTS = os.path.join(ROOT, "results")
CSV_MAIN = os.path.join(RESULTS, "exp21_task_deficit.csv")
CSV_FLOOR = os.path.join(RESULTS, "exp21_floor.csv")
CSV_LAYOUTS = os.path.join(RESULTS, "exp21_layouts.csv")
CSV_RESTARTS = os.path.join(RESULTS, "exp21_restarts.csv")
CSV_ODD = os.path.join(RESULTS, "exp21_odd_bonds.csv")


def note(msg):
    """Progress and timing, on stderr so that stdout stays byte-reproducible."""
    sys.stderr.write(msg + "\n")
    sys.stderr.flush()


# ----------------------------------------------------------------------------------
# the linear algebra of a task list
# ----------------------------------------------------------------------------------

def dyads(F, G):
    """F: n x J of force patterns, G: n x J of read-out functionals.
    Returns M of shape (J, n, n) with M_j = g_j f_j^T."""
    F, G = np.asarray(F, dtype=float), np.asarray(G, dtype=float)
    return np.stack([np.outer(G[:, j], F[:, j]) for j in range(F.shape[1])], axis=0)


def sym(A):
    return 0.5 * (A + np.swapaxes(A, -1, -2))


def flat(M):
    return M.reshape(M.shape[0], -1)


def rank_gap(A, rtol=RTOL):
    """(rank, gap).  gap = sv[r-1]/sv[r], or inf when the matrix has full rank; the rank is
    ambiguous, and the script aborts, if the gap is below GAP_MIN."""
    A = np.asarray(A, dtype=float)
    if A.size == 0 or min(A.shape) == 0:
        return 0, np.inf
    sv = np.linalg.svd(A, compute_uv=False)
    if sv[0] == 0.0:
        return 0, np.inf
    r = int((sv > rtol * sv[0]).sum())
    if 0 < r < sv.size and sv[r] > 0.0:
        gap = float(sv[r - 1] / sv[r])
    else:
        gap = np.inf
    return r, gap


def rank_cols(M, rtol=RTOL):
    """Rank after dropping round-off columns and normalising the rest (exp18's rule; the
    Jacobian column norms of a spring network span many decades)."""
    M = np.asarray(M, dtype=float)
    if M.size == 0 or min(M.shape) == 0:
        return 0, np.inf
    nrm = np.linalg.norm(M, axis=0)
    if nrm.size and nrm.max() > 0:
        M = M.copy()
        M[:, nrm < NULL_COL * nrm.max()] = 0.0
        nrm = np.where(nrm < NULL_COL * nrm.max(), 1.0, nrm)
    else:
        nrm = np.ones_like(nrm)
    return rank_gap(M / nrm, rtol)


def orth_rows(A, rtol=RTOL):
    """Orthonormal basis, as ROWS, of the row space of A."""
    A = np.atleast_2d(np.asarray(A, dtype=float))
    if A.size == 0:
        return np.zeros((0, A.shape[-1]))
    U, s, Vt = np.linalg.svd(A, full_matrices=False)
    r = 0 if s.size == 0 or s[0] == 0 else int((s > rtol * s[0]).sum())
    return Vt[:r]


def null_rows(A, rtol=RTOL):
    """Orthonormal basis, as ROWS, of {x : A x = 0}.  full_matrices is set so that every right
    singular vector is returned without ever forming the (possibly enormous) left factor."""
    A = np.atleast_2d(np.asarray(A, dtype=float))
    if A.size == 0:
        return np.eye(A.shape[-1])
    _, s, Vt = np.linalg.svd(A, full_matrices=(A.shape[0] < A.shape[1]))
    r = 0 if s.size == 0 or s[0] == 0 else int((s > rtol * s[0]).sum())
    return Vt[r:]


def skew_basis_flat(n):
    """Rows: the flattened matrices (E_uv - E_vu)/sqrt(2), u < v.  Orthonormal."""
    rows = []
    for u in range(n):
        for v in range(u + 1, n):
            E = np.zeros((n, n))
            E[u, v], E[v, u] = 1.0, -1.0
            rows.append(E.ravel() / np.sqrt(2.0))
    return np.array(rows) if rows else np.zeros((0, n * n))


def sym_basis_flat(n):
    """Rows: an orthonormal basis of Sym(n) as flattened matrices."""
    rows = []
    for i in range(n):
        E = np.zeros((n, n))
        E[i, i] = 1.0
        rows.append(E.ravel())
    for i in range(n):
        for j in range(i + 1, n):
            E = np.zeros((n, n))
            E[i, j] = E[j, i] = 1.0
            rows.append(E.ravel() / np.sqrt(2.0))
    return np.array(rows)


def dim_intersection_skew(BM, n):
    """dim(span{M_j} cap Skew(n)) for a subspace given by an orthonormal ROW basis BM of
    flattened n x n matrices.

    Two routes.  (a) Principal angles with Skew(n): the cosines of the principal angles
    between the row space of BM and Skew(n) are the singular values of BM P^T with P an
    orthonormal basis of Skew(n), and those are the singular values of the antisymmetric
    parts of the rows of BM, which need no basis of Skew(n) at all; a cosine equal to 1 is a
    direction of BM lying inside Skew(n).  (b) The rank identity
    dim + dim - dim(sum), with the explicit basis of Skew(n); it costs O(n^4) memory and is
    taken only for n <= SKEW_BASIS_MAX_DIM, returning -1 above that.
    Returns (dim_by_rank_or_-1, dim_by_angle, largest cosine below 1)."""
    if BM.shape[0] == 0:
        return 0, 0, 0.0
    sk = 0.5 * (BM - np.swapaxes(BM.reshape(-1, n, n), -1, -2).reshape(BM.shape[0], -1))
    cos = np.linalg.svd(sk, compute_uv=False)
    by_angle = int((cos > 1.0 - ANGLE_TOL).sum())
    rest = cos[by_angle:]
    largest_other = float(rest.max()) if rest.size else 0.0
    if n > SKEW_BASIS_MAX_DIM:
        return -1, by_angle, largest_other
    BS = skew_basis_flat(n)
    if BS.shape[0] == 0:
        return 0, by_angle, largest_other
    r_sum, _ = rank_gap(np.vstack([BM, BS]))
    return BM.shape[0] + BS.shape[0] - r_sum, by_angle, largest_other


def compress(F, G):
    """Restrict the list to V = span{f_j} + span{g_j}.  Every M_j = g_j f_j^T maps V into V
    and kills V^perp, and any antisymmetric element of M has image in V (cor:taskoverlap), so
    dim M, dim M^s, delta_L and the relation spaces are unchanged by the orthogonal change of
    basis - while the ambient dimension drops from n (up to 77 on a network) to dim V (at most
    2J), which is what makes the exhaustive Skew(n) basis affordable.  Returns (F', G', Bv)
    with F' = Bv F, G' = Bv G and Bv an orthonormal ROW basis of V."""
    F, G = np.asarray(F, dtype=float), np.asarray(G, dtype=float)
    Bv = orth_rows(np.column_stack([F, G]).T)
    if Bv.shape[0] == 0:
        Bv = np.zeros((1, F.shape[0]))
        Bv[0, 0] = 1.0
    return Bv @ F, Bv @ G, Bv


def invariants(F, G):
    """dim M, dim M^s, delta_L, and dim(M cap Skew) computed as a subspace intersection."""
    F, G, _ = compress(F, G)
    n = np.asarray(F).shape[0]
    M = dyads(F, G)
    dim_M, gap_M = rank_gap(flat(M))
    dim_Ms, gap_Ms = rank_gap(flat(sym(M)))
    BM = orth_rows(flat(M))
    cap_rank, cap_angle, cos_rest = dim_intersection_skew(BM, n)
    assert cap_rank in (-1, cap_angle), \
        f"dim(M cap Skew): rank identity {cap_rank} and principal angles {cap_angle} disagree"
    return dict(n=n, dim_V=n, J=M.shape[0], dim_M=dim_M, dim_Ms=dim_Ms, delta=dim_M - dim_Ms,
                dim_cap_skew=cap_angle, dim_cap_skew_rank=cap_rank,
                gap_M=gap_M, gap_Ms=gap_Ms, largest_other_cosine=cos_rest)


def relation_spaces(F, G):
    """Orthonormal ROW bases of A^0_L = {lam : M(lam) = 0}, A_L = {lam : sym M(lam) = 0} and
    A^1_L = A_L cap (A^0_L)^perp.

    A^0_L is contained in A_L (M(lam) = 0 forces sym M(lam) = 0), so A^1_L has dimension
    dim A_L - dim A^0_L exactly; that dimension is used rather than a singular-value cutoff,
    because the residual A - Pi_{A^0_L} A is exactly zero whenever the two spaces coincide and
    a RELATIVE cutoff on a matrix of pure round-off would keep every direction.  The
    containment itself is checked."""
    F, G, _ = compress(F, G)
    M = dyads(F, G)
    J = M.shape[0]
    A0 = null_rows(flat(M).T)
    A = null_rows(flat(sym(M)).T)
    d = A.shape[0] - A0.shape[0]
    assert d >= 0, "A^0_L is not contained in A_L (dimensions)"
    if A0.shape[0] and A.shape[0]:
        cont = float(np.linalg.norm(A0 - (A0 @ A.T) @ A))
        assert cont < ORTH_TOL, f"A^0_L is not contained in A_L (residual {cont:.3e})"
    if A0.shape[0] == 0:
        return A0, A, A
    if d == 0:
        return A0, A, np.zeros((0, J))
    R = A - (A @ A0.T) @ A0
    _, _, Vt = np.linalg.svd(R, full_matrices=False)
    return A0, A, Vt[:d]


def project(B, y):
    """Orthogonal projection of y on the row space of an orthonormal-row matrix B."""
    if B.shape[0] == 0:
        return np.zeros_like(y)
    return B.T @ (B @ y)


def overlap_q(F, G):
    """q = dim(span{f_j} cap span{g_j}) = rank F + rank G - rank [F G]."""
    rF, _ = rank_gap(F)
    rG, _ = rank_gap(G)
    rFG, _ = rank_gap(np.column_stack([F, G]))
    return rF + rG - rFG, rF, rG


def coord_tasks(n, arcs):
    """arcs: list of (drive dof, read dof).  f_j = e_sigma, g_j = e_tau."""
    I = np.eye(n)
    F = np.stack([I[s] for s, t in arcs], axis=1)
    G = np.stack([I[t] for s, t in arcs], axis=1)
    return F, G


def digon_count(arcs):
    A = set((int(s), int(t)) for s, t in arcs)
    return len({tuple(sorted(a)) for a in A if a[0] != a[1] and (a[1], a[0]) in A})


def block_arcs(S, T):
    return [(s, t) for s in S for t in T]


# ----------------------------------------------------------------------------------
# exact rational arithmetic (part 3)
# ----------------------------------------------------------------------------------

def frac_rref(rows):
    """Reduced row echelon form of a list of lists of Fractions.  Returns (rref, pivots)."""
    A = [list(r) for r in rows]
    m = len(A)
    ncol = len(A[0]) if m else 0
    piv = []
    r = 0
    for c in range(ncol):
        sel = None
        for i in range(r, m):
            if A[i][c] != 0:
                sel = i
                break
        if sel is None:
            continue
        A[r], A[sel] = A[sel], A[r]
        inv = Fraction(1, 1) / A[r][c]
        A[r] = [x * inv for x in A[r]]
        for i in range(m):
            if i != r and A[i][c] != 0:
                f = A[i][c]
                A[i] = [a - f * b for a, b in zip(A[i], A[r])]
        piv.append(c)
        r += 1
        if r == m:
            break
    return A, piv


def frac_rank(rows):
    if not rows:
        return 0
    return len(frac_rref(rows)[1])


def frac_nullspace(rows, ncol):
    """Exact basis (as list of rows) of {x : A x = 0} for A given by `rows`."""
    if not rows:
        return [[Fraction(int(i == j)) for j in range(ncol)] for i in range(ncol)]
    R, piv = frac_rref(rows)
    free = [c for c in range(ncol) if c not in piv]
    basis = []
    for fc in free:
        v = [Fraction(0)] * ncol
        v[fc] = Fraction(1)
        for i, pc in enumerate(piv):
            v[pc] = -R[i][fc]
        basis.append(v)
    return basis


def frac_matmul(A, B):
    Bt = list(zip(*B))
    return [[sum(a * b for a, b in zip(row, col)) for col in Bt] for row in A]


def frac_solve(A, b):
    """Exact solution of A x = b for a square nonsingular A (Gauss-Jordan)."""
    m = len(A)
    aug = [list(A[i]) + [b[i]] for i in range(m)]
    R, piv = frac_rref(aug)
    assert piv == list(range(m)), "frac_solve: singular Gram matrix"
    return [R[i][m] for i in range(m)]


def frac_proj_sqnorm(basis, y):
    """||Pi_V y||^2 exactly, V = row span of `basis` (not assumed orthonormal):
    (N y)^T (N N^T)^{-1} (N y)."""
    if not basis:
        return Fraction(0)
    Ny = [sum(b * yy for b, yy in zip(row, y)) for row in basis]
    Gm = frac_matmul(basis, list(map(list, zip(*basis))))
    x = frac_solve(Gm, Ny)
    return sum(a * b for a, b in zip(Ny, x))


# ----------------------------------------------------------------------------------
# CSV output (union of keys, repr() for floats, RFC 4180 quoting via the csv module)
# ----------------------------------------------------------------------------------

def write_csv(rows, path):
    """Union of the keys in row order, one row per dict, values rendered exactly:
    int/bool as an integer, float as repr() (round-trip exact), Fraction as p/q.

    Quoting is done by csv.writer, not by hand: several of the `note`, `label` and
    `description` fields contain commas, and an unquoted writer would split them across
    columns and give those rows the wrong field count under any standard parser.
    QUOTE_MINIMAL with the default dialect and lineterminator="\\n" keeps the output
    byte-identical to the hand-rolled writer on every row that needs no quoting."""
    keys = []
    for r in rows:
        for k in r:
            if k not in keys:
                keys.append(k)
    with open(path, "w", newline="") as f:
        w = csv.writer(f, lineterminator="\n", quoting=csv.QUOTE_MINIMAL)
        w.writerow(keys)
        for r in rows:
            cells = []
            for k in keys:
                v = r.get(k, "")
                if isinstance(v, (bool, np.bool_, np.integer)):
                    v = str(int(v))
                elif isinstance(v, (float, np.floating)):
                    v = repr(float(v))
                elif isinstance(v, Fraction):
                    v = str(v)
                cells.append(str(v))
            w.writerow(cells)


# ==================================================================================
# Part 1 - the invariant
# ==================================================================================

def random_supports(n, p, rng):
    """Two non-empty dof sets S (drive) and T (read) inside {0,...,n-1} with |T cap S| = p
    exactly and |S| + |T| - p <= n.  p must satisfy 0 <= p <= n."""
    assert 0 <= p <= n, (n, p)
    lo = max(p, 1)
    hi_S = n - lo + p                      # leaves room for |T| >= lo
    assert lo <= hi_S, (n, p)
    nS = int(rng.integers(lo, hi_S + 1))
    nT = int(rng.integers(lo, n - nS + p + 1))
    perm = [int(x) for x in rng.permutation(n)]
    P = perm[:p]
    S = perm[:nS]
    T = P + perm[nS:nS + nT - p]
    assert len(set(S) & set(T)) == p and len(S) == nS and len(T) == nT
    return S, T, P


def effective_supports(family, n, S, T):
    """The dof sets the patterns of `family` are actually supported in.  The one-sided bound
    q <= p = |T cap S| of cor:taskoverlap is a statement about those sets, not about the sets
    the sweep drew: an unsupported Gaussian list drives and reads everything, so p = n there,
    and a self-adjoint list reads where it drives."""
    if family == "unsupported_gaussian":
        return list(range(n)), list(range(n))
    if family == "self_adjoint":
        return list(S), list(S)
    return list(S), list(T)


def make_list(family, n, J, S, T, rng):
    """The five task-pattern families of part 1."""
    I = np.eye(n)
    if family == "coordinate":
        F = np.stack([I[int(rng.choice(S))] for _ in range(J)], axis=1)
        G = np.stack([I[int(rng.choice(T))] for _ in range(J)], axis=1)
    elif family == "supported_gaussian":
        F = np.zeros((n, J))
        G = np.zeros((n, J))
        F[S] = rng.normal(size=(len(S), J))
        G[T] = rng.normal(size=(len(T), J))
    elif family == "unsupported_gaussian":
        F = rng.normal(size=(n, J))
        G = rng.normal(size=(n, J))
    elif family == "self_adjoint":
        F = np.zeros((n, J))
        F[S] = rng.normal(size=(len(S), J))
        G = F * rng.normal(size=(1, J))
    elif family == "mixed":
        F = np.zeros((n, J))
        G = np.zeros((n, J))
        for j in range(J):
            if (j % 2) == 0:
                F[int(rng.choice(S)), j] = 1.0
                G[int(rng.choice(T)), j] = 1.0
            else:
                F[S, j] = rng.normal(size=len(S))
                G[T, j] = rng.normal(size=len(T))
    else:
        raise ValueError(family)
    return F, G


def sampled_achievable(F, G, A_L, seed):
    """Sample random symmetric C, and random symmetric positive definite C, and measure the
    dimension of the span of the value vectors they produce, and their orthogonality to A_L."""
    n = F.shape[0]
    J = F.shape[1]
    M = dyads(F, G)
    Mf = flat(M)
    rng = np.random.default_rng(seed)
    n_samp = J + N_SYM_SAMPLES_EXTRA
    Y = np.zeros((n_samp, J))
    Ypd = np.zeros((n_samp, J))
    for i in range(n_samp):
        Xr = rng.normal(size=(n, n))
        X = 0.5 * (Xr + Xr.T)
        Y[i] = Mf @ X.ravel()
        Lr = rng.normal(size=(n, n))
        Xp = Lr @ Lr.T + n * np.eye(n)
        Ypd[i] = Mf @ Xp.ravel()
    dim_Y, gap_Y = rank_gap(Y)
    dim_Ypd, _ = rank_gap(Ypd)
    if A_L.shape[0] and np.linalg.norm(Y) > 0:
        orth = float(np.abs(A_L @ Y.T).max() / np.linalg.norm(Y, axis=1).max())
        orth_pd = float(np.abs(A_L @ Ypd.T).max() / np.linalg.norm(Ypd, axis=1).max())
    else:
        orth = orth_pd = 0.0
    return dim_Y, dim_Ypd, gap_Y, orth, orth_pd


def part1_invariant():
    rows = []
    families = ("coordinate", "supported_gaussian", "unsupported_gaussian",
                "self_adjoint", "mixed")
    for fi, family in enumerate(families):
        for trial in range(N_INVARIANT_TRIALS):
            rng = np.random.default_rng(2101000 + 10007 * fi + trial)
            n = int(rng.integers(3, 10))
            J = int(rng.integers(1, 15))
            p = int(rng.integers(0, n))
            S, T, P = random_supports(n, p, rng)
            F, G = make_list(family, n, J, S, T, rng)
            S_eff, T_eff = effective_supports(family, n, S, T)
            p_actual = len(set(S_eff) & set(T_eff))
            inv = invariants(F, G)
            q, rF, rG = overlap_q(F, G)
            A0, A, A1 = relation_spaces(F, G)
            dim_Y, dim_Ypd, gap_Y, orth, orth_pd = sampled_achievable(
                F, G, A, 3101000 + 10007 * fi + trial)
            qb = q * (q - 1) // 2
            pb = p_actual * (p_actual - 1) // 2
            row = dict(part=1, family=family, trial=trial, n=n, J=J,
                       n_drive=len(S_eff), n_read=len(T_eff), p=p_actual, q=q,
                       p_drawn=p, n_drive_drawn=len(S), n_read_drawn=len(T),
                       rank_F=rF, rank_G=rG,
                       dim_M=inv["dim_M"], dim_Ms=inv["dim_Ms"], delta=inv["delta"],
                       dim_cap_skew=inv["dim_cap_skew"],
                       dim_cap_skew_rank=inv["dim_cap_skew_rank"],
                       dim_A0=A0.shape[0], dim_A=A.shape[0], dim_A1=A1.shape[0],
                       dim_S_L=J - A.shape[0],
                       dim_achieved_sym=dim_Y, dim_achieved_pd=dim_Ypd,
                       gap_M=inv["gap_M"], gap_Ms=inv["gap_Ms"], gap_achieved=gap_Y,
                       largest_other_cosine=inv["largest_other_cosine"],
                       max_orth_residual=orth, max_orth_residual_pd=orth_pd,
                       q_bound=qb, p_bound=pb,
                       delta_eq_cap=int(inv["delta"] == inv["dim_cap_skew"]),
                       delta_eq_dimA1=int(inv["delta"] == A1.shape[0]),
                       achieved_eq_dimMs=int(dim_Y == inv["dim_Ms"]),
                       delta_le_qbound=int(inv["delta"] <= qb),
                       q_le_p=int(q <= p_actual),
                       delta_le_pbound=int(inv["delta"] <= pb))
            # every claim of prop:tasklist that this row tests, checked loudly
            assert row["delta_eq_cap"], ("delta != dim(M cap Skew)", row)
            assert inv["dim_cap_skew_rank"] == inv["dim_cap_skew"], \
                ("intersection dimension: rank identity and principal angles disagree", row)
            assert row["delta_eq_dimA1"], ("dim A^1_L != delta", row)
            assert row["dim_S_L"] == inv["dim_Ms"], ("dim S_L != dim M^s", row)
            assert A0.shape[0] == J - inv["dim_M"], ("dim A^0_L != J - dim M", row)
            assert row["achieved_eq_dimMs"], ("sampled achievable dimension != dim M^s", row)
            assert dim_Ypd == inv["dim_Ms"], ("positive definite sample span != dim M^s", row)
            assert orth < ORTH_TOL and orth_pd < ORTH_TOL, ("y(C) not orthogonal to A_L", row)
            assert row["delta_le_qbound"], ("delta > q(q-1)/2", row)
            assert row["q_le_p"] and row["delta_le_pbound"], ("q > p or delta > p(p-1)/2", row)
            if family == "self_adjoint":
                assert inv["delta"] == 0, ("self-adjoint list with delta > 0", row)
            if q <= 1:
                assert inv["delta"] == 0, ("q <= 1 but delta > 0", row)
            assert inv["gap_M"] > GAP_MIN and inv["gap_Ms"] > GAP_MIN, \
                ("ambiguous rank: singular-value gap below GAP_MIN", row)
            rows.append(row)
    return rows


def part1_network_bound():
    """prop:tasklist(v): rank dy/dk <= min(n_b, dim M - delta_L), and without symmetry only
    rank dy/d(k,a) <= min(2 n_b, dim M)."""
    rows = []
    for size in (16, 24, 32):
        for gseed in (0, 1):
            X, bonds = triangulated_network(size, seed=1000 + gseed)
            Q, S = bond_vectors(X, bonds)
            free = free_indices(X.shape[0], pinned_dofs(X))
            n_b, n_free = len(bonds), len(free)
            Qf, Sf = Q[:, free], S[:, free]
            for J in (2, 4, 8, 16):
                for ti, kind in enumerate(("coordinate", "supported_gaussian",
                                           "unsupported_gaussian")):
                    rng = np.random.default_rng(4101000 + 1009 * size + 101 * gseed
                                                + 11 * J + ti)
                    k = np.exp(rng.normal(0.0, 0.4, n_b))
                    K = stiffness(Q, S, k, a=None)[np.ix_(free, free)]
                    if np.linalg.eigvalsh(K)[0] <= 1e-12:
                        continue
                    C = np.linalg.inv(K)
                    p = int(rng.integers(0, min(6, n_free - 1)))
                    Sset, Tset, _ = random_supports(n_free, p, rng)
                    F, G = make_list(kind, n_free, J, Sset, Tset, rng)
                    S_eff, T_eff = effective_supports(kind, n_free, Sset, Tset)
                    inv = invariants(F, G)
                    q, _, _ = overlap_q(F, G)
                    # dy_j/dk_b = -(g_j^T C q_b)(q_b^T C f_j); dy_j/da_b = -(g_j^T C s_b)(...)
                    left_n = G.T @ C @ Qf.T
                    left_t = G.T @ C @ Sf.T
                    right = Qf @ C @ F
                    Jk = -(left_n * right.T)
                    Ja = -(left_t * right.T)
                    rk_k, gap_k = rank_cols(Jk)
                    rk_ka, gap_ka = rank_cols(np.column_stack([Jk, Ja]))
                    bound_k = min(n_b, inv["dim_M"] - inv["delta"])
                    bound_ka = min(2 * n_b, inv["dim_M"])
                    row = dict(part=1, family="network", trial=0, size=size, gseed=gseed,
                               n_b=n_b, n_free=n_free, task_pattern=kind,
                               n=n_free, J=J, p=len(set(S_eff) & set(T_eff)), q=q,
                               dim_M=inv["dim_M"], dim_Ms=inv["dim_Ms"], delta=inv["delta"],
                               dim_cap_skew=inv["dim_cap_skew"],
                               rank_dy_dk=rk_k, bound_dy_dk=bound_k,
                               rank_dy_dka=rk_ka, bound_dy_dka=bound_ka,
                               attains_dy_dk=int(rk_k == bound_k),
                               attains_dy_dka=int(rk_ka == bound_ka),
                               gap_dy_dk=gap_k, gap_dy_dka=gap_ka,
                               delta_eq_cap=int(inv["delta"] == inv["dim_cap_skew"]))
                    assert rk_k <= bound_k, ("rank dy/dk exceeds the bound", row)
                    assert rk_ka <= bound_ka, ("rank dy/d(k,a) exceeds the bound", row)
                    assert row["delta_eq_cap"], ("delta != dim(M cap Skew) on a network", row)
                    rows.append(row)
    return rows


# ==================================================================================
# Part 2 - the digon law
# ==================================================================================

def part2_digons():
    rows = []
    families = ("random_arcs", "no_self_loops", "self_loops_only",
                "self_loop_augmented", "symmetric_closure", "repeated_tasks")
    for fi, family in enumerate(families):
        for trial in range(N_DIGON_TRIALS):
            rng = np.random.default_rng(2201000 + 10007 * fi + trial)
            n = int(rng.integers(2, 11))
            J = int(rng.integers(1, 25))
            if family == "no_self_loops":
                pairs = [(s, t) for s in range(n) for t in range(n) if s != t]
                if not pairs:
                    continue
                arcs = [pairs[int(rng.integers(0, len(pairs)))] for _ in range(J)]
            elif family == "self_loops_only":
                arcs = [(int(rng.integers(0, n)),) * 2 for _ in range(J)]
            elif family == "symmetric_closure":
                base = [(int(rng.integers(0, n)), int(rng.integers(0, n)))
                        for _ in range(max(1, J // 2))]
                arcs = base + [(t, s) for s, t in base]
            else:
                arcs = [(int(rng.integers(0, n)), int(rng.integers(0, n)))
                        for _ in range(J)]
                if family == "self_loop_augmented":
                    arcs = arcs + [(u, u) for u in range(n)]
                elif family == "repeated_tasks":
                    arcs = arcs + arcs
            F, G = coord_tasks(n, arcs)
            inv = invariants(F, G)
            q, _, _ = overlap_q(F, G)
            dg = digon_count(arcs)
            n_self = len({s for s, t in arcs if s == t})
            row = dict(part=2, family=family, trial=trial, n=n, J=len(arcs),
                       n_distinct_arcs=len(set(arcs)), n_self_loops=n_self,
                       n_digons=dg, q=q,
                       dim_M=inv["dim_M"], dim_Ms=inv["dim_Ms"], delta=inv["delta"],
                       dim_cap_skew=inv["dim_cap_skew"],
                       delta_eq_digons=int(inv["delta"] == dg),
                       delta_eq_cap=int(inv["delta"] == inv["dim_cap_skew"]),
                       q_bound=q * (q - 1) // 2,
                       delta_le_qbound=int(inv["delta"] <= q * (q - 1) // 2))
            assert row["delta_eq_digons"], ("delta != number of digons", row, arcs)
            assert row["delta_eq_cap"], ("delta != dim(M cap Skew)", row, arcs)
            assert row["delta_le_qbound"], ("delta > q(q-1)/2", row, arcs)
            if family == "self_loops_only":
                assert inv["delta"] == 0, ("self-loops alone cost something", row, arcs)
            rows.append(row)

    # self-loops cost nothing, as a paired comparison rather than a family average
    for trial in range(N_DIGON_TRIALS):
        rng = np.random.default_rng(2211000 + trial)
        n = int(rng.integers(2, 11))
        J = int(rng.integers(1, 20))
        arcs = [(int(rng.integers(0, n)), int(rng.integers(0, n))) for _ in range(J)]
        arcs_no_self = [a for a in arcs if a[0] != a[1]]
        if not arcs_no_self:
            continue
        d_with = invariants(*coord_tasks(n, arcs))["delta"]
        d_without = invariants(*coord_tasks(n, arcs_no_self))["delta"]
        d_all_self = invariants(*coord_tasks(n, arcs_no_self + [(u, u) for u in range(n)]))["delta"]
        row = dict(part=2, family="self_loop_paired", trial=trial, n=n, J=len(arcs),
                   n_self_loops=len({s for s, t in arcs if s == t}),
                   n_digons=digon_count(arcs), delta=d_with,
                   delta_without_self_loops=d_without,
                   delta_with_all_self_loops=d_all_self,
                   self_loops_free=int(d_with == d_without == d_all_self))
        assert row["self_loops_free"], ("removing or adding self-loops moved delta", row, arcs)
        rows.append(row)

    # the named lists of the section
    named = [
        ("digon_ab", 2, [(0, 1), (1, 0)], 1,
         "drive a read b, then drive b read a: the two-task digon"),
        ("driving_point_pair", 2, [(0, 0), (1, 1)], 0,
         "the driving-point pair f_j = g_j = e_a, e_b"),
        ("single_self_loop", 1, [(0, 0)], 0, "one driving-point task"),
        ("single_task", 2, [(0, 1)], 0, "one off-diagonal task"),
        ("block_2x2_p2", 2, block_arcs([0, 1], [0, 1]), 1,
         "the 2x2 block that encloses the digon list"),
        ("shared_terminal_no_digon", 3, [(0, 0), (0, 1), (2, 0)], 0,
         "a dof driven and read, with no reversed pair: a self-loop is free"),
        ("two_digons", 3, [(0, 1), (1, 0), (0, 2), (2, 0)], 2,
         "two reversed pairs sharing a terminal"),
    ]
    for key, n, arcs, expect, description in named:
        F, G = coord_tasks(n, arcs)
        inv = invariants(F, G)
        A0, A, A1 = relation_spaces(F, G)
        q, _, _ = overlap_q(F, G)
        frac = inv["delta"] / len(arcs)
        row = dict(part=2, family="named", trial=0, key=key, n=n, J=len(arcs),
                   arcs=" ".join(f"{s}->{t}" for s, t in arcs),
                   n_digons=digon_count(arcs), q=q,
                   dim_M=inv["dim_M"], dim_Ms=inv["dim_Ms"], delta=inv["delta"],
                   dim_cap_skew=inv["dim_cap_skew"], dim_A0=A0.shape[0],
                   dim_A1=A1.shape[0], expected_delta=expect,
                   forfeited_fraction=frac,
                   delta_eq_digons=int(inv["delta"] == digon_count(arcs)),
                   description=description)
        assert inv["delta"] == expect, ("named list has the wrong delta", row)
        assert row["delta_eq_digons"], ("named list: delta != digons", row)
        rows.append(row)

    # the forced relation of the digon list is y_1 = y_2 (Maxwell-Betti on the pair)
    F, G = coord_tasks(2, [(0, 1), (1, 0)])
    _, A, _ = relation_spaces(F, G)
    assert A.shape[0] == 1, "the digon list must force exactly one relation"
    lam = A[0] / A[0][0]
    assert abs(lam[1] + 1.0) < ORTH_TOL, ("the digon relation is not y_1 - y_2 = 0", lam)
    return rows


# ==================================================================================
# Part 3 - the block special case, in exact rational arithmetic
# ==================================================================================

def part3_block_exact():
    rows = []
    trial = 0
    for mT in range(1, 6):
        for mS in range(1, 6):
            for p in range(0, min(mT, mS) + 1):
                trial += 1
                # dofs: P = 0..p-1 shared; S = P + extra drives; T = P + extra reads
                P = list(range(p))
                Sset = P + list(range(p, mS))
                Tset = P + list(range(mS, mS + mT - p))
                n = mS + mT - p
                arcs = [(s, t) for t in Tset for s in Sset]   # row-major in (tau, sigma)
                J = len(arcs)
                assert J == mT * mS
                # exact M_j, flattened
                Mrows = []
                Srows = []
                for (s, t) in arcs:
                    v = [Fraction(0)] * (n * n)
                    v[t * n + s] = Fraction(1)
                    Mrows.append(v)
                    w = [Fraction(0)] * (n * n)
                    w[t * n + s] += Fraction(1, 2)
                    w[s * n + t] += Fraction(1, 2)
                    Srows.append(w)
                dim_M = frac_rank(Mrows)
                dim_Ms = frac_rank(Srows)
                delta = dim_M - dim_Ms
                # A^0_L and A_L exactly: null spaces of M(.)^T and sym M(.)^T
                A0 = frac_nullspace(list(map(list, zip(*Mrows))), J)
                AL = frac_nullspace(list(map(list, zip(*Srows))), J)
                # exact rational target y* = vec of a random-but-deterministic B
                rng = np.random.default_rng(2301000 + 101 * mT + 11 * mS + p)
                num = rng.integers(-9, 10, size=J)
                den = rng.integers(1, 8, size=J)
                ystar = [Fraction(int(a), int(b)) for a, b in zip(num, den)]
                floor_sq = frac_proj_sqnorm(AL, ystar)
                # the closed form of thm:floor: (1/4) ||B - B^T||_F^2 on the shared block
                pos = {(s, t): i for i, (s, t) in enumerate(arcs)}
                closed = Fraction(0)
                for r in range(p):
                    for c in range(r + 1, p):
                        d = ystar[pos[(P[r], P[c])]] - ystar[pos[(P[c], P[r])]]
                        closed += d * d / 2
                row = dict(part=3, family="block_exact", trial=trial,
                           m_T=mT, m_S=mS, p=p, n=n, J=J,
                           dim_M=dim_M, dim_Ms=dim_Ms, delta=delta,
                           dim_A0=len(A0), dim_A=len(AL),
                           expected_delta=p * (p - 1) // 2,
                           expected_dim_M=mT * mS,
                           floor_sq_exact=floor_sq,
                           floor_sq_closed_form=closed,
                           floor_exact_float=float(floor_sq) ** 0.5,
                           exact_match=int(floor_sq == closed))
                assert dim_M == mT * mS, ("block: dim M != m_T m_S", row)
                assert len(A0) == 0, ("block: A^0_L is not trivial", row)
                assert delta == p * (p - 1) // 2, ("block: delta != p(p-1)/2", row)
                assert len(AL) == p * (p - 1) // 2, ("block: dim A_L != p(p-1)/2", row)
                assert floor_sq == closed, ("block: exact floor != (1/4)||B-B^T||_F^2", row)
                # the same numbers in floating point, from the generic machinery
                F, G = coord_tasks(n, arcs)
                inv = invariants(F, G)
                assert inv["dim_M"] == dim_M and inv["delta"] == delta, \
                    ("floating point and exact block invariants disagree", row, inv)
                row["delta_float"] = inv["delta"]
                row["dim_cap_skew_float"] = inv["dim_cap_skew"]
                rows.append(row)
    return rows


# ==================================================================================
# Part 4 - the floor
# ==================================================================================

def brute_force_floor(F, G, ystar, symmetric):
    """min ||y(X) - y*|| over X symmetric (or over all X), by least squares on an explicit
    basis; returns (value, minimiser as an n x n matrix)."""
    n = F.shape[0]
    M = flat(dyads(F, G))
    B = sym_basis_flat(n) if symmetric else np.eye(n * n)
    A = M @ B.T
    coef, *_ = np.linalg.lstsq(A, ystar, rcond=None)
    return float(np.linalg.norm(A @ coef - ystar)), (B.T @ coef).reshape(n, n)


def part4_floor():
    rows = []
    families = ("coordinate", "supported_gaussian", "unsupported_gaussian", "mixed")
    for fi, family in enumerate(families):
        for trial in range(N_FLOOR_TRIALS):
            rng = np.random.default_rng(2401000 + 10007 * fi + trial)
            n = int(rng.integers(2, 9))
            J = int(rng.integers(1, 13))
            p = int(rng.integers(0, n))
            Sset, Tset, _ = random_supports(n, p, rng)
            F, G = make_list(family, n, J, Sset, Tset, rng)
            ystar = rng.normal(size=J)
            inv = invariants(F, G)
            A0, A, A1 = relation_spaces(F, G)
            floor = float(np.linalg.norm(project(A, ystar)))
            t0 = float(np.linalg.norm(project(A0, ystar)))
            t1 = float(np.linalg.norm(project(A1, ystar)))
            bf_sym, Xsym = brute_force_floor(F, G, ystar, True)
            bf_gen, _ = brute_force_floor(F, G, ystar, False)
            # attainment over symmetric C: the least-squares minimiser IS symmetric
            Mf = flat(dyads(F, G))
            reached = float(np.linalg.norm(Mf @ Xsym.ravel() - ystar))
            asym = float(np.linalg.norm(Xsym - Xsym.T))
            scale = max(float(np.linalg.norm(ystar)), 1e-300)
            row = dict(part=4, family=family, trial=trial, n=n, J=J, p=p,
                       q=overlap_q(F, G)[0],
                       dim_M=inv["dim_M"], dim_Ms=inv["dim_Ms"], delta=inv["delta"],
                       dim_A0=A0.shape[0], dim_A1=A1.shape[0],
                       norm_ystar=float(np.linalg.norm(ystar)),
                       floor=floor, term_list=t0, term_reciprocity=t1,
                       split_residual=abs(floor ** 2 - t0 ** 2 - t1 ** 2) / scale ** 2,
                       floor_lstsq_sym=bf_sym,
                       floor_vs_lstsq=abs(floor - bf_sym) / scale,
                       floor_all_X=bf_gen,
                       term_list_vs_lstsq=abs(t0 - bf_gen) / scale,
                       attained_error=reached,
                       attained_gap=abs(reached - floor) / scale,
                       minimiser_asymmetry=asym / max(float(np.linalg.norm(Xsym)), 1e-300))
            assert row["split_residual"] < FLOOR_TOL, ("the floor does not split", row)
            assert row["floor_vs_lstsq"] < FLOOR_TOL, \
                ("||Pi_{A_L} y*|| != least squares over Sym(n)", row)
            assert row["term_list_vs_lstsq"] < FLOOR_TOL, \
                ("||Pi_{A^0_L} y*|| != least squares over all X", row)
            assert row["attained_gap"] < FLOOR_TOL, ("the floor is not attained", row)
            assert row["minimiser_asymmetry"] < FLOOR_TOL, ("the minimiser is not symmetric", row)
            assert t1 <= floor + FLOOR_TOL * scale and t0 <= floor + FLOOR_TOL * scale, \
                ("a term of the split exceeds the total", row)
            rows.append(row)

    # ---- certificate A: over symmetric INVERTIBLE C the floor is only an infimum ----
    # n = 1, one task f = g = e_1: S_L = R, the invertible symmetric responses give R \ {0},
    # so at y* = 0 the floor 0 is approached and never attained.
    F = np.array([[1.0]])
    G = np.array([[1.0]])
    ystar = np.array([0.0])
    A0, A, A1 = relation_spaces(F, G)
    floor = float(np.linalg.norm(project(A, ystar)))
    inv = invariants(F, G)
    for e in range(1, 13):
        t = 10.0 ** (-e)
        err = abs(t - ystar[0])
        rows.append(dict(part=4, family="infimum_not_attained", trial=e, n=1, J=1,
                         key="single_task_n1", c_value=t,
                         dim_M=inv["dim_M"], dim_Ms=inv["dim_Ms"], delta=inv["delta"],
                         floor=floor, attained_error=err,
                         c_invertible=1, error_positive=int(err > 0),
                         description="C = (t), invertible for every t != 0; error |t| -> 0 "
                                     "but never 0, so the infimum 0 is not attained"))
        assert err > 0.0, "an invertible C attained a floor it cannot attain"
    assert floor == 0.0, "the floor of the single self-adjoint task at y* = 0 is not 0"

    # ---- certificate B: over C > 0 the achievable set need not be closed ----
    # tasks (e_1, e_1) and (e_2, e_1) on n = 2: y = (C_11, C_21), and C > 0 forces C_11 > 0,
    # so the image is the open half plane {y_1 > 0}.  At y* = (-1, 5) the infimum is 1.
    F = np.array([[1.0, 1.0], [0.0, 0.0]])
    G = np.array([[1.0, 0.0], [0.0, 1.0]])
    ystar = np.array([-1.0, 5.0])
    inv = invariants(F, G)
    _, A, _ = relation_spaces(F, G)
    floor_recip = float(np.linalg.norm(project(A, ystar)))
    for e in range(1, 13):
        c11 = 10.0 ** (-e)
        c21 = 5.0
        c22 = c21 * c21 / c11 * 2.0            # det = c11 c22 - c21^2 = c21^2 > 0
        C = np.array([[c11, c21], [c21, c22]])
        lam = float(np.linalg.eigvalsh(C)[0])
        y = np.array([C[0, 0], C[1, 0]])
        err = float(np.linalg.norm(y - ystar))
        rows.append(dict(part=4, family="cone_not_closed", trial=e, n=2, J=2,
                         key="open_half_plane", c_value=c11,
                         dim_M=inv["dim_M"], dim_Ms=inv["dim_Ms"], delta=inv["delta"],
                         floor=floor_recip, infimum_over_pd=1.0, attained_error=err,
                         min_eig_C=lam, c_positive_definite=int(lam > 0),
                         excess_over_infimum=err - 1.0,
                         description="y = (C_11, C_21); C > 0 forces C_11 > 0, so the image "
                                     "is the open half plane {y_1 > 0} and the infimum 1 at "
                                     "y* = (-1, 5) is never reached"))
        assert lam > 0.0, "the certificate matrix is not positive definite"
        assert err > 1.0, "the open cone attained its infimum"

    # ---- certificate C: the Higham truncation of the obvious B is wrong by a factor 2 ----
    # n = 2, three self-adjoint tasks f_j = g_j = e_1, e_2, e_1 + e_2; y* = (1, 1, -3).
    F = np.array([[1.0, 0.0, 1.0], [0.0, 1.0, 1.0]])
    G = F.copy()
    ystar = np.array([1.0, 1.0, -3.0])
    inv = invariants(F, G)
    A0, A, A1 = relation_spaces(F, G)
    floor_recip = float(np.linalg.norm(project(A, ystar)))

    def pd_objective(v):
        """||y(C) - y*||^2 with C = L L^T + 0, L lower triangular: a parametrisation of the
        closure of Sym^{++}(2) that is exact and unconstrained."""
        L = np.array([[v[0], 0.0], [v[1], v[2]]])
        C = L @ L.T
        y = np.array([C[0, 0], C[1, 1], C[0, 0] + 2 * C[0, 1] + C[1, 1]])
        return float(np.linalg.norm(y - ystar) ** 2)

    best = np.inf
    best_v = None
    for si in range(24):
        rng = np.random.default_rng(2402000 + si)
        v0 = rng.normal(scale=1.5, size=3)
        res = minimize(pd_objective, v0, method="Nelder-Mead",
                       options=dict(xatol=1e-14, fatol=1e-16, maxiter=20000, maxfev=20000))
        res = minimize(pd_objective, res.x, method="Powell",
                       options=dict(xtol=1e-14, ftol=1e-16, maxiter=20000))
        if res.fun < best:
            best, best_v = float(res.fun), res.x
    floor_pd = float(np.sqrt(best))
    # the eigenvalue truncation of Higham applied to the B read off the target
    B = np.array([[ystar[0], (ystar[2] - ystar[0] - ystar[1]) / 2.0],
                  [(ystar[2] - ystar[0] - ystar[1]) / 2.0, ystar[1]]])
    w = np.linalg.eigvalsh(B)
    higham = float(np.sqrt(np.sum(np.minimum(w, 0.0) ** 2)))
    L = np.array([[best_v[0], 0.0], [best_v[1], best_v[2]]])
    Cbest = L @ L.T
    y_opt = np.array([Cbest[0, 0], Cbest[1, 1],
                      Cbest[0, 0] + 2 * Cbest[0, 1] + Cbest[1, 1]])
    # The floor 3 is attained at y = (1, 1, 0), which forces C_11 = C_22 = 1 and C_12 = -1:
    # that C is positive SEMIdefinite and SINGULAR (eigenvalues 0 and 2), so 3 is the value
    # of the convex program over C >= 0 and is attained by no C > 0, hence by no passive
    # network.  The identity is NOT the minimiser: y(I) = (1, 1, 2) and the error there is 5.
    # Both numbers are computed here from the matrices themselves, not hard-coded.
    C_psd = np.array([[1.0, -1.0], [-1.0, 1.0]])
    y_psd = np.array([C_psd[0, 0], C_psd[1, 1],
                      C_psd[0, 0] + 2 * C_psd[0, 1] + C_psd[1, 1]])
    err_psd = float(np.linalg.norm(y_psd - ystar))
    eig_psd = np.linalg.eigvalsh(C_psd)
    C_id = np.eye(2)
    y_id = np.array([C_id[0, 0], C_id[1, 1],
                     C_id[0, 0] + 2 * C_id[0, 1] + C_id[1, 1]])
    err_identity = float(np.linalg.norm(y_id - ystar))
    # and no C > 0 reaches 3: walk C_psd + t I down to t = 0 and watch the error stay above
    for e in range(1, 13):
        t = 10.0 ** (-e)
        C_pd = C_psd + t * np.eye(2)
        y_pd = np.array([C_pd[0, 0], C_pd[1, 1],
                         C_pd[0, 0] + 2 * C_pd[0, 1] + C_pd[1, 1]])
        err_pd = float(np.linalg.norm(y_pd - ystar))
        lam_pd = float(np.linalg.eigvalsh(C_pd)[0])
        rows.append(dict(part=4, family="higham_floor_not_attained_pd", trial=e, n=2, J=3,
                         key="three_self_adjoint_tasks", c_value=t,
                         dim_M=inv["dim_M"], dim_Ms=inv["dim_Ms"], delta=inv["delta"],
                         floor_pd_exact=3.0, attained_error=err_pd,
                         excess_over_infimum=err_pd - 3.0,
                         min_eig_C=lam_pd, c_positive_definite=int(lam_pd > 0),
                         description="C = [[1,-1],[-1,1]] + t I is positive definite for "
                                     "every t > 0 and its error exceeds 3; the value 3 is "
                                     "reached only at t = 0, where C is singular"))
        assert lam_pd > 0.0, "the certificate matrix is not positive definite"
        assert err_pd > 3.0, "a positive definite C attained the semidefinite floor 3"
    rows.append(dict(part=4, family="higham_counterexample", trial=0, n=2, J=3,
                     key="three_self_adjoint_tasks",
                     dim_M=inv["dim_M"], dim_Ms=inv["dim_Ms"], delta=inv["delta"],
                     dim_A0=A0.shape[0], dim_A1=A1.shape[0],
                     norm_ystar=float(np.linalg.norm(ystar)),
                     floor=floor_recip, floor_pd_numeric=floor_pd, floor_pd_exact=3.0,
                     higham_on_B=higham, higham_exact=1.5,
                     ratio_exact_over_higham=floor_pd / higham,
                     C_opt_11=float(Cbest[0, 0]), C_opt_12=float(Cbest[0, 1]),
                     C_opt_22=float(Cbest[1, 1]),
                     y_opt_1=float(y_opt[0]), y_opt_2=float(y_opt[1]), y_opt_3=float(y_opt[2]),
                     C_psd_11=float(C_psd[0, 0]), C_psd_12=float(C_psd[0, 1]),
                     C_psd_22=float(C_psd[1, 1]),
                     y_psd_1=float(y_psd[0]), y_psd_2=float(y_psd[1]), y_psd_3=float(y_psd[2]),
                     error_at_psd_minimiser=err_psd,
                     eig_C_psd_min=float(eig_psd.min()), eig_C_psd_max=float(eig_psd.max()),
                     det_C_psd=float(np.linalg.det(C_psd)),
                     y_identity_1=float(y_id[0]), y_identity_2=float(y_id[1]),
                     y_identity_3=float(y_id[2]),
                     error_at_identity=err_identity,
                     eig_B_min=float(w.min()), eig_B_max=float(w.max()),
                     description="f_j = g_j = e_1, e_2, e_1 + e_2 on n = 2, y* = (1, 1, -3): "
                                 "delta_L = 0; the exact floor over C >= 0 is 3, attained at "
                                 "the SINGULAR psd C = [[1,-1],[-1,1]] and by no C > 0; the "
                                 "identity gives y = (1, 1, 2) and an error of 5; the Higham "
                                 "truncation of B returns 3/2"))
    assert inv["delta"] == 0, "the Higham counterexample should have delta_L = 0"
    assert floor_recip == 0.0, "the reciprocity floor of a self-adjoint list is not 0"
    assert abs(floor_pd - 3.0) < 1e-7, ("the numeric floor over C >= 0 is not 3", floor_pd)
    # what is true at the psd minimiser: error 3, and the matrix is singular
    assert abs(err_psd - 3.0) < 1e-12, ("the psd minimiser does not give the floor 3", err_psd)
    assert abs(float(eig_psd.min())) < 1e-15 and float(eig_psd.max()) > 0.0, \
        ("the psd minimiser is not singular positive semidefinite", eig_psd)
    # what is true at the identity: error 5, NOT 3
    assert abs(err_identity - 5.0) < 1e-12, \
        ("the error at C = I is not 5", err_identity)
    assert err_identity > 3.0 + 1e-9, \
        ("C = I does not attain the floor, and the check must see that", err_identity)
    assert float(np.linalg.norm(y_id - np.array([1.0, 1.0, 2.0]))) < 1e-15, \
        ("y(I) is not (1, 1, 2)", y_id)
    assert float(np.linalg.norm(y_opt - np.array([1.0, 1.0, 0.0]))) < 1e-6, \
        ("the minimiser does not realise y = (1, 1, 0)", y_opt)
    assert abs(higham - 1.5) < 1e-12, ("the Higham value is not 3/2", higham)
    return rows


# ==================================================================================
# Part 5 - the nineteen published layouts (and the rows outside them)
# ==================================================================================

# key, label, platform, drive, n_drive dofs, n_read dofs, in_nineteen, note.
# Keys, labels, platforms and the drive column are those of exp15_layouts_lit.py, so that
# results/exp21_layouts.csv joins results/exp15_layouts_lit.csv on `key`.
#
# WARNING, and it is deliberate: this is a HAND-RETYPED SECOND COPY of exp15's table, not an
# import of it.  Nothing here checks that the two agree, so editing one and not the other
# would silently break the join, and only a diff of the two CSVs would show it.  Do not
# replace this with `from exp15_layouts_lit import LAYOUTS`: it would change no value in
# either CSV today, but it would make two separately reproducible tables share one point of
# failure, and both are quoted in the paper.

LAYOUTS = [
    ("Rocks2017", "Rocks et al. 2017, Fig. 1", "tuned spring network", "imposed", 1, 1,
     "one source ghost bond, one target ghost bond"),
    ("Rocks2017b", "Rocks et al. 2017, Fig. 3A", "tuned spring network", "imposed", 1, 3,
     "one source pair, three target pairs"),
    ("Rocks2017c", "Rocks et al. 2017, Fig. 3B", "tuned spring network", "imposed", 2, 2,
     "two sources and two targets tuned simultaneously"),
    ("Stern2021a", "Stern et al. 2021, Fig. 2", "flow network", "imposed", 10, 10,
     "10 source nodes, 10 different target nodes"),
    ("Stern2021b", "Stern et al. 2021, Fig. 3", "elastic network", "imposed", 10, 3,
     "10 source edges, 3 target edges"),
    ("Stern2021c", "Stern et al. 2021, Fig. 4", "flow network", "imposed", 25, 2,
     "25 principal-component source nodes, 2 target nodes"),
    ("Altman2024a", "Altman et al. 2024, Fig. 2", "elastic network (experiment)", "imposed",
     1, 1, "motion divider, y_2 in and y_1 out"),
    ("Altman2024b", "Altman et al. 2024, Fig. 5", "elastic network (experiment)", "imposed",
     2, 2, "two-dimensional input node position, two-dimensional output node position, "
     "per task (m_S and m_T as Table 2 of the paper reads them)"),
    ("Dillavou2022a", "Dillavou et al. 2022, Fig. 3A", "analogue resistor network", "imposed",
     3, 3, "3-in 3-out allostery"),
    ("Dillavou2022b", "Dillavou et al. 2022, Fig. 3B", "analogue resistor network", "imposed",
     3, 2, "two inputs and ground, two outputs"),
    ("Dillavou2022c", "Dillavou et al. 2022, Fig. 3D", "analogue resistor network", "imposed",
     5, 3, "four features and ground, three class nodes"),
    ("Dillavou2024a", "Dillavou et al. 2024, Fig. 3", "nonlinear analogue network", "imposed",
     4, 2, "V1, V2, V-, V+ in; O+, O- out"),
    ("Dillavou2024b", "Dillavou et al. 2024, Fig. 4", "nonlinear analogue network", "imposed",
     3, 1, "V1, V-, V+ in; O out"),
    ("Li2024a", "Li & Mao 2024, Fig. 2", "mechanical neural network", "force", 1, 2,
     "force at node 11 (y), u_y read at nodes 13 and 14"),
    ("Li2024b", "Li & Mao 2024, Fig. 3", "mechanical neural network", "force", 1, 4,
     "force at node 11, u_x and u_y read at nodes 13 and 14"),
    ("Li2024c", "Li & Mao 2024, Fig. 4", "mechanical neural network", "force", 4, 3,
     "forces at nodes 14, 12, 13, 10; u_x read at nodes 8, 2, 3"),
    ("Pashine2023a", "Pashine et al. 2023, Fig. 2", "allosteric metamaterial", "imposed", 1, 1,
     "source pair, target pair halfway across"),
    ("Pashine2023b", "Pashine et al. 2023, Fig. 5", "allosteric metamaterial", "imposed", 1, 2,
     "one input site, two output sites"),
    ("Du2026a", "Du et al. 2026, Fig. 1", "robotic metamaterial", "imposed", 1, 5,
     "input unit 3, the other five units read"),
]


def part5_layouts():
    rows = []
    for idx, (key, label, platform, drive, nS, nT, description) in enumerate(LAYOUTS):
        n = nS + nT
        Sset, Tset = list(range(nS)), list(range(nS, n))
        arcs = block_arcs(Sset, Tset)
        F, G = coord_tasks(n, arcs)
        inv = invariants(F, G)
        q, _, _ = overlap_q(F, G)
        p = len(set(Sset) & set(Tset))
        row = dict(part=5, key=key, label=label, platform=platform, drive=drive,
                   in_nineteen=1, m_S=nS, m_T=nT, n=n, J=inv["J"],
                   dim_M=inv["dim_M"], dim_Ms=inv["dim_Ms"], delta=inv["delta"],
                   dim_cap_skew=inv["dim_cap_skew"], n_digons=digon_count(arcs),
                   p=p, p_bound=p * (p - 1) // 2, q=q, q_bound=q * (q - 1) // 2,
                   note=description)
        assert inv["delta"] == 0, ("a tabulated layout has a non-zero deficit", row)
        assert q == 0, ("a tabulated layout has q > 0", row)
        assert digon_count(arcs) == 0, ("a tabulated layout has a digon", row)
        rows.append(row)

        # the section's stronger claim: delta_L = 0 at these layouts not merely for the block
        # each would generate but for WHATEVER sub-list the authors imposed, and whether the
        # patterns are coordinate vectors, ghost-bond dipoles or principal components.  Both
        # are consequences of q = 0, and both are checked here rather than inferred.
        for rep in range(N_LAYOUT_VARIANTS):
            rng = np.random.default_rng(2501000 + 10007 * idx + rep)
            for variant in ("coordinate_sublist", "dense_patterns"):
                Jv = int(rng.integers(1, len(arcs) + 1))
                if variant == "coordinate_sublist":
                    pick = rng.permutation(len(arcs))[:Jv]
                    Fv, Gv = coord_tasks(n, [arcs[int(i)] for i in pick])
                else:
                    Fv = np.zeros((n, Jv))
                    Gv = np.zeros((n, Jv))
                    Fv[Sset] = rng.normal(size=(nS, Jv))
                    Gv[Tset] = rng.normal(size=(nT, Jv))
                iv = invariants(Fv, Gv)
                qv, _, _ = overlap_q(Fv, Gv)
                vrow = dict(part=5, key=key, label=label, platform=platform, drive=drive,
                            in_nineteen=1, variant=variant, rep=rep,
                            m_S=nS, m_T=nT, n=n, J=iv["J"],
                            dim_M=iv["dim_M"], dim_Ms=iv["dim_Ms"], delta=iv["delta"],
                            dim_cap_skew=iv["dim_cap_skew"], p=p, q=qv,
                            q_bound=qv * (qv - 1) // 2,
                            note="a sub-list of the layout's block" if variant ==
                                 "coordinate_sublist" else
                                 "arbitrary patterns supported on the layout's driven and "
                                 "read sets (ghost-bond dipoles, principal components)")
                assert iv["delta"] == 0 and qv == 0, \
                    ("a variant of a tabulated layout has a non-zero deficit", vrow)
                rows.append(vrow)
    n19 = len([r for r in rows if "variant" not in r])
    assert n19 == 19, f"the table should carry nineteen layouts, not {n19}"
    n_force = sum(1 for r in rows if "variant" not in r and r["drive"] == "force")
    assert n_force == 3, f"three of the nineteen are force-driven, not {n_force}"

    # ---- Du et al. Fig. 2: EXCLUDED from the nineteen, and an imposed-drive analogue ----
    # The protocol clamps units 1,2,3 SIMULTANEOUSLY and reads units 4,5,6, then clamps
    # 4,5,6 and reads 1,2,3 (Sec. 7 of the paper; the deposited Du script).  That is SIX
    # scalar demands, not eighteen.  Row (a) is the list the protocol actually imposes,
    # with the two combined drives; row (b) is the enclosing pair of full 3x3 blocks, in
    # which each clamped unit would be driven on its own.  Reporting only (b) against Fig. 2
    # would be the padding the section's closing caution forbids.
    S1, T1 = [0, 1, 2], [3, 4, 5]

    # (a) what the protocol imposes: combined drive e_1+e_2+e_3 read at e_4, e_5, e_6, then
    #     combined drive e_4+e_5+e_6 read at e_1, e_2, e_3.
    f_plus = np.zeros(6)
    f_plus[S1] = 1.0
    f_minus = np.zeros(6)
    f_minus[T1] = 1.0
    Fc, Gc = [], []
    for t in T1:
        Fc.append(f_plus)
        g = np.zeros(6)
        g[t] = 1.0
        Gc.append(g)
    for t in S1:
        Fc.append(f_minus)
        g = np.zeros(6)
        g[t] = 1.0
        Gc.append(g)
    Fa, Ga = np.column_stack(Fc), np.column_stack(Gc)
    inv_a = invariants(Fa, Ga)
    q_a, _, _ = overlap_q(Fa, Ga)
    # the single relation: sum of the three forward reads = sum of the three reverse reads
    _, A_a, A1_a = relation_spaces(Fa, Ga)
    lam = A1_a[0] / np.max(np.abs(A1_a[0]))
    lam = lam * np.sign(lam[0])
    rel_gap = float(np.linalg.norm(lam - np.array([1., 1., 1., -1., -1., -1.])))
    row_a = dict(part=5, key="Du2026_Fig2", label="Du et al. 2026, Fig. 2 (as imposed)",
                 platform="robotic metamaterial", drive="imposed", in_nineteen=0,
                 m_S=3, m_T=3, n=6, J=inv_a["J"],
                 dim_M=inv_a["dim_M"], dim_Ms=inv_a["dim_Ms"], delta=inv_a["delta"],
                 dim_cap_skew=inv_a["dim_cap_skew"],
                 p=0, p_bound=0, q=q_a, q_bound=q_a * (q_a - 1) // 2,
                 expected_delta=1, relation_vs_maxwell_betti=rel_gap,
                 note="THE LIST THE PROTOCOL IMPOSES: units 1,2,3 clamped SIMULTANEOUSLY "
                      "and units 4,5,6 read, then the roles exchanged, so the force-driven "
                      "analogue has the two combined drives e_1+e_2+e_3 and e_4+e_5+e_6 and "
                      "J = 6 scalar demands, not 18.  q = 2 caps delta_L at 1 and the cap "
                      "is attained; the one relation is Maxwell-Betti between the combined "
                      "drives.  EXCLUDED from the nineteen; the drive is imposed, so this "
                      "is the ANALOGUE of the theorem and not an instance of it")
    assert inv_a["delta"] == 1, ("Du et al. Fig. 2 as imposed should have delta_L = 1", row_a)
    assert inv_a["dim_M"] == 6 and inv_a["dim_Ms"] == 5, ("Du Fig. 2 (a): wrong dims", row_a)
    assert q_a == 2 and q_a * (q_a - 1) // 2 == 1, ("Du Fig. 2 (a): wrong q", row_a)
    assert rel_gap < 1e-12, ("the relation is not (1,1,1,-1,-1,-1)", lam)
    rows.append(row_a)

    # (b) the enclosing pair of full 3x3 blocks: every clamped unit driven on its own.
    arcs = block_arcs(S1, T1) + block_arcs(T1, S1)
    F, G = coord_tasks(6, arcs)
    inv = invariants(F, G)
    q, _, _ = overlap_q(F, G)
    row = dict(part=5, key="Du2026_Fig2_blocks",
               label="Du et al. 2026, Fig. 2 (enclosing pair of blocks)",
               platform="robotic metamaterial", drive="imposed", in_nineteen=0,
               m_S=3, m_T=3, n=6, J=inv["J"],
               dim_M=inv["dim_M"], dim_Ms=inv["dim_Ms"], delta=inv["delta"],
               dim_cap_skew=inv["dim_cap_skew"], n_digons=digon_count(arcs),
               p=0, p_bound=0, q=q, q_bound=q * (q - 1) // 2,
               expected_delta=9,
               note="NOT the protocol: the enclosing pair of full 3x3 blocks, in which each "
                    "of the three clamped units would be driven separately.  J = 18 "
                    "coordinate tasks whose digraph is K_{3,3} in both directions, all nine "
                    "edges digons, delta_L = 9.  Nine is the deficit of this ENCLOSURE and "
                    "not of Fig. 2, whose imposed list is the row above at delta_L = 1; "
                    "charging 9 to Fig. 2 is the padding the section's caution forbids")
    assert inv["delta"] == 9, ("the enclosing blocks should have delta_L = 9", row)
    assert inv["dim_M"] == 18 and inv["dim_Ms"] == 9, ("Du Fig. 2 (b): wrong dimensions", row)
    assert digon_count(arcs) == 9, ("the enclosing blocks should have nine digons", row)
    assert row["p"] == 0, "p is 0 within either target of Du et al. Fig. 2"
    assert inv["delta"] > inv_a["delta"], "the enclosure must not understate the protocol"
    rows.append(row)

    # ---- the other layouts outside the nineteen, including the two the forecast rested on --
    extra = [
        ("Altman2024_Fig4", "Altman et al. 2024, Fig. 4", "elastic network (experiment)",
         "imposed", 3, [(0, 1), (0, 2)], 0,
         "symmetry net, not tabulated: drive y_src, read x_src and x_tgt"),
        ("LiMao_Supplementary", "Li & Mao 2024, Supplementary", "mechanical neural network",
         "force", 2, [(0, 0)], 0,
         "the node that is both input and output: a self-loop, and a self-loop is free.  "
         "One of the two demonstrations the forecast of Sec. 7 rested on, which the "
         "task-list law sharpens rather than withdraws"),
        ("Du2026_Fig3e", "Du et al. 2026, Fig. 3e", "robotic metamaterial", "imposed", 5,
         [(0, 0), (0, 1), (0, 2), (0, 3), (0, 4)], 0,
         "sine torque on unit 4, unit 4 also read, four other units read: a self-loop and "
         "four ordinary arcs.  The other demonstration that forecast rested on; its drive "
         "is a prescribed sinusoidal actuation on a chain trained multistable, so there is "
         "no linear response block to bound there at all"),
        ("Rocks2019", "Rocks et al. 2019", "flow and elastic networks", "imposed", 4,
         [(0, 0), (0, 1), (0, 2), (0, 3)], 0,
         "one source edge, many target edges, worst case a target equal to the source"),
        ("Lee2022", "Lee et al. 2022", "mechanical neural network", "force", 6,
         [(0, 2), (0, 3), (0, 4), (0, 5), (1, 2), (1, 3), (1, 4), (1, 5)], 0,
         "two locked input nodes, four output dofs, opposite sides of the lattice"),
    ]
    for key, label, platform, drive, n, arcs, expect, description in extra:
        F, G = coord_tasks(n, arcs)
        inv = invariants(F, G)
        q, _, _ = overlap_q(F, G)
        n_self = len({s for s, t in arcs if s == t})
        row = dict(part=5, key=key, label=label, platform=platform, drive=drive,
                   in_nineteen=0, n=n, J=inv["J"],
                   dim_M=inv["dim_M"], dim_Ms=inv["dim_Ms"], delta=inv["delta"],
                   dim_cap_skew=inv["dim_cap_skew"], n_digons=digon_count(arcs),
                   n_self_loops=n_self, q=q, q_bound=q * (q - 1) // 2,
                   expected_delta=expect, note=description)
        assert inv["delta"] == expect, ("a layout outside the nineteen has the wrong delta", row)
        rows.append(row)
    return rows


# ==================================================================================
# Part 6 - Li and Mao's in-situ backpropagation measurement list
# ==================================================================================

def limao_list(Cm, f_in, f_out):
    """Forward solve driven by f_in with every bond elongation read, then the adjoint solve
    driven by f_out with the same elongations read.  Cm: rows are the elongation covectors."""
    nb = Cm.shape[0]
    F = np.column_stack([np.tile(f_in, (nb, 1)).T, np.tile(f_out, (nb, 1)).T])
    G = np.column_stack([Cm.T, Cm.T])
    return F, G


def part6_limao():
    rows = []
    for trial in range(N_LIMAO_ABSTRACT):
        rng = np.random.default_rng(2601000 + trial)
        n = int(rng.integers(4, 11))
        nb = n + int(rng.integers(1, 6))
        Cm = rng.normal(size=(nb, n))
        i_in, i_out = 0, 1
        f_in = np.zeros(n)
        f_in[i_in] = 1.0
        f_out = np.zeros(n)
        f_out[i_out] = 1.0
        F, G = limao_list(Cm, f_in, f_out)
        inv = invariants(F, G)
        q, _, _ = overlap_q(F, G)
        _, A, A1 = relation_spaces(F, G)
        rows.append(dict(part=6, family="abstract", trial=trial, n=n, n_bonds=nb,
                         J=inv["J"], dim_M=inv["dim_M"], dim_Ms=inv["dim_Ms"],
                         delta=inv["delta"], dim_cap_skew=inv["dim_cap_skew"],
                         q=q, q_bound=q * (q - 1) // 2, dim_A1=A1.shape[0],
                         expected_delta=1))
        assert inv["delta"] == 1, ("Li & Mao abstract list: delta != 1", rows[-1])
        assert q == 2, ("Li & Mao abstract list: q != 2", rows[-1])
        assert A1.shape[0] == 1, ("Li & Mao abstract list: dim A^1_L != 1", rows[-1])

    # the same on real Delaunay networks, with the physical elongation covectors q_b
    trial = 0
    for size in (16, 24, 32, 40):
        for gseed in range(3):
            X, bonds = triangulated_network(size, seed=1000 + gseed)
            Q, S = bond_vectors(X, bonds)
            free = free_indices(X.shape[0], pinned_dofs(X))
            Qf = Q[:, free]
            n_free, nb = len(free), len(bonds)
            for dseed in range(5):
                if trial >= N_LIMAO_NETWORK:
                    break
                rng = np.random.default_rng(2611000 + 1009 * size + 101 * gseed + dseed)
                k = np.exp(rng.normal(0.0, 0.4, nb))
                K = stiffness(Q, S, k, a=None)[np.ix_(free, free)]
                if np.linalg.eigvalsh(K)[0] <= 1e-12:
                    continue
                idx = rng.permutation(n_free)[:2]
                f_in = np.zeros(n_free)
                f_in[idx[0]] = 1.0
                f_out = np.zeros(n_free)
                f_out[idx[1]] = 1.0
                F, G = limao_list(Qf, f_in, f_out)
                inv = invariants(F, G)
                q, _, rG = overlap_q(F, G)
                _, A, A1 = relation_spaces(F, G)
                # the single relation is Maxwell-Betti: split lambda into its forward and
                # adjoint halves and recover f_out and -f_in from the bond coefficients
                lam = A1[0]
                u = Qf.T @ lam[:nb]
                v = Qf.T @ lam[nb:]
                cu = float(u @ f_out) / max(float(f_out @ f_out), 1e-300)
                cv = float(v @ f_in) / max(float(f_in @ f_in), 1e-300)
                res_u = float(np.linalg.norm(u - cu * f_out) / max(np.linalg.norm(u), 1e-300))
                res_v = float(np.linalg.norm(v + cu * f_in) / max(np.linalg.norm(v), 1e-300))
                row = dict(part=6, family="network", trial=trial, size=size, gseed=gseed,
                           dseed=dseed, n=n_free, n_bonds=nb, J=inv["J"],
                           dim_M=inv["dim_M"], dim_Ms=inv["dim_Ms"], delta=inv["delta"],
                           dim_cap_skew=inv["dim_cap_skew"], q=q, rank_G=rG,
                           dim_A1=A1.shape[0], expected_delta=1,
                           maxwell_betti_residual_forward=res_u,
                           maxwell_betti_residual_adjoint=res_v,
                           coeff_ratio=cv / cu if cu != 0 else np.nan)
                assert inv["delta"] == 1, ("Li & Mao network list: delta != 1", row)
                assert q == 2, ("Li & Mao network list: q != 2", row)
                assert rG == n_free, ("the elongation covectors do not span R^n", row)
                assert res_u < 1e-6 and res_v < 1e-6, \
                    ("the forced relation is not Maxwell-Betti", row)
                rows.append(row)
                trial += 1
    return rows


# ==================================================================================
# Part 7 - restart sensitivity of experiment 13, part 3
# ==================================================================================

def part7_restarts():
    """Experiment 13's part-3 sweep with the targets held fixed and the restart count raised
    from 4 to 16.  The draws are experiment 13's, in experiment 13's order: pool, u_0, the
    four starts, the constructed direction D, the generic block G.  The extra twelve starts
    come from a separate arithmetically seeded generator, so the first four restarts and every
    target are bit-identical to experiment 13's."""
    rows = []
    for n_nodes in (24, 30, 36):
        for gseed in range(2):
            X, bonds = triangulated_network(n_nodes, seed=gseed)
            n_b, n_free = len(bonds), 2 * n_nodes - 3
            for m in (4, 5, 6):
                if 2 * m > n_free:
                    continue
                for draw in range(2):
                    seed = (((n_nodes * 1009 + gseed) * 1013 + m) * 1019 + draw)
                    rng = np.random.default_rng(seed % (2 ** 31))
                    pool = rng.choice(n_free, size=m, replace=False)
                    ti, si = shared_positions(pool, pool)
                    tr = Trainer(X, bonds, pool, pool, odd=False)
                    u0 = rng.normal(scale=0.4, size=n_b)
                    R0, _, _ = tr.forward(u0)
                    if R0 is None:
                        continue
                    scale = np.linalg.norm(R0)
                    starts = [rng.normal(scale=0.5, size=n_b) for _ in range(RESTARTS_LOW)]
                    # exp13 draws the constructed direction before the generic block; the
                    # draw is kept so that the generic target below is exp13's own
                    antisymmetric_direction(m, m, ti, si, rng)
                    Gm = rng.normal(size=(m, m))
                    target = Gm * (scale / np.linalg.norm(Gm))
                    extra = np.random.default_rng(2700000 + seed % (2 ** 31))
                    starts = starts + [extra.normal(scale=0.5, size=n_b)
                                       for _ in range(RESTARTS_HIGH - RESTARTS_LOW)]
                    f2 = error_floor(target, ti, si)
                    f2p = error_floor_pd(target, ti, si)
                    errs = []
                    for th in starts:
                        _, h = tr.fit(target, th)
                        errs.append(float(h[-1]))
                    e_low = float(min(errs[:RESTARTS_LOW]))
                    e_high = float(min(errs))
                    row = dict(part=7, target="generic", n_nodes=n_nodes, geom_seed=gseed,
                               m=m, draw=draw, n_bonds=n_b, n_free=n_free,
                               norm=float(np.linalg.norm(target)),
                               floor_thm2=float(f2), floor_thm3=float(f2p),
                               reached_4=e_low, reached_16=e_high,
                               ratio_thm2_4=e_low / f2 if f2 > 0 else np.nan,
                               ratio_thm3_4=e_low / f2p if f2p > 0 else np.nan,
                               ratio_thm2_16=e_high / f2 if f2 > 0 else np.nan,
                               ratio_thm3_16=e_high / f2p if f2p > 0 else np.nan,
                               improvement=(e_low - e_high) / max(e_low, 1e-300),
                               best_restart_index=int(np.argmin(errs)),
                               short_thm2_16=float(max(0.0, f2 - e_high)
                                                   / np.linalg.norm(target)),
                               short_thm3_16=float(max(0.0, f2p - e_high)
                                                   / np.linalg.norm(target)))
                    # NOT asserted, because it could not fail: e_high is the
                    # minimum over all sixteen restarts and e_low the minimum
                    # over the first four of the same list, so e_high <= e_low
                    # holds by construction, not as a property of the fits.  The
                    # substance of this part is the SIZE of the improvement,
                    # which is recorded in `improvement` and summarised below.
                    assert row["short_thm2_16"] < 1e-8 and row["short_thm3_16"] < 1e-8, \
                        ("a run finished below a floor it cannot go below", row)
                    rows.append(row)
    return rows


# ==================================================================================
# Part 8 - three odd bonds with the stiffnesses free
# ==================================================================================

def anti_rows(J, m, P_pos):
    """Coordinates on the basis E_{P_r P_c} - E_{P_c P_r}, r < c, of each column of J."""
    out = []
    p = len(P_pos)
    for r in range(p):
        for c in range(r + 1, p):
            out.append((J[P_pos[r] * m + P_pos[c], :] - J[P_pos[c] * m + P_pos[r], :]) / 2.0)
    return np.array(out) if out else np.zeros((0, J.shape[1]))


class OddConfig:
    """A 40-node network with T = S = P, |P| = 5, and a chosen set of odd bonds."""

    def __init__(self, size, gseed, pseed, m):
        self.X, self.bonds = triangulated_network(size, seed=1000 + gseed)
        self.Q, self.S = bond_vectors(self.X, self.bonds)
        self.free = free_indices(self.X.shape[0], pinned_dofs(self.X))
        self.n_b, self.n_free = len(self.bonds), len(self.free)
        rng = np.random.default_rng(2801000 + 10007 * gseed + 101 * pseed)
        self.k0 = np.exp(rng.normal(0.0, 0.4, self.n_b))
        self.P = [int(x) for x in rng.permutation(self.n_free)[:m]]
        self.m = m
        self.P_pos = list(range(m))
        self.dimA = m * (m - 1) // 2

    def response(self, k, a):
        K = stiffness(self.Q, self.S, k, a)[np.ix_(self.free, self.free)]
        if not np.all(np.isfinite(K)):
            return None, None, np.inf, -np.inf
        try:
            C = np.linalg.inv(K)
        except np.linalg.LinAlgError:
            return None, None, np.inf, -np.inf
        cnd = np.linalg.norm(K, 1) * np.linalg.norm(C, 1)
        if not np.isfinite(cnd) or cnd > COND_MAX:
            return None, None, cnd, -np.inf
        lam = float(np.linalg.eigvalsh(0.5 * (K + K.T))[0])
        return C[np.ix_(self.P, self.P)].ravel(), C, cnd, lam

    def wedges(self):
        _, C0, _, _ = self.response(self.k0, None)
        W = C0 @ self.Q[:, self.free].T
        Z = C0 @ self.S[:, self.free].T
        rows = []
        for r in range(self.m):
            for c in range(r + 1, self.m):
                rows.append(Z[self.P[r], :] * W[self.P[c], :]
                            - Z[self.P[c], :] * W[self.P[r], :])
        return np.array(rows), C0


def odd_solve(cfg, cols, cdir, a0, k_free, ladder=EPS_ODD):
    """Continuation in the target size.  Unknowns: log k (only when k_free) and the odd
    ratios a_b / k_b on `cols`.  Gauss-Newton with minimum-norm steps, the step being taken
    from the 10 x 10 system (J J^T + damping) so that it lies in the row space of J: the
    normal-equations form would put arbitrary components in the 100-dimensional null space,
    which drives k off to zero.  Guards: k > 0 by construction, sym(K_ff) > 0 and
    cond(K_ff) < COND_MAX enforced at every accepted point, |log k - log k_0|_inf <= ODD_ULIM."""
    n_b, n_odd = cfg.n_b, len(cols)
    u0 = np.log(cfg.k0)
    colidx = np.asarray(cols, dtype=int)
    R0, _, _, _ = cfg.response(cfg.k0, None)
    nR0 = float(np.linalg.norm(R0))

    def state(x):
        u = x[:n_b] if k_free else u0
        ar = x[n_b:] if k_free else x
        k = np.exp(u)
        a = np.zeros(n_b)
        a[colidx] = ar * k[colidx]
        return k, a, ar

    def evaluate(x, ct):
        k, a, _ = state(x)
        vecR, C, cnd, lam = cfg.response(k, a)
        if vecR is None or lam <= 0.0:
            return None
        r = anti_rows(vecR[:, None], cfg.m, cfg.P_pos)[:, 0] - ct
        return r, C, k, cnd, lam

    x = np.concatenate([u0, np.full(n_odd, a0)]) if k_free else np.full(n_odd, a0)
    last = None
    for eps in ladder:
        ct = cdir * eps * nR0 / np.sqrt(2.0)
        tn = float(np.linalg.norm(ct))
        ev = evaluate(x, ct)
        if ev is None:
            return last
        r, C, k, cnd, lam = ev
        rn = float(np.linalg.norm(r))
        damp = 1e-8
        iters = 0
        for _ in range(300):
            if rn / tn < 1e-12:
                break
            Jf = jacobian_response(cfg.Q, cfg.S, cfg.free, cfg.P, cfg.P, C, odd=True).copy()
            Jf[:, :n_b] *= k[None, :]                      # d/d log k
            Jodd = Jf[:, n_b + colidx] * k[colidx][None, :]  # d/d (a_b / k_b)
            Jsel = np.column_stack([Jf[:, :n_b], Jodd]) if k_free else Jodd
            Ja = anti_rows(Jsel, cfg.m, cfg.P_pos)
            JJT = Ja @ Ja.T
            sc = max(float(np.trace(JJT)) / JJT.shape[0], 1e-300)
            accepted = False
            for _ in range(60):
                try:
                    d = -Ja.T @ np.linalg.solve(JJT + damp * sc * np.eye(JJT.shape[0]), r)
                except np.linalg.LinAlgError:
                    damp *= 10.0
                    continue
                xt = x + d
                if k_free and np.max(np.abs(xt[:n_b] - u0)) > ODD_ULIM:
                    damp *= 10.0
                    continue
                evt = evaluate(xt, ct)
                if evt is None:
                    damp *= 10.0
                    continue
                if float(np.linalg.norm(evt[0])) < rn:
                    accepted = True
                    break
                damp *= 10.0
            if not accepted:
                break
            x = xt
            r, C, k, cnd, lam = evt
            rn = float(np.linalg.norm(r))
            damp = max(damp * 0.3, 1e-12)
            iters += 1
        kk, aa, ar = state(x)
        last = dict(eps=float(eps), full_ladder=int(eps >= ladder[-1] * (1 - 1e-9)),
                    residual=rn / tn, iterations=iters,
                    k_min=float(kk.min()), k_max=float(kk.max()), sym_min_eig=float(lam),
                    cond_K=float(cnd), max_abs_a_over_k=float(np.abs(ar).max()),
                    norm_a_over_norm_k=float(np.linalg.norm(aa) / np.linalg.norm(kk)),
                    max_abs_dlogk=float(np.max(np.abs(np.log(kk) - u0))),
                    k_positive=int(np.all(kk > 0)), sym_pd=int(lam > 0))
        if rn / tn > ODD_SUCCESS:
            break
    return last


def predicted_stall(cfg, cols, cdir):
    """At fixed k the reachable directions of the antisymmetric block are, to first order,
    the span of the wedges of the free odd bonds; the residual a stalled solve must leave is
    the component of the target orthogonal to that span."""
    Wg, _ = cfg.wedges()
    Wsel = Wg[:, np.asarray(cols, dtype=int)]
    U, sv, _ = np.linalg.svd(Wsel, full_matrices=False)
    rk = 0 if sv.size == 0 or sv[0] == 0 else int((sv > RTOL * sv[0]).sum())
    proj = U[:, :rk] @ (U[:, :rk].T @ cdir)
    return float(np.linalg.norm(cdir - proj) / np.linalg.norm(cdir)), rk


def part8_odd_bonds():
    rows = []
    m = 5
    for gseed in range(N_ODD_NETWORKS):
        for pseed in range(N_ODD_TARGETS):
            cfg = OddConfig(40, gseed, pseed, m)
            Wg, _ = cfg.wedges()
            rank_wedge, gap_wedge = rank_cols(Wg)
            _, _, piv = sp_qr(Wg, mode="economic", pivoting=True)
            qr_bonds = [int(b) for b in piv]
            rngt = np.random.default_rng(2811000 + 10007 * gseed + 101 * pseed)
            cdir = rngt.normal(size=cfg.dimA)
            cdir /= np.linalg.norm(cdir)
            rngc = np.random.default_rng(2821000 + 10007 * gseed + 101 * pseed)
            triples = [qr_bonds[:3]]
            while len(triples) < N_ODD_TRIPLES:
                cand = sorted(int(b) for b in rngc.permutation(cfg.n_b)[:3])
                if cand not in triples:
                    triples.append(cand)
            base = dict(part=8, size=40, gseed=gseed, pseed=pseed, m=m, p=m,
                        n_bonds=cfg.n_b, n_free=cfg.n_free, dim_A_P=cfg.dimA,
                        rank_wedge=rank_wedge, gap_wedge=gap_wedge)
            assert rank_wedge == cfg.dimA, ("the wedges do not span A_P", base)
            assert gap_wedge > GAP_MIN, ("the wedge rank is ambiguous", base)

            solved = False
            for ti, cols in enumerate(triples):
                for a0 in (1e-3, 1e-2, 5e-2):
                    out = odd_solve(cfg, cols, cdir, a0, k_free=True)
                    if out is None:
                        continue
                    ok = int(out["residual"] < ODD_SUCCESS and out["full_ladder"] == 1
                             and out["k_positive"] == 1 and out["sym_pd"] == 1)
                    rows.append(dict(base, mode="k_free", n_odd=3, triple=ti,
                                     selection="qr_pivots" if ti == 0 else "random",
                                     odd_bonds=" ".join(str(c) for c in cols),
                                     a_start=a0, solved=ok, **out))
                    if ok:
                        solved = True
                        break
                if solved:
                    break
            assert solved, ("no triple of three odd bonds realised the target with the "
                            "stiffnesses free", base)

            # negative control: the same three bonds at FIXED k must stall at the component
            # of the target orthogonal to the span of their three wedges
            cols = triples[0]
            pred, rk = predicted_stall(cfg, cols, cdir)
            out = odd_solve(cfg, cols, cdir, 1e-2, k_free=False, ladder=(EPS_ODD[0],))
            if out is not None:
                rows.append(dict(base, mode="k_fixed", n_odd=3, triple=0,
                                 selection="qr_pivots",
                                 odd_bonds=" ".join(str(c) for c in cols),
                                 a_start=1e-2,
                                 solved=int(out["residual"] < ODD_SUCCESS),
                                 rank_wedges_used=rk, predicted_stall=pred,
                                 stall_ratio=out["residual"] / pred if pred > 0 else np.nan,
                                 **out))
                assert out["residual"] > ODD_SUCCESS, \
                    ("three odd bonds solved the target at fixed k", rows[-1])
                assert abs(rows[-1]["stall_ratio"] - 1.0) < 5e-2, \
                    ("the stall residual does not match the orthogonal component", rows[-1])

            # positive control: p(p-1)/2 = 10 odd bonds at fixed k, the corollary's count
            cols10 = qr_bonds[:cfg.dimA]
            out = odd_solve(cfg, cols10, cdir, 1e-3, k_free=False)
            if out is not None:
                rows.append(dict(base, mode="k_fixed", n_odd=cfg.dimA, triple=0,
                                 selection="qr_pivots",
                                 odd_bonds=" ".join(str(c) for c in cols10),
                                 a_start=1e-3,
                                 solved=int(out["residual"] < ODD_SUCCESS),
                                 rank_wedges_used=cfg.dimA, **out))
    return rows


# ==================================================================================
# summary
# ==================================================================================

def med(xs):
    a = np.array([x for x in xs if x is not None and np.isfinite(x)], dtype=float)
    return float(np.median(a)) if a.size else float("nan")


def summary(main, floor_rows, layout_rows, restart_rows, odd_rows):
    L = []
    p1 = [r for r in main if r["part"] == 1 and r["family"] != "network"]
    p1n = [r for r in main if r["part"] == 1 and r["family"] == "network"]
    p2 = [r for r in main if r["part"] == 2]
    p3 = [r for r in main if r["part"] == 3]

    L.append("=" * 100)
    L.append("Experiment 21 - the deficit delta_L of an imposed task list")
    L.append("=" * 100)

    # ---------------- part 1 ----------------
    L.append("")
    L.append("Part 1  the invariant:  delta_L = dim M - dim M^s = dim(M cap Skew)"
             " = dim A^1_L,  and the")
    L.append("        subspace symmetric responses realise has dimension dim M^s")
    L.append(f"  {'family':22s} {'n':>5s} {'delta>0':>8s} {'max J':>6s} {'max delta':>9s} "
             f"{'defs agree':>11s} {'dim S_L ok':>11s} {'sampled ok':>11s} {'max orth res':>13s}")
    for family in ("coordinate", "supported_gaussian", "unsupported_gaussian",
                   "self_adjoint", "mixed"):
        g = [r for r in p1 if r["family"] == family]
        L.append(f"  {family:22s} {len(g):5d} {sum(1 for r in g if r['delta'] > 0):8d} "
                 f"{max(r['J'] for r in g):6d} {max(r['delta'] for r in g):9d} "
                 f"{sum(r['delta_eq_cap'] for r in g):5d}/{len(g):<5d} "
                 f"{sum(1 for r in g if r['dim_S_L'] == r['dim_Ms']):5d}/{len(g):<5d} "
                 f"{sum(r['achieved_eq_dimMs'] for r in g):5d}/{len(g):<5d} "
                 f"{max(r['max_orth_residual'] for r in g):13.2e}")
    L.append(f"  all {len(p1)} rows: delta = dim(M cap Skew) by the rank identity and by "
             f"principal angles, delta = dim A^1_L,")
    L.append(f"  dim S_L = dim M^s, and the span of the sampled y(C) has dimension dim M^s "
             f"for symmetric and for")
    L.append(f"  positive definite C alike.  Smallest singular-value gap over all ranks taken:"
             f" {min(min(r['gap_M'] for r in p1), min(r['gap_Ms'] for r in p1)):.2e}"
             f"  (cutoff RTOL = {RTOL:g}, GAP_MIN = {GAP_MIN:g})")
    L.append(f"  one-sided bounds:  delta <= q(q-1)/2 in {sum(r['delta_le_qbound'] for r in p1)}"
             f"/{len(p1)} rows,  q <= p in {sum(r['q_le_p'] for r in p1)}/{len(p1)},"
             f"  delta <= p(p-1)/2 in {sum(r['delta_le_pbound'] for r in p1)}/{len(p1)}")
    L.append(f"  equality delta = q(q-1)/2 held in "
             f"{sum(1 for r in p1 if r['delta'] == r['q_bound'])}/{len(p1)} rows; "
             f"delta = 0 whenever q <= 1 in "
             f"{sum(1 for r in p1 if r['q'] <= 1 and r['delta'] == 0)}/"
             f"{sum(1 for r in p1 if r['q'] <= 1)} such rows; every self-adjoint list had "
             f"delta = 0")
    L.append("")
    L.append("  the rank bound of prop:tasklist(v) on Delaunay networks "
             "(rank dy/dk <= min(n_b, dim M - delta_L)):")
    L.append(f"  {'pattern':22s} {'rows':>5s} {'bound held':>11s} {'attained':>9s} "
             f"{'max rank':>9s} {'odd bound held':>15s} {'odd attained':>13s}")
    for kind in ("coordinate", "supported_gaussian", "unsupported_gaussian"):
        g = [r for r in p1n if r["task_pattern"] == kind]
        if not g:
            continue
        L.append(f"  {kind:22s} {len(g):5d} "
                 f"{sum(1 for r in g if r['rank_dy_dk'] <= r['bound_dy_dk']):5d}/{len(g):<5d} "
                 f"{sum(r['attains_dy_dk'] for r in g):4d}/{len(g):<4d} "
                 f"{max(r['rank_dy_dk'] for r in g):9d} "
                 f"{sum(1 for r in g if r['rank_dy_dka'] <= r['bound_dy_dka']):7d}/{len(g):<7d} "
                 f"{sum(r['attains_dy_dka'] for r in g):6d}/{len(g):<6d}")

    # ---------------- part 2 ----------------
    L.append("")
    L.append("Part 2  the digon law (cor:digon):  for coordinate tasks delta_L is the number "
             "of two-cycles of")
    L.append("        the drive-to-read digraph, and a self-loop costs nothing")
    L.append(f"  {'family':22s} {'rows':>6s} {'delta=digons':>13s} {'delta>0':>8s} "
             f"{'max delta':>9s} {'self-loops':>11s}")
    for family in ("random_arcs", "no_self_loops", "self_loops_only", "self_loop_augmented",
                   "symmetric_closure", "repeated_tasks"):
        g = [r for r in p2 if r["family"] == family]
        if not g:
            continue
        L.append(f"  {family:22s} {len(g):6d} {sum(r['delta_eq_digons'] for r in g):6d}"
                 f"/{len(g):<6d} {sum(1 for r in g if r['delta'] > 0):8d} "
                 f"{max(r['delta'] for r in g):9d} "
                 f"{sum(r.get('n_self_loops', 0) for r in g):11d}")
    gp = [r for r in p2 if r["family"] == "self_loop_paired"]
    L.append(f"  paired self-loop test: deleting every self-loop and adding every possible "
             f"self-loop both leave")
    L.append(f"  delta_L unchanged in {sum(r['self_loops_free'] for r in gp)}/{len(gp)} lists "
             f"({sum(r['n_self_loops'] for r in gp)} self-loops removed or added in total)")
    total2 = len([r for r in p2 if r["family"] not in ("named", "self_loop_paired")])
    L.append(f"  over all {total2} random coordinate lists delta_L equalled the digon count "
             f"in every one")
    L.append("")
    L.append("  named lists of the section:")
    L.append(f"  {'key':26s} {'J':>3s} {'dim M':>6s} {'dim M^s':>8s} {'delta':>6s} "
             f"{'digons':>7s} {'q':>3s} {'forfeited fraction':>19s}")
    for r in [x for x in p2 if x["family"] == "named"]:
        L.append(f"  {r['key']:26s} {r['J']:3d} {r['dim_M']:6d} {r['dim_Ms']:8d} "
                 f"{r['delta']:6d} {r['n_digons']:7d} {r['q']:3d} "
                 f"{r['forfeited_fraction']:19.4f}")
    L.append("  the digon list forfeits 1/2 of what was asked for; the 2x2 block that "
             "encloses it forfeits 1/4")
    L.append("  of four values, two of which were never asked for.  The forced relation of "
             "the digon list is y_1 = y_2.")

    # ---------------- part 3 ----------------
    L.append("")
    L.append("Part 3  the block law is the full-block case (prop:taskblock), in EXACT "
             "rational arithmetic")
    L.append(f"  {len(p3)} blocks, m_T and m_S from 1 to 5 and every p from 0 to min(m_T,m_S):")
    L.append(f"    dim M = m_T m_S and A^0_L = 0 in {len(p3)}/{len(p3)}")
    L.append(f"    delta_L = p(p-1)/2 and dim A_L = p(p-1)/2 in "
             f"{sum(1 for r in p3 if r['delta'] == r['expected_delta'])}/{len(p3)}")
    L.append(f"    ||Pi_{{A_L}} y*||^2 = (1/4) ||B - B^T||_F^2 as an identity between exact "
             f"rationals in "
             f"{sum(r['exact_match'] for r in p3)}/{len(p3)}")
    L.append(f"    the floating-point machinery of parts 1 and 2 returns the same delta_L in "
             f"{sum(1 for r in p3 if r['delta_float'] == r['delta'])}/{len(p3)}")
    L.append(f"  {'m_T':>4s} {'m_S':>4s} {'p':>3s} {'J':>4s} {'dim M':>6s} {'dim M^s':>8s} "
             f"{'delta':>6s} {'p(p-1)/2':>9s} {'exact floor^2 (rational)':>26s}")
    for r in p3:
        if r["p"] == min(r["m_T"], r["m_S"]) and r["m_T"] == r["m_S"]:
            L.append(f"  {r['m_T']:4d} {r['m_S']:4d} {r['p']:3d} {r['J']:4d} {r['dim_M']:6d} "
                     f"{r['dim_Ms']:8d} {r['delta']:6d} {r['expected_delta']:9d} "
                     f"{str(r['floor_sq_exact']):>26s}")

    # ---------------- part 4 ----------------
    p4 = [r for r in floor_rows if r["family"] in ("coordinate", "supported_gaussian",
                                                   "unsupported_gaussian", "mixed")]
    L.append("")
    L.append("Part 4  the floor (thm:taskfloor):  ||y(C) - y*|| >= ||Pi_{A_L} y*||, split "
             "orthogonally into a")
    L.append("        list-inconsistency term and a reciprocity term")
    L.append(f"  {'family':22s} {'rows':>5s} {'delta>0':>8s} {'max split res':>14s} "
             f"{'max |floor-lsq|':>16s} {'max |gap|':>11s} {'med floor':>10s} "
             f"{'med recip term | delta>0':>25s}")
    for family in ("coordinate", "supported_gaussian", "unsupported_gaussian", "mixed"):
        g = [r for r in p4 if r["family"] == family]
        gd = [r for r in g if r["delta"] > 0]
        L.append(f"  {family:22s} {len(g):5d} {len(gd):8d} "
                 f"{max(r['split_residual'] for r in g):14.2e} "
                 f"{max(r['floor_vs_lstsq'] for r in g):16.2e} "
                 f"{max(r['attained_gap'] for r in g):11.2e} "
                 f"{med([r['floor'] for r in g]):10.4f} "
                 f"{med([r['term_reciprocity'] for r in gd]):25.4f}")
    L.append(f"  over all {len(p4)} rows the floor equals the least squares over Sym(n) and "
             f"is attained there, the")
    L.append(f"  minimiser is symmetric to {max(r['minimiser_asymmetry'] for r in p4):.1e} "
             f"relative, and ||Pi_{{A^0_L}} y*|| is the least squares over all X to "
             f"{max(r['term_list_vs_lstsq'] for r in p4):.1e}")
    inf_rows = [r for r in floor_rows if r["family"] == "infimum_not_attained"]
    L.append(f"  infimum, not minimum, over symmetric INVERTIBLE C:  n = 1, one task "
             f"f = g = e_1, y* = 0, floor 0;")
    L.append(f"    C = (t) is invertible for every t != 0 and the error is exactly |t| > 0; "
             f"t from 1e-1 down to "
             f"{min(r['c_value'] for r in inf_rows):.0e} gives errors "
             f"{max(r['attained_error'] for r in inf_rows):.0e} down to "
             f"{min(r['attained_error'] for r in inf_rows):.0e}, never 0 "
             f"({len(inf_rows)}/{len(inf_rows)} rows)")
    cone = [r for r in floor_rows if r["family"] == "cone_not_closed"]
    L.append(f"  the cone over C > 0 need not be closed:  tasks (e_1,e_1) and (e_2,e_1), "
             f"y* = (-1, 5), infimum 1;")
    L.append(f"    the error along C_11 -> 0+ falls to "
             f"{min(r['attained_error'] for r in cone):.12f} and the excess over 1 to "
             f"{min(r['excess_over_infimum'] for r in cone):.2e}, always positive "
             f"({len(cone)}/{len(cone)} rows)")
    hig = [r for r in floor_rows if r["family"] == "higham_counterexample"][0]
    pdw = [r for r in floor_rows if r["family"] == "higham_floor_not_attained_pd"]
    L.append(f"  the Higham truncation is wrong by a factor of two:  n = 2, tasks "
             f"f_j = g_j = e_1, e_2, e_1+e_2,")
    L.append(f"    y* = (1, 1, -3);  delta_L = {hig['delta']} so the reciprocity floor is "
             f"{hig['floor']:.1f};  exact floor over C >= 0 = "
             f"{hig['floor_pd_exact']:.1f}, found numerically as "
             f"{hig['floor_pd_numeric']:.12f}, realised at")
    L.append(f"    y = ({hig['y_opt_1']:.9f}, {hig['y_opt_2']:.9f}, {hig['y_opt_3']:.9f}), "
             f"that is y = (1, 1, 0), which forces")
    L.append(f"    C = [[{hig['C_psd_11']:.0f}, {hig['C_psd_12']:.0f}], "
             f"[{hig['C_psd_12']:.0f}, {hig['C_psd_22']:.0f}]] "
             f"(eigenvalues {hig['eig_C_psd_min']:.1f} and {hig['eig_C_psd_max']:.1f}, "
             f"det {hig['det_C_psd']:.1f}): positive SEMIdefinite and SINGULAR, so 3 is the "
             f"value of the")
    L.append(f"    convex program over C >= 0 and is attained by NO C > 0 - hence by no "
             f"passive network; "
             f"{len(pdw)}/{len(pdw)} rows walking C + tI down to t = 1e-12 keep an error "
             f"above 3,")
    L.append(f"    the smallest excess being "
             f"{min(r['excess_over_infimum'] for r in pdw):.2e}.  The identity is NOT the "
             f"minimiser: y(I) = ({hig['y_identity_1']:.0f}, {hig['y_identity_2']:.0f}, "
             f"{hig['y_identity_3']:.0f}) and")
    L.append(f"    the error there is {hig['error_at_identity']:.12f}, not 3.")
    L.append(f"    the eigenvalue truncation of B = [[1, -5/2], [-5/2, 1]] (eigenvalues "
             f"{hig['eig_B_min']:.1f} and {hig['eig_B_max']:.1f}) returns "
             f"{hig['higham_on_B']:.1f}, a ratio of "
             f"{hig['ratio_exact_over_higham']:.12f}")

    # ---------------- part 5 ----------------
    p5 = [r for r in layout_rows if r["part"] == 5]
    nineteen = [r for r in p5 if r["in_nineteen"] == 1 and "variant" not in r]
    variants = [r for r in p5 if "variant" in r]
    L.append("")
    L.append("Part 5  the nineteen published layouts of Table 2, as task lists")
    L.append(f"  {'key':22s} {'drive':>9s} {'m_S':>4s} {'m_T':>4s} {'J':>4s} {'dim M':>6s} "
             f"{'dim M^s':>8s} {'delta':>6s} {'digons':>7s} {'p':>3s} {'q':>3s}")
    for r in nineteen:
        L.append(f"  {r['key']:22s} {r['drive']:>9s} {r['m_S']:4d} {r['m_T']:4d} {r['J']:4d} "
                 f"{r['dim_M']:6d} {r['dim_Ms']:8d} {r['delta']:6d} {r['n_digons']:7d} "
                 f"{r['p']:3d} {r['q']:3d}")
    L.append(f"  layouts with delta_L > 0: "
             f"{sum(1 for r in nineteen if r['delta'] > 0)} of {len(nineteen)};  "
             f"all nineteen have q = 0, hence delta_L = 0 for WHATEVER sub-list the authors")
    L.append(f"  imposed, coordinate or not.  Force-driven rows (a theorem): "
             f"{sum(1 for r in nineteen if r['drive'] == 'force')};  imposed-displacement "
             f"rows (the analogue): {sum(1 for r in nineteen if r['drive'] != 'force')}")
    L.append(f"  the same at the sub-list level: {len(variants)} further lists drawn on the "
             f"same terminals - random sub-lists of")
    L.append(f"  each block, and arbitrary non-coordinate patterns supported on the driven "
             f"and read sets (ghost-bond dipoles,")
    L.append(f"  principal components) - all have q = 0 and delta_L = 0 "
             f"({sum(1 for r in variants if r['delta'] == 0)}/{len(variants)}), so the "
             f"conclusion does not depend")
    L.append(f"  on the layout being read as a full block or on the patterns being "
             f"coordinate vectors.")
    L.append("")
    L.append("  rows outside the nineteen:")
    L.append(f"  {'key':22s} {'drive':>9s} {'J':>4s} {'dim M':>6s} {'dim M^s':>8s} "
             f"{'delta':>6s} {'digons':>7s} {'self-loops':>11s} {'q':>3s}")
    for r in [x for x in p5 if x["in_nineteen"] == 0 and "variant" not in x]:
        dg = f"{r['n_digons']:7d}" if "n_digons" in r else f"{'n/a':>7s}"
        L.append(f"  {r['key']:22s} {r['drive']:>9s} {r['J']:4d} {r['dim_M']:6d} "
                 f"{r['dim_Ms']:8d} {r['delta']:6d} {dg} "
                 f"{r.get('n_self_loops', 0):11d} {r['q']:3d}")
    L.append(f"  (the digon count is n/a for a list whose drives are not coordinate "
             f"vectors: cor:digon assumes they are)")
    du = [r for r in p5 if r["key"] == "Du2026_Fig2"][0]
    dub = [r for r in p5 if r["key"] == "Du2026_Fig2_blocks"][0]
    L.append(f"  Du et al. Fig. 2 is EXCLUDED from the nineteen.  Its protocol clamps three "
             f"units SIMULTANEOUSLY, so it")
    L.append(f"  imposes J = {du['J']} scalar demands, not {dub['J']}: with the two combined "
             f"drives e_1+e_2+e_3 and e_4+e_5+e_6,")
    L.append(f"  dim M = {du['dim_M']}, dim M^s = {du['dim_Ms']}, q = {du['q']} and "
             f"delta_L = {du['delta']}, the one relation being Maxwell-Betti")
    L.append(f"  between the combined drives (relation vector vs (1,1,1,-1,-1,-1): "
             f"{du['relation_vs_maxwell_betti']:.2e}).")
    L.append(f"  The ENCLOSING pair of full 3x3 blocks, in which each clamped unit would be "
             f"driven on its own, is a")
    L.append(f"  different and larger list: J = {dub['J']}, dim M = {dub['dim_M']}, "
             f"dim M^s = {dub['dim_Ms']}, {dub['n_digons']} digons, delta_L = {dub['delta']}."
             f"  Nine is the")
    L.append(f"  deficit of that enclosure and not of the protocol; charging it to Fig. 2 "
             f"would be the padding the")
    L.append(f"  section's closing caution forbids.  p = {du['p']} within either target.  "
             f"The drive is imposed, so both")
    L.append(f"  counts are the imposed-drive ANALOGUE of the law - what a force-driven list "
             f"of the same shape would")
    L.append(f"  forfeit - and not an instance of the theorem.")
    L.append(f"  The two demonstrations the forecast of Sec. 7 rested on, "
             f"LiMao_Supplementary and Du2026_Fig3e,")
    L.append(f"  contribute self-loops only and have delta_L = 0: the task-list law sharpens "
             f"that forecast, replacing")
    L.append(f"  the shared terminal by the reversed pair as the quantity that has to rise.")

    # ---------------- part 6 ----------------
    p6a = [r for r in layout_rows if r.get("part") == 6 and r["family"] == "abstract"]
    p6n = [r for r in layout_rows if r.get("part") == 6 and r["family"] == "network"]
    L.append("")
    L.append("Part 6  Li and Mao's in-situ backpropagation measurement list "
             "(forward + adjoint, all elongations read)")
    L.append(f"  abstract compatibility matrices : delta_L = 1 in "
             f"{sum(1 for r in p6a if r['delta'] == 1)}/{len(p6a)} random lists, q = 2 in "
             f"{sum(1 for r in p6a if r['q'] == 2)}/{len(p6a)}")
    L.append(f"  real Delaunay networks          : delta_L = 1 in "
             f"{sum(1 for r in p6n if r['delta'] == 1)}/{len(p6n)}, q = 2 in "
             f"{sum(1 for r in p6n if r['q'] == 2)}/{len(p6n)}, "
             f"span{{q_b}} = R^n in {sum(1 for r in p6n if r['rank_G'] == r['n'])}/{len(p6n)}")
    L.append(f"  the single relation is Maxwell-Betti: recovering f_out from the forward half "
             f"of lambda and -f_in from")
    L.append(f"  the adjoint half leaves a relative residual of at most "
             f"{max(max(r['maxwell_betti_residual_forward'] for r in p6n), max(r['maxwell_betti_residual_adjoint'] for r in p6n)):.2e}")
    L.append(f"  delta_L = 1 attains the cap q(q-1)/2 = 1 of cor:taskoverlap; the method "
             f"USES the relation and pays no floor.")

    # ---------------- part 7 ----------------
    L.append("")
    L.append("Part 7  restart sensitivity of experiment 13, part 3 (generic targets, held "
             "fixed; only the number of")
    L.append("        Levenberg-Marquardt restarts changes, and the four of experiment 13 "
             "are the first four of the sixteen)")
    r2_4 = [r["ratio_thm2_4"] for r in restart_rows]
    r3_4 = [r["ratio_thm3_4"] for r in restart_rows]
    r2_16 = [r["ratio_thm2_16"] for r in restart_rows]
    r3_16 = [r["ratio_thm3_16"] for r in restart_rows]
    L.append(f"  {len(restart_rows)} generic targets over "
             f"{len(set((r['n_nodes'], r['geom_seed']) for r in restart_rows))} networks")
    L.append(f"  {'restarts':>9s} {'median vs Thm 2':>16s} {'median vs Thm 3':>16s} "
             f"{'min vs Thm 3':>13s} {'max vs Thm 3':>13s} {'med improvement':>16s}")
    L.append(f"  {RESTARTS_LOW:9d} {med(r2_4):16.4f} {med(r3_4):16.4f} "
             f"{min(r3_4):13.4f} {max(r3_4):13.4f} {'-':>16s}")
    L.append(f"  {RESTARTS_HIGH:9d} {med(r2_16):16.4f} {med(r3_16):16.4f} "
             f"{min(r3_16):13.4f} {max(r3_16):13.4f} "
             f"{med([r['improvement'] for r in restart_rows]):16.6f}")
    L.append(f"  quadrupling the restarts moves the median slack against Theorem 2 from "
             f"{med(r2_4):.4f} to {med(r2_16):.4f}")
    L.append(f"  and against Theorem 3 from {med(r3_4):.4f} to {med(r3_16):.4f}: the slack "
             f"experiment 13 reports is a property of")
    L.append(f"  the reachable set and not of the optimiser's luck.  A restart beyond the "
             f"first four improved the best")
    L.append(f"  error in {sum(1 for r in restart_rows if r['best_restart_index'] >= RESTARTS_LOW)}"
             f" of {len(restart_rows)} targets, by a median of "
             f"{med([r['improvement'] for r in restart_rows]) * 100:.4f} per cent.")

    # ---------------- part 8 ----------------
    L.append("")
    L.append("Part 8  a prescribed antisymmetric shared block from THREE odd bonds, when the "
             "stiffnesses are free too")
    L.append("        (40-node Delaunay networks, m = p = 5, dim A_P = p(p-1)/2 = 10, target "
             "||A||_F = 1e-2 ||R(k_0,0)||_F)")
    kf = [r for r in odd_rows if r["mode"] == "k_free"]
    won = [r for r in kf if r["solved"] == 1]
    L.append(f"  {'net':>4s} {'target':>7s} {'bonds':>18s} {'sel':>10s} {'rel residual':>13s} "
             f"{'min k':>10s} {'min eig sym K':>14s} {'max |a_b|/k_b':>14s} {'max |dlog k|':>13s}")
    for r in won:
        L.append(f"  {r['gseed']:4d} {r['pseed']:7d} {r['odd_bonds']:>18s} "
                 f"{r['selection']:>10s} {r['residual']:13.3e} {r['k_min']:10.3e} "
                 f"{r['sym_min_eig']:14.3e} {r['max_abs_a_over_k']:14.3e} "
                 f"{r['max_abs_dlogk']:13.3f}")
    L.append(f"  {len(won)} of {N_ODD_NETWORKS * N_ODD_TARGETS} (network, target) pairs "
             f"solved with three odd bonds; worst relative residual "
             f"{max(r['residual'] for r in won):.3e},")
    L.append(f"  median {med([r['residual'] for r in won]):.3e}.  Every solution has all "
             f"k_b > 0 (smallest {min(r['k_min'] for r in won):.3e}) and sym(K_ff) positive "
             f"definite")
    L.append(f"  at the solution (smallest eigenvalue "
             f"{min(r['sym_min_eig'] for r in won):.3e}); the continuation rejects any step "
             f"that loses either property, so both hold along the whole path.  "
             f"{sum(1 for r in won if r['selection'] == 'qr_pivots')} of {len(won)} were "
             f"solved by the first three")
    L.append(f"  pivots of the pivoted QR of the wedge matrix; the rest needed another "
             f"triple, so three bonds suffice but not every triple does.")
    kfix3 = [r for r in odd_rows if r["mode"] == "k_fixed" and r["n_odd"] == 3]
    kfix10 = [r for r in odd_rows if r["mode"] == "k_fixed" and r["n_odd"] == 10]
    if kfix3:
        L.append(f"  negative control, the same three bonds at FIXED k: none solved "
                 f"({sum(r['solved'] for r in kfix3)}/{len(kfix3)}); the stall residual "
                 f"matches the component of the")
        L.append(f"  target orthogonal to the span of the three wedges, median ratio "
                 f"{med([r['stall_ratio'] for r in kfix3]):.6f}, worst "
                 f"|ratio - 1| = {max(abs(r['stall_ratio'] - 1.0) for r in kfix3):.2e} "
                 f"(rank of the three wedges: "
                 f"{sorted(set(r['rank_wedges_used'] for r in kfix3))})")
    if kfix10:
        full10 = [r for r in kfix10 if r["solved"] == 1 and r["full_ladder"] == 1]
        part10 = [r for r in kfix10 if r not in full10]
        L.append(f"  positive control, p(p-1)/2 = 10 bonds at FIXED k (the count of Corollary 17, "
                 f"cor:submersion): "
                 f"{len(full10)} of {len(kfix10)} carried the full ladder to the 1e-2 target")
        # part10 is "did not carry the full ladder AND solve"; that is NOT the same
        # as "stopped earlier".  A row can reach the 1e-2 rung (full_ladder == 1)
        # and still fail to converge there.  Split the two cases before reporting,
        # or the count and the median below are both wrong.
        early10 = [r for r in part10 if r["full_ladder"] == 0]
        atgoal10 = [r for r in part10 if r["full_ladder"] == 1]
        L.append(f"  and solved it (worst relative residual "
                 f"{max(r['residual'] for r in full10):.2e} there); the other "
                 f"{len(part10)} missed the 1e-2 target: "
                 f"{len(early10)} halted below it, at a median target size of "
                 f"{med([r['eps'] for r in early10]):.1e}, and "
                 f"{len(atgoal10)} reached 1e-2 and failed to converge there")
        L.append(f"  (worst relative residual over all five, {max(r['residual'] for r in part10):.2e}; "
                 f"the at-goal row's own residual is "
                 f"{max([r['residual'] for r in atgoal10], default=float('nan')):.2e}).  "
                 f"sym(K_ff) stays positive definite on every row (sym_pd == "
                 f"{sorted(set(r['sym_pd'] for r in kfix10))}); its smallest eigenvalue is "
                 f"driven to {min(r['sym_min_eig'] for r in kfix10):.1e}, i.e. to the edge, "
                 f"but definiteness is never lost.  Freeing the stiffnesses is what lets "
                 f"three bonds do at 1e-2 what ten cannot always do.")
    L.append("")
    L.append("=" * 100)
    return "\n".join(L)


# ==================================================================================

def main():
    os.makedirs(RESULTS, exist_ok=True)
    t0 = time.time()

    main_rows = part1_invariant()
    note(f"part 1 (invariant) done: {len(main_rows)} rows, {time.time() - t0:.1f} s")
    t = time.time()
    main_rows += part1_network_bound()
    note(f"part 1 (network rank bound) done, {time.time() - t:.1f} s")
    t = time.time()
    main_rows += part2_digons()
    note(f"part 2 (digons) done, {time.time() - t:.1f} s")
    t = time.time()
    main_rows += part3_block_exact()
    note(f"part 3 (exact block) done, {time.time() - t:.1f} s")
    t = time.time()
    floor_rows = part4_floor()
    note(f"part 4 (floor) done, {time.time() - t:.1f} s")
    t = time.time()
    layout_rows = part5_layouts()
    note(f"part 5 (layouts) done, {time.time() - t:.1f} s")
    t = time.time()
    layout_rows += part6_limao()
    note(f"part 6 (Li & Mao) done, {time.time() - t:.1f} s")
    t = time.time()
    restart_rows = part7_restarts()
    note(f"part 7 (restarts) done, {time.time() - t:.1f} s")
    t = time.time()
    odd_rows = part8_odd_bonds()
    note(f"part 8 (three odd bonds) done, {time.time() - t:.1f} s")

    write_csv(main_rows, CSV_MAIN)
    write_csv(floor_rows, CSV_FLOOR)
    write_csv(layout_rows, CSV_LAYOUTS)
    write_csv(restart_rows, CSV_RESTARTS)
    write_csv(odd_rows, CSV_ODD)

    print(summary(main_rows, floor_rows, layout_rows, restart_rows, odd_rows))
    print()
    for path, rws in ((CSV_MAIN, main_rows), (CSV_FLOOR, floor_rows),
                      (CSV_LAYOUTS, layout_rows), (CSV_RESTARTS, restart_rows),
                      (CSV_ODD, odd_rows)):
        print(f"wrote {os.path.relpath(path, ROOT)} ({len(rws)} rows)")
    note(f"total {time.time() - t0:.1f} s")


if __name__ == "__main__":
    main()


==> anc/experiments/exp22_price_of_nonreciprocity.py <==
"""
Experiment 22 - the price of non-reciprocity: the ratio a target demands, the least odd
coupling to first order, and the torque-free realisation.

This script supplies the numbers quoted in the subsection "The price of non-reciprocity"
(sec:price) of the preprint, for Proposition prop:ratio, Corollary cor:price and
Proposition prop:torquefree.  Conventions - network builder, pinning, seeds, wedge matrix,
pivoted-QR selection, Newton with minimum-norm steps - are those of
experiments/exp18_wedge_recovery.py and experiments/exp19_submersion_check.py, and the
336-configuration ensemble of Part 4 IS the ensemble of exp19 (same sweep, same seeds, same
targets), rebuilt here from the same deterministic recipe.

Notation.  For a real square Z write sym Z = (Z + Z^T)/2, anti Z = (Z - Z^T)/2 and, when
sym Z > 0,
        eta(Z) = || (sym Z)^{-1/2} (anti Z) (sym Z)^{-1/2} ||_2 .
K_ff = K_ff(k, a) restricted to the free degrees of freedom, K_s = sym K_ff, K_a = anti K_ff,
C = K_ff^{-1}, C_P = C[P, P], and W is the raw (unnormalised) wedge matrix of exp18/exp19,
whose column b is vec_<(z_b|_P ^ w_b|_P) with w_b = C q_b, z_b = C s_b at (k_0, 0).
delta_p = p(p-1)/2.

Six parts.

  Part 0 (the first-order lemma; results/exp22_lemma.csv).  The two identities the proofs of
     cor:price and prop:torquefree rest on, checked numerically on Delaunay networks and on
     triangular lattices at p = 2..6:
       (a)  vec_<( dF_0[a] ) = -(1/2) W a, against CENTRAL DIFFERENCES of the exact response
            anti C_P(k_0, t a) in t, and separately against the exact Jacobian of
            src/network.py;
       (b)  K_a = -(1/2) (L_a kron epsilon)_ff with epsilon = [[0,1],[-1,0]] and L_a the graph
            Laplacian with signed bond weights a_b, at arbitrary a (the identity is exact in
            a, not only to first order).
     Relative errors are written to the CSV, and the script asserts that they stay below the
     tolerances printed in the summary.

  Part 1 (eq:ratio on abstract matrices; results/exp22_ratio_abstract.csv).  N_ABSTRACT
     random real K_ff = K_s + K_a with K_s > 0, of sizes 2..8, spectra of K_s spread over up
     to six decades and ||K_a||_2/||K_s||_2 from 1e-3 to 1e3, with a random shared set P of
     size 2..n, INCLUDING p = n (the equality case of prop:ratio).  Reports the largest
     observed eta(C_P)/eta(K_ff), over all cases and over proper subsets P alone.

     The two clauses of prop:ratio are counted APART and are never added together.  Where P
     is a proper subset the proposition asserts the strict inequality, and the count is
     "ratio <= 1 + RATIO_TOL".  Where P is the whole free set it asserts EQUALITY, and the
     only meaningful count is "|ratio - 1| <= EQ_ROUNDOFF_TOL": an equality case landing a
     few parts in 1e5 above 1 at cond(K_s) ~ 1e5 is round-off in two inverse square roots,
     not a counterexample, and no field of the CSV or of the JSON records it as one.

  Part 2 (eq:ratio inside the odd-bond model, and the passive substitution;
     results/exp22_ratio_model.csv).  Odd-bond configurations: Delaunay networks of 9, 16, 24
     and 32 nodes, three geometry seeds each, lognormal k, a random shared set P of size
     2..6, and an odd coupling a = (frac * t_edge) a_dir, where t_edge is the distance from
     a = 0 along the drawn direction a_dir to the boundary of {sym K_ff > 0} (computed from
     the generalised spectrum, since sym K_ff is affine in a) and `frac` runs over the fixed
     grid PD_FRACS.  So K_s > 0 holds by construction, the coupling size is spread over a
     stated range instead of one arbitrary draw, and the sweep reaches to within 1e-3 of the
     boundary.  Two comparisons per case:
       (i)  eta(C_P) <= eta(K_ff), the inequality as prop:ratio states it, with K_s the
            symmetric part of the ACTIVE operator;
       (ii) eta(C_P) <= || K_0^{-1/2} K_a K_0^{-1/2} ||_2 with K_0 = K_ff(k, 0), i.e. the same
            inequality with the PASSIVE symmetric part substituted for K_s.  This is the
            substitution the paragraph after prop:ratio says fails in general; the number of
            failures is counted here.

     BOTH COMPARISONS ARE MADE ON TWO SUB-ENSEMBLES, on the same draws, and are reported
     separately at every coupling level:
       (a) the SMALL SHARED SET, P of size 2..6 drawn at random, which against n_free >= 15
           is always a small proper sub-block.  There eta(C_P) sits far below eta(K_ff) for a
           reason that has nothing to do with the substitution (the median ratio_active is
           about 0.12), so a passive-substituted inequality that survives is measuring that
           slack and not the substitution.
       (b) P = THE WHOLE FREE SET, where eq:ratio is an EQUALITY and the substitution is
           therefore being asked to do exactly what K_s does.  This is the sub-ensemble that
           settles whether K_ff(k, 0) can stand in for sym K_ff, and it is the honest place
           to read the failure rate.  The structural reason it cannot is measured too, with
           what is PROVED kept apart from what is MEASURED.  The dropped term is
           M = K_s - K_ff(k, 0), the restriction to the FREE degrees of freedom of
           sum_b a_b (s_b q_b^T + q_b s_b^T)/2.  On the WHOLE operator that term is
           traceless - that is proved, since s_b . q_b = 0 bond by bond, and it is checked
           in column trace_sym_M_full_rel.  Tracelessness need NOT survive the restriction
           to the free block, which is where the comparison with K_s is made, so a negative
           direction there does not follow from it; it is MEASURED on the free block itself,
           column lam_min_sym_M_free_rel < 0.  That measurement is what makes M indefinite,
           hence K_s never dominates K_ff(k, 0) in the positive-semidefinite order, and the
           order that would make the substitution safe, K_ff(k, 0) <= K_s, is the one that
           fails.

  Part 3 (pivoted QR against brute force; results/exp22_qr_vs_bruteforce.csv).  Corollary
     cor:price says that minimising the worst-case first-order price over supports of size
     delta_p is exactly maximising sigma_min(W_B).  On nine-node Delaunay networks at p = 3
     (delta_p = 3), over ten seeds, the first three pivots of the pivoted QR of the raw wedge
     matrix - the selection rule of experiment 18 - are compared with an exhaustive search
     over all C(n_b, 3) supports.

     THE TEN SEEDS VARY BOTH GEOMETRY AND STIFFNESS, AND THE TERMINAL SET WITH THEM: seed s
     gives triangulated_network(9, seed=1000+s), k = exp(N(0, 0.4)) and P = 3 free degrees of
     freedom, all drawn from generators keyed to s.  The ten instances are therefore ten
     different networks, not one network with ten stiffness draws.

     The part asserts that it reports exactly ten seeds and that the QR support was found in
     the enumeration, so that a degenerate K_0 or a missed pivot tuple aborts the run instead
     of quietly reporting a count out of fewer than ten, or a ratio of zero.

  Part 4 (prop:torquefree, spanning and solving; results/exp22_torquefree.csv).  The 336
     configurations of exp19 (Delaunay, N in {16, 24, 32, 40}, three geometry seeds, m = 3..6,
     p = 2..m, two stiffness seeds), with exp19's own antisymmetric targets at
     eps in {1e-4, 1e-3, 1e-2}.  Per configuration:
       (a) dim ker Q^T, the dimension of the self-stress space of the unpinned framework, and
           the check ker Q_f^T = ker Q^T (the three pins are statically determinate);
       (b) whether the torque-free couplings span the target space, W K = R^{delta_p}, where
           K = {a : (a_b L_b)_b in ker Q^T};
       (c) in the spanning configurations, a Newton solve for a in K realising the target
           exactly, with the net moment rho^T K_ff(k_0, a) measured on the solution;
       (d) the price ||a_K|| / ||a*|| against the least-norm coupling a* = -2 W^+ vec_<(B_a)
           of cor:price, for BOTH torque-free couplings: the Newton solution (which realises
           the target exactly) and the first-order least-norm element of K.

     The two price columns are quoted on STATED sets, which are not the same set and are not
     silently interchanged.  price_newton_over_astar exists only where the Newton solve
     converged, so its quantiles are over the SOLVED spanning rows.  price_linear_over_astar
     is a purely first-order quantity, defined wherever the configuration spans, so it is
     reported twice: over the same solved rows (comparable with the Newton column) and over
     ALL spanning rows (its own natural set).  At eps = 1e-4 all 316 spanning configurations
     solve and the two coincide; at 1e-3 and 1e-2 they differ by the two hard configurations.

  Part 5 (the summary; results/exp22_summary.json).  Every number the subsection quotes, with
     the CSV column it is computed from, in one machine-readable file.

Deterministic: every random draw comes from numpy.random.default_rng(<integer expression>).
NumPy and SciPy only.  Runtime about 15 s on the reference machine.

Run it as `python3 -B exp22_price_of_nonreciprocity.py` to leave no __pycache__ behind.
"""

import json
import os
import sys
import time
from itertools import combinations

import numpy as np
from scipy.linalg import lstsq as sp_lstsq, qr as sp_qr, eigh as sp_eigh

HERE = os.path.dirname(os.path.abspath(__file__))
ROOT = os.path.abspath(os.path.join(HERE, ".."))
sys.path.insert(0, os.path.join(ROOT, "src"))

from network import (triangulated_network, triangular_lattice, bond_vectors,   # noqa: E402
                     stiffness, pinned_dofs, free_indices, jacobian_response)

RESULTS = os.path.join(ROOT, "results")
CSV_LEMMA = os.path.join(RESULTS, "exp22_lemma.csv")
CSV_ABSTRACT = os.path.join(RESULTS, "exp22_ratio_abstract.csv")
CSV_MODEL = os.path.join(RESULTS, "exp22_ratio_model.csv")
CSV_QR = os.path.join(RESULTS, "exp22_qr_vs_bruteforce.csv")
CSV_TORQUE = os.path.join(RESULTS, "exp22_torquefree.csv")
JSON_SUMMARY = os.path.join(RESULTS, "exp22_summary.json")

RTOL = 1e-9                      # the paper's relative rank cutoff
RATIO_TOL = 1e-9                 # slack allowed on the INEQUALITY clause of prop:ratio
# Slack allowed on the EQUALITY clause of prop:ratio (P = the whole free set).  eta costs two
# inverse square roots on top of an inversion, so the attainable accuracy of an identity that
# is exact in exact arithmetic degrades with cond(K_s); at cond(K_s) ~ 4e5 a few parts in 1e5
# is what double precision gives.  The measured worst deviation is reported beside this
# constant in the summary and in the JSON, and the run aborts if it ever exceeds it.
EQ_ROUNDOFF_TOL = 1e-3
NEWTON_TOL = 1e-13               # relative residual at which a solve is declared converged
NEWTON_MAXIT = 30
SUCCESS_TOL = 1e-10              # threshold used in the summary counts (exp19's)
COND_MAX = 1e13                  # K_ff is "invertible" if cond_1(K_ff) < COND_MAX

N_ABSTRACT = 3000                # Part 1 cases
MODEL_NETS = ((9, 0), (9, 1), (9, 2), (16, 0), (16, 1), (16, 2),
              (24, 0), (24, 1), (24, 2), (32, 0), (32, 1), (32, 2))
N_PER_NET = 40                   # Part 2 draws of (k, P, a_dir) per network
# Each draw is evaluated at this fixed grid of coupling sizes, as a fraction of the distance
# from a = 0 to the boundary of {sym K_ff > 0} along the drawn direction.  The grid is
# deterministic and is reported per value in the summary, so that the failure count of the
# passive substitution is read against a stated spread of coupling sizes rather than against
# one arbitrary draw: 12 * 40 * 7 = 3360 cases.
PD_FRACS = (0.1, 0.3, 0.5, 0.7, 0.9, 0.99, 0.999)
QR_SEEDS = tuple(range(10))      # Part 3: ten seeds
EPS_TORQUE = (1e-4, 1e-3, 1e-2)  # Part 4 target sizes (exp19's first three)

EPSILON = np.array([[0.0, 1.0], [-1.0, 0.0]])       # the quarter turn of rem:edgewedge


# ----------------------------------------------------------------------------------
# small linear algebra
# ----------------------------------------------------------------------------------

def sym(Z):
    return 0.5 * (Z + Z.T)


def anti(Z):
    return 0.5 * (Z - Z.T)


def inv_sqrt_pd(M):
    """M^{-1/2} for a symmetric positive definite M; None if M is not positive definite."""
    w, V = np.linalg.eigh(sym(M))
    if w[0] <= 0.0:
        return None
    return (V / np.sqrt(w)) @ V.T


def eta(Z):
    """|| (sym Z)^{-1/2} (anti Z) (sym Z)^{-1/2} ||_2; NaN if sym Z is not positive definite."""
    H = inv_sqrt_pd(sym(Z))
    if H is None:
        return np.nan
    return float(np.linalg.norm(H @ anti(Z) @ H, 2))


def eta_with(Z, S):
    """The same whitened norm with an EXTERNALLY supplied symmetric part S in place of sym Z.

    This is the substitution the text says fails: S = K_ff(k, 0) instead of S = sym K_ff(k, a).
    """
    H = inv_sqrt_pd(S)
    if H is None:
        return np.nan
    return float(np.linalg.norm(H @ anti(Z) @ H, 2))


def rank_of_raw(M, rtol=RTOL):
    if M.size == 0 or min(M.shape) == 0:
        return 0
    sv = np.linalg.svd(M, compute_uv=False)
    return 0 if sv[0] == 0 else int((sv > rtol * sv[0]).sum())


def quantiles(x):
    """[min, 10%, median, 90%, max] - the quantile tuple the project's notes use."""
    a = np.asarray([v for v in x if np.isfinite(v)], dtype=float)
    if a.size == 0:
        return [float("nan")] * 5
    return [float(a.min()), float(np.quantile(a, 0.1)), float(np.median(a)),
            float(np.quantile(a, 0.9)), float(a.max())]


# ----------------------------------------------------------------------------------
# the odd-bond model (exp18/exp19 conventions)
# ----------------------------------------------------------------------------------

def bond_lengths(X, bonds):
    return np.array([np.linalg.norm(X[j] - X[i]) for i, j in bonds])


def wedge_matrix_raw(C, Q, S, free, P_loc):
    """The RAW wedge matrix of exp18/exp19: column b is vec_<(z_b|_P ^ w_b|_P)."""
    Qf, Sf = Q[:, free], S[:, free]
    W = C @ Qf.T
    Z = C @ Sf.T
    p = len(P_loc)
    rows = []
    for r in range(p):
        for c in range(r + 1, p):
            rows.append(Z[P_loc[r], :] * W[P_loc[c], :] - Z[P_loc[c], :] * W[P_loc[r], :])
    return np.array(rows) if rows else np.zeros((0, W.shape[1]))


def anti_projection(J, mT, mS, T_pos, S_pos):
    """Coordinates of each column of J (a vectorised m_T x m_S block) on the basis of A_P.

    Verbatim from exp19, so that vec_< here is exactly vec_< there.
    """
    rows = []
    p = len(T_pos)
    for r in range(p):
        for c in range(r + 1, p):
            a = T_pos[r] * mS + S_pos[c]
            b = T_pos[c] * mS + S_pos[r]
            rows.append((J[a, :] - J[b, :]) / 2.0)
    return np.array(rows) if rows else np.zeros((0, J.shape[1]))


def laplacian_signed(n_nodes, bonds, a):
    """L_a = sum_{b = {i,j}} a_b (e_i - e_j)(e_i - e_j)^T."""
    L = np.zeros((n_nodes, n_nodes))
    for b, (i, j) in enumerate(bonds):
        L[i, i] += a[b]
        L[j, j] += a[b]
        L[i, j] -= a[b]
        L[j, i] -= a[b]
    return L


def self_stress_basis(Q):
    """Orthonormal basis of ker Q^T = {sigma in R^{n_b} : sum_b sigma_b q_b = 0}.

    Q is the (n_b x 2N) matrix of compatibility rows q_b, so Q^T (2N x n_b) acts on bond
    tensions and its kernel is the space of states of self-stress.
    """
    _, sv, Vt = np.linalg.svd(Q.T, full_matrices=True)
    n_b = Q.shape[0]
    rk = 0 if sv.size == 0 or sv[0] == 0 else int((sv > RTOL * sv[0]).sum())
    return Vt[rk:, :].T, rk, n_b - rk                        # (n_b, dim), rank, dim


class Config:
    """One network + one (k_0, P, T, S).  The response and Jacobian half of exp19's Config."""

    def __init__(self, X, bonds, k0, P_loc, T_loc, S_loc):
        self.X, self.bonds = X, bonds
        self.Q, self.S = bond_vectors(X, bonds)
        self.pinned = pinned_dofs(X)
        self.free = free_indices(X.shape[0], self.pinned)
        self.n_b = len(bonds)
        self.k0 = k0
        self.P_loc, self.T_loc, self.S_loc = list(P_loc), list(T_loc), list(S_loc)
        self.m = len(self.T_loc)
        self.p = len(self.P_loc)
        self.T_pos = [self.T_loc.index(x) for x in self.P_loc]
        self.S_pos = [self.S_loc.index(x) for x in self.P_loc]
        self.dimA = self.p * (self.p - 1) // 2
        self.L = bond_lengths(X, bonds)

    def Kff(self, k, a):
        return stiffness(self.Q, self.S, k, a)[np.ix_(self.free, self.free)]

    def response(self, k, a):
        K = self.Kff(k, a)
        try:
            C = np.linalg.inv(K)
        except np.linalg.LinAlgError:
            return None, None, np.inf
        cnd = np.linalg.norm(K, 1) * np.linalg.norm(C, 1)
        if not np.isfinite(cnd) or cnd > COND_MAX:
            return None, None, cnd
        return C[np.ix_(self.T_loc, self.S_loc)].ravel(), C, cnd

    def jac_odd(self, C, odd_cols=None):
        J = jacobian_response(self.Q, self.S, self.free, self.T_loc, self.S_loc, C, odd=True)
        Ja = J[:, self.n_b:]
        return Ja if odd_cols is None else Ja[:, np.asarray(odd_cols)]

    def antisym_coords(self, vecR):
        return anti_projection(vecR[:, None], self.m, self.m, self.T_pos, self.S_pos)[:, 0]

    def rotation(self):
        """rho_i = (-y_i, x_i), the infinitesimal rigid rotation, on all 2N coordinates."""
        rho = np.empty(2 * self.X.shape[0])
        rho[0::2] = -self.X[:, 1]
        rho[1::2] = self.X[:, 0]
        return rho


def random_antisym_target(cfg, eps, seed):
    """exp19's target: coordinates on B of a random A with ||A||_F = eps ||R(k_0,0)||_F."""
    rng = np.random.default_rng(seed)
    c = rng.normal(size=cfg.dimA)
    R0, _, _ = cfg.response(cfg.k0, None)
    c *= eps * np.linalg.norm(R0) / (np.sqrt(2.0) * np.linalg.norm(c))
    return c


# ----------------------------------------------------------------------------------
# Newton with minimum-norm steps (exp19's solver, verbatim in behaviour)
# ----------------------------------------------------------------------------------

def min_norm_step(J, r):
    if J.shape[0] == J.shape[1]:
        try:
            return np.linalg.solve(J, -r)
        except np.linalg.LinAlgError:
            pass
    d, *_ = sp_lstsq(J, -r, cond=1e-15, lapack_driver="gelsd")
    return d


def newton(residual_fn, jac_fn, x0, target_norm, maxit=NEWTON_MAXIT, tol=NEWTON_TOL):
    x = x0.copy()
    r, aux = residual_fn(x)
    assert r is not None
    rn = np.linalg.norm(r)
    it, stalled, slow = 0, False, 0
    while rn / target_norm > tol and it < maxit:
        J = jac_fn(x, aux)
        d = min_norm_step(J, r)
        t, accepted = 1.0, False
        for _ in range(30):
            xt = x + t * d
            rt, auxt = residual_fn(xt)
            if rt is None:
                t *= 0.5
                continue
            rtn = np.linalg.norm(rt)
            if rtn <= (1.0 - 1e-4 * t) * rn:
                accepted = True
                break
            t *= 0.5
        it += 1
        if not accepted:
            stalled = True
            break
        x, r, aux, rn_old, rn = xt, rt, auxt, rn, rtn
        if rn > 0 and rn_old > 0 and abs(rn_old - rn) / rn_old < 1e-13 and rn / target_norm > 1e-8:
            stalled = True
            break
        slow = slow + 1 if rn > 0.999 * rn_old else 0
        if slow >= 4:
            stalled = True
            break
    return dict(x=x, res=rn / target_norm, it=it, stalled=stalled)


# ----------------------------------------------------------------------------------
# Part 0 - the first-order lemma and the Laplacian form of K_a
# ----------------------------------------------------------------------------------

def part0_lemma():
    rows = []
    cases = []
    # The per-case seed tag is written out as an explicit integer.  It used to be spelt
    # `len(name)`, the length of the network's name, which is not an obviously injective
    # function of the case and hid the fact that six of the forty seeds coincide in pairs
    # (they are listed by the duplicate check below).  The integers here are exactly the
    # values `len(name)` produced, so the draws - and therefore every number in
    # results/exp22_lemma.csv - are unchanged; what changes is that the seed is now stated
    # rather than computed from a string, and that the run checks what the coincidences do.
    for size, gseed, tag in ((9, 0, 9), (16, 0, 10), (16, 1, 10), (24, 0, 10), (32, 0, 10)):
        X, bonds = triangulated_network(size, seed=1000 + gseed)
        cases.append((f"delaunay{size}", gseed, tag, X, bonds))
    for nx, ny, dis, tag in ((3, 3, 0.0, 10), (4, 3, 0.0, 10), (4, 4, 0.1, 10)):
        X, bonds = triangular_lattice(nx, ny, disorder=dis, seed=0)
        cases.append((f"lattice{nx}x{ny}", 0, tag, X, bonds))

    drawn = {}
    for name, gseed, tag, X, bonds in cases:
        Q, S = bond_vectors(X, bonds)
        free = free_indices(X.shape[0], pinned_dofs(X))
        n_free, n_b = len(free), len(bonds)
        for p in range(2, 7):
            if p > n_free:
                continue
            seed = 220000 + 97 * gseed + 7 * p + tag + n_b
            rng = np.random.default_rng(seed)
            k = np.exp(rng.normal(0.0, 0.4, n_b))
            K0 = stiffness(Q, S, k)[np.ix_(free, free)]
            if np.linalg.eigvalsh(K0)[0] <= 1e-12:
                continue
            P_loc = list(rng.permutation(n_free)[:p])
            cfg = Config(X, bonds, k, P_loc, P_loc, P_loc)
            R0, C0, _ = cfg.response(k, None)
            Wg = wedge_matrix_raw(C0, Q, S, free, P_loc)

            a_dir = rng.normal(size=n_b)
            a_dir /= np.linalg.norm(a_dir)

            # (a1) the closed form -(1/2) W a against the EXACT Jacobian of src/network.py
            Ja = cfg.jac_odd(C0)
            dF_exact = anti_projection(Ja, cfg.m, cfg.m, cfg.T_pos, cfg.S_pos) @ a_dir
            dF_wedge = -0.5 * (Wg @ a_dir)
            err_jac = np.linalg.norm(dF_exact - dF_wedge) / np.linalg.norm(dF_wedge)

            # (a2) the same against CENTRAL DIFFERENCES of anti C_P(k_0, t a_dir)
            h = 1e-6
            vp, _, _ = cfg.response(k, +h * a_dir)
            vm, _, _ = cfg.response(k, -h * a_dir)
            dF_cd = (cfg.antisym_coords(vp) - cfg.antisym_coords(vm)) / (2.0 * h)
            err_cd = np.linalg.norm(dF_cd - dF_wedge) / np.linalg.norm(dF_wedge)

            # (b) K_a = -(1/2) (L_a kron epsilon)_ff, at a finite (not infinitesimal) a
            a_fin = 0.3 * a_dir * np.median(k)
            Kff = cfg.Kff(k, a_fin)
            Ka = anti(Kff)
            La = laplacian_signed(X.shape[0], bonds, a_fin)
            Ka_form = (-0.5 * np.kron(La, EPSILON))[np.ix_(free, free)]
            err_lap = np.linalg.norm(Ka - Ka_form) / max(np.linalg.norm(Ka_form), 1e-300)

            # The draw itself, not just the seed: two cases that share a seed still draw
            # different k, P and a_dir when they sit on different networks, because the
            # arrays have different lengths.  Assert that, so that a genuine reuse of one
            # draw would abort the run rather than pass as two independent checks.
            fingerprint = (n_b, n_free, p, tuple(k.tolist()), tuple(int(x) for x in P_loc),
                           tuple(a_dir.tolist()))
            assert fingerprint not in drawn, (
                f"Part 0: the draw of ({name}, gseed={gseed}, p={p}) repeats that of "
                f"{drawn[fingerprint]}; the seeds are not distinguishing these cases")
            drawn[fingerprint] = (name, gseed, p)

            rows.append(dict(network=name, gseed=gseed, n_nodes=int(X.shape[0]), n_b=n_b,
                             n_free=n_free, p=p, delta_p=cfg.dimA, seed=int(seed),
                             rel_err_dF0_vs_exact_jacobian=float(err_jac),
                             rel_err_dF0_vs_central_difference=float(err_cd),
                             fd_step=h,
                             norm_a_finite=float(np.linalg.norm(a_fin)),
                             rel_err_Ka_vs_laplacian=float(err_lap)))

    seeds = [r["seed"] for r in rows]
    shared = sorted({s for s in seeds if seeds.count(s) > 1})
    return rows, shared


# ----------------------------------------------------------------------------------
# Part 1 - eq:ratio on abstract matrices
# ----------------------------------------------------------------------------------

def random_spd(n, rng, decades):
    """SPD with a log-uniform spectrum over `decades` decades and a random eigenbasis."""
    Qm, _ = np.linalg.qr(rng.normal(size=(n, n)))
    w = 10.0 ** rng.uniform(-decades / 2.0, decades / 2.0, n)
    return (Qm * w) @ Qm.T


def part1_abstract():
    rows = []
    for i in range(N_ABSTRACT):
        rng = np.random.default_rng(2200000 + i)
        n = int(rng.integers(2, 9))                      # 2..8
        p = int(rng.integers(2, n + 1))                  # 2..n, so p = n occurs
        decades = float(rng.uniform(0.0, 6.0))
        K_s = random_spd(n, rng, decades)
        B = rng.normal(size=(n, n))
        K_a = anti(B)
        scale = 10.0 ** rng.uniform(-3.0, 3.0)
        na = np.linalg.norm(K_a, 2)
        if na == 0.0:
            continue
        K_a *= scale * np.linalg.norm(K_s, 2) / na
        K_ff = K_s + K_a
        P = np.sort(rng.permutation(n)[:p])
        C = np.linalg.inv(K_ff)
        C_P = C[np.ix_(P, P)]
        e_ff = eta(K_ff)
        e_CP = eta(C_P)
        sym_CP_pd = int(np.linalg.eigvalsh(sym(C_P))[0] > 0.0)
        ratio = e_CP / e_ff if e_ff > 0 else np.nan
        # The two clauses of prop:ratio, counted apart.  On a proper subset the proposition
        # asserts the inequality; on the whole block it asserts EQUALITY, and the only
        # question there is whether the computed ratio sits at 1 to within the accuracy eta
        # can be evaluated to at this conditioning.  `above_1e9_tolerance` records the bare
        # numerical fact that the ratio exceeds 1 + RATIO_TOL - on a full block that is
        # round-off in the equality clause, not a counterexample, which is why the column
        # that carries the verdict is `consistent_with_prop_ratio` and not a flag called
        # `holds` that would read as a failure of a proved statement.
        full = int(p == n)
        dev = abs(ratio - 1.0) if np.isfinite(ratio) else np.nan
        above = int(np.isfinite(ratio) and ratio > 1.0 + RATIO_TOL)
        if full:
            ok = int(np.isfinite(dev) and dev <= EQ_ROUNDOFF_TOL)
        else:
            ok = int(np.isfinite(ratio) and ratio <= 1.0 + RATIO_TOL)
        rows.append(dict(case=i, n=n, p=p, full_block=full,
                         kappa_Ks=float(np.linalg.cond(K_s)),
                         norm_Ka_over_Ks=float(np.linalg.norm(K_a, 2) / np.linalg.norm(K_s, 2)),
                         eta_Kff=float(e_ff), eta_CP=float(e_CP),
                         ratio_eta_CP_over_eta_Kff=float(ratio),
                         sym_CP_pd=sym_CP_pd,
                         abs_dev_from_one=float(dev),
                         above_1e9_tolerance=above,
                         consistent_with_prop_ratio=ok))
    return rows


# ----------------------------------------------------------------------------------
# Part 2 - eq:ratio inside the odd-bond model, and the passive substitution
# ----------------------------------------------------------------------------------

def pd_edge(K0, M_s):
    """Largest t with K0 + t M_s > 0, from the generalised spectrum of (M_s, K0)."""
    mu = sp_eigh(M_s, K0, eigvals_only=True)
    lo = float(mu.min())
    return (1.0 / (-lo)) if lo < 0 else np.inf


def part2_model():
    rows = []
    case = 0
    for size, gseed in MODEL_NETS:
        X, bonds = triangulated_network(size, seed=1000 + gseed)
        Q, S = bond_vectors(X, bonds)
        free = free_indices(X.shape[0], pinned_dofs(X))
        n_free, n_b = len(free), len(bonds)
        Qf, Sf = Q[:, free], S[:, free]
        for j in range(N_PER_NET):
            rng = np.random.default_rng(2300000 + 9973 * size + 101 * gseed + j)
            k = np.exp(rng.normal(0.0, 0.4, n_b))
            K0 = (Qf * k[:, None]).T @ Qf
            if np.linalg.eigvalsh(K0)[0] <= 1e-12:
                case += 1
                continue
            p = int(rng.integers(2, min(7, n_free + 1)))
            P = np.sort(rng.permutation(n_free)[:p])
            a_dir = rng.normal(size=n_b)
            a_dir /= np.linalg.norm(a_dir)
            M = Sf.T @ (Qf * a_dir[:, None])              # sum_b a_dir_b s_b q_b^T, free block
            M_s = sym(M)
            t_edge = pd_edge(K0, M_s)
            if not np.isfinite(t_edge):
                t_edge = 10.0 * np.linalg.norm(k) / max(np.linalg.norm(M_s, 2), 1e-300)

            # Why the passive substitution cannot be rescued by an ordering argument.
            # The term M = K_s - K_ff(k, 0) that the substitution drops is the FREE BLOCK of
            # sum_b a_b (s_b q_b^T + q_b s_b^T)/2, and on the WHOLE operator that term has
            # zero trace, because s_b . q_b = 0 bond by bond (s_b is the quarter turn of
            # q_b).  That much is proved, and only that much.  A traceless nonzero symmetric
            # matrix does have a negative direction, but tracelessness need not survive the
            # restriction to the free rows and columns, and the free block is where the
            # comparison with K_s is made.  So the negative direction is MEASURED on the
            # free block, not inferred from the trace: lam_min of M below, negative in every
            # case.  That measurement is what makes M indefinite, hence K_s never dominates
            # K_ff(k, 0) in the positive-semidefinite order, and the order that would make
            # the substitution safe, K_ff(k, 0) <= K_s, is the one that fails, at any
            # coupling strength.  Both quantities are computed, neither is asserted: the
            # full-operator trace, and the smallest eigenvalue of the free block.
            M_full = S.T @ (Q * a_dir[:, None])
            M_full_s = sym(M_full)
            tr_rel = float(abs(np.trace(M_full_s)) /
                           max(np.linalg.norm(M_full_s, "fro"), 1e-300))
            lam_M = np.linalg.eigvalsh(M_s)
            lam_min_M_rel = float(lam_M[0] / max(np.linalg.norm(M_s, 2), 1e-300))
            for frac in PD_FRACS:
                a = (frac * t_edge) * a_dir
                K_ff = (Qf * k[:, None] + Sf * a[:, None]).T @ Qf
                K_s, K_a = sym(K_ff), anti(K_ff)
                if np.linalg.eigvalsh(K_s)[0] <= 0.0:     # by construction it is positive
                    case += 1
                    continue
                cnd = np.linalg.cond(K_ff)
                if not np.isfinite(cnd) or cnd > COND_MAX:
                    case += 1
                    continue
                C = np.linalg.inv(K_ff)
                C_P = C[np.ix_(P, P)]
                e_ff = eta(K_ff)
                e_passive = eta_with(K_ff, K0)             # K_s replaced by K_ff(k, 0)
                e_CP = eta(C_P)
                r_act = e_CP / e_ff if e_ff > 0 else np.nan
                r_pas = e_CP / e_passive if e_passive > 0 else np.nan

                # Sub-ensemble (b): P = THE WHOLE FREE SET, on the same draw.  Here C_P is
                # the whole C = K_ff^{-1}, eq:ratio is an equality, and the substitution is
                # being asked to do exactly the job K_s does.
                e_Cfull = eta(C)
                r_act_full = e_Cfull / e_ff if e_ff > 0 else np.nan
                r_pas_full = e_Cfull / e_passive if e_passive > 0 else np.nan
                dev_full = abs(r_act_full - 1.0) if np.isfinite(r_act_full) else np.nan

                rows.append(dict(case=case, n_nodes=size, gseed=gseed, draw=j, n_b=n_b,
                                 n_free=n_free, p=p,
                                 pd_fraction=float(frac),
                                 cond_Kff=float(cnd),
                                 norm_a_over_norm_k=float(np.linalg.norm(a) /
                                                          np.linalg.norm(k)),
                                 max_abs_a_over_k=float(np.max(np.abs(a) / k)),
                                 lam_min_Ks_over_lam_min_K0=float(
                                     np.linalg.eigvalsh(K_s)[0] /
                                     np.linalg.eigvalsh(K0)[0]),
                                 eta_Kff_active=float(e_ff),
                                 eta_Kff_passive_sym=float(e_passive),
                                 eta_CP=float(e_CP),
                                 ratio_active=float(r_act),
                                 ratio_passive=float(r_pas),
                                 holds_active=int(np.isfinite(r_act) and
                                                  r_act <= 1.0 + RATIO_TOL),
                                 holds_passive=int(np.isfinite(r_pas) and
                                                   r_pas <= 1.0 + RATIO_TOL),
                                 eta_C_whole_free_set=float(e_Cfull),
                                 ratio_active_whole_free_set=float(r_act_full),
                                 ratio_passive_whole_free_set=float(r_pas_full),
                                 abs_dev_from_one_active_whole=float(dev_full),
                                 equality_active_whole_within_roundoff=int(
                                     np.isfinite(dev_full) and dev_full <= EQ_ROUNDOFF_TOL),
                                 holds_passive_whole_free_set=int(
                                     np.isfinite(r_pas_full) and
                                     r_pas_full <= 1.0 + RATIO_TOL),
                                 trace_sym_M_full_rel=tr_rel,
                                 lam_min_sym_M_free_rel=lam_min_M_rel))
                case += 1
    return rows


# ----------------------------------------------------------------------------------
# Part 3 - pivoted QR against brute force
# ----------------------------------------------------------------------------------

def part3_qr():
    rows = []
    for s in QR_SEEDS:
        X, bonds = triangulated_network(9, seed=1000 + s)
        Q, S = bond_vectors(X, bonds)
        free = free_indices(X.shape[0], pinned_dofs(X))
        n_free, n_b = len(free), len(bonds)
        rng = np.random.default_rng(2400000 + 31 * s)
        k = np.exp(rng.normal(0.0, 0.4, n_b))
        Qf = Q[:, free]
        K0 = (Qf * k[:, None]).T @ Qf
        # A dropped seed would leave "the optimum in n of ten" counted out of fewer than ten
        # while the text still says ten, so this aborts instead of skipping.
        lam0 = float(np.linalg.eigvalsh(K0)[0])
        assert lam0 > 1e-12, (
            f"Part 3: K_ff(k, 0) is not positive definite at seed {s} "
            f"(lambda_min = {lam0:.3e}); the ten-seed count would be out of fewer than ten")
        P_loc = list(rng.permutation(n_free)[:3])
        C0 = np.linalg.inv(K0)
        Wg = wedge_matrix_raw(C0, Q, S, free, P_loc)      # 3 x n_b
        sv_all = np.linalg.svd(Wg, compute_uv=False)
        piv = sp_qr(Wg, mode="economic", pivoting=True)[2]
        qr_cols = tuple(sorted(int(b) for b in piv[:3]))

        best_val, best_cols, n_supports = -1.0, None, 0
        qr_val, qr_found = 0.0, False
        for cols in combinations(range(n_b), 3):
            v = float(np.linalg.svd(Wg[:, list(cols)], compute_uv=False)[-1])
            n_supports += 1
            if v > best_val:
                best_val, best_cols = v, cols
            if cols == qr_cols:
                qr_val, qr_found = v, True
        # Without this, an unmatched pivot tuple would leave qr_val at 0 and be reported as
        # a ratio of 0 and qr_is_optimal = 0 - a wrong measurement, not a missing one.
        assert qr_found, (f"Part 3: the pivoted-QR support {qr_cols} was not found among the "
                          f"{n_supports} enumerated supports at seed {s}")
        assert best_cols is not None and best_val > 0.0, (
            f"Part 3: no support of size 3 has sigma_min > 0 at seed {s}")
        rows.append(dict(seed=s, n_nodes=9, n_b=n_b, n_free=n_free, p=3, delta_p=3,
                         P=" ".join(str(int(x)) for x in P_loc),
                         n_supports=n_supports,
                         qr_bonds=" ".join(str(b) for b in qr_cols),
                         best_bonds=" ".join(str(b) for b in best_cols),
                         sigma_min_qr=float(qr_val),
                         sigma_min_best=float(best_val),
                         sigma_min_W_all=float(sv_all[-1]),
                         sigma_max_W_all=float(sv_all[0]),
                         ratio_qr_over_best=float(qr_val / best_val),
                         qr_is_optimal=int(qr_val >= best_val * (1.0 - 1e-9)),
                         worst_case_price_qr=float(np.sqrt(2.0) / qr_val),
                         worst_case_price_best=float(np.sqrt(2.0) / best_val)))
    assert len(rows) == len(QR_SEEDS), (
        f"Part 3: {len(rows)} seeds reported, {len(QR_SEEDS)} expected; the text says ten")
    return rows


# ----------------------------------------------------------------------------------
# Part 4 - prop:torquefree over the 336 configurations of exp19
# ----------------------------------------------------------------------------------

def index_sets(n_free, m, p, rng):
    """exp19's index sets, verbatim."""
    idx = rng.permutation(n_free)
    P = list(idx[:p])
    S_loc = P + list(idx[p:p + (m - p)])
    T_loc = P + list(idx[p + (m - p):p + 2 * (m - p)])
    if len(set(S_loc)) != m or len(set(T_loc)) != m:
        return None
    return P, T_loc, S_loc


def exp19_sweep():
    """The 336-configuration sweep of exp19, rebuilt from the same recipe and seeds."""
    for size in (16, 24, 32, 40):
        for gseed in (0, 1, 2):
            X, bonds = triangulated_network(size, seed=1000 + gseed)
            Q, S = bond_vectors(X, bonds)
            free = free_indices(X.shape[0], pinned_dofs(X))
            n_free, n_b = len(free), len(bonds)
            for m in (3, 4, 5, 6):
                if 2 * m > n_free:
                    continue
                for p in range(2, m + 1):
                    for kseed in (0, 1):
                        rng = np.random.default_rng(97 * kseed + 31 * m + 7 * p + gseed + size)
                        k = np.exp(rng.normal(0.0, 0.4, n_b))
                        K = stiffness(Q, S, k, a=None)[np.ix_(free, free)]
                        if np.linalg.eigvalsh(K)[0] <= 1e-12:
                            continue
                        sets = index_sets(n_free, m, p, rng)
                        if sets is None:
                            continue
                        P_loc, T_loc, S_loc = sets
                        yield dict(size=size, gseed=gseed, m=m, p=p, kseed=kseed,
                                   n_b=n_b, n_free=n_free,
                                   cfg=Config(X, bonds, k, P_loc, T_loc, S_loc))


def solve_in_subspace(cfg, c_target, Bmat):
    """Newton for a = Bmat y with Pi_{A_P} R(k_0, a) = A_target; Bmat has orthonormal columns."""
    target_norm = np.linalg.norm(c_target)

    def residual(y):
        a = Bmat @ y
        vecR, C, cnd = cfg.response(cfg.k0, a)
        if vecR is None:
            return None, None
        return cfg.antisym_coords(vecR) - c_target, dict(C=C, cond=cnd)

    def jac(y, aux):
        Ja = cfg.jac_odd(aux["C"])
        return anti_projection(Ja, cfg.m, cfg.m, cfg.T_pos, cfg.S_pos) @ Bmat

    out = newton(residual, jac, np.zeros(Bmat.shape[1]), target_norm)
    return Bmat @ out["x"], out


def part4_torquefree():
    rows = []
    n_cfg = 0
    for item in exp19_sweep():
        cfg = item["cfg"]
        n_cfg += 1
        R0, C0, cnd0 = cfg.response(cfg.k0, None)
        Wg = wedge_matrix_raw(C0, cfg.Q, cfg.S, cfg.free, cfg.P_loc)

        # the self-stress space of the unpinned framework, and of the pinned one
        Nb, rank_Q, dim_ker = self_stress_basis(cfg.Q)
        Nb_f, _, dim_ker_f = self_stress_basis(cfg.Q[:, cfg.free])

        # K = {a : (a_b L_b)_b in ker Q^T}: an orthonormal basis in a-coordinates
        if dim_ker > 0:
            Tb = Nb / cfg.L[:, None]
            Bmat, _ = np.linalg.qr(Tb)
            Bmat = Bmat[:, :dim_ker]
        else:
            Bmat = np.zeros((cfg.n_b, 0))
        WB = Wg @ Bmat
        rank_WB = rank_of_raw(WB)
        spans = int(rank_WB == cfg.dimA)

        # net moment of the whole subspace: rho^T K_ff(k_0, a) must vanish for every a in K
        rho = cfg.rotation()
        if dim_ker > 0:
            mom = []
            for c in range(Bmat.shape[1]):
                Kf = stiffness(cfg.Q, cfg.S, np.zeros(cfg.n_b), Bmat[:, c])
                mom.append(np.linalg.norm(rho @ Kf) /
                           (np.linalg.norm(rho) * max(np.linalg.norm(Kf), 1e-300)))
            basis_moment = float(max(mom))
        else:
            basis_moment = 0.0

        base = dict(size=item["size"], gseed=item["gseed"], m=item["m"], p=item["p"],
                    kseed=item["kseed"], n_b=item["n_b"], n_free=item["n_free"],
                    delta_p=cfg.dimA,
                    dim_ker_QT=dim_ker, dim_ker_QfT=dim_ker_f,
                    pinned_kernel_same=int(dim_ker == dim_ker_f),
                    rank_W=rank_of_raw(Wg), rank_WK=rank_WB,
                    spans=spans,
                    dim_ker_below_delta=int(dim_ker < cfg.dimA),
                    basis_net_moment_rel=basis_moment,
                    cond_K0=float(cnd0), normR0=float(np.linalg.norm(R0)))

        for ie, eps in enumerate(EPS_TORQUE):
            tseed = 100003 * item["size"] + 10007 * item["gseed"] + 1009 * item["m"] \
                + 101 * item["p"] + 11 * item["kseed"] + ie        # exp19's target seed
            c_t = random_antisym_target(cfg, eps, tseed)
            a_star = -2.0 * (np.linalg.pinv(Wg) @ c_t)             # cor:price, eq:astar
            row = dict(eps=eps, **base, norm_a_star=float(np.linalg.norm(a_star)))
            if spans:
                # first-order least-norm element of K
                y_lin = -2.0 * (np.linalg.pinv(WB) @ c_t)
                a_lin = Bmat @ y_lin
                a_K, out = solve_in_subspace(cfg, c_t, Bmat)
                # the net moment rho^T K is a statement about the WHOLE stiffness operator,
                # pinned coordinates included (prop:torquefree(i)); the free block alone
                # would drop the pin reactions that the clause counts.
                K_full = stiffness(cfg.Q, cfg.S, cfg.k0, a_K)
                net_moment = float(np.linalg.norm(rho @ K_full) /
                                   (np.linalg.norm(rho) * max(np.linalg.norm(K_full), 1e-300)))
                K_star = stiffness(cfg.Q, cfg.S, cfg.k0, a_star)
                net_moment_star = float(np.linalg.norm(rho @ K_star) /
                                        (np.linalg.norm(rho) *
                                         max(np.linalg.norm(K_star), 1e-300)))
                sig = a_K * cfg.L
                ss_res = float(np.linalg.norm(cfg.Q.T @ sig) /
                               (np.linalg.norm(cfg.Q) * max(np.linalg.norm(sig), 1e-300)))
                K_sol = cfg.Kff(cfg.k0, a_K)
                sym_min = float(np.linalg.eigvalsh(sym(K_sol))[0])
                row.update(solved=int(out["res"] < SUCCESS_TOL),
                           residual=float(out["res"]), iterations=int(out["it"]),
                           stalled=int(out["stalled"]),
                           norm_a_torquefree_newton=float(np.linalg.norm(a_K)),
                           norm_a_torquefree_linear=float(np.linalg.norm(a_lin)),
                           price_newton_over_astar=float(np.linalg.norm(a_K) /
                                                         np.linalg.norm(a_star)),
                           price_linear_over_astar=float(np.linalg.norm(a_lin) /
                                                         np.linalg.norm(a_star)),
                           net_moment_rel=net_moment,
                           net_moment_rel_astar=net_moment_star,
                           self_stress_residual=ss_res,
                           sym_min_eig=sym_min, sym_pd=int(sym_min > 0),
                           max_abs_a_over_k=float(np.max(np.abs(a_K) / cfg.k0)))
            else:
                row.update(solved=0, residual=np.nan, iterations=0, stalled=0,
                           norm_a_torquefree_newton=np.nan,
                           norm_a_torquefree_linear=np.nan,
                           price_newton_over_astar=np.nan,
                           price_linear_over_astar=np.nan,
                           net_moment_rel=np.nan, net_moment_rel_astar=np.nan,
                           self_stress_residual=np.nan,
                           sym_min_eig=np.nan, sym_pd=0,
                           max_abs_a_over_k=np.nan)
            rows.append(row)
    return rows, n_cfg


# ----------------------------------------------------------------------------------
# output
# ----------------------------------------------------------------------------------

def write_csv(rows, path):
    keys = []
    for r in rows:
        for k in r:
            if k not in keys:
                keys.append(k)
    with open(path, "w") as f:
        f.write(",".join(keys) + "\n")
        for r in rows:
            cells = []
            for k in keys:
                v = r.get(k, "")
                if isinstance(v, (float, np.floating)):
                    v = repr(float(v))
                elif isinstance(v, (bool, np.bool_, np.integer)):
                    v = str(int(v))
                cells.append(str(v))
            f.write(",".join(cells) + "\n")


def main():
    t0 = time.time()
    os.makedirs(RESULTS, exist_ok=True)
    out = {}

    # ---------------- Part 0 ----------------
    t = time.time()
    lemma, shared_seeds = part0_lemma()
    e1 = max(r["rel_err_dF0_vs_exact_jacobian"] for r in lemma)
    e2 = max(r["rel_err_dF0_vs_central_difference"] for r in lemma)
    e3 = max(r["rel_err_Ka_vs_laplacian"] for r in lemma)
    assert e1 < 1e-10, e1
    assert e2 < 1e-5, e2
    assert e3 < 1e-12, e3
    print("Part 0  the first-order lemma and the Laplacian form of K_a  "
          f"({len(lemma)} cases, {time.time() - t:.1f} s)")
    print(f"  vec_<(dF_0[a]) = -(1/2) W a  vs the exact Jacobian   : max rel err {e1:.2e}")
    print(f"  vec_<(dF_0[a]) = -(1/2) W a  vs central differences  : max rel err {e2:.2e}"
          "   (step 1e-6)")
    print(f"  K_a = -(1/2)(L_a kron epsilon)_ff, at finite a       : max rel err {e3:.2e}")
    print(f"  seeds (column `seed`, an explicit integer per case)  : "
          f"{len(set(r['seed'] for r in lemma))} distinct of {len(lemma)}; "
          f"{len(shared_seeds)} value(s) shared by two cases on different networks,")
    print("        which draw arrays of different lengths, so no two cases share a draw "
          "(checked case by case)")
    out["lemma"] = dict(cases=len(lemma), max_rel_err_vs_exact_jacobian=e1,
                        max_rel_err_vs_central_difference=e2,
                        max_rel_err_Ka_vs_laplacian=e3,
                        distinct_seeds=len(set(r["seed"] for r in lemma)),
                        seeds_shared_by_two_cases=[int(s) for s in shared_seeds],
                        all_draws_distinct=1)

    # ---------------- Part 1 ----------------
    t = time.time()
    absr = part1_abstract()
    rat = np.array([r["ratio_eta_CP_over_eta_Kff"] for r in absr])
    full = np.array([r["full_block"] for r in absr], dtype=bool)
    n_consistent = int(sum(r["consistent_with_prop_ratio"] for r in absr))
    n_hold_proper = int(sum(r["consistent_with_prop_ratio"] for r in absr
                            if not r["full_block"]))
    dev_full = float(np.abs(rat[full] - 1.0).max())
    dev_full_med = float(np.median(np.abs(rat[full] - 1.0)))
    cond_full = max(r["kappa_Ks"] for r in absr if r["full_block"])
    # The equality-clause cases whose round-off carries them past 1 + RATIO_TOL.  They are
    # the ill-conditioned tail of the equality clause, NOT violations of prop:ratio, and no
    # field of this script counts them as violations.
    eq_above = [r for r in absr if r["full_block"] and r["above_1e9_tolerance"]]
    eq_above_cond = min((r["kappa_Ks"] for r in eq_above), default=float("nan"))
    n_eq_within = int(sum(r["consistent_with_prop_ratio"] for r in absr if r["full_block"]))
    assert dev_full <= EQ_ROUNDOFF_TOL, dev_full
    assert n_consistent == len(absr), (n_consistent, len(absr))
    print()
    print(f"Part 1  eq:ratio on abstract matrices ({len(absr)} cases, {time.time() - t:.1f} s)")
    print(f"  sym C_P positive definite in                         : "
          f"{sum(r['sym_CP_pd'] for r in absr)}/{len(absr)}")
    print(f"  P a PROPER subset ({int((~full).sum())} cases), where eq:ratio is a strict "
          "inequality:")
    print(f"    eta(C_P) <= eta(K_ff) holds in                     : "
          f"{n_hold_proper}/{int((~full).sum())}")
    print(f"    largest ratio eta(C_P)/eta(K_ff)                   : {rat[~full].max():.6f}")
    print(f"  P the WHOLE set ({int(full.sum())} cases), the equality clause of prop:ratio:")
    print(f"    ratio = 1 to within the round-off tolerance in     : "
          f"{n_eq_within}/{int(full.sum())}   (tolerance {EQ_ROUNDOFF_TOL:g})")
    print(f"    largest |ratio - 1|                                : {dev_full:.2e}"
          f"   (round-off; cond(K_s) up to {cond_full:.1e})")
    print(f"    largest ratio                                      : {rat[full].max():.7f}")
    print(f"    median |ratio - 1|                                 : {dev_full_med:.2e}")
    print(f"    of these, above 1 + {RATIO_TOL:g} on an inequality test: "
          f"{len(eq_above)} of {int(full.sum())}, every one at cond(K_s) >= "
          f"{eq_above_cond:.1e}")
    print("        Those are the ill-conditioned tail of the EQUALITY clause - the accuracy "
          "two")
    print("        inverse square roots leave at that conditioning - and not counterexamples "
          "to prop:ratio, which")
    print("        asserts equality there.  No column of the CSV and no field of the JSON "
          "counts them as failures.")
    print(f"  consistent with prop:ratio, both clauses together    : "
          f"{n_consistent}/{len(absr)}")
    out["abstract"] = dict(
        cases=len(absr),
        consistent_with_prop_ratio=n_consistent,
        violations_of_prop_ratio=len(absr) - n_consistent,
        max_ratio_all=float(rat.max()),
        max_ratio_full_block=float(rat[full].max()), n_full_block=int(full.sum()),
        max_abs_dev_full_block=dev_full, median_abs_dev_full_block=dev_full_med,
        max_cond_Ks_full_block=float(cond_full),
        equality_clause_within_roundoff=n_eq_within,
        equality_clause_roundoff_tolerance=EQ_ROUNDOFF_TOL,
        equality_clause_above_inequality_tolerance=len(eq_above),
        equality_clause_above_inequality_tolerance_min_cond_Ks=float(eq_above_cond),
        inequality_tolerance=RATIO_TOL,
        max_ratio_proper_subset=float(rat[~full].max()), n_proper_subset=int((~full).sum()),
        holds_proper_subset=n_hold_proper,
        sym_CP_pd=int(sum(r["sym_CP_pd"] for r in absr)))

    # ---------------- Part 2 ----------------
    t = time.time()
    modr = part2_model()
    ra = np.array([r["ratio_active"] for r in modr])
    rp = np.array([r["ratio_passive"] for r in modr])
    raf = np.array([r["ratio_active_whole_free_set"] for r in modr])
    rpf = np.array([r["ratio_passive_whole_free_set"] for r in modr])
    n_act = int(sum(r["holds_active"] for r in modr))
    n_pas_fail = int(sum(1 - r["holds_passive"] for r in modr))
    n_pas_fail_full = int(sum(1 - r["holds_passive_whole_free_set"] for r in modr))
    n_eq_full = int(sum(r["equality_active_whole_within_roundoff"] for r in modr))
    dev_full_model = float(np.abs(raf - 1.0).max())
    tr_max = max(r["trace_sym_M_full_rel"] for r in modr)
    lam_max = max(r["lam_min_sym_M_free_rel"] for r in modr)   # the least negative
    n_indef = int(sum(1 for r in modr if r["lam_min_sym_M_free_rel"] < 0.0))
    assert dev_full_model <= EQ_ROUNDOFF_TOL, dev_full_model
    print()
    print(f"Part 2  eq:ratio inside the odd-bond model ({len(modr)} cases, "
          f"{time.time() - t:.1f} s)")
    print("        TWO SUB-ENSEMBLES ON THE SAME DRAWS: (a) the small shared set, P of size "
          "2..6 drawn at")
    print("        random against n_free >= 15, always a proper sub-block; (b) P = THE WHOLE "
          "FREE SET, where")
    print("        eq:ratio is an equality and the passive substitution is asked to do "
          "exactly what K_s does.")
    print()
    print("  (a) SMALL SHARED SET, p = 2..6")
    print("      with K_s = sym K_ff(k, a), the ACTIVE symmetric part (prop:ratio as stated):")
    print(f"        eta(C_P) <= eta(K_ff) holds in                 : {n_act}/{len(modr)}")
    print(f"        largest ratio                                  : {ra.max():.6f}")
    print(f"        median ratio (the slack a small P buys)        : {np.median(ra):.4f}")
    print("      with K_s replaced by the PASSIVE K_ff(k, 0), same k:")
    print(f"        the inequality FAILS in                        : "
          f"{n_pas_fail}/{len(modr)}")
    print(f"        largest ratio                                  : {rp.max():.4f}")
    print()
    print("  (b) P = THE WHOLE FREE SET, same draws")
    print("      with K_s = sym K_ff(k, a): eq:ratio is the EQUALITY clause here, and it is")
    print(f"        ratio = 1 to within {EQ_ROUNDOFF_TOL:g} in                  : "
          f"{n_eq_full}/{len(modr)}   (largest |ratio - 1| {dev_full_model:.2e})")
    print("      with K_s replaced by the PASSIVE K_ff(k, 0), same k:")
    print(f"        the inequality FAILS in                        : "
          f"{n_pas_fail_full}/{len(modr)}")
    print(f"        largest ratio                                  : {rpf.max():.4f}")
    print()
    print(f"  {'frac of the way to the sym-PD boundary':>40s} {'n':>6s} "
          f"{'median eta(K_ff)':>17s} "
          f"{'(a) fails':>10s} {'(a) worst':>10s} {'(b) fails':>10s} {'(b) worst':>10s}")
    per_frac, per_frac_full = {}, {}
    for frac in PD_FRACS:
        g = [r for r in modr if r["pd_fraction"] == frac]
        if not g:
            continue
        nf = sum(1 - r["holds_passive"] for r in g)
        mxr = max(r["ratio_passive"] for r in g)
        nff = sum(1 - r["holds_passive_whole_free_set"] for r in g)
        mxrf = max(r["ratio_passive_whole_free_set"] for r in g)
        med_eta = float(np.median([r["eta_Kff_active"] for r in g]))
        per_frac[frac] = (nf, len(g), float(mxr))
        per_frac_full[frac] = (nff, len(g), float(mxrf), med_eta)
        print(f"  {frac:>40g} {len(g):6d} {med_eta:17.4f} "
              f"{nf:10d} {mxr:10.4f} {nff:10d} {mxrf:10.4f}")
    print("        'fails' counts eta(C_P) <= ||K_0^-1/2 K_a K_0^-1/2||_2 failing; 'worst' is "
          "the largest ratio.")
    print("        Sub-ensemble (a) understates: on a small P, eta(C_P) sits far below "
          "eta(K_ff) for reasons")
    print("        that have nothing to do with the substitution, so the surviving "
          "inequality measures that slack.")
    print(f"  the dropped term M = K_s - K_ff(k, 0) = free block of sum_b a_b (s_b q_b^T + "
          f"q_b s_b^T)/2 has")
    print(f"  |trace|/||.||_F <= {tr_max:.1e} on the WHOLE operator (proved: s_b . q_b = 0 "
          f"bond by bond); that does not")
    print(f"  carry to the free block, so the negative direction is MEASURED there: "
          f"lam_min(M) < 0 in {n_indef}/{len(modr)} cases")
    print(f"  (largest lambda_min/||.||_2 = {lam_max:.2e}).  So M is indefinite and sym "
          f"K_ff never dominates K_ff(k, 0):")
    print("  the order that would make the substitution safe, K_ff(k, 0) <= sym K_ff, is "
          "the one that fails, at any coupling.")
    out["model"] = dict(
        cases=len(modr), holds_active=n_act, max_ratio_active=float(ra.max()),
        fails_passive=n_pas_fail, max_ratio_passive=float(rp.max()),
        median_ratio_active=float(np.median(ra)),
        shared_set_sizes=[int(min(r["p"] for r in modr)), int(max(r["p"] for r in modr))],
        min_n_free=int(min(r["n_free"] for r in modr)),
        fails_passive_whole_free_set=n_pas_fail_full,
        max_ratio_passive_whole_free_set=float(rpf.max()),
        median_ratio_passive_whole_free_set=float(np.median(rpf)),
        equality_active_whole_within_roundoff=n_eq_full,
        max_abs_dev_from_one_active_whole=dev_full_model,
        dropped_term_max_abs_trace_rel=float(tr_max),
        dropped_term_indefinite_cases=n_indef,
        dropped_term_max_lam_min_rel=float(lam_max),
        pd_fracs=list(PD_FRACS),
        passive_failures_by_pd_fraction={f"{f:g}": list(per_frac[f]) for f in per_frac},
        passive_failures_by_pd_fraction_whole_free_set={
            f"{f:g}": list(per_frac_full[f]) for f in per_frac_full})
    prop_abs = rat[~full]
    out["abstract_and_model"] = dict(
        total_cases=len(absr) + len(modr),
        proper_subset_cases=int((~full).sum()) + len(modr),
        max_ratio_proper_subset=float(max(prop_abs.max(), ra.max())),
        max_ratio_all_cases=float(max(rat.max(), ra.max())),
        equality_clause_cases=int(full.sum()) + len(modr),
        max_ratio_equality_clause=float(max(rat[full].max(), raf.max())),
        max_abs_dev_equality_clause=float(max(dev_full, dev_full_model)),
        note=("proper-subset and equality-clause cases are counted apart; the equality "
              "clause is judged by |ratio - 1|, not by ratio <= 1"))

    # ---------------- Part 3 ----------------
    t = time.time()
    qrr = part3_qr()
    n_opt = int(sum(r["qr_is_optimal"] for r in qrr))
    rr = np.array([r["ratio_qr_over_best"] for r in qrr])
    print()
    print(f"Part 3  pivoted QR against brute force ({len(qrr)} seeds, {time.time() - t:.1f} s)")
    print("        nine-node Delaunay, p = 3, delta_p = 3; THE SEED SETS GEOMETRY, "
          "STIFFNESS AND P TOGETHER")
    print(f"  supports searched per seed                           : "
          f"{', '.join(str(r['n_supports']) for r in qrr)}")
    print(f"  pivoted QR attains max_B sigma_min(W_B) in           : {n_opt}/{len(qrr)} seeds")
    print(f"  sigma_min(W_QR)/max_B sigma_min(W_B): min {rr.min():.4f}  "
          f"median {np.median(rr):.4f}  max {rr.max():.4f}")
    out["qr"] = dict(seeds=len(qrr), optimal=n_opt,
                     ratio_min=float(rr.min()), ratio_median=float(np.median(rr)),
                     ratio_max=float(rr.max()),
                     per_seed_ratio=[float(v) for v in rr])

    # ---------------- Part 4 ----------------
    t = time.time()
    tqr, n_cfg = part4_torquefree()
    per_cfg = {}
    for r in tqr:
        key = (r["size"], r["gseed"], r["m"], r["p"], r["kseed"])
        per_cfg[key] = r
    n_span = sum(1 for r in per_cfg.values() if r["spans"])
    nonspan = [r for r in per_cfg.values() if not r["spans"]]
    nonspan_small = sum(1 for r in nonspan if r["dim_ker_QT"] < r["delta_p"])
    same_kernel = sum(1 for r in per_cfg.values() if r["pinned_kernel_same"])
    max_basis_moment = max(r["basis_net_moment_rel"] for r in per_cfg.values())
    print()
    print(f"Part 4  prop:torquefree over the exp19 ensemble ({n_cfg} configurations, "
          f"{time.time() - t:.1f} s)")
    print(f"  ker Q_f^T = ker Q^T (statically determinate pins) in : {same_kernel}/{n_cfg}")
    print(f"  torque-free couplings span, W K = R^delta_p, in      : {n_span}/{n_cfg}")
    print(f"  non-spanning configurations with dim ker Q^T < delta_p: "
          f"{nonspan_small}/{len(nonspan)}")
    print(f"  net moment rho^T K_ff over the whole subspace K       : "
          f"<= {max_basis_moment:.1e} (relative)")
    print()
    print(f"  {'eps':>7s} {'solved/spanning':>16s} {'max res':>10s} "
          f"{'net moment':>11s} {'same, a*':>10s} {'sym K>0':>9s} "
          f"{'price (Newton)':>23s} {'price (least-norm in K)':>25s}")
    solved_counts, price_med = {}, {}
    price_lin_all = {}
    for eps in EPS_TORQUE:
        g = [r for r in tqr if r["eps"] == eps and r["spans"]]
        ns = sum(r["solved"] for r in g)
        ok = [r for r in g if r["solved"]]
        pn = quantiles([r["price_newton_over_astar"] for r in ok])
        pl = quantiles([r["price_linear_over_astar"] for r in ok])
        # price_linear is first-order and needs no Newton solve, so it is also reported on
        # ALL spanning rows; conditioning it on the solve was an inconsistent denominator
        # between the two price columns.
        price_lin_all[eps] = quantiles([r["price_linear_over_astar"] for r in g])
        solved_counts[eps] = (ns, len(g))
        price_med[eps] = (pn, pl)
        print(f"  {eps:7.0e} {ns:7d}/{len(g):<8d} "
              f"{max(r['residual'] for r in g):10.2e} "
              f"{max(r['net_moment_rel'] for r in ok):11.1e} "
              f"{np.median([r['net_moment_rel_astar'] for r in ok]):10.1e} "
              f"{sum(r['sym_pd'] for r in ok):4d}/{len(ok):<4d} "
              f"{pn[0]:6.2f} {pn[2]:7.3f} {pn[4]:7.1f} "
              f"{pl[0]:8.2f} {pl[2]:7.3f} {pl[4]:7.1f}")
    print("        'net moment' is max over the solved configurations of "
          "||rho^T K||/(||rho|| ||K||) on the WHOLE")
    print("        stiffness operator; 'same, a*' is its median on the unconstrained "
          "least-norm coupling a*, for contrast.")
    print("        price columns are [min, median, max] of ||a_torque-free|| / ||a*||, "
          "with a* = -2 W^+ vec_<(B_a)")
    print("        of cor:price; 'Newton' is the coupling in K that realises the target "
          "EXACTLY, 'least-norm in K'")
    print("        is the first-order minimiser of ||a|| inside K.  BOTH COLUMNS ABOVE ARE "
          "ON THE SOLVED")
    print("        SPANNING ROWS, the only set on which the Newton price exists.  The "
          "least-norm price is")
    print("        first-order and needs no solve, so it is repeated here on ALL SPANNING "
          "rows, its own set:")
    for eps in EPS_TORQUE:
        pa = price_lin_all[eps]
        ps = price_med[eps][1]
        g_n = solved_counts[eps][1]
        s_n = solved_counts[eps][0]
        print(f"  {eps:7.0e}  least-norm in K over all {g_n} spanning: "
              f"[{pa[0]:.3f}, {pa[2]:.4f}, {pa[4]:.2f}]   "
              f"over the {s_n} solved: [{ps[0]:.3f}, {ps[2]:.4f}, {ps[4]:.2f}]")

    dims = {}
    for r in per_cfg.values():
        dims.setdefault((r["size"], r["gseed"]), r["dim_ker_QT"])
    print("  dim ker Q^T by (N, gseed): " +
          "; ".join(f"N={n}: " + ", ".join(str(dims[(n, g)]) for g in (0, 1, 2)
                                           if (n, g) in dims)
                    for n in (16, 24, 32, 40)))

    out["torquefree"] = dict(
        configurations=n_cfg, spanning=n_span,
        nonspanning=len(nonspan),
        nonspanning_with_dim_ker_below_delta=nonspan_small,
        pinned_kernel_same=same_kernel,
        max_basis_net_moment_rel=float(max_basis_moment),
        max_net_moment_rel_solved=float(max(r["net_moment_rel"] for r in tqr
                                            if r["solved"])),
        max_self_stress_residual_solved=float(max(r["self_stress_residual"] for r in tqr
                                                  if r["solved"])),
        median_net_moment_rel_astar=float(np.median([r["net_moment_rel_astar"]
                                                     for r in tqr if r["solved"]])),
        eps=list(EPS_TORQUE),
        solved_of_spanning={f"{e:g}": [solved_counts[e][0], solved_counts[e][1]]
                            for e in EPS_TORQUE},
        quantile_tuple="[min, 10%, median, 90%, max]",
        price_quantile_sets=dict(
            price_newton_over_astar_quantiles_solved="solved spanning rows",
            price_linear_over_astar_quantiles_solved=(
                "the same solved spanning rows, for comparison with the Newton column"),
            price_linear_over_astar_quantiles_all_spanning=(
                "all spanning rows; price_linear is first-order and needs no Newton solve")),
        price_newton_over_astar_quantiles_solved={f"{e:g}": price_med[e][0]
                                                  for e in EPS_TORQUE},
        price_linear_over_astar_quantiles_solved={f"{e:g}": price_med[e][1]
                                                  for e in EPS_TORQUE},
        price_linear_over_astar_quantiles_all_spanning={f"{e:g}": price_lin_all[e]
                                                        for e in EPS_TORQUE},
        dim_ker_QT_by_network={f"N{n}": [dims[(n, g)] for g in (0, 1, 2) if (n, g) in dims]
                               for n in (16, 24, 32, 40)})

    # ---------------- output ----------------
    write_csv(lemma, CSV_LEMMA)
    write_csv(absr, CSV_ABSTRACT)
    write_csv(modr, CSV_MODEL)
    write_csv(qrr, CSV_QR)
    write_csv(tqr, CSV_TORQUE)

    # NOTE: no timing goes into the JSON.  The deposit's rule is that a result file
    # reproduces byte for byte on repeated runs, and a runtime field would break that.
    out["for_the_text"] = {
        "abstract_matrix_count": out["abstract"]["cases"],
        "model_case_count": out["model"]["cases"],
        "largest_ratio_eta_CP_over_eta_Kff_proper_subset":
            out["abstract_and_model"]["max_ratio_proper_subset"],
        "largest_ratio_eta_CP_over_eta_Kff_all_cases":
            out["abstract_and_model"]["max_ratio_all_cases"],
        "equality_clause_max_abs_deviation": out["abstract"]["max_abs_dev_full_block"],
        # The passive substitution is reported on BOTH sub-ensembles.  The small-shared-set
        # figure alone understates it: on a P of at most six degrees of freedom against
        # n_free >= 15 the inequality has slack that has nothing to do with the
        # substitution.  At the whole free set, where eq:ratio is an equality and the
        # substitution is asked to do exactly the job K_s does, is where it is measured.
        "passive_substitution_failures_small_shared_set":
            [out["model"]["fails_passive"], out["model"]["cases"]],
        "passive_substitution_worst_factor_small_shared_set":
            out["model"]["max_ratio_passive"],
        "passive_substitution_failures_whole_free_set":
            [out["model"]["fails_passive_whole_free_set"], out["model"]["cases"]],
        "passive_substitution_worst_factor_whole_free_set":
            out["model"]["max_ratio_passive_whole_free_set"],
        "passive_substitution_failures_whole_free_set_weakest_coupling":
            out["model"]["passive_failures_by_pd_fraction_whole_free_set"][
                f"{PD_FRACS[0]:g}"][:2],
        "qr_optimal_of_ten": out["qr"]["optimal"],
        "qr_median_sigma_ratio": out["qr"]["ratio_median"],
        "configurations": out["torquefree"]["configurations"],
        "spanning": out["torquefree"]["spanning"],
        "eps": list(EPS_TORQUE),
        "solved_of_spanning": [solved_counts[e][0] for e in EPS_TORQUE],
        "median_price_newton_over_astar_at_1e-4": price_med[EPS_TORQUE[0]][0][2],
    }
    with open(JSON_SUMMARY, "w") as f:
        json.dump(out, f, indent=1, sort_keys=True)
        f.write("\n")

    print()
    for path, rws in ((CSV_LEMMA, lemma), (CSV_ABSTRACT, absr), (CSV_MODEL, modr),
                      (CSV_QR, qrr), (CSV_TORQUE, tqr)):
        print(f"wrote {os.path.relpath(path, ROOT)} ({len(rws)} rows)")
    print(f"wrote {os.path.relpath(JSON_SUMMARY, ROOT)}")
    print(f"total {time.time() - t0:.1f} s")


if __name__ == "__main__":
    main()


==> anc/experiments/exp23_running_example.py <==
"""
Experiment 23 - the running example: one network, one reversed pair, one odd bond.

Section 3.4 of the paper (sec:tasklist) replaces the overlap count p(p-1)/2 of a full response
block by the deficit of the task list actually imposed,

    delta_L = dim span{M_j} - dim span{sym M_j},        M_j = g_j f_j^T,

and for coordinate tasks (drive one degree of freedom, read one) cor:digon identifies it as
the number of reversed pairs, or digons, of the drive-to-read digraph.  thm:taskfloor then puts
the floor ||Pi_{A_L} y*|| under the training error of every reciprocal network.  Experiments 04
and 21 test these statements over ensembles.  This script shows all of them at once, on ONE
network that the reader has already seen, by changing ONE task.

The network is the one drawn in Fig. 1a: triangulated_network(16, seed=3), 38 bonds, 29 free
degrees of freedom, the pinning of src/network.py.  The terminals are the x-coordinates of the
three nodes Fig. 1a marks, chosen by the same formula as make_fig1.py, and labelled 1, 2, 3
here.
Write u -> v for the coordinate task "apply a unit force at u, read the displacement at v".

  List A = { 1->2, 2->3, 3->1 }.  A directed three-cycle.  Every terminal is both driven and
           read, so the block T = S = {1, 2, 3} that encloses the list has p = 3 and the block
           law of thm:main would charge it p(p-1)/2 = 3 dimensions.  The list has no digon,
           so delta_L = 0 and reciprocity forbids nothing.
  List B = A + { 2->1 }.  The same list with the reversed partner of 1->2 added: one digon,
           delta_L = 1, and the one forced relation y_{1->2} = y_{2->1} is Maxwell-Betti.

The target is built as in experiment 04, so that the floor is attained on this graph and a run
that stops above it is a failure of the search and not of the reachable set.  A reference
stiffness vector k0 = exp(u0) gives the passive values y0 on list B, in which y0_{1->2} =
y0_{2->1} by reciprocity.  A non-reciprocal demand of relative size ALPHA is then written on
the pair:

    y*_{1->2} = (1 + ALPHA) y0_{1->2},      y*_{2->1} = (1 - ALPHA) y0_{1->2},

with the other two tasks left at y0.  List A asks for the same numbers on its own three tasks,
that is, y*_B with the 2->1 task deleted.  Its demand on 1->2 is the same 10 % change, and on a
list with no digon that change is allowed.

Four arms, trained by the paper's learning rule (src/learning.Trainer.fit: Levenberg-Marquardt
on the exact Jacobian, in log-stiffness, with its default settings), from the SAME N_STARTS
independent random starts, every run reported on its own (no best-of):

  A        passive, list A.            Predicted floor 0.
  B        passive, list B.            Predicted floor ||Pi_{A_L} y*|| > 0.
  B_odd    list B with delta_L = 1 odd bond switched on, chosen BEFORE training by the rule of
           Sec. 4 (sec:wedges): pivoted QR of the wedge matrix, which for a list is the row
           <v, dy/da_b> with v the unit vector spanning A^1_L, evaluated on the as-built network
           (every k_b = 1, a = 0).  The stiffnesses stay free.  Reciprocity no longer holds, so
           thm:taskfloor no longer applies and the predicted floor is 0.
  B_recip  control: list B with a reciprocal demand, y*_{1->2} = y*_{2->1} = (1 + ALPHA)
           y0_{1->2}.  The same four tasks and the same size of change, but no antisymmetric
           component.  Predicted floor 0.  It separates "one more task" from "one reversed
           demand".

The floor is computed FROM THE TARGET, as the norm of its projection on the relation space
A_L = { lambda : sum_j lambda_j sym M_j = 0 }, and cross-checked against the closed form
|y*_{1->2} - y*_{2->1}| / sqrt(2) that one digon gives (prop:taskblock's computation on a
two-element fibre).  It is not the design constant reused.

Criteria, fixed before the first run (per run, every one of the N_STARTS):
    A, B_odd, B_recip : error reached <= ZERO_TOL * ||y*||
    B                 : |error reached / predicted floor - 1| <= FLOOR_TOL

Also recorded: dim M, dim M^s and delta_L by rank, and the digon count, for both lists; the rank
of dy/dk at k0 and at every run's end against the ceiling min(n_b, dim M - delta_L) of
prop:tasklist(v), and of dy/d(k, a_sel) for the odd arm; the wedge row, cross-checked against
its closed form (z_b wedge w_b)[2, 1] with w_b = C q_b, z_b = C s_b (thm:recovery read on a
list); and, for the odd arm, the smallest eigenvalue of sym(K_ff) at the end of every run.

The list algebra below (ranks of the dyads, the relation spaces, the projections) is written
out here rather than imported from exp21_task_deficit.py, for the reason that script gives for
its own duplicated table: importing would couple two byte-exact reproductions to one file.
It is a second, independent implementation of the same few lines.  The physics - the network,
the pinning, the response, its exact Jacobian and the training rule - is imported from src/
unchanged; the one subclass below only selects which entries of C[T, S] are the list and which
odd couplings are free, and runs Trainer.fit itself.

Outputs:
  results/exp23_runs.csv      one row per (arm, start): 4 x N_STARTS rows
  results/exp23_curves.csv    every training history, one row per (arm, start, iteration)
  results/exp23_summary.json  the lists, their invariants, the targets, the floors, the chosen
                              odd bond, and per-arm medians, ranges and criterion counts
  results/exp23_allbonds.csv  post-hoc sweep (1): one row per (bond, start), 38 x N_STARTS
  results/exp23_clamp.csv     post-hoc sweep (2): one row per (clamp, arm, start), 5 x 4 x N_STARTS

What the deposited run shows (measured, 20 starts per arm).  List A: delta_L = 0, floor 0,
error reached at most 3.2e-11 of ||y*||, 20 of 20.  List B: delta_L = 1, floor 0.23340 (the
closed form agrees to machine precision), error / floor in [0.99999999976, 1.00000000000],
20 of 20 within 1e-6 and none below it by more than that tolerance.  List B with the one odd
bond: bond 14, between network nodes 3 and 5 (node 3 is terminal 2), the largest |wedge|,
0.196 against a median 0.036; error at most 1.4e-10 of ||y*||, 20 of 20, with the odd
coupling ending at a median a = -1.30 (range -16.3 to -0.58) and sym(K_ff) positive definite
at the end of 18 of the 20 runs, not all; in the other two every eigenvalue of K_ff has a
positive real part (sweep (1), bond 14).  Control B_recip: 20 of 20 at zero.  The rank of
dy/dk is 3 on both lists, at k0 and at the end of every run: the fourth task of list B adds a
value and no dimension.  As in experiment 04, most runs end with some log k_b at
Trainer.U_CLIP (column n_bonds_at_clip).  The criteria do not refer to the clamp; sweep (2)
shows what the outcomes do.

Two sweeps were added AFTER the pre-registered run (PREREG-exp23.md, deposited beside this
script) and are not part of it; they write files of their own and change nothing above.
  (1) Every one of the 38 bonds as the single odd bond on list B, from the same 20 starts.
      33 of the 38 reach zero in 20 of 20 runs and every bond in at least 17; no bond has a
      zero wedge entry.  At delta_L = 1 any bond with a non-zero entry spans the one missing
      direction, so almost any single bond removes the floor here; what the wedge rule
      supplies is a choice made before training.  The rows of the selected bond reproduce arm B_odd exactly.
  (2) Trainer.U_CLIP moved to 8, 10, 12, 14 and 16 for all four arms, recording also the part
      of each residual off the relation space A_L (err_off_AL_rel), the part training can
      still remove: on list B the ratio error / floor is only second order in it, and at the
      deposited clamp 12 it ends at most 4.4e-7 of ||y*||.  At 8, 10, 12 and 14 every arm
      meets its criterion in 20 of 20; at 16 two runs of the odd arm stop at the
      conditioning guard of Trainer.forward (cond K_ff = 1e13) and 18 of 20 meet it.  The
      error the zero arms reach is the round-off of the solve and grows with the clamp.  The
      rows at 12 reproduce the four arms above exactly.

One correction made before these numbers were accepted: the first version dispatched the
criterion by the SIGN of the computed floor, and B_recip's floor is 2.2e-16 of round-off, so it
was judged "against its floor" and scored 0 of 20.  The criterion is now dispatched by arm name
(FLOOR_ARMS), as fixed before the run; no tolerance or parameter changed.  The output of that
first run was not kept.

Deterministic and byte-reproducible: every random draw comes from numpy.random.default_rng with
an integer seed; progress goes to stderr, and no wall-clock quantity reaches stdout or any
output file.  Runtime about 2 s for the four arms and about 55 s with the two sweeps, on one
core.
"""

import csv
import json
import os
import sys
import time

import numpy as np
from scipy.linalg import qr as sp_qr

HERE = os.path.dirname(os.path.abspath(__file__))
ROOT = os.path.abspath(os.path.join(HERE, ".."))
sys.path.insert(0, os.path.join(ROOT, "src"))

from network import (triangulated_network, stiffness, pinned_dofs,          # noqa: E402
                     free_indices, jacobian_response)
from learning import Trainer                                                  # noqa: E402

# ----------------------------------------------------------------------------------
# every parameter and threshold, named once
# ----------------------------------------------------------------------------------

N_NODES, GEOM_SEED = 16, 3      # the network of Fig. 1a (make_fig1.py)
TARGET_SEED = 2300              # draws u0, the reference stiffnesses behind the target
U0_SCALE = 0.4                  # as experiment 04
N_STARTS = 20                   # independent starts, the same ones for every arm
START_SEED0 = 1000              # start s uses default_rng(START_SEED0 + s)
START_SCALE = 0.5               # as experiment 04
ALPHA = 0.1                     # the non-reciprocal demand: +10 % forward, -10 % backward

RTOL = 1e-9                     # the paper's relative rank cutoff
GAP_MIN = 1e5                   # smallest accepted singular-value gap at a rank decision
ZERO_TOL = 1e-8                 # "reaches zero": error <= ZERO_TOL * ||y*||
FLOOR_TOL = 1e-6                # "reaches the floor": |error / floor - 1| <= FLOOR_TOL
CLIP_MARGIN = 0.01              # a bond within this of Trainer.U_CLIP counts as at the clip
FLOOR_ARMS = ("B",)             # the arm judged against its floor; the others against zero.
                                # Dispatched by NAME, not by the sign of the computed floor:
                                # B_recip's floor is 2.2e-16 of round-off, not a floor.

RESULTS = os.path.join(ROOT, "results")
CSV_RUNS = os.path.join(RESULTS, "exp23_runs.csv")
CSV_CURVES = os.path.join(RESULTS, "exp23_curves.csv")
JSON_SUMMARY = os.path.join(RESULTS, "exp23_summary.json")
CSV_ALLBONDS = os.path.join(RESULTS, "exp23_allbonds.csv")    # post-hoc sweep (1)
CSV_CLAMP = os.path.join(RESULTS, "exp23_clamp.csv")          # post-hoc sweep (2)
CLAMPS = (8, 10, 12, 14, 16)    # log-stiffness clamps of sweep (2); 12 is Trainer.U_CLIP


def note(msg):
    """Progress, on stderr so that stdout stays byte-reproducible."""
    sys.stderr.write(msg + "\n")
    sys.stderr.flush()


# ----------------------------------------------------------------------------------
# the linear algebra of a coordinate task list
# ----------------------------------------------------------------------------------

def rank_gap(A, rtol=RTOL):
    """Numerical rank and the singular-value gap that justifies it; aborts on a weak gap."""
    sv = np.linalg.svd(np.atleast_2d(A), compute_uv=False)
    if sv.size == 0 or sv[0] == 0.0:
        return 0, np.inf
    r = int(np.sum(sv > rtol * sv[0]))
    gap = sv[r - 1] / sv[r] if r < sv.size else np.inf
    if gap < GAP_MIN:
        raise RuntimeError(f"ambiguous rank: gap {gap:.3e} below {GAP_MIN:.0e}")
    return r, gap


def left_null(A, rtol=RTOL):
    """Orthonormal basis (as columns) of { lambda : lambda^T A = 0 }, A of shape (J, N)."""
    U, sv, _ = np.linalg.svd(A, full_matrices=True)
    r = int(np.sum(sv > rtol * sv[0])) if sv.size and sv[0] > 0 else 0
    return U[:, r:]


def list_spaces(arcs, n):
    """
    For coordinate tasks arcs = [(u, v), ...] ("drive u, read v"), with u, v free-DOF indices
    in 0..n-1: M_j = e_v e_u^T.  Returns a dict with dim M, dim M^s, delta_L, the digon count,
    and orthonormal bases of A^0_L, A_L and A^1_L = A_L cap (A^0_L)^perp, all in R^J.
    """
    J = len(arcs)
    M = np.zeros((J, n * n))
    Ms = np.zeros((J, n * n))
    for j, (u, v) in enumerate(arcs):
        E = np.zeros((n, n))
        E[v, u] = 1.0
        M[j] = E.ravel()
        Ms[j] = (0.5 * (E + E.T)).ravel()
    dim_M, gap_M = rank_gap(M)
    dim_Ms, gap_Ms = rank_gap(Ms)
    A0 = left_null(M)                         # relations every linear response obeys
    AL = left_null(Ms)                        # relations every symmetric response obeys
    if A0.shape[1]:
        P0 = A0 @ A0.T
        A1 = AL - P0 @ AL
        U, sv, _ = np.linalg.svd(A1, full_matrices=False)
        r = int(np.sum(sv > RTOL * max(sv[0], 1e-300)))
        A1 = U[:, :r]
    else:
        A1 = AL.copy()
    arcset = set(arcs)
    digons = sum(1 for (u, v) in arcset if u < v and (v, u) in arcset)
    return dict(J=J, dim_M=dim_M, dim_Ms=dim_Ms, delta_L=dim_M - dim_Ms,
                gap_M=gap_M, gap_Ms=gap_Ms, digons=digons, A0=A0, AL=AL, A1=A1)


def proj_norm(B, y):
    """|| Pi_E y || for E spanned by the orthonormal columns of B."""
    if B.shape[1] == 0:
        return 0.0
    return float(np.linalg.norm(B.T @ y))


# ----------------------------------------------------------------------------------
# the learning rule of src/learning.py, pointed at a list instead of a block
# ----------------------------------------------------------------------------------

class ListTrainer(Trainer):
    """
    Trainer.fit, unchanged, on the entries of C[T, S] that the list selects, with the odd
    couplings free on the bonds in `odd_bonds` only (all others passive).  Nothing in the
    optimiser is re-implemented: fit() is inherited, and so are the damping schedule, the
    log-stiffness clipping, the conditioning guard and the stopping rules.
    """

    def __init__(self, X, bonds, T_loc, S_loc, entries, odd_bonds=()):
        super().__init__(X, bonds, T_loc, S_loc, odd=len(odd_bonds) > 0)
        self.entries = np.asarray(entries, dtype=int)
        self.sel = np.asarray(odd_bonds, dtype=int)

    def unpack(self, theta):
        u = np.clip(theta[:self.n_b], -self.U_CLIP, self.U_CLIP)
        if not self.odd:
            return np.exp(u), None
        a = np.zeros(self.n_b)
        a[self.sel] = theta[self.n_b:]
        return np.exp(u), a

    def forward(self, theta):
        R, C, k = super().forward(theta)
        if R is None:
            return None, None, None
        return R.ravel()[self.entries], C, k

    def jacobian(self, C, k):
        J = super().jacobian(C, k)            # log-stiffness chain rule applied there
        cols = list(range(self.n_b))
        if self.odd:
            cols += [self.n_b + int(b) for b in self.sel]
        return J[np.ix_(self.entries, cols)]

    def K_ff(self, theta):
        k, a = self.unpack(theta)
        K = stiffness(self.Q, self.S, k, a)
        return K[np.ix_(self.free, self.free)]


# ----------------------------------------------------------------------------------

def main():
    t_start = time.time()
    os.makedirs(RESULTS, exist_ok=True)

    # ---------------------------------------------------------------- the network
    X, bonds = triangulated_network(N_NODES, seed=GEOM_SEED)
    n_b = len(bonds)
    pinned = pinned_dofs(X)
    free = free_indices(N_NODES, pinned)
    n = len(free)

    # the three nodes Fig. 1a marks, by make_fig1.py's own formula
    order = np.argsort(X[:, 0] + 0.3 * X[:, 1])
    nodes = {"1": int(order[1]), "2": int(order[len(order) // 2]), "3": int(order[-2])}
    dof = {t: 2 * nodes[t] for t in "123"}                 # the x-coordinate of each
    for t in "123":
        assert dof[t] not in pinned, f"terminal {t} is pinned"
    loc = {t: int(np.flatnonzero(free == dof[t])[0]) for t in "123"}
    TS = np.array([loc["1"], loc["2"], loc["3"]])          # T = S = {1, 2, 3}
    pos = {t: i for i, t in enumerate("123")}

    def entry(u, v):
        """Flat index in C[T, S] (rows read, columns driven) of the task u -> v."""
        return pos[v] * 3 + pos[u]

    LISTS = {
        "A": [("1", "2"), ("2", "3"), ("3", "1")],
        "B": [("1", "2"), ("2", "3"), ("3", "1"), ("2", "1")],
    }
    spaces = {}
    for name, arcs in LISTS.items():
        spaces[name] = list_spaces([(loc[u], loc[v]) for (u, v) in arcs], n)
    # the enclosing block T = S = {1,2,3}: p = 3, delta_p = 3 (prop:taskblock)
    block_arcs = [(u, v) for u in "123" for v in "123"]
    sp_block = list_spaces([(loc[u], loc[v]) for (u, v) in block_arcs], n)

    # ---------------------------------------------------------------- the target
    rng = np.random.default_rng(TARGET_SEED)
    u0 = rng.normal(scale=U0_SCALE, size=n_b)
    ent = {name: [entry(u, v) for (u, v) in arcs] for name, arcs in LISTS.items()}
    tr0 = ListTrainer(X, bonds, TS, TS, ent["B"])
    y0, C0, k0 = tr0.forward(u0)
    assert y0 is not None
    assert abs(y0[0] - y0[3]) <= 1e-12 * abs(y0[0]), "reciprocity fails at k0"
    yB = y0.copy()
    yB[0] = (1.0 + ALPHA) * y0[0]                          # 1 -> 2
    yB[3] = (1.0 - ALPHA) * y0[0]                          # 2 -> 1
    yA = yB[:3].copy()
    yBr = y0.copy()
    yBr[0] = yBr[3] = (1.0 + ALPHA) * y0[0]

    # ---------------------------------------------------------------- the floors
    def floors(sp, y):
        return dict(floor=proj_norm(sp["AL"], y), list_term=proj_norm(sp["A0"], y),
                    recip_term=proj_norm(sp["A1"], y))
    fl = {"A": floors(spaces["A"], yA), "B": floors(spaces["B"], yB),
          "B_recip": floors(spaces["B"], yBr)}
    closed_B = abs(yB[0] - yB[3]) / np.sqrt(2.0)
    assert abs(fl["B"]["floor"] / closed_B - 1.0) < 1e-12

    # ---------------------------------------------------------------- the odd bond
    # the list-wedge row <v, dy/da_b> at the as-built network, k = 1, a = 0
    v = spaces["B"]["A1"][:, 0].copy()
    if v[0] < 0:
        v = -v                                             # fix the sign: v_{1->2} > 0
    tr_ref = Trainer(X, bonds, TS, TS, odd=True)
    theta_ref = np.zeros(2 * n_b)
    R_ref, C_ref, k_ref = tr_ref.forward(theta_ref)
    Jfull = jacobian_response(tr_ref.Q, tr_ref.S, free, TS, TS, C_ref, odd=True)
    W = v @ Jfull[ent["B"], n_b:]                         # shape (n_b,)
    # closed form of thm:recovery on the digon {1, 2}: (z_b wedge w_b)[2, 1] / sqrt 2
    Qf, Sf = tr_ref.Q[:, free], tr_ref.S[:, free]
    wv = C_ref @ Qf.T                                      # columns w_b = C q_b
    zv = C_ref @ Sf.T                                      # columns z_b = C s_b
    ia, ib = loc["1"], loc["2"]
    W_closed = (zv[ia] * wv[ib] - zv[ib] * wv[ia]) / np.sqrt(2.0)
    wedge_check = float(np.max(np.abs(W - W_closed)) / np.max(np.abs(W)))
    delta_L = spaces["B"]["delta_L"]
    _, _, piv = sp_qr(W[None, :], pivoting=True, mode="economic")
    sel = [int(b) for b in piv[:delta_L]]
    sigma_sel = float(np.linalg.svd(W[None, sel], compute_uv=False)[-1])

    # ---------------------------------------------------------------- the arms
    ARMS = [
        ("A", "A", yA, ()),
        ("B", "B", yB, ()),
        ("B_odd", "B", yB, tuple(sel)),
        ("B_recip", "B", yBr, ()),
    ]
    PRED = {"A": fl["A"]["floor"], "B": fl["B"]["floor"], "B_odd": 0.0,
            "B_recip": fl["B_recip"]["floor"]}
    starts = [np.random.default_rng(START_SEED0 + s).normal(scale=START_SCALE, size=n_b)
              for s in range(N_STARTS)]

    # rank of dy/dk at k0, against the ceiling of prop:tasklist(v)
    rank_k0 = {}
    for name in LISTS:
        trn = ListTrainer(X, bonds, TS, TS, ent[name])
        _, C_, k_ = trn.forward(u0)
        rank_k0[name] = rank_gap(trn.jacobian(C_, k_))[0]

    runs, curves = [], []
    for arm, lname, ystar, odd in ARMS:
        trn = ListTrainer(X, bonds, TS, TS, ent[lname], odd_bonds=odd)
        ynorm = float(np.linalg.norm(ystar))
        sp = spaces[lname]
        for s, u_s in enumerate(starts):
            theta0 = np.concatenate([u_s, np.zeros(len(odd))]) if odd else u_s.copy()
            theta, hist = trn.fit(ystar, theta0)
            err = float(hist[-1])
            y_end, C_end, k_end = trn.forward(theta)
            rk = rank_gap(trn.jacobian(C_end, k_end))[0]
            Kff = trn.K_ff(theta)
            sym_eig = np.linalg.eigvalsh(0.5 * (Kff + Kff.T))
            pred = PRED[arm]
            row = dict(arm=arm, list=lname, start=s, J=sp["J"], dim_M=sp["dim_M"],
                       dim_Ms=sp["dim_Ms"], delta_L=sp["delta_L"], digons=sp["digons"],
                       n_odd=len(odd), odd_bond=(odd[0] if odd else -1),
                       target_norm=ynorm, floor_pred=pred,
                       err0=float(hist[0]), err_final=err, err_rel=err / ynorm,
                       ratio_to_floor=(err / pred if arm in FLOOR_ARMS else ""),
                       n_iter=len(hist) - 1,
                       rank_final=rk,
                       ceiling=(min(n_b, sp["dim_M"] - sp["delta_L"]) if not odd
                                else min(n_b + len(odd), sp["dim_M"])),
                       a_final=(float(theta[n_b]) if odd else 0.0),
                       logk_min=float(np.min(theta[:n_b])),
                       logk_max=float(np.max(theta[:n_b])),
                       n_bonds_at_clip=int(np.sum(np.abs(theta[:n_b])
                                                  >= trn.U_CLIP - CLIP_MARGIN)),
                       sym_Kff_min_eig_rel=float(sym_eig[0] / sym_eig[-1]))
            if arm in FLOOR_ARMS:
                row["meets_criterion"] = int(abs(err / pred - 1.0) <= FLOOR_TOL)
            else:
                row["meets_criterion"] = int(err <= ZERO_TOL * ynorm)
            runs.append(row)
            for i, e in enumerate(hist):
                curves.append(dict(arm=arm, start=s, iter=i, err=float(e)))
        note(f"  arm {arm:8s} done  ({time.time() - t_start:.1f} s)")

    # ---------------------------------------------------------------- write
    write_csv(runs, CSV_RUNS)
    write_csv(curves, CSV_CURVES)

    def stats(xs):
        xs = np.asarray(xs, dtype=float)
        return dict(median=float(np.median(xs)), min=float(xs.min()), max=float(xs.max()))

    arm_out = {}
    for arm, lname, ystar, odd in ARMS:
        g = [r for r in runs if r["arm"] == arm]
        d = dict(list=lname, n_runs=len(g), n_odd=len(odd),
                 target_norm=g[0]["target_norm"], floor_pred=PRED[arm],
                 err_final=stats([r["err_final"] for r in g]),
                 err_rel=stats([r["err_rel"] for r in g]),
                 n_iter=stats([r["n_iter"] for r in g]),
                 rank_final=sorted(set(r["rank_final"] for r in g)),
                 ceiling=g[0]["ceiling"],
                 runs_with_a_bond_at_clip=int(sum(r["n_bonds_at_clip"] > 0 for r in g)),
                 n_bonds_at_clip=stats([r["n_bonds_at_clip"] for r in g]),
                 meets_criterion=int(sum(r["meets_criterion"] for r in g)),
                 criterion=(f"|err/floor - 1| <= {FLOOR_TOL:g}" if arm in FLOOR_ARMS
                            else f"err <= {ZERO_TOL:g} * ||y*||"))
        if arm in FLOOR_ARMS:
            d["ratio_to_floor"] = stats([r["ratio_to_floor"] for r in g])
            d["below_floor_by_more_than_tol"] = int(sum(
                r["ratio_to_floor"] < 1.0 - FLOOR_TOL for r in g))
        if odd:
            d["a_final"] = stats([r["a_final"] for r in g])
            d["sym_Kff_positive_definite"] = int(sum(r["sym_Kff_min_eig_rel"] > 0 for r in g))
            d["sym_Kff_min_eig_rel"] = stats([r["sym_Kff_min_eig_rel"] for r in g])
        arm_out[arm] = d

    def lst(name):
        sp = spaces[name]
        return dict(tasks=[f"{u}->{v}" for (u, v) in LISTS[name]], J=sp["J"],
                    dim_M=sp["dim_M"], dim_Ms=sp["dim_Ms"], delta_L=sp["delta_L"],
                    digons=sp["digons"], rank_dy_dk_at_k0=rank_k0[name],
                    ceiling_prop_tasklist_v=min(n_b, sp["dim_M"] - sp["delta_L"]))

    summary = dict(
        network=dict(builder="triangulated_network", n_nodes=N_NODES, seed=GEOM_SEED,
                     n_bonds=n_b, n_free=n, pinned_dofs=[int(d) for d in pinned],
                     figure="Fig. 1a (make_fig1.py)"),
        terminals={t: dict(node=nodes[t], dof=dof[t], free_index=loc[t]) for t in "123"},
        enclosing_block=dict(p=3, delta_p=3, delta_L=sp_block["delta_L"],
                             J=sp_block["J"]),
        lists=dict(A=lst("A"), B=lst("B")),
        target=dict(seed=TARGET_SEED, u0_scale=U0_SCALE, alpha=ALPHA,
                    y0_B=[float(x) for x in y0], ystar_A=[float(x) for x in yA],
                    ystar_B=[float(x) for x in yB], ystar_B_recip=[float(x) for x in yBr]),
        floors=dict(A=fl["A"], B=fl["B"], B_recip=fl["B_recip"],
                    B_closed_form=float(closed_B)),
        odd_bond=dict(rule="pivoted QR of the list-wedge row at k = 1, a = 0",
                      selected=sel, bond_nodes=[int(x) for x in bonds[sel[0]]],
                      sigma_min_selected=sigma_sel,
                      wedge_abs_max=float(np.max(np.abs(W))),
                      wedge_abs_median=float(np.median(np.abs(W))),
                      wedge_closed_form_rel_err=wedge_check),
        starts=dict(n=N_STARTS, seed0=START_SEED0, scale=START_SCALE),
        tolerances=dict(zero_tol=ZERO_TOL, floor_tol=FLOOR_TOL, rtol=RTOL),
        arms=arm_out,
        clean=int(all(arm_out[a]["meets_criterion"] == N_STARTS for a in arm_out)),
    )
    with open(JSON_SUMMARY, "w") as f:
        json.dump(summary, f, indent=1, sort_keys=True)
        f.write("\n")

    # ---------------------------------------------------------------- print
    print("=" * 92)
    print("EXPERIMENT 23 - ONE NETWORK, ONE REVERSED PAIR, ONE ODD BOND")
    print("=" * 92)
    print(f"network: Fig. 1a, triangulated_network({N_NODES}, seed={GEOM_SEED}), "
          f"{n_b} bonds, {n} free DOF")
    print("terminals (x-DOF of the nodes Fig. 1a marks): " +
          ", ".join(f"terminal {t} = node {nodes[t]}" for t in "123"))
    print(f"enclosing block T = S = {{1,2,3}}: p = 3, block law charges "
          f"{sp_block['delta_L']} dimensions")
    print()
    for name in LISTS:
        L = lst(name)
        print(f"list {name}: {', '.join(L['tasks'])}")
        print(f"    J = {L['J']}, dim M = {L['dim_M']}, dim M^s = {L['dim_Ms']}, "
              f"delta_L = {L['delta_L']}, digons = {L['digons']}, "
              f"rank dy/dk at k0 = {L['rank_dy_dk_at_k0']} "
              f"(ceiling {L['ceiling_prop_tasklist_v']})")
    print()
    print(f"target: alpha = {ALPHA}, y0_(1->2) = {y0[0]:.6e}")
    print(f"floor predicted for B  = {fl['B']['floor']:.10e}   "
          f"closed form |y*_12 - y*_21|/sqrt2 = {closed_B:.10e}")
    print(f"   split: list inconsistency {fl['B']['list_term']:.3e}, "
          f"reciprocity {fl['B']['recip_term']:.10e}")
    print(f"floor predicted for A  = {fl['A']['floor']:.3e},   "
          f"for B_recip = {fl['B_recip']['floor']:.3e}")
    print(f"odd bond (pivoted QR of the list wedge at k = 1): bond {sel[0]} "
          f"= network nodes {tuple(int(x) for x in bonds[sel[0]])}, |wedge| = {sigma_sel:.4e} "
          f"(median over bonds {np.median(np.abs(W)):.4e}); "
          f"closed form agrees to {wedge_check:.1e}")
    print()
    print(f"{'arm':>8} {'delta_L':>7} {'floor pred':>12} {'err reached: median':>20} "
          f"{'[min, max]':>24} {'criterion':>10}")
    print("-" * 92)
    for arm, lname, _, odd in ARMS:
        d = arm_out[arm]
        dl = spaces[lname]["delta_L"]
        e = d["err_final"]
        print(f"{arm:>8} {dl:>7} {d['floor_pred']:>12.4e} {e['median']:>20.4e} "
              f"  [{e['min']:.3e}, {e['max']:.3e}] {d['meets_criterion']:>6}/{d['n_runs']}")
    print("-" * 92)
    b = arm_out["B"]["ratio_to_floor"]
    print(f"B: error / floor  median {b['median']:.10f}  min {b['min']:.10f}  "
          f"max {b['max']:.10f}")
    for arm in ("A", "B_odd", "B_recip"):
        r = arm_out[arm]["err_rel"]
        print(f"{arm}: error / ||y*||  median {r['median']:.2e}  max {r['max']:.2e}")
    print(f"B_odd: final a on the odd bond median {arm_out['B_odd']['a_final']['median']:.4e} "
          f"[{arm_out['B_odd']['a_final']['min']:.4e}, "
          f"{arm_out['B_odd']['a_final']['max']:.4e}]; sym(K_ff) positive definite in "
          f"{arm_out['B_odd']['sym_Kff_positive_definite']}/{N_STARTS}")
    print("runs ending with some log k_b at Trainer.U_CLIP (as in experiment 04): " + ", ".join(
        f"{a} {arm_out[a]['runs_with_a_bond_at_clip']}/{N_STARTS}" for a in arm_out))
    print("rank at the end of every run: " + ", ".join(
        f"{a} {arm_out[a]['rank_final']} (ceiling {arm_out[a]['ceiling']})" for a in arm_out))
    print()
    print("CLEAN (every run of every arm meets its pre-set criterion): "
          + ("YES" if summary["clean"] else "NO"))

    # ---------------------------------------------------------------- post-hoc sweeps
    # Added after the pre-registered run (see PREREG-exp23.md): they change nothing above and
    # are written to two files of their own.
    #
    # (1) every bond as the single odd bond, on list B, from the same 20 starts.  The wedge
    #     rule picks bond sel[0]; this asks how many other single bonds would also do.
    allb = []
    for b in range(n_b):
        trn = ListTrainer(X, bonds, TS, TS, ent["B"], odd_bonds=(b,))
        ynorm = float(np.linalg.norm(yB))
        for s, u_s in enumerate(starts):
            theta, hist = trn.fit(yB, np.concatenate([u_s, [0.0]]))
            err = float(hist[-1])
            Kff = trn.K_ff(theta)
            sym_eig = np.linalg.eigvalsh(0.5 * (Kff + Kff.T))
            ev = np.linalg.eigvals(Kff)
            allb.append(dict(bond=b, node_i=int(bonds[b][0]), node_j=int(bonds[b][1]),
                             wedge_abs=float(abs(W[b])), selected=int(b == sel[0]),
                             start=s, err_final=err, err_rel=err / ynorm,
                             meets_zero=int(err <= ZERO_TOL * ynorm),
                             a_final=float(theta[n_b]),
                             sym_Kff_min_eig_rel=float(sym_eig[0] / sym_eig[-1]),
                             Kff_min_re_eig_rel=float(np.min(ev.real) / np.max(np.abs(ev))),
                             n_bonds_at_clip=int(np.sum(np.abs(theta[:n_b])
                                                        >= trn.U_CLIP - CLIP_MARGIN))))
    # the selected bond's rows must reproduce arm B_odd exactly
    for r in allb:
        if r["selected"]:
            ref = [q for q in runs if q["arm"] == "B_odd" and q["start"] == r["start"]][0]
            assert r["err_final"] == ref["err_final"] and r["a_final"] == ref["a_final"]
    write_csv(allb, CSV_ALLBONDS)
    note(f"  all-bonds sweep done  ({time.time() - t_start:.1f} s)")

    # (2) the log-stiffness clamp Trainer.U_CLIP moved, every arm, the same starts and the
    #     same criteria.  CLAMPS includes the deposited 12, whose rows must reproduce the runs.
    clamp_rows = []
    for c in CLAMPS:
        for arm, lname, ystar, odd in ARMS:
            trn = ListTrainer(X, bonds, TS, TS, ent[lname], odd_bonds=odd)
            trn.U_CLIP = float(c)                          # instance attribute, this run only
            ynorm = float(np.linalg.norm(ystar))
            pred = PRED[arm]
            for s, u_s in enumerate(starts):
                theta0 = np.concatenate([u_s, np.zeros(len(odd))]) if odd else u_s.copy()
                theta, hist = trn.fit(ystar, theta0)
                err = float(hist[-1])
                Kff = trn.K_ff(theta)
                sym_eig = np.linalg.eigvalsh(0.5 * (Kff + Kff.T))
                ok = (abs(err / pred - 1.0) <= FLOOR_TOL if arm in FLOOR_ARMS
                      else err <= ZERO_TOL * ynorm)
                # the part of the residual off the relation space A_L of the list: the part
                # a reciprocal network could still remove.  The ratio err/floor is only second
                # order in it, so it is recorded on its own.
                y_end = trn.forward(theta)[0]
                AL = spaces[lname]["AL"]
                res = (y_end - ystar) if y_end is not None else np.full(len(ystar), np.nan)
                r_off = float(np.linalg.norm(res - AL @ (AL.T @ res))) / ynorm
                clamp_rows.append(dict(
                    clamp=float(c), arm=arm, start=s, err_final=err, err_rel=err / ynorm,
                    ratio_to_floor=(err / pred if arm in FLOOR_ARMS else ""),
                    meets_criterion=int(ok), n_iter=len(hist) - 1,
                    err_off_AL_rel=r_off, cond_Kff=float(np.linalg.cond(Kff)),
                    sym_Kff_min_eig_rel=float(sym_eig[0] / sym_eig[-1]),
                    n_bonds_at_clip=int(np.sum(np.abs(theta[:n_b])
                                               >= trn.U_CLIP - CLIP_MARGIN))))
                if c == Trainer.U_CLIP:
                    ref = [q for q in runs if q["arm"] == arm and q["start"] == s][0]
                    assert err == ref["err_final"]
        note(f"  clamp {c:g} done  ({time.time() - t_start:.1f} s)")
    write_csv(clamp_rows, CSV_CLAMP)

    print()
    print("POST-HOC SWEEPS (not pre-registered; the four arms above are unchanged)")
    nz = {b: sum(r["meets_zero"] for r in allb if r["bond"] == b) for b in range(n_b)}
    print(f"every bond as the single odd bond on list B: {sum(v == N_STARTS for v in nz.values())}"
          f" of {n_b} bonds reach zero in {N_STARTS}/{N_STARTS}; fewest "
          f"{min(nz.values())}/{N_STARTS}; bonds with a zero wedge entry: "
          f"{sum(abs(W[b]) <= 1e-12 * np.max(np.abs(W)) for b in range(n_b))}")
    sb = [r for r in allb if r["selected"]]
    npd = [r for r in sb if r["sym_Kff_min_eig_rel"] <= 0]
    print(f"selected bond {sel[0]}: sym(K_ff) not positive definite at the end of {len(npd)} "
          f"runs; in those, min Re(eig K_ff)/max|eig| = "
          + ", ".join(f"{r['Kff_min_re_eig_rel']:.2e}" for r in npd))
    offB = [r["err_off_AL_rel"] for r in clamp_rows if r["clamp"] == 12 and r["arm"] == "B"]
    print(f"list B at clamp 12: part of the residual off A_L, largest {max(offB):.1e} of ||y*|| "
          f"(median {np.median(offB):.1e})")
    for c in CLAMPS:
        met = {arm: sum(r["meets_criterion"] for r in clamp_rows
                        if r["clamp"] == c and r["arm"] == arm) for arm, _, _, _ in ARMS}
        cnt = ", ".join(f"{arm} {met[arm]}/{N_STARTS}" for arm in met)
        zmax = max(r["err_rel"] for r in clamp_rows if r["clamp"] == c
                   and r["arm"] not in FLOOR_ARMS and r["meets_criterion"])
        miss = [f"{r['arm']} start {r['start']} (error / ||y*|| {r['err_rel']:.1e}, "
                f"cond K_ff {r['cond_Kff']:.1e})" for r in clamp_rows
                if r["clamp"] == c and not r["meets_criterion"]]
        print(f"clamp +-{c:g}: {cnt};  zero arms that meet it, largest error / ||y*|| "
              f"{zmax:.1e}" + ("; misses: " + "; ".join(miss) if miss else ""))
    note(f"total {time.time() - t_start:.1f} s")


def write_csv(rows, path):
    """Union of keys in row order; ints as integers, floats as repr() (round-trip exact)."""
    keys = []
    for r in rows:
        for k in r:
            if k not in keys:
                keys.append(k)
    with open(path, "w", newline="") as f:
        w = csv.writer(f, lineterminator="\n", quoting=csv.QUOTE_MINIMAL)
        w.writerow(keys)
        for r in rows:
            cells = []
            for k in keys:
                v = r.get(k, "")
                if isinstance(v, (bool, np.bool_, np.integer)):
                    v = str(int(v))
                elif isinstance(v, (float, np.floating)):
                    v = repr(float(v))
                cells.append(str(v))
            w.writerow(cells)


if __name__ == "__main__":
    main()


==> anc/experiments/make_fig1.py <==
"""
Figure 1 -- the setup, and where the constraint comes from.

(a) A spring network.  Forces are applied on a set S of degrees of freedom and
    displacements are read on a set T; p = |T n S| of them are both driven and
    read.
(b) The bond force law.  In a passive bond the force is along the bond axis; an
    odd bond adds a transverse component, which is what breaks the symmetry of K.
(c) The response block.  The p x p sub-block on the shared degrees of freedom is
    forced symmetric by Maxwell-Betti, which excludes p(p-1)/2 response
    directions: Theorem 1 bounds the reachable set, so its codimension inside
    the block is at least p(p-1)/2, and equality is checked instance by
    instance rather than assumed.

Same palette as make_fig2.py (#0077BB / #CC3311 / #009988 on #fcfcfb).
"""

import os
import sys
import numpy as np
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
from matplotlib.patches import Rectangle, FancyArrowPatch, Circle

HERE = os.path.dirname(__file__)
sys.path.insert(0, os.path.join(HERE, "..", "src"))
from network import triangulated_network

FIG = os.path.join(HERE, "..", "figures")
os.makedirs(FIG, exist_ok=True)

BLUE, RED, TEAL = "#0077BB", "#CC3311", "#009988"
INK, MUTED, GRID = "#1a1a1a", "#6b6b6b", "#d8d8d8"
SURF = "#fcfcfb"

plt.rcParams.update({
    "font.family": "DejaVu Sans", "font.size": 9,
    "pdf.fonttype": 42, "ps.fonttype": 42,
    "axes.edgecolor": MUTED, "axes.labelcolor": INK,
    "xtick.color": MUTED, "ytick.color": MUTED,
    "axes.spines.top": False, "axes.spines.right": False,
    "figure.facecolor": SURF, "axes.facecolor": SURF,
    "axes.linewidth": 0.8, "lines.linewidth": 2.0,
})

fig = plt.figure(figsize=(7.2, 2.75))
gs = fig.add_gridspec(1, 3, width_ratios=[1.18, 0.86, 1.02], wspace=0.34)
axA = fig.add_subplot(gs[0])
axB = fig.add_subplot(gs[1])
axC = fig.add_subplot(gs[2])


# ------------------------------------------------------------------ panel (a)
X, bonds = triangulated_network(16, seed=3)
for (i, j) in bonds:
    axA.plot(X[[i, j], 0], X[[i, j], 1], color=GRID, lw=1.5, zorder=1,
             solid_capstyle="round")
axA.plot(X[:, 0], X[:, 1], "o", ms=5.5, color=MUTED, zorder=2,
         markeredgecolor=SURF, markeredgewidth=1.0)

# pick three nodes: one driven only, one read only, one both
order = np.argsort(X[:, 0] + 0.3 * X[:, 1])
n_drive, n_both, n_read = int(order[1]), int(order[len(order) // 2]), int(order[-2])


def arrow(ax, xy, d, color, lw=2.0):
    ax.add_patch(FancyArrowPatch(xy, (xy[0] + d[0], xy[1] + d[1]),
                                 arrowstyle="-|>", mutation_scale=11,
                                 color=color, lw=lw, zorder=5,
                                 shrinkA=0, shrinkB=0))


arrow(axA, X[n_drive], (-0.20, -0.09), RED)
# At the shared node the force and the read-out act on the SAME degree of
# freedom. n_both sits one layer inside the network's own boundary: bond
# 4-14 IS the lower hull edge of the whole mesh, running almost horizontally
# just 0.06-0.09 data units below n_both, so any collinear (opposite-sense)
# pair long enough to read as an arrow at all is forced either to cross that
# boundary bond or to shrink to a stub sitting on top of the node -- both
# tried in earlier rounds and both worse than this. Two PARALLEL arrows
# (same downward direction, offset sideways) instead point straight out of
# the network through that same short gap, full length like every other
# arrow in the panel: one to represent the force, one the read-out, "along
# the same coordinate" without needing to be head-to-tail collinear. Each
# still necessarily crosses bond 4-14 once (there is no direction in which a
# full-length arrow from this node avoids the network's own boundary
# entirely), but the crossing is a single, clean, near-perpendicular pass of
# one thin grey line, far from every node -- not a graze along it and not a
# tangle with several bonds/nodes at once, which is what every earlier
# attempt at a compact arrow near n_both produced.
arrow(axA, X[n_both] + np.array([0.05, 0.0]), (0.0, -0.22), RED)
arrow(axA, X[n_both] + np.array([-0.05, 0.0]), (0.0, -0.22), BLUE)
arrow(axA, X[n_read], (0.06, 0.21), BLUE)
for n, c in [(n_drive, RED), (n_read, BLUE)]:
    axA.plot([X[n, 0]], [X[n, 1]], "o", ms=8, color=c, zorder=4,
             markeredgecolor=SURF, markeredgewidth=1.2)
axA.add_patch(Circle(X[n_both], 0.052, facecolor=TEAL, edgecolor=SURF, lw=1.2,
                     zorder=4))

axA.annotate("driven $S$", xy=X[n_drive], xytext=(-4, 13),
             textcoords="offset points", color=RED, fontsize=8.5, ha="center",
             fontweight="bold")
axA.annotate("read out $T$", xy=X[n_read], xytext=(4, 26),
             textcoords="offset points", color=BLUE, fontsize=8.5, ha="center",
             fontweight="bold")
# The two arrows at n_both now point straight down into the empty space
# below the network (see above), so the label is placed just below their
# tips, in that same empty space -- rather than to either side of the node,
# where this two-line label (wide in data units: the panel is only ~1.8
# units across) reaches other nodes, other labels, or the n_read arrow no
# matter which local gap it is aimed into.
axA.annotate("both\n(overlap $p$)", xy=(X[n_both, 0], -0.22 - 0.03),
             xycoords="data", color=TEAL, fontsize=8.5, ha="center",
             va="top", fontweight="bold")

axA.set_xlim(X[:, 0].min() - 0.34, X[:, 0].max() + 0.60)
axA.set_ylim(X[:, 1].min() - 0.34, X[:, 1].max() + 0.40)
# equal aspect shrinks the axes inside its slot; anchoring north keeps the
# tops of all three axes -- and therefore the panel letters -- on one line
axA.set_aspect("equal")
axA.set_anchor("N")
axA.axis("off")
axA.set_title("a", loc="left", fontweight="bold", fontsize=11, color=INK, pad=6)


# ------------------------------------------------------------------ panel (b)
def bond_sketch(ax, y, transverse, color, label):
    x0, x1 = 0.12, 0.72
    ax.plot([x0, x1], [y, y], color=GRID, lw=3.0, solid_capstyle="round",
            zorder=1)
    for x in (x0, x1):
        ax.plot([x], [y], "o", ms=6.5, color=MUTED, zorder=2,
                markeredgecolor=SURF, markeredgewidth=1.0)
    arrow(ax, (x1, y), (0.20, 0.0), color, lw=2.2)
    if transverse:
        arrow(ax, (x1, y), (0.0, 0.17), color, lw=2.2)
        ax.annotate(r"$a\,\hat{t}$", xy=(x1 + 0.015, y + 0.185), color=color,
                    fontsize=9)
    ax.annotate(r"$k\,\hat{n}$", xy=(x1 + 0.215, y - 0.005), color=color,
                fontsize=9, va="center")
    ax.annotate(label, xy=(x0 - 0.03, y + 0.135), color=INK, fontsize=8.8,
                fontweight="bold")


bond_sketch(axB, 0.72, False, BLUE, "passive bond")
axB.annotate(r"$K = K^{\mathsf{T}}$", xy=(0.12, 0.545), color=BLUE, fontsize=9)
bond_sketch(axB, 0.20, True, RED, "odd bond")
axB.annotate(r"$K \neq K^{\mathsf{T}}$", xy=(0.12, 0.025), color=RED, fontsize=9)
axB.set_xlim(0.02, 1.08)
axB.set_ylim(-0.06, 1.06)
axB.axis("off")
axB.set_title("b", loc="left", fontweight="bold", fontsize=11, color=INK, pad=6)


# ------------------------------------------------------------------ panel (c)
m, p = 5, 3
cell = 1.0
for i in range(m):
    for j in range(m):
        shared = (i < p and j < p)
        face = "#e8f1f7" if shared else SURF
        axC.add_patch(Rectangle((j * cell, -(i + 1) * cell), cell, cell,
                                facecolor=face, edgecolor=GRID, lw=0.8,
                                zorder=1))
axC.add_patch(Rectangle((0, -p * cell), p * cell, p * cell, facecolor="none",
                        edgecolor=TEAL, lw=2.0, zorder=3))

# mirrored pairs: the p(p-1)/2 equalities
for i in range(p):
    for j in range(i + 1, p):
        a = (j * cell + 0.5, -(i + 0.5) * cell)
        b = (i * cell + 0.5, -(j + 0.5) * cell)
        axC.add_patch(FancyArrowPatch(a, b, arrowstyle="<|-|>",
                                      mutation_scale=7, color=TEAL, lw=1.3,
                                      zorder=4, shrinkA=7, shrinkB=7,
                                      connectionstyle="arc3,rad=0.32"))
axC.plot([0, p * cell], [0, -p * cell], color=TEAL, lw=0.9, ls=":", zorder=2)

axC.annotate("shared block\nforced\nsymmetric", xy=(p * cell + 0.18, -0.80),
             color=TEAL, fontsize=8.2, fontweight="bold", va="top")
# the panel is only ~3.8 data units wide to the right of the block, so the
# longer (and more defensible) wording is broken over four short lines
axC.annotate(r"$\Rightarrow\ p(p-1)/2$" + "\ndirections\nexcluded by\nreciprocity",
             xy=(p * cell + 0.18, -2.80), color=INK, fontsize=7.6, va="top",
             linespacing=1.25)
axC.annotate(r"read out $T$", xy=(-0.30, -m * cell / 2), rotation=90,
             color=BLUE, fontsize=8.8, ha="center", va="center")
axC.annotate(r"driven $S$", xy=(m * cell / 2, 0.14), color=RED, fontsize=8.8,
             ha="center")
axC.annotate(r"response block  $C[T,S]$", xy=(-0.60, 0.72), color=INK,
             fontsize=9.2, fontweight="bold", ha="left", va="bottom")

axC.set_xlim(-0.68, m * cell + 2.0)
axC.set_ylim(-m * cell - 0.30, 1.55)
axC.set_aspect("equal")
axC.set_anchor("N")
axC.axis("off")
axC.set_title("c", loc="left", fontweight="bold", fontsize=11, color=INK, pad=6)

fig.subplots_adjust(left=0.01, right=0.99, top=0.90, bottom=0.02)
for ext in ("pdf", "png"):
    fig.savefig(os.path.join(FIG, f"fig1_setup.{ext}"), dpi=300,
                bbox_inches="tight", facecolor=SURF)
print("wrote", os.path.join(FIG, "fig1_setup.pdf/.png"))


==> anc/experiments/make_fig2.py <==
"""
Figure 3 of the paper (fig:law) -- the overlap law.

Naming note: the output file is fig2_capacity_deficit.pdf for historical
reasons; in the paper this float is Figure 3.

(a) Reciprocity excludes p(p-1)/2 response directions, where p is the number of
    degrees of freedom that are both driven and read out.  The odd-coupled
    networks tested here -- one particular realisation of oddness, a transverse
    force proportional to bond elongation -- show no such exclusion.
(b) At full overlap the forfeited fraction of the response space is (m-1)/2m,
    approaching one half.

Palette #0077BB / #CC3311 / #009988 passes all six checks of the categorical
validator (light mode, surface #fcfcfb); series are direct-labelled as well as
legended, so identity never rests on colour alone.
"""

import os
import csv
import collections
import numpy as np
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt

HERE = os.path.dirname(__file__)
RES = os.path.join(HERE, "..", "results")
FIG = os.path.join(HERE, "..", "figures")
os.makedirs(FIG, exist_ok=True)

BLUE, RED, TEAL = "#0077BB", "#CC3311", "#009988"
INK, MUTED, GRID = "#1a1a1a", "#6b6b6b", "#d8d8d8"
SURF = "#fcfcfb"

plt.rcParams.update({
    "font.family": "DejaVu Sans", "font.size": 9,
    "pdf.fonttype": 42, "ps.fonttype": 42,
    "axes.edgecolor": MUTED, "axes.labelcolor": INK,
    "xtick.color": MUTED, "ytick.color": MUTED,
    "axes.spines.top": False, "axes.spines.right": False,
    "figure.facecolor": SURF, "axes.facecolor": SURF,
    "axes.linewidth": 0.8, "lines.linewidth": 2.0,
})

rows = list(csv.DictReader(open(os.path.join(RES, "exp02_overlap_law.csv"))))
for r in rows:
    for k in ("m", "overlap", "odd", "rank", "full_dim", "n_params",
              "measured_deficit", "predicted_deficit"):
        r[k] = int(r[k])

fig, (axA, axB) = plt.subplots(1, 2, figsize=(7.2, 3.1))

# ---------------------------------------------------------------- panel (a)
colors = {4: BLUE, 5: RED, 6: TEAL}
g = collections.defaultdict(list)
for r in rows:
    if r["part"] == "overlap_sweep" and r["n_params"] >= r["full_dim"]:
        g[(r["m"], r["odd"], r["overlap"])].append(r["measured_deficit"])

pp = np.linspace(0, 6, 300)
axA.plot(pp, pp * (pp - 1) / 2, color=MUTED, lw=1.2, ls="--", zorder=1)
# leader line: the label sat six units above the curve it names, and the curve
# ran straight through the text
axA.annotate(r"$p(p-1)/2$", xy=(5.20, 5.20 * 4.20 / 2), xytext=(3.62, 13.3),
             color=MUTED, fontsize=9.5, va="bottom", ha="left", zorder=4,
             arrowprops=dict(arrowstyle="-", color=MUTED, lw=0.9,
                             shrinkA=3, shrinkB=2,
                             connectionstyle="arc3,rad=-0.15"))

# The three m collapse onto one curve -- that collapse IS the result, so the
# series are dodged horizontally rather than hidden behind one another.
dodge = {4: -0.13, 5: 0.0, 6: 0.13}
for m in (4, 5, 6):
    xs = [p for p in range(m + 1) if (m, 0, p) in g]
    ys = [np.median(g[(m, 0, p)]) for p in xs]
    axA.plot([x + dodge[m] for x in xs], ys, "o", ms=6.5, color=colors[m],
             zorder=3, markeredgecolor=SURF, markeredgewidth=1.4,
             label=f"reciprocal, $m={m}$")

xs_odd = sorted({p for (m, o, p) in g if o == 1})
ys_odd = [np.median(sum((g[(m, 1, p)] for m in (4, 5, 6) if (m, 1, p) in g), []))
          for p in xs_odd]
axA.plot(xs_odd, ys_odd, "s", ms=6, color=INK, zorder=3,
         markeredgecolor=SURF, markeredgewidth=1.2,
         label="non-reciprocal, all $m$")
# scoped to what was actually measured: one realisation of oddness, in these
# networks -- and an exclusion, not a measured loss.
# An opaque box behind the text was tried and rejected: it covered the p=2
# reciprocal markers and the curve underneath them, which hides data and is
# not allowed. Instead the text is moved into the one part of the panel that
# is genuinely empty at this font size: two lines, sitting entirely below the
# curve (which is already above 3 by p=3.2) and well above the y=0 row of
# squares/circles, right of the p=0..2 cluster and left of the p=4..6 points.
axA.annotate("tested odd networks:\nnothing excluded", xy=(4.85, 1.55),
             color=INK, fontsize=8.2, ha="center", va="center", zorder=5)

axA.set_xlabel("input/output overlap  $p$")
axA.set_ylabel("reciprocity-excluded\nresponse directions")
axA.set_xlim(-0.45, 6.55)
axA.set_ylim(-1.6, 18.5)
axA.set_xticks(range(7))
axA.grid(axis="y", color=GRID, lw=0.6, zorder=0)
axA.set_axisbelow(True)
axA.set_title("a", loc="left", fontweight="bold", fontsize=11, color=INK, pad=8)
axA.legend(frameon=False, fontsize=8, loc="upper left", handletextpad=0.3,
           labelcolor=INK, borderpad=0.1, labelspacing=0.28)

# ---------------------------------------------------------------- panel (b)
gg = collections.defaultdict(dict)
for r in rows:
    if r["part"] == "large_m" and r["n_params"] >= r["full_dim"]:
        gg[r["m"]].setdefault(r["odd"], []).append(r["rank"])

ms = sorted(k for k in gg if 0 in gg[k] and 1 in gg[k])
lost_r = [(m * m - np.median(gg[m][0])) / (m * m) for m in ms]
lost_o = [(m * m - np.median(gg[m][1])) / (m * m) for m in ms]

mm = np.linspace(3.4, 11, 300)
axB.plot(mm, (mm - 1) / (2 * mm), color=MUTED, lw=1.2, ls="--", zorder=1)
# the asymptote must not be mistaken for an ordinary gridline: give it its own
# ink colour and a dot-dash pattern no gridline uses
axB.axhline(0.5, color=INK, lw=1.0, ls=(0, (4, 2, 1, 2)), zorder=2)
axB.annotate(r"$(m-1)/(2m)$", xy=(4.15, 0.315), color=MUTED, fontsize=9.5)
axB.annotate(r"asymptote  $\rightarrow\ 1/2$", xy=(4.0, 0.515), color=INK,
             fontsize=9, ha="left")

axB.plot(ms, lost_r, "o", ms=7, color=BLUE, zorder=3,
         markeredgecolor=SURF, markeredgewidth=1.4)
axB.plot(ms, lost_o, "s", ms=6, color=INK, zorder=3,
         markeredgecolor=SURF, markeredgewidth=1.2)
# right-aligned on the last point: centring them on x = 10 pushed the text
# past the right spine at x = 11.4
axB.annotate("reciprocal", xy=(ms[-1], lost_r[-1]), xytext=(-7, -13),
             textcoords="offset points", color=BLUE, fontsize=9,
             fontweight="bold", ha="right", va="top")
axB.annotate("non-reciprocal", xy=(ms[-1], lost_o[-1]), xytext=(-7, 8),
             textcoords="offset points", color=INK, fontsize=9,
             fontweight="bold", ha="right", va="bottom")

axB.set_xlabel("driven and read-out degrees of freedom  $m$")
axB.set_ylabel("fraction of response space\nout of reach")
axB.set_xlim(3.2, 11.4)
axB.set_ylim(-0.055, 0.575)
axB.set_xticks(ms)
axB.grid(axis="y", color=GRID, lw=0.6, zorder=0)
axB.set_axisbelow(True)
axB.set_title("b", loc="left", fontweight="bold", fontsize=11, color=INK, pad=8)

fig.tight_layout(w_pad=2.4)
for ext in ("pdf", "png"):
    fig.savefig(os.path.join(FIG, f"fig2_capacity_deficit.{ext}"), dpi=300,
                bbox_inches="tight", facecolor=SURF)
print("wrote", os.path.join(FIG, "fig2_capacity_deficit.pdf/.png"))


==> anc/experiments/make_fig3.py <==
"""
Figure 2 of the paper (fig:robust) -- the bound is a rank cut, not a fitting
statement.

Naming note: the output file is fig3_robustness.pdf for historical reasons;
in the paper this float is Figure 2.

(a) Singular-value spectrum of the exact Jacobian for one configuration.  The
    spectrum falls off a cliff at the predicted rank, and the cliff sits at a
    different place for the reciprocal and the odd network -- the difference is
    exactly p(p-1)/2.
(b) Measured rank against predicted rank over every generic-geometry case that
    satisfies the attainment criterion.
(c) What happens outside the criterion: attainment degrades smoothly as the
    target dimension approaches the size of the network.  The bound itself is
    never violated.
(d) The mechanism, measured.  Antisymmetric part of the shared block of every
    Jacobian column: machine zero for passive bonds, order one for odd bonds.

Same palette as the figures drawn by make_fig1.py and make_fig2.py.  Those are
SCRIPT names, not the paper's figure numbers: make_fig2.py draws the paper's
Figure 3, and this script draws the paper's Figure 2.
"""

import os
import sys
import csv
import collections
import numpy as np
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
from matplotlib.patches import Patch
from matplotlib.lines import Line2D

HERE = os.path.dirname(__file__)
sys.path.insert(0, os.path.join(HERE, "..", "src"))
from network import (triangulated_network, bond_vectors, stiffness,
                     pinned_dofs, free_indices, jacobian_response)

RES = os.path.join(HERE, "..", "results")
FIG = os.path.join(HERE, "..", "figures")
os.makedirs(FIG, exist_ok=True)

BLUE, RED, TEAL = "#0077BB", "#CC3311", "#009988"
INK, MUTED, GRID = "#1a1a1a", "#6b6b6b", "#d8d8d8"
SURF = "#fcfcfb"

plt.rcParams.update({
    "font.family": "DejaVu Sans", "font.size": 9,
    "pdf.fonttype": 42, "ps.fonttype": 42,
    "axes.edgecolor": MUTED, "axes.labelcolor": INK,
    "xtick.color": MUTED, "ytick.color": MUTED,
    "axes.spines.top": False, "axes.spines.right": False,
    "figure.facecolor": SURF, "axes.facecolor": SURF,
    "axes.linewidth": 0.8, "lines.linewidth": 2.0,
})

fig, axes = plt.subplots(2, 2, figsize=(7.2, 5.6))
axA, axB, axC, axD = axes.ravel()


# ---------------------------------------------------------------- panel (a)
# one configuration, both bond laws, spectra overlaid
m = 6
X, bonds = triangulated_network(30, seed=1)
Q, S = bond_vectors(X, bonds)
free = free_indices(X.shape[0], pinned_dofs(X))
rng = np.random.default_rng(7)
pool = rng.choice(len(free), size=m, replace=False)
T_loc = S_loc = pool                       # full overlap, p = m
k = np.exp(rng.normal(scale=0.4, size=len(bonds)))
a = rng.normal(scale=0.3, size=len(bonds))

spectra = {}
for odd, kk, aa in [(False, k, None), (True, k, a)]:
    K = stiffness(Q, S, kk, aa)
    C = np.linalg.inv(K[np.ix_(free, free)])
    J = jacobian_response(Q, S, free, T_loc, S_loc, C, odd=odd)
    sv = np.linalg.svd(J, compute_uv=False)
    spectra[odd] = sv / sv[0]

r_rec = m * m - m * (m - 1) // 2
r_odd = m * m
idx = np.arange(1, m * m + 6)
for odd, col, lab, r in [(False, BLUE, "passive", r_rec),
                         (True, RED, "with odd bonds", r_odd)]:
    sv = spectra[odd][:len(idx)]
    axA.semilogy(idx[:len(sv)], np.maximum(sv, 1e-19), "o-", ms=3.4, lw=1.4,
                 color=col, label=lab, zorder=3)
    axA.axvline(r + 0.5, color=col, lw=1.0, ls="--", zorder=1)

# laid along the bottom of the panel, right-aligned on the rank cut each
# names; rotated up the axis they collided with the spectra and the legend
axA.annotate(f"$m^2-p(p-1)/2 = {r_rec}$", xy=(r_rec + 0.2, 1.15e-19),
             color=BLUE, fontsize=7.3, va="bottom", ha="right")
axA.annotate(f"$m^2 = {r_odd}$", xy=(r_odd + 0.2, 1.15e-19), color=RED,
             fontsize=7.3, va="bottom", ha="right")
axA.axhline(1e-9, color=GRID, lw=1.0, zorder=0)
axA.annotate("rank cut  $10^{-9}$", xy=(1.4, 1.6e-9), color=MUTED, fontsize=8)
axA.set_xlabel("singular value index")
axA.set_ylabel("singular value  (normalised)")
axA.set_ylim(1e-19, 6)
axA.set_xlim(0, m * m + 5)
axA.legend(frameon=False, fontsize=8.4, loc="lower left",
           bbox_to_anchor=(0.0, 0.13), labelcolor=INK,
           handletextpad=0.4, borderpad=0.1)
axA.set_title("a", loc="left", fontweight="bold", fontsize=11, color=INK, pad=7)


# ---------------------------------------------------------------- panel (b)
rows = list(csv.DictReader(open(os.path.join(RES, "exp03_formula.csv"))))
for r in rows:
    for kk in ("n_nodes", "n_bonds", "n_free", "m", "overlap", "odd",
               "n_params", "full_dim", "predicted", "rank", "match"):
        r[kk] = int(float(r[kk]))
    r["disorder"] = float(r["disorder"])

def is_inside(r):
    return (r["predicted"] <= r["n_free"] / 2
            and r["predicted"] <= r["n_params"] / 2)


inside = [r for r in rows if is_inside(r)]
outside = [r for r in rows if not is_inside(r)]

# Half the cloud is the non-reciprocal control, for which the predicted rank
# carries no p(p-1)/2 deficit; that split is shown by marker shape, the
# attainment criterion by colour.
groups = [(0, True, TEAL, "o", 17, 3, "passive, inside"),
          (1, True, TEAL, "^", 17, 3, "odd, inside"),
          (0, False, GRID, "o", 9, 2, "passive, outside"),
          (1, False, GRID, "^", 9, 2, "odd, outside")]

lim = max(r["predicted"] for r in rows) + 4
axB.plot([0, lim], [0, lim], color=MUTED, lw=1.1, ls="--", zorder=1)
rng_j = np.random.default_rng(0)
counts = {}
for odd, ins, col, mk, sz, zo, lab in groups:
    sel = [r for r in (inside if ins else outside) if r["odd"] == odd]
    counts[(odd, ins)] = len(sel)
    if ins:
        jx = jy = np.zeros(len(sel))
    else:
        # independent deviates: a common one would move points only along the
        # identity line, hiding density in the one direction that matters
        # Jitter must not manufacture points ABOVE the identity line: the
        # panel's claim is that nothing lies there, and independent x/y noise
        # put 23% of the cloud above it.  Displace along the line, and let the
        # perpendicular component be one-sided downwards.
        t = rng_j.normal(scale=0.5, size=len(sel))
        d = -np.abs(rng_j.normal(scale=0.25, size=len(sel)))
        jx = t - d
        jy = t + d
    axB.scatter([r["predicted"] + j for r, j in zip(sel, jx)],
                [r["rank"] + j for r, j in zip(sel, jy)],
                s=sz, color=col, marker=mk, zorder=zo,
                edgecolor=SURF if ins else "none",
                linewidth=0.4 if ins else 0.0,
                label=lab)
n_ok = sum(r["match"] for r in inside)
axB.annotate(f"{n_ok}/{len(inside)} on the line", xy=(0.05, 0.925),
             xycoords="axes fraction", color=TEAL, fontsize=8.8,
             fontweight="bold")
axB.annotate(f"{len(outside)} outside;\nnothing above\nthe line",
             xy=(0.975, 0.035), xycoords="axes fraction", ha="right",
             va="bottom", color=INK, fontsize=7.6)
axB.set_xlabel(r"predicted rank  $\min(n_\theta,\ m^2-\delta_p)$" "\n"
               r"$\delta_p=p(p-1)/2$ passive,   $\delta_p=0$ odd",
               fontsize=7.8)
axB.set_ylabel("measured rank")
axB.set_xlim(0, lim)
axB.set_ylim(0, lim)
axB.set_aspect("equal")
# Shape alone (passive/odd) is what the legend needs to carry: the
# inside/outside colour split is already stated by the two direct-label
# annotations above (teal) and below (grey-scale cloud), and the caption
# names both. Spelling out all four passive/odd x inside/outside
# combinations made the legend box wide enough that its lower-right corner
# sat on top of the dashed diagonal and the grey cloud beneath it; a
# shape-only key removes that overlap by more than halving both the width
# and the height of the box.
shape_handles = [
    Line2D([0], [0], marker="o", linestyle="none", color=INK,
           markersize=5.5, label="passive"),
    Line2D([0], [0], marker="^", linestyle="none", color=INK,
           markersize=5.5, label="odd"),
]
axB.legend(handles=shape_handles, frameon=False, fontsize=7.6,
           loc="upper left", bbox_to_anchor=(0.0, 0.90), ncol=2,
           labelcolor=INK, handletextpad=0.25, columnspacing=0.9,
           borderpad=0.1)
axB.set_title("b", loc="left", fontweight="bold", fontsize=11, color=INK, pad=7)


# ---------------------------------------------------------------- panel (c)
edges = [0.25, 0.5, 1.0, 2.0, 4.0]
buckets = collections.defaultdict(lambda: [0, 0])
for r in rows:
    x = r["predicted"] / r["n_free"]
    key = next((e for e in edges if x <= e), 8.0)
    buckets[key][0] += r["match"]
    buckets[key][1] += 1
ks = sorted(buckets)
frac = [buckets[e][0] / buckets[e][1] for e in ks]
labels = [f"$\\leq${e:g}" if e < 8 else "$>$4" for e in ks]
cols = [TEAL if e <= 0.5 else MUTED for e in ks]
axC.bar(range(len(ks)), frac, color=cols, width=0.62, zorder=3,
        edgecolor=SURF, linewidth=0.8)
for i, e in enumerate(ks):
    axC.annotate(f"{buckets[e][0]}/{buckets[e][1]}", xy=(i, frac[i]),
                 xytext=(0, 7), textcoords="offset points", ha="center",
                 fontsize=7.2, color=INK)
axC.axvline(1.5, color=RED, lw=1.2, ls="--", zorder=4)
axC.annotate("attainment\ncriterion", xy=(1.40, 1.42), color=RED,
             fontsize=8.2, va="top", ha="right")
handles = [Patch(facecolor=TEAL, edgecolor=SURF, lw=0.8),
           Patch(facecolor=MUTED, edgecolor=SURF, lw=0.8)]
axC.legend(handles, ["inside room criterion", "outside room criterion"],
           frameon=False, fontsize=7.2, loc="upper right", labelcolor=INK,
           handletextpad=0.4, borderpad=0.1, labelspacing=0.22,
           handlelength=1.1, handleheight=0.9)
axC.set_xticks(range(len(ks)))
axC.set_xticklabels(labels)
# the bars bin on r["predicted"]/n_free, i.e. min(n_theta, m^2 - delta_p),
# which is not the same as d/n_free
axC.set_xlabel("predicted rank / free DOFs\n"
               r"$\min(n_\theta,\ m^2-\delta_p)\,/\,n_{\mathrm{free}}$",
               fontsize=8.2)
axC.set_ylabel("fraction attaining the bound")
axC.set_ylim(0, 1.46)
axC.set_yticks([0, 0.25, 0.5, 0.75, 1.0])
axC.grid(axis="y", color=GRID, lw=0.6, zorder=0)
axC.set_axisbelow(True)
axC.set_title("c", loc="left", fontweight="bold", fontsize=11, color=INK, pad=7)


# ---------------------------------------------------------------- panel (d)
colrows = list(csv.DictReader(open(os.path.join(RES, "exp03_columns.csv"))))
vals = {0: [], 1: []}
for r in colrows:
    vals[int(r["odd"])].append(float(r["asym"]))
# columns whose antisymmetric part is *identically* zero cannot be placed on a
# log axis; clipping them into the first bin would report them as ~1e-18, so
# they get their own bar to the left of an axis break instead.
n_zero = {k: sum(1 for x in v if x == 0.0) for k, v in vals.items()}
nz = {k: [x for x in v if x > 0.0] for k, v in vals.items()}

Z_LO, Z_HI, BREAK = 3.0e-21, 3.0e-20, 1.6e-19
bins = np.logspace(-18, 0.2, 46)
axD.hist(nz[0], bins=bins, color=BLUE, alpha=0.85,
         label=f"passive ($n={len(vals[0])}$)", zorder=3)
axD.hist(nz[1], bins=bins, color=RED, alpha=0.85,
         label=f"odd ($n={len(vals[1])}$)", zorder=3)
axD.set_xscale("log")
axD.set_xlim(1.0e-21, 12.9)
for k, col in ((0, BLUE), (1, RED)):
    if n_zero[k]:
        axD.bar([Z_LO], [n_zero[k]], width=Z_HI - Z_LO, align="edge",
                color=col, alpha=0.85, edgecolor=col, lw=0.8, hatch="////",
                zorder=3)
ytop = axD.get_ylim()[1]
# the break on the x-axis: everything left of it is the "exactly zero" column
axD.plot([BREAK * 0.55, BREAK * 1.9], [-ytop * 0.024, ytop * 0.024],
         color=SURF, lw=3.4, zorder=6, clip_on=False, solid_capstyle="butt")
axD.plot([BREAK * 0.62, BREAK * 1.75], [-ytop * 0.032, ytop * 0.016],
         color=MUTED, lw=0.9, zorder=7, clip_on=False)
axD.annotate(f"{n_zero[0]} passive columns\nare exactly $0$",
             xy=(np.sqrt(Z_LO * Z_HI), n_zero[0] * 4),
             xytext=(1.7e-21, ytop * 0.30),
             color=BLUE, fontsize=7.2, ha="left", va="bottom", zorder=8,
             arrowprops=dict(arrowstyle="-", color=BLUE, lw=0.8,
                             shrinkA=2, shrinkB=1))
axD.axvline(1e-9, color=MUTED, lw=1.0, ls=":", zorder=4)
axD.annotate("rank cut", xy=(4e-10, ytop * 0.56), color=MUTED,
             fontsize=7.8, ha="right")
axD.axvline(np.sqrt(2), color=MUTED, lw=1.0, ls="--", zorder=4)
# The tallest odd bin, [0.62, 1.59), reaches 7603/7983 of the axis height and
# sits immediately right of sqrt(2)*0.42 on this log axis -- close enough
# that the label used to visually run into that bar. Moved further left
# (clear of every bin above count ~3400) and higher, above the next bin down.
axD.annotate(r"$\sqrt{2}$", xy=(np.sqrt(2) * 0.22, ytop * 0.86),
             color=MUTED, fontsize=8.6, ha="right")
axD.set_ylim(0, ytop)
axD.set_xlabel(r"$\|B-B^{\mathsf{T}}\|_F\,/\,\|B\|_F$ "
               "per Jacobian column")
axD.set_ylabel("columns")
axD.legend(frameon=False, fontsize=8.0, loc="upper left", labelcolor=INK,
           handletextpad=0.4, borderpad=0.1)
axD.set_title("d", loc="left", fontweight="bold", fontsize=11, color=INK, pad=7)

fig.tight_layout(w_pad=2.6, h_pad=2.4)
for ext in ("pdf", "png"):
    fig.savefig(os.path.join(FIG, f"fig3_robustness.{ext}"), dpi=300,
                bbox_inches="tight", facecolor=SURF)
print("wrote", os.path.join(FIG, "fig3_robustness.pdf/.png"))
print(f"panel b: {n_ok}/{len(inside)} inside, {len(outside)} outside, {len(rows)} total")


==> anc/experiments/make_fig4.py <==
"""
Figure 4 -- the error floor, seen by a learning rule.

(a) Training curves for one network, one target, four matched arms, all started
    from the same independent random stiffnesses.  The passive network on the
    forbidden target descends to the predicted floor and stops there; the same
    optimiser on an allowed perturbation of the same size, and the odd network
    on the forbidden one, continue to numerical zero.
(b) Error reached against the floor Theorem 2 predicts, over 144 runs and three
    decades of perturbation size.  The prediction contains no fitted quantity,
    and no run falls below the line by more than the optimiser's convergence
    tolerance (worst 2.6e-7 relative).
(c) Error reached relative to the floor, by arm.  The fourth arm is a random
    target, for which the bound has no reason to be tight.

Same palette as the figures drawn by make_fig1.py, make_fig2.py and make_fig3.py.
Those are SCRIPT names, not the paper's figure numbers: make_fig2.py draws the
paper's Figure 3 and make_fig3.py draws the paper's Figure 2.  This script draws
the paper's Figure 4, so here the two numberings happen to agree.
"""

import os
import csv
import numpy as np
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt

HERE = os.path.dirname(__file__)
RES = os.path.join(HERE, "..", "results")
FIG = os.path.join(HERE, "..", "figures")
os.makedirs(FIG, exist_ok=True)

BLUE, RED, TEAL = "#0077BB", "#CC3311", "#009988"
INK, MUTED, GRID = "#1a1a1a", "#6b6b6b", "#d8d8d8"
SURF = "#fcfcfb"

plt.rcParams.update({
    "font.family": "DejaVu Sans", "font.size": 9,
    "pdf.fonttype": 42, "ps.fonttype": 42,
    "axes.edgecolor": MUTED, "axes.labelcolor": INK,
    "xtick.color": MUTED, "ytick.color": MUTED,
    "axes.spines.top": False, "axes.spines.right": False,
    "figure.facecolor": SURF, "axes.facecolor": SURF,
    "axes.linewidth": 0.8, "lines.linewidth": 2.0,
})

rows = list(csv.DictReader(open(os.path.join(RES, "exp04_learning.csv"))))
for r in rows:
    for k in ("eps_rel", "floor_formula", "floor_allowed", "passive_forbidden",
              "passive_allowed", "odd_forbidden", "ratio", "generic_ratio"):
        r[k] = float(r[k])
curves = list(csv.DictReader(open(os.path.join(RES, "exp04_curves.csv"))))

fig = plt.figure(figsize=(7.2, 2.9))
gs = fig.add_gridspec(1, 3, width_ratios=[1.05, 1.0, 1.15], wspace=0.42)
axA, axB = fig.add_subplot(gs[0]), fig.add_subplot(gs[1])
# panel (c) is split: the four arms, and beneath them a zoom on the forbidden
# arm, whose whole distribution sits inside one part in 10^8 of the floor and
# is a hairline on any axis that also shows the other three
gsC = gs[2].subgridspec(2, 1, height_ratios=[2.8, 1.0], hspace=0.42)
axC, axCz = fig.add_subplot(gsC[0]), fig.add_subplot(gsC[1])

# ------------------------------------------------------------------ panel (a)
floor = float(curves[0]["floor"])
series = [("passive_forbidden", RED, "passive, forbidden"),
          ("passive_allowed", BLUE, "passive, allowed"),
          ("odd_forbidden", TEAL, "odd, forbidden")]
# each arm is drawn only for as many iterations as it actually ran -- no
# padding, so a flat line means a flat line and not a terminated run
n_iter = 0
for key, col, lab in series:
    xs = [int(c["iter"]) for c in curves if c[key] != ""]
    ys = np.array([float(c[key]) for c in curves if c[key] != ""])
    n_iter = max(n_iter, xs[-1] if xs else 0)
    axA.semilogy(xs, ys, color=col, lw=2.0, label=lab, zorder=3)
    axA.plot([xs[-1]], [ys[-1]], "o", ms=4.5, color=col, zorder=4,
             markeredgecolor=SURF, markeredgewidth=1.0)
axA.axhline(floor, color=INK, lw=1.1, ls="--", zorder=2)
axA.set_xlabel("Levenberg\u2013Marquardt iteration")
axA.set_ylabel(r"$\|R(k)-R^{*}\|_F$")
# the top limit used to be floor*12 = 1.322, below passive_forbidden[0] =
# 1.397, so the red curve started off scale and its descent was invisible.
# The bottom limit is pushed three decades further down than the data needs
# (the lowest point any curve reaches is odd_forbidden's 1.16e-12, around
# iteration 26): that dead band below every curve, at every x, is where the
# legend now lives (see below) -- not chosen to show anything, chosen to be
# empty everywhere the legend's own width might land.
axA.set_ylim(3e-17, 300.0)
# a small margin beyond n_iter, or the last marker (at n_iter) sat exactly on
# the right spine and was clipped in half
axA.set_xlim(0, n_iter * 1.035)
# placed ABOVE the dashed floor line: by x~20 every curve has already dropped
# to the floor or well below it, so the region 0.5-5 above the line, for
# x from about a quarter to most of the way across, is clear of all three
# curves at every x in it -- unlike a fixed point below the line, which the
# descending blue "passive, allowed" curve eventually reaches for SOME x
# (this was tried twice before and the curve caught up with the label both
# times, because "below the line" is not a fixed height, it is a curve that
# keeps descending)
axA.annotate("floor of Theorem 2", xy=(0.62 * n_iter, 1.3),
             color=INK, fontsize=7.5, ha="center", va="bottom")
# every curve, and the floor, is named in the legend: the direct labels either
# fell outside the axes or sat decades away from the curve they named.
# Moved to the bottom of the (extended) axis: this band is below the lowest
# point ANY of the three curves ever reaches, at ANY iteration, so unlike a
# corner chosen by eye there is no x at which a curve can descend into it.
# Fontsize bumped 7.0 -> 7.5 pt at the same time: at this figure's 300 dpi
# width, 7.0 pt would round to just under the 6.5 pt floor once the artwork
# is scaled to a 17 cm print column.
axA.legend(frameon=False, fontsize=7.5, loc="lower left", labelcolor=INK,
           handletextpad=0.5, borderpad=0.1, labelspacing=0.30,
           handlelength=1.7)
axA.set_title("a", loc="left", fontweight="bold", fontsize=11, color=INK, pad=7)

# ------------------------------------------------------------------ panel (b)
pred = np.array([r["floor_formula"] for r in rows])
meas = np.array([r["passive_forbidden"] for r in rows])
lo, hi = pred.min() * 0.4, pred.max() * 2.5
axB.plot([lo, hi], [lo, hi], color=MUTED, lw=1.1, ls="--", zorder=1)
axB.loglog(pred, meas, "o", ms=5.5, color=RED, alpha=0.55,
           markeredgecolor="none", zorder=3)
axB.set_xlim(lo, hi)
axB.set_ylim(lo, hi)
axB.set_aspect("equal")
axB.set_xlabel(r"predicted floor  $\|\Pi_{\mathcal{A}_P}R^{*}\|_F$")
axB.set_ylabel("error reached by training")
ratio = np.array([r["ratio"] for r in rows])
n_on = int(np.sum(np.abs(ratio - 1) < 1e-6))
n_below = int(np.sum(ratio < 1))
worst = float(np.max(1.0 - ratio))          # deepest shortfall, relative
# both axes are Frobenius norms; the tolerances quoted are relative to the
# predicted floor, which is what "ratio" measures
axB.annotate(f"{n_on}/{len(rows)} within\n$10^{{-6}}$ of\nthe floor,\n"
             "relatively",
             xy=(0.035, 0.965), xycoords="axes fraction", color=RED,
             fontsize=7.5, fontweight="bold", va="top")
axB.annotate(f"{n_below}/{len(rows)} end\nbelow the line,\nworst by\n"
             "$2.65\\times10^{-7}$\nof the floor",
             xy=(0.975, 0.035), xycoords="axes fraction", ha="right",
             va="bottom", color=INK, fontsize=7.5)
axB.set_title("b", loc="left", fontweight="bold", fontsize=11, color=INK, pad=7)

# ------------------------------------------------------------------ panel (c)
arms = [("passive_forbidden", RED, "forbidden"),
        ("passive_allowed", BLUE, "allowed"),
        ("odd_forbidden", TEAL, "odd"),
        # this is the random-target ensemble of experiment 04 (arm 4: "a
        # generic target of the same scale"), not the generic-target ensemble
        # of experiment 13 -- labelled "random" so the two are not conflated
        ("generic", MUTED, "random")]
data = []
for key, col, lab in arms:
    if key == "generic":
        v = np.array([r["generic_ratio"] for r in rows])
    else:
        v = np.array([r[key] / r["floor_formula"] for r in rows])
    # no clipping: five of the odd_forbidden ratios are below 1e-13 and the
    # old clip put them under the axis, where they could not be seen at all
    data.append(v)
pos = np.arange(len(arms))
bp = axC.boxplot(data, positions=pos, widths=0.48, showfliers=True,
                 patch_artist=True, medianprops=dict(color=INK, lw=1.4),
                 flierprops=dict(marker="o", ms=2.2, alpha=0.45,
                                 markeredgecolor="none"),
                 whiskerprops=dict(color=MUTED, lw=1.0),
                 capprops=dict(color=MUTED, lw=1.0))
for patch, (key, col, lab) in zip(bp["boxes"], arms):
    patch.set_facecolor(col)
    patch.set_alpha(0.80)
    patch.set_edgecolor(SURF)
for fl, (key, col, lab) in zip(bp["fliers"], arms):
    fl.set_markerfacecolor(col)
axC.set_yscale("log")
axC.axhline(1.0, color=INK, lw=1.1, zorder=1)
axC.annotate("the floor", xy=(-0.44, 0.28), color=INK, fontsize=7.4,
             ha="left", va="top")
axC.set_xticks(pos)
axC.set_xticklabels([lab for _, _, lab in arms], fontsize=7.5,
                    rotation=20, ha="right",
                    rotation_mode="anchor")
# the forbidden arm is the one resolved in the strip beneath: tie them by ink
axC.get_xticklabels()[0].set_color(RED)
axC.get_xticklabels()[0].set_fontweight("bold")
axC.set_ylabel(r"error reached / floor", fontsize=8.4)
axC.set_ylim(4e-15, 40)
axC.set_yticks([1e-14, 1e-11, 1e-8, 1e-5, 1e-2, 10])
axC.grid(axis="y", color=GRID, lw=0.6, zorder=0)
axC.set_axisbelow(True)
axC.set_title("c", loc="left", fontweight="bold", fontsize=11, color=INK, pad=7)

# ------------------------------------------------- panel (c), forbidden zoom
# The forbidden arm is the result of the paper and every one of its 144 ratios
# rounds to 1.000000, so on the axis above it is a single hairline.  Here it is
# on its own scale: the distance from the floor, relative to the floor.
dev = np.abs(np.array([r["ratio"] for r in rows]) - 1.0)
bpz = axCz.boxplot([dev], positions=[0], widths=0.62, vert=False,
                   showfliers=False, patch_artist=True,
                   medianprops=dict(color=INK, lw=1.4),
                   whiskerprops=dict(color=MUTED, lw=1.0),
                   capprops=dict(color=MUTED, lw=1.0))
bpz["boxes"][0].set_facecolor(RED)
bpz["boxes"][0].set_alpha(0.80)
bpz["boxes"][0].set_edgecolor(SURF)
jz = np.random.default_rng(4).uniform(-0.24, 0.24, size=len(dev))
axCz.plot(dev, jz, "o", ms=1.9, color=RED, alpha=0.45,
          markeredgecolor="none", zorder=4)
axCz.set_xscale("log")
axCz.set_xlim(1e-12, 0.2)
axCz.set_ylim(-0.62, 0.62)
axCz.set_yticks([])
axCz.set_xticks([1e-11, 1e-8, 1e-5, 1e-2])
axCz.tick_params(axis="x", labelsize=7.5)
axCz.spines["left"].set_visible(False)
axCz.set_xlabel("distance from the floor, relative:\n"
                r"$|\,$error reached / floor $-\ 1\,|$,"
                "\nforbidden arm",
                fontsize=7.5)
axCz.grid(axis="x", color=GRID, lw=0.6, zorder=0)
axCz.set_axisbelow(True)

fig.subplots_adjust(left=0.075, right=0.985, top=0.88, bottom=0.19)
for ext in ("pdf", "png"):
    fig.savefig(os.path.join(FIG, f"fig4_learning.{ext}"), dpi=300,
                bbox_inches="tight", facecolor=SURF)
print("wrote", os.path.join(FIG, "fig4_learning.pdf/.png"))
print(f"panel b: {len(rows)} runs, ratio min {min(r['ratio'] for r in rows):.8f}"
      f" max {max(r['ratio'] for r in rows):.8f}, within 1e-6: {n_on}, "
      f"below the line: {n_below}, worst relative shortfall {worst:.4g}")


==> anc/experiments/make_fig5.py <==
"""
Figure 5 -- the floor found by coupled learning, a local rule.

(a) Training curves for one network. Coupled learning on a forbidden target
    flattens onto the floor of Theorem 2; the same rule, same network, same
    start, same perturbation size but in an allowed direction keeps going.
(b) Error reached against the floor predicted, both arms, over all runs.
(c) The discriminating measurement: fractional improvement over the last fifth
    of the run. The forbidden arm has stopped; the allowed arm has not.

Same palette as Figs. 1-4.
"""

import os
import csv
import numpy as np
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt

HERE = os.path.dirname(__file__)
RES = os.path.join(HERE, "..", "results")
FIG = os.path.join(HERE, "..", "figures")
os.makedirs(FIG, exist_ok=True)

BLUE, RED, TEAL = "#0077BB", "#CC3311", "#009988"
INK, MUTED, GRID = "#1a1a1a", "#6b6b6b", "#d8d8d8"
SURF = "#fcfcfb"

plt.rcParams.update({
    "font.family": "DejaVu Sans", "font.size": 9,
    "pdf.fonttype": 42, "ps.fonttype": 42,
    "axes.edgecolor": MUTED, "axes.labelcolor": INK,
    "xtick.color": MUTED, "ytick.color": MUTED,
    "axes.spines.top": False, "axes.spines.right": False,
    "figure.facecolor": SURF, "axes.facecolor": SURF,
    "axes.linewidth": 0.8, "lines.linewidth": 2.0,
})

rows = list(csv.DictReader(open(os.path.join(RES, "exp07_coupled.csv"))))
for r in rows:
    for k in ("eps_rel", "floor", "forbidden_reached", "allowed_reached",
              "ratio", "forbidden_tail", "allowed_tail"):
        r[k] = float(r[k])
curves = list(csv.DictReader(open(os.path.join(RES, "exp07_curves.csv"))))
beta = list(csv.DictReader(open(os.path.join(RES, "exp07_beta.csv"))))

fig = plt.figure(figsize=(7.2, 2.9))
gs = fig.add_gridspec(1, 3, width_ratios=[1.12, 1.0, 0.92], wspace=0.42)
axA, axB, axC = (fig.add_subplot(gs[i]) for i in range(3))

# ------------------------------------------------------------------ panel (a)
floor = float(curves[0]["floor"])
ends = {}
last_step = 0
for key, col, lab in [("forbidden", RED, "forbidden target"),
                      ("allowed", BLUE, "allowed target")]:
    xs = [int(c["step"]) for c in curves if c[key] != ""]
    ys = np.minimum.accumulate([float(c[key]) for c in curves if c[key] != ""])
    axA.semilogy(xs, ys, color=col, lw=2.0, zorder=3, label=lab)
    axA.plot([xs[-1]], [ys[-1]], "o", ms=4.5, color=col, zorder=4,
             markeredgecolor=SURF, markeredgewidth=1.0)
    ends[key] = (xs[-1], float(ys[-1]))
    last_step = max(last_step, xs[-1])
# the two runs stop at step 8221 and 15410; the axis used to run to 40000, so
# three fifths of it was empty and both labels sat past the end of the data
XMAX = int(np.ceil(last_step / 1000.0) * 1000) + 400
dec_below = np.log10(floor / ends["allowed"][1])
axA.axhline(floor, color=INK, lw=1.1, ls="--", zorder=2)
axA.annotate("floor of Theorem 2", xy=(1600, 0.075), color=INK, fontsize=8.0,
             va="bottom")
axA.annotate("forbidden:\nstops at the floor", xy=(3000, 0.030),
             color=RED, fontsize=8.2, fontweight="bold", va="top", ha="left")
# 0.0488021 / 4.757e-7 = 1.03e5, i.e. five decades, not four
_WORDS = {2: "two", 3: "three", 4: "four", 5: "five", 6: "six", 7: "seven"}
axA.annotate(f"allowed:\n{_WORDS[int(round(dec_below))]} decades\n"
             "below the floor",
             xy=(16200, 2.0e-5), color=BLUE, fontsize=8.2, fontweight="bold",
             va="bottom", ha="right")
axA.set_xlabel("coupled-learning step")
axA.set_ylabel(r"$\|R(k)-R^{*}\|_F$")
axA.set_ylim(1.4e-7, 3.0)
axA.set_xlim(0, XMAX)
axA.set_xticks([0, 4000, 8000, 12000, 16000])
axA.set_xticklabels(["0", "4k", "8k", "12k", "16k"])
axA.set_title("a", loc="left", fontweight="bold", fontsize=11, color=INK, pad=7)

# ------------------------------------------------------------------ panel (b)
fl = np.array([r["floor"] for r in rows])
fb = np.array([r["forbidden_reached"] for r in rows])
al = np.maximum([r["allowed_reached"] for r in rows], 1e-12)
lo, hi = min(al.min(), fl.min()) * 0.3, fl.max() * 4
axB.plot([lo, hi], [lo, hi], color=MUTED, lw=1.1, ls="--", zorder=1)
axB.loglog(fl, fb, "o", ms=6, color=RED, alpha=0.6, markeredgecolor="none",
           zorder=3, label="forbidden")
axB.loglog(fl, al, "s", ms=5, color=BLUE, alpha=0.6, markeredgecolor="none",
           zorder=3, label="allowed")
n_on = int(np.sum(np.abs(np.array([r["ratio"] for r in rows]) - 1) < 1e-3))
axB.annotate(f"{n_on}/{len(rows)} on\nthe line", xy=(0.03, 0.96),
             xycoords="axes fraction", color=RED, fontsize=8.0,
             fontweight="bold", va="top", ha="left")
axB.set_xlabel("floor predicted")
axB.set_ylabel("error reached")
axB.set_xlim(lo, hi)
axB.set_ylim(lo, hi)
axB.set_aspect("equal")
axB.legend(frameon=False, fontsize=7.5, loc="upper left",
           bbox_to_anchor=(0.0, 0.80), labelcolor=INK,
           handletextpad=0.3, borderpad=0.1, labelspacing=0.2)
axB.set_title("b", loc="left", fontweight="bold", fontsize=11, color=INK, pad=7)

# ------------------------------------------------------------------ panel (c)
# Runs that improved by *exactly* nothing cannot go on a log axis; the old
# clip to 1e-9 turned "no improvement at all" into "improved by 1e-9".  They
# are drawn instead on their own row below a break, and counted.
tb = np.array([r["forbidden_tail"] for r in rows])
to = np.array([r["allowed_tail"] for r in rows])
ZERO_Y, BREAK_Y = 3.0e-11, 2.2e-10
bp = axC.boxplot([tb[tb > 0], to[to > 0]], positions=[0, 1], widths=0.5,
                 showfliers=True, patch_artist=True,
                 medianprops=dict(color=INK, lw=1.4),
                 flierprops=dict(marker="o", ms=2.6, alpha=0.5,
                                 markeredgecolor="none"),
                 whiskerprops=dict(color=MUTED, lw=1.0),
                 capprops=dict(color=MUTED, lw=1.0))
for patch, col in zip(bp["boxes"], (RED, BLUE)):
    patch.set_facecolor(col)
    patch.set_alpha(0.8)
    patch.set_edgecolor(SURF)
for fl_, col in zip(bp["fliers"], (RED, BLUE)):
    fl_.set_markerfacecolor(col)
axC.set_yscale("log")
axC.set_ylim(1.2e-11, 60)
axC.set_xlim(-0.75, 1.75)
rj = np.random.default_rng(11)
for x, v, col in ((0, tb, RED), (1, to, BLUE)):
    nz = int(np.sum(v == 0))
    if nz:
        axC.plot(x + rj.uniform(-0.16, 0.16, nz), [ZERO_Y] * nz, "o", ms=3.0,
                 markerfacecolor="none", markeredgecolor=col, mew=0.9,
                 zorder=4, clip_on=False)
        axC.annotate(f"{nz}", xy=(x + 0.27, ZERO_Y), color=col, fontsize=7.5,
                     va="center", ha="left", fontweight="bold")
# break on the y-axis between the "exactly zero" row and the log scale
axC.plot([-0.75, -0.75], [BREAK_Y / 1.9, BREAK_Y * 1.9], color=SURF, lw=3.4,
         zorder=6, clip_on=False, solid_capstyle="butt")
axC.plot([-0.85, -0.65], [BREAK_Y / 2.4, BREAK_Y * 1.5], color=MUTED, lw=0.9,
         zorder=7, clip_on=False)
axC.set_yticks([ZERO_Y, 1e-8, 1e-6, 1e-4, 1e-2, 1])
axC.set_yticklabels(["$0$", "$10^{-8}$", "$10^{-6}$", "$10^{-4}$",
                     "$10^{-2}$", "$1$"])
axC.set_xticks([0, 1])
axC.set_xticklabels(["forbidden", "allowed"], fontsize=8.0)
axC.set_ylabel("improvement over the\nlast fifth of the run")
axC.grid(axis="y", color=GRID, lw=0.6, zorder=0)
axC.set_axisbelow(True)
n_stop = int(np.sum(tb < 1e-3))
n_learn = int(np.sum(to > 1e-2))
# "stopped" is not true of all 24: four forbidden runs still improve, one by
# 0.38.  State the count and the threshold instead.
axC.annotate(f"{n_stop}/{len(rows)} stopped\n(tail $<10^{{-3}}$)",
             xy=(0, 1.1), color=RED, fontsize=7.5, ha="center", va="bottom",
             fontweight="bold")
# the allowed box's lower whisker reaches down to 0.0229 (results/exp07_coupled.csv);
# placed a full decade below that so the text is clearly below the whisker
axC.annotate(f"{n_learn}/{len(rows)} learning\n(tail $>10^{{-2}}$)",
             xy=(1, 5e-3), color=BLUE, fontsize=7.5, ha="center", va="top",
             fontweight="bold")
axC.set_title("c", loc="left", fontweight="bold", fontsize=11, color=INK, pad=7)

fig.subplots_adjust(left=0.085, right=0.985, top=0.88, bottom=0.19)
for ext in ("pdf", "png"):
    fig.savefig(os.path.join(FIG, f"fig5_coupled.{ext}"), dpi=300,
                bbox_inches="tight", facecolor=SURF)
print("wrote", os.path.join(FIG, "fig5_coupled.pdf/.png"))
print(f"{len(rows)} runs; on the line (0.1%): {n_on}; "
      f"beta ratios: {[round(float(b['ratio']), 6) for b in beta]}")
print(f"panel a: forbidden ends at step {ends['forbidden'][0]} on the floor "
      f"{floor:.7f}; allowed ends at step {ends['allowed'][0]} at "
      f"{ends['allowed'][1]:.4g} = {dec_below:.3f} decades below the floor")
print(f"panel c: forbidden tail <1e-3 in {n_stop}/{len(rows)} runs "
      f"(max {tb.max():.4g}); allowed tail >1e-2 in {n_learn}/{len(rows)}; "
      f"exact zeros: {int((tb == 0).sum())} forbidden, "
      f"{int((to == 0).sum())} allowed")


==> anc/experiments/make_fig6.py <==
"""
Figure 6 -- the design rule, run.

(a) Coupled learning on the same network with the same target construction and
    the same starting stiffnesses, differing only in where the m read-out
    degrees of freedom sit: on the driven ones, or elsewhere.
(b) Every matched pair. The overlapping layout stalls on the floor of
    Theorem 2; the disjoint layout, whose floor is identically zero, does not.

Same palette as Figs. 1-5.
"""

import os
import csv
import numpy as np
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt

HERE = os.path.dirname(__file__)
RES = os.path.join(HERE, "..", "results")
FIG = os.path.join(HERE, "..", "figures")
os.makedirs(FIG, exist_ok=True)

BLUE, RED, TEAL = "#0077BB", "#CC3311", "#009988"
INK, MUTED, GRID = "#1a1a1a", "#6b6b6b", "#d8d8d8"
SURF = "#fcfcfb"

plt.rcParams.update({
    "font.family": "DejaVu Sans", "font.size": 9,
    "pdf.fonttype": 42, "ps.fonttype": 42,
    "axes.edgecolor": MUTED, "axes.labelcolor": INK,
    "xtick.color": MUTED, "ytick.color": MUTED,
    "axes.spines.top": False, "axes.spines.right": False,
    "figure.facecolor": SURF, "axes.facecolor": SURF,
    "axes.linewidth": 0.8, "lines.linewidth": 2.0,
})

rows = list(csv.DictReader(open(os.path.join(RES, "exp09_design.csv"))))
for r in rows:
    for k in ("floor_overlapping", "reached_overlapping", "reached_disjoint",
              "ratio_overlapping", "gain", "norm_over", "norm_disj"):
        r[k] = float(r[k])
curves = list(csv.DictReader(open(os.path.join(RES, "exp09_curves.csv"))))

fig = plt.figure(figsize=(7.2, 2.85))
gs = fig.add_gridspec(1, 2, width_ratios=[1.15, 1.0], wspace=0.34)
axA, axB = fig.add_subplot(gs[0]), fig.add_subplot(gs[1])

# ------------------------------------------------------------------ panel (a)
floor = float(curves[0]["floor"])
for key, col, lab in [("overlapping", RED, "sensors on the actuators"),
                      ("disjoint", BLUE, "sensors elsewhere")]:
    xs = [int(c["step"]) for c in curves if c[key] != ""]
    ys = np.minimum.accumulate([float(c[key]) for c in curves if c[key] != ""])
    axA.semilogy(xs, np.maximum(ys, 1e-12), color=col, lw=2.0, zorder=3,
                 label=lab)
# drawn ON TOP: the red curve lies exactly on it, which is the point
axA.axhline(floor, color=INK, lw=1.2, ls=(0, (5, 4)), zorder=5)
# moved off x~0: the red curve's initial transient spikes above this height
# there before it settles by step ~50, so close to the axis the label sat
# against both the spike and the dashed line. Placed instead well past the
# transient, clearly above the flattened line.
axA.annotate("floor of Theorem 2", xy=(9000, floor * 1.9), color=INK,
             fontsize=8.0, va="bottom")
# p = m runs the full 40,000-step budget and stalls within ~1.2% of the
# floor (never "stopping" in the sense of an early-exit criterion); p = 0
# has no floor to stall on and is the one that stops early, at step 32,046
# (see results/exp09_curves.csv) -- the two labels used to have this backwards
axA.annotate("$p=m$:\nstalls on the floor", xy=(39500, floor * 0.35),
             color=RED, fontsize=8.4, fontweight="bold", va="top", ha="right")
axA.annotate("$p=0$:\nno floor", xy=(39500, 5e-8), color=BLUE,
             fontsize=8.4, fontweight="bold", va="top", ha="right")
axA.set_xlabel("coupled-learning step")
axA.set_ylabel(r"$\|R(k)-R^{*}\|_F$")
axA.set_ylim(1e-10, 6.0)
axA.set_xlim(0, 40000)
axA.set_xticks([0, 20000, 40000])
axA.set_xticklabels(["0", "20k", "40k"])
axA.legend(frameon=False, fontsize=7.8, loc="lower left", labelcolor=INK,
           handletextpad=0.4, borderpad=0.1, labelspacing=0.25)
axA.set_title("a", loc="left", fontweight="bold", fontsize=11, color=INK, pad=7)

# ------------------------------------------------------------------ panel (b)
ov = np.array([r["reached_overlapping"] for r in rows])
dj = np.maximum([r["reached_disjoint"] for r in rows], 1e-11)
fl = np.array([r["floor_overlapping"] for r in rows])
order = np.argsort(-ov)
for i, j in enumerate(order):
    axB.plot([i, i], [dj[j], ov[j]], color=GRID, lw=1.2, zorder=1)
axB.semilogy(range(len(rows)), fl[order], "_", ms=13, color=INK, mew=1.6,
             zorder=2, label="floor predicted")
axB.semilogy(range(len(rows)), ov[order], "o", ms=6, color=RED, zorder=3,
             markeredgecolor=SURF, markeredgewidth=0.8,
             label="$p=m$")
axB.semilogy(range(len(rows)), dj[order], "s", ms=5, color=BLUE, zorder=3,
             markeredgecolor=SURF, markeredgewidth=0.8,
             label="$p=0$")
axB.set_xlabel("matched pair (sorted)")
axB.set_ylabel("error reached")
axB.set_ylim(1.2e-9, 60.0)
axB.set_xlim(-0.8, len(rows) - 0.2)
axB.set_xticks([])
med = float(np.median([r["gain"] for r in rows]))
# int(log10(med)) truncated 7.04e5 to "10^5"; keep the mantissa
_exp = int(np.floor(np.log10(med)))
_mant = med / 10.0 ** _exp
axB.annotate(f"median gap: ${_mant:.0f}\\times10^{{{_exp}}}$",
             xy=(0.5, 0.855), xycoords="axes fraction", ha="center",
             va="top", color=INK, fontsize=8.4, fontweight="bold")
axB.legend(frameon=False, fontsize=7.4, loc="upper center",
           bbox_to_anchor=(0.5, 1.0), ncol=3, labelcolor=INK,
           handletextpad=0.4, borderpad=0.1, columnspacing=1.2)
axB.set_title("b", loc="left", fontweight="bold", fontsize=11, color=INK, pad=7)

fig.subplots_adjust(left=0.095, right=0.985, top=0.89, bottom=0.19)
for ext in ("pdf", "png"):
    fig.savefig(os.path.join(FIG, f"fig6_design_rule.{ext}"), dpi=300,
                bbox_inches="tight", facecolor=SURF)
print("wrote", os.path.join(FIG, "fig6_design_rule.pdf/.png"))
print(f"{len(rows)} pairs; median gain {med:.3g}; "
      f"overlapping ratio median "
      f"{np.median([r['ratio_overlapping'] for r in rows]):.5f}")


==> anc/experiments/make_fig7.py <==
"""
Figure 7 -- the capacity phase diagram, and the layout law under a budget.

(a) Capacity ceiling per instrumented degree of freedom against overlap, at
    fixed instrumentation budget B.  Curves are the closed form
    C(p) = floor((B+p)^2/4) - p(p-1)/2; points are measured ranks from exp12.
    Overlap wins by a factor approaching two -- the opposite of the rule that
    holds when the block size, rather than the instrumented count, is fixed.

(b) The phase diagram, computed from the closed form rather than from the
    sweep.  At a given instrumentation budget B and overlap p the ceiling is
    min(n_theta, C(p)); the red line is where the two branches of that minimum
    cross.  Colour is the capacity at overlap p relative to the disjoint layout
    of the same budget, so it reads directly as what overlapping is worth.

Palette: the #0077BB / #CC3311 / #009988 of Figs. 1-6, extended with two further
hues from the same family for the five instrumentation budgets.  Because five
categorical series cannot be separated by hue alone -- and #0077BB against a
neighbouring blue is barely separable under deuteranopia -- every budget also
carries its own dash pattern and its own marker, so the series remain
distinguishable in greyscale and under colour-vision deficiency.
"""

import os
import csv
import numpy as np
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
from matplotlib.lines import Line2D

HERE = os.path.dirname(__file__)
RES = os.path.join(HERE, "..", "results")
FIG = os.path.join(HERE, "..", "figures")
os.makedirs(FIG, exist_ok=True)

BLUE, RED, TEAL = "#0077BB", "#CC3311", "#009988"
INK, MUTED, GRID = "#1a1a1a", "#6b6b6b", "#d8d8d8"
SURF = "#fcfcfb"

plt.rcParams.update({
    "font.family": "DejaVu Sans", "font.size": 9,
    "pdf.fonttype": 42, "ps.fonttype": 42,
    "axes.edgecolor": MUTED, "axes.labelcolor": INK,
    "xtick.color": MUTED, "ytick.color": MUTED,
    "axes.spines.top": False, "axes.spines.right": False,
    "figure.facecolor": SURF, "axes.facecolor": SURF,
    "axes.linewidth": 0.8, "lines.linewidth": 2.0,
    "legend.frameon": False,
})


def rows(name):
    with open(os.path.join(RES, name)) as f:
        return list(csv.DictReader(f))


def C(B, p):
    """The integer ceiling at budget B and overlap p; p may be an array."""
    p = np.asarray(p, dtype=float)
    return np.floor((B + p) ** 2 / 4.0) - p * (p - 1) / 2.0


fig, (axA, axB) = plt.subplots(1, 2, figsize=(7.2, 3.0))

# ---------------------------------------------------------------- panel (a)
meas = rows("exp12_layout_budget.csv")
budgets = sorted({int(r["budget"]) for r in meas})
# colour, dash pattern and marker all carry the budget: hue alone separated
# #0077BB from #3399CC by only dE ~ 14 under deuteranopia
cmap = [BLUE, TEAL, "#EE7733", RED, "#553388"]
dashes = [(0, ()), (0, (5, 1.6)), (0, (1, 1.3)),
          (0, (6, 1.5, 1, 1.5)), (0, (3, 1.3, 1, 1.3, 1, 1.3))]
marks = ["o", "s", "^", "D", "v"]
handles = []
for i, B in enumerate(budgets):
    col, dash, mk = cmap[i], dashes[i], marks[i]
    xs = np.arange(0, B + 1)
    axA.plot(xs / B, C(B, xs) / B, color=col, lw=1.6, ls=dash, zorder=3)
    sel = [r for r in meas if int(r["budget"]) == B]
    px = np.array([int(r["p"]) for r in sel]) / B
    py = np.array([int(r["rank"]) for r in sel]) / B
    axA.plot(px, py, marker=mk, ls="none", ms=3.4, color=col, alpha=0.7,
             markeredgecolor="none", zorder=4)
    handles.append(Line2D([], [], color=col, lw=1.6, ls=dash, marker=mk,
                          ms=3.4, markeredgecolor="none", label=f"$n_U={B}$"))
axA.set_xlabel(r"overlap  $p/n_U$")
axA.set_ylabel("reachable dimensions\nper instrumented DOF")
axA.set_xlim(-0.03, 1.03)
axA.set_ylim(0.0, 5.6)
axA.grid(color=GRID, lw=0.6, zorder=0)
axA.set_axisbelow(True)
axA.annotate("sensors apart\nfrom actuators", xy=(0.02, 0.13),
             xycoords="axes fraction", fontsize=7.6, color=MUTED, va="top")
axA.annotate("sensors on\nthe actuators", xy=(0.98, 0.13),
             xycoords="axes fraction", fontsize=7.6, color=INK, va="top",
             ha="right", fontweight="bold")
axA.legend(handles=handles, fontsize=7.2, loc="upper left",
           handletextpad=0.5, handlelength=2.6, labelspacing=0.25,
           borderpad=0.2, ncol=2, columnspacing=1.0)
axA.set_title("a", loc="left", fontweight="bold", fontsize=11, color=INK,
              pad=7)

# ---------------------------------------------------------------- panel (b)
# The phase diagram is computed from the closed form, not from the sweep: at a
# given instrumentation budget B and overlap p, the ceiling is
# min(n_theta, C(p)), and which branch binds is the phase.
# The crossover depends on n_theta, and the sweep contains nine networks whose
# bond counts run from 78 (30 nodes, seed 1) to 156 (56 nodes, seeds 0 and 1).
# Drawing the boundary for one of them would suggest a precision the sweep does
# not have, so the boundary is drawn as a band spanning that whole range, with
# its solid lower edge at the smallest n_theta -- the conservative choice, since
# the parameter branch binds soonest there.  The colour mesh, which is a ratio
# and not a boundary, is normalised at that same smallest n_theta.
NTH = 78                       # smallest bond count in the exp12 sweep
NTH_HI = 156                   # largest bond count in the exp12 sweep
Bs = np.arange(2, 21)
ps = np.linspace(0, 1, 201)
Z = np.zeros((len(ps), len(Bs)))
for j, B in enumerate(Bs):
    Z[:, j] = np.minimum(NTH, C(B, np.round(ps * B))) / min(NTH, C(B, 0))

im = axB.pcolormesh(Bs, ps, Z, cmap="BuGn", shading="nearest", zorder=1,
                    vmin=1.0, vmax=float(np.nanmax(Z)))
cb = fig.colorbar(im, ax=axB, pad=0.02, fraction=0.046)
cb.set_label("capacity relative to the\ndisjoint layout", fontsize=7.6)
cb.ax.tick_params(labelsize=7.3)
cb.outline.set_visible(False)

# the boundary between the two branches of the minimum, as a band over the
# n_theta actually present in the sweep
def branch_edge(nth):
    out = []
    for B in Bs:
        hit = [q for q in ps if C(B, np.round(q * B)) >= nth]
        out.append(min(hit) if hit else np.nan)
    return np.array(out, dtype=float)


edge = branch_edge(NTH)
edge_hi = branch_edge(NTH_HI)
# Where edge_hi is nan the parameter branch never binds at n_theta = 156 within
# p/B <= 1, i.e. the boundary for the largest network lies off the top of the
# panel; the band is therefore drawn up to the top edge there rather than
# suppressed, which is the honest reading -- at B = 14, say, the crossover sits
# anywhere from p/B = 0.15 to nowhere at all, depending on the network.
top = np.where(np.isfinite(edge_hi), edge_hi, 1.0)
band = np.isfinite(edge)
axB.fill_between(Bs[band], edge[band], top[band], color=RED, alpha=0.13,
                 lw=0, zorder=4)
axB.plot(Bs, edge_hi, color=RED, lw=1.1, ls=(0, (3, 2)), zorder=5)
axB.plot(Bs, edge, color=RED, lw=1.8, zorder=5)
# A FancyBboxPatch passed via bbox=... does NOT inherit the text's zorder --
# it keeps the Patch default (1), which ties it with the pcolormesh (also 1)
# and, on that tie, a later-added artist draws on top: the box was sitting
# over the heatmap cells at close to full opacity. Lowered here so the cells
# underneath stay legible, which is what the annotation boxes must not hide.
BOX = dict(boxstyle="round,pad=0.25", fc=SURF, ec="none", alpha=0.62)
# Above the red line the parameter count binds, below it reciprocity does.
# The old anchor (19.6, 0.07) put "parameter-limited" at p/B ~ 0.10 across
# B = 12.5..19.6, which is *below* the line for B <~ 17 -- the reciprocity
# side -- and its opaque box erased the line itself near B = 16.
# The box patch's low zorder also means it never actually paints over the
# red lines (zorder 5) or the tint (zorder 4), only the heatmap (zorder 1) --
# but at (20.2, 0.62) its footprint still crossed the dashed edge_hi line at
# (18, 0.64), and since the line draws OVER the patch, it wove visibly
# through the letters. Moved above both branches of the boundary in this
# corner (edge_hi's highest point here is 0.64, edge's is 0.33 at B=14) so
# the box no longer shares any (x, y) with either line.
axB.annotate("parameter-\nlimited", xy=(20.2, 0.90), color=RED, fontsize=7.8,
             fontweight="bold", ha="right", va="center", zorder=6, bbox=BOX)
axB.annotate("reciprocity-limited:\noverlap is worth\n$2\\times$ or more",
             xy=(1.75, 0.95), color=INK, fontsize=7.8, fontweight="bold",
             ha="left", va="top", zorder=6, bbox=BOX)

# where this paper's own layout experiment sits, at p/n_U = 1.0 exactly (full
# overlap) -- drawn with clip_on=False so the markers are not clipped by the
# top spine, and the axis is given a little headroom above p/n_U = 1 (next
# line) so they read as full circles sitting just outside the coloured cells
# rather than looking cut off by the spine they sit on.
axB.plot([4, 5, 6, 7, 8], [1.0] * 5, "o", ms=4.0, color=INK,
         markeredgecolor=SURF, markeredgewidth=0.8, zorder=6, clip_on=False)
axB.set_xlabel(r"instrumented degrees of freedom   $n_U$")
axB.set_ylabel(r"overlap   $p/n_U$")
axB.set_ylim(0, 1.05)
axB.set_title("b", loc="left", fontweight="bold", fontsize=11, color=INK,
              pad=7)

fig.tight_layout(pad=0.6, w_pad=2.0)
for ext in ("pdf", "png"):
    fig.savefig(os.path.join(FIG, f"fig7_phase_diagram.{ext}"),
                dpi=300, bbox_inches="tight", facecolor=SURF)

print(f"fig7: {len(meas)} measured layouts on the analytic curves")
for B in (4, 5, 8, 12, 20):
    print(f"      B={B:>3}: C(B)/C(0) = {float(C(B,B)/C(B,0)):.3f}   "
          f"2+1/floor(B/2) = {2+1/(B//2):.3f}")
for nth in (NTH, NTH_HI):
    hits = [B for B in Bs if C(B, B) >= nth]
    print(f"      parameter branch starts to bind at B = "
          f"{min(hits) if hits else '>20'} for n_theta = {nth}")


==> anc/experiments/make_fig8.py <==
"""
Figure 8 -- the running example: one network, one reversed pair, one odd bond.

(a) The network of Fig. 1a (make_fig1.py draws it; same builder, same seed) and the task
    lists of experiment 23 on its three marked nodes, terminals 1, 2, 3.  An arrow u -> v is
    one task: apply a force at u, read the displacement at v.  List A is the directed
    three-cycle 1 -> 2 -> 3 -> 1 (every terminal both driven and read, no reversed pair,
    delta_L = 0).  List B adds the one reversed task 2 -> 1 (one digon, delta_L = 1).  The
    odd bond chosen before training by the pivoted QR of the list's wedge row is drawn thick.
(b) Every training history of the three main arms, 20 starts each: list A, list B, and list B
    with that one odd bond.  The dashed line is the floor of thm:taskfloor, computed from the
    target before training.
(c) Error reached by every run of every arm, with the reciprocal-target control of experiment
    23 as a fourth column.  The bar on list B is the floor of panel (b).  No count is drawn in
    the panel; the counts are stated in the paper's text.

Reads results/exp23_runs.csv, results/exp23_curves.csv and results/exp23_summary.json; writes
figures/fig8_running_example.pdf/.png.  Nothing is recomputed here except the geometry of the
network, which is rebuilt from src/network.py exactly as make_fig1.py rebuilds it.

Same palette as the figures drawn by make_fig1.py to make_fig7.py (#0077BB / #CC3311 / #009988
on #fcfcfb).  Each arm also carries its own marker, so the columns of panel (c) stay apart in
greyscale and under colour-vision deficiency.  This script draws the paper's Figure 8, so here
the script number and the figure number agree.
"""

import os
import sys
import csv
import json
import numpy as np
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
from matplotlib.patches import FancyArrowPatch

HERE = os.path.dirname(__file__)
sys.path.insert(0, os.path.join(HERE, "..", "src"))
from network import triangulated_network                                  # noqa: E402

RES = os.path.join(HERE, "..", "results")
FIG = os.path.join(HERE, "..", "figures")
os.makedirs(FIG, exist_ok=True)

BLUE, RED, TEAL = "#0077BB", "#CC3311", "#009988"
INK, MUTED, GRID = "#1a1a1a", "#6b6b6b", "#d8d8d8"
SURF = "#fcfcfb"

plt.rcParams.update({
    "font.family": "DejaVu Sans", "font.size": 9,
    "pdf.fonttype": 42, "ps.fonttype": 42,
    "axes.edgecolor": MUTED, "axes.labelcolor": INK,
    "xtick.color": MUTED, "ytick.color": MUTED,
    "axes.spines.top": False, "axes.spines.right": False,
    "figure.facecolor": SURF, "axes.facecolor": SURF,
    "axes.linewidth": 0.8, "lines.linewidth": 2.0,
})

summ = json.load(open(os.path.join(RES, "exp23_summary.json")))
runs = list(csv.DictReader(open(os.path.join(RES, "exp23_runs.csv"))))
curves = list(csv.DictReader(open(os.path.join(RES, "exp23_curves.csv"))))
floor_B = float(summ["floors"]["B"]["floor"])
n_starts = int(summ["starts"]["n"])

fig = plt.figure(figsize=(7.2, 2.75))
gs = fig.add_gridspec(1, 3, width_ratios=[1.05, 1.0, 1.0], wspace=0.40)
axA, axB, axC = (fig.add_subplot(gs[i]) for i in range(3))


# ------------------------------------------------------------------ panel (a)
net = summ["network"]
X, bonds = triangulated_network(net["n_nodes"], seed=net["seed"])
odd = summ["odd_bond"]["bond_nodes"]
for (i, j) in bonds:
    axA.plot(X[[i, j], 0], X[[i, j], 1], color=GRID, lw=1.5, zorder=1,
             solid_capstyle="round")
axA.plot(X[odd, 0], X[odd, 1], color=TEAL, lw=4.2, zorder=2,
         solid_capstyle="round")
axA.plot(X[:, 0], X[:, 1], "o", ms=5.0, color=MUTED, zorder=3,
         markeredgecolor=SURF, markeredgewidth=1.0)

term = {t: X[summ["terminals"][t]["node"]] for t in "123"}


def task(ax, u, v, color, rad, lw=1.8, ls="-"):
    ax.add_patch(FancyArrowPatch(term[u], term[v], arrowstyle="-|>",
                                 mutation_scale=10, color=color, lw=lw,
                                 linestyle=ls, zorder=5, shrinkA=6, shrinkB=6,
                                 connectionstyle=f"arc3,rad={rad}"))


for (u, v) in [("1", "2"), ("2", "3"), ("3", "1")]:
    task(axA, u, v, BLUE, 0.22)
task(axA, "2", "1", RED, 0.22, lw=2.2)
# offsets chosen per node from the local bond directions (the widest angular
# gap between neighbouring bonds at that node), so each digit clears every
# edge instead of sitting on top of one
for t, off in [("1", (-13, -2)), ("2", (4, -19)), ("3", (9, 9))]:
    axA.plot([term[t][0]], [term[t][1]], "o", ms=7.5, color=INK, zorder=6,
             markeredgecolor=SURF, markeredgewidth=1.2)
    axA.annotate(t, xy=term[t], xytext=off, textcoords="offset points",
                 color=INK, fontsize=9, fontweight="bold", ha="center",
                 va="center")
axA.annotate("list A: $1\\to 2\\to 3\\to 1$, $\\delta_{\\mathcal{L}}=0$",
             xy=(0.0, -0.03), xycoords="axes fraction", color=BLUE,
             fontsize=7.2, va="top")
axA.annotate("list B: A $+\\ 2\\to 1$, $\\delta_{\\mathcal{L}}=1$",
             xy=(0.0, -0.13), xycoords="axes fraction", color=RED,
             fontsize=7.2, va="top")
# The odd bond ends at node 5, a 7-way hub: every anchor point close enough
# to sit "on" the bond is inside that hub's own thicket of bonds. Rather
# than crowd the label in among them (with or without a halo -- tried in an
# earlier round, still read as cluttered), the label is moved right out of
# the network into the empty white space below-right of it, clear of node
# 2's own label and of the list A/B text lines, with a thin teal leader
# down to the bond's midpoint. The leader is free to cross grey bonds on the
# way (it reads as a leader precisely because it is thin and unbroken, not
# because it avoids every line it passes over) -- unlike the label text
# itself, which must not sit on top of a bond.
_odd_mid = (X[odd[0]] + X[odd[1]]) / 2.0
_odd_label_xy = np.array([0.73, 0.03])
axA.annotate("odd bond", xy=_odd_mid, xytext=_odd_label_xy,
             textcoords="data", color=TEAL, fontsize=7.2,
             fontweight="bold", ha="left", va="center",
             arrowprops=dict(arrowstyle="-", color=TEAL, lw=0.9,
                              shrinkA=0, shrinkB=6, relpos=(0.0, 0.5)))
axA.set_xlim(X[:, 0].min() - 0.10, X[:, 0].max() + 0.10)
axA.set_ylim(X[:, 1].min() - 0.10, X[:, 1].max() + 0.12)
axA.set_aspect("equal")
axA.set_anchor("N")
axA.axis("off")
axA.set_title("a", loc="left", fontweight="bold", fontsize=11, color=INK, pad=6)


# ------------------------------------------------------------------ panel (b)
series = [("A", BLUE, "list A"), ("B", RED, "list B"),
          ("B_odd", TEAL, "list B + 1 odd bond")]
n_iter = 0
for key, col, lab in series:
    for s in range(n_starts):
        pts = [(int(c["iter"]), float(c["err"])) for c in curves
               if c["arm"] == key and int(c["start"]) == s]
        xs, ys = zip(*pts)
        n_iter = max(n_iter, xs[-1])
        axB.semilogy(xs, ys, color=col, lw=0.9, alpha=0.55, zorder=3,
                     label=(lab if s == 0 else None))
axB.axhline(floor_B, color=INK, lw=1.1, ls="--", zorder=2)
# past iteration 29 every non-list-B curve is already below 1e-3
# (results/exp23_curves.csv), so a point on the dashed line placed well after
# that -- here at 0.60*n_iter -- has nothing near it except the floor/list-B
# line itself; the label sits just above that point, off the line, with no
# leader needed (nothing nearby to confuse it with), instead of beside the
# list-B curve at the same height at the axis's right edge
_floor_x = 0.60 * n_iter
axB.annotate("floor of list B", xy=(_floor_x, floor_B * 1.35),
             xytext=(0, 0), textcoords="offset points", color=INK,
             fontsize=7.2, ha="center", va="bottom")
axB.set_xlabel("Levenberg–Marquardt iteration")
axB.set_ylabel(r"$\|y(k)-y^{*}\|$")
axB.set_xlim(0, n_iter)
axB.set_ylim(1e-15, 30.0)
axB.set_yticks([1e-15, 1e-10, 1e-5, 1])
# the total range here is huge (1e-15 to 30, over 16 decades), so even one
# row of text placed anywhere above the data (y gtrsim 1.2) still reaches
# down toward the floor line at 0.23 -- there is no spot left inside the
# axes, above or below the curves, that is clear of both the data AND the
# floor label above. The legend is therefore moved outside the axes,
# below the x-axis label, as one row so it stays compact.
axB.legend(frameon=False, fontsize=7.2, loc="upper center", labelcolor=INK,
           ncol=3, handlelength=1.2, borderpad=0.1, labelspacing=0.3,
           columnspacing=1.0, bbox_to_anchor=(0.5, -0.34))
axB.set_title("b", loc="left", fontweight="bold", fontsize=11, color=INK, pad=6)


# ------------------------------------------------------------------ panel (c)
cols = [("A", BLUE, "o", "A"), ("B", RED, "s", "B"),
        ("B_odd", TEAL, "D", "B +\nodd bond"),
        ("B_recip", MUTED, "^", "B, recip.\ntarget")]
jit = np.random.default_rng(8).uniform(-0.16, 0.16, size=n_starts)
for x, (key, col, mk, lab) in enumerate(cols):
    ys = np.array([float(r["err_final"]) for r in runs if r["arm"] == key])
    axC.semilogy(x + jit[:len(ys)], ys, mk, ms=3.6, color=col, alpha=0.75,
                 markeredgecolor="none", zorder=4)
axC.plot([0.58, 1.42], [floor_B, floor_B], color=INK, lw=1.0, zorder=3)
nB = summ["arms"]["B"]["meets_criterion"]
# no count is drawn in the panel: the counts are stated in the paper's text
axC.set_xticks(range(len(cols)))
axC.set_xticklabels([c[3] for c in cols], fontsize=7.2)
for lab, c in zip(axC.get_xticklabels(), cols):
    lab.set_color(c[1] if c[1] != MUTED else INK)
axC.set_ylabel("error reached, per run")
axC.set_xlim(-0.55, len(cols) - 0.45)
axC.set_ylim(1e-15, 30.0)
axC.set_yticks([1e-15, 1e-10, 1e-5, 1])
axC.grid(axis="y", color=GRID, lw=0.6, zorder=0)
axC.set_axisbelow(True)
axC.set_title("c", loc="left", fontweight="bold", fontsize=11, color=INK, pad=6)

fig.subplots_adjust(left=0.01, right=0.99, top=0.90, bottom=0.20)
for ext in ("pdf", "png"):
    fig.savefig(os.path.join(FIG, f"fig8_running_example.{ext}"), dpi=300,
                bbox_inches="tight", facecolor=SURF)
print("wrote", os.path.join(FIG, "fig8_running_example.pdf/.png"))
print(f"panel c: B on the floor in {nB}/{n_starts}; floor {floor_B:.6e}")


==> anc/results/exp01_rank_vs_bound.csv <==
n_nodes,n_bonds,n_free,m,io_mode,odd,n_params,rank,rank_min,rank_max,full_dim,sym_dim,naive_bound,family,seed
12,27,21,2,same,0,27,3,3,3,4,3,4,delaunay,0
12,27,21,2,disjoint,0,27,4,4,4,4,3,4,delaunay,0
12,27,21,2,same,1,54,4,4,4,4,3,4,delaunay,0
12,27,21,2,disjoint,1,54,4,4,4,4,3,4,delaunay,0
12,27,21,3,same,0,27,6,6,6,9,6,9,delaunay,0
12,27,21,3,disjoint,0,27,9,9,9,9,6,9,delaunay,0
12,27,21,3,same,1,54,9,9,9,9,6,9,delaunay,0
12,27,21,3,disjoint,1,54,9,9,9,9,6,9,delaunay,0
12,27,21,4,same,0,27,10,10,10,16,10,16,delaunay,0
12,27,21,4,disjoint,0,27,16,16,16,16,10,16,delaunay,0
12,27,21,4,same,1,54,16,16,16,16,10,16,delaunay,0
12,27,21,4,disjoint,1,54,16,16,16,16,10,16,delaunay,0
12,27,21,5,same,0,27,15,15,15,25,15,25,delaunay,0
12,27,21,5,disjoint,0,27,25,25,25,25,15,25,delaunay,0
12,27,21,5,same,1,54,25,25,25,25,15,25,delaunay,0
12,27,21,5,disjoint,1,54,25,25,25,25,15,25,delaunay,0
12,27,21,6,same,0,27,21,21,21,36,21,27,delaunay,0
12,27,21,6,disjoint,0,27,25,25,25,36,21,27,delaunay,0
12,27,21,6,same,1,54,36,36,36,36,21,36,delaunay,0
12,27,21,6,disjoint,1,54,36,36,36,36,21,36,delaunay,0
12,25,21,2,same,0,25,3,3,3,4,3,4,delaunay,1
12,25,21,2,disjoint,0,25,4,4,4,4,3,4,delaunay,1
12,25,21,2,same,1,50,4,4,4,4,3,4,delaunay,1
12,25,21,2,disjoint,1,50,4,4,4,4,3,4,delaunay,1
12,25,21,3,same,0,25,6,6,6,9,6,9,delaunay,1
12,25,21,3,disjoint,0,25,9,9,9,9,6,9,delaunay,1
12,25,21,3,same,1,50,9,9,9,9,6,9,delaunay,1
12,25,21,3,disjoint,1,50,9,9,9,9,6,9,delaunay,1
12,25,21,4,same,0,25,10,10,10,16,10,16,delaunay,1
12,25,21,4,disjoint,0,25,16,16,16,16,10,16,delaunay,1
12,25,21,4,same,1,50,16,16,16,16,10,16,delaunay,1
12,25,21,4,disjoint,1,50,16,16,16,16,10,16,delaunay,1
12,25,21,5,same,0,25,15,15,15,25,15,25,delaunay,1
12,25,21,5,disjoint,0,25,21,21,21,25,15,25,delaunay,1
12,25,21,5,same,1,50,25,25,25,25,15,25,delaunay,1
12,25,21,5,disjoint,1,50,25,25,25,25,15,25,delaunay,1
12,25,21,6,same,0,25,19,19,19,36,21,25,delaunay,1
12,25,21,6,disjoint,0,25,22,22,22,36,21,25,delaunay,1
12,25,21,6,same,1,50,36,36,36,36,21,36,delaunay,1
12,25,21,6,disjoint,1,50,31,31,31,36,21,36,delaunay,1
12,27,21,2,same,0,27,3,3,3,4,3,4,delaunay,2
12,27,21,2,disjoint,0,27,4,4,4,4,3,4,delaunay,2
12,27,21,2,same,1,54,4,4,4,4,3,4,delaunay,2
12,27,21,2,disjoint,1,54,4,4,4,4,3,4,delaunay,2
12,27,21,3,same,0,27,6,6,6,9,6,9,delaunay,2
12,27,21,3,disjoint,0,27,9,9,9,9,6,9,delaunay,2
12,27,21,3,same,1,54,9,9,9,9,6,9,delaunay,2
12,27,21,3,disjoint,1,54,9,9,9,9,6,9,delaunay,2
12,27,21,4,same,0,27,10,10,10,16,10,16,delaunay,2
12,27,21,4,disjoint,0,27,16,16,16,16,10,16,delaunay,2
12,27,21,4,same,1,54,16,16,16,16,10,16,delaunay,2
12,27,21,4,disjoint,1,54,16,16,16,16,10,16,delaunay,2
12,27,21,5,same,0,27,15,15,15,25,15,25,delaunay,2
12,27,21,5,disjoint,0,27,22,22,22,25,15,25,delaunay,2
12,27,21,5,same,1,54,25,25,25,25,15,25,delaunay,2
12,27,21,5,disjoint,1,54,25,25,25,25,15,25,delaunay,2
12,27,21,6,same,0,27,21,21,21,36,21,27,delaunay,2
12,27,21,6,disjoint,0,27,25,25,25,36,21,27,delaunay,2
12,27,21,6,same,1,54,36,36,36,36,21,36,delaunay,2
12,27,21,6,disjoint,1,54,36,36,36,36,21,36,delaunay,2
12,27,21,2,same,0,27,3,3,3,4,3,4,delaunay,3
12,27,21,2,disjoint,0,27,4,4,4,4,3,4,delaunay,3
12,27,21,2,same,1,54,4,4,4,4,3,4,delaunay,3
12,27,21,2,disjoint,1,54,4,4,4,4,3,4,delaunay,3
12,27,21,3,same,0,27,6,6,6,9,6,9,delaunay,3
12,27,21,3,disjoint,0,27,9,9,9,9,6,9,delaunay,3
12,27,21,3,same,1,54,9,9,9,9,6,9,delaunay,3
12,27,21,3,disjoint,1,54,9,9,9,9,6,9,delaunay,3
12,27,21,4,same,0,27,10,10,10,16,10,16,delaunay,3
12,27,21,4,disjoint,0,27,16,16,16,16,10,16,delaunay,3
12,27,21,4,same,1,54,16,16,16,16,10,16,delaunay,3
12,27,21,4,disjoint,1,54,16,16,16,16,10,16,delaunay,3
12,27,21,5,same,0,27,15,15,15,25,15,25,delaunay,3
12,27,21,5,disjoint,0,27,24,24,24,25,15,25,delaunay,3
12,27,21,5,same,1,54,25,25,25,25,15,25,delaunay,3
12,27,21,5,disjoint,1,54,25,25,25,25,15,25,delaunay,3
12,27,21,6,same,0,27,21,21,21,36,21,27,delaunay,3
12,27,21,6,disjoint,0,27,25,25,25,36,21,27,delaunay,3
12,27,21,6,same,1,54,36,36,36,36,21,36,delaunay,3
12,27,21,6,disjoint,1,54,36,36,36,36,21,36,delaunay,3
16,38,29,2,same,0,38,3,3,3,4,3,4,delaunay,0
16,38,29,2,disjoint,0,38,4,4,4,4,3,4,delaunay,0
16,38,29,2,same,1,76,4,4,4,4,3,4,delaunay,0
16,38,29,2,disjoint,1,76,4,4,4,4,3,4,delaunay,0
16,38,29,3,same,0,38,6,6,6,9,6,9,delaunay,0
16,38,29,3,disjoint,0,38,9,9,9,9,6,9,delaunay,0
16,38,29,3,same,1,76,9,9,9,9,6,9,delaunay,0
16,38,29,3,disjoint,1,76,9,9,9,9,6,9,delaunay,0
16,38,29,4,same,0,38,10,10,10,16,10,16,delaunay,0
16,38,29,4,disjoint,0,38,16,16,16,16,10,16,delaunay,0
16,38,29,4,same,1,76,16,16,16,16,10,16,delaunay,0
16,38,29,4,disjoint,1,76,16,16,16,16,10,16,delaunay,0
16,38,29,5,same,0,38,15,15,15,25,15,25,delaunay,0
16,38,29,5,disjoint,0,38,25,25,25,25,15,25,delaunay,0
16,38,29,5,same,1,76,25,25,25,25,15,25,delaunay,0
16,38,29,5,disjoint,1,76,25,25,25,25,15,25,delaunay,0
16,38,29,6,same,0,38,21,21,21,36,21,36,delaunay,0
16,38,29,6,disjoint,0,38,36,36,36,36,21,36,delaunay,0
16,38,29,6,same,1,76,36,36,36,36,21,36,delaunay,0
16,38,29,6,disjoint,1,76,36,36,36,36,21,36,delaunay,0
16,36,29,2,same,0,36,3,3,3,4,3,4,delaunay,1
16,36,29,2,disjoint,0,36,4,4,4,4,3,4,delaunay,1
16,36,29,2,same,1,72,4,4,4,4,3,4,delaunay,1
16,36,29,2,disjoint,1,72,4,4,4,4,3,4,delaunay,1
16,36,29,3,same,0,36,6,6,6,9,6,9,delaunay,1
16,36,29,3,disjoint,0,36,9,9,9,9,6,9,delaunay,1
16,36,29,3,same,1,72,9,9,9,9,6,9,delaunay,1
16,36,29,3,disjoint,1,72,9,9,9,9,6,9,delaunay,1
16,36,29,4,same,0,36,10,10,10,16,10,16,delaunay,1
16,36,29,4,disjoint,0,36,16,16,16,16,10,16,delaunay,1
16,36,29,4,same,1,72,16,16,16,16,10,16,delaunay,1
16,36,29,4,disjoint,1,72,16,16,16,16,10,16,delaunay,1
16,36,29,5,same,0,36,15,15,15,25,15,25,delaunay,1
16,36,29,5,disjoint,0,36,25,25,25,25,15,25,delaunay,1
16,36,29,5,same,1,72,25,25,25,25,15,25,delaunay,1
16,36,29,5,disjoint,1,72,25,25,25,25,15,25,delaunay,1
16,36,29,6,same,0,36,21,21,21,36,21,36,delaunay,1
16,36,29,6,disjoint,0,36,28,28,28,36,21,36,delaunay,1
16,36,29,6,same,1,72,36,36,36,36,21,36,delaunay,1
16,36,29,6,disjoint,1,72,36,36,36,36,21,36,delaunay,1
16,37,29,2,same,0,37,3,3,3,4,3,4,delaunay,2
16,37,29,2,disjoint,0,37,4,4,4,4,3,4,delaunay,2
16,37,29,2,same,1,74,4,4,4,4,3,4,delaunay,2
16,37,29,2,disjoint,1,74,4,4,4,4,3,4,delaunay,2
16,37,29,3,same,0,37,6,6,6,9,6,9,delaunay,2
16,37,29,3,disjoint,0,37,9,9,9,9,6,9,delaunay,2
16,37,29,3,same,1,74,9,9,9,9,6,9,delaunay,2
16,37,29,3,disjoint,1,74,9,9,9,9,6,9,delaunay,2
16,37,29,4,same,0,37,10,10,10,16,10,16,delaunay,2
16,37,29,4,disjoint,0,37,16,16,16,16,10,16,delaunay,2
16,37,29,4,same,1,74,16,16,16,16,10,16,delaunay,2
16,37,29,4,disjoint,1,74,16,16,16,16,10,16,delaunay,2
16,37,29,5,same,0,37,15,15,15,25,15,25,delaunay,2
16,37,29,5,disjoint,0,37,25,25,25,25,15,25,delaunay,2
16,37,29,5,same,1,74,25,25,25,25,15,25,delaunay,2
16,37,29,5,disjoint,1,74,25,25,25,25,15,25,delaunay,2
16,37,29,6,same,0,37,21,21,21,36,21,36,delaunay,2
16,37,29,6,disjoint,0,37,31,31,31,36,21,36,delaunay,2
16,37,29,6,same,1,74,36,36,36,36,21,36,delaunay,2
16,37,29,6,disjoint,1,74,36,36,36,36,21,36,delaunay,2
16,38,29,2,same,0,38,3,3,3,4,3,4,delaunay,3
16,38,29,2,disjoint,0,38,4,4,4,4,3,4,delaunay,3
16,38,29,2,same,1,76,4,4,4,4,3,4,delaunay,3
16,38,29,2,disjoint,1,76,4,4,4,4,3,4,delaunay,3
16,38,29,3,same,0,38,6,6,6,9,6,9,delaunay,3
16,38,29,3,disjoint,0,38,9,9,9,9,6,9,delaunay,3
16,38,29,3,same,1,76,9,9,9,9,6,9,delaunay,3
16,38,29,3,disjoint,1,76,9,9,9,9,6,9,delaunay,3
16,38,29,4,same,0,38,10,10,10,16,10,16,delaunay,3
16,38,29,4,disjoint,0,38,16,16,16,16,10,16,delaunay,3
16,38,29,4,same,1,76,16,16,16,16,10,16,delaunay,3
16,38,29,4,disjoint,1,76,16,16,16,16,10,16,delaunay,3
16,38,29,5,same,0,38,15,15,15,25,15,25,delaunay,3
16,38,29,5,disjoint,0,38,25,25,25,25,15,25,delaunay,3
16,38,29,5,same,1,76,25,25,25,25,15,25,delaunay,3
16,38,29,5,disjoint,1,76,25,25,25,25,15,25,delaunay,3
16,38,29,6,same,0,38,21,21,21,36,21,36,delaunay,3
16,38,29,6,disjoint,0,38,36,36,36,36,21,36,delaunay,3
16,38,29,6,same,1,76,36,36,36,36,21,36,delaunay,3
16,38,29,6,disjoint,1,76,36,36,36,36,21,36,delaunay,3
20,50,37,2,same,0,50,3,3,3,4,3,4,delaunay,0
20,50,37,2,disjoint,0,50,4,4,4,4,3,4,delaunay,0
20,50,37,2,same,1,100,4,4,4,4,3,4,delaunay,0
20,50,37,2,disjoint,1,100,4,4,4,4,3,4,delaunay,0
20,50,37,3,same,0,50,6,6,6,9,6,9,delaunay,0
20,50,37,3,disjoint,0,50,9,9,9,9,6,9,delaunay,0
20,50,37,3,same,1,100,9,9,9,9,6,9,delaunay,0
20,50,37,3,disjoint,1,100,9,9,9,9,6,9,delaunay,0
20,50,37,4,same,0,50,10,10,10,16,10,16,delaunay,0
20,50,37,4,disjoint,0,50,16,16,16,16,10,16,delaunay,0
20,50,37,4,same,1,100,16,16,16,16,10,16,delaunay,0
20,50,37,4,disjoint,1,100,16,16,16,16,10,16,delaunay,0
20,50,37,5,same,0,50,15,15,15,25,15,25,delaunay,0
20,50,37,5,disjoint,0,50,25,25,25,25,15,25,delaunay,0
20,50,37,5,same,1,100,25,25,25,25,15,25,delaunay,0
20,50,37,5,disjoint,1,100,25,25,25,25,15,25,delaunay,0
20,50,37,6,same,0,50,21,21,21,36,21,36,delaunay,0
20,50,37,6,disjoint,0,50,36,36,36,36,21,36,delaunay,0
20,50,37,6,same,1,100,36,36,36,36,21,36,delaunay,0
20,50,37,6,disjoint,1,100,36,36,36,36,21,36,delaunay,0
20,48,37,2,same,0,48,3,3,3,4,3,4,delaunay,1
20,48,37,2,disjoint,0,48,4,4,4,4,3,4,delaunay,1
20,48,37,2,same,1,96,4,4,4,4,3,4,delaunay,1
20,48,37,2,disjoint,1,96,4,4,4,4,3,4,delaunay,1
20,48,37,3,same,0,48,6,6,6,9,6,9,delaunay,1
20,48,37,3,disjoint,0,48,9,9,9,9,6,9,delaunay,1
20,48,37,3,same,1,96,9,9,9,9,6,9,delaunay,1
20,48,37,3,disjoint,1,96,9,9,9,9,6,9,delaunay,1
20,48,37,4,same,0,48,10,10,10,16,10,16,delaunay,1
20,48,37,4,disjoint,0,48,16,16,16,16,10,16,delaunay,1
20,48,37,4,same,1,96,16,16,16,16,10,16,delaunay,1
20,48,37,4,disjoint,1,96,16,16,16,16,10,16,delaunay,1
20,48,37,5,same,0,48,15,15,15,25,15,25,delaunay,1
20,48,37,5,disjoint,0,48,25,25,25,25,15,25,delaunay,1
20,48,37,5,same,1,96,25,25,25,25,15,25,delaunay,1
20,48,37,5,disjoint,1,96,25,25,25,25,15,25,delaunay,1
20,48,37,6,same,0,48,21,21,21,36,21,36,delaunay,1
20,48,37,6,disjoint,0,48,36,36,36,36,21,36,delaunay,1
20,48,37,6,same,1,96,36,36,36,36,21,36,delaunay,1
20,48,37,6,disjoint,1,96,36,36,36,36,21,36,delaunay,1
20,49,37,2,same,0,49,3,3,3,4,3,4,delaunay,2
20,49,37,2,disjoint,0,49,4,4,4,4,3,4,delaunay,2
20,49,37,2,same,1,98,4,4,4,4,3,4,delaunay,2
20,49,37,2,disjoint,1,98,4,4,4,4,3,4,delaunay,2
20,49,37,3,same,0,49,6,6,6,9,6,9,delaunay,2
20,49,37,3,disjoint,0,49,9,9,9,9,6,9,delaunay,2
20,49,37,3,same,1,98,9,9,9,9,6,9,delaunay,2
20,49,37,3,disjoint,1,98,9,9,9,9,6,9,delaunay,2
20,49,37,4,same,0,49,10,10,10,16,10,16,delaunay,2
20,49,37,4,disjoint,0,49,16,16,16,16,10,16,delaunay,2
20,49,37,4,same,1,98,16,16,16,16,10,16,delaunay,2
20,49,37,4,disjoint,1,98,16,16,16,16,10,16,delaunay,2
20,49,37,5,same,0,49,15,15,15,25,15,25,delaunay,2
20,49,37,5,disjoint,0,49,25,25,25,25,15,25,delaunay,2
20,49,37,5,same,1,98,25,25,25,25,15,25,delaunay,2
20,49,37,5,disjoint,1,98,25,25,25,25,15,25,delaunay,2
20,49,37,6,same,0,49,21,21,21,36,21,36,delaunay,2
20,49,37,6,disjoint,0,49,36,36,36,36,21,36,delaunay,2
20,49,37,6,same,1,98,36,36,36,36,21,36,delaunay,2
20,49,37,6,disjoint,1,98,36,36,36,36,21,36,delaunay,2
20,50,37,2,same,0,50,3,3,3,4,3,4,delaunay,3
20,50,37,2,disjoint,0,50,4,4,4,4,3,4,delaunay,3
20,50,37,2,same,1,100,4,4,4,4,3,4,delaunay,3
20,50,37,2,disjoint,1,100,4,4,4,4,3,4,delaunay,3
20,50,37,3,same,0,50,6,6,6,9,6,9,delaunay,3
20,50,37,3,disjoint,0,50,9,9,9,9,6,9,delaunay,3
20,50,37,3,same,1,100,9,9,9,9,6,9,delaunay,3
20,50,37,3,disjoint,1,100,9,9,9,9,6,9,delaunay,3
20,50,37,4,same,0,50,10,10,10,16,10,16,delaunay,3
20,50,37,4,disjoint,0,50,16,16,16,16,10,16,delaunay,3
20,50,37,4,same,1,100,16,16,16,16,10,16,delaunay,3
20,50,37,4,disjoint,1,100,16,16,16,16,10,16,delaunay,3
20,50,37,5,same,0,50,15,15,15,25,15,25,delaunay,3
20,50,37,5,disjoint,0,50,25,25,25,25,15,25,delaunay,3
20,50,37,5,same,1,100,25,25,25,25,15,25,delaunay,3
20,50,37,5,disjoint,1,100,25,25,25,25,15,25,delaunay,3
20,50,37,6,same,0,50,21,21,21,36,21,36,delaunay,3
20,50,37,6,disjoint,0,50,36,36,36,36,21,36,delaunay,3
20,50,37,6,same,1,100,36,36,36,36,21,36,delaunay,3
20,50,37,6,disjoint,1,100,36,36,36,36,21,36,delaunay,3
26,67,49,2,same,0,67,3,3,3,4,3,4,delaunay,0
26,67,49,2,disjoint,0,67,4,4,4,4,3,4,delaunay,0
26,67,49,2,same,1,134,4,4,4,4,3,4,delaunay,0
26,67,49,2,disjoint,1,134,4,4,4,4,3,4,delaunay,0
26,67,49,3,same,0,67,6,6,6,9,6,9,delaunay,0
26,67,49,3,disjoint,0,67,9,9,9,9,6,9,delaunay,0
26,67,49,3,same,1,134,9,9,9,9,6,9,delaunay,0
26,67,49,3,disjoint,1,134,9,9,9,9,6,9,delaunay,0
26,67,49,4,same,0,67,10,10,10,16,10,16,delaunay,0
26,67,49,4,disjoint,0,67,16,16,16,16,10,16,delaunay,0
26,67,49,4,same,1,134,16,16,16,16,10,16,delaunay,0
26,67,49,4,disjoint,1,134,16,16,16,16,10,16,delaunay,0
26,67,49,5,same,0,67,15,15,15,25,15,25,delaunay,0
26,67,49,5,disjoint,0,67,25,25,25,25,15,25,delaunay,0
26,67,49,5,same,1,134,25,25,25,25,15,25,delaunay,0
26,67,49,5,disjoint,1,134,25,25,25,25,15,25,delaunay,0
26,67,49,6,same,0,67,21,21,21,36,21,36,delaunay,0
26,67,49,6,disjoint,0,67,36,36,36,36,21,36,delaunay,0
26,67,49,6,same,1,134,36,36,36,36,21,36,delaunay,0
26,67,49,6,disjoint,1,134,36,36,36,36,21,36,delaunay,0
26,66,49,2,same,0,66,3,3,3,4,3,4,delaunay,1
26,66,49,2,disjoint,0,66,4,4,4,4,3,4,delaunay,1
26,66,49,2,same,1,132,4,4,4,4,3,4,delaunay,1
26,66,49,2,disjoint,1,132,4,4,4,4,3,4,delaunay,1
26,66,49,3,same,0,66,6,6,6,9,6,9,delaunay,1
26,66,49,3,disjoint,0,66,9,9,9,9,6,9,delaunay,1
26,66,49,3,same,1,132,9,9,9,9,6,9,delaunay,1
26,66,49,3,disjoint,1,132,9,9,9,9,6,9,delaunay,1
26,66,49,4,same,0,66,10,10,10,16,10,16,delaunay,1
26,66,49,4,disjoint,0,66,16,16,16,16,10,16,delaunay,1
26,66,49,4,same,1,132,16,16,16,16,10,16,delaunay,1
26,66,49,4,disjoint,1,132,16,16,16,16,10,16,delaunay,1
26,66,49,5,same,0,66,15,15,15,25,15,25,delaunay,1
26,66,49,5,disjoint,0,66,25,25,25,25,15,25,delaunay,1
26,66,49,5,same,1,132,25,25,25,25,15,25,delaunay,1
26,66,49,5,disjoint,1,132,25,25,25,25,15,25,delaunay,1
26,66,49,6,same,0,66,21,21,21,36,21,36,delaunay,1
26,66,49,6,disjoint,0,66,36,36,36,36,21,36,delaunay,1
26,66,49,6,same,1,132,36,36,36,36,21,36,delaunay,1
26,66,49,6,disjoint,1,132,36,36,36,36,21,36,delaunay,1
26,68,49,2,same,0,68,3,3,3,4,3,4,delaunay,2
26,68,49,2,disjoint,0,68,4,4,4,4,3,4,delaunay,2
26,68,49,2,same,1,136,4,4,4,4,3,4,delaunay,2
26,68,49,2,disjoint,1,136,4,4,4,4,3,4,delaunay,2
26,68,49,3,same,0,68,6,6,6,9,6,9,delaunay,2
26,68,49,3,disjoint,0,68,9,9,9,9,6,9,delaunay,2
26,68,49,3,same,1,136,9,9,9,9,6,9,delaunay,2
26,68,49,3,disjoint,1,136,9,9,9,9,6,9,delaunay,2
26,68,49,4,same,0,68,10,10,10,16,10,16,delaunay,2
26,68,49,4,disjoint,0,68,16,16,16,16,10,16,delaunay,2
26,68,49,4,same,1,136,16,16,16,16,10,16,delaunay,2
26,68,49,4,disjoint,1,136,16,16,16,16,10,16,delaunay,2
26,68,49,5,same,0,68,15,15,15,25,15,25,delaunay,2
26,68,49,5,disjoint,0,68,25,25,25,25,15,25,delaunay,2
26,68,49,5,same,1,136,25,25,25,25,15,25,delaunay,2
26,68,49,5,disjoint,1,136,25,25,25,25,15,25,delaunay,2
26,68,49,6,same,0,68,21,21,21,36,21,36,delaunay,2
26,68,49,6,disjoint,0,68,36,36,36,36,21,36,delaunay,2
26,68,49,6,same,1,136,36,36,36,36,21,36,delaunay,2
26,68,49,6,disjoint,1,136,36,36,36,36,21,36,delaunay,2
26,68,49,2,same,0,68,3,3,3,4,3,4,delaunay,3
26,68,49,2,disjoint,0,68,4,4,4,4,3,4,delaunay,3
26,68,49,2,same,1,136,4,4,4,4,3,4,delaunay,3
26,68,49,2,disjoint,1,136,4,4,4,4,3,4,delaunay,3
26,68,49,3,same,0,68,6,6,6,9,6,9,delaunay,3
26,68,49,3,disjoint,0,68,9,9,9,9,6,9,delaunay,3
26,68,49,3,same,1,136,9,9,9,9,6,9,delaunay,3
26,68,49,3,disjoint,1,136,9,9,9,9,6,9,delaunay,3
26,68,49,4,same,0,68,10,10,10,16,10,16,delaunay,3
26,68,49,4,disjoint,0,68,16,16,16,16,10,16,delaunay,3
26,68,49,4,same,1,136,16,16,16,16,10,16,delaunay,3
26,68,49,4,disjoint,1,136,16,16,16,16,10,16,delaunay,3
26,68,49,5,same,0,68,15,15,15,25,15,25,delaunay,3
26,68,49,5,disjoint,0,68,25,25,25,25,15,25,delaunay,3
26,68,49,5,same,1,136,25,25,25,25,15,25,delaunay,3
26,68,49,5,disjoint,1,136,25,25,25,25,15,25,delaunay,3
26,68,49,6,same,0,68,21,21,21,36,21,36,delaunay,3
26,68,49,6,disjoint,0,68,36,36,36,36,21,36,delaunay,3
26,68,49,6,same,1,136,36,36,36,36,21,36,delaunay,3
26,68,49,6,disjoint,1,136,36,36,36,36,21,36,delaunay,3
32,84,61,2,same,0,84,3,3,3,4,3,4,delaunay,0
32,84,61,2,disjoint,0,84,4,4,4,4,3,4,delaunay,0
32,84,61,2,same,1,168,4,4,4,4,3,4,delaunay,0
32,84,61,2,disjoint,1,168,4,4,4,4,3,4,delaunay,0
32,84,61,3,same,0,84,6,6,6,9,6,9,delaunay,0
32,84,61,3,disjoint,0,84,9,9,9,9,6,9,delaunay,0
32,84,61,3,same,1,168,9,9,9,9,6,9,delaunay,0
32,84,61,3,disjoint,1,168,9,9,9,9,6,9,delaunay,0
32,84,61,4,same,0,84,10,10,10,16,10,16,delaunay,0
32,84,61,4,disjoint,0,84,16,16,16,16,10,16,delaunay,0
32,84,61,4,same,1,168,16,16,16,16,10,16,delaunay,0
32,84,61,4,disjoint,1,168,16,16,16,16,10,16,delaunay,0
32,84,61,5,same,0,84,15,15,15,25,15,25,delaunay,0
32,84,61,5,disjoint,0,84,25,25,25,25,15,25,delaunay,0
32,84,61,5,same,1,168,25,25,25,25,15,25,delaunay,0
32,84,61,5,disjoint,1,168,25,25,25,25,15,25,delaunay,0
32,84,61,6,same,0,84,21,21,21,36,21,36,delaunay,0
32,84,61,6,disjoint,0,84,36,36,36,36,21,36,delaunay,0
32,84,61,6,same,1,168,36,36,36,36,21,36,delaunay,0
32,84,61,6,disjoint,1,168,36,36,36,36,21,36,delaunay,0
32,85,61,2,same,0,85,3,3,3,4,3,4,delaunay,1
32,85,61,2,disjoint,0,85,4,4,4,4,3,4,delaunay,1
32,85,61,2,same,1,170,4,4,4,4,3,4,delaunay,1
32,85,61,2,disjoint,1,170,4,4,4,4,3,4,delaunay,1
32,85,61,3,same,0,85,6,6,6,9,6,9,delaunay,1
32,85,61,3,disjoint,0,85,9,9,9,9,6,9,delaunay,1
32,85,61,3,same,1,170,9,9,9,9,6,9,delaunay,1
32,85,61,3,disjoint,1,170,9,9,9,9,6,9,delaunay,1
32,85,61,4,same,0,85,10,10,10,16,10,16,delaunay,1
32,85,61,4,disjoint,0,85,16,16,16,16,10,16,delaunay,1
32,85,61,4,same,1,170,16,16,16,16,10,16,delaunay,1
32,85,61,4,disjoint,1,170,16,16,16,16,10,16,delaunay,1
32,85,61,5,same,0,85,15,15,15,25,15,25,delaunay,1
32,85,61,5,disjoint,0,85,25,25,25,25,15,25,delaunay,1
32,85,61,5,same,1,170,25,25,25,25,15,25,delaunay,1
32,85,61,5,disjoint,1,170,25,25,25,25,15,25,delaunay,1
32,85,61,6,same,0,85,21,21,21,36,21,36,delaunay,1
32,85,61,6,disjoint,0,85,36,36,36,36,21,36,delaunay,1
32,85,61,6,same,1,170,36,36,36,36,21,36,delaunay,1
32,85,61,6,disjoint,1,170,36,36,36,36,21,36,delaunay,1
32,85,61,2,same,0,85,3,3,3,4,3,4,delaunay,2
32,85,61,2,disjoint,0,85,4,4,4,4,3,4,delaunay,2
32,85,61,2,same,1,170,4,4,4,4,3,4,delaunay,2
32,85,61,2,disjoint,1,170,4,4,4,4,3,4,delaunay,2
32,85,61,3,same,0,85,6,6,6,9,6,9,delaunay,2
32,85,61,3,disjoint,0,85,9,9,9,9,6,9,delaunay,2
32,85,61,3,same,1,170,9,9,9,9,6,9,delaunay,2
32,85,61,3,disjoint,1,170,9,9,9,9,6,9,delaunay,2
32,85,61,4,same,0,85,10,10,10,16,10,16,delaunay,2
32,85,61,4,disjoint,0,85,16,16,16,16,10,16,delaunay,2
32,85,61,4,same,1,170,16,16,16,16,10,16,delaunay,2
32,85,61,4,disjoint,1,170,16,16,16,16,10,16,delaunay,2
32,85,61,5,same,0,85,15,15,15,25,15,25,delaunay,2
32,85,61,5,disjoint,0,85,25,25,25,25,15,25,delaunay,2
32,85,61,5,same,1,170,25,25,25,25,15,25,delaunay,2
32,85,61,5,disjoint,1,170,25,25,25,25,15,25,delaunay,2
32,85,61,6,same,0,85,21,21,21,36,21,36,delaunay,2
32,85,61,6,disjoint,0,85,36,36,36,36,21,36,delaunay,2
32,85,61,6,same,1,170,36,36,36,36,21,36,delaunay,2
32,85,61,6,disjoint,1,170,36,36,36,36,21,36,delaunay,2
32,84,61,2,same,0,84,3,3,3,4,3,4,delaunay,3
32,84,61,2,disjoint,0,84,4,4,4,4,3,4,delaunay,3
32,84,61,2,same,1,168,4,4,4,4,3,4,delaunay,3
32,84,61,2,disjoint,1,168,4,4,4,4,3,4,delaunay,3
32,84,61,3,same,0,84,6,6,6,9,6,9,delaunay,3
32,84,61,3,disjoint,0,84,9,9,9,9,6,9,delaunay,3
32,84,61,3,same,1,168,9,9,9,9,6,9,delaunay,3
32,84,61,3,disjoint,1,168,9,9,9,9,6,9,delaunay,3
32,84,61,4,same,0,84,10,10,10,16,10,16,delaunay,3
32,84,61,4,disjoint,0,84,16,16,16,16,10,16,delaunay,3
32,84,61,4,same,1,168,16,16,16,16,10,16,delaunay,3
32,84,61,4,disjoint,1,168,16,16,16,16,10,16,delaunay,3
32,84,61,5,same,0,84,15,15,15,25,15,25,delaunay,3
32,84,61,5,disjoint,0,84,25,25,25,25,15,25,delaunay,3
32,84,61,5,same,1,168,25,25,25,25,15,25,delaunay,3
32,84,61,5,disjoint,1,168,25,25,25,25,15,25,delaunay,3
32,84,61,6,same,0,84,21,21,21,36,21,36,delaunay,3
32,84,61,6,disjoint,0,84,36,36,36,36,21,36,delaunay,3
32,84,61,6,same,1,168,36,36,36,36,21,36,delaunay,3
32,84,61,6,disjoint,1,168,36,36,36,36,21,36,delaunay,3
16,33,29,2,same,0,33,3,3,3,4,3,4,tri4x4,0
16,33,29,2,disjoint,0,33,4,4,4,4,3,4,tri4x4,0
16,33,29,2,same,1,66,4,4,4,4,3,4,tri4x4,0
16,33,29,2,disjoint,1,66,4,4,4,4,3,4,tri4x4,0
16,33,29,3,same,0,33,6,6,6,9,6,9,tri4x4,0
16,33,29,3,disjoint,0,33,9,9,9,9,6,9,tri4x4,0
16,33,29,3,same,1,66,9,9,9,9,6,9,tri4x4,0
16,33,29,3,disjoint,1,66,9,9,9,9,6,9,tri4x4,0
16,33,29,4,same,0,33,10,10,10,16,10,16,tri4x4,0
16,33,29,4,disjoint,0,33,16,16,16,16,10,16,tri4x4,0
16,33,29,4,same,1,66,16,16,16,16,10,16,tri4x4,0
16,33,29,4,disjoint,1,66,16,16,16,16,10,16,tri4x4,0
16,33,29,5,same,0,33,15,15,15,25,15,25,tri4x4,0
16,33,29,5,disjoint,0,33,24,24,24,25,15,25,tri4x4,0
16,33,29,5,same,1,66,25,25,25,25,15,25,tri4x4,0
16,33,29,5,disjoint,1,66,25,25,25,25,15,25,tri4x4,0
16,33,29,6,same,0,33,21,21,21,36,21,33,tri4x4,0
16,33,29,6,disjoint,0,33,27,27,27,36,21,33,tri4x4,0
16,33,29,6,same,1,66,36,36,36,36,21,36,tri4x4,0
16,33,29,6,disjoint,1,66,36,36,36,36,21,36,tri4x4,0
16,33,29,2,same,0,33,3,3,3,4,3,4,tri4x4,1
16,33,29,2,disjoint,0,33,4,4,4,4,3,4,tri4x4,1
16,33,29,2,same,1,66,4,4,4,4,3,4,tri4x4,1
16,33,29,2,disjoint,1,66,4,4,4,4,3,4,tri4x4,1
16,33,29,3,same,0,33,6,6,6,9,6,9,tri4x4,1
16,33,29,3,disjoint,0,33,9,9,9,9,6,9,tri4x4,1
16,33,29,3,same,1,66,9,9,9,9,6,9,tri4x4,1
16,33,29,3,disjoint,1,66,9,9,9,9,6,9,tri4x4,1
16,33,29,4,same,0,33,10,10,10,16,10,16,tri4x4,1
16,33,29,4,disjoint,0,33,16,16,16,16,10,16,tri4x4,1
16,33,29,4,same,1,66,16,16,16,16,10,16,tri4x4,1
16,33,29,4,disjoint,1,66,16,16,16,16,10,16,tri4x4,1
16,33,29,5,same,0,33,15,15,15,25,15,25,tri4x4,1
16,33,29,5,disjoint,0,33,23,23,23,25,15,25,tri4x4,1
16,33,29,5,same,1,66,25,25,25,25,15,25,tri4x4,1
16,33,29,5,disjoint,1,66,25,25,25,25,15,25,tri4x4,1
16,33,29,6,same,0,33,21,21,21,36,21,33,tri4x4,1
16,33,29,6,disjoint,0,33,24,24,24,36,21,33,tri4x4,1
16,33,29,6,same,1,66,36,36,36,36,21,36,tri4x4,1
16,33,29,6,disjoint,1,66,36,36,36,36,21,36,tri4x4,1
16,33,29,2,same,0,33,3,3,3,4,3,4,tri4x4,2
16,33,29,2,disjoint,0,33,4,4,4,4,3,4,tri4x4,2
16,33,29,2,same,1,66,4,4,4,4,3,4,tri4x4,2
16,33,29,2,disjoint,1,66,4,4,4,4,3,4,tri4x4,2
16,33,29,3,same,0,33,6,6,6,9,6,9,tri4x4,2
16,33,29,3,disjoint,0,33,9,9,9,9,6,9,tri4x4,2
16,33,29,3,same,1,66,9,9,9,9,6,9,tri4x4,2
16,33,29,3,disjoint,1,66,9,9,9,9,6,9,tri4x4,2
16,33,29,4,same,0,33,10,10,10,16,10,16,tri4x4,2
16,33,29,4,disjoint,0,33,16,16,16,16,10,16,tri4x4,2
16,33,29,4,same,1,66,16,16,16,16,10,16,tri4x4,2
16,33,29,4,disjoint,1,66,16,16,16,16,10,16,tri4x4,2
16,33,29,5,same,0,33,15,15,15,25,15,25,tri4x4,2
16,33,29,5,disjoint,0,33,25,25,25,25,15,25,tri4x4,2
16,33,29,5,same,1,66,25,25,25,25,15,25,tri4x4,2
16,33,29,5,disjoint,1,66,25,25,25,25,15,25,tri4x4,2
16,33,29,6,same,0,33,21,21,21,36,21,33,tri4x4,2
16,33,29,6,disjoint,0,33,27,27,27,36,21,33,tri4x4,2
16,33,29,6,same,1,66,36,36,36,36,21,36,tri4x4,2
16,33,29,6,disjoint,1,66,36,36,36,36,21,36,tri4x4,2
20,43,37,2,same,0,43,3,3,3,4,3,4,tri5x4,0
20,43,37,2,disjoint,0,43,4,4,4,4,3,4,tri5x4,0
20,43,37,2,same,1,86,4,4,4,4,3,4,tri5x4,0
20,43,37,2,disjoint,1,86,4,4,4,4,3,4,tri5x4,0
20,43,37,3,same,0,43,6,6,6,9,6,9,tri5x4,0
20,43,37,3,disjoint,0,43,9,9,9,9,6,9,tri5x4,0
20,43,37,3,same,1,86,9,9,9,9,6,9,tri5x4,0
20,43,37,3,disjoint,1,86,9,9,9,9,6,9,tri5x4,0
20,43,37,4,same,0,43,10,10,10,16,10,16,tri5x4,0
20,43,37,4,disjoint,0,43,16,16,16,16,10,16,tri5x4,0
20,43,37,4,same,1,86,16,16,16,16,10,16,tri5x4,0
20,43,37,4,disjoint,1,86,16,16,16,16,10,16,tri5x4,0
20,43,37,5,same,0,43,15,15,15,25,15,25,tri5x4,0
20,43,37,5,disjoint,0,43,25,25,25,25,15,25,tri5x4,0
20,43,37,5,same,1,86,25,25,25,25,15,25,tri5x4,0
20,43,37,5,disjoint,1,86,25,25,25,25,15,25,tri5x4,0
20,43,37,6,same,0,43,21,21,21,36,21,36,tri5x4,0
20,43,37,6,disjoint,0,43,35,35,35,36,21,36,tri5x4,0
20,43,37,6,same,1,86,36,36,36,36,21,36,tri5x4,0
20,43,37,6,disjoint,1,86,36,36,36,36,21,36,tri5x4,0
20,43,37,2,same,0,43,3,3,3,4,3,4,tri5x4,1
20,43,37,2,disjoint,0,43,4,4,4,4,3,4,tri5x4,1
20,43,37,2,same,1,86,4,4,4,4,3,4,tri5x4,1
20,43,37,2,disjoint,1,86,4,4,4,4,3,4,tri5x4,1
20,43,37,3,same,0,43,6,6,6,9,6,9,tri5x4,1
20,43,37,3,disjoint,0,43,9,9,9,9,6,9,tri5x4,1
20,43,37,3,same,1,86,9,9,9,9,6,9,tri5x4,1
20,43,37,3,disjoint,1,86,9,9,9,9,6,9,tri5x4,1
20,43,37,4,same,0,43,10,10,10,16,10,16,tri5x4,1
20,43,37,4,disjoint,0,43,16,16,16,16,10,16,tri5x4,1
20,43,37,4,same,1,86,16,16,16,16,10,16,tri5x4,1
20,43,37,4,disjoint,1,86,16,16,16,16,10,16,tri5x4,1
20,43,37,5,same,0,43,15,15,15,25,15,25,tri5x4,1
20,43,37,5,disjoint,0,43,25,25,25,25,15,25,tri5x4,1
20,43,37,5,same,1,86,25,25,25,25,15,25,tri5x4,1
20,43,37,5,disjoint,1,86,25,25,25,25,15,25,tri5x4,1
20,43,37,6,same,0,43,21,21,21,36,21,36,tri5x4,1
20,43,37,6,disjoint,0,43,33,33,33,36,21,36,tri5x4,1
20,43,37,6,same,1,86,36,36,36,36,21,36,tri5x4,1
20,43,37,6,disjoint,1,86,36,36,36,36,21,36,tri5x4,1
20,43,37,2,same,0,43,3,3,3,4,3,4,tri5x4,2
20,43,37,2,disjoint,0,43,4,4,4,4,3,4,tri5x4,2
20,43,37,2,same,1,86,4,4,4,4,3,4,tri5x4,2
20,43,37,2,disjoint,1,86,4,4,4,4,3,4,tri5x4,2
20,43,37,3,same,0,43,6,6,6,9,6,9,tri5x4,2
20,43,37,3,disjoint,0,43,9,9,9,9,6,9,tri5x4,2
20,43,37,3,same,1,86,9,9,9,9,6,9,tri5x4,2
20,43,37,3,disjoint,1,86,9,9,9,9,6,9,tri5x4,2
20,43,37,4,same,0,43,10,10,10,16,10,16,tri5x4,2
20,43,37,4,disjoint,0,43,16,16,16,16,10,16,tri5x4,2
20,43,37,4,same,1,86,16,16,16,16,10,16,tri5x4,2
20,43,37,4,disjoint,1,86,16,16,16,16,10,16,tri5x4,2
20,43,37,5,same,0,43,15,15,15,25,15,25,tri5x4,2
20,43,37,5,disjoint,0,43,25,25,25,25,15,25,tri5x4,2
20,43,37,5,same,1,86,25,25,25,25,15,25,tri5x4,2
20,43,37,5,disjoint,1,86,25,25,25,25,15,25,tri5x4,2
20,43,37,6,same,0,43,21,21,21,36,21,36,tri5x4,2
20,43,37,6,disjoint,0,43,35,35,35,36,21,36,tri5x4,2
20,43,37,6,same,1,86,36,36,36,36,21,36,tri5x4,2
20,43,37,6,disjoint,1,86,36,36,36,36,21,36,tri5x4,2
25,56,47,2,same,0,56,3,3,3,4,3,4,tri5x5,0
25,56,47,2,disjoint,0,56,4,4,4,4,3,4,tri5x5,0
25,56,47,2,same,1,112,4,4,4,4,3,4,tri5x5,0
25,56,47,2,disjoint,1,112,4,4,4,4,3,4,tri5x5,0
25,56,47,3,same,0,56,6,6,6,9,6,9,tri5x5,0
25,56,47,3,disjoint,0,56,9,9,9,9,6,9,tri5x5,0
25,56,47,3,same,1,112,9,9,9,9,6,9,tri5x5,0
25,56,47,3,disjoint,1,112,9,9,9,9,6,9,tri5x5,0
25,56,47,4,same,0,56,10,10,10,16,10,16,tri5x5,0
25,56,47,4,disjoint,0,56,16,16,16,16,10,16,tri5x5,0
25,56,47,4,same,1,112,16,16,16,16,10,16,tri5x5,0
25,56,47,4,disjoint,1,112,16,16,16,16,10,16,tri5x5,0
25,56,47,5,same,0,56,15,15,15,25,15,25,tri5x5,0
25,56,47,5,disjoint,0,56,25,25,25,25,15,25,tri5x5,0
25,56,47,5,same,1,112,25,25,25,25,15,25,tri5x5,0
25,56,47,5,disjoint,1,112,25,25,25,25,15,25,tri5x5,0
25,56,47,6,same,0,56,21,21,21,36,21,36,tri5x5,0
25,56,47,6,disjoint,0,56,36,36,36,36,21,36,tri5x5,0
25,56,47,6,same,1,112,36,36,36,36,21,36,tri5x5,0
25,56,47,6,disjoint,1,112,36,36,36,36,21,36,tri5x5,0
25,56,47,2,same,0,56,3,3,3,4,3,4,tri5x5,1
25,56,47,2,disjoint,0,56,4,4,4,4,3,4,tri5x5,1
25,56,47,2,same,1,112,4,4,4,4,3,4,tri5x5,1
25,56,47,2,disjoint,1,112,4,4,4,4,3,4,tri5x5,1
25,56,47,3,same,0,56,6,6,6,9,6,9,tri5x5,1
25,56,47,3,disjoint,0,56,9,9,9,9,6,9,tri5x5,1
25,56,47,3,same,1,112,9,9,9,9,6,9,tri5x5,1
25,56,47,3,disjoint,1,112,9,9,9,9,6,9,tri5x5,1
25,56,47,4,same,0,56,10,10,10,16,10,16,tri5x5,1
25,56,47,4,disjoint,0,56,16,16,16,16,10,16,tri5x5,1
25,56,47,4,same,1,112,16,16,16,16,10,16,tri5x5,1
25,56,47,4,disjoint,1,112,16,16,16,16,10,16,tri5x5,1
25,56,47,5,same,0,56,15,15,15,25,15,25,tri5x5,1
25,56,47,5,disjoint,0,56,25,25,25,25,15,25,tri5x5,1
25,56,47,5,same,1,112,25,25,25,25,15,25,tri5x5,1
25,56,47,5,disjoint,1,112,25,25,25,25,15,25,tri5x5,1
25,56,47,6,same,0,56,21,21,21,36,21,36,tri5x5,1
25,56,47,6,disjoint,0,56,36,36,36,36,21,36,tri5x5,1
25,56,47,6,same,1,112,36,36,36,36,21,36,tri5x5,1
25,56,47,6,disjoint,1,112,36,36,36,36,21,36,tri5x5,1
25,56,47,2,same,0,56,3,3,3,4,3,4,tri5x5,2
25,56,47,2,disjoint,0,56,4,4,4,4,3,4,tri5x5,2
25,56,47,2,same,1,112,4,4,4,4,3,4,tri5x5,2
25,56,47,2,disjoint,1,112,4,4,4,4,3,4,tri5x5,2
25,56,47,3,same,0,56,6,6,6,9,6,9,tri5x5,2
25,56,47,3,disjoint,0,56,9,9,9,9,6,9,tri5x5,2
25,56,47,3,same,1,112,9,9,9,9,6,9,tri5x5,2
25,56,47,3,disjoint,1,112,9,9,9,9,6,9,tri5x5,2
25,56,47,4,same,0,56,10,10,10,16,10,16,tri5x5,2
25,56,47,4,disjoint,0,56,16,16,16,16,10,16,tri5x5,2
25,56,47,4,same,1,112,16,16,16,16,10,16,tri5x5,2
25,56,47,4,disjoint,1,112,16,16,16,16,10,16,tri5x5,2
25,56,47,5,same,0,56,15,15,15,25,15,25,tri5x5,2
25,56,47,5,disjoint,0,56,25,25,25,25,15,25,tri5x5,2
25,56,47,5,same,1,112,25,25,25,25,15,25,tri5x5,2
25,56,47,5,disjoint,1,112,25,25,25,25,15,25,tri5x5,2
25,56,47,6,same,0,56,21,21,21,36,21,36,tri5x5,2
25,56,47,6,disjoint,0,56,36,36,36,36,21,36,tri5x5,2
25,56,47,6,same,1,112,36,36,36,36,21,36,tri5x5,2
25,56,47,6,disjoint,1,112,36,36,36,36,21,36,tri5x5,2
30,69,57,2,same,0,69,3,3,3,4,3,4,tri6x5,0
30,69,57,2,disjoint,0,69,4,4,4,4,3,4,tri6x5,0
30,69,57,2,same,1,138,4,4,4,4,3,4,tri6x5,0
30,69,57,2,disjoint,1,138,4,4,4,4,3,4,tri6x5,0
30,69,57,3,same,0,69,6,6,6,9,6,9,tri6x5,0
30,69,57,3,disjoint,0,69,9,9,9,9,6,9,tri6x5,0
30,69,57,3,same,1,138,9,9,9,9,6,9,tri6x5,0
30,69,57,3,disjoint,1,138,9,9,9,9,6,9,tri6x5,0
30,69,57,4,same,0,69,10,10,10,16,10,16,tri6x5,0
30,69,57,4,disjoint,0,69,16,16,16,16,10,16,tri6x5,0
30,69,57,4,same,1,138,16,16,16,16,10,16,tri6x5,0
30,69,57,4,disjoint,1,138,16,16,16,16,10,16,tri6x5,0
30,69,57,5,same,0,69,15,15,15,25,15,25,tri6x5,0
30,69,57,5,disjoint,0,69,25,25,25,25,15,25,tri6x5,0
30,69,57,5,same,1,138,25,25,25,25,15,25,tri6x5,0
30,69,57,5,disjoint,1,138,25,25,25,25,15,25,tri6x5,0
30,69,57,6,same,0,69,21,21,21,36,21,36,tri6x5,0
30,69,57,6,disjoint,0,69,32,32,32,36,21,36,tri6x5,0
30,69,57,6,same,1,138,36,36,36,36,21,36,tri6x5,0
30,69,57,6,disjoint,1,138,36,36,36,36,21,36,tri6x5,0
30,69,57,2,same,0,69,3,3,3,4,3,4,tri6x5,1
30,69,57,2,disjoint,0,69,4,4,4,4,3,4,tri6x5,1
30,69,57,2,same,1,138,4,4,4,4,3,4,tri6x5,1
30,69,57,2,disjoint,1,138,4,4,4,4,3,4,tri6x5,1
30,69,57,3,same,0,69,6,6,6,9,6,9,tri6x5,1
30,69,57,3,disjoint,0,69,9,9,9,9,6,9,tri6x5,1
30,69,57,3,same,1,138,9,9,9,9,6,9,tri6x5,1
30,69,57,3,disjoint,1,138,9,9,9,9,6,9,tri6x5,1
30,69,57,4,same,0,69,10,10,10,16,10,16,tri6x5,1
30,69,57,4,disjoint,0,69,16,16,16,16,10,16,tri6x5,1
30,69,57,4,same,1,138,16,16,16,16,10,16,tri6x5,1
30,69,57,4,disjoint,1,138,16,16,16,16,10,16,tri6x5,1
30,69,57,5,same,0,69,15,15,15,25,15,25,tri6x5,1
30,69,57,5,disjoint,0,69,25,25,25,25,15,25,tri6x5,1
30,69,57,5,same,1,138,25,25,25,25,15,25,tri6x5,1
30,69,57,5,disjoint,1,138,25,25,25,25,15,25,tri6x5,1
30,69,57,6,same,0,69,21,21,21,36,21,36,tri6x5,1
30,69,57,6,disjoint,0,69,36,36,36,36,21,36,tri6x5,1
30,69,57,6,same,1,138,36,36,36,36,21,36,tri6x5,1
30,69,57,6,disjoint,1,138,36,36,36,36,21,36,tri6x5,1
30,69,57,2,same,0,69,3,3,3,4,3,4,tri6x5,2
30,69,57,2,disjoint,0,69,4,4,4,4,3,4,tri6x5,2
30,69,57,2,same,1,138,4,4,4,4,3,4,tri6x5,2
30,69,57,2,disjoint,1,138,4,4,4,4,3,4,tri6x5,2
30,69,57,3,same,0,69,6,6,6,9,6,9,tri6x5,2
30,69,57,3,disjoint,0,69,9,9,9,9,6,9,tri6x5,2
30,69,57,3,same,1,138,9,9,9,9,6,9,tri6x5,2
30,69,57,3,disjoint,1,138,9,9,9,9,6,9,tri6x5,2
30,69,57,4,same,0,69,10,10,10,16,10,16,tri6x5,2
30,69,57,4,disjoint,0,69,16,16,16,16,10,16,tri6x5,2
30,69,57,4,same,1,138,16,16,16,16,10,16,tri6x5,2
30,69,57,4,disjoint,1,138,16,16,16,16,10,16,tri6x5,2
30,69,57,5,same,0,69,15,15,15,25,15,25,tri6x5,2
30,69,57,5,disjoint,0,69,25,25,25,25,15,25,tri6x5,2
30,69,57,5,same,1,138,25,25,25,25,15,25,tri6x5,2
30,69,57,5,disjoint,1,138,25,25,25,25,15,25,tri6x5,2
30,69,57,6,same,0,69,21,21,21,36,21,36,tri6x5,2
30,69,57,6,disjoint,0,69,36,36,36,36,21,36,tri6x5,2
30,69,57,6,same,1,138,36,36,36,36,21,36,tri6x5,2
30,69,57,6,disjoint,1,138,36,36,36,36,21,36,tri6x5,2


==> anc/results/exp02_overlap_law.csv <==
n_nodes,n_bonds,m,overlap,odd,n_params,rank,full_dim,predicted_deficit,measured_deficit,part
24,61,4,0,0,61,16,16,0,0,overlap_sweep
24,61,4,0,1,122,16,16,0,0,overlap_sweep
24,61,4,1,0,61,16,16,0,0,overlap_sweep
24,61,4,1,1,122,16,16,0,0,overlap_sweep
24,61,4,2,0,61,15,16,1,1,overlap_sweep
24,61,4,2,1,122,16,16,1,0,overlap_sweep
24,61,4,3,0,61,13,16,3,3,overlap_sweep
24,61,4,3,1,122,16,16,3,0,overlap_sweep
24,61,4,4,0,61,10,16,6,6,overlap_sweep
24,61,4,4,1,122,16,16,6,0,overlap_sweep
24,61,5,0,0,61,25,25,0,0,overlap_sweep
24,61,5,0,1,122,25,25,0,0,overlap_sweep
24,61,5,1,0,61,25,25,0,0,overlap_sweep
24,61,5,1,1,122,25,25,0,0,overlap_sweep
24,61,5,2,0,61,24,25,1,1,overlap_sweep
24,61,5,2,1,122,25,25,1,0,overlap_sweep
24,61,5,3,0,61,22,25,3,3,overlap_sweep
24,61,5,3,1,122,25,25,3,0,overlap_sweep
24,61,5,4,0,61,19,25,6,6,overlap_sweep
24,61,5,4,1,122,25,25,6,0,overlap_sweep
24,61,5,5,0,61,15,25,10,10,overlap_sweep
24,61,5,5,1,122,25,25,10,0,overlap_sweep
24,61,6,0,0,61,36,36,0,0,overlap_sweep
24,61,6,0,1,122,36,36,0,0,overlap_sweep
24,61,6,1,0,61,36,36,0,0,overlap_sweep
24,61,6,1,1,122,36,36,0,0,overlap_sweep
24,61,6,2,0,61,35,36,1,1,overlap_sweep
24,61,6,2,1,122,36,36,1,0,overlap_sweep
24,61,6,3,0,61,33,36,3,3,overlap_sweep
24,61,6,3,1,122,36,36,3,0,overlap_sweep
24,61,6,4,0,61,30,36,6,6,overlap_sweep
24,61,6,4,1,122,36,36,6,0,overlap_sweep
24,61,6,5,0,61,26,36,10,10,overlap_sweep
24,61,6,5,1,122,36,36,10,0,overlap_sweep
24,61,6,6,0,61,21,36,15,15,overlap_sweep
24,61,6,6,1,122,36,36,15,0,overlap_sweep
24,60,4,0,0,60,16,16,0,0,overlap_sweep
24,60,4,0,1,120,16,16,0,0,overlap_sweep
24,60,4,1,0,60,16,16,0,0,overlap_sweep
24,60,4,1,1,120,16,16,0,0,overlap_sweep
24,60,4,2,0,60,15,16,1,1,overlap_sweep
24,60,4,2,1,120,16,16,1,0,overlap_sweep
24,60,4,3,0,60,13,16,3,3,overlap_sweep
24,60,4,3,1,120,16,16,3,0,overlap_sweep
24,60,4,4,0,60,10,16,6,6,overlap_sweep
24,60,4,4,1,120,16,16,6,0,overlap_sweep
24,60,5,0,0,60,25,25,0,0,overlap_sweep
24,60,5,0,1,120,25,25,0,0,overlap_sweep
24,60,5,1,0,60,25,25,0,0,overlap_sweep
24,60,5,1,1,120,25,25,0,0,overlap_sweep
24,60,5,2,0,60,24,25,1,1,overlap_sweep
24,60,5,2,1,120,25,25,1,0,overlap_sweep
24,60,5,3,0,60,22,25,3,3,overlap_sweep
24,60,5,3,1,120,25,25,3,0,overlap_sweep
24,60,5,4,0,60,19,25,6,6,overlap_sweep
24,60,5,4,1,120,25,25,6,0,overlap_sweep
24,60,5,5,0,60,15,25,10,10,overlap_sweep
24,60,5,5,1,120,25,25,10,0,overlap_sweep
24,60,6,0,0,60,36,36,0,0,overlap_sweep
24,60,6,0,1,120,36,36,0,0,overlap_sweep
24,60,6,1,0,60,36,36,0,0,overlap_sweep
24,60,6,1,1,120,36,36,0,0,overlap_sweep
24,60,6,2,0,60,35,36,1,1,overlap_sweep
24,60,6,2,1,120,36,36,1,0,overlap_sweep
24,60,6,3,0,60,33,36,3,3,overlap_sweep
24,60,6,3,1,120,36,36,3,0,overlap_sweep
24,60,6,4,0,60,30,36,6,6,overlap_sweep
24,60,6,4,1,120,36,36,6,0,overlap_sweep
24,60,6,5,0,60,26,36,10,10,overlap_sweep
24,60,6,5,1,120,36,36,10,0,overlap_sweep
24,60,6,6,0,60,21,36,15,15,overlap_sweep
24,60,6,6,1,120,36,36,15,0,overlap_sweep
24,62,4,0,0,62,16,16,0,0,overlap_sweep
24,62,4,0,1,124,16,16,0,0,overlap_sweep
24,62,4,1,0,62,16,16,0,0,overlap_sweep
24,62,4,1,1,124,16,16,0,0,overlap_sweep
24,62,4,2,0,62,15,16,1,1,overlap_sweep
24,62,4,2,1,124,16,16,1,0,overlap_sweep
24,62,4,3,0,62,13,16,3,3,overlap_sweep
24,62,4,3,1,124,16,16,3,0,overlap_sweep
24,62,4,4,0,62,10,16,6,6,overlap_sweep
24,62,4,4,1,124,16,16,6,0,overlap_sweep
24,62,5,0,0,62,25,25,0,0,overlap_sweep
24,62,5,0,1,124,25,25,0,0,overlap_sweep
24,62,5,1,0,62,25,25,0,0,overlap_sweep
24,62,5,1,1,124,25,25,0,0,overlap_sweep
24,62,5,2,0,62,24,25,1,1,overlap_sweep
24,62,5,2,1,124,25,25,1,0,overlap_sweep
24,62,5,3,0,62,22,25,3,3,overlap_sweep
24,62,5,3,1,124,25,25,3,0,overlap_sweep
24,62,5,4,0,62,19,25,6,6,overlap_sweep
24,62,5,4,1,124,25,25,6,0,overlap_sweep
24,62,5,5,0,62,15,25,10,10,overlap_sweep
24,62,5,5,1,124,25,25,10,0,overlap_sweep
24,62,6,0,0,62,36,36,0,0,overlap_sweep
24,62,6,0,1,124,36,36,0,0,overlap_sweep
24,62,6,1,0,62,36,36,0,0,overlap_sweep
24,62,6,1,1,124,36,36,0,0,overlap_sweep
24,62,6,2,0,62,35,36,1,1,overlap_sweep
24,62,6,2,1,124,36,36,1,0,overlap_sweep
24,62,6,3,0,62,33,36,3,3,overlap_sweep
24,62,6,3,1,124,36,36,3,0,overlap_sweep
24,62,6,4,0,62,30,36,6,6,overlap_sweep
24,62,6,4,1,124,36,36,6,0,overlap_sweep
24,62,6,5,0,62,26,36,10,10,overlap_sweep
24,62,6,5,1,124,36,36,10,0,overlap_sweep
24,62,6,6,0,62,21,36,15,15,overlap_sweep
24,62,6,6,1,124,36,36,15,0,overlap_sweep
24,62,4,0,0,62,16,16,0,0,overlap_sweep
24,62,4,0,1,124,16,16,0,0,overlap_sweep
24,62,4,1,0,62,16,16,0,0,overlap_sweep
24,62,4,1,1,124,16,16,0,0,overlap_sweep
24,62,4,2,0,62,15,16,1,1,overlap_sweep
24,62,4,2,1,124,16,16,1,0,overlap_sweep
24,62,4,3,0,62,13,16,3,3,overlap_sweep
24,62,4,3,1,124,16,16,3,0,overlap_sweep
24,62,4,4,0,62,10,16,6,6,overlap_sweep
24,62,4,4,1,124,16,16,6,0,overlap_sweep
24,62,5,0,0,62,25,25,0,0,overlap_sweep
24,62,5,0,1,124,25,25,0,0,overlap_sweep
24,62,5,1,0,62,25,25,0,0,overlap_sweep
24,62,5,1,1,124,25,25,0,0,overlap_sweep
24,62,5,2,0,62,24,25,1,1,overlap_sweep
24,62,5,2,1,124,25,25,1,0,overlap_sweep
24,62,5,3,0,62,22,25,3,3,overlap_sweep
24,62,5,3,1,124,25,25,3,0,overlap_sweep
24,62,5,4,0,62,19,25,6,6,overlap_sweep
24,62,5,4,1,124,25,25,6,0,overlap_sweep
24,62,5,5,0,62,15,25,10,10,overlap_sweep
24,62,5,5,1,124,25,25,10,0,overlap_sweep
24,62,6,0,0,62,36,36,0,0,overlap_sweep
24,62,6,0,1,124,36,36,0,0,overlap_sweep
24,62,6,1,0,62,36,36,0,0,overlap_sweep
24,62,6,1,1,124,36,36,0,0,overlap_sweep
24,62,6,2,0,62,35,36,1,1,overlap_sweep
24,62,6,2,1,124,36,36,1,0,overlap_sweep
24,62,6,3,0,62,33,36,3,3,overlap_sweep
24,62,6,3,1,124,36,36,3,0,overlap_sweep
24,62,6,4,0,62,30,36,6,6,overlap_sweep
24,62,6,4,1,124,36,36,6,0,overlap_sweep
24,62,6,5,0,62,26,36,10,10,overlap_sweep
24,62,6,5,1,124,36,36,10,0,overlap_sweep
24,62,6,6,0,62,21,36,15,15,overlap_sweep
24,62,6,6,1,124,36,36,15,0,overlap_sweep
30,79,4,0,0,79,16,16,0,0,overlap_sweep
30,79,4,0,1,158,16,16,0,0,overlap_sweep
30,79,4,1,0,79,16,16,0,0,overlap_sweep
30,79,4,1,1,158,16,16,0,0,overlap_sweep
30,79,4,2,0,79,15,16,1,1,overlap_sweep
30,79,4,2,1,158,16,16,1,0,overlap_sweep
30,79,4,3,0,79,13,16,3,3,overlap_sweep
30,79,4,3,1,158,16,16,3,0,overlap_sweep
30,79,4,4,0,79,10,16,6,6,overlap_sweep
30,79,4,4,1,158,16,16,6,0,overlap_sweep
30,79,5,0,0,79,25,25,0,0,overlap_sweep
30,79,5,0,1,158,25,25,0,0,overlap_sweep
30,79,5,1,0,79,25,25,0,0,overlap_sweep
30,79,5,1,1,158,25,25,0,0,overlap_sweep
30,79,5,2,0,79,24,25,1,1,overlap_sweep
30,79,5,2,1,158,25,25,1,0,overlap_sweep
30,79,5,3,0,79,22,25,3,3,overlap_sweep
30,79,5,3,1,158,25,25,3,0,overlap_sweep
30,79,5,4,0,79,19,25,6,6,overlap_sweep
30,79,5,4,1,158,25,25,6,0,overlap_sweep
30,79,5,5,0,79,15,25,10,10,overlap_sweep
30,79,5,5,1,158,25,25,10,0,overlap_sweep
30,79,6,0,0,79,36,36,0,0,overlap_sweep
30,79,6,0,1,158,36,36,0,0,overlap_sweep
30,79,6,1,0,79,36,36,0,0,overlap_sweep
30,79,6,1,1,158,36,36,0,0,overlap_sweep
30,79,6,2,0,79,35,36,1,1,overlap_sweep
30,79,6,2,1,158,36,36,1,0,overlap_sweep
30,79,6,3,0,79,33,36,3,3,overlap_sweep
30,79,6,3,1,158,36,36,3,0,overlap_sweep
30,79,6,4,0,79,30,36,6,6,overlap_sweep
30,79,6,4,1,158,36,36,6,0,overlap_sweep
30,79,6,5,0,79,26,36,10,10,overlap_sweep
30,79,6,5,1,158,36,36,10,0,overlap_sweep
30,79,6,6,0,79,21,36,15,15,overlap_sweep
30,79,6,6,1,158,36,36,15,0,overlap_sweep
30,78,4,0,0,78,16,16,0,0,overlap_sweep
30,78,4,0,1,156,16,16,0,0,overlap_sweep
30,78,4,1,0,78,16,16,0,0,overlap_sweep
30,78,4,1,1,156,16,16,0,0,overlap_sweep
30,78,4,2,0,78,15,16,1,1,overlap_sweep
30,78,4,2,1,156,16,16,1,0,overlap_sweep
30,78,4,3,0,78,13,16,3,3,overlap_sweep
30,78,4,3,1,156,16,16,3,0,overlap_sweep
30,78,4,4,0,78,10,16,6,6,overlap_sweep
30,78,4,4,1,156,16,16,6,0,overlap_sweep
30,78,5,0,0,78,25,25,0,0,overlap_sweep
30,78,5,0,1,156,25,25,0,0,overlap_sweep
30,78,5,1,0,78,25,25,0,0,overlap_sweep
30,78,5,1,1,156,25,25,0,0,overlap_sweep
30,78,5,2,0,78,24,25,1,1,overlap_sweep
30,78,5,2,1,156,25,25,1,0,overlap_sweep
30,78,5,3,0,78,22,25,3,3,overlap_sweep
30,78,5,3,1,156,25,25,3,0,overlap_sweep
30,78,5,4,0,78,19,25,6,6,overlap_sweep
30,78,5,4,1,156,25,25,6,0,overlap_sweep
30,78,5,5,0,78,15,25,10,10,overlap_sweep
30,78,5,5,1,156,25,25,10,0,overlap_sweep
30,78,6,0,0,78,36,36,0,0,overlap_sweep
30,78,6,0,1,156,36,36,0,0,overlap_sweep
30,78,6,1,0,78,36,36,0,0,overlap_sweep
30,78,6,1,1,156,36,36,0,0,overlap_sweep
30,78,6,2,0,78,35,36,1,1,overlap_sweep
30,78,6,2,1,156,36,36,1,0,overlap_sweep
30,78,6,3,0,78,33,36,3,3,overlap_sweep
30,78,6,3,1,156,36,36,3,0,overlap_sweep
30,78,6,4,0,78,30,36,6,6,overlap_sweep
30,78,6,4,1,156,36,36,6,0,overlap_sweep
30,78,6,5,0,78,26,36,10,10,overlap_sweep
30,78,6,5,1,156,36,36,10,0,overlap_sweep
30,78,6,6,0,78,21,36,15,15,overlap_sweep
30,78,6,6,1,156,36,36,15,0,overlap_sweep
30,80,4,0,0,80,16,16,0,0,overlap_sweep
30,80,4,0,1,160,16,16,0,0,overlap_sweep
30,80,4,1,0,80,16,16,0,0,overlap_sweep
30,80,4,1,1,160,16,16,0,0,overlap_sweep
30,80,4,2,0,80,15,16,1,1,overlap_sweep
30,80,4,2,1,160,16,16,1,0,overlap_sweep
30,80,4,3,0,80,13,16,3,3,overlap_sweep
30,80,4,3,1,160,16,16,3,0,overlap_sweep
30,80,4,4,0,80,10,16,6,6,overlap_sweep
30,80,4,4,1,160,16,16,6,0,overlap_sweep
30,80,5,0,0,80,25,25,0,0,overlap_sweep
30,80,5,0,1,160,25,25,0,0,overlap_sweep
30,80,5,1,0,80,25,25,0,0,overlap_sweep
30,80,5,1,1,160,25,25,0,0,overlap_sweep
30,80,5,2,0,80,24,25,1,1,overlap_sweep
30,80,5,2,1,160,25,25,1,0,overlap_sweep
30,80,5,3,0,80,22,25,3,3,overlap_sweep
30,80,5,3,1,160,25,25,3,0,overlap_sweep
30,80,5,4,0,80,19,25,6,6,overlap_sweep
30,80,5,4,1,160,25,25,6,0,overlap_sweep
30,80,5,5,0,80,15,25,10,10,overlap_sweep
30,80,5,5,1,160,25,25,10,0,overlap_sweep
30,80,6,0,0,80,36,36,0,0,overlap_sweep
30,80,6,0,1,160,36,36,0,0,overlap_sweep
30,80,6,1,0,80,36,36,0,0,overlap_sweep
30,80,6,1,1,160,36,36,0,0,overlap_sweep
30,80,6,2,0,80,35,36,1,1,overlap_sweep
30,80,6,2,1,160,36,36,1,0,overlap_sweep
30,80,6,3,0,80,33,36,3,3,overlap_sweep
30,80,6,3,1,160,36,36,3,0,overlap_sweep
30,80,6,4,0,80,30,36,6,6,overlap_sweep
30,80,6,4,1,160,36,36,6,0,overlap_sweep
30,80,6,5,0,80,26,36,10,10,overlap_sweep
30,80,6,5,1,160,36,36,10,0,overlap_sweep
30,80,6,6,0,80,21,36,15,15,overlap_sweep
30,80,6,6,1,160,36,36,15,0,overlap_sweep
30,79,4,0,0,79,16,16,0,0,overlap_sweep
30,79,4,0,1,158,16,16,0,0,overlap_sweep
30,79,4,1,0,79,16,16,0,0,overlap_sweep
30,79,4,1,1,158,16,16,0,0,overlap_sweep
30,79,4,2,0,79,15,16,1,1,overlap_sweep
30,79,4,2,1,158,16,16,1,0,overlap_sweep
30,79,4,3,0,79,13,16,3,3,overlap_sweep
30,79,4,3,1,158,16,16,3,0,overlap_sweep
30,79,4,4,0,79,10,16,6,6,overlap_sweep
30,79,4,4,1,158,16,16,6,0,overlap_sweep
30,79,5,0,0,79,25,25,0,0,overlap_sweep
30,79,5,0,1,158,25,25,0,0,overlap_sweep
30,79,5,1,0,79,25,25,0,0,overlap_sweep
30,79,5,1,1,158,25,25,0,0,overlap_sweep
30,79,5,2,0,79,24,25,1,1,overlap_sweep
30,79,5,2,1,158,25,25,1,0,overlap_sweep
30,79,5,3,0,79,22,25,3,3,overlap_sweep
30,79,5,3,1,158,25,25,3,0,overlap_sweep
30,79,5,4,0,79,19,25,6,6,overlap_sweep
30,79,5,4,1,158,25,25,6,0,overlap_sweep
30,79,5,5,0,79,15,25,10,10,overlap_sweep
30,79,5,5,1,158,25,25,10,0,overlap_sweep
30,79,6,0,0,79,36,36,0,0,overlap_sweep
30,79,6,0,1,158,36,36,0,0,overlap_sweep
30,79,6,1,0,79,36,36,0,0,overlap_sweep
30,79,6,1,1,158,36,36,0,0,overlap_sweep
30,79,6,2,0,79,35,36,1,1,overlap_sweep
30,79,6,2,1,158,36,36,1,0,overlap_sweep
30,79,6,3,0,79,33,36,3,3,overlap_sweep
30,79,6,3,1,158,36,36,3,0,overlap_sweep
30,79,6,4,0,79,30,36,6,6,overlap_sweep
30,79,6,4,1,158,36,36,6,0,overlap_sweep
30,79,6,5,0,79,26,36,10,10,overlap_sweep
30,79,6,5,1,158,36,36,10,0,overlap_sweep
30,79,6,6,0,79,21,36,15,15,overlap_sweep
30,79,6,6,1,158,36,36,15,0,overlap_sweep
36,95,4,0,0,95,16,16,0,0,overlap_sweep
36,95,4,0,1,190,16,16,0,0,overlap_sweep
36,95,4,1,0,95,16,16,0,0,overlap_sweep
36,95,4,1,1,190,16,16,0,0,overlap_sweep
36,95,4,2,0,95,15,16,1,1,overlap_sweep
36,95,4,2,1,190,16,16,1,0,overlap_sweep
36,95,4,3,0,95,13,16,3,3,overlap_sweep
36,95,4,3,1,190,16,16,3,0,overlap_sweep
36,95,4,4,0,95,10,16,6,6,overlap_sweep
36,95,4,4,1,190,16,16,6,0,overlap_sweep
36,95,5,0,0,95,25,25,0,0,overlap_sweep
36,95,5,0,1,190,25,25,0,0,overlap_sweep
36,95,5,1,0,95,25,25,0,0,overlap_sweep
36,95,5,1,1,190,25,25,0,0,overlap_sweep
36,95,5,2,0,95,24,25,1,1,overlap_sweep
36,95,5,2,1,190,25,25,1,0,overlap_sweep
36,95,5,3,0,95,22,25,3,3,overlap_sweep
36,95,5,3,1,190,25,25,3,0,overlap_sweep
36,95,5,4,0,95,19,25,6,6,overlap_sweep
36,95,5,4,1,190,25,25,6,0,overlap_sweep
36,95,5,5,0,95,15,25,10,10,overlap_sweep
36,95,5,5,1,190,25,25,10,0,overlap_sweep
36,95,6,0,0,95,36,36,0,0,overlap_sweep
36,95,6,0,1,190,36,36,0,0,overlap_sweep
36,95,6,1,0,95,36,36,0,0,overlap_sweep
36,95,6,1,1,190,36,36,0,0,overlap_sweep
36,95,6,2,0,95,35,36,1,1,overlap_sweep
36,95,6,2,1,190,36,36,1,0,overlap_sweep
36,95,6,3,0,95,33,36,3,3,overlap_sweep
36,95,6,3,1,190,36,36,3,0,overlap_sweep
36,95,6,4,0,95,30,36,6,6,overlap_sweep
36,95,6,4,1,190,36,36,6,0,overlap_sweep
36,95,6,5,0,95,26,36,10,10,overlap_sweep
36,95,6,5,1,190,36,36,10,0,overlap_sweep
36,95,6,6,0,95,21,36,15,15,overlap_sweep
36,95,6,6,1,190,36,36,15,0,overlap_sweep
36,97,4,0,0,97,16,16,0,0,overlap_sweep
36,97,4,0,1,194,16,16,0,0,overlap_sweep
36,97,4,1,0,97,16,16,0,0,overlap_sweep
36,97,4,1,1,194,16,16,0,0,overlap_sweep
36,97,4,2,0,97,15,16,1,1,overlap_sweep
36,97,4,2,1,194,16,16,1,0,overlap_sweep
36,97,4,3,0,97,13,16,3,3,overlap_sweep
36,97,4,3,1,194,16,16,3,0,overlap_sweep
36,97,4,4,0,97,10,16,6,6,overlap_sweep
36,97,4,4,1,194,16,16,6,0,overlap_sweep
36,97,5,0,0,97,25,25,0,0,overlap_sweep
36,97,5,0,1,194,25,25,0,0,overlap_sweep
36,97,5,1,0,97,25,25,0,0,overlap_sweep
36,97,5,1,1,194,25,25,0,0,overlap_sweep
36,97,5,2,0,97,24,25,1,1,overlap_sweep
36,97,5,2,1,194,25,25,1,0,overlap_sweep
36,97,5,3,0,97,22,25,3,3,overlap_sweep
36,97,5,3,1,194,25,25,3,0,overlap_sweep
36,97,5,4,0,97,19,25,6,6,overlap_sweep
36,97,5,4,1,194,25,25,6,0,overlap_sweep
36,97,5,5,0,97,15,25,10,10,overlap_sweep
36,97,5,5,1,194,25,25,10,0,overlap_sweep
36,97,6,0,0,97,36,36,0,0,overlap_sweep
36,97,6,0,1,194,36,36,0,0,overlap_sweep
36,97,6,1,0,97,36,36,0,0,overlap_sweep
36,97,6,1,1,194,36,36,0,0,overlap_sweep
36,97,6,2,0,97,35,36,1,1,overlap_sweep
36,97,6,2,1,194,36,36,1,0,overlap_sweep
36,97,6,3,0,97,33,36,3,3,overlap_sweep
36,97,6,3,1,194,36,36,3,0,overlap_sweep
36,97,6,4,0,97,30,36,6,6,overlap_sweep
36,97,6,4,1,194,36,36,6,0,overlap_sweep
36,97,6,5,0,97,26,36,10,10,overlap_sweep
36,97,6,5,1,194,36,36,10,0,overlap_sweep
36,97,6,6,0,97,21,36,15,15,overlap_sweep
36,97,6,6,1,194,36,36,15,0,overlap_sweep
36,96,4,0,0,96,16,16,0,0,overlap_sweep
36,96,4,0,1,192,16,16,0,0,overlap_sweep
36,96,4,1,0,96,16,16,0,0,overlap_sweep
36,96,4,1,1,192,16,16,0,0,overlap_sweep
36,96,4,2,0,96,15,16,1,1,overlap_sweep
36,96,4,2,1,192,16,16,1,0,overlap_sweep
36,96,4,3,0,96,13,16,3,3,overlap_sweep
36,96,4,3,1,192,16,16,3,0,overlap_sweep
36,96,4,4,0,96,10,16,6,6,overlap_sweep
36,96,4,4,1,192,16,16,6,0,overlap_sweep
36,96,5,0,0,96,25,25,0,0,overlap_sweep
36,96,5,0,1,192,25,25,0,0,overlap_sweep
36,96,5,1,0,96,25,25,0,0,overlap_sweep
36,96,5,1,1,192,25,25,0,0,overlap_sweep
36,96,5,2,0,96,24,25,1,1,overlap_sweep
36,96,5,2,1,192,25,25,1,0,overlap_sweep
36,96,5,3,0,96,22,25,3,3,overlap_sweep
36,96,5,3,1,192,25,25,3,0,overlap_sweep
36,96,5,4,0,96,19,25,6,6,overlap_sweep
36,96,5,4,1,192,25,25,6,0,overlap_sweep
36,96,5,5,0,96,15,25,10,10,overlap_sweep
36,96,5,5,1,192,25,25,10,0,overlap_sweep
36,96,6,0,0,96,36,36,0,0,overlap_sweep
36,96,6,0,1,192,36,36,0,0,overlap_sweep
36,96,6,1,0,96,36,36,0,0,overlap_sweep
36,96,6,1,1,192,36,36,0,0,overlap_sweep
36,96,6,2,0,96,35,36,1,1,overlap_sweep
36,96,6,2,1,192,36,36,1,0,overlap_sweep
36,96,6,3,0,96,33,36,3,3,overlap_sweep
36,96,6,3,1,192,36,36,3,0,overlap_sweep
36,96,6,4,0,96,30,36,6,6,overlap_sweep
36,96,6,4,1,192,36,36,6,0,overlap_sweep
36,96,6,5,0,96,26,36,10,10,overlap_sweep
36,96,6,5,1,192,36,36,10,0,overlap_sweep
36,96,6,6,0,96,21,36,15,15,overlap_sweep
36,96,6,6,1,192,36,36,15,0,overlap_sweep
36,96,4,0,0,96,16,16,0,0,overlap_sweep
36,96,4,0,1,192,16,16,0,0,overlap_sweep
36,96,4,1,0,96,16,16,0,0,overlap_sweep
36,96,4,1,1,192,16,16,0,0,overlap_sweep
36,96,4,2,0,96,15,16,1,1,overlap_sweep
36,96,4,2,1,192,16,16,1,0,overlap_sweep
36,96,4,3,0,96,13,16,3,3,overlap_sweep
36,96,4,3,1,192,16,16,3,0,overlap_sweep
36,96,4,4,0,96,10,16,6,6,overlap_sweep
36,96,4,4,1,192,16,16,6,0,overlap_sweep
36,96,5,0,0,96,25,25,0,0,overlap_sweep
36,96,5,0,1,192,25,25,0,0,overlap_sweep
36,96,5,1,0,96,25,25,0,0,overlap_sweep
36,96,5,1,1,192,25,25,0,0,overlap_sweep
36,96,5,2,0,96,24,25,1,1,overlap_sweep
36,96,5,2,1,192,25,25,1,0,overlap_sweep
36,96,5,3,0,96,22,25,3,3,overlap_sweep
36,96,5,3,1,192,25,25,3,0,overlap_sweep
36,96,5,4,0,96,19,25,6,6,overlap_sweep
36,96,5,4,1,192,25,25,6,0,overlap_sweep
36,96,5,5,0,96,15,25,10,10,overlap_sweep
36,96,5,5,1,192,25,25,10,0,overlap_sweep
36,96,6,0,0,96,36,36,0,0,overlap_sweep
36,96,6,0,1,192,36,36,0,0,overlap_sweep
36,96,6,1,0,96,36,36,0,0,overlap_sweep
36,96,6,1,1,192,36,36,0,0,overlap_sweep
36,96,6,2,0,96,35,36,1,1,overlap_sweep
36,96,6,2,1,192,36,36,1,0,overlap_sweep
36,96,6,3,0,96,33,36,3,3,overlap_sweep
36,96,6,3,1,192,36,36,3,0,overlap_sweep
36,96,6,4,0,96,30,36,6,6,overlap_sweep
36,96,6,4,1,192,36,36,6,0,overlap_sweep
36,96,6,5,0,96,26,36,10,10,overlap_sweep
36,96,6,5,1,192,36,36,10,0,overlap_sweep
36,96,6,6,0,96,21,36,15,15,overlap_sweep
36,96,6,6,1,192,36,36,15,0,overlap_sweep
30,69,4,4,0,69,10,16,6,6,large_m
30,69,4,4,1,138,16,16,6,0,large_m
30,69,6,6,0,69,21,36,15,15,large_m
30,69,6,6,1,138,36,36,15,0,large_m
30,69,8,8,0,69,36,64,28,28,large_m
30,69,8,8,1,138,64,64,28,0,large_m
30,69,10,10,0,69,53,100,45,47,large_m
30,69,10,10,1,138,92,100,45,8,large_m
30,69,12,12,0,69,57,144,66,87,large_m
30,69,12,12,1,138,129,144,66,15,large_m
30,69,14,14,0,69,58,196,91,138,large_m
30,69,14,14,1,138,127,196,91,69,large_m
30,69,4,4,0,69,10,16,6,6,large_m
30,69,4,4,1,138,16,16,6,0,large_m
30,69,6,6,0,69,21,36,15,15,large_m
30,69,6,6,1,138,36,36,15,0,large_m
30,69,8,8,0,69,36,64,28,28,large_m
30,69,8,8,1,138,64,64,28,0,large_m
30,69,10,10,0,69,53,100,45,47,large_m
30,69,10,10,1,138,100,100,45,0,large_m
30,69,12,12,0,69,53,144,66,91,large_m
30,69,12,12,1,138,125,144,66,19,large_m
30,69,14,14,0,69,57,196,91,139,large_m
30,69,14,14,1,138,123,196,91,73,large_m
30,69,4,4,0,69,10,16,6,6,large_m
30,69,4,4,1,138,16,16,6,0,large_m
30,69,6,6,0,69,21,36,15,15,large_m
30,69,6,6,1,138,36,36,15,0,large_m
30,69,8,8,0,69,36,64,28,28,large_m
30,69,8,8,1,138,64,64,28,0,large_m
30,69,10,10,0,69,51,100,45,49,large_m
30,69,10,10,1,138,100,100,45,0,large_m
30,69,12,12,0,69,53,144,66,91,large_m
30,69,12,12,1,138,124,144,66,20,large_m
30,69,14,14,0,69,55,196,91,141,large_m
30,69,14,14,1,138,127,196,91,69,large_m
42,101,4,4,0,101,10,16,6,6,large_m
42,101,4,4,1,202,16,16,6,0,large_m
42,101,6,6,0,101,21,36,15,15,large_m
42,101,6,6,1,202,36,36,15,0,large_m
42,101,8,8,0,101,36,64,28,28,large_m
42,101,8,8,1,202,64,64,28,0,large_m
42,101,10,10,0,101,55,100,45,45,large_m
42,101,10,10,1,202,100,100,45,0,large_m
42,101,12,12,0,101,78,144,66,66,large_m
42,101,12,12,1,202,144,144,66,0,large_m
42,101,14,14,0,101,82,196,91,114,large_m
42,101,14,14,1,202,172,196,91,24,large_m
42,101,4,4,0,101,10,16,6,6,large_m
42,101,4,4,1,202,16,16,6,0,large_m
42,101,6,6,0,101,21,36,15,15,large_m
42,101,6,6,1,202,36,36,15,0,large_m
42,101,8,8,0,101,36,64,28,28,large_m
42,101,8,8,1,202,64,64,28,0,large_m
42,101,10,10,0,101,55,100,45,45,large_m
42,101,10,10,1,202,100,100,45,0,large_m
42,101,12,12,0,101,78,144,66,66,large_m
42,101,12,12,1,202,144,144,66,0,large_m
42,101,14,14,0,101,77,196,91,119,large_m
42,101,14,14,1,202,182,196,91,14,large_m
42,101,4,4,0,101,10,16,6,6,large_m
42,101,4,4,1,202,16,16,6,0,large_m
42,101,6,6,0,101,21,36,15,15,large_m
42,101,6,6,1,202,36,36,15,0,large_m
42,101,8,8,0,101,36,64,28,28,large_m
42,101,8,8,1,202,64,64,28,0,large_m
42,101,10,10,0,101,55,100,45,45,large_m
42,101,10,10,1,202,100,100,45,0,large_m
42,101,12,12,0,101,78,144,66,66,large_m
42,101,12,12,1,202,144,144,66,0,large_m
42,101,14,14,0,101,83,196,91,113,large_m
42,101,14,14,1,202,182,196,91,14,large_m
56,139,4,4,0,139,10,16,6,6,large_m
56,139,4,4,1,278,16,16,6,0,large_m
56,139,6,6,0,139,21,36,15,15,large_m
56,139,6,6,1,278,36,36,15,0,large_m
56,139,8,8,0,139,36,64,28,28,large_m
56,139,8,8,1,278,64,64,28,0,large_m
56,139,10,10,0,139,55,100,45,45,large_m
56,139,10,10,1,278,100,100,45,0,large_m
56,139,12,12,0,139,78,144,66,66,large_m
56,139,12,12,1,278,144,144,66,0,large_m
56,139,14,14,0,139,105,196,91,91,large_m
56,139,14,14,1,278,196,196,91,0,large_m
56,139,4,4,0,139,10,16,6,6,large_m
56,139,4,4,1,278,16,16,6,0,large_m
56,139,6,6,0,139,21,36,15,15,large_m
56,139,6,6,1,278,36,36,15,0,large_m
56,139,8,8,0,139,36,64,28,28,large_m
56,139,8,8,1,278,64,64,28,0,large_m
56,139,10,10,0,139,55,100,45,45,large_m
56,139,10,10,1,278,100,100,45,0,large_m
56,139,12,12,0,139,78,144,66,66,large_m
56,139,12,12,1,278,144,144,66,0,large_m
56,139,14,14,0,139,97,196,91,99,large_m
56,139,14,14,1,278,196,196,91,0,large_m
56,139,4,4,0,139,10,16,6,6,large_m
56,139,4,4,1,278,16,16,6,0,large_m
56,139,6,6,0,139,21,36,15,15,large_m
56,139,6,6,1,278,36,36,15,0,large_m
56,139,8,8,0,139,36,64,28,28,large_m
56,139,8,8,1,278,64,64,28,0,large_m
56,139,10,10,0,139,55,100,45,45,large_m
56,139,10,10,1,278,100,100,45,0,large_m
56,139,12,12,0,139,78,144,66,66,large_m
56,139,12,12,1,278,144,144,66,0,large_m
56,139,14,14,0,139,105,196,91,91,large_m
56,139,14,14,1,278,196,196,91,0,large_m


==> anc/results/exp03_columns.csv <==
case,n_nodes,geom_seed,m,overlap,odd,asym
0,18,0,4,2,0,2.533937038112659e-16
0,18,0,4,2,0,1.0710225350679228e-15
0,18,0,4,2,0,5.714631692480942e-16
0,18,0,4,2,0,3.9115047406834846e-15
0,18,0,4,2,0,3.074829071243308e-15
0,18,0,4,2,0,1.4690015391108557e-15
0,18,0,4,2,0,2.065239824599908e-15
0,18,0,4,2,0,2.2462806855397755e-15
0,18,0,4,2,0,7.446578647888967e-15
0,18,0,4,2,0,4.706349100481031e-15
0,18,0,4,2,0,4.524151586011151e-16
0,18,0,4,2,0,2.720491946804686e-15
0,18,0,4,2,0,2.993400498848535e-14
0,18,0,4,2,0,8.07431516815999e-15
0,18,0,4,2,0,6.7812514465290736e-15
0,18,0,4,2,0,3.3948747718244588e-15
0,18,0,4,2,0,6.56251809203361e-16
0,18,0,4,2,0,5.324536320824037e-15
0,18,0,4,2,0,6.169858175666554e-16
0,18,0,4,2,0,3.229427241485027e-16
0,18,0,4,2,0,3.9283389614774e-15
0,18,0,4,2,0,3.557823064478728e-15
0,18,0,4,2,0,1.3665212836716806e-14
0,18,0,4,2,0,1.5300127248438566e-14
0,18,0,4,2,0,3.850584303183201e-16
0,18,0,4,2,0,5.766836834639126e-16
0,18,0,4,2,0,1.0582486135636236e-15
0,18,0,4,2,0,6.3111119459705e-16
0,18,0,4,2,0,4.3009582089828286e-16
0,18,0,4,2,0,9.10332957461651e-17
0,18,0,4,2,0,1.3961517084269143e-14
0,18,0,4,2,0,6.204455308078844e-16
0,18,0,4,2,0,1.399172073262287e-15
0,18,0,4,2,0,3.1643473540004574e-16
0,18,0,4,2,0,7.071604245355905e-17
0,18,0,4,2,0,1.9048948678231624e-15
0,18,0,4,2,0,1.489134427280502e-15
0,18,0,4,2,0,2.447292365352343e-16
0,18,0,4,2,0,1.0630222366874792e-14
0,18,0,4,2,0,5.84249318204833e-16
0,18,0,4,2,0,5.456286899548526e-16
0,18,0,4,2,0,4.793853489107118e-15
0,18,0,4,2,0,5.327584773397115e-14
0,18,0,4,2,1,0.5333354280187036
0,18,0,4,2,1,0.5553554829589984
0,18,0,4,2,1,0.2147812788164096
0,18,0,4,2,1,0.4028156893884106
0,18,0,4,2,1,1.1533417979581078
0,18,0,4,2,1,0.8329018161613971
0,18,0,4,2,1,0.04315414861058468
0,18,0,4,2,1,0.26867270238690144
0,18,0,4,2,1,1.1079740771084574
0,18,0,4,2,1,0.36367434676662047
0,18,0,4,2,1,0.46153824690726636
0,18,0,4,2,1,0.5471579013661928
0,18,0,4,2,1,0.9523116375861953
0,18,0,4,2,1,0.003451907464893612
0,18,0,4,2,1,1.3876907469911859
0,18,0,4,2,1,1.3003737263636024
0,18,0,4,2,1,0.23669823197928497
0,18,0,4,2,1,1.1706338976512982
0,18,0,4,2,1,0.2073988450261341
0,18,0,4,2,1,1.3872002216021406
0,18,0,4,2,1,0.8731335621353034
0,18,0,4,2,1,1.0320986945249788
0,18,0,4,2,1,0.4137284996853324
0,18,0,4,2,1,0.6214785754738446
0,18,0,4,2,1,0.31047236099277536
0,18,0,4,2,1,0.38054081726377326
0,18,0,4,2,1,0.23398306009809391
0,18,0,4,2,1,0.05455130764207434
0,18,0,4,2,1,0.3608619571541353
0,18,0,4,2,1,0.531010119375432
0,18,0,4,2,1,1.0533296440478876
0,18,0,4,2,1,0.5246706732700256
0,18,0,4,2,1,0.49686099586476423
0,18,0,4,2,1,0.01128692422661209
0,18,0,4,2,1,0.27066951593860245
0,18,0,4,2,1,0.6134372471833757
0,18,0,4,2,1,0.176454867781324
0,18,0,4,2,1,0.06147066695467887
0,18,0,4,2,1,0.45063710033117166
0,18,0,4,2,1,0.550898869744851
0,18,0,4,2,1,0.46416314400868125
0,18,0,4,2,1,0.47013518481073097
0,18,0,4,2,1,1.3191906584670923
0,18,0,4,2,1,0.26417125476088477
0,18,0,4,2,1,1.375563344752165
0,18,0,4,2,1,0.15652429437028056
0,18,0,4,2,1,0.27601533293352903
0,18,0,4,2,1,1.4135797968327402
0,18,0,4,2,1,1.4047330861762255
0,18,0,4,2,1,0.01521969753962094
0,18,0,4,2,1,1.1102139892520406
0,18,0,4,2,1,0.6524288060812263
0,18,0,4,2,1,0.7352062430416707
0,18,0,4,2,1,1.2212095112668788
0,18,0,4,2,1,0.8827804508103682
0,18,0,4,2,1,0.2845955158081604
0,18,0,4,2,1,0.49585940919706295
0,18,0,4,2,1,1.3203586071591507
0,18,0,4,2,1,1.1387845027863084
0,18,0,4,2,1,0.6753168357127297
0,18,0,4,2,1,1.3412326311994596
0,18,0,4,2,1,0.40296089338942476
0,18,0,4,2,1,1.1158059680038985
0,18,0,4,2,1,1.137222412335767
0,18,0,4,2,1,1.1977310424388137
0,18,0,4,2,1,0.2981120816712837
0,18,0,4,2,1,0.029581401155070363
0,18,0,4,2,1,1.305410746168211
0,18,0,4,2,1,1.1872031917791301
0,18,0,4,2,1,0.21938848967268296
0,18,0,4,2,1,1.3054067180742732
0,18,0,4,2,1,0.5534617694641185
0,18,0,4,2,1,1.4132845303192183
0,18,0,4,2,1,0.7416113429079181
0,18,0,4,2,1,0.962792504977082
0,18,0,4,2,1,0.09686507571484823
0,18,0,4,2,1,0.2816159287574127
0,18,0,4,2,1,0.47169653988270166
0,18,0,4,2,1,0.40586076418877304
0,18,0,4,2,1,1.3665340611877803
0,18,0,4,2,1,1.0525373411571395
0,18,0,4,2,1,1.3932241126012075
0,18,0,4,2,1,0.5545437585372001
0,18,0,4,2,1,0.4589397774729561
0,18,0,4,2,1,0.25907317597594665
0,18,0,4,2,1,1.4035285226055045
1,18,0,4,3,0,3.770565712205446e-15
1,18,0,4,3,0,3.5094278262197146e-15
1,18,0,4,3,0,7.248629664212908e-15
1,18,0,4,3,0,2.868742997726994e-15
1,18,0,4,3,0,1.2732314058357225e-15
1,18,0,4,3,0,8.6849554485187e-16
1,18,0,4,3,0,5.964358670064748e-16
1,18,0,4,3,0,1.080470087763777e-15
1,18,0,4,3,0,1.934900922827039e-15
1,18,0,4,3,0,2.9114946339964126e-15
1,18,0,4,3,0,4.46554069459533e-15
1,18,0,4,3,0,7.520648182877368e-15
1,18,0,4,3,0,3.736568248335453e-14
1,18,0,4,3,0,1.63554076783499e-15
1,18,0,4,3,0,1.1891633744641226e-14
1,18,0,4,3,0,1.1596063092835222e-15
1,18,0,4,3,0,4.0228423936031436e-15
1,18,0,4,3,0,2.9895021008935607e-15
1,18,0,4,3,0,2.6162940301605843e-15
1,18,0,4,3,0,9.501182770969913e-16
1,18,0,4,3,0,1.332257418091044e-15
1,18,0,4,3,0,6.434684554049812e-16
1,18,0,4,3,0,1.4034100598856314e-15
1,18,0,4,3,0,2.5825046126406228e-15
1,18,0,4,3,0,6.192568851948308e-16
1,18,0,4,3,0,3.478183302272515e-16
1,18,0,4,3,0,5.482876270044481e-16
1,18,0,4,3,0,7.580643929556265e-16
1,18,0,4,3,0,3.305352239676199e-16
1,18,0,4,3,0,1.6258944943861197e-15
1,18,0,4,3,0,1.741600337444728e-15
1,18,0,4,3,0,1.1306038349847852e-15
1,18,0,4,3,0,1.3708887175305943e-15
1,18,0,4,3,0,1.4526707133467513e-15
1,18,0,4,3,0,1.7897236442411524e-16
1,18,0,4,3,0,4.73926093946796e-15
1,18,0,4,3,0,2.2885965048089856e-15
1,18,0,4,3,0,7.12714795049144e-16
1,18,0,4,3,0,4.852984219157366e-15
1,18,0,4,3,0,1.7698210789619724e-16
1,18,0,4,3,0,2.282055858862586e-15
1,18,0,4,3,0,7.747618803801126e-16
1,18,0,4,3,0,3.286941494860694e-15
1,18,0,4,3,1,1.4141234747738098
1,18,0,4,3,1,0.5115288145502797
1,18,0,4,3,1,1.3010823534498692
1,18,0,4,3,1,0.300133167896963
1,18,0,4,3,1,0.8466820097742743
1,18,0,4,3,1,0.3988823309104709
1,18,0,4,3,1,0.6644262767941926
1,18,0,4,3,1,0.38078527024389885
1,18,0,4,3,1,0.6857265238954715
1,18,0,4,3,1,0.6717279461483422
1,18,0,4,3,1,1.2543683517860011
1,18,0,4,3,1,0.9355919686997779
1,18,0,4,3,1,0.8932494933241093
1,18,0,4,3,1,0.6378273858435128
1,18,0,4,3,1,0.6267977362338225
1,18,0,4,3,1,0.15207077874807548
1,18,0,4,3,1,0.26720714614249164
1,18,0,4,3,1,0.8086312121778791
1,18,0,4,3,1,0.9282416391397468
1,18,0,4,3,1,0.5475992063077196
1,18,0,4,3,1,0.6162643603316298
1,18,0,4,3,1,0.9311797654480671
1,18,0,4,3,1,0.4539045462483818
1,18,0,4,3,1,0.15705683493321934
1,18,0,4,3,1,0.04416602361532504
1,18,0,4,3,1,0.16679092867615009
1,18,0,4,3,1,0.251689257333401
1,18,0,4,3,1,0.09737755469568761
1,18,0,4,3,1,0.08217110647888194
1,18,0,4,3,1,0.2329386513108797
1,18,0,4,3,1,0.19397402984265677
1,18,0,4,3,1,0.17637280521926624
1,18,0,4,3,1,0.6084504948207065
1,18,0,4,3,1,0.8525328923660799
1,18,0,4,3,1,0.030189973997351478
1,18,0,4,3,1,0.7567470648511105
1,18,0,4,3,1,1.2871640127837887
1,18,0,4,3,1,0.12452597022042639
1,18,0,4,3,1,0.4757975122756558
1,18,0,4,3,1,0.07472731080199128
1,18,0,4,3,1,1.41051433252266
1,18,0,4,3,1,1.2325526745465536
1,18,0,4,3,1,1.409976836784063
1,18,0,4,3,1,1.1374016247814318
1,18,0,4,3,1,0.32439813732370276
1,18,0,4,3,1,1.400677248998683
1,18,0,4,3,1,1.4139933551763548
1,18,0,4,3,1,0.9994889975768982
1,18,0,4,3,1,0.3447269148537765
1,18,0,4,3,1,0.2276246031913406
1,18,0,4,3,1,0.2045223811744164
1,18,0,4,3,1,0.5247462117228668
1,18,0,4,3,1,1.1150025731980153
1,18,0,4,3,1,1.1583396834930006
1,18,0,4,3,1,0.42485899268785066
1,18,0,4,3,1,1.1961515437876937
1,18,0,4,3,1,0.7052000640684175
1,18,0,4,3,1,1.4088993396096552
1,18,0,4,3,1,0.7082837374317609
1,18,0,4,3,1,1.3566313555937006
1,18,0,4,3,1,0.4260276502296977
1,18,0,4,3,1,0.28164117257814303
1,18,0,4,3,1,1.2560026927453884
1,18,0,4,3,1,1.412713001236164
1,18,0,4,3,1,1.3382056335312433
1,18,0,4,3,1,0.9635290374140559
1,18,0,4,3,1,1.3081234934408656
1,18,0,4,3,1,1.281186370527052
1,18,0,4,3,1,1.383916952201628
1,18,0,4,3,1,1.1291783362713677
1,18,0,4,3,1,0.2721874766616753
1,18,0,4,3,1,0.2912655812076769
1,18,0,4,3,1,0.6638209680965081
1,18,0,4,3,1,1.012794044464488
1,18,0,4,3,1,0.6236897945003688
1,18,0,4,3,1,0.965476272495276
1,18,0,4,3,1,0.953481598616859
1,18,0,4,3,1,0.19319692257954316
1,18,0,4,3,1,1.193220843277802
1,18,0,4,3,1,0.8564644847839089
1,18,0,4,3,1,1.3130957343797691
1,18,0,4,3,1,1.105965630175174
1,18,0,4,3,1,0.495780098202087
1,18,0,4,3,1,0.17507677083163242
1,18,0,4,3,1,1.149669078468029
1,18,0,4,3,1,0.410614608266623
2,18,0,4,4,0,1.2206127432527013e-15
2,18,0,4,4,0,2.4250606131377024e-15
2,18,0,4,4,0,1.107404092012185e-14
2,18,0,4,4,0,2.7722683120989154e-15
2,18,0,4,4,0,5.38000632361173e-15
2,18,0,4,4,0,7.972603321699638e-16
2,18,0,4,4,0,1.0059305228882456e-15
2,18,0,4,4,0,1.881625636500339e-15
2,18,0,4,4,0,1.3585288992231708e-15
2,18,0,4,4,0,6.503579811319859e-15
2,18,0,4,4,0,6.195987672938095e-15
2,18,0,4,4,0,2.4962448010563357e-15
2,18,0,4,4,0,7.243937359112716e-15
2,18,0,4,4,0,6.792661978888288e-15
2,18,0,4,4,0,3.2978256468480555e-15
2,18,0,4,4,0,1.2870143339313605e-15
2,18,0,4,4,0,3.7821878454910616e-15
2,18,0,4,4,0,1.2072535110003541e-15
2,18,0,4,4,0,1.9702660680210405e-15
2,18,0,4,4,0,3.3593155867548384e-15
2,18,0,4,4,0,1.4766341112639377e-15
2,18,0,4,4,0,3.198203541066782e-16
2,18,0,4,4,0,1.6496447919199408e-15
2,18,0,4,4,0,4.513275269598969e-15
2,18,0,4,4,0,5.894806162279549e-16
2,18,0,4,4,0,9.050000146376274e-16
2,18,0,4,4,0,3.155573312046346e-16
2,18,0,4,4,0,1.9323791062478877e-16
2,18,0,4,4,0,1.8991552524516935e-16
2,18,0,4,4,0,8.863475168060376e-16
2,18,0,4,4,0,1.2780623714217531e-14
2,18,0,4,4,0,2.240165327927056e-15
2,18,0,4,4,0,3.608398492025395e-16
2,18,0,4,4,0,4.535929263274389e-16
2,18,0,4,4,0,3.750009512043987e-16
2,18,0,4,4,0,1.0728249198005062e-15
2,18,0,4,4,0,3.5445454863132424e-15
2,18,0,4,4,0,7.97713412826555e-16
2,18,0,4,4,0,3.8501804665115963e-16
2,18,0,4,4,0,1.3676481210724427e-16
2,18,0,4,4,0,4.0219934998062296e-15
2,18,0,4,4,0,4.695300917675533e-16
2,18,0,4,4,0,1.1262085614449379e-15
2,18,0,4,4,1,1.0060954666357076
2,18,0,4,4,1,0.6442803943206122
2,18,0,4,4,1,0.3411044680565584
2,18,0,4,4,1,0.46269012542788185
2,18,0,4,4,1,1.0457690697644375
2,18,0,4,4,1,0.3461892657735232
2,18,0,4,4,1,0.39281924274173224
2,18,0,4,4,1,0.7939820607065506
2,18,0,4,4,1,1.3043776771551931
2,18,0,4,4,1,1.1036812320689444
2,18,0,4,4,1,1.324143987161706
2,18,0,4,4,1,1.1088627146980563
2,18,0,4,4,1,0.7033140678850978
2,18,0,4,4,1,1.0230102638186793
2,18,0,4,4,1,1.0050355120271146
2,18,0,4,4,1,0.5808316067827729
2,18,0,4,4,1,1.4136952731430261
2,18,0,4,4,1,1.2936787070371372
2,18,0,4,4,1,0.6690797681747147
2,18,0,4,4,1,0.8357488077250261
2,18,0,4,4,1,0.14150928920525946
2,18,0,4,4,1,0.3829859957975293
2,18,0,4,4,1,1.4118170147768598
2,18,0,4,4,1,0.6052733229840184
2,18,0,4,4,1,0.2494164245494526
2,18,0,4,4,1,0.6211526769750755
2,18,0,4,4,1,0.5317328245172418
2,18,0,4,4,1,0.9205095350552568
2,18,0,4,4,1,0.7265285800579044
2,18,0,4,4,1,0.21798532977623292
2,18,0,4,4,1,1.1313236667478068
2,18,0,4,4,1,0.442111450853798
2,18,0,4,4,1,1.3983051949417917
2,18,0,4,4,1,1.1508528615952676
2,18,0,4,4,1,0.4921689278977792
2,18,0,4,4,1,1.3663651024054217
2,18,0,4,4,1,0.7902626932000765
2,18,0,4,4,1,0.3247559324468144
2,18,0,4,4,1,1.142148994318392
2,18,0,4,4,1,0.47615895999375973
2,18,0,4,4,1,0.824871453712783
2,18,0,4,4,1,0.3446734574913125
2,18,0,4,4,1,1.4103381423037065
2,18,0,4,4,1,0.29080249333442676
2,18,0,4,4,1,1.0490751550508655
2,18,0,4,4,1,0.700179807666737
2,18,0,4,4,1,1.3482158080659354
2,18,0,4,4,1,1.0619130104286265
2,18,0,4,4,1,0.4001067878790419
2,18,0,4,4,1,0.3796799039588922
2,18,0,4,4,1,1.1857304969670286
2,18,0,4,4,1,1.2486793599846941
2,18,0,4,4,1,0.9178207853297937
2,18,0,4,4,1,0.9601535228227421
2,18,0,4,4,1,0.603370204625971
2,18,0,4,4,1,0.5313941542860152
2,18,0,4,4,1,1.3831527849350491
2,18,0,4,4,1,0.46047767450711086
2,18,0,4,4,1,0.7593788720097542
2,18,0,4,4,1,1.3682142275034883
2,18,0,4,4,1,1.2915979273024238
2,18,0,4,4,1,0.6841037298929266
2,18,0,4,4,1,1.4135896792043383
2,18,0,4,4,1,1.3897087692155643
2,18,0,4,4,1,0.9065835709708879
2,18,0,4,4,1,0.3149906782902654
2,18,0,4,4,1,0.5824673604052653
2,18,0,4,4,1,1.2185091787410858
2,18,0,4,4,1,1.3819672873162132
2,18,0,4,4,1,0.5931565088061074
2,18,0,4,4,1,1.1564961354535856
2,18,0,4,4,1,1.022285905539055
2,18,0,4,4,1,0.6502580387925687
2,18,0,4,4,1,1.0751961070022857
2,18,0,4,4,1,1.3536607623106034
2,18,0,4,4,1,0.9320920615157491
2,18,0,4,4,1,0.9249542399347682
2,18,0,4,4,1,0.7169676336892827
2,18,0,4,4,1,0.906118760928631
2,18,0,4,4,1,1.3034365489878394
2,18,0,4,4,1,1.3179470123316313
2,18,0,4,4,1,1.2378967933472766
2,18,0,4,4,1,1.2511601052929562
2,18,0,4,4,1,0.5851548083530994
2,18,0,4,4,1,0.27542124879340185
2,18,0,4,4,1,1.372880876680652
3,18,0,5,2,0,1.033796177102528e-15
3,18,0,5,2,0,5.28011601296972e-16
3,18,0,5,2,0,1.6799576426101522e-15
3,18,0,5,2,0,3.0981058767383514e-15
3,18,0,5,2,0,2.79830833006789e-16
3,18,0,5,2,0,3.702970934499548e-16
3,18,0,5,2,0,9.542616378944422e-16
3,18,0,5,2,0,3.0321826761260555e-16
3,18,0,5,2,0,2.805755604188396e-16
3,18,0,5,2,0,1.1843389470371868e-16
3,18,0,5,2,0,3.386620380272682e-16
3,18,0,5,2,0,9.548355610619061e-16
3,18,0,5,2,0,1.484812800263489e-16
3,18,0,5,2,0,7.555251028917505e-16
3,18,0,5,2,0,2.1065062198644242e-16
3,18,0,5,2,0,3.5801921008773927e-16
3,18,0,5,2,0,9.96562261442286e-16
3,18,0,5,2,0,7.398983587762317e-15
3,18,0,5,2,0,1.7270370796384695e-15
3,18,0,5,2,0,1.09227289198756e-16
3,18,0,5,2,0,7.321924458520755e-16
3,18,0,5,2,0,0.0
3,18,0,5,2,0,4.7726804274471585e-15
3,18,0,5,2,0,2.329019154837121e-15
3,18,0,5,2,0,2.0112806920010478e-16
3,18,0,5,2,0,5.726796526773115e-16
3,18,0,5,2,0,1.3611544316661716e-16
3,18,0,5,2,0,3.504573886977618e-16
3,18,0,5,2,0,9.743838459638811e-16
3,18,0,5,2,0,1.0762288306905011e-15
3,18,0,5,2,0,4.1427035225049704e-15
3,18,0,5,2,0,2.863953981434511e-15
3,18,0,5,2,0,8.595016846924717e-17
3,18,0,5,2,0,1.801413576488112e-15
3,18,0,5,2,0,7.723587956223509e-16
3,18,0,5,2,0,6.725556607562729e-16
3,18,0,5,2,0,1.5812493162128635e-15
3,18,0,5,2,0,1.099457628509791e-15
3,18,0,5,2,0,7.760748409805933e-16
3,18,0,5,2,0,3.2933294658138117e-16
3,18,0,5,2,0,7.15774879268905e-15
3,18,0,5,2,0,2.0725700006796104e-15
3,18,0,5,2,0,6.540475112997937e-16
3,18,0,5,2,1,0.23752457820377543
3,18,0,5,2,1,0.8233902057056708
3,18,0,5,2,1,0.88372393436489
3,18,0,5,2,1,0.4778471642749577
3,18,0,5,2,1,0.5267580868025921
3,18,0,5,2,1,1.1853226880344605
3,18,0,5,2,1,0.8177564775411802
3,18,0,5,2,1,0.6820708610318706
3,18,0,5,2,1,0.040570695466252124
3,18,0,5,2,1,0.20974814215675558
3,18,0,5,2,1,0.1776342789832652
3,18,0,5,2,1,0.0016252987520544054
3,18,0,5,2,1,0.4009758051287306
3,18,0,5,2,1,0.2074531959494267
3,18,0,5,2,1,0.3739712768937244
3,18,0,5,2,1,0.9873303897147669
3,18,0,5,2,1,0.707246985491031
3,18,0,5,2,1,1.064204213271099
3,18,0,5,2,1,0.7407298001718814
3,18,0,5,2,1,0.7173284345294374
3,18,0,5,2,1,0.3253766755991656
3,18,0,5,2,1,1.000834788093297
3,18,0,5,2,1,1.2161418910053046
3,18,0,5,2,1,1.3900075854232126
3,18,0,5,2,1,0.06571450319264996
3,18,0,5,2,1,0.7355263459004502
3,18,0,5,2,1,0.5295498792774543
3,18,0,5,2,1,0.44280881032264674
3,18,0,5,2,1,0.9961845083940275
3,18,0,5,2,1,0.6563319227394202
3,18,0,5,2,1,0.816442313225037
3,18,0,5,2,1,0.22922142422205785
3,18,0,5,2,1,0.5416313612156759
3,18,0,5,2,1,0.08531414080084483
3,18,0,5,2,1,0.41198309818087125
3,18,0,5,2,1,0.3668141614272961
3,18,0,5,2,1,0.6313140075009778
3,18,0,5,2,1,0.10302843858408602
3,18,0,5,2,1,0.044223246819807605
3,18,0,5,2,1,1.304211966487306
3,18,0,5,2,1,0.16419397898042085
3,18,0,5,2,1,0.5522946817831724
3,18,0,5,2,1,0.660321275959992
3,18,0,5,2,1,0.11212441413660158
3,18,0,5,2,1,0.2897570956515898
3,18,0,5,2,1,0.9021992107118062
3,18,0,5,2,1,0.06858610348752553
3,18,0,5,2,1,0.19100644784702892
3,18,0,5,2,1,0.6379568778865721
3,18,0,5,2,1,1.2867118151716508
3,18,0,5,2,1,0.3755001239735
3,18,0,5,2,1,0.00645871525761917
3,18,0,5,2,1,0.33461842914203355
3,18,0,5,2,1,0.7925097303948069
3,18,0,5,2,1,1.1893010907205026
3,18,0,5,2,1,0.1987641561819307
3,18,0,5,2,1,0.1321931575971061
3,18,0,5,2,1,0.31657862465063796
3,18,0,5,2,1,0.9520077418732635
3,18,0,5,2,1,0.2714668540332929
3,18,0,5,2,1,1.3880499233718335
3,18,0,5,2,1,0.8415592845182672
3,18,0,5,2,1,0.4308272919210491
3,18,0,5,2,1,0.08675535501474504
3,18,0,5,2,1,0.3135925211290791
3,18,0,5,2,1,1.1493367401380015
3,18,0,5,2,1,0.6998437323491832
3,18,0,5,2,1,1.039803184182432
3,18,0,5,2,1,1.2723624108854399
3,18,0,5,2,1,1.1563039003640343
3,18,0,5,2,1,1.2162315852007393
3,18,0,5,2,1,1.24768999044294
3,18,0,5,2,1,1.4106218645101316
3,18,0,5,2,1,0.522070728079469
3,18,0,5,2,1,1.0382337282897671
3,18,0,5,2,1,1.1539049489017288
3,18,0,5,2,1,0.9411719766887542
3,18,0,5,2,1,0.8726688638522025
3,18,0,5,2,1,0.9027336772926003
3,18,0,5,2,1,1.021292729213894
3,18,0,5,2,1,0.7908328718242456
3,18,0,5,2,1,0.12833681987355622
3,18,0,5,2,1,0.3813874444616883
3,18,0,5,2,1,0.7900100769409565
3,18,0,5,2,1,0.9232434443916104
3,18,0,5,2,1,0.8232846262490209
4,18,0,5,3,0,1.6318977732715874e-15
4,18,0,5,3,0,1.035173742303867e-15
4,18,0,5,3,0,7.925936635267559e-16
4,18,0,5,3,0,3.8483638822014833e-16
4,18,0,5,3,0,2.3961338104727453e-15
4,18,0,5,3,0,3.6156015731300163e-16
4,18,0,5,3,0,1.0766294500338152e-16
4,18,0,5,3,0,2.4884711929211504e-16
4,18,0,5,3,0,2.488561750714754e-16
4,18,0,5,3,0,3.6283773718012555e-15
4,18,0,5,3,0,7.031513107744467e-16
4,18,0,5,3,0,1.7778197940215145e-15
4,18,0,5,3,0,4.781056564836023e-15
4,18,0,5,3,0,3.167057856082423e-15
4,18,0,5,3,0,1.9272871936863134e-15
4,18,0,5,3,0,1.2748951069466859e-16
4,18,0,5,3,0,4.3259918413095434e-15
4,18,0,5,3,0,1.0043326277264542e-14
4,18,0,5,3,0,4.553616183440019e-15
4,18,0,5,3,0,3.76966556583124e-15
4,18,0,5,3,0,1.3579409158571715e-15
4,18,0,5,3,0,1.7531809363930046e-15
4,18,0,5,3,0,3.3625633891145523e-15
4,18,0,5,3,0,2.4634320265719938e-15
4,18,0,5,3,0,1.4260722253221372e-15
4,18,0,5,3,0,2.3061655430926765e-15
4,18,0,5,3,0,5.933822636386887e-16
4,18,0,5,3,0,1.9684423447552595e-15
4,18,0,5,3,0,4.4273641581683995e-16
4,18,0,5,3,0,8.947483914654824e-16
4,18,0,5,3,0,2.0742678043045754e-15
4,18,0,5,3,0,4.081876333069696e-15
4,18,0,5,3,0,1.0969973958899788e-15
4,18,0,5,3,0,9.14689834618516e-16
4,18,0,5,3,0,1.5737314961355209e-16
4,18,0,5,3,0,2.6369900947099057e-16
4,18,0,5,3,0,6.578429545440705e-16
4,18,0,5,3,0,3.258594061319657e-16
4,18,0,5,3,0,1.7014285593500963e-15
4,18,0,5,3,0,8.524062658827498e-16
4,18,0,5,3,0,1.7481345834566365e-15
4,18,0,5,3,0,2.247308193526802e-15
4,18,0,5,3,0,3.980585024408727e-15
4,18,0,5,3,1,0.37952106811637043
4,18,0,5,3,1,0.47016093874504067
4,18,0,5,3,1,0.15950321604147064
4,18,0,5,3,1,0.03707190358049396
4,18,0,5,3,1,1.1138305903139183
4,18,0,5,3,1,1.4141134365036596
4,18,0,5,3,1,0.5609455374090455
4,18,0,5,3,1,0.7912070162759338
4,18,0,5,3,1,0.34114974923162733
4,18,0,5,3,1,0.3972005976176401
4,18,0,5,3,1,0.4795184020353153
4,18,0,5,3,1,0.9705186035907235
4,18,0,5,3,1,1.1275527765797186
4,18,0,5,3,1,1.364706489289937
4,18,0,5,3,1,0.4342505704111987
4,18,0,5,3,1,0.552274416123837
4,18,0,5,3,1,0.4086891208549006
4,18,0,5,3,1,1.359078007570246
4,18,0,5,3,1,0.7239170292899023
4,18,0,5,3,1,0.034739472023756275
4,18,0,5,3,1,0.5141497820484493
4,18,0,5,3,1,0.5397039758296764
4,18,0,5,3,1,1.405232994804282
4,18,0,5,3,1,0.29991446123396814
4,18,0,5,3,1,0.9066698900500124
4,18,0,5,3,1,0.673230571503247
4,18,0,5,3,1,0.2734566505483426
4,18,0,5,3,1,1.0263346883059195
4,18,0,5,3,1,1.0435284813029237
4,18,0,5,3,1,0.7851619358388097
4,18,0,5,3,1,1.367454986406059
4,18,0,5,3,1,1.4141829014462168
4,18,0,5,3,1,0.49364350725031353
4,18,0,5,3,1,0.694718906229791
4,18,0,5,3,1,0.33718410853091396
4,18,0,5,3,1,0.8615120476085542
4,18,0,5,3,1,0.6969827913881992
4,18,0,5,3,1,0.7542633141611776
4,18,0,5,3,1,1.0309649624641501
4,18,0,5,3,1,0.4821221767314057
4,18,0,5,3,1,0.7116904299865939
4,18,0,5,3,1,0.274533902417459
4,18,0,5,3,1,0.262402672436651
4,18,0,5,3,1,0.6984277657563286
4,18,0,5,3,1,0.7067994379571748
4,18,0,5,3,1,0.21409952208839406
4,18,0,5,3,1,0.9467433362426622
4,18,0,5,3,1,0.95869683710998
4,18,0,5,3,1,0.9773699429704605
4,18,0,5,3,1,0.6137917831025906
4,18,0,5,3,1,1.2741638316518455
4,18,0,5,3,1,0.7765688323837873
4,18,0,5,3,1,1.2932538748599163
4,18,0,5,3,1,1.0787025432418407
4,18,0,5,3,1,1.4028669470018666
4,18,0,5,3,1,1.1098904928731481
4,18,0,5,3,1,0.9296605231805158
4,18,0,5,3,1,0.5871354568130908
4,18,0,5,3,1,1.370201237664076
4,18,0,5,3,1,1.090204175546687
4,18,0,5,3,1,0.753437972983566
4,18,0,5,3,1,0.4391942291050152
4,18,0,5,3,1,0.7750413934729997
4,18,0,5,3,1,0.5531049064752285
4,18,0,5,3,1,0.5423021894164249
4,18,0,5,3,1,0.6734394564012375
4,18,0,5,3,1,0.6644694121692697
4,18,0,5,3,1,1.0527321777190437
4,18,0,5,3,1,0.44968866913981254
4,18,0,5,3,1,1.402852173150946
4,18,0,5,3,1,1.1199612648418278
4,18,0,5,3,1,0.9662732385635182
4,18,0,5,3,1,1.227122086759453
4,18,0,5,3,1,0.996379207606695
4,18,0,5,3,1,1.1241278560862233
4,18,0,5,3,1,1.163848012426721
4,18,0,5,3,1,1.4137110630862662
4,18,0,5,3,1,0.8253194512139999
4,18,0,5,3,1,1.35457333753882
4,18,0,5,3,1,1.264210114385618
4,18,0,5,3,1,0.9889601172334391
4,18,0,5,3,1,1.4035523639199743
4,18,0,5,3,1,1.3095050510298119
4,18,0,5,3,1,1.1423534401254685
4,18,0,5,3,1,1.2880339652725066
4,18,0,5,3,1,1.290303506233388
5,18,0,5,5,0,8.417110378939916e-15
5,18,0,5,5,0,1.5230400447263818e-14
5,18,0,5,5,0,1.750250432350756e-14
5,18,0,5,5,0,4.687357605699805e-15
5,18,0,5,5,0,8.336376027236237e-15
5,18,0,5,5,0,4.408455275456113e-15
5,18,0,5,5,0,5.085336062492069e-16
5,18,0,5,5,0,4.903562625020386e-16
5,18,0,5,5,0,7.897212002809912e-15
5,18,0,5,5,0,2.750350721705673e-15
5,18,0,5,5,0,1.3231314622881893e-15
5,18,0,5,5,0,2.7856833617207337e-15
5,18,0,5,5,0,6.1319547528915315e-15
5,18,0,5,5,0,2.7063978912982867e-15
5,18,0,5,5,0,1.1493743057746965e-15
5,18,0,5,5,0,3.5274995900279307e-15
5,18,0,5,5,0,3.749883769037712e-15
5,18,0,5,5,0,5.996628866986644e-16
5,18,0,5,5,0,1.2275881042708084e-15
5,18,0,5,5,0,1.593038694705329e-15
5,18,0,5,5,0,1.2994966409579729e-15
5,18,0,5,5,0,3.828566524678611e-15
5,18,0,5,5,0,2.6422038645727876e-15
5,18,0,5,5,0,2.657386165031036e-15
5,18,0,5,5,0,1.1359063535852969e-14
5,18,0,5,5,0,4.152556565635178e-15
5,18,0,5,5,0,1.4379730277479759e-15
5,18,0,5,5,0,3.903473260319531e-15
5,18,0,5,5,0,8.91427240190204e-16
5,18,0,5,5,0,3.078134944049219e-15
5,18,0,5,5,0,4.9126871249935435e-15
5,18,0,5,5,0,1.7693618657071865e-15
5,18,0,5,5,0,5.920731469028304e-15
5,18,0,5,5,0,1.3302553643696436e-15
5,18,0,5,5,0,1.8727210915163073e-16
5,18,0,5,5,0,1.6732552079765647e-15
5,18,0,5,5,0,8.546778550660504e-16
5,18,0,5,5,0,1.4100565467930147e-15
5,18,0,5,5,0,1.3729726073634703e-14
5,18,0,5,5,0,3.704522880931255e-15
5,18,0,5,5,0,2.231435188728479e-15
5,18,0,5,5,0,3.783352336136484e-15
5,18,0,5,5,0,1.1629741191273998e-15
5,18,0,5,5,1,0.9836527898370852
5,18,0,5,5,1,0.506089071005964
5,18,0,5,5,1,0.11606799784406648
5,18,0,5,5,1,0.30399115971026774
5,18,0,5,5,1,0.9962026974904644
5,18,0,5,5,1,0.7528107702714268
5,18,0,5,5,1,0.7480824893961131
5,18,0,5,5,1,0.5843816312115984
5,18,0,5,5,1,0.9349063762794849
5,18,0,5,5,1,0.31874133992006415
5,18,0,5,5,1,0.6613406483025507
5,18,0,5,5,1,0.5062043352014961
5,18,0,5,5,1,0.7321631346588316
5,18,0,5,5,1,1.322426769388052
5,18,0,5,5,1,0.7611767581739479
5,18,0,5,5,1,0.1942974222159032
5,18,0,5,5,1,0.42987421266885656
5,18,0,5,5,1,0.6753595164567978
5,18,0,5,5,1,0.598434545650408
5,18,0,5,5,1,0.6390950958849447
5,18,0,5,5,1,1.3064138820660565
5,18,0,5,5,1,1.3981557345251836
5,18,0,5,5,1,1.0443327838975103
5,18,0,5,5,1,0.6941067800964874
5,18,0,5,5,1,0.8138137811085931
5,18,0,5,5,1,0.47401593792085445
5,18,0,5,5,1,0.8257873139400197
5,18,0,5,5,1,1.313262427056946
5,18,0,5,5,1,0.19163680032217303
5,18,0,5,5,1,1.0918932267828936
5,18,0,5,5,1,1.2855221528267762
5,18,0,5,5,1,0.654928266144225
5,18,0,5,5,1,0.5293114690063823
5,18,0,5,5,1,1.2891496213759295
5,18,0,5,5,1,0.25365798638908477
5,18,0,5,5,1,0.13334865650620767
5,18,0,5,5,1,1.4015730786166873
5,18,0,5,5,1,1.3651210543199497
5,18,0,5,5,1,0.451421205262106
5,18,0,5,5,1,1.186037686497711
5,18,0,5,5,1,1.369906588093202
5,18,0,5,5,1,1.0882164481689225
5,18,0,5,5,1,1.3832783198147223
5,18,0,5,5,1,0.8405513960996996
5,18,0,5,5,1,1.4140891375965452
5,18,0,5,5,1,0.6172328193626581
5,18,0,5,5,1,0.44276553515410727
5,18,0,5,5,1,0.4301624935869155
5,18,0,5,5,1,0.6441740722288811
5,18,0,5,5,1,0.8704230561162789
5,18,0,5,5,1,1.4053524320223156
5,18,0,5,5,1,1.0893543043113947
5,18,0,5,5,1,1.4142128208366256
5,18,0,5,5,1,0.6354640155400523
5,18,0,5,5,1,0.8072663135016451
5,18,0,5,5,1,0.8622280691003404
5,18,0,5,5,1,1.2173522089248527
5,18,0,5,5,1,1.4062726303785196
5,18,0,5,5,1,1.2524786174261333
5,18,0,5,5,1,1.3478935539116945
5,18,0,5,5,1,0.7972684661958804
5,18,0,5,5,1,1.1824059102841757
5,18,0,5,5,1,1.3418223594629735
5,18,0,5,5,1,1.35602285418612
5,18,0,5,5,1,0.47684248285285713
5,18,0,5,5,1,0.6281109105947437
5,18,0,5,5,1,0.5689906672930813
5,18,0,5,5,1,1.3241757187750545
5,18,0,5,5,1,1.3600301892843567
5,18,0,5,5,1,1.1800344021399636
5,18,0,5,5,1,1.3884595542653944
5,18,0,5,5,1,0.2470144716326714
5,18,0,5,5,1,1.3950322898459677
5,18,0,5,5,1,1.2672584493905932
5,18,0,5,5,1,1.0099860882461689
5,18,0,5,5,1,0.18698153429150308
5,18,0,5,5,1,1.3966295813034135
5,18,0,5,5,1,0.20128966660200998
5,18,0,5,5,1,0.455750603751968
5,18,0,5,5,1,1.356269207833653
5,18,0,5,5,1,1.3931878302320946
5,18,0,5,5,1,1.313118216182902
5,18,0,5,5,1,0.4821024441878419
5,18,0,5,5,1,0.9093069051297551
5,18,0,5,5,1,1.1346419904468692
5,18,0,5,5,1,1.3990365217931322
6,18,0,6,2,0,1.6872226986809847e-15
6,18,0,6,2,0,1.050781595838147e-15
6,18,0,6,2,0,6.925963075508972e-16
6,18,0,6,2,0,1.4404027506748598e-15
6,18,0,6,2,0,1.42168778139483e-15
6,18,0,6,2,0,4.747240164388947e-16
6,18,0,6,2,0,3.137259218298704e-16
6,18,0,6,2,0,6.591505017435737e-16
6,18,0,6,2,0,3.068679028527762e-15
6,18,0,6,2,0,1.2511220384938124e-15
6,18,0,6,2,0,1.3527071374170118e-15
6,18,0,6,2,0,1.8375666212680495e-16
6,18,0,6,2,0,1.7179976321072598e-16
6,18,0,6,2,0,2.578707636931122e-15
6,18,0,6,2,0,2.2986024618112253e-15
6,18,0,6,2,0,6.885933479732112e-16
6,18,0,6,2,0,2.8300377592155068e-15
6,18,0,6,2,0,1.872663630023587e-14
6,18,0,6,2,0,3.405326843428949e-16
6,18,0,6,2,0,6.655538453993583e-16
6,18,0,6,2,0,1.7535658510059477e-15
6,18,0,6,2,0,4.575625872434888e-15
6,18,0,6,2,0,2.207904222277095e-15
6,18,0,6,2,0,4.756110918099096e-15
6,18,0,6,2,0,2.634326633770923e-15
6,18,0,6,2,0,9.248448407570988e-16
6,18,0,6,2,0,0.0
6,18,0,6,2,0,1.9753798642307452e-15
6,18,0,6,2,0,8.31119807725214e-16
6,18,0,6,2,0,3.115089541557513e-16
6,18,0,6,2,0,3.3883530113203897e-16
6,18,0,6,2,0,8.330431224091056e-17
6,18,0,6,2,0,1.20932072991943e-15
6,18,0,6,2,0,2.331089828920753e-16
6,18,0,6,2,0,3.9958947992228014e-16
6,18,0,6,2,0,8.962075746995979e-16
6,18,0,6,2,0,3.616170021611449e-16
6,18,0,6,2,0,6.484926993163825e-16
6,18,0,6,2,0,6.828337913400849e-16
6,18,0,6,2,0,2.36940348121739e-16
6,18,0,6,2,0,5.212481271309496e-16
6,18,0,6,2,0,8.390495059384793e-16
6,18,0,6,2,0,2.0484031692092912e-16
6,18,0,6,2,1,0.38847733106456234
6,18,0,6,2,1,0.7382042536885315
6,18,0,6,2,1,0.9363165881899193
6,18,0,6,2,1,0.567930228369635
6,18,0,6,2,1,1.3288416686523374
6,18,0,6,2,1,0.4773276964236149
6,18,0,6,2,1,1.4126841304246602
6,18,0,6,2,1,1.23326170288177
6,18,0,6,2,1,0.22978537348409286
6,18,0,6,2,1,0.5951854860497658
6,18,0,6,2,1,0.4049451158819303
6,18,0,6,2,1,1.037237974694398
6,18,0,6,2,1,0.346884498903893
6,18,0,6,2,1,0.5546431935385032
6,18,0,6,2,1,1.1331369654170174
6,18,0,6,2,1,0.4433381825753301
6,18,0,6,2,1,0.28454204189828763
6,18,0,6,2,1,0.5991482990123569
6,18,0,6,2,1,0.19728337286130346
6,18,0,6,2,1,0.3281034383819929
6,18,0,6,2,1,0.8107881971154082
6,18,0,6,2,1,1.2639714515568679
6,18,0,6,2,1,1.37282029668739
6,18,0,6,2,1,0.04506295444712269
6,18,0,6,2,1,1.3656791037222646
6,18,0,6,2,1,0.028849235849510404
6,18,0,6,2,1,0.030894952963699707
6,18,0,6,2,1,1.0125165239084133
6,18,0,6,2,1,0.08233447469173691
6,18,0,6,2,1,1.0859760609279103
6,18,0,6,2,1,0.08171178719329188
6,18,0,6,2,1,1.4072106383277319
6,18,0,6,2,1,0.050695095769669435
6,18,0,6,2,1,0.44082960643894636
6,18,0,6,2,1,0.033061823811825326
6,18,0,6,2,1,0.5428755841696116
6,18,0,6,2,1,0.3041458819147621
6,18,0,6,2,1,0.3599377938501168
6,18,0,6,2,1,0.030628370524774132
6,18,0,6,2,1,0.07773418232899587
6,18,0,6,2,1,1.2456756593921134
6,18,0,6,2,1,1.403169204044893
6,18,0,6,2,1,0.06542495451139273
6,18,0,6,2,1,0.9329543488641864
6,18,0,6,2,1,1.2926517240999331
6,18,0,6,2,1,0.6732814139004887
6,18,0,6,2,1,1.2226945654450132
6,18,0,6,2,1,1.2422724322231444
6,18,0,6,2,1,0.961008632519241
6,18,0,6,2,1,1.1141912112254995
6,18,0,6,2,1,0.9140281780368267
6,18,0,6,2,1,1.395389161089805
6,18,0,6,2,1,1.3884623853058342
6,18,0,6,2,1,0.18912101856875427
6,18,0,6,2,1,1.1941368744556236
6,18,0,6,2,1,0.5936693615078419
6,18,0,6,2,1,0.20322612259058048
6,18,0,6,2,1,0.4450494844819292
6,18,0,6,2,1,0.9518284672460909
6,18,0,6,2,1,0.28245958755847334
6,18,0,6,2,1,0.6895984496847011
6,18,0,6,2,1,0.2973741644104544
6,18,0,6,2,1,0.204482407874141
6,18,0,6,2,1,0.8527319068921517
6,18,0,6,2,1,1.201004359794243
6,18,0,6,2,1,0.7609809835643999
6,18,0,6,2,1,1.0432902845351695
6,18,0,6,2,1,1.2125731970333977
6,18,0,6,2,1,0.5987276244879289
6,18,0,6,2,1,0.07573604844192326
6,18,0,6,2,1,1.247323998273909
6,18,0,6,2,1,0.3360768319802463
6,18,0,6,2,1,0.48030532546690524
6,18,0,6,2,1,0.028547205228951444
6,18,0,6,2,1,0.8184666324144919
6,18,0,6,2,1,0.6215138702027551
6,18,0,6,2,1,0.36326370637265365
6,18,0,6,2,1,0.34787072201075014
6,18,0,6,2,1,0.3312789549385198
6,18,0,6,2,1,0.4366778119639443
6,18,0,6,2,1,0.9670607760697916
6,18,0,6,2,1,0.6378972538180415
6,18,0,6,2,1,1.2086650289167475
6,18,0,6,2,1,0.4765602425241952
6,18,0,6,2,1,0.5742923529158539
6,18,0,6,2,1,0.09174459793805978
7,18,0,6,3,0,7.722406487221807e-16
7,18,0,6,3,0,1.5437056837111143e-15
7,18,0,6,3,0,1.3131654364734232e-14
7,18,0,6,3,0,5.634251549939489e-15
7,18,0,6,3,0,1.4898676569118712e-15
7,18,0,6,3,0,3.0659056618920444e-15
7,18,0,6,3,0,2.1926974446843841e-16
7,18,0,6,3,0,6.987253732441405e-16
7,18,0,6,3,0,1.1520335912113908e-15
7,18,0,6,3,0,8.022416362127001e-15
7,18,0,6,3,0,8.714914729242909e-16
7,18,0,6,3,0,1.5067590974305315e-15
7,18,0,6,3,0,1.752374450160796e-15
7,18,0,6,3,0,4.3471332348850435e-15
7,18,0,6,3,0,7.109870718094352e-16
7,18,0,6,3,0,7.651308023970497e-16
7,18,0,6,3,0,2.676213482865174e-15
7,18,0,6,3,0,9.348897267146203e-16
7,18,0,6,3,0,3.0324478454774614e-15
7,18,0,6,3,0,1.816852923155693e-15
7,18,0,6,3,0,2.0232399064694737e-15
7,18,0,6,3,0,9.753111654173085e-16
7,18,0,6,3,0,2.6286605962972888e-15
7,18,0,6,3,0,2.8705594193660307e-15
7,18,0,6,3,0,2.600497443124259e-15
7,18,0,6,3,0,4.50522768435506e-16
7,18,0,6,3,0,1.3332236460271499e-15
7,18,0,6,3,0,9.129737734047505e-16
7,18,0,6,3,0,3.758707956720514e-16
7,18,0,6,3,0,1.618845081189886e-16
7,18,0,6,3,0,3.676228334390071e-15
7,18,0,6,3,0,4.419586542445759e-15
7,18,0,6,3,0,1.3600681791293527e-15
7,18,0,6,3,0,2.621526556788527e-15
7,18,0,6,3,0,2.3219288382400674e-16
7,18,0,6,3,0,6.846369025062147e-16
7,18,0,6,3,0,4.853789997321912e-15
7,18,0,6,3,0,8.992913027024523e-16
7,18,0,6,3,0,4.845688117215247e-15
7,18,0,6,3,0,7.836367440069324e-16
7,18,0,6,3,0,1.0778030502505295e-14
7,18,0,6,3,0,1.673344620900393e-15
7,18,0,6,3,0,3.2380617061360608e-15
7,18,0,6,3,1,1.0413372627773578
7,18,0,6,3,1,1.054697045833002
7,18,0,6,3,1,0.7563251406342256
7,18,0,6,3,1,0.1722673921750377
7,18,0,6,3,1,1.267557511751155
7,18,0,6,3,1,0.5525230903721116
7,18,0,6,3,1,0.33673073421717964
7,18,0,6,3,1,0.450608824496956
7,18,0,6,3,1,0.3311015094962387
7,18,0,6,3,1,1.0545168219827878
7,18,0,6,3,1,0.44521911221339494
7,18,0,6,3,1,0.21265667103097566
7,18,0,6,3,1,0.14714304887851534
7,18,0,6,3,1,0.5344460006285966
7,18,0,6,3,1,0.16366268371621845
7,18,0,6,3,1,0.10871185184742062
7,18,0,6,3,1,0.5256886488053094
7,18,0,6,3,1,0.7796711097028401
7,18,0,6,3,1,0.1407581983376322
7,18,0,6,3,1,0.9941043002053734
7,18,0,6,3,1,1.2956615352797045
7,18,0,6,3,1,1.322800155382067
7,18,0,6,3,1,0.2422825008050378
7,18,0,6,3,1,0.3657900268698808
7,18,0,6,3,1,1.0385221079937224
7,18,0,6,3,1,0.8058819659018912
7,18,0,6,3,1,0.5353814737942908
7,18,0,6,3,1,0.602248906839736
7,18,0,6,3,1,0.49330105841641064
7,18,0,6,3,1,0.9228574018275632
7,18,0,6,3,1,0.4951925068169863
7,18,0,6,3,1,0.3345882406882477
7,18,0,6,3,1,1.4131246639605093
7,18,0,6,3,1,0.8059362145926336
7,18,0,6,3,1,0.21513987794605094
7,18,0,6,3,1,0.29232473624054084
7,18,0,6,3,1,0.537399960850839
7,18,0,6,3,1,0.1184718475581135
7,18,0,6,3,1,0.44280582645238875
7,18,0,6,3,1,0.4694056937411818
7,18,0,6,3,1,1.1230137466148038
7,18,0,6,3,1,1.3596854010803234
7,18,0,6,3,1,0.660958379602849
7,18,0,6,3,1,1.1519645852363085
7,18,0,6,3,1,1.2652691912028495
7,18,0,6,3,1,1.3912320221719845
7,18,0,6,3,1,1.4126492279440974
7,18,0,6,3,1,1.243041102488858
7,18,0,6,3,1,0.10809035731733575
7,18,0,6,3,1,0.3182260052356164
7,18,0,6,3,1,0.30686000115178735
7,18,0,6,3,1,1.106125389115612
7,18,0,6,3,1,0.9493818268464921
7,18,0,6,3,1,0.5148652002638545
7,18,0,6,3,1,0.2918410896375581
7,18,0,6,3,1,1.4096655633697202
7,18,0,6,3,1,0.5545283273960971
7,18,0,6,3,1,0.7758577502163233
7,18,0,6,3,1,0.6180247725211794
7,18,0,6,3,1,0.942086038864991
7,18,0,6,3,1,0.4346882508058816
7,18,0,6,3,1,1.3068281518481688
7,18,0,6,3,1,0.43916449728181917
7,18,0,6,3,1,1.414125667729192
7,18,0,6,3,1,1.1066429651529408
7,18,0,6,3,1,0.577738062339744
7,18,0,6,3,1,0.8405021010706055
7,18,0,6,3,1,1.1677448622440034
7,18,0,6,3,1,1.4061384758864277
7,18,0,6,3,1,1.0634926727021452
7,18,0,6,3,1,1.0426500262535277
7,18,0,6,3,1,0.5278133941205141
7,18,0,6,3,1,1.347821667399847
7,18,0,6,3,1,0.8298381559150022
7,18,0,6,3,1,0.09584890771266918
7,18,0,6,3,1,0.09907485387329462
7,18,0,6,3,1,1.0096053058598304
7,18,0,6,3,1,0.5522877298615365
7,18,0,6,3,1,0.5194467616969691
7,18,0,6,3,1,1.1782542347770095
7,18,0,6,3,1,1.0023243626389076
7,18,0,6,3,1,0.920966579227877
7,18,0,6,3,1,1.2642282597490133
7,18,0,6,3,1,0.9265588107510523
7,18,0,6,3,1,0.9650311535983827
7,18,0,6,3,1,1.2767660248935244
8,18,0,6,6,0,5.270504943312292e-15
8,18,0,6,6,0,2.2849608044175384e-15
8,18,0,6,6,0,6.087178085914056e-15
8,18,0,6,6,0,2.5908210207789118e-15
8,18,0,6,6,0,2.1083190835351524e-15
8,18,0,6,6,0,2.3604161068621457e-15
8,18,0,6,6,0,5.302270038860252e-16
8,18,0,6,6,0,7.9087343320496145e-16
8,18,0,6,6,0,9.306544722434086e-16
8,18,0,6,6,0,1.866057323735922e-15
8,18,0,6,6,0,1.2437907986881358e-15
8,18,0,6,6,0,3.738988364107384e-15
8,18,0,6,6,0,2.485359491490418e-15
8,18,0,6,6,0,8.582772186752089e-16
8,18,0,6,6,0,1.7713669393345171e-15
8,18,0,6,6,0,1.4124920529947507e-15
8,18,0,6,6,0,2.6616489602910794e-15
8,18,0,6,6,0,5.067068634281669e-15
8,18,0,6,6,0,1.4294869297746351e-15
8,18,0,6,6,0,7.304349512861768e-16
8,18,0,6,6,0,3.869130093562672e-15
8,18,0,6,6,0,1.2729920663711813e-15
8,18,0,6,6,0,2.6719632589648835e-15
8,18,0,6,6,0,2.6582081719171724e-15
8,18,0,6,6,0,2.762663419127207e-15
8,18,0,6,6,0,2.608881730744223e-16
8,18,0,6,6,0,6.449123670201931e-16
8,18,0,6,6,0,6.398582864670614e-16
8,18,0,6,6,0,1.8141553985567185e-15
8,18,0,6,6,0,1.372465178383026e-15
8,18,0,6,6,0,2.8016337547843785e-15
8,18,0,6,6,0,1.0151740339311932e-15
8,18,0,6,6,0,7.586469542982938e-16
8,18,0,6,6,0,9.770712129868588e-16
8,18,0,6,6,0,2.8717957092955025e-16
8,18,0,6,6,0,1.373272896929203e-15
8,18,0,6,6,0,1.2859499350595534e-15
8,18,0,6,6,0,6.024173504238181e-16
8,18,0,6,6,0,7.977516481673594e-15
8,18,0,6,6,0,4.3651864866859437e-16
8,18,0,6,6,0,4.203872695178629e-15
8,18,0,6,6,0,2.3037006812806027e-15
8,18,0,6,6,0,1.2532713810127827e-15
8,18,0,6,6,1,1.1751846786429565
8,18,0,6,6,1,0.6086606688316214
8,18,0,6,6,1,0.5906857175529593
8,18,0,6,6,1,1.2041339382244196
8,18,0,6,6,1,1.4141888287419175
8,18,0,6,6,1,0.8208397137799883
8,18,0,6,6,1,1.0201803729262964
8,18,0,6,6,1,1.1273373939555806
8,18,0,6,6,1,0.7547636799363057
8,18,0,6,6,1,1.4138816773060603
8,18,0,6,6,1,0.4124054521539464
8,18,0,6,6,1,1.2818210499757394
8,18,0,6,6,1,1.305093435517049
8,18,0,6,6,1,0.20040055357683303
8,18,0,6,6,1,0.2469481815468103
8,18,0,6,6,1,0.3532476998862415
8,18,0,6,6,1,0.9465470703560761
8,18,0,6,6,1,1.2579814934694702
8,18,0,6,6,1,1.4112639059161987
8,18,0,6,6,1,0.3048105766051627
8,18,0,6,6,1,1.3908572374234105
8,18,0,6,6,1,1.4125744517865897
8,18,0,6,6,1,1.306960216084231
8,18,0,6,6,1,1.3395098942729209
8,18,0,6,6,1,0.45017333787584923
8,18,0,6,6,1,0.3858800927550196
8,18,0,6,6,1,0.970033947226963
8,18,0,6,6,1,0.521362637077998
8,18,0,6,6,1,0.5653419977119686
8,18,0,6,6,1,0.5821137981912726
8,18,0,6,6,1,0.7754690796307747
8,18,0,6,6,1,0.6313209426117313
8,18,0,6,6,1,0.47638309871790807
8,18,0,6,6,1,0.8581157243479366
8,18,0,6,6,1,0.7854717072618902
8,18,0,6,6,1,0.46639293800767434
8,18,0,6,6,1,0.9047690098854443
8,18,0,6,6,1,0.9150140425448733
8,18,0,6,6,1,1.1692623150835002
8,18,0,6,6,1,0.6331272900920947
8,18,0,6,6,1,1.2410923305728905
8,18,0,6,6,1,0.7858147229255864
8,18,0,6,6,1,1.2578426547945694
8,18,0,6,6,1,0.958836435218212
8,18,0,6,6,1,0.969053964546774
8,18,0,6,6,1,0.9601658004560565
8,18,0,6,6,1,1.1029063898036708
8,18,0,6,6,1,1.358910583174496
8,18,0,6,6,1,1.2207166175569446
8,18,0,6,6,1,1.057270620720031
8,18,0,6,6,1,1.406256468568952
8,18,0,6,6,1,1.1674932641184232
8,18,0,6,6,1,1.138087345195482
8,18,0,6,6,1,1.2548327371257284
8,18,0,6,6,1,0.992551767989509
8,18,0,6,6,1,0.9430541660243129
8,18,0,6,6,1,0.96851031108657
8,18,0,6,6,1,1.22818808028983
8,18,0,6,6,1,1.2407526054111364
8,18,0,6,6,1,1.410291972316723
8,18,0,6,6,1,1.4003209286168519
8,18,0,6,6,1,1.367640768848603
8,18,0,6,6,1,0.8238574376237804
8,18,0,6,6,1,1.3565332975703157
8,18,0,6,6,1,1.3404785385589053
8,18,0,6,6,1,1.3764281979510928
8,18,0,6,6,1,1.2088109510474752
8,18,0,6,6,1,1.4123112180745145
8,18,0,6,6,1,0.924910726469598
8,18,0,6,6,1,1.284967498461167
8,18,0,6,6,1,0.38274721335097134
8,18,0,6,6,1,1.3912850173613442
8,18,0,6,6,1,1.1756795175705148
8,18,0,6,6,1,1.4103335092222944
8,18,0,6,6,1,1.2949967847698767
8,18,0,6,6,1,1.4122714698688223
8,18,0,6,6,1,1.4094430934379674
8,18,0,6,6,1,0.7006450962357561
8,18,0,6,6,1,1.4141930430857117
8,18,0,6,6,1,0.8194139453966506
8,18,0,6,6,1,0.8449325440699362
8,18,0,6,6,1,1.3078245694750885
8,18,0,6,6,1,1.0369473130038913
8,18,0,6,6,1,0.9103863566526476
8,18,0,6,6,1,1.398335004934984
8,18,0,6,6,1,1.0631091109261919
9,18,1,4,2,0,4.050663739516927e-15
9,18,1,4,2,0,2.422851918073442e-15
9,18,1,4,2,0,1.1112174890055485e-15
9,18,1,4,2,0,1.9213379280779473e-16
9,18,1,4,2,0,1.2856190735126552e-16
9,18,1,4,2,0,7.855470457106732e-16
9,18,1,4,2,0,0.0
9,18,1,4,2,0,6.439502106321256e-17
9,18,1,4,2,0,6.588722094056114e-15
9,18,1,4,2,0,1.2033629441629397e-15
9,18,1,4,2,0,5.862134104141815e-16
9,18,1,4,2,0,2.6506968787582206e-16
9,18,1,4,2,0,7.000202598867598e-15
9,18,1,4,2,0,1.800915338679309e-15
9,18,1,4,2,0,2.590526286858709e-15
9,18,1,4,2,0,9.157672567834593e-16
9,18,1,4,2,0,1.2103670681557536e-15
9,18,1,4,2,0,2.957937994649493e-17
9,18,1,4,2,0,3.353566697148484e-16
9,18,1,4,2,0,3.034666798560851e-15
9,18,1,4,2,0,6.880684178226318e-16
9,18,1,4,2,0,4.335682244537061e-16
9,18,1,4,2,0,5.1535192250404e-16
9,18,1,4,2,0,3.2566773567072117e-15
9,18,1,4,2,0,3.7805274380919754e-15
9,18,1,4,2,0,1.0759860413466761e-14
9,18,1,4,2,0,2.2697088781456036e-16
9,18,1,4,2,0,4.472921202924494e-16
9,18,1,4,2,0,8.341374295863256e-16
9,18,1,4,2,0,2.9352275832467823e-16
9,18,1,4,2,0,7.964908361777969e-16
9,18,1,4,2,0,6.113952547667354e-16
9,18,1,4,2,0,1.3279501502486395e-16
9,18,1,4,2,0,1.1678006620165462e-15
9,18,1,4,2,0,1.9900751026365178e-15
9,18,1,4,2,0,7.771793638087872e-16
9,18,1,4,2,0,7.676100993016647e-17
9,18,1,4,2,0,9.656394753517883e-16
9,18,1,4,2,0,8.722158663629962e-15
9,18,1,4,2,0,3.839118622463961e-16
9,18,1,4,2,0,7.252207538103226e-16
9,18,1,4,2,0,5.779399229192915e-15
9,18,1,4,2,1,0.8194421619822474
9,18,1,4,2,1,0.8207281456367606
9,18,1,4,2,1,0.8244373278576361
9,18,1,4,2,1,0.8524546295896009
9,18,1,4,2,1,0.8496440280199972
9,18,1,4,2,1,0.8679231179357206
9,18,1,4,2,1,0.6634330428702058
9,18,1,4,2,1,0.8085792779933024
9,18,1,4,2,1,0.983177920760515
9,18,1,4,2,1,0.6141218654389486
9,18,1,4,2,1,0.8251893705804753
9,18,1,4,2,1,1.1737300336961765
9,18,1,4,2,1,0.871979917571112
9,18,1,4,2,1,0.8310270881680971
9,18,1,4,2,1,0.8307168357523828
9,18,1,4,2,1,0.8768366424796831
9,18,1,4,2,1,0.8345327991461626
9,18,1,4,2,1,0.48359004455201166
9,18,1,4,2,1,0.6520223295865762
9,18,1,4,2,1,0.7935975680911302
9,18,1,4,2,1,0.8298657774738265
9,18,1,4,2,1,0.9180998152929215
9,18,1,4,2,1,0.8182957358759941
9,18,1,4,2,1,1.0020950600676795
9,18,1,4,2,1,0.8288917448634577
9,18,1,4,2,1,0.8739557678601354
9,18,1,4,2,1,0.21076746456633486
9,18,1,4,2,1,0.8640762973661785
9,18,1,4,2,1,1.1940643043908123
9,18,1,4,2,1,0.43071017824288055
9,18,1,4,2,1,0.8043060662232643
9,18,1,4,2,1,0.8225766518381828
9,18,1,4,2,1,0.4529031185020518
9,18,1,4,2,1,0.8206227060286027
9,18,1,4,2,1,0.847590376063125
9,18,1,4,2,1,0.9218285365149672
9,18,1,4,2,1,0.8670676053608221
9,18,1,4,2,1,0.8815032732187115
9,18,1,4,2,1,0.7957784828566093
9,18,1,4,2,1,1.1031611998128812
9,18,1,4,2,1,0.902531990290931
9,18,1,4,2,1,0.889757353817812
9,18,1,4,2,1,0.8283926754034034
9,18,1,4,2,1,0.8790517148628872
9,18,1,4,2,1,0.8576175058093188
9,18,1,4,2,1,1.4076626949934565
9,18,1,4,2,1,0.8298152943604432
9,18,1,4,2,1,0.8908572687314827
9,18,1,4,2,1,0.8094455696916059
9,18,1,4,2,1,0.8469290345161616
9,18,1,4,2,1,0.9350571120485122
9,18,1,4,2,1,0.8506976314536749
9,18,1,4,2,1,0.8201980368540336
9,18,1,4,2,1,0.4397371782376127
9,18,1,4,2,1,0.8708687955971952
9,18,1,4,2,1,0.8328597855703935
9,18,1,4,2,1,0.8319878962845197
9,18,1,4,2,1,0.8282193264925204
9,18,1,4,2,1,0.8292933548238678
9,18,1,4,2,1,0.8406751459310987
9,18,1,4,2,1,0.5279884982779555
9,18,1,4,2,1,0.8569809295988186
9,18,1,4,2,1,0.8251951263814206
9,18,1,4,2,1,0.9064226949808826
9,18,1,4,2,1,0.8286305705968832
9,18,1,4,2,1,1.0234283064189802
9,18,1,4,2,1,0.8331485315094467
9,18,1,4,2,1,0.8705389235576159
9,18,1,4,2,1,0.019731788750101613
9,18,1,4,2,1,0.8194382946491824
9,18,1,4,2,1,0.8343953328991575
9,18,1,4,2,1,1.1721199322727887
9,18,1,4,2,1,0.806064251540426
9,18,1,4,2,1,0.8293450687695711
9,18,1,4,2,1,0.4610377776120248
9,18,1,4,2,1,0.8276348346516009
9,18,1,4,2,1,0.8215594392655766
9,18,1,4,2,1,0.9283406989885578
9,18,1,4,2,1,0.8803757326487451
9,18,1,4,2,1,0.7452451001342055
9,18,1,4,2,1,0.8139641369935278
9,18,1,4,2,1,1.1258156274107844
9,18,1,4,2,1,0.9247947048564945
9,18,1,4,2,1,0.8714921361352989
10,18,1,4,3,0,7.239959654706408e-18
10,18,1,4,3,0,2.7759442368597466e-15
10,18,1,4,3,0,1.187306198116747e-15
10,18,1,4,3,0,2.9539754370200814e-15
10,18,1,4,3,0,1.8077344518510547e-16
10,18,1,4,3,0,1.5167229238975414e-16
10,18,1,4,3,0,5.420715812036383e-16
10,18,1,4,3,0,7.823194380099699e-16
10,18,1,4,3,0,2.4213406721077246e-15
10,18,1,4,3,0,5.888940644750946e-16
10,18,1,4,3,0,1.7905351873359818e-15
10,18,1,4,3,0,4.160236352995424e-16
10,18,1,4,3,0,1.078709365279791e-15
10,18,1,4,3,0,2.1097066059261696e-15
10,18,1,4,3,0,7.610683742935328e-16
10,18,1,4,3,0,5.805386903148437e-16
10,18,1,4,3,0,4.078464683654545e-16
10,18,1,4,3,0,1.1366812595461262e-15
10,18,1,4,3,0,1.1929739233738188e-14
10,18,1,4,3,0,8.496768306099557e-15
10,18,1,4,3,0,1.4045481683848559e-15
10,18,1,4,3,0,2.36230489360628e-15
10,18,1,4,3,0,4.9652474438727695e-15
10,18,1,4,3,0,4.190893059319268e-15
10,18,1,4,3,0,6.044926077469145e-15
10,18,1,4,3,0,1.5587118442372172e-15
10,18,1,4,3,0,4.613608848358727e-16
10,18,1,4,3,0,1.7697457571476703e-15
10,18,1,4,3,0,3.5964796815349445e-16
10,18,1,4,3,0,8.002986813466532e-16
10,18,1,4,3,0,1.0983515773108873e-15
10,18,1,4,3,0,1.1296908006444894e-14
10,18,1,4,3,0,6.28221736288527e-16
10,18,1,4,3,0,6.404216423256278e-16
10,18,1,4,3,0,4.9238126870154025e-15
10,18,1,4,3,0,3.8241069314819836e-15
10,18,1,4,3,0,3.334389771695296e-16
10,18,1,4,3,0,1.8331318949833222e-16
10,18,1,4,3,0,1.1710710255130353e-14
10,18,1,4,3,0,4.789010637570847e-15
10,18,1,4,3,0,5.534839514047632e-15
10,18,1,4,3,0,1.802888798082148e-15
10,18,1,4,3,1,0.7121600507116849
10,18,1,4,3,1,0.8023646687315366
10,18,1,4,3,1,0.7898833353828016
10,18,1,4,3,1,0.5752964290408443
10,18,1,4,3,1,0.3212933186354403
10,18,1,4,3,1,0.19388752796205416
10,18,1,4,3,1,0.3134614247627291
10,18,1,4,3,1,0.4536018157689392
10,18,1,4,3,1,1.4074915580190115
10,18,1,4,3,1,0.8109306492144155
10,18,1,4,3,1,0.8063059953334808
10,18,1,4,3,1,0.19387853247016779
10,18,1,4,3,1,1.1087752929642782
10,18,1,4,3,1,0.15261085058286555
10,18,1,4,3,1,0.2878524795091965
10,18,1,4,3,1,0.17308549520858674
10,18,1,4,3,1,0.07148618999302664
10,18,1,4,3,1,1.1951298312896437
10,18,1,4,3,1,1.1639206140826497
10,18,1,4,3,1,1.3990493551005656
10,18,1,4,3,1,1.2678530292606023
10,18,1,4,3,1,0.6083155966315367
10,18,1,4,3,1,0.7935603532322725
10,18,1,4,3,1,0.5758900451381515
10,18,1,4,3,1,0.16393222202777386
10,18,1,4,3,1,0.4505530390437693
10,18,1,4,3,1,0.42070083579226175
10,18,1,4,3,1,0.8168644027876425
10,18,1,4,3,1,1.3842758530278694
10,18,1,4,3,1,0.7387804539812901
10,18,1,4,3,1,1.1996009171459712
10,18,1,4,3,1,1.0345466316757168
10,18,1,4,3,1,0.29294950900218625
10,18,1,4,3,1,1.1245976916460123
10,18,1,4,3,1,1.168986082565829
10,18,1,4,3,1,0.6405987419262831
10,18,1,4,3,1,0.6262700384277706
10,18,1,4,3,1,0.23783003038429917
10,18,1,4,3,1,1.3963990005825415
10,18,1,4,3,1,0.17105157190871076
10,18,1,4,3,1,0.5099757158877966
10,18,1,4,3,1,0.5912501998216511
10,18,1,4,3,1,1.274053204737258
10,18,1,4,3,1,0.8580959905491925
10,18,1,4,3,1,1.3523154713590377
10,18,1,4,3,1,0.7710607881194026
10,18,1,4,3,1,1.2594573276198564
10,18,1,4,3,1,0.1454190676471921
10,18,1,4,3,1,0.29429356740139373
10,18,1,4,3,1,0.766865086483333
10,18,1,4,3,1,0.9013050742553349
10,18,1,4,3,1,0.7473253004728452
10,18,1,4,3,1,1.2251050841360596
10,18,1,4,3,1,0.19504676273583132
10,18,1,4,3,1,1.4087440981165464
10,18,1,4,3,1,1.4069226259875345
10,18,1,4,3,1,0.4331816450193803
10,18,1,4,3,1,1.3166555185729962
10,18,1,4,3,1,0.9322409919896008
10,18,1,4,3,1,1.237838336277318
10,18,1,4,3,1,1.1221713292878501
10,18,1,4,3,1,1.1237245578028725
10,18,1,4,3,1,0.2715815190965185
10,18,1,4,3,1,1.0128764150488287
10,18,1,4,3,1,0.7298489358538098
10,18,1,4,3,1,0.5157112727317908
10,18,1,4,3,1,0.27872805471713197
10,18,1,4,3,1,0.8447300560426724
10,18,1,4,3,1,0.7405083127241961
10,18,1,4,3,1,0.8917527680477442
10,18,1,4,3,1,0.9941222276852015
10,18,1,4,3,1,1.3110592134736094
10,18,1,4,3,1,1.394889794504422
10,18,1,4,3,1,1.155137342298916
10,18,1,4,3,1,1.2248361992469865
10,18,1,4,3,1,0.7158959123559737
10,18,1,4,3,1,0.8429665026592346
10,18,1,4,3,1,1.1385851420962145
10,18,1,4,3,1,1.3544927422429978
10,18,1,4,3,1,0.6565429133877402
10,18,1,4,3,1,1.3463889285011201
10,18,1,4,3,1,0.436816682830372
10,18,1,4,3,1,1.4115398257115535
10,18,1,4,3,1,0.5547517586356242
11,18,1,4,4,0,2.0813784698290024e-15
11,18,1,4,4,0,9.4176654569518e-16
11,18,1,4,4,0,3.8921147089722737e-16
11,18,1,4,4,0,2.605128172462933e-15
11,18,1,4,4,0,7.666920288766174e-16
11,18,1,4,4,0,3.874466550675835e-16
11,18,1,4,4,0,1.0120539513735157e-15
11,18,1,4,4,0,9.769641507712518e-16
11,18,1,4,4,0,1.2295318458551232e-15
11,18,1,4,4,0,9.507471543071687e-16
11,18,1,4,4,0,7.867889082150265e-16
11,18,1,4,4,0,1.900486880594405e-16
11,18,1,4,4,0,1.1710242899244132e-15
11,18,1,4,4,0,6.429096519522672e-16
11,18,1,4,4,0,1.0995265315666915e-15
11,18,1,4,4,0,5.223584594946259e-16
11,18,1,4,4,0,4.60836631034664e-16
11,18,1,4,4,0,4.006687104244128e-16
11,18,1,4,4,0,2.4747840358581647e-16
11,18,1,4,4,0,8.929363165887662e-15
11,18,1,4,4,0,5.933609371131756e-16
11,18,1,4,4,0,6.379963264070539e-16
11,18,1,4,4,0,1.1071300333748029e-15
11,18,1,4,4,0,6.772259208347898e-16
11,18,1,4,4,0,7.979485509913703e-16
11,18,1,4,4,0,7.944620887787498e-16
11,18,1,4,4,0,1.014627006837299e-15
11,18,1,4,4,0,7.892774769723497e-16
11,18,1,4,4,0,3.394298604355783e-16
11,18,1,4,4,0,5.734622195354392e-16
11,18,1,4,4,0,3.3641361883269714e-16
11,18,1,4,4,0,1.9806889600860407e-15
11,18,1,4,4,0,2.007127560818519e-16
11,18,1,4,4,0,5.464376569362477e-16
11,18,1,4,4,0,1.497242030130238e-15
11,18,1,4,4,0,2.365478858248103e-15
11,18,1,4,4,0,1.046634479533101e-15
11,18,1,4,4,0,8.930190184059131e-16
11,18,1,4,4,0,1.0201699679134426e-15
11,18,1,4,4,0,3.636955485404464e-15
11,18,1,4,4,0,4.644693796459013e-16
11,18,1,4,4,0,1.366546734141447e-15
11,18,1,4,4,1,0.6852249192273115
11,18,1,4,4,1,0.6423550255916577
11,18,1,4,4,1,0.7395087022611818
11,18,1,4,4,1,1.2923666307364505
11,18,1,4,4,1,0.741907682967724
11,18,1,4,4,1,1.4115591841832584
11,18,1,4,4,1,0.771803653176475
11,18,1,4,4,1,0.2148502942326045
11,18,1,4,4,1,1.0944831024881452
11,18,1,4,4,1,0.45442149998412773
11,18,1,4,4,1,0.6249374109010387
11,18,1,4,4,1,0.0908687470674269
11,18,1,4,4,1,0.6689656692340062
11,18,1,4,4,1,1.4140428396040496
11,18,1,4,4,1,0.8801595277155628
11,18,1,4,4,1,0.24650347106402168
11,18,1,4,4,1,0.49500904767573667
11,18,1,4,4,1,0.07964029522527045
11,18,1,4,4,1,0.4014910413875533
11,18,1,4,4,1,0.3568716166132517
11,18,1,4,4,1,0.8220855233172177
11,18,1,4,4,1,0.9800439988180789
11,18,1,4,4,1,0.5726959946177504
11,18,1,4,4,1,0.7518895439879059
11,18,1,4,4,1,0.04382297127916804
11,18,1,4,4,1,0.5870832433530985
11,18,1,4,4,1,0.3985887042503454
11,18,1,4,4,1,1.3367383775285298
11,18,1,4,4,1,0.38807516261749553
11,18,1,4,4,1,0.5181165021136254
11,18,1,4,4,1,0.3638437935325087
11,18,1,4,4,1,0.4444927045769473
11,18,1,4,4,1,0.5452964328226935
11,18,1,4,4,1,0.3506840345685141
11,18,1,4,4,1,0.5203570908452507
11,18,1,4,4,1,0.463257726873629
11,18,1,4,4,1,0.7124619563043719
11,18,1,4,4,1,0.39553458728502167
11,18,1,4,4,1,0.5783798652695734
11,18,1,4,4,1,0.9055163847184728
11,18,1,4,4,1,0.667397339973949
11,18,1,4,4,1,0.9456098937906763
11,18,1,4,4,1,0.7418683828768832
11,18,1,4,4,1,1.2567619292233292
11,18,1,4,4,1,0.6754536489017561
11,18,1,4,4,1,0.2539959609786544
11,18,1,4,4,1,0.6608786057125202
11,18,1,4,4,1,0.3816802536521717
11,18,1,4,4,1,0.9573421428380912
11,18,1,4,4,1,1.3442309610156271
11,18,1,4,4,1,1.3548853428914238
11,18,1,4,4,1,0.740157531483993
11,18,1,4,4,1,0.9356438745928984
11,18,1,4,4,1,1.2941291962397143
11,18,1,4,4,1,0.778951492349645
11,18,1,4,4,1,1.3747795439650692
11,18,1,4,4,1,1.2021379837133772
11,18,1,4,4,1,1.155715136834194
11,18,1,4,4,1,0.997684867797005
11,18,1,4,4,1,0.27022047224759227
11,18,1,4,4,1,0.7060308905467491
11,18,1,4,4,1,0.22976541269216724
11,18,1,4,4,1,0.271241360397308
11,18,1,4,4,1,1.413988037552818
11,18,1,4,4,1,1.0078242830930515
11,18,1,4,4,1,1.3729998557388263
11,18,1,4,4,1,0.9843007747242521
11,18,1,4,4,1,0.7628975991126002
11,18,1,4,4,1,0.6043666957217944
11,18,1,4,4,1,0.8843396777505014
11,18,1,4,4,1,0.36509011754355736
11,18,1,4,4,1,1.0831885373858579
11,18,1,4,4,1,1.1372195078053227
11,18,1,4,4,1,0.6490999766128964
11,18,1,4,4,1,0.7359572488328646
11,18,1,4,4,1,1.3172953800616185
11,18,1,4,4,1,0.3637688919083411
11,18,1,4,4,1,1.4105422070182194
11,18,1,4,4,1,1.320736625589217
11,18,1,4,4,1,0.6969301898890473
11,18,1,4,4,1,0.9388416656014312
11,18,1,4,4,1,1.3965622732480216
11,18,1,4,4,1,1.0715209098472365
11,18,1,4,4,1,1.4099088382964189
12,18,1,5,2,0,1.399650336936461e-15
12,18,1,5,2,0,4.333479395749534e-15
12,18,1,5,2,0,2.2719449812555667e-15
12,18,1,5,2,0,1.8074257321585088e-16
12,18,1,5,2,0,1.0949775142851379e-16
12,18,1,5,2,0,2.1538036556090524e-17
12,18,1,5,2,0,1.3739836886814064e-15
12,18,1,5,2,0,5.188922036632652e-16
12,18,1,5,2,0,2.532914830847432e-14
12,18,1,5,2,0,9.872312043655798e-16
12,18,1,5,2,0,2.1833248854107801e-16
12,18,1,5,2,0,1.989253928124718e-16
12,18,1,5,2,0,1.3131281984827661e-15
12,18,1,5,2,0,2.460520805247412e-16
12,18,1,5,2,0,2.462918659130613e-16
12,18,1,5,2,0,2.4865111282988817e-16
12,18,1,5,2,0,6.8797535064020405e-16
12,18,1,5,2,0,6.586433686416588e-16
12,18,1,5,2,0,6.753861231581642e-15
12,18,1,5,2,0,7.273522587584873e-16
12,18,1,5,2,0,1.2978765119454573e-16
12,18,1,5,2,0,1.258360566997222e-15
12,18,1,5,2,0,1.4555634075251987e-15
12,18,1,5,2,0,3.6656192808223766e-16
12,18,1,5,2,0,3.236252208455378e-15
12,18,1,5,2,0,8.78053331208565e-16
12,18,1,5,2,0,7.02073347222489e-16
12,18,1,5,2,0,2.3243880478043164e-15
12,18,1,5,2,0,1.6412079074268265e-15
12,18,1,5,2,0,1.215967975346226e-15
12,18,1,5,2,0,1.830791507324132e-15
12,18,1,5,2,0,6.779101374096863e-15
12,18,1,5,2,0,1.0220957444331113e-16
12,18,1,5,2,0,4.680227393206454e-16
12,18,1,5,2,0,1.4905767416433956e-14
12,18,1,5,2,0,5.069206237931667e-16
12,18,1,5,2,0,2.702004978842574e-16
12,18,1,5,2,0,4.785911887442164e-16
12,18,1,5,2,0,3.0014143994035403e-15
12,18,1,5,2,0,1.7922526356326784e-16
12,18,1,5,2,0,1.9577430686045026e-16
12,18,1,5,2,0,2.498741061351898e-15
12,18,1,5,2,1,1.3610106310024508
12,18,1,5,2,1,0.36401965584393686
12,18,1,5,2,1,0.9107380391587492
12,18,1,5,2,1,0.25629307776981286
12,18,1,5,2,1,0.20722989623391816
12,18,1,5,2,1,0.013594876896039523
12,18,1,5,2,1,0.884985031577896
12,18,1,5,2,1,0.370168734276211
12,18,1,5,2,1,1.0186041229971543
12,18,1,5,2,1,0.37098347091342093
12,18,1,5,2,1,0.6770554192584196
12,18,1,5,2,1,0.06802189819185331
12,18,1,5,2,1,1.0664823802045051
12,18,1,5,2,1,0.11800472954152888
12,18,1,5,2,1,0.19713767420663095
12,18,1,5,2,1,0.04615070570257736
12,18,1,5,2,1,0.45946829087861746
12,18,1,5,2,1,0.054716221146075744
12,18,1,5,2,1,0.004384362606902991
12,18,1,5,2,1,0.03145329432408008
12,18,1,5,2,1,0.07932241657531254
12,18,1,5,2,1,0.337606831574264
12,18,1,5,2,1,0.12376831071670368
12,18,1,5,2,1,0.3069392713587477
12,18,1,5,2,1,0.010160514472078884
12,18,1,5,2,1,0.4428823338920769
12,18,1,5,2,1,1.4027664827907407
12,18,1,5,2,1,0.28217008928534487
12,18,1,5,2,1,0.48039854846583935
12,18,1,5,2,1,1.071120288140978
12,18,1,5,2,1,0.4308779279756237
12,18,1,5,2,1,0.14277470867815323
12,18,1,5,2,1,1.2673747973214438
12,18,1,5,2,1,0.14001989968291328
12,18,1,5,2,1,0.12232075847302762
12,18,1,5,2,1,0.47698674000802643
12,18,1,5,2,1,0.3714031020938799
12,18,1,5,2,1,0.07433211451479113
12,18,1,5,2,1,1.1538110986364076
12,18,1,5,2,1,1.1489525392647224
12,18,1,5,2,1,0.12332283744117645
12,18,1,5,2,1,0.20164560470117135
12,18,1,5,2,1,0.7129641572557317
12,18,1,5,2,1,0.8577723978748022
12,18,1,5,2,1,0.9040723020478935
12,18,1,5,2,1,0.5524551379001719
12,18,1,5,2,1,0.10689658701532286
12,18,1,5,2,1,0.43071432766254963
12,18,1,5,2,1,1.2037265523351977
12,18,1,5,2,1,0.19501321924229653
12,18,1,5,2,1,0.9196145187147462
12,18,1,5,2,1,0.03494521450239176
12,18,1,5,2,1,0.8755439370004174
12,18,1,5,2,1,1.2648452432401927
12,18,1,5,2,1,1.057049525145514
12,18,1,5,2,1,0.14875494201164835
12,18,1,5,2,1,0.22135913728461726
12,18,1,5,2,1,0.22101836781518866
12,18,1,5,2,1,0.15462786918410118
12,18,1,5,2,1,0.05001158762415809
12,18,1,5,2,1,0.0459256066236971
12,18,1,5,2,1,0.02423786237530395
12,18,1,5,2,1,1.3909322621477829
12,18,1,5,2,1,0.7821158477426422
12,18,1,5,2,1,1.2312086627974186
12,18,1,5,2,1,0.19812231375444353
12,18,1,5,2,1,0.13829697715307793
12,18,1,5,2,1,0.30833095578198544
12,18,1,5,2,1,0.2872547357885872
12,18,1,5,2,1,0.6693599524337537
12,18,1,5,2,1,0.6362968111373696
12,18,1,5,2,1,0.8383208463626929
12,18,1,5,2,1,0.44419999561794665
12,18,1,5,2,1,0.08801439887909925
12,18,1,5,2,1,1.2209727247222393
12,18,1,5,2,1,0.2999220929720882
12,18,1,5,2,1,0.15941951829758733
12,18,1,5,2,1,0.49193375246547183
12,18,1,5,2,1,0.14721275517559632
12,18,1,5,2,1,0.020217542375295255
12,18,1,5,2,1,0.20664298505204565
12,18,1,5,2,1,1.0167507338700879
12,18,1,5,2,1,1.29601008172108
12,18,1,5,2,1,0.02722167619818207
13,18,1,5,3,0,1.6696004473292158e-15
13,18,1,5,3,0,1.7067200033262605e-15
13,18,1,5,3,0,8.18058503632793e-16
13,18,1,5,3,0,2.275837812389883e-15
13,18,1,5,3,0,1.1142470073146665e-15
13,18,1,5,3,0,5.890909052076763e-17
13,18,1,5,3,0,3.1096697549272105e-16
13,18,1,5,3,0,1.0434892177882248e-16
13,18,1,5,3,0,6.8330865018243045e-15
13,18,1,5,3,0,3.887451620767263e-16
13,18,1,5,3,0,3.4833739377448593e-16
13,18,1,5,3,0,2.9176443532211313e-16
13,18,1,5,3,0,7.253167806826991e-16
13,18,1,5,3,0,2.0605755458809632e-15
13,18,1,5,3,0,2.8472440783198863e-16
13,18,1,5,3,0,1.79509526562449e-16
13,18,1,5,3,0,1.6904549099079476e-15
13,18,1,5,3,0,1.0070520388991236e-15
13,18,1,5,3,0,1.192831826543593e-15
13,18,1,5,3,0,6.298358121336409e-16
13,18,1,5,3,0,2.329449959859767e-15
13,18,1,5,3,0,2.182761065237649e-15
13,18,1,5,3,0,1.4687877534205606e-15
13,18,1,5,3,0,2.964556486235237e-15
13,18,1,5,3,0,2.5206585576630464e-16
13,18,1,5,3,0,2.2625713091488204e-15
13,18,1,5,3,0,3.497443115576421e-16
13,18,1,5,3,0,3.364096622125459e-15
13,18,1,5,3,0,4.903475149418721e-15
13,18,1,5,3,0,2.826086550103444e-15
13,18,1,5,3,0,2.327162484397052e-16
13,18,1,5,3,0,3.3096073905809687e-15
13,18,1,5,3,0,1.674491380223324e-16
13,18,1,5,3,0,6.844487920965496e-16
13,18,1,5,3,0,1.963903415529529e-15
13,18,1,5,3,0,2.4900019736933275e-15
13,18,1,5,3,0,1.9813524220171084e-15
13,18,1,5,3,0,5.862715070124815e-16
13,18,1,5,3,0,1.3996983421641154e-16
13,18,1,5,3,0,2.1355617662454236e-15
13,18,1,5,3,0,7.688626572489229e-16
13,18,1,5,3,0,6.194541533436397e-15
13,18,1,5,3,1,0.9049706945498693
13,18,1,5,3,1,0.7036429463582691
13,18,1,5,3,1,0.14425237735485685
13,18,1,5,3,1,1.1417862696744534
13,18,1,5,3,1,0.21072756639265067
13,18,1,5,3,1,0.2914336313194505
13,18,1,5,3,1,0.1536215464440261
13,18,1,5,3,1,0.8076817572445423
13,18,1,5,3,1,0.24818604012392437
13,18,1,5,3,1,0.6226570935588046
13,18,1,5,3,1,0.05978665004539086
13,18,1,5,3,1,0.4747375352036779
13,18,1,5,3,1,0.9254856930087901
13,18,1,5,3,1,0.9004279453675375
13,18,1,5,3,1,0.6756139517263291
13,18,1,5,3,1,0.6964891587973794
13,18,1,5,3,1,1.4091732811848567
13,18,1,5,3,1,0.1699329708495599
13,18,1,5,3,1,1.2577738687259168
13,18,1,5,3,1,0.8654232607060915
13,18,1,5,3,1,0.4512542751904381
13,18,1,5,3,1,0.49428525722717476
13,18,1,5,3,1,0.19805339577900694
13,18,1,5,3,1,0.658165023147366
13,18,1,5,3,1,0.12867362492847328
13,18,1,5,3,1,0.8189834251770692
13,18,1,5,3,1,0.9778877695336925
13,18,1,5,3,1,0.4308989542666445
13,18,1,5,3,1,1.2335066171423714
13,18,1,5,3,1,0.6825278560990625
13,18,1,5,3,1,1.3675105393105733
13,18,1,5,3,1,0.12425661485153562
13,18,1,5,3,1,0.42911566841307197
13,18,1,5,3,1,0.09389537951692406
13,18,1,5,3,1,0.8088032789943039
13,18,1,5,3,1,0.6247875523366285
13,18,1,5,3,1,0.9801649451922831
13,18,1,5,3,1,0.1549214182923681
13,18,1,5,3,1,0.06872299333428693
13,18,1,5,3,1,0.835558103167662
13,18,1,5,3,1,0.43386691697052887
13,18,1,5,3,1,1.3818671117371497
13,18,1,5,3,1,0.7121477782649969
13,18,1,5,3,1,1.1524236582167744
13,18,1,5,3,1,1.1513580504547898
13,18,1,5,3,1,1.412617525651657
13,18,1,5,3,1,0.039165200070626745
13,18,1,5,3,1,1.2893524660005895
13,18,1,5,3,1,0.48066154344774537
13,18,1,5,3,1,0.4409473942842782
13,18,1,5,3,1,0.10531468914383421
13,18,1,5,3,1,0.8920657064322887
13,18,1,5,3,1,0.6959817985925162
13,18,1,5,3,1,1.3949642119883476
13,18,1,5,3,1,1.2644654053887807
13,18,1,5,3,1,1.2084499064420742
13,18,1,5,3,1,1.2745232163992803
13,18,1,5,3,1,0.43847316919055146
13,18,1,5,3,1,1.3854630526022884
13,18,1,5,3,1,1.3979712553186072
13,18,1,5,3,1,1.3983749748039804
13,18,1,5,3,1,1.24439003734821
13,18,1,5,3,1,0.6387102844939385
13,18,1,5,3,1,1.2525856248957004
13,18,1,5,3,1,1.2330701681930205
13,18,1,5,3,1,1.323584833312925
13,18,1,5,3,1,0.8150865564228427
13,18,1,5,3,1,1.145551704598573
13,18,1,5,3,1,0.8279024744624562
13,18,1,5,3,1,1.30106574943854
13,18,1,5,3,1,1.4051389354016948
13,18,1,5,3,1,1.401455130420175
13,18,1,5,3,1,1.3202645560922825
13,18,1,5,3,1,0.6813639524698495
13,18,1,5,3,1,1.3324035447663194
13,18,1,5,3,1,0.16703597526845387
13,18,1,5,3,1,1.4138596646028145
13,18,1,5,3,1,1.4138991860359085
13,18,1,5,3,1,1.3641259600203364
13,18,1,5,3,1,0.7704366015794101
13,18,1,5,3,1,0.46732085859069833
13,18,1,5,3,1,1.3304480479942025
13,18,1,5,3,1,0.67677537740129
13,18,1,5,3,1,1.2105761121124423
14,18,1,5,5,0,4.0765663556539097e-16
14,18,1,5,5,0,3.304533939879835e-15
14,18,1,5,5,0,3.9278533928622196e-15
14,18,1,5,5,0,1.8646502892703447e-15
14,18,1,5,5,0,1.4893303353093848e-15
14,18,1,5,5,0,1.0518633388982328e-15
14,18,1,5,5,0,9.243871453734958e-16
14,18,1,5,5,0,1.829450237657704e-16
14,18,1,5,5,0,3.883656630492867e-16
14,18,1,5,5,0,7.306243634913176e-16
14,18,1,5,5,0,1.0520212177543403e-15
14,18,1,5,5,0,4.3037219623700867e-16
14,18,1,5,5,0,7.752578580345129e-16
14,18,1,5,5,0,7.044555259803098e-15
14,18,1,5,5,0,4.7407041406865805e-16
14,18,1,5,5,0,1.500368554401492e-15
14,18,1,5,5,0,2.5073126262847748e-15
14,18,1,5,5,0,5.280235563569974e-15
14,18,1,5,5,0,9.671201831362036e-15
14,18,1,5,5,0,2.637367938323705e-15
14,18,1,5,5,0,1.5502054633313202e-15
14,18,1,5,5,0,1.642864606027321e-15
14,18,1,5,5,0,1.398807476698783e-15
14,18,1,5,5,0,6.7514876125800114e-15
14,18,1,5,5,0,9.773894685932385e-15
14,18,1,5,5,0,3.4063713677865047e-16
14,18,1,5,5,0,3.278822932688828e-16
14,18,1,5,5,0,2.2698530626984824e-15
14,18,1,5,5,0,7.72470561764057e-16
14,18,1,5,5,0,1.2643136785135296e-15
14,18,1,5,5,0,2.8158638936063727e-15
14,18,1,5,5,0,2.4484118911610845e-15
14,18,1,5,5,0,5.737700420568981e-16
14,18,1,5,5,0,8.80177380611591e-17
14,18,1,5,5,0,1.3238869024161313e-15
14,18,1,5,5,0,2.9209633658092027e-15
14,18,1,5,5,0,5.28685275426968e-15
14,18,1,5,5,0,1.7247766047233427e-15
14,18,1,5,5,0,2.663166746298388e-15
14,18,1,5,5,0,4.124927419338117e-15
14,18,1,5,5,0,2.3821370005624742e-15
14,18,1,5,5,0,6.879852180872152e-15
14,18,1,5,5,1,0.3173561617757705
14,18,1,5,5,1,1.2417373518156392
14,18,1,5,5,1,1.0128004124560848
14,18,1,5,5,1,1.4141908602117286
14,18,1,5,5,1,0.2851418752116002
14,18,1,5,5,1,1.2818898856967027
14,18,1,5,5,1,0.571703660066812
14,18,1,5,5,1,0.25864437320918005
14,18,1,5,5,1,0.34269550046588215
14,18,1,5,5,1,0.6561771423316913
14,18,1,5,5,1,0.46960964992703924
14,18,1,5,5,1,0.408691999483039
14,18,1,5,5,1,0.39773092537407234
14,18,1,5,5,1,1.3591608025093007
14,18,1,5,5,1,0.405882599161644
14,18,1,5,5,1,0.6926165403180174
14,18,1,5,5,1,1.4106760483970568
14,18,1,5,5,1,1.3878754644905256
14,18,1,5,5,1,1.3312023364083305
14,18,1,5,5,1,1.0722625578808298
14,18,1,5,5,1,0.2936724655016596
14,18,1,5,5,1,0.5179930255298005
14,18,1,5,5,1,0.7070451817352963
14,18,1,5,5,1,0.7022653509156362
14,18,1,5,5,1,0.8706892895721948
14,18,1,5,5,1,0.7941462072760574
14,18,1,5,5,1,0.1302899246919534
14,18,1,5,5,1,0.3473167484160128
14,18,1,5,5,1,1.0402959051217606
14,18,1,5,5,1,1.1825705051300421
14,18,1,5,5,1,0.3188472943007807
14,18,1,5,5,1,0.6010385322064359
14,18,1,5,5,1,0.7875202592429915
14,18,1,5,5,1,0.0964177618627303
14,18,1,5,5,1,0.38033550860311033
14,18,1,5,5,1,0.2334686178969283
14,18,1,5,5,1,1.0608594480288565
14,18,1,5,5,1,0.8211070373435662
14,18,1,5,5,1,0.6982029532101903
14,18,1,5,5,1,1.1155796842175743
14,18,1,5,5,1,0.694497252231956
14,18,1,5,5,1,0.22794833416875498
14,18,1,5,5,1,0.6465084348466469
14,18,1,5,5,1,1.2238058057110253
14,18,1,5,5,1,1.0391297071224386
14,18,1,5,5,1,1.3754684768082404
14,18,1,5,5,1,0.3670276120154162
14,18,1,5,5,1,1.4141331541522058
14,18,1,5,5,1,1.3475864049535868
14,18,1,5,5,1,1.1418161445286663
14,18,1,5,5,1,0.9757921866606104
14,18,1,5,5,1,1.096131925643879
14,18,1,5,5,1,1.3178547676844308
14,18,1,5,5,1,0.9082103760569195
14,18,1,5,5,1,0.7725682090733683
14,18,1,5,5,1,1.2988294842954315
14,18,1,5,5,1,0.4558047173423549
14,18,1,5,5,1,1.3100195686520173
14,18,1,5,5,1,1.3703734058328518
14,18,1,5,5,1,1.364925205561813
14,18,1,5,5,1,1.128230437214571
14,18,1,5,5,1,1.4141617830409872
14,18,1,5,5,1,0.6782365027519875
14,18,1,5,5,1,0.9400074672982951
14,18,1,5,5,1,1.3661727386460927
14,18,1,5,5,1,0.6922199514393468
14,18,1,5,5,1,1.0518757166685078
14,18,1,5,5,1,0.8121823313160446
14,18,1,5,5,1,1.2658336677474828
14,18,1,5,5,1,1.4121657454709378
14,18,1,5,5,1,0.8559634161357002
14,18,1,5,5,1,1.4097422015327599
14,18,1,5,5,1,1.4059749585700618
14,18,1,5,5,1,1.4139903359054513
14,18,1,5,5,1,1.4128508234410044
14,18,1,5,5,1,0.9600546950086458
14,18,1,5,5,1,0.7951311988751802
14,18,1,5,5,1,1.3632870249858606
14,18,1,5,5,1,0.6158350839081661
14,18,1,5,5,1,0.8305770831549001
14,18,1,5,5,1,1.2381761546567962
14,18,1,5,5,1,1.190506803072597
14,18,1,5,5,1,1.0961565233811248
14,18,1,5,5,1,0.2750846060489794
15,18,1,6,2,0,3.2092101799213094e-16
15,18,1,6,2,0,1.700424464561859e-15
15,18,1,6,2,0,1.3298464525626659e-15
15,18,1,6,2,0,0.0
15,18,1,6,2,0,2.002101300987875e-17
15,18,1,6,2,0,2.0231713751520589e-16
15,18,1,6,2,0,0.0
15,18,1,6,2,0,3.49287768842495e-17
15,18,1,6,2,0,8.875620215394449e-15
15,18,1,6,2,0,1.1622230346063304e-15
15,18,1,6,2,0,2.5795141263324847e-15
15,18,1,6,2,0,6.89554938854429e-17
15,18,1,6,2,0,1.850650005274015e-15
15,18,1,6,2,0,5.635989476701758e-15
15,18,1,6,2,0,1.152845448578409e-15
15,18,1,6,2,0,4.1963010857610755e-16
15,18,1,6,2,0,2.0511869377377373e-15
15,18,1,6,2,0,3.128484647056829e-15
15,18,1,6,2,0,4.2032767853403585e-14
15,18,1,6,2,0,6.699193190912203e-15
15,18,1,6,2,0,1.024453585954077e-15
15,18,1,6,2,0,4.067176084482881e-16
15,18,1,6,2,0,1.5353766262486036e-15
15,18,1,6,2,0,2.686769947263651e-16
15,18,1,6,2,0,4.0031503894066846e-15
15,18,1,6,2,0,2.3005811021069112e-15
15,18,1,6,2,0,7.540186678283063e-16
15,18,1,6,2,0,3.5063666031340687e-15
15,18,1,6,2,0,1.5137576236917097e-15
15,18,1,6,2,0,1.0336732609723142e-15
15,18,1,6,2,0,3.5585879461657307e-16
15,18,1,6,2,0,1.8542054548738385e-15
15,18,1,6,2,0,7.48444596930721e-16
15,18,1,6,2,0,9.140833189013473e-14
15,18,1,6,2,0,4.5146213347054265e-15
15,18,1,6,2,0,1.2838330542535346e-14
15,18,1,6,2,0,9.026521447037666e-16
15,18,1,6,2,0,4.419611680296722e-15
15,18,1,6,2,0,4.546558170275294e-16
15,18,1,6,2,0,1.807961825834008e-15
15,18,1,6,2,0,1.95759284604255e-15
15,18,1,6,2,0,6.3481762354555315e-16
15,18,1,6,2,1,0.6004049027628603
15,18,1,6,2,1,0.9403568191318789
15,18,1,6,2,1,0.13024295900439348
15,18,1,6,2,1,0.054690512447041414
15,18,1,6,2,1,0.36288858162282805
15,18,1,6,2,1,0.7256221958427393
15,18,1,6,2,1,0.34491770225149593
15,18,1,6,2,1,0.3362062273166997
15,18,1,6,2,1,0.24611311964033442
15,18,1,6,2,1,0.295451409120711
15,18,1,6,2,1,0.144289295909071
15,18,1,6,2,1,0.18621190409384492
15,18,1,6,2,1,0.8114208305488744
15,18,1,6,2,1,0.2712541010304878
15,18,1,6,2,1,0.4235190708192984
15,18,1,6,2,1,0.34023287405159847
15,18,1,6,2,1,0.4541763924493386
15,18,1,6,2,1,0.1557916732031266
15,18,1,6,2,1,0.09777323588802224
15,18,1,6,2,1,0.050998096439413526
15,18,1,6,2,1,1.0474280103573168
15,18,1,6,2,1,0.3464720922886812
15,18,1,6,2,1,1.062086093012443
15,18,1,6,2,1,0.04343096575889181
15,18,1,6,2,1,0.052961856568445466
15,18,1,6,2,1,0.43258019630080147
15,18,1,6,2,1,0.6916902426944449
15,18,1,6,2,1,1.4026814883088072
15,18,1,6,2,1,0.2548586814943813
15,18,1,6,2,1,1.3962308709888485
15,18,1,6,2,1,0.26064715403209743
15,18,1,6,2,1,0.1733029225239335
15,18,1,6,2,1,1.3556276992293705
15,18,1,6,2,1,0.5028353275521068
15,18,1,6,2,1,0.8030666980334624
15,18,1,6,2,1,0.46599963328804905
15,18,1,6,2,1,0.06918683488046161
15,18,1,6,2,1,0.9925624457330812
15,18,1,6,2,1,0.6980164014917306
15,18,1,6,2,1,0.5780928090429612
15,18,1,6,2,1,1.3752139596460908
15,18,1,6,2,1,0.11093167942984918
15,18,1,6,2,1,0.7770685962025983
15,18,1,6,2,1,1.3064162563462693
15,18,1,6,2,1,0.9310689424708783
15,18,1,6,2,1,0.8645402796449839
15,18,1,6,2,1,0.8605119294372813
15,18,1,6,2,1,0.7960973208866426
15,18,1,6,2,1,1.2304779886129555
15,18,1,6,2,1,1.3423572965198514
15,18,1,6,2,1,0.2184872843261911
15,18,1,6,2,1,0.5512572248950734
15,18,1,6,2,1,0.20766997779891463
15,18,1,6,2,1,1.4139234867915935
15,18,1,6,2,1,1.413954211013007
15,18,1,6,2,1,0.9486274095944064
15,18,1,6,2,1,0.35077437071029766
15,18,1,6,2,1,1.4060718635771865
15,18,1,6,2,1,0.7948256722157523
15,18,1,6,2,1,0.704283808375856
15,18,1,6,2,1,0.08022354175966669
15,18,1,6,2,1,0.007824394803813046
15,18,1,6,2,1,1.2903334996045221
15,18,1,6,2,1,1.405453422427359
15,18,1,6,2,1,1.3105946848667462
15,18,1,6,2,1,0.683671868281264
15,18,1,6,2,1,0.17619904304409856
15,18,1,6,2,1,0.7834751962788876
15,18,1,6,2,1,1.1113602480230147
15,18,1,6,2,1,0.7135145329382954
15,18,1,6,2,1,0.4360648189558483
15,18,1,6,2,1,0.968618901437079
15,18,1,6,2,1,1.193345120781876
15,18,1,6,2,1,1.4136288636838021
15,18,1,6,2,1,1.3680652397037623
15,18,1,6,2,1,1.2741927897575993
15,18,1,6,2,1,0.9370765053045685
15,18,1,6,2,1,0.7307312087886583
15,18,1,6,2,1,0.9246127872056737
15,18,1,6,2,1,1.359364559846669
15,18,1,6,2,1,0.9759979395637688
15,18,1,6,2,1,0.3526576851818002
15,18,1,6,2,1,1.3001948289296075
15,18,1,6,2,1,0.7258692998156642
16,18,1,6,3,0,4.063683507782213e-15
16,18,1,6,3,0,1.4557689687259695e-15
16,18,1,6,3,0,4.361376148415882e-15
16,18,1,6,3,0,2.4077039220288518e-15
16,18,1,6,3,0,4.599345685677571e-15
16,18,1,6,3,0,1.6090638233768517e-15
16,18,1,6,3,0,1.6237493463639068e-16
16,18,1,6,3,0,7.489141559582104e-16
16,18,1,6,3,0,1.142293246654007e-14
16,18,1,6,3,0,1.2760406464769677e-16
16,18,1,6,3,0,3.045219997363781e-15
16,18,1,6,3,0,3.552578745907016e-16
16,18,1,6,3,0,8.192033447159523e-16
16,18,1,6,3,0,1.1288487780898853e-14
16,18,1,6,3,0,1.1368413461943434e-15
16,18,1,6,3,0,3.4109950245941907e-15
16,18,1,6,3,0,1.6711863217722714e-15
16,18,1,6,3,0,1.038783065367369e-14
16,18,1,6,3,0,1.571623428254221e-14
16,18,1,6,3,0,5.1796802307660105e-15
16,18,1,6,3,0,2.1565220782029364e-15
16,18,1,6,3,0,6.303131129310482e-15
16,18,1,6,3,0,2.0692491133591792e-16
16,18,1,6,3,0,2.1268234235478047e-14
16,18,1,6,3,0,3.197830239487191e-14
16,18,1,6,3,0,7.2343766532998555e-16
16,18,1,6,3,0,5.384938315341142e-17
16,18,1,6,3,0,1.3629439586931721e-15
16,18,1,6,3,0,1.706965026826148e-15
16,18,1,6,3,0,1.8684324387787142e-16
16,18,1,6,3,0,7.778301024097933e-16
16,18,1,6,3,0,2.339573095631193e-15
16,18,1,6,3,0,1.0825978643401278e-15
16,18,1,6,3,0,3.2096309301624254e-16
16,18,1,6,3,0,1.1444593722051283e-15
16,18,1,6,3,0,3.5492704093805384e-15
16,18,1,6,3,0,9.210749158592714e-16
16,18,1,6,3,0,1.1265783296268252e-14
16,18,1,6,3,0,4.019518801506068e-15
16,18,1,6,3,0,6.0208137078156625e-15
16,18,1,6,3,0,4.189259173944199e-15
16,18,1,6,3,0,3.992028095866497e-15
16,18,1,6,3,1,1.2608268216440217
16,18,1,6,3,1,1.0105782135857633
16,18,1,6,3,1,0.10396657067885108
16,18,1,6,3,1,0.17295165571482057
16,18,1,6,3,1,0.2256855744230272
16,18,1,6,3,1,1.1179044458251859
16,18,1,6,3,1,0.39904312758598925
16,18,1,6,3,1,0.08857182486248173
16,18,1,6,3,1,1.1885550160510738
16,18,1,6,3,1,0.6285301553987284
16,18,1,6,3,1,0.18031256238492077
16,18,1,6,3,1,0.1929501480204186
16,18,1,6,3,1,0.2063884030041
16,18,1,6,3,1,1.3427382816830082
16,18,1,6,3,1,0.2631911047513419
16,18,1,6,3,1,1.3220915977891863
16,18,1,6,3,1,0.467436131867703
16,18,1,6,3,1,0.9176138284431626
16,18,1,6,3,1,1.3269591551618578
16,18,1,6,3,1,0.9690795163814454
16,18,1,6,3,1,0.4167952084672116
16,18,1,6,3,1,0.4787579844268637
16,18,1,6,3,1,0.3081827621797699
16,18,1,6,3,1,1.300811969918588
16,18,1,6,3,1,0.921812788147887
16,18,1,6,3,1,0.15107931485430265
16,18,1,6,3,1,0.39178986552515854
16,18,1,6,3,1,0.3268998530257832
16,18,1,6,3,1,0.4528179910256284
16,18,1,6,3,1,1.288293933899886
16,18,1,6,3,1,0.12487110101876378
16,18,1,6,3,1,0.07997381179560839
16,18,1,6,3,1,0.29050082007195627
16,18,1,6,3,1,0.11820083710501665
16,18,1,6,3,1,0.7692737846706926
16,18,1,6,3,1,1.4120347085347111
16,18,1,6,3,1,0.4829174849849908
16,18,1,6,3,1,1.3467052547264524
16,18,1,6,3,1,0.7124277167600819
16,18,1,6,3,1,1.0058809857628177
16,18,1,6,3,1,0.6281977267271726
16,18,1,6,3,1,0.6561919391786841
16,18,1,6,3,1,0.16212432650197323
16,18,1,6,3,1,1.4046974854382988
16,18,1,6,3,1,0.9147481328435484
16,18,1,6,3,1,0.7353202955016481
16,18,1,6,3,1,0.2849241749089153
16,18,1,6,3,1,1.4141217645164461
16,18,1,6,3,1,1.1680019386404492
16,18,1,6,3,1,1.3649844249545862
16,18,1,6,3,1,0.7591923646168671
16,18,1,6,3,1,1.4088762450999868
16,18,1,6,3,1,0.9480146501768812
16,18,1,6,3,1,1.1929910252699476
16,18,1,6,3,1,1.227834652374715
16,18,1,6,3,1,1.2698836460712821
16,18,1,6,3,1,0.19366847576253907
16,18,1,6,3,1,1.293093208399268
16,18,1,6,3,1,1.2253692353742585
16,18,1,6,3,1,0.9585797609854005
16,18,1,6,3,1,1.389641826422507
16,18,1,6,3,1,0.9911055459604269
16,18,1,6,3,1,0.14006480435745808
16,18,1,6,3,1,1.407546877745655
16,18,1,6,3,1,1.3552979595284216
16,18,1,6,3,1,1.361174321161054
16,18,1,6,3,1,0.9640151731789303
16,18,1,6,3,1,1.4140131730717374
16,18,1,6,3,1,1.1776576121199323
16,18,1,6,3,1,0.9997107026992247
16,18,1,6,3,1,1.1230836935396828
16,18,1,6,3,1,1.050792551760479
16,18,1,6,3,1,1.3786406230125585
16,18,1,6,3,1,0.27238199794010237
16,18,1,6,3,1,1.0317219532886777
16,18,1,6,3,1,0.9704631124553009
16,18,1,6,3,1,0.5771064363833835
16,18,1,6,3,1,1.2862473465358755
16,18,1,6,3,1,1.1949963300467317
16,18,1,6,3,1,1.3773431109867302
16,18,1,6,3,1,1.0838856487310098
16,18,1,6,3,1,1.3539682690639727
16,18,1,6,3,1,1.357729812578482
16,18,1,6,3,1,0.7739121097005381
17,18,1,6,6,0,1.8898323072088103e-15
17,18,1,6,6,0,1.2376921995045565e-15
17,18,1,6,6,0,1.4241996822973282e-15
17,18,1,6,6,0,4.488821180127846e-16
17,18,1,6,6,0,6.934346920638878e-16
17,18,1,6,6,0,1.4638724695016736e-15
17,18,1,6,6,0,5.935708729049597e-16
17,18,1,6,6,0,4.630199115248179e-16
17,18,1,6,6,0,1.1235864158085049e-14
17,18,1,6,6,0,1.454320810472055e-15
17,18,1,6,6,0,5.729586110326912e-15
17,18,1,6,6,0,5.337913296127248e-16
17,18,1,6,6,0,3.541622785931896e-16
17,18,1,6,6,0,1.7593491332670935e-15
17,18,1,6,6,0,1.3593887146350515e-15
17,18,1,6,6,0,1.2768915300499125e-15
17,18,1,6,6,0,3.2575476618236846e-15
17,18,1,6,6,0,5.687968093363465e-15
17,18,1,6,6,0,4.381115026484559e-15
17,18,1,6,6,0,1.3301738542923781e-15
17,18,1,6,6,0,7.565074497399302e-16
17,18,1,6,6,0,2.315086163451529e-15
17,18,1,6,6,0,3.566596728691654e-15
17,18,1,6,6,0,1.3171874211580069e-15
17,18,1,6,6,0,1.9068912267594655e-14
17,18,1,6,6,0,2.117134204337212e-15
17,18,1,6,6,0,4.945205686675973e-16
17,18,1,6,6,0,5.046402949376664e-16
17,18,1,6,6,0,1.4722275876566604e-15
17,18,1,6,6,0,7.677427960810473e-16
17,18,1,6,6,0,2.066680505648196e-15
17,18,1,6,6,0,5.317352560238407e-16
17,18,1,6,6,0,1.3342059813991517e-15
17,18,1,6,6,0,1.5169227255960226e-15
17,18,1,6,6,0,4.2481843517734264e-16
17,18,1,6,6,0,1.1526139828613195e-15
17,18,1,6,6,0,1.930504207242779e-15
17,18,1,6,6,0,4.262898760455236e-15
17,18,1,6,6,0,5.7951394951686725e-15
17,18,1,6,6,0,1.2941076045041008e-15
17,18,1,6,6,0,1.2217823839035848e-15
17,18,1,6,6,0,2.1928938850667914e-15
17,18,1,6,6,1,0.6791944108862368
17,18,1,6,6,1,0.7455418933376198
17,18,1,6,6,1,0.2183301750898475
17,18,1,6,6,1,0.3513857514022643
17,18,1,6,6,1,1.2156394307652287
17,18,1,6,6,1,1.1651196924825273
17,18,1,6,6,1,0.9671688128683544
17,18,1,6,6,1,0.7816233436387096
17,18,1,6,6,1,1.343397862091142
17,18,1,6,6,1,0.7528171567188682
17,18,1,6,6,1,1.376185472635922
17,18,1,6,6,1,0.8728493130142866
17,18,1,6,6,1,0.6648887888573631
17,18,1,6,6,1,0.3031608713139202
17,18,1,6,6,1,1.41370729711877
17,18,1,6,6,1,1.3989103275195962
17,18,1,6,6,1,1.1978572760584685
17,18,1,6,6,1,1.2538688856917295
17,18,1,6,6,1,1.4014168696774378
17,18,1,6,6,1,0.9283920486886018
17,18,1,6,6,1,0.9052413343231399
17,18,1,6,6,1,0.37574788835345596
17,18,1,6,6,1,1.3011972644555632
17,18,1,6,6,1,0.7278209314587425
17,18,1,6,6,1,0.38737365748263003
17,18,1,6,6,1,1.091334424502923
17,18,1,6,6,1,0.5389308732558444
17,18,1,6,6,1,0.7504565479039247
17,18,1,6,6,1,0.3759043530389193
17,18,1,6,6,1,0.6624196117203364
17,18,1,6,6,1,1.2093348879364554
17,18,1,6,6,1,0.3199170748615774
17,18,1,6,6,1,0.6258427515043912
17,18,1,6,6,1,1.1469865471453637
17,18,1,6,6,1,0.47517052445461155
17,18,1,6,6,1,0.366919471947048
17,18,1,6,6,1,0.4278000480761514
17,18,1,6,6,1,0.8759881346318855
17,18,1,6,6,1,1.3646824527912036
17,18,1,6,6,1,0.31932600567600133
17,18,1,6,6,1,0.49913055173055987
17,18,1,6,6,1,0.2790547756580462
17,18,1,6,6,1,1.3138392992165495
17,18,1,6,6,1,1.275495769867457
17,18,1,6,6,1,0.773991075692724
17,18,1,6,6,1,1.0164561574001865
17,18,1,6,6,1,1.4109197772927398
17,18,1,6,6,1,1.3843664150727728
17,18,1,6,6,1,1.0699864146073204
17,18,1,6,6,1,1.2985334280704204
17,18,1,6,6,1,1.2794181289850264
17,18,1,6,6,1,1.3811333359636444
17,18,1,6,6,1,1.2794947892400585
17,18,1,6,6,1,0.908736649892819
17,18,1,6,6,1,1.387404702096086
17,18,1,6,6,1,0.7613530049706784
17,18,1,6,6,1,1.1645647867120075
17,18,1,6,6,1,0.3889481748995816
17,18,1,6,6,1,1.3628645171941545
17,18,1,6,6,1,1.1282376576689526
17,18,1,6,6,1,1.2151003343743707
17,18,1,6,6,1,0.7725538818753034
17,18,1,6,6,1,0.8694157038244316
17,18,1,6,6,1,0.6886514634475247
17,18,1,6,6,1,1.375754445985864
17,18,1,6,6,1,1.1163347794436764
17,18,1,6,6,1,0.394332846958935
17,18,1,6,6,1,1.38723486169999
17,18,1,6,6,1,0.9415663372711591
17,18,1,6,6,1,1.1782729424033198
17,18,1,6,6,1,0.5664256783158689
17,18,1,6,6,1,0.8690195483661131
17,18,1,6,6,1,0.729006070108844
17,18,1,6,6,1,1.204668477840822
17,18,1,6,6,1,1.0727685842288488
17,18,1,6,6,1,1.2196764099726107
17,18,1,6,6,1,1.4076925575134942
17,18,1,6,6,1,1.4120359213058302
17,18,1,6,6,1,0.9443986296284504
17,18,1,6,6,1,0.3367239585153698
17,18,1,6,6,1,0.8190938772882377
17,18,1,6,6,1,1.3726720965420498
17,18,1,6,6,1,1.3165065652662349
17,18,1,6,6,1,1.2454598167168451
18,18,2,4,2,0,1.4122673865107062e-15
18,18,2,4,2,0,1.560608985616993e-16
18,18,2,4,2,0,9.337460897068529e-15
18,18,2,4,2,0,5.839561099496693e-16
18,18,2,4,2,0,3.568573857862594e-15
18,18,2,4,2,0,4.318684726676311e-16
18,18,2,4,2,0,2.5133394792469995e-16
18,18,2,4,2,0,5.588155729505824e-17
18,18,2,4,2,0,7.14029140107212e-16
18,18,2,4,2,0,4.824565921555929e-16
18,18,2,4,2,0,3.0719204233654884e-15
18,18,2,4,2,0,4.289500398914077e-16
18,18,2,4,2,0,1.3276923109716017e-16
18,18,2,4,2,0,6.184755393944455e-16
18,18,2,4,2,0,7.313623497076949e-16
18,18,2,4,2,0,9.82721620406444e-15
18,18,2,4,2,0,7.954632650539832e-16
18,18,2,4,2,0,1.9206803169574434e-15
18,18,2,4,2,0,5.796678755105941e-15
18,18,2,4,2,0,1.2070069687236174e-15
18,18,2,4,2,0,1.80834479983508e-15
18,18,2,4,2,0,7.9248316612831035e-16
18,18,2,4,2,0,2.1508200556613996e-15
18,18,2,4,2,0,3.1256538426526754e-16
18,18,2,4,2,0,6.277261679791189e-17
18,18,2,4,2,0,2.3453842839835337e-15
18,18,2,4,2,0,6.71649494769303e-15
18,18,2,4,2,0,1.4858052959120517e-16
18,18,2,4,2,0,5.041116033664545e-16
18,18,2,4,2,0,8.893993649971823e-16
18,18,2,4,2,0,3.0280079984142236e-16
18,18,2,4,2,0,3.9344610426138246e-15
18,18,2,4,2,0,3.5968199047842725e-15
18,18,2,4,2,0,3.4784747048105498e-15
18,18,2,4,2,0,1.5822361048949862e-16
18,18,2,4,2,0,2.4107926834818453e-15
18,18,2,4,2,0,4.610325530271565e-16
18,18,2,4,2,0,4.568961136944006e-16
18,18,2,4,2,0,5.5801634917171e-15
18,18,2,4,2,0,3.5174389760019644e-16
18,18,2,4,2,0,1.4091008129568807e-17
18,18,2,4,2,0,2.273763544997133e-16
18,18,2,4,2,0,2.0628560714716655e-15
18,18,2,4,2,1,1.168914968385126
18,18,2,4,2,1,1.1182115771526444
18,18,2,4,2,1,1.373421594447805
18,18,2,4,2,1,1.37720650832895
18,18,2,4,2,1,0.49648196407635714
18,18,2,4,2,1,1.2924284944320725
18,18,2,4,2,1,0.1965419690075852
18,18,2,4,2,1,0.16752841079265693
18,18,2,4,2,1,0.2581557463157768
18,18,2,4,2,1,0.10564566813621683
18,18,2,4,2,1,0.9263567964511679
18,18,2,4,2,1,0.14496882907169703
18,18,2,4,2,1,0.40459417471972386
18,18,2,4,2,1,0.1835275312099605
18,18,2,4,2,1,1.249851538205387
18,18,2,4,2,1,1.002422680977295
18,18,2,4,2,1,1.1044452841438983
18,18,2,4,2,1,1.3094140376649066
18,18,2,4,2,1,1.2710344312373776
18,18,2,4,2,1,0.8270739518580738
18,18,2,4,2,1,1.081146769272399
18,18,2,4,2,1,0.2620944309824531
18,18,2,4,2,1,0.8622387503651934
18,18,2,4,2,1,0.7803428261166583
18,18,2,4,2,1,0.09009280019888061
18,18,2,4,2,1,1.4140196091050443
18,18,2,4,2,1,0.24547555297557805
18,18,2,4,2,1,0.5102317913754362
18,18,2,4,2,1,0.4212307604755341
18,18,2,4,2,1,0.3909862727821718
18,18,2,4,2,1,0.2813742705174841
18,18,2,4,2,1,0.6348891129685553
18,18,2,4,2,1,1.239211389314923
18,18,2,4,2,1,1.3899863451502692
18,18,2,4,2,1,0.6556340164844177
18,18,2,4,2,1,1.037161944244084
18,18,2,4,2,1,0.45751020371581685
18,18,2,4,2,1,0.25177360486090583
18,18,2,4,2,1,0.7692474311524614
18,18,2,4,2,1,0.48282765237124475
18,18,2,4,2,1,0.01859379455898335
18,18,2,4,2,1,0.2819509909715231
18,18,2,4,2,1,0.24716673585243587
18,18,2,4,2,1,1.1986555887114339
18,18,2,4,2,1,1.2689402810524997
18,18,2,4,2,1,1.3994545848720399
18,18,2,4,2,1,1.400935696237192
18,18,2,4,2,1,0.477224232656388
18,18,2,4,2,1,1.3698363917261753
18,18,2,4,2,1,0.14896084431625098
18,18,2,4,2,1,0.4270616702054374
18,18,2,4,2,1,1.045290206034257
18,18,2,4,2,1,1.3121819865111652
18,18,2,4,2,1,0.5263316117552561
18,18,2,4,2,1,0.19944947547992922
18,18,2,4,2,1,0.493225202074412
18,18,2,4,2,1,0.03147398638961311
18,18,2,4,2,1,1.012008851166544
18,18,2,4,2,1,1.0352875200556957
18,18,2,4,2,1,1.3973260692354057
18,18,2,4,2,1,1.056493177833054
18,18,2,4,2,1,0.4553510487188706
18,18,2,4,2,1,1.351348522182514
18,18,2,4,2,1,1.4138278195749783
18,18,2,4,2,1,0.12285020662050654
18,18,2,4,2,1,0.9151341472758124
18,18,2,4,2,1,1.0372963671227324
18,18,2,4,2,1,0.5077146060986665
18,18,2,4,2,1,1.3871395552195773
18,18,2,4,2,1,0.4413282408808082
18,18,2,4,2,1,0.4566637563864005
18,18,2,4,2,1,1.3564552738254703
18,18,2,4,2,1,0.2753980121924763
18,18,2,4,2,1,0.3441080527914534
18,18,2,4,2,1,1.0223330485695996
18,18,2,4,2,1,1.4091451993550563
18,18,2,4,2,1,1.3114774656289179
18,18,2,4,2,1,0.5705254057149614
18,18,2,4,2,1,0.3593248615658943
18,18,2,4,2,1,0.08652762557298171
18,18,2,4,2,1,0.21387248442227294
18,18,2,4,2,1,0.6448607980663473
18,18,2,4,2,1,1.389894613718049
18,18,2,4,2,1,0.21010593892742996
18,18,2,4,2,1,0.0695322522528091
18,18,2,4,2,1,0.008610675872291846
19,18,2,4,3,0,7.834818561548672e-16
19,18,2,4,3,0,5.720874797127103e-16
19,18,2,4,3,0,3.4206203023449576e-15
19,18,2,4,3,0,7.057906949355821e-16
19,18,2,4,3,0,6.283780693229657e-16
19,18,2,4,3,0,9.653551156633343e-16
19,18,2,4,3,0,8.48541199528478e-15
19,18,2,4,3,0,1.3467171987196415e-15
19,18,2,4,3,0,1.140447930274086e-15
19,18,2,4,3,0,1.382257096668766e-15
19,18,2,4,3,0,2.175038942526191e-15
19,18,2,4,3,0,3.4920257719771016e-15
19,18,2,4,3,0,8.892241517076485e-15
19,18,2,4,3,0,1.0828152120015834e-13
19,18,2,4,3,0,1.7884914852016373e-15
19,18,2,4,3,0,1.885386666505635e-15
19,18,2,4,3,0,2.233282239542856e-15
19,18,2,4,3,0,2.6648846635446194e-15
19,18,2,4,3,0,2.5909384224104885e-15
19,18,2,4,3,0,2.4347480616197033e-16
19,18,2,4,3,0,5.7338865112116955e-15
19,18,2,4,3,0,1.2826696984480395e-15
19,18,2,4,3,0,1.432916610200066e-15
19,18,2,4,3,0,1.1394369587558902e-15
19,18,2,4,3,0,4.730366717454298e-16
19,18,2,4,3,0,1.2512545046505065e-14
19,18,2,4,3,0,8.38650390422717e-16
19,18,2,4,3,0,2.2524134946102227e-15
19,18,2,4,3,0,9.141577646474479e-15
19,18,2,4,3,0,1.48985253939246e-16
19,18,2,4,3,0,1.1948989001490515e-15
19,18,2,4,3,0,2.167999631187793e-15
19,18,2,4,3,0,1.8090561143987566e-16
19,18,2,4,3,0,2.327016600300653e-15
19,18,2,4,3,0,1.2769046273964818e-15
19,18,2,4,3,0,4.07484287081444e-15
19,18,2,4,3,0,3.236059902317339e-14
19,18,2,4,3,0,8.738347184837994e-16
19,18,2,4,3,0,5.743031312136492e-16
19,18,2,4,3,0,5.018989447512505e-15
19,18,2,4,3,0,8.54965717841857e-16
19,18,2,4,3,0,1.7789417678267747e-15
19,18,2,4,3,0,3.2625573024030648e-15
19,18,2,4,3,1,1.375314326312859
19,18,2,4,3,1,1.1176595004222758
19,18,2,4,3,1,1.3938318286378717
19,18,2,4,3,1,1.1665673238189331
19,18,2,4,3,1,0.7456085298925441
19,18,2,4,3,1,1.4141823287458168
19,18,2,4,3,1,1.3790541299327386
19,18,2,4,3,1,1.4102239658534836
19,18,2,4,3,1,1.4045123417918264
19,18,2,4,3,1,1.4134274227595096
19,18,2,4,3,1,0.9239344042252561
19,18,2,4,3,1,1.414129960023998
19,18,2,4,3,1,1.4085814631534062
19,18,2,4,3,1,1.4063856012839557
19,18,2,4,3,1,1.1201935016656321
19,18,2,4,3,1,1.305985462945593
19,18,2,4,3,1,1.4112902304360095
19,18,2,4,3,1,1.0865880376965897
19,18,2,4,3,1,1.1650458636868828
19,18,2,4,3,1,1.1007777287363847
19,18,2,4,3,1,1.3824381453640027
19,18,2,4,3,1,1.3438087946302648
19,18,2,4,3,1,1.4132312619214364
19,18,2,4,3,1,1.2037981288602808
19,18,2,4,3,1,1.3964417165620833
19,18,2,4,3,1,1.267714459761355
19,18,2,4,3,1,0.24957918477389168
19,18,2,4,3,1,1.408861716614313
19,18,2,4,3,1,1.401791894906224
19,18,2,4,3,1,1.2132987833298847
19,18,2,4,3,1,1.3915762443754718
19,18,2,4,3,1,1.4094275492535733
19,18,2,4,3,1,1.3818319206939824
19,18,2,4,3,1,0.8740029018135488
19,18,2,4,3,1,1.3748832572651242
19,18,2,4,3,1,1.394927612686376
19,18,2,4,3,1,1.4140718983453753
19,18,2,4,3,1,1.3685469840100088
19,18,2,4,3,1,1.3982240408518543
19,18,2,4,3,1,1.40292384008289
19,18,2,4,3,1,1.3488283435640218
19,18,2,4,3,1,1.184373731168166
19,18,2,4,3,1,1.4126098430951715
19,18,2,4,3,1,1.3518334675151071
19,18,2,4,3,1,1.0229294640233997
19,18,2,4,3,1,1.372862923397785
19,18,2,4,3,1,1.1663609765739886
19,18,2,4,3,1,1.4113317227819484
19,18,2,4,3,1,1.396044220523758
19,18,2,4,3,1,1.3424377445365583
19,18,2,4,3,1,1.398180368592364
19,18,2,4,3,1,1.3848031486602042
19,18,2,4,3,1,1.4063233401507689
19,18,2,4,3,1,1.3844444705557535
19,18,2,4,3,1,1.3006670333925483
19,18,2,4,3,1,1.4040875307968113
19,18,2,4,3,1,1.4111787312020185
19,18,2,4,3,1,1.3494531301710417
19,18,2,4,3,1,1.3710173369019119
19,18,2,4,3,1,1.3398361730442352
19,18,2,4,3,1,1.210526252296986
19,18,2,4,3,1,1.3725673245664225
19,18,2,4,3,1,1.399275622523998
19,18,2,4,3,1,1.3586780267914675
19,18,2,4,3,1,0.550229166448352
19,18,2,4,3,1,1.3994374227570154
19,18,2,4,3,1,1.2411157821444987
19,18,2,4,3,1,1.4062247430633399
19,18,2,4,3,1,1.277245366794016
19,18,2,4,3,1,0.39719464825594314
19,18,2,4,3,1,1.2903877361777452
19,18,2,4,3,1,1.4119516368679
19,18,2,4,3,1,1.2716177884285007
19,18,2,4,3,1,1.3635763659041082
19,18,2,4,3,1,1.4139951012508345
19,18,2,4,3,1,0.9806326542986821
19,18,2,4,3,1,0.8092022453512121
19,18,2,4,3,1,1.3227181238840786
19,18,2,4,3,1,1.3022507892269248
19,18,2,4,3,1,1.3890617424538703
19,18,2,4,3,1,1.3593242160378833
19,18,2,4,3,1,1.403929435143599
19,18,2,4,3,1,1.4020997433692168
19,18,2,4,3,1,1.391264931526354
19,18,2,4,3,1,1.2581734557834776
19,18,2,4,3,1,1.3466471559683273
20,18,2,4,4,0,3.612454099547931e-16
20,18,2,4,4,0,1.2819694974849039e-15
20,18,2,4,4,0,1.923756802460031e-14
20,18,2,4,4,0,9.31826511267779e-16
20,18,2,4,4,0,2.5091206160901483e-16
20,18,2,4,4,0,2.9610383830052106e-15
20,18,2,4,4,0,5.377268564014075e-15
20,18,2,4,4,0,3.8381736892592705e-16
20,18,2,4,4,0,6.120595384033168e-16
20,18,2,4,4,0,1.5018604281673967e-14
20,18,2,4,4,0,4.449638669271684e-15
20,18,2,4,4,0,2.3522404021927695e-15
20,18,2,4,4,0,3.2972502676055607e-15
20,18,2,4,4,0,3.9183535326186527e-16
20,18,2,4,4,0,4.687661774817524e-15
20,18,2,4,4,0,4.7466642527623335e-15
20,18,2,4,4,0,1.3164607026871633e-15
20,18,2,4,4,0,2.315757712932745e-15
20,18,2,4,4,0,1.642239460112364e-15
20,18,2,4,4,0,9.69718042733583e-16
20,18,2,4,4,0,1.0567550961804218e-14
20,18,2,4,4,0,6.977939621101707e-15
20,18,2,4,4,0,4.484179709988037e-15
20,18,2,4,4,0,5.350559759764362e-16
20,18,2,4,4,0,8.35087455066707e-15
20,18,2,4,4,0,4.526904636021233e-15
20,18,2,4,4,0,3.0661854317282162e-15
20,18,2,4,4,0,3.464624716896212e-15
20,18,2,4,4,0,3.0218537189597225e-15
20,18,2,4,4,0,4.3740647330598e-15
20,18,2,4,4,0,1.3996216057730635e-15
20,18,2,4,4,0,6.29250509976563e-15
20,18,2,4,4,0,7.336386070023143e-16
20,18,2,4,4,0,1.7623646982488562e-15
20,18,2,4,4,0,1.2152691167391181e-15
20,18,2,4,4,0,4.908272241842663e-15
20,18,2,4,4,0,2.6659187066867546e-15
20,18,2,4,4,0,2.98543712253237e-15
20,18,2,4,4,0,1.6225667901054727e-14
20,18,2,4,4,0,3.300326979244062e-15
20,18,2,4,4,0,6.352796336573108e-16
20,18,2,4,4,0,1.9354135173329175e-14
20,18,2,4,4,0,1.6956916079048273e-15
20,18,2,4,4,1,0.6896647467600308
20,18,2,4,4,1,0.35951164846317013
20,18,2,4,4,1,0.2724841177922697
20,18,2,4,4,1,0.2968796986370186
20,18,2,4,4,1,0.13984074005787367
20,18,2,4,4,1,0.2864198953535071
20,18,2,4,4,1,1.0996831121614956
20,18,2,4,4,1,0.19557433918916456
20,18,2,4,4,1,0.5514383278583572
20,18,2,4,4,1,0.9317971338303211
20,18,2,4,4,1,0.684304979409312
20,18,2,4,4,1,0.465252423254107
20,18,2,4,4,1,0.6508213828846583
20,18,2,4,4,1,0.03022895788461552
20,18,2,4,4,1,1.1305381074965852
20,18,2,4,4,1,0.7633591244164535
20,18,2,4,4,1,1.261510449135181
20,18,2,4,4,1,1.0978746390051901
20,18,2,4,4,1,1.3407685790708395
20,18,2,4,4,1,0.41765522007759154
20,18,2,4,4,1,1.039455381480879
20,18,2,4,4,1,1.2298644103931624
20,18,2,4,4,1,1.216394651144299
20,18,2,4,4,1,0.7877274413651242
20,18,2,4,4,1,0.8793765086609577
20,18,2,4,4,1,0.9770389741473577
20,18,2,4,4,1,1.4004902419776304
20,18,2,4,4,1,1.1177071228889166
20,18,2,4,4,1,1.1580724004456338
20,18,2,4,4,1,0.4589023431454051
20,18,2,4,4,1,0.14359671272881788
20,18,2,4,4,1,0.18808265498960647
20,18,2,4,4,1,0.2993508970588894
20,18,2,4,4,1,1.4141723652211884
20,18,2,4,4,1,0.34782087674732043
20,18,2,4,4,1,0.3208202859477644
20,18,2,4,4,1,0.06795346124861953
20,18,2,4,4,1,0.42043444263675783
20,18,2,4,4,1,0.5350445027003923
20,18,2,4,4,1,0.5098946445845098
20,18,2,4,4,1,1.0450195635007435
20,18,2,4,4,1,1.3754372338875047
20,18,2,4,4,1,0.4434155012566041
20,18,2,4,4,1,0.29617188477642364
20,18,2,4,4,1,0.6968955125748709
20,18,2,4,4,1,0.18313750759894193
20,18,2,4,4,1,0.41294482717715697
20,18,2,4,4,1,1.0894130774069486
20,18,2,4,4,1,0.9490415968605024
20,18,2,4,4,1,1.1668624898856021
20,18,2,4,4,1,0.8291661753421581
20,18,2,4,4,1,0.6851075889472682
20,18,2,4,4,1,1.4007879775476755
20,18,2,4,4,1,1.3898228379981115
20,18,2,4,4,1,1.0519679242810203
20,18,2,4,4,1,0.7612645821926283
20,18,2,4,4,1,1.3792647437840704
20,18,2,4,4,1,1.4136787313997987
20,18,2,4,4,1,1.3222204391941517
20,18,2,4,4,1,1.39428839741765
20,18,2,4,4,1,0.9003389610333319
20,18,2,4,4,1,1.3691990971081005
20,18,2,4,4,1,0.9556042737240852
20,18,2,4,4,1,1.1008996274867389
20,18,2,4,4,1,1.392453007808796
20,18,2,4,4,1,1.2641660672023098
20,18,2,4,4,1,0.7185924483703412
20,18,2,4,4,1,1.302359407505565
20,18,2,4,4,1,0.2349057100406607
20,18,2,4,4,1,1.4131565596116835
20,18,2,4,4,1,0.8384685591971286
20,18,2,4,4,1,1.1916025675017556
20,18,2,4,4,1,1.331578721416476
20,18,2,4,4,1,1.408357652464093
20,18,2,4,4,1,1.2815717561441233
20,18,2,4,4,1,0.41608093447067057
20,18,2,4,4,1,0.588615470054811
20,18,2,4,4,1,1.3941408105195117
20,18,2,4,4,1,1.4109995386782808
20,18,2,4,4,1,1.1659103883819069
20,18,2,4,4,1,1.2438971711906672
20,18,2,4,4,1,1.219546290811988
20,18,2,4,4,1,1.0381224383502903
20,18,2,4,4,1,1.1436676441751843
20,18,2,4,4,1,1.3427685856917941
20,18,2,4,4,1,1.340479066216023
21,18,2,5,2,0,1.159169616552226e-15
21,18,2,5,2,0,5.733092895425418e-16
21,18,2,5,2,0,1.822980784455927e-16
21,18,2,5,2,0,8.885664458059092e-16
21,18,2,5,2,0,0.0
21,18,2,5,2,0,1.1990380530117366e-15
21,18,2,5,2,0,6.238929791053312e-15
21,18,2,5,2,0,1.6657802611943287e-16
21,18,2,5,2,0,4.178569703690895e-16
21,18,2,5,2,0,1.0158154490332045e-15
21,18,2,5,2,0,1.0107489489940001e-15
21,18,2,5,2,0,2.156713811314378e-15
21,18,2,5,2,0,1.65592467196323e-15
21,18,2,5,2,0,4.487419294690142e-14
21,18,2,5,2,0,2.8335025639437216e-16
21,18,2,5,2,0,2.145762762356518e-15
21,18,2,5,2,0,2.3010060180313706e-16
21,18,2,5,2,0,2.191757648372309e-16
21,18,2,5,2,0,1.0273239261512522e-16
21,18,2,5,2,0,3.452849575428705e-16
21,18,2,5,2,0,1.3263872172371186e-15
21,18,2,5,2,0,1.3088465278214898e-15
21,18,2,5,2,0,6.789279880557418e-15
21,18,2,5,2,0,1.560590755302008e-16
21,18,2,5,2,0,1.3366025226207646e-16
21,18,2,5,2,0,2.7916226234440674e-15
21,18,2,5,2,0,9.15276560973284e-16
21,18,2,5,2,0,2.198389996886023e-15
21,18,2,5,2,0,2.2853207297482186e-15
21,18,2,5,2,0,3.1170665211709546e-15
21,18,2,5,2,0,3.5063991783329654e-15
21,18,2,5,2,0,1.470031678375072e-15
21,18,2,5,2,0,3.6841279107009045e-16
21,18,2,5,2,0,4.2376134220369114e-16
21,18,2,5,2,0,9.577725960357538e-16
21,18,2,5,2,0,4.602087136102457e-15
21,18,2,5,2,0,9.936710071534726e-15
21,18,2,5,2,0,4.2463207758444567e-16
21,18,2,5,2,0,1.4133181254249621e-15
21,18,2,5,2,0,1.557389739785398e-15
21,18,2,5,2,0,3.6441973571189325e-15
21,18,2,5,2,0,8.19655861730692e-15
21,18,2,5,2,0,1.7230236634038911e-16
21,18,2,5,2,1,0.46605706884640385
21,18,2,5,2,1,0.6474280298622471
21,18,2,5,2,1,0.21123948849849697
21,18,2,5,2,1,0.15386853293380534
21,18,2,5,2,1,0.4048281921135297
21,18,2,5,2,1,0.07322404825631176
21,18,2,5,2,1,1.258376495078874
21,18,2,5,2,1,0.3328004014168295
21,18,2,5,2,1,0.00438430165274336
21,18,2,5,2,1,0.623025481160901
21,18,2,5,2,1,1.2677833038176844
21,18,2,5,2,1,1.3534135518631947
21,18,2,5,2,1,1.4005191819821308
21,18,2,5,2,1,1.0921121379080034
21,18,2,5,2,1,1.4027529746478855
21,18,2,5,2,1,0.9488296278629809
21,18,2,5,2,1,1.3706459772253698
21,18,2,5,2,1,0.3624083374064523
21,18,2,5,2,1,0.740416866980196
21,18,2,5,2,1,0.0588419797479544
21,18,2,5,2,1,0.09499457863620446
21,18,2,5,2,1,0.13393753126461916
21,18,2,5,2,1,0.16730987757804647
21,18,2,5,2,1,0.16978308916205354
21,18,2,5,2,1,1.143286655856342
21,18,2,5,2,1,0.12841855327033416
21,18,2,5,2,1,0.561537214584199
21,18,2,5,2,1,1.125005238015742
21,18,2,5,2,1,1.2430692349058823
21,18,2,5,2,1,1.389493339094182
21,18,2,5,2,1,0.7929967802717293
21,18,2,5,2,1,1.371351843060399
21,18,2,5,2,1,0.9682406906190786
21,18,2,5,2,1,0.42140548892937085
21,18,2,5,2,1,0.9836518365438377
21,18,2,5,2,1,1.4030422117016677
21,18,2,5,2,1,1.197449861593739
21,18,2,5,2,1,1.3976391901920358
21,18,2,5,2,1,1.2721103813596006
21,18,2,5,2,1,0.8595706222669238
21,18,2,5,2,1,0.12539926668429197
21,18,2,5,2,1,0.05867510332278536
21,18,2,5,2,1,0.41069319327992576
21,18,2,5,2,1,0.49787487870134467
21,18,2,5,2,1,0.3572157801216711
21,18,2,5,2,1,0.7383033569299395
21,18,2,5,2,1,1.138177898923285
21,18,2,5,2,1,0.6469164939562603
21,18,2,5,2,1,0.45088920683365197
21,18,2,5,2,1,0.048530595439989124
21,18,2,5,2,1,1.413944161554102
21,18,2,5,2,1,0.3368706427216969
21,18,2,5,2,1,0.3777145369889492
21,18,2,5,2,1,0.1104907705776759
21,18,2,5,2,1,1.4091815444272415
21,18,2,5,2,1,0.2852941558614177
21,18,2,5,2,1,1.1243916271891765
21,18,2,5,2,1,0.6369647699819582
21,18,2,5,2,1,0.3122392582758657
21,18,2,5,2,1,0.313916048996778
21,18,2,5,2,1,0.6869100179747734
21,18,2,5,2,1,0.8017507821005055
21,18,2,5,2,1,0.3534084728132674
21,18,2,5,2,1,0.3141669934215184
21,18,2,5,2,1,0.01664960857474517
21,18,2,5,2,1,0.025726028166841372
21,18,2,5,2,1,0.9219619926207472
21,18,2,5,2,1,0.23890301949407106
21,18,2,5,2,1,0.9493456146443588
21,18,2,5,2,1,0.6260929210463637
21,18,2,5,2,1,0.7130646406763347
21,18,2,5,2,1,0.3575408150546696
21,18,2,5,2,1,1.2733871394531082
21,18,2,5,2,1,0.9891620939548913
21,18,2,5,2,1,1.3250976444744178
21,18,2,5,2,1,0.5157440127074364
21,18,2,5,2,1,0.9449662513427443
21,18,2,5,2,1,1.2445908813400917
21,18,2,5,2,1,1.022469925451874
21,18,2,5,2,1,1.272122289792718
21,18,2,5,2,1,1.4141509635459364
21,18,2,5,2,1,0.8317930076075195
21,18,2,5,2,1,0.6256241548555102
21,18,2,5,2,1,0.6934876299450584
21,18,2,5,2,1,0.7912442112027279
21,18,2,5,2,1,0.3131685433257709
22,18,2,5,3,0,3.7330404046283547e-16
22,18,2,5,3,0,3.627365987246662e-15
22,18,2,5,3,0,3.3105547178161556e-16
22,18,2,5,3,0,3.208831810243389e-16
22,18,2,5,3,0,3.7116648150271974e-16
22,18,2,5,3,0,4.1426619918206076e-16
22,18,2,5,3,0,5.47939917094652e-16
22,18,2,5,3,0,1.5896199437453059e-16
22,18,2,5,3,0,9.121142995324677e-16
22,18,2,5,3,0,2.6306066572362082e-15
22,18,2,5,3,0,1.0870791100260714e-13
22,18,2,5,3,0,4.011234405626976e-15
22,18,2,5,3,0,1.0943688832964846e-14
22,18,2,5,3,0,3.031154502850059e-14
22,18,2,5,3,0,6.798832195994369e-16
22,18,2,5,3,0,2.807871716635223e-15
22,18,2,5,3,0,5.480906510878908e-15
22,18,2,5,3,0,8.926480908494503e-16
22,18,2,5,3,0,1.2255344759880595e-14
22,18,2,5,3,0,5.087055531096439e-16
22,18,2,5,3,0,3.75282370704953e-15
22,18,2,5,3,0,1.4193760124553693e-15
22,18,2,5,3,0,2.2579775981604325e-14
22,18,2,5,3,0,1.3196161764983023e-15
22,18,2,5,3,0,2.0823026578004454e-15
22,18,2,5,3,0,2.562441503738149e-16
22,18,2,5,3,0,1.4718731155578554e-15
22,18,2,5,3,0,8.012717803395832e-16
22,18,2,5,3,0,5.707527934799317e-15
22,18,2,5,3,0,2.991572853580991e-14
22,18,2,5,3,0,2.6275783912155584e-15
22,18,2,5,3,0,4.0627837526316426e-15
22,18,2,5,3,0,5.558218670330118e-16
22,18,2,5,3,0,2.858054842917088e-15
22,18,2,5,3,0,4.938854997646742e-15
22,18,2,5,3,0,8.11347120852015e-15
22,18,2,5,3,0,4.332445631555445e-15
22,18,2,5,3,0,6.170265069369372e-16
22,18,2,5,3,0,8.421452735746336e-15
22,18,2,5,3,0,2.049826733291188e-15
22,18,2,5,3,0,1.3032667250118836e-15
22,18,2,5,3,0,2.786306460467585e-15
22,18,2,5,3,0,5.324675936516597e-15
22,18,2,5,3,1,0.1772495369356799
22,18,2,5,3,1,0.7267386751524617
22,18,2,5,3,1,0.622589689455722
22,18,2,5,3,1,1.4002436751439722
22,18,2,5,3,1,0.1328917302177973
22,18,2,5,3,1,0.8990695251184102
22,18,2,5,3,1,0.3331019196744605
22,18,2,5,3,1,1.347020869921817
22,18,2,5,3,1,1.4110178348863363
22,18,2,5,3,1,1.3006212610712837
22,18,2,5,3,1,1.3056227060727694
22,18,2,5,3,1,1.1809710543752536
22,18,2,5,3,1,0.5697597705302861
22,18,2,5,3,1,0.4556384900030814
22,18,2,5,3,1,1.3980353134206314
22,18,2,5,3,1,0.4963457393343812
22,18,2,5,3,1,1.0624145876715363
22,18,2,5,3,1,0.9599441379117607
22,18,2,5,3,1,0.44650493199096863
22,18,2,5,3,1,0.41321019615943216
22,18,2,5,3,1,1.373930018268641
22,18,2,5,3,1,0.7010228876725124
22,18,2,5,3,1,1.1631032703978164
22,18,2,5,3,1,1.082423886339188
22,18,2,5,3,1,1.0993384911558692
22,18,2,5,3,1,0.5271107035894916
22,18,2,5,3,1,1.1329298551077933
22,18,2,5,3,1,1.305232736054967
22,18,2,5,3,1,1.3523539100743451
22,18,2,5,3,1,0.4500781864272331
22,18,2,5,3,1,1.0445177007922788
22,18,2,5,3,1,1.1548412683781466
22,18,2,5,3,1,0.9163849424506719
22,18,2,5,3,1,1.2133631257899953
22,18,2,5,3,1,1.342624030257954
22,18,2,5,3,1,0.497447998616373
22,18,2,5,3,1,1.3531560497004287
22,18,2,5,3,1,1.3895224848416659
22,18,2,5,3,1,1.0490283703582493
22,18,2,5,3,1,0.8364269449347181
22,18,2,5,3,1,1.150560233308864
22,18,2,5,3,1,1.3103816526613867
22,18,2,5,3,1,1.1917390274326791
22,18,2,5,3,1,0.5469051772335758
22,18,2,5,3,1,1.3411473334805823
22,18,2,5,3,1,0.6983287981065146
22,18,2,5,3,1,1.364180007622492
22,18,2,5,3,1,0.23636147681417918
22,18,2,5,3,1,0.7746135223718256
22,18,2,5,3,1,0.79003372080726
22,18,2,5,3,1,1.3859875769240806
22,18,2,5,3,1,1.4018856930348593
22,18,2,5,3,1,1.3994257412262876
22,18,2,5,3,1,0.7151610634893918
22,18,2,5,3,1,1.2070837234317777
22,18,2,5,3,1,0.32449806046608526
22,18,2,5,3,1,1.1677297826161022
22,18,2,5,3,1,1.3951410718101478
22,18,2,5,3,1,1.3933722277395932
22,18,2,5,3,1,1.1083802263040607
22,18,2,5,3,1,0.2951516844571465
22,18,2,5,3,1,0.08343287956152964
22,18,2,5,3,1,0.3955270672567363
22,18,2,5,3,1,1.3003056734209748
22,18,2,5,3,1,1.228364498289753
22,18,2,5,3,1,1.3680385551625536
22,18,2,5,3,1,1.256260828259278
22,18,2,5,3,1,1.119095478382556
22,18,2,5,3,1,0.3966301100163977
22,18,2,5,3,1,1.075741082432859
22,18,2,5,3,1,1.0753486921997664
22,18,2,5,3,1,1.372120381061824
22,18,2,5,3,1,0.8291068878292118
22,18,2,5,3,1,1.3407022369204644
22,18,2,5,3,1,1.272948505668035
22,18,2,5,3,1,0.3554171981797323
22,18,2,5,3,1,1.2314857122259406
22,18,2,5,3,1,0.4840918329416699
22,18,2,5,3,1,1.3375922853851454
22,18,2,5,3,1,0.40092375323726803
22,18,2,5,3,1,1.4034298174730302
22,18,2,5,3,1,1.3861186835901875
22,18,2,5,3,1,1.3988219474233359
22,18,2,5,3,1,0.6792835588634724
22,18,2,5,3,1,1.3843517842841384
22,18,2,5,3,1,1.0485895381880028
23,18,2,5,5,0,5.613241092778581e-16
23,18,2,5,5,0,1.3635147174175935e-15
23,18,2,5,5,0,1.2973938557650403e-15
23,18,2,5,5,0,2.7033291431556813e-15
23,18,2,5,5,0,7.222534335202927e-16
23,18,2,5,5,0,1.0617073706715146e-15
23,18,2,5,5,0,6.644433421656892e-16
23,18,2,5,5,0,1.4970904700096852e-15
23,18,2,5,5,0,1.4451570381190011e-15
23,18,2,5,5,0,2.0042161222862632e-15
23,18,2,5,5,0,2.879507605990906e-15
23,18,2,5,5,0,1.3980587981311346e-15
23,18,2,5,5,0,6.223184337816335e-16
23,18,2,5,5,0,5.001878054431122e-15
23,18,2,5,5,0,1.323631435259796e-15
23,18,2,5,5,0,3.554333511209112e-15
23,18,2,5,5,0,2.230410671815531e-15
23,18,2,5,5,0,1.987809482279455e-15
23,18,2,5,5,0,3.932586874294321e-15
23,18,2,5,5,0,6.104881699051248e-16
23,18,2,5,5,0,1.9583531080104472e-14
23,18,2,5,5,0,4.596576254453728e-15
23,18,2,5,5,0,5.094320530059023e-16
23,18,2,5,5,0,5.255896753431206e-16
23,18,2,5,5,0,2.6970769107864432e-15
23,18,2,5,5,0,1.2971036061086115e-15
23,18,2,5,5,0,5.349908973731778e-15
23,18,2,5,5,0,3.604907602398684e-15
23,18,2,5,5,0,9.977268390798144e-16
23,18,2,5,5,0,7.548019382133646e-15
23,18,2,5,5,0,7.383885358768963e-16
23,18,2,5,5,0,2.3734980902600507e-15
23,18,2,5,5,0,2.2212808287945187e-15
23,18,2,5,5,0,1.5936686843147688e-15
23,18,2,5,5,0,1.5923703315631057e-14
23,18,2,5,5,0,1.6347701694684003e-14
23,18,2,5,5,0,1.004011123222819e-15
23,18,2,5,5,0,2.489643122589713e-16
23,18,2,5,5,0,4.90354393774672e-15
23,18,2,5,5,0,1.3305240544753419e-15
23,18,2,5,5,0,6.048941613108475e-16
23,18,2,5,5,0,4.294203540232685e-16
23,18,2,5,5,0,4.50029527089129e-16
23,18,2,5,5,1,0.7121091953749651
23,18,2,5,5,1,1.4036542842644384
23,18,2,5,5,1,1.0199347266188175
23,18,2,5,5,1,0.5803515326891834
23,18,2,5,5,1,1.3917203930303421
23,18,2,5,5,1,0.907489347727948
23,18,2,5,5,1,0.6918940655161385
23,18,2,5,5,1,0.8179210395715228
23,18,2,5,5,1,0.7336798964997229
23,18,2,5,5,1,0.9825243215163698
23,18,2,5,5,1,0.7984576491848633
23,18,2,5,5,1,1.1631933326702506
23,18,2,5,5,1,0.6293571621285593
23,18,2,5,5,1,1.2775508400162086
23,18,2,5,5,1,0.3641483902466816
23,18,2,5,5,1,0.6089243246652074
23,18,2,5,5,1,0.9933435599539483
23,18,2,5,5,1,0.9660148204452493
23,18,2,5,5,1,0.412454579384918
23,18,2,5,5,1,0.982014695063922
23,18,2,5,5,1,0.9049316314529109
23,18,2,5,5,1,1.3697300891916782
23,18,2,5,5,1,0.6920038954722776
23,18,2,5,5,1,1.398003153087788
23,18,2,5,5,1,1.1901642889615016
23,18,2,5,5,1,0.642768717510609
23,18,2,5,5,1,1.2318325863888206
23,18,2,5,5,1,1.0239293302931232
23,18,2,5,5,1,0.7400674939640315
23,18,2,5,5,1,1.4141957246656045
23,18,2,5,5,1,0.6364111818527467
23,18,2,5,5,1,0.9713765514523917
23,18,2,5,5,1,1.3902937059859755
23,18,2,5,5,1,0.7014503307178007
23,18,2,5,5,1,1.364891753619243
23,18,2,5,5,1,0.6197125056746456
23,18,2,5,5,1,0.7817156272879516
23,18,2,5,5,1,0.5226169985966068
23,18,2,5,5,1,1.0911002528048923
23,18,2,5,5,1,1.4126357027068728
23,18,2,5,5,1,1.4093383601751635
23,18,2,5,5,1,1.1208780622397168
23,18,2,5,5,1,0.7908666222885833
23,18,2,5,5,1,1.389959175336382
23,18,2,5,5,1,1.1725872117374385
23,18,2,5,5,1,1.2619684912896432
23,18,2,5,5,1,0.8661069272490372
23,18,2,5,5,1,0.13412185533028495
23,18,2,5,5,1,1.3998211287622104
23,18,2,5,5,1,1.1113824060761994
23,18,2,5,5,1,1.0878600148156368
23,18,2,5,5,1,1.320561316399547
23,18,2,5,5,1,1.0636411239800958
23,18,2,5,5,1,1.2868003760455786
23,18,2,5,5,1,1.251197000129011
23,18,2,5,5,1,0.9524836165604048
23,18,2,5,5,1,0.5591358892692982
23,18,2,5,5,1,1.2711020912253312
23,18,2,5,5,1,1.2697817167600989
23,18,2,5,5,1,1.3945337220597729
23,18,2,5,5,1,1.4090024433752573
23,18,2,5,5,1,0.6304097644555934
23,18,2,5,5,1,1.413037487340383
23,18,2,5,5,1,0.7192590123509763
23,18,2,5,5,1,1.1383501443003239
23,18,2,5,5,1,0.8323703177980358
23,18,2,5,5,1,0.6411835058772541
23,18,2,5,5,1,0.9706624145371154
23,18,2,5,5,1,1.411653775334207
23,18,2,5,5,1,0.9039073044487431
23,18,2,5,5,1,1.3819142038872598
23,18,2,5,5,1,0.9802427136608635
23,18,2,5,5,1,1.3529007945697002
23,18,2,5,5,1,0.5357310165348194
23,18,2,5,5,1,1.3794966567347702
23,18,2,5,5,1,1.3946285453003173
23,18,2,5,5,1,1.4022665406735484
23,18,2,5,5,1,1.4132344325656023
23,18,2,5,5,1,0.7721660915249938
23,18,2,5,5,1,1.0750960195754955
23,18,2,5,5,1,1.4098210667464277
23,18,2,5,5,1,1.3646030496726735
23,18,2,5,5,1,0.5301897390037738
23,18,2,5,5,1,0.8361970534620733
23,18,2,5,5,1,1.03995528401793
23,18,2,5,5,1,1.1435143173163893
24,18,2,6,2,0,6.964766491950722e-16
24,18,2,6,2,0,7.596907418242808e-15
24,18,2,6,2,0,4.154132982202504e-15
24,18,2,6,2,0,4.183601874205645e-17
24,18,2,6,2,0,2.514240340812505e-16
24,18,2,6,2,0,1.1329167146116222e-16
24,18,2,6,2,0,7.625805902568942e-15
24,18,2,6,2,0,4.3841480772169627e-16
24,18,2,6,2,0,5.09083228469866e-16
24,18,2,6,2,0,4.126187841279916e-14
24,18,2,6,2,0,2.931270221100499e-16
24,18,2,6,2,0,9.527047912307686e-16
24,18,2,6,2,0,3.621366696127122e-15
24,18,2,6,2,0,2.2987938916557654e-14
24,18,2,6,2,0,1.1003991011369003e-15
24,18,2,6,2,0,4.520071342667343e-16
24,18,2,6,2,0,1.290157812151414e-15
24,18,2,6,2,0,5.076183226283623e-17
24,18,2,6,2,0,3.239134151436936e-15
24,18,2,6,2,0,1.390262676393181e-16
24,18,2,6,2,0,1.3882742012141417e-15
24,18,2,6,2,0,7.556134180719789e-17
24,18,2,6,2,0,4.0218947480059816e-15
24,18,2,6,2,0,1.0494476824951768e-16
24,18,2,6,2,0,2.7999199995576913e-14
24,18,2,6,2,0,1.9923664986596562e-15
24,18,2,6,2,0,2.700263147752575e-15
24,18,2,6,2,0,3.855120309992413e-16
24,18,2,6,2,0,1.1553143410576361e-15
24,18,2,6,2,0,1.6808996170497276e-16
24,18,2,6,2,0,1.0933653617435255e-15
24,18,2,6,2,0,3.3802337530030722e-15
24,18,2,6,2,0,9.693717652049608e-17
24,18,2,6,2,0,1.1156352272299585e-15
24,18,2,6,2,0,4.802135546770233e-16
24,18,2,6,2,0,9.209182251416454e-16
24,18,2,6,2,0,1.9622834755209945e-14
24,18,2,6,2,0,1.856926745156647e-15
24,18,2,6,2,0,3.9430932670301603e-14
24,18,2,6,2,0,1.1674209723305362e-14
24,18,2,6,2,0,3.288608328463632e-14
24,18,2,6,2,0,1.7253367865619077e-16
24,18,2,6,2,0,1.188610368757061e-15
24,18,2,6,2,1,0.053152495210267804
24,18,2,6,2,1,0.16488214112163227
24,18,2,6,2,1,0.05215967497399926
24,18,2,6,2,1,0.03615658896468342
24,18,2,6,2,1,0.05577993192420921
24,18,2,6,2,1,0.56893131818864
24,18,2,6,2,1,1.1351507439485786
24,18,2,6,2,1,0.36238583668108093
24,18,2,6,2,1,0.05522628385331131
24,18,2,6,2,1,1.0482670427310652
24,18,2,6,2,1,0.12469584014388976
24,18,2,6,2,1,0.02934750397058362
24,18,2,6,2,1,0.5154954514842057
24,18,2,6,2,1,0.25899902982902523
24,18,2,6,2,1,0.20613928312913438
24,18,2,6,2,1,0.09484939601057926
24,18,2,6,2,1,0.024384560730591545
24,18,2,6,2,1,0.43847872298041707
24,18,2,6,2,1,0.4940989251713027
24,18,2,6,2,1,0.12854464052137415
24,18,2,6,2,1,0.010272991280996568
24,18,2,6,2,1,0.0670909202196415
24,18,2,6,2,1,0.19390475127856002
24,18,2,6,2,1,0.004476352681735457
24,18,2,6,2,1,0.5672301825728272
24,18,2,6,2,1,1.0355533861752868
24,18,2,6,2,1,0.16099320761937974
24,18,2,6,2,1,0.1533389869004475
24,18,2,6,2,1,0.20149188000952625
24,18,2,6,2,1,0.031255329241585215
24,18,2,6,2,1,0.3740535292547642
24,18,2,6,2,1,1.1924112053381053
24,18,2,6,2,1,0.11762502232614379
24,18,2,6,2,1,0.058731707536179914
24,18,2,6,2,1,0.09312137947632491
24,18,2,6,2,1,0.09095281853970691
24,18,2,6,2,1,0.4096392783364965
24,18,2,6,2,1,0.04129836364975791
24,18,2,6,2,1,0.5944430454307342
24,18,2,6,2,1,0.29135440918565836
24,18,2,6,2,1,0.6373720770073951
24,18,2,6,2,1,0.03476142800600486
24,18,2,6,2,1,0.7388830859018304
24,18,2,6,2,1,0.05975231129626956
24,18,2,6,2,1,0.22977072358686879
24,18,2,6,2,1,0.05807000626563078
24,18,2,6,2,1,0.10261245845069521
24,18,2,6,2,1,0.873418903517513
24,18,2,6,2,1,0.9096656791156084
24,18,2,6,2,1,1.1386200107652906
24,18,2,6,2,1,0.11388700805721266
24,18,2,6,2,1,0.36123972565149487
24,18,2,6,2,1,1.1055105538628032
24,18,2,6,2,1,0.15850095545408452
24,18,2,6,2,1,0.05404475675503959
24,18,2,6,2,1,1.055561015324963
24,18,2,6,2,1,0.04188399828387591
24,18,2,6,2,1,0.38849855200970423
24,18,2,6,2,1,0.26013314512572266
24,18,2,6,2,1,0.48227101543836765
24,18,2,6,2,1,0.9476149917292084
24,18,2,6,2,1,1.3729054121371629
24,18,2,6,2,1,0.286499929441653
24,18,2,6,2,1,0.10373078010762056
24,18,2,6,2,1,0.011629370917558193
24,18,2,6,2,1,0.18503106931493699
24,18,2,6,2,1,0.04657782909519154
24,18,2,6,2,1,0.5407842613872882
24,18,2,6,2,1,1.1264773769170016
24,18,2,6,2,1,0.1869821675292739
24,18,2,6,2,1,0.12090470094056076
24,18,2,6,2,1,0.2127408548211024
24,18,2,6,2,1,0.11993241639062188
24,18,2,6,2,1,0.05824390845363572
24,18,2,6,2,1,1.2313141727365005
24,18,2,6,2,1,0.554848494735947
24,18,2,6,2,1,0.26789500822161455
24,18,2,6,2,1,0.44194236977978324
24,18,2,6,2,1,0.09950474269529122
24,18,2,6,2,1,0.1188803057020866
24,18,2,6,2,1,0.08288948767848027
24,18,2,6,2,1,0.5639597589425664
24,18,2,6,2,1,0.17737364913226383
24,18,2,6,2,1,0.6006890623381055
24,18,2,6,2,1,0.0691773231755687
24,18,2,6,2,1,0.31166244774574864
25,18,2,6,3,0,1.6184542049427736e-15
25,18,2,6,3,0,2.6472753320875466e-16
25,18,2,6,3,0,1.0266879130367335e-14
25,18,2,6,3,0,2.0654132373280997e-15
25,18,2,6,3,0,1.3250634380890087e-16
25,18,2,6,3,0,6.405225700103097e-16
25,18,2,6,3,0,1.0064902846815532e-14
25,18,2,6,3,0,2.442932528149014e-15
25,18,2,6,3,0,5.703669889083925e-16
25,18,2,6,3,0,1.6710544214047497e-16
25,18,2,6,3,0,8.990820202784912e-16
25,18,2,6,3,0,2.489314691797377e-16
25,18,2,6,3,0,1.1250064768054748e-15
25,18,2,6,3,0,1.9022760596562222e-14
25,18,2,6,3,0,1.8194709744907396e-15
25,18,2,6,3,0,1.7280057966217787e-15
25,18,2,6,3,0,2.6218487545185426e-16
25,18,2,6,3,0,3.645116623435121e-15
25,18,2,6,3,0,2.3455099498397273e-15
25,18,2,6,3,0,7.525712109876604e-16
25,18,2,6,3,0,9.908353178762557e-16
25,18,2,6,3,0,2.356535815245795e-15
25,18,2,6,3,0,7.592513014762805e-16
25,18,2,6,3,0,1.0815698151297877e-16
25,18,2,6,3,0,7.103815123071432e-16
25,18,2,6,3,0,7.817733886307194e-16
25,18,2,6,3,0,1.568833255953394e-15
25,18,2,6,3,0,1.1261786695075657e-15
25,18,2,6,3,0,2.0185788480052196e-15
25,18,2,6,3,0,2.67042352511678e-15
25,18,2,6,3,0,1.937208592700556e-15
25,18,2,6,3,0,4.667910828585381e-15
25,18,2,6,3,0,1.1643345194636025e-15
25,18,2,6,3,0,1.2216527392625548e-15
25,18,2,6,3,0,6.730498568500607e-15
25,18,2,6,3,0,4.495408569280016e-16
25,18,2,6,3,0,1.304820577950755e-16
25,18,2,6,3,0,1.2067714196255934e-15
25,18,2,6,3,0,9.122990234957962e-15
25,18,2,6,3,0,4.915408639784985e-16
25,18,2,6,3,0,1.0492716995813125e-15
25,18,2,6,3,0,1.5637605741042418e-15
25,18,2,6,3,0,1.082402555520504e-15
25,18,2,6,3,1,1.3979544635866579
25,18,2,6,3,1,0.15981455361124489
25,18,2,6,3,1,0.05371145369582815
25,18,2,6,3,1,0.7044442098770497
25,18,2,6,3,1,1.2038674331688084
25,18,2,6,3,1,0.4706199725623613
25,18,2,6,3,1,1.0554056434355619
25,18,2,6,3,1,0.16607517770427813
25,18,2,6,3,1,0.3804973949953801
25,18,2,6,3,1,1.2995598745774206
25,18,2,6,3,1,0.5695689094371462
25,18,2,6,3,1,0.02051780832552229
25,18,2,6,3,1,0.17935189832568305
25,18,2,6,3,1,0.11603344498120528
25,18,2,6,3,1,1.3450613022319386
25,18,2,6,3,1,1.3941167219999373
25,18,2,6,3,1,0.2776309513833363
25,18,2,6,3,1,0.5173740915149573
25,18,2,6,3,1,0.8188042261360629
25,18,2,6,3,1,1.1757417864240636
25,18,2,6,3,1,0.5875999200378845
25,18,2,6,3,1,0.1985970736663294
25,18,2,6,3,1,0.07983731901005245
25,18,2,6,3,1,1.380949467891361
25,18,2,6,3,1,1.4051952404138945
25,18,2,6,3,1,0.9957744721482936
25,18,2,6,3,1,1.0255754034585565
25,18,2,6,3,1,0.9260765827526566
25,18,2,6,3,1,0.4970491019825988
25,18,2,6,3,1,0.15764153713275253
25,18,2,6,3,1,0.269741882927468
25,18,2,6,3,1,0.30874552282597867
25,18,2,6,3,1,0.3707939688680421
25,18,2,6,3,1,0.30938375004811147
25,18,2,6,3,1,0.5503034792300717
25,18,2,6,3,1,0.1894565180756058
25,18,2,6,3,1,0.07906676077662221
25,18,2,6,3,1,0.028364804961763117
25,18,2,6,3,1,1.1337459768854359
25,18,2,6,3,1,0.2006798981175501
25,18,2,6,3,1,1.2053798329404322
25,18,2,6,3,1,1.0008029304568775
25,18,2,6,3,1,1.1010335597939445
25,18,2,6,3,1,0.739114658034231
25,18,2,6,3,1,0.769879236670243
25,18,2,6,3,1,1.3926573182139892
25,18,2,6,3,1,0.995977802230702
25,18,2,6,3,1,0.7390715473880953
25,18,2,6,3,1,0.5845380790957981
25,18,2,6,3,1,1.4013663910784604
25,18,2,6,3,1,1.0936886489690298
25,18,2,6,3,1,1.016909308777272
25,18,2,6,3,1,1.270427883231642
25,18,2,6,3,1,0.9188985465250452
25,18,2,6,3,1,0.9184959750357503
25,18,2,6,3,1,0.3091801988418317
25,18,2,6,3,1,0.14803206402560398
25,18,2,6,3,1,1.243729446202824
25,18,2,6,3,1,0.44603116071616816
25,18,2,6,3,1,1.205123066301895
25,18,2,6,3,1,0.8861150874304683
25,18,2,6,3,1,0.13745710759228608
25,18,2,6,3,1,1.1485581954464152
25,18,2,6,3,1,0.6296286731829387
25,18,2,6,3,1,0.600817748551179
25,18,2,6,3,1,0.9282401775433549
25,18,2,6,3,1,0.9004172159691897
25,18,2,6,3,1,1.0037006997059095
25,18,2,6,3,1,0.5619527496383929
25,18,2,6,3,1,1.2610258187766092
25,18,2,6,3,1,0.8113656043357539
25,18,2,6,3,1,0.9620896319297164
25,18,2,6,3,1,0.5955002572146967
25,18,2,6,3,1,0.7917650264078488
25,18,2,6,3,1,0.9223906623600324
25,18,2,6,3,1,1.2951136318566465
25,18,2,6,3,1,1.4141958390298452
25,18,2,6,3,1,0.4286560754239638
25,18,2,6,3,1,1.215851082702384
25,18,2,6,3,1,0.5724792944340878
25,18,2,6,3,1,0.6398553819694067
25,18,2,6,3,1,1.2904941531980019
25,18,2,6,3,1,1.2900271202584985
25,18,2,6,3,1,1.0805063045983885
25,18,2,6,3,1,1.4067266747857854
25,18,2,6,3,1,0.8189197699869597
26,18,2,6,6,0,3.692715072210155e-16
26,18,2,6,6,0,7.486628094106778e-16
26,18,2,6,6,0,2.8687675497958325e-15
26,18,2,6,6,0,6.416234214018066e-16
26,18,2,6,6,0,4.575123105933275e-16
26,18,2,6,6,0,6.794535591017281e-16
26,18,2,6,6,0,1.0706142127457807e-14
26,18,2,6,6,0,5.608648056605701e-16
26,18,2,6,6,0,5.537512129257788e-16
26,18,2,6,6,0,2.598045555833977e-15
26,18,2,6,6,0,2.5246295591921858e-15
26,18,2,6,6,0,6.603800687427839e-15
26,18,2,6,6,0,9.902382970311822e-15
26,18,2,6,6,0,2.823251897407811e-14
26,18,2,6,6,0,1.8272994943889184e-15
26,18,2,6,6,0,1.4887016845602185e-15
26,18,2,6,6,0,1.5628560797417495e-15
26,18,2,6,6,0,2.2429301674674933e-15
26,18,2,6,6,0,1.2615687366139447e-15
26,18,2,6,6,0,6.586283834370233e-16
26,18,2,6,6,0,9.462876236091466e-16
26,18,2,6,6,0,2.421696944532331e-15
26,18,2,6,6,0,3.008138593554511e-15
26,18,2,6,6,0,5.348475607426174e-16
26,18,2,6,6,0,1.8006999724789195e-15
26,18,2,6,6,0,1.2105226174886277e-15
26,18,2,6,6,0,6.150194010776093e-15
26,18,2,6,6,0,2.4351249372361228e-15
26,18,2,6,6,0,1.920898799985014e-15
26,18,2,6,6,0,4.041021386254999e-15
26,18,2,6,6,0,1.517919146502773e-15
26,18,2,6,6,0,2.949875913735482e-15
26,18,2,6,6,0,6.656532903925489e-16
26,18,2,6,6,0,2.4426327408914904e-15
26,18,2,6,6,0,1.796253181061432e-15
26,18,2,6,6,0,3.700913047967191e-15
26,18,2,6,6,0,3.066248192397805e-15
26,18,2,6,6,0,6.989812608185131e-16
26,18,2,6,6,0,1.5010342817532344e-14
26,18,2,6,6,0,1.3087159659961274e-14
26,18,2,6,6,0,1.1157763852372482e-15
26,18,2,6,6,0,2.2826467484389112e-15
26,18,2,6,6,0,2.3606660985368568e-15
26,18,2,6,6,1,0.38445884487829624
26,18,2,6,6,1,0.8603041150529963
26,18,2,6,6,1,1.0450575269324132
26,18,2,6,6,1,0.7420090316521579
26,18,2,6,6,1,0.6215313946235773
26,18,2,6,6,1,0.553018042033915
26,18,2,6,6,1,1.3657749429571124
26,18,2,6,6,1,0.47824789306082516
26,18,2,6,6,1,0.3751176254696968
26,18,2,6,6,1,0.9837444822868431
26,18,2,6,6,1,0.24048170427762242
26,18,2,6,6,1,0.25637028570852644
26,18,2,6,6,1,1.014951757218468
26,18,2,6,6,1,0.8293998198896416
26,18,2,6,6,1,1.0261107596757313
26,18,2,6,6,1,0.43152329577674226
26,18,2,6,6,1,0.4602120321429429
26,18,2,6,6,1,1.3367990345169183
26,18,2,6,6,1,1.4131889968344886
26,18,2,6,6,1,0.26714028358791353
26,18,2,6,6,1,0.5239311810024406
26,18,2,6,6,1,0.29338238351581225
26,18,2,6,6,1,0.4413548105542629
26,18,2,6,6,1,0.6252869857360015
26,18,2,6,6,1,0.2728851756205557
26,18,2,6,6,1,1.2644862751076367
26,18,2,6,6,1,0.6570208407782746
26,18,2,6,6,1,0.32201239577917545
26,18,2,6,6,1,0.37420768685644945
26,18,2,6,6,1,0.5689855926359407
26,18,2,6,6,1,0.49442248489879675
26,18,2,6,6,1,0.6761710866705436
26,18,2,6,6,1,0.6058504358332751
26,18,2,6,6,1,0.5686469368344417
26,18,2,6,6,1,0.35408019699537124
26,18,2,6,6,1,0.1265013210752795
26,18,2,6,6,1,0.340771798732947
26,18,2,6,6,1,1.2528780895353704
26,18,2,6,6,1,0.3822241634171122
26,18,2,6,6,1,0.28722839450141957
26,18,2,6,6,1,1.0712421947829667
26,18,2,6,6,1,0.6521222208203525
26,18,2,6,6,1,0.8093573745673842
26,18,2,6,6,1,1.0814458921132382
26,18,2,6,6,1,0.395996477349504
26,18,2,6,6,1,0.8746079373010704
26,18,2,6,6,1,0.5995488593632052
26,18,2,6,6,1,1.1294791233256172
26,18,2,6,6,1,0.9976450542573547
26,18,2,6,6,1,1.4138994913195513
26,18,2,6,6,1,1.2387941134948453
26,18,2,6,6,1,1.3655885859860184
26,18,2,6,6,1,1.0067627430194528
26,18,2,6,6,1,1.259196822625779
26,18,2,6,6,1,1.4013252771094629
26,18,2,6,6,1,1.407649874904673
26,18,2,6,6,1,0.9919787667454167
26,18,2,6,6,1,1.4102198397167518
26,18,2,6,6,1,1.350700584485354
26,18,2,6,6,1,1.3447644223853243
26,18,2,6,6,1,0.6474118287202187
26,18,2,6,6,1,1.2240662718378585
26,18,2,6,6,1,0.5655413574492735
26,18,2,6,6,1,0.7966645334129786
26,18,2,6,6,1,1.2842214726712768
26,18,2,6,6,1,1.0441644728533968
26,18,2,6,6,1,1.1466401640920854
26,18,2,6,6,1,1.3952213785657734
26,18,2,6,6,1,1.2234975499438514
26,18,2,6,6,1,1.247501440239466
26,18,2,6,6,1,1.3788171047023574
26,18,2,6,6,1,1.396677952815982
26,18,2,6,6,1,0.9654300938218604
26,18,2,6,6,1,1.270890023413217
26,18,2,6,6,1,1.1500609268794977
26,18,2,6,6,1,1.23244957871504
26,18,2,6,6,1,1.294508072192742
26,18,2,6,6,1,1.3303685249357753
26,18,2,6,6,1,1.0585349018417103
26,18,2,6,6,1,0.8258954656196988
26,18,2,6,6,1,1.2348677910792059
26,18,2,6,6,1,0.577388896899514
26,18,2,6,6,1,1.3866750631311788
26,18,2,6,6,1,1.4098565859236232
26,18,2,6,6,1,1.3727243625076944
26,18,2,6,6,1,0.6787675261124049
27,18,3,4,2,0,2.9884000396480997e-16
27,18,3,4,2,0,2.48786576197233e-16
27,18,3,4,2,0,0.0
27,18,3,4,2,0,5.911596353546978e-17
27,18,3,4,2,0,3.1787423396946485e-16
27,18,3,4,2,0,9.411023204187031e-16
27,18,3,4,2,0,0.0
27,18,3,4,2,0,5.751827117493513e-17
27,18,3,4,2,0,3.4279230107753284e-16
27,18,3,4,2,0,6.332649989776634e-16
27,18,3,4,2,0,1.9768282372859435e-15
27,18,3,4,2,0,2.565470649624051e-16
27,18,3,4,2,0,0.0
27,18,3,4,2,0,2.873126783215116e-15
27,18,3,4,2,0,5.285747056260665e-16
27,18,3,4,2,0,5.088720219069903e-16
27,18,3,4,2,0,3.771584039614539e-16
27,18,3,4,2,0,2.0869846815227972e-14
27,18,3,4,2,0,1.5597756138293693e-15
27,18,3,4,2,0,1.8456379823311235e-15
27,18,3,4,2,0,3.705256975861552e-15
27,18,3,4,2,0,2.5708162994829745e-17
27,18,3,4,2,0,1.0967476667797043e-16
27,18,3,4,2,0,2.82238850090037e-15
27,18,3,4,2,0,9.791588099753855e-15
27,18,3,4,2,0,0.0
27,18,3,4,2,0,1.6416369371294542e-15
27,18,3,4,2,0,2.0012263316166412e-16
27,18,3,4,2,0,9.89220072716026e-16
27,18,3,4,2,0,2.977301764469153e-17
27,18,3,4,2,0,1.0457450628539311e-15
27,18,3,4,2,0,9.779844993801748e-16
27,18,3,4,2,0,2.0879475874638824e-16
27,18,3,4,2,0,5.713165596972438e-16
27,18,3,4,2,0,1.254038348474196e-16
27,18,3,4,2,0,2.0562660122312888e-16
27,18,3,4,2,0,2.4349233721737595e-16
27,18,3,4,2,0,8.414138744181317e-16
27,18,3,4,2,0,2.420974614467158e-15
27,18,3,4,2,0,2.1868499516030691e-16
27,18,3,4,2,0,7.458577258199459e-15
27,18,3,4,2,0,8.893470493677545e-16
27,18,3,4,2,0,5.042744635104204e-16
27,18,3,4,2,0,8.72677683033246e-16
27,18,3,4,2,1,0.12124814783375175
27,18,3,4,2,1,0.0053056796235855545
27,18,3,4,2,1,0.09220329780426874
27,18,3,4,2,1,0.03445735030837764
27,18,3,4,2,1,0.3661826759547969
27,18,3,4,2,1,0.20535597981141315
27,18,3,4,2,1,0.05662604887447204
27,18,3,4,2,1,0.003602426142844777
27,18,3,4,2,1,0.6627323933722526
27,18,3,4,2,1,0.9303225864550482
27,18,3,4,2,1,0.04344306292844775
27,18,3,4,2,1,0.08107939551655596
27,18,3,4,2,1,0.006201429290014421
27,18,3,4,2,1,0.38094893186044554
27,18,3,4,2,1,0.035446616625329636
27,18,3,4,2,1,0.2528966005337081
27,18,3,4,2,1,0.11556525275982386
27,18,3,4,2,1,0.6111258266574329
27,18,3,4,2,1,0.34689896042631596
27,18,3,4,2,1,0.23778891642032102
27,18,3,4,2,1,0.3452880923875429
27,18,3,4,2,1,0.07404331656137583
27,18,3,4,2,1,0.18231678004350085
27,18,3,4,2,1,0.11327817395378771
27,18,3,4,2,1,0.3610628032615947
27,18,3,4,2,1,0.06028101834336686
27,18,3,4,2,1,0.183724211033946
27,18,3,4,2,1,0.4839243170913406
27,18,3,4,2,1,1.1823487889851638
27,18,3,4,2,1,0.03620208545629123
27,18,3,4,2,1,0.151483568337533
27,18,3,4,2,1,0.14473421983002577
27,18,3,4,2,1,0.6631854235677028
27,18,3,4,2,1,0.5993603010923547
27,18,3,4,2,1,0.15812626038042485
27,18,3,4,2,1,0.06220967537787925
27,18,3,4,2,1,0.0700445042179582
27,18,3,4,2,1,0.47891640937410224
27,18,3,4,2,1,0.3714031216458087
27,18,3,4,2,1,0.1897119907563376
27,18,3,4,2,1,1.2659333813393825
27,18,3,4,2,1,1.2207306369698914
27,18,3,4,2,1,0.27356491378125797
27,18,3,4,2,1,0.19056591965745756
27,18,3,4,2,1,0.05101700810597883
27,18,3,4,2,1,0.8564470611819516
27,18,3,4,2,1,0.23064966515420457
27,18,3,4,2,1,1.3505684243071303
27,18,3,4,2,1,0.9793162099757766
27,18,3,4,2,1,0.12763802006235717
27,18,3,4,2,1,1.1514449094162127
27,18,3,4,2,1,0.5997249795211856
27,18,3,4,2,1,0.7847231564909593
27,18,3,4,2,1,1.0049346854335872
27,18,3,4,2,1,0.19876071373453405
27,18,3,4,2,1,1.128045079068159
27,18,3,4,2,1,0.2258959175930254
27,18,3,4,2,1,0.05027124140387335
27,18,3,4,2,1,0.31250110238056567
27,18,3,4,2,1,0.4264150126760139
27,18,3,4,2,1,0.36437118175145783
27,18,3,4,2,1,0.12572461807668892
27,18,3,4,2,1,0.3190973040358508
27,18,3,4,2,1,0.18873675254061292
27,18,3,4,2,1,0.41399354134269645
27,18,3,4,2,1,0.05482907069955529
27,18,3,4,2,1,0.589846872901793
27,18,3,4,2,1,0.058401874183081744
27,18,3,4,2,1,0.29899446355222087
27,18,3,4,2,1,1.4142129362346434
27,18,3,4,2,1,0.09746691063135585
27,18,3,4,2,1,1.091846472124188
27,18,3,4,2,1,1.331002910714729
27,18,3,4,2,1,0.5517790096083932
27,18,3,4,2,1,0.6461655533481664
27,18,3,4,2,1,0.042502894076052386
27,18,3,4,2,1,0.4791804920045669
27,18,3,4,2,1,0.3680379252287316
27,18,3,4,2,1,1.1913402041320171
27,18,3,4,2,1,0.8054954515817943
27,18,3,4,2,1,1.2906758288068858
27,18,3,4,2,1,0.2876294856496943
27,18,3,4,2,1,0.7127085056511759
27,18,3,4,2,1,0.3231692526076726
27,18,3,4,2,1,1.3738637610204396
27,18,3,4,2,1,1.4065011603704956
27,18,3,4,2,1,0.637187157270118
27,18,3,4,2,1,0.38064094486045014
28,18,3,4,3,0,2.4402640933728796e-14
28,18,3,4,3,0,3.6149831401189985e-15
28,18,3,4,3,0,2.723189945261958e-15
28,18,3,4,3,0,2.771509122734786e-15
28,18,3,4,3,0,1.0855383152129414e-15
28,18,3,4,3,0,3.0389707274119127e-16
28,18,3,4,3,0,7.514682024729284e-16
28,18,3,4,3,0,7.182108807015807e-16
28,18,3,4,3,0,1.4280873931154936e-16
28,18,3,4,3,0,3.834809504455831e-15
28,18,3,4,3,0,8.695790002290361e-16
28,18,3,4,3,0,1.652999997508236e-16
28,18,3,4,3,0,1.3643208041367056e-15
28,18,3,4,3,0,4.9301336735623e-15
28,18,3,4,3,0,6.190131308253197e-15
28,18,3,4,3,0,8.97694869244911e-16
28,18,3,4,3,0,4.949319233277843e-16
28,18,3,4,3,0,3.80820655700106e-15
28,18,3,4,3,0,8.59112860903317e-15
28,18,3,4,3,0,5.25487224469683e-14
28,18,3,4,3,0,2.1261046887603047e-16
28,18,3,4,3,0,1.66380493931288e-15
28,18,3,4,3,0,1.049261758984971e-15
28,18,3,4,3,0,1.8857529989802764e-15
28,18,3,4,3,0,4.125253431192866e-15
28,18,3,4,3,0,3.958756720341763e-16
28,18,3,4,3,0,1.6451784421157137e-16
28,18,3,4,3,0,1.689978155056361e-16
28,18,3,4,3,0,1.912908941807059e-16
28,18,3,4,3,0,4.732358975439355e-16
28,18,3,4,3,0,2.0371842603503557e-15
28,18,3,4,3,0,3.100610350026585e-16
28,18,3,4,3,0,2.4233652015993107e-17
28,18,3,4,3,0,1.90934950893155e-15
28,18,3,4,3,0,4.459554688922032e-16
28,18,3,4,3,0,8.642651271379112e-16
28,18,3,4,3,0,0.0
28,18,3,4,3,0,1.196669540634437e-14
28,18,3,4,3,0,6.325028699264411e-16
28,18,3,4,3,0,6.29440269157513e-16
28,18,3,4,3,0,7.092575251690404e-16
28,18,3,4,3,0,7.189319174215479e-15
28,18,3,4,3,0,1.2697662062314636e-15
28,18,3,4,3,0,1.4074714470775552e-15
28,18,3,4,3,1,0.4660873224681819
28,18,3,4,3,1,0.7516053128454754
28,18,3,4,3,1,0.38565370303851765
28,18,3,4,3,1,1.3051432095119926
28,18,3,4,3,1,1.0962194363775755
28,18,3,4,3,1,1.023441582662802
28,18,3,4,3,1,1.158127770338884
28,18,3,4,3,1,0.25770711057995166
28,18,3,4,3,1,0.5865590049384346
28,18,3,4,3,1,0.786694625676944
28,18,3,4,3,1,0.4040776805168267
28,18,3,4,3,1,0.5787231924933306
28,18,3,4,3,1,0.04431113058990632
28,18,3,4,3,1,0.6542260428271831
28,18,3,4,3,1,1.2085187941412874
28,18,3,4,3,1,0.49853029189590375
28,18,3,4,3,1,0.5149706041371298
28,18,3,4,3,1,1.4075961419303982
28,18,3,4,3,1,0.12102711626000595
28,18,3,4,3,1,0.9319950628652315
28,18,3,4,3,1,0.6997124914390466
28,18,3,4,3,1,0.22254390329920393
28,18,3,4,3,1,0.21131952366507226
28,18,3,4,3,1,0.31328217859550384
28,18,3,4,3,1,1.0138615724371456
28,18,3,4,3,1,0.10743159659923036
28,18,3,4,3,1,0.39907571498304767
28,18,3,4,3,1,0.2521901100816032
28,18,3,4,3,1,0.5892973089320795
28,18,3,4,3,1,0.6733088693337453
28,18,3,4,3,1,0.3704147148424147
28,18,3,4,3,1,0.5807264084591561
28,18,3,4,3,1,0.3078148316235226
28,18,3,4,3,1,0.35064648052093855
28,18,3,4,3,1,0.2113583622310253
28,18,3,4,3,1,0.19345238978441484
28,18,3,4,3,1,0.23653225265182964
28,18,3,4,3,1,0.73996479984512
28,18,3,4,3,1,1.1784763047095281
28,18,3,4,3,1,1.29916593862354
28,18,3,4,3,1,0.7596183150520693
28,18,3,4,3,1,1.3781147324695413
28,18,3,4,3,1,1.4125240804637231
28,18,3,4,3,1,0.5217501846668925
28,18,3,4,3,1,0.5878415064356887
28,18,3,4,3,1,0.032244547933445715
28,18,3,4,3,1,0.19788460299268293
28,18,3,4,3,1,0.13118799684691096
28,18,3,4,3,1,0.9068135555665853
28,18,3,4,3,1,0.48007220584193266
28,18,3,4,3,1,1.3982855590314056
28,18,3,4,3,1,0.9907561277892004
28,18,3,4,3,1,0.19316263207431014
28,18,3,4,3,1,1.1023010743024333
28,18,3,4,3,1,1.2129637019692985
28,18,3,4,3,1,0.008152661922377962
28,18,3,4,3,1,0.1696661067808617
28,18,3,4,3,1,1.1686074336401395
28,18,3,4,3,1,1.348141584006328
28,18,3,4,3,1,1.385287167113625
28,18,3,4,3,1,0.18156466788630435
28,18,3,4,3,1,1.0162727103150233
28,18,3,4,3,1,0.8858910285915089
28,18,3,4,3,1,0.7168060732286743
28,18,3,4,3,1,1.1903031412942684
28,18,3,4,3,1,1.41382281794428
28,18,3,4,3,1,0.8589039953597429
28,18,3,4,3,1,1.0209865950635513
28,18,3,4,3,1,1.0839056260402296
28,18,3,4,3,1,1.4072514345370957
28,18,3,4,3,1,1.0910061214270448
28,18,3,4,3,1,1.2252505865724053
28,18,3,4,3,1,0.2351078756684089
28,18,3,4,3,1,1.3510666621019165
28,18,3,4,3,1,1.4140740305730808
28,18,3,4,3,1,1.2729981445665342
28,18,3,4,3,1,0.4788353162201134
28,18,3,4,3,1,0.8888496778587903
28,18,3,4,3,1,1.3508524711134182
28,18,3,4,3,1,1.2502415781643932
28,18,3,4,3,1,0.45476432971555564
28,18,3,4,3,1,0.16716372615470074
28,18,3,4,3,1,0.20433939782649166
28,18,3,4,3,1,0.8288564335990898
28,18,3,4,3,1,0.1862166109228144
28,18,3,4,3,1,1.4129761047149336
28,18,3,4,3,1,0.874597566143077
28,18,3,4,3,1,1.4142115201748124
29,18,3,4,4,0,2.1465935084465883e-15
29,18,3,4,4,0,5.333480161195588e-15
29,18,3,4,4,0,6.207090656010262e-16
29,18,3,4,4,0,1.1175322690382533e-15
29,18,3,4,4,0,2.2255979703947875e-15
29,18,3,4,4,0,4.531061539432623e-16
29,18,3,4,4,0,1.0447641216955096e-14
29,18,3,4,4,0,2.6306798151216463e-16
29,18,3,4,4,0,1.1106705560814507e-15
29,18,3,4,4,0,3.730566403881433e-15
29,18,3,4,4,0,1.0538081330890466e-15
29,18,3,4,4,0,1.7569105398997191e-15
29,18,3,4,4,0,7.973489350641287e-16
29,18,3,4,4,0,6.306157697818525e-15
29,18,3,4,4,0,1.4524034292282962e-14
29,18,3,4,4,0,7.921864187395783e-16
29,18,3,4,4,0,3.7823931830304476e-15
29,18,3,4,4,0,6.054428203563682e-16
29,18,3,4,4,0,1.3479310423687844e-14
29,18,3,4,4,0,3.1042323689849714e-15
29,18,3,4,4,0,2.674110604473219e-15
29,18,3,4,4,0,7.603013509652995e-16
29,18,3,4,4,0,1.0880105338792896e-15
29,18,3,4,4,0,3.7824857096823806e-15
29,18,3,4,4,0,7.855072373251276e-15
29,18,3,4,4,0,3.1715381522969997e-16
29,18,3,4,4,0,1.0164503913024842e-15
29,18,3,4,4,0,7.921557023841885e-16
29,18,3,4,4,0,8.953850792001306e-16
29,18,3,4,4,0,1.2384664659549349e-15
29,18,3,4,4,0,1.504563172801506e-15
29,18,3,4,4,0,1.0542087272924446e-15
29,18,3,4,4,0,1.3005920012871604e-15
29,18,3,4,4,0,1.3342644202736013e-15
29,18,3,4,4,0,7.445748385099669e-16
29,18,3,4,4,0,3.972126653256121e-16
29,18,3,4,4,0,5.440992759672667e-16
29,18,3,4,4,0,4.938979228881686e-15
29,18,3,4,4,0,4.60919085989126e-16
29,18,3,4,4,0,2.1597864165197967e-15
29,18,3,4,4,0,3.547803082350317e-16
29,18,3,4,4,0,3.035181545149238e-15
29,18,3,4,4,0,1.532841860705439e-15
29,18,3,4,4,0,2.6629238373887998e-15
29,18,3,4,4,1,0.8804558605339159
29,18,3,4,4,1,0.4061282918035818
29,18,3,4,4,1,0.15424204687306958
29,18,3,4,4,1,0.045191135970808705
29,18,3,4,4,1,0.22421938384143178
29,18,3,4,4,1,1.3923826933045764
29,18,3,4,4,1,0.758903661005653
29,18,3,4,4,1,0.32266173938999765
29,18,3,4,4,1,0.38354652517506843
29,18,3,4,4,1,0.935584243012301
29,18,3,4,4,1,0.5422204405449241
29,18,3,4,4,1,1.2378717718570935
29,18,3,4,4,1,0.46178376185847575
29,18,3,4,4,1,1.0910123804329832
29,18,3,4,4,1,1.1441042813434064
29,18,3,4,4,1,0.5647761663599309
29,18,3,4,4,1,1.3573393645376843
29,18,3,4,4,1,0.22318483663328392
29,18,3,4,4,1,0.46397271081931324
29,18,3,4,4,1,1.3233326311684428
29,18,3,4,4,1,1.240718323891325
29,18,3,4,4,1,0.11665809452159713
29,18,3,4,4,1,0.2306990430955103
29,18,3,4,4,1,1.2142399849495944
29,18,3,4,4,1,0.7574236745594073
29,18,3,4,4,1,0.6822240654145451
29,18,3,4,4,1,0.5133916691272931
29,18,3,4,4,1,0.1590372403238273
29,18,3,4,4,1,0.9790562909334086
29,18,3,4,4,1,0.4755509023049233
29,18,3,4,4,1,0.19238477939532822
29,18,3,4,4,1,0.17538242196099685
29,18,3,4,4,1,0.3028042535491424
29,18,3,4,4,1,1.204604265871475
29,18,3,4,4,1,0.702588904492846
29,18,3,4,4,1,0.17504586160881816
29,18,3,4,4,1,0.29689573253329515
29,18,3,4,4,1,1.382214045308978
29,18,3,4,4,1,0.7797334317967822
29,18,3,4,4,1,0.7051744734240089
29,18,3,4,4,1,0.36702547707702127
29,18,3,4,4,1,0.44849383493513906
29,18,3,4,4,1,0.24400285135635247
29,18,3,4,4,1,0.23970192013091565
29,18,3,4,4,1,0.805056428835874
29,18,3,4,4,1,0.4918053770858929
29,18,3,4,4,1,0.29709170770549326
29,18,3,4,4,1,0.22387729098176917
29,18,3,4,4,1,0.5927909512792268
29,18,3,4,4,1,1.0616229931438668
29,18,3,4,4,1,1.010421249420074
29,18,3,4,4,1,0.8280083416272265
29,18,3,4,4,1,0.5319246830413523
29,18,3,4,4,1,1.091823521588312
29,18,3,4,4,1,0.23010909102806631
29,18,3,4,4,1,1.4114110239450144
29,18,3,4,4,1,0.16626672951832672
29,18,3,4,4,1,0.5577662978016186
29,18,3,4,4,1,1.2279818208021842
29,18,3,4,4,1,0.5389016152942535
29,18,3,4,4,1,1.3794496169506856
29,18,3,4,4,1,1.3913392037437995
29,18,3,4,4,1,0.16761237144620666
29,18,3,4,4,1,0.47726110053109794
29,18,3,4,4,1,1.4124998602930998
29,18,3,4,4,1,0.7035543265682944
29,18,3,4,4,1,0.3718631620729233
29,18,3,4,4,1,1.318500797160427
29,18,3,4,4,1,0.7254755445944416
29,18,3,4,4,1,0.8497886505562326
29,18,3,4,4,1,0.6985943572481264
29,18,3,4,4,1,1.1222175123908593
29,18,3,4,4,1,1.3260380126693612
29,18,3,4,4,1,0.606681787124027
29,18,3,4,4,1,1.0730431096115605
29,18,3,4,4,1,0.4501656129726806
29,18,3,4,4,1,0.6485600467513358
29,18,3,4,4,1,0.730594797947149
29,18,3,4,4,1,1.3625142844605753
29,18,3,4,4,1,1.1347739837110977
29,18,3,4,4,1,0.8355310687027985
29,18,3,4,4,1,1.07058920347583
29,18,3,4,4,1,0.6227108429955137
29,18,3,4,4,1,1.1026278068099058
29,18,3,4,4,1,1.160114202987556
29,18,3,4,4,1,0.3017931607632727
29,18,3,4,4,1,0.7697753486375865
29,18,3,4,4,1,0.9751955273901838
30,18,3,5,2,0,1.3490187203401992e-15
30,18,3,5,2,0,1.3250942165798762e-15
30,18,3,5,2,0,1.5754386784262101e-16
30,18,3,5,2,0,1.2904864045204032e-15
30,18,3,5,2,0,1.114133668372041e-15
30,18,3,5,2,0,4.242298155088804e-16
30,18,3,5,2,0,5.680115726238159e-16
30,18,3,5,2,0,0.0
30,18,3,5,2,0,4.0724076890433526e-16
30,18,3,5,2,0,1.821832269788195e-15
30,18,3,5,2,0,2.1969546111630096e-15
30,18,3,5,2,0,4.3515126455537216e-16
30,18,3,5,2,0,1.7410135906363437e-16
30,18,3,5,2,0,6.149347285264436e-15
30,18,3,5,2,0,1.1808428366739989e-15
30,18,3,5,2,0,8.466352444574223e-17
30,18,3,5,2,0,3.357675930915778e-15
30,18,3,5,2,0,4.0358341577327585e-15
30,18,3,5,2,0,7.205822143577438e-15
30,18,3,5,2,0,1.0747447212611457e-14
30,18,3,5,2,0,1.2571810877478532e-15
30,18,3,5,2,0,1.4111979365476614e-15
30,18,3,5,2,0,2.965055462634305e-16
30,18,3,5,2,0,9.884892907459831e-16
30,18,3,5,2,0,2.8376512200147762e-15
30,18,3,5,2,0,1.0267409734376709e-16
30,18,3,5,2,0,1.7744885029564664e-16
30,18,3,5,2,0,1.3896292237358406e-16
30,18,3,5,2,0,5.750361838166003e-15
30,18,3,5,2,0,1.388242905136966e-16
30,18,3,5,2,0,2.733068420120618e-15
30,18,3,5,2,0,2.372154944296013e-16
30,18,3,5,2,0,2.221132533876832e-15
30,18,3,5,2,0,4.831221672188113e-15
30,18,3,5,2,0,9.259811227560077e-17
30,18,3,5,2,0,2.3611151393819157e-16
30,18,3,5,2,0,9.328177766781603e-17
30,18,3,5,2,0,2.045794661922987e-16
30,18,3,5,2,0,1.0508698568242776e-15
30,18,3,5,2,0,8.770196916005784e-16
30,18,3,5,2,0,5.2942299351561756e-15
30,18,3,5,2,0,4.7337540993231825e-16
30,18,3,5,2,0,0.0
30,18,3,5,2,0,1.4653048566901633e-14
30,18,3,5,2,1,1.1442404990620356
30,18,3,5,2,1,0.9876132979748418
30,18,3,5,2,1,1.346562396573881
30,18,3,5,2,1,1.3088433048945782
30,18,3,5,2,1,0.3291915202725993
30,18,3,5,2,1,0.3041426416221502
30,18,3,5,2,1,1.2506044268450862
30,18,3,5,2,1,0.7371712621307039
30,18,3,5,2,1,0.5808684032922582
30,18,3,5,2,1,0.5400007032174973
30,18,3,5,2,1,0.5791786368749346
30,18,3,5,2,1,1.0372685641514385
30,18,3,5,2,1,0.005122982720780707
30,18,3,5,2,1,0.6245443407796589
30,18,3,5,2,1,0.01960826721973956
30,18,3,5,2,1,0.7641241995636647
30,18,3,5,2,1,1.1846163975897113
30,18,3,5,2,1,0.3695319731117185
30,18,3,5,2,1,1.392784762532635
30,18,3,5,2,1,0.6214506138319488
30,18,3,5,2,1,0.8803857700708313
30,18,3,5,2,1,0.6577159636678349
30,18,3,5,2,1,0.10916204169667688
30,18,3,5,2,1,0.4668083155794346
30,18,3,5,2,1,0.27781477803304055
30,18,3,5,2,1,0.3178122362046993
30,18,3,5,2,1,0.2901581314492681
30,18,3,5,2,1,0.025733640294905
30,18,3,5,2,1,0.4115788616860302
30,18,3,5,2,1,0.5894350393143593
30,18,3,5,2,1,1.0589153091808714
30,18,3,5,2,1,0.15954754523537124
30,18,3,5,2,1,1.1013828724993737
30,18,3,5,2,1,1.3921165507533968
30,18,3,5,2,1,0.3034371871202687
30,18,3,5,2,1,0.19820545351140892
30,18,3,5,2,1,1.071948785533058
30,18,3,5,2,1,0.287141053236733
30,18,3,5,2,1,0.8545269700179272
30,18,3,5,2,1,1.4063685902510275
30,18,3,5,2,1,1.4033440620940094
30,18,3,5,2,1,1.1643721004369854
30,18,3,5,2,1,1.3868429179852744
30,18,3,5,2,1,0.7718629145042197
30,18,3,5,2,1,1.3076076220468555
30,18,3,5,2,1,1.391152521809783
30,18,3,5,2,1,0.9195184794327952
30,18,3,5,2,1,0.914170377944124
30,18,3,5,2,1,1.3146032055354917
30,18,3,5,2,1,0.36397292784370416
30,18,3,5,2,1,0.5522834654733187
30,18,3,5,2,1,1.202298240104913
30,18,3,5,2,1,1.0903253557728052
30,18,3,5,2,1,1.3880213483584765
30,18,3,5,2,1,0.7495089052023399
30,18,3,5,2,1,1.353032845630866
30,18,3,5,2,1,0.9868503402077462
30,18,3,5,2,1,0.851849809619963
30,18,3,5,2,1,1.162487544384427
30,18,3,5,2,1,1.3690171770035258
30,18,3,5,2,1,1.3448175318939648
30,18,3,5,2,1,0.3531427885563467
30,18,3,5,2,1,1.4142093724971714
30,18,3,5,2,1,1.3022098357396308
30,18,3,5,2,1,1.1681587873617432
30,18,3,5,2,1,1.3667651038249655
30,18,3,5,2,1,0.808503318508193
30,18,3,5,2,1,0.9472380778630761
30,18,3,5,2,1,1.3865885514875766
30,18,3,5,2,1,1.3814917922941359
30,18,3,5,2,1,0.8276594032942873
30,18,3,5,2,1,0.873920951877204
30,18,3,5,2,1,0.7340092115553267
30,18,3,5,2,1,0.15111180642588312
30,18,3,5,2,1,1.2677698473482157
30,18,3,5,2,1,0.6092951976371791
30,18,3,5,2,1,1.1781893666265666
30,18,3,5,2,1,1.116937622343769
30,18,3,5,2,1,1.2912448874132163
30,18,3,5,2,1,1.004657459839823
30,18,3,5,2,1,1.34886901644366
30,18,3,5,2,1,0.2429635451577556
30,18,3,5,2,1,1.2730726606768172
30,18,3,5,2,1,1.0707202198399768
30,18,3,5,2,1,0.6026223562107876
30,18,3,5,2,1,1.0837350533109824
30,18,3,5,2,1,1.0937646065538276
30,18,3,5,2,1,1.391370110075366
31,18,3,5,3,0,1.4156608180131563e-15
31,18,3,5,3,0,9.97221222159572e-15
31,18,3,5,3,0,6.60816497673527e-16
31,18,3,5,3,0,1.78428187638604e-15
31,18,3,5,3,0,5.56024574591514e-16
31,18,3,5,3,0,1.5451314995195696e-16
31,18,3,5,3,0,1.1089493184607584e-15
31,18,3,5,3,0,1.3147230973991988e-15
31,18,3,5,3,0,2.1195147628895117e-16
31,18,3,5,3,0,4.046601608332379e-15
31,18,3,5,3,0,2.90641992791426e-15
31,18,3,5,3,0,6.373294571995376e-16
31,18,3,5,3,0,9.665611164172155e-16
31,18,3,5,3,0,8.6683588476725305e-16
31,18,3,5,3,0,1.5234632921517022e-15
31,18,3,5,3,0,1.7279392941871009e-15
31,18,3,5,3,0,6.232277175721606e-15
31,18,3,5,3,0,2.4333804424577673e-16
31,18,3,5,3,0,2.9434882169269824e-16
31,18,3,5,3,0,5.297277547265571e-16
31,18,3,5,3,0,2.5510517012814434e-15
31,18,3,5,3,0,8.15531606425621e-16
31,18,3,5,3,0,1.3119726993761163e-15
31,18,3,5,3,0,1.4394706037038532e-15
31,18,3,5,3,0,2.2794542850726624e-16
31,18,3,5,3,0,4.086865019133268e-16
31,18,3,5,3,0,8.663391919602762e-16
31,18,3,5,3,0,9.16830396546591e-16
31,18,3,5,3,0,1.0207464123729624e-15
31,18,3,5,3,0,1.9861727268385117e-15
31,18,3,5,3,0,4.188694886898066e-16
31,18,3,5,3,0,7.371873306193303e-16
31,18,3,5,3,0,7.520799870617652e-16
31,18,3,5,3,0,1.3515437882793663e-16
31,18,3,5,3,0,5.356528075537332e-16
31,18,3,5,3,0,8.59163750417474e-16
31,18,3,5,3,0,1.497909153464405e-16
31,18,3,5,3,0,2.637705130998175e-16
31,18,3,5,3,0,5.599132072960222e-16
31,18,3,5,3,0,6.113988422191966e-16
31,18,3,5,3,0,7.18665407334237e-16
31,18,3,5,3,0,2.6858632687231214e-15
31,18,3,5,3,0,1.494266230691297e-15
31,18,3,5,3,0,5.914786858817807e-16
31,18,3,5,3,1,0.5565133342757435
31,18,3,5,3,1,1.0234411331197415
31,18,3,5,3,1,0.7095822773331352
31,18,3,5,3,1,0.5181495561524652
31,18,3,5,3,1,1.2567248316030182
31,18,3,5,3,1,1.413505547866809
31,18,3,5,3,1,1.0086786944323265
31,18,3,5,3,1,0.15943073033856459
31,18,3,5,3,1,0.196144002500357
31,18,3,5,3,1,0.43470282095940893
31,18,3,5,3,1,1.0216922347211468
31,18,3,5,3,1,0.25365367711149883
31,18,3,5,3,1,0.20316532322814188
31,18,3,5,3,1,0.21966739801540583
31,18,3,5,3,1,0.14148493478693222
31,18,3,5,3,1,0.29225785652026226
31,18,3,5,3,1,0.9563877805819091
31,18,3,5,3,1,0.06079743052671397
31,18,3,5,3,1,0.9161977899363057
31,18,3,5,3,1,0.5503445096196804
31,18,3,5,3,1,0.9760670690004972
31,18,3,5,3,1,0.5006413733446327
31,18,3,5,3,1,0.5657751803496075
31,18,3,5,3,1,0.2426818869538892
31,18,3,5,3,1,1.173170891622307
31,18,3,5,3,1,1.1539123716043636
31,18,3,5,3,1,1.408033509651311
31,18,3,5,3,1,0.838205004435962
31,18,3,5,3,1,0.9387598292791676
31,18,3,5,3,1,0.15571585449279401
31,18,3,5,3,1,1.1200622236463469
31,18,3,5,3,1,0.32024311370531294
31,18,3,5,3,1,0.8944005182629408
31,18,3,5,3,1,0.12370737885895289
31,18,3,5,3,1,1.3096815405277449
31,18,3,5,3,1,0.12899440641194876
31,18,3,5,3,1,0.18929130552177456
31,18,3,5,3,1,0.40121615542078887
31,18,3,5,3,1,0.2705391413179456
31,18,3,5,3,1,1.1111200332024556
31,18,3,5,3,1,0.7696997165996765
31,18,3,5,3,1,1.3729140264655253
31,18,3,5,3,1,0.26067809429463196
31,18,3,5,3,1,0.9502540233135863
31,18,3,5,3,1,0.28345798823808965
31,18,3,5,3,1,1.4140963250644385
31,18,3,5,3,1,0.8373136483039196
31,18,3,5,3,1,1.2046447577119603
31,18,3,5,3,1,1.0946097865505853
31,18,3,5,3,1,1.412741721041086
31,18,3,5,3,1,0.44195170890429913
31,18,3,5,3,1,1.4057551225757938
31,18,3,5,3,1,1.1918277543322657
31,18,3,5,3,1,1.1774626780473414
31,18,3,5,3,1,1.2801770917897701
31,18,3,5,3,1,1.4048517744537667
31,18,3,5,3,1,0.6670857536300185
31,18,3,5,3,1,1.2178170379860103
31,18,3,5,3,1,0.8592096975865601
31,18,3,5,3,1,1.3848038501977047
31,18,3,5,3,1,1.404783309000593
31,18,3,5,3,1,1.4053797537776662
31,18,3,5,3,1,0.3535130815459877
31,18,3,5,3,1,1.3460688272161734
31,18,3,5,3,1,0.7054909513833791
31,18,3,5,3,1,1.332768958326543
31,18,3,5,3,1,1.4118211335480066
31,18,3,5,3,1,1.333771199859439
31,18,3,5,3,1,1.3908128007577754
31,18,3,5,3,1,0.641872913374566
31,18,3,5,3,1,0.20304095268756203
31,18,3,5,3,1,1.2087912818747462
31,18,3,5,3,1,0.7147138025892562
31,18,3,5,3,1,0.7606498404746022
31,18,3,5,3,1,1.3926510231492684
31,18,3,5,3,1,1.340705999544287
31,18,3,5,3,1,0.9877834324350577
31,18,3,5,3,1,0.5676818258696715
31,18,3,5,3,1,0.5972975854382597
31,18,3,5,3,1,1.2846604965643758
31,18,3,5,3,1,0.7049971559466557
31,18,3,5,3,1,1.2683339891904357
31,18,3,5,3,1,1.369601664891185
31,18,3,5,3,1,0.40333518123512524
31,18,3,5,3,1,0.47164881521562085
31,18,3,5,3,1,1.316354249408189
31,18,3,5,3,1,1.190601885957131
31,18,3,5,3,1,1.1312100732655592
32,18,3,5,5,0,3.080773777723592e-15
32,18,3,5,5,0,1.2524058798897866e-15
32,18,3,5,5,0,1.1801541438087856e-15
32,18,3,5,5,0,2.024751492345249e-16
32,18,3,5,5,0,4.967623652228516e-15
32,18,3,5,5,0,4.474065548454398e-16
32,18,3,5,5,0,2.86654410364628e-15
32,18,3,5,5,0,1.560093972134048e-15
32,18,3,5,5,0,3.808978340260222e-16
32,18,3,5,5,0,7.743247726915005e-16
32,18,3,5,5,0,1.2967126709694413e-15
32,18,3,5,5,0,5.940210419390978e-16
32,18,3,5,5,0,7.313286187685498e-16
32,18,3,5,5,0,2.0163368816323923e-15
32,18,3,5,5,0,7.243128508866985e-16
32,18,3,5,5,0,1.4347940263098052e-15
32,18,3,5,5,0,9.117577152141263e-16
32,18,3,5,5,0,1.3014462749236213e-15
32,18,3,5,5,0,3.101853185700114e-15
32,18,3,5,5,0,2.98748458788362e-15
32,18,3,5,5,0,7.329718191239939e-15
32,18,3,5,5,0,9.890659925992796e-16
32,18,3,5,5,0,1.6724635177282192e-15
32,18,3,5,5,0,4.617506498301708e-16
32,18,3,5,5,0,7.954188276494423e-16
32,18,3,5,5,0,3.9878852490035586e-16
32,18,3,5,5,0,7.520568264114673e-16
32,18,3,5,5,0,4.925911306682566e-16
32,18,3,5,5,0,9.140649762299316e-16
32,18,3,5,5,0,4.149658839078754e-15
32,18,3,5,5,0,1.5861919224836091e-15
32,18,3,5,5,0,4.6210346663960906e-15
32,18,3,5,5,0,4.4261364587381584e-16
32,18,3,5,5,0,1.5434197171418818e-15
32,18,3,5,5,0,3.868530085733867e-16
32,18,3,5,5,0,3.37873229576901e-16
32,18,3,5,5,0,1.5668531492423711e-15
32,18,3,5,5,0,4.497099793297346e-16
32,18,3,5,5,0,3.4590256605191776e-16
32,18,3,5,5,0,8.264884219961992e-16
32,18,3,5,5,0,1.9614909047711078e-15
32,18,3,5,5,0,3.606517276931779e-15
32,18,3,5,5,0,3.35563170683971e-16
32,18,3,5,5,0,1.6610494317662353e-15
32,18,3,5,5,1,1.4056948056158975
32,18,3,5,5,1,0.831968654469709
32,18,3,5,5,1,1.0660550727260245
32,18,3,5,5,1,0.8763745741782409
32,18,3,5,5,1,1.2619917476996965
32,18,3,5,5,1,0.18043649551634747
32,18,3,5,5,1,1.3402568351240962
32,18,3,5,5,1,1.1700597920323923
32,18,3,5,5,1,0.3108400872066202
32,18,3,5,5,1,1.021738626245316
32,18,3,5,5,1,0.5348005590862343
32,18,3,5,5,1,0.32998608387088285
32,18,3,5,5,1,0.6195757785270096
32,18,3,5,5,1,0.601986326151769
32,18,3,5,5,1,0.5329237065110576
32,18,3,5,5,1,0.4026468997543397
32,18,3,5,5,1,0.5331881007894269
32,18,3,5,5,1,0.42544155356731994
32,18,3,5,5,1,1.4008897797222817
32,18,3,5,5,1,0.798180983216654
32,18,3,5,5,1,1.2585936515279068
32,18,3,5,5,1,1.3471877072382772
32,18,3,5,5,1,0.28213487758113487
32,18,3,5,5,1,1.3696444941852381
32,18,3,5,5,1,0.7645101974131375
32,18,3,5,5,1,0.3713086300531948
32,18,3,5,5,1,0.6177099194755824
32,18,3,5,5,1,1.1017715535586667
32,18,3,5,5,1,0.9993102110407447
32,18,3,5,5,1,1.3427504609111618
32,18,3,5,5,1,1.3336138367275352
32,18,3,5,5,1,1.2530504384248433
32,18,3,5,5,1,0.48260323271954597
32,18,3,5,5,1,1.0912108779543503
32,18,3,5,5,1,1.0368751305737927
32,18,3,5,5,1,0.2430736430130435
32,18,3,5,5,1,0.42673522766519356
32,18,3,5,5,1,0.7256081698285127
32,18,3,5,5,1,0.8668794702955785
32,18,3,5,5,1,1.0282384472609294
32,18,3,5,5,1,0.3097433844806207
32,18,3,5,5,1,0.7025368716479614
32,18,3,5,5,1,0.47881920544224366
32,18,3,5,5,1,0.9260831737128606
32,18,3,5,5,1,0.32274884230903994
32,18,3,5,5,1,0.37253251505863766
32,18,3,5,5,1,0.21742312265037606
32,18,3,5,5,1,1.3246926274241169
32,18,3,5,5,1,1.2102951830662723
32,18,3,5,5,1,0.5700772645934856
32,18,3,5,5,1,0.8229719100563274
32,18,3,5,5,1,0.5558604985718963
32,18,3,5,5,1,0.9908399938977478
32,18,3,5,5,1,1.3396397622453438
32,18,3,5,5,1,0.368204652989001
32,18,3,5,5,1,0.3803114503303667
32,18,3,5,5,1,0.9256269753910132
32,18,3,5,5,1,0.3493404584894675
32,18,3,5,5,1,0.9746262229226611
32,18,3,5,5,1,0.39799106142227075
32,18,3,5,5,1,1.1171318108914479
32,18,3,5,5,1,0.6004947674443903
32,18,3,5,5,1,0.7813157544480165
32,18,3,5,5,1,1.0421660435988798
32,18,3,5,5,1,1.356292048695131
32,18,3,5,5,1,1.2371437696887555
32,18,3,5,5,1,0.5551117858300316
32,18,3,5,5,1,1.283567594211283
32,18,3,5,5,1,0.5312165449131814
32,18,3,5,5,1,0.6330369445078299
32,18,3,5,5,1,1.158574108923289
32,18,3,5,5,1,1.4060653813990305
32,18,3,5,5,1,1.3357147618736356
32,18,3,5,5,1,1.3902615521143555
32,18,3,5,5,1,0.697865494693584
32,18,3,5,5,1,1.103553967252011
32,18,3,5,5,1,0.824571901194479
32,18,3,5,5,1,0.7770511178179011
32,18,3,5,5,1,1.3198917312960716
32,18,3,5,5,1,0.5326490565638411
32,18,3,5,5,1,0.6705759737946301
32,18,3,5,5,1,1.4137228444312875
32,18,3,5,5,1,1.3352938036880084
32,18,3,5,5,1,1.1400949373054616
32,18,3,5,5,1,0.8514870074384159
32,18,3,5,5,1,0.863118848692314
32,18,3,5,5,1,0.6624724168963393
32,18,3,5,5,1,1.234903597145268
33,18,3,6,2,0,5.2769404491056905e-15
33,18,3,6,2,0,1.7275061473241534e-14
33,18,3,6,2,0,8.61391486617557e-15
33,18,3,6,2,0,8.460783947764282e-15
33,18,3,6,2,0,7.24071112883342e-16
33,18,3,6,2,0,1.1998955886775301e-15
33,18,3,6,2,0,1.629081792399531e-15
33,18,3,6,2,0,2.0545589055985886e-16
33,18,3,6,2,0,1.6391033521025877e-16
33,18,3,6,2,0,3.34703453229665e-15
33,18,3,6,2,0,1.5475528350951604e-15
33,18,3,6,2,0,3.959735013307954e-14
33,18,3,6,2,0,2.246418296372726e-15
33,18,3,6,2,0,1.5468370158906924e-15
33,18,3,6,2,0,4.4595610115420756e-15
33,18,3,6,2,0,4.102428714066251e-15
33,18,3,6,2,0,5.071350638856177e-14
33,18,3,6,2,0,2.968188058477382e-15
33,18,3,6,2,0,8.661850904342463e-14
33,18,3,6,2,0,3.6297997818547295e-14
33,18,3,6,2,0,1.7611777465959013e-14
33,18,3,6,2,0,1.842934923700413e-15
33,18,3,6,2,0,6.42043432064703e-15
33,18,3,6,2,0,6.187641551536582e-15
33,18,3,6,2,0,4.389901614757887e-17
33,18,3,6,2,0,0.0
33,18,3,6,2,0,0.0
33,18,3,6,2,0,0.0
33,18,3,6,2,0,2.238446998830194e-15
33,18,3,6,2,0,6.888656149206442e-16
33,18,3,6,2,0,1.1566043626747048e-15
33,18,3,6,2,0,3.543602214684636e-16
33,18,3,6,2,0,8.206519358898828e-16
33,18,3,6,2,0,2.0658770570241233e-15
33,18,3,6,2,0,1.933484662108355e-16
33,18,3,6,2,0,2.683790221245168e-15
33,18,3,6,2,0,1.4072975841091824e-16
33,18,3,6,2,0,6.8015941008696515e-15
33,18,3,6,2,0,1.783505884035377e-16
33,18,3,6,2,0,1.2532386877738163e-15
33,18,3,6,2,0,1.6417580623212927e-15
33,18,3,6,2,0,2.643302965307956e-15
33,18,3,6,2,0,1.3402573580211902e-15
33,18,3,6,2,0,7.487600608854466e-14
33,18,3,6,2,1,1.0559906551543383
33,18,3,6,2,1,1.2900603256305418
33,18,3,6,2,1,1.1049866989513206
33,18,3,6,2,1,0.5044516942313476
33,18,3,6,2,1,0.13115967849433352
33,18,3,6,2,1,0.033555095764616495
33,18,3,6,2,1,1.0137700878288365
33,18,3,6,2,1,0.07608582777926272
33,18,3,6,2,1,0.1893273446957141
33,18,3,6,2,1,0.17185109188002423
33,18,3,6,2,1,0.18091203256192703
33,18,3,6,2,1,1.3738987617105871
33,18,3,6,2,1,0.5327796838923128
33,18,3,6,2,1,0.21515547985368763
33,18,3,6,2,1,0.5623952843680322
33,18,3,6,2,1,0.676912492822054
33,18,3,6,2,1,1.2468613886422992
33,18,3,6,2,1,0.2539492572524013
33,18,3,6,2,1,1.3279342102105034
33,18,3,6,2,1,1.1111228147461096
33,18,3,6,2,1,0.17006168126198384
33,18,3,6,2,1,0.26115455097993756
33,18,3,6,2,1,0.7932692736039794
33,18,3,6,2,1,0.3160621316606073
33,18,3,6,2,1,1.2413960532774944
33,18,3,6,2,1,0.1283941478722669
33,18,3,6,2,1,0.24897617570278438
33,18,3,6,2,1,0.15942068689791142
33,18,3,6,2,1,0.0997859715862075
33,18,3,6,2,1,0.29060030288852523
33,18,3,6,2,1,0.10384594999950893
33,18,3,6,2,1,0.2437185188550572
33,18,3,6,2,1,0.09937379058556353
33,18,3,6,2,1,0.5704555272623772
33,18,3,6,2,1,0.18982636854738716
33,18,3,6,2,1,0.16278459089193384
33,18,3,6,2,1,0.6875672909424041
33,18,3,6,2,1,0.4106317713599169
33,18,3,6,2,1,0.024093465471999795
33,18,3,6,2,1,0.2337866517936083
33,18,3,6,2,1,1.4125297704664137
33,18,3,6,2,1,0.8795065000269198
33,18,3,6,2,1,0.1692222140163205
33,18,3,6,2,1,0.6230699380470838
33,18,3,6,2,1,0.5354859522485084
33,18,3,6,2,1,1.3390160153436372
33,18,3,6,2,1,1.2295488949339757
33,18,3,6,2,1,1.1920201932053154
33,18,3,6,2,1,0.7611178080665648
33,18,3,6,2,1,0.2791008244101877
33,18,3,6,2,1,0.5712442121625778
33,18,3,6,2,1,1.3859319680806255
33,18,3,6,2,1,0.02930223518871774
33,18,3,6,2,1,1.1297666942124656
33,18,3,6,2,1,0.05087390162623018
33,18,3,6,2,1,1.3898168992629727
33,18,3,6,2,1,0.669987378359047
33,18,3,6,2,1,0.2840757080227101
33,18,3,6,2,1,0.38297384344047053
33,18,3,6,2,1,0.6369198930929699
33,18,3,6,2,1,0.4306300189397657
33,18,3,6,2,1,0.48769459162660966
33,18,3,6,2,1,1.1581180544912852
33,18,3,6,2,1,0.7231228955004886
33,18,3,6,2,1,0.4091019016371842
33,18,3,6,2,1,0.1875566168137429
33,18,3,6,2,1,0.004000124939416426
33,18,3,6,2,1,0.2379231763165942
33,18,3,6,2,1,0.831105326046219
33,18,3,6,2,1,0.05782937463482857
33,18,3,6,2,1,0.4446188331235796
33,18,3,6,2,1,1.374489177115031
33,18,3,6,2,1,0.20201425328911243
33,18,3,6,2,1,0.49882345162887815
33,18,3,6,2,1,0.21732630587673812
33,18,3,6,2,1,0.15979479976618802
33,18,3,6,2,1,0.10399236224170798
33,18,3,6,2,1,0.34337814856315724
33,18,3,6,2,1,0.00997971879897265
33,18,3,6,2,1,1.2306311851265486
33,18,3,6,2,1,0.48310870583083465
33,18,3,6,2,1,0.6732681534256676
33,18,3,6,2,1,0.08406821941751796
33,18,3,6,2,1,0.1656829030150753
33,18,3,6,2,1,1.411818236933337
33,18,3,6,2,1,0.4596077246659577
33,18,3,6,2,1,0.26106394463205485
33,18,3,6,2,1,1.065793666951712
34,18,3,6,3,0,4.623984297958621e-15
34,18,3,6,3,0,5.236356200319338e-16
34,18,3,6,3,0,1.2109955294050501e-15
34,18,3,6,3,0,1.395358589881792e-15
34,18,3,6,3,0,9.783741031166739e-16
34,18,3,6,3,0,1.4218647798426504e-15
34,18,3,6,3,0,1.1659064388090122e-15
34,18,3,6,3,0,4.456969384271349e-16
34,18,3,6,3,0,1.0674228115336493e-15
34,18,3,6,3,0,3.450689492949089e-15
34,18,3,6,3,0,2.0328105584569903e-15
34,18,3,6,3,0,3.133582523581689e-16
34,18,3,6,3,0,1.566596736424637e-15
34,18,3,6,3,0,8.221724033765658e-17
34,18,3,6,3,0,3.8588373421770296e-15
34,18,3,6,3,0,3.6948525935097143e-16
34,18,3,6,3,0,1.144872690868864e-15
34,18,3,6,3,0,2.934082958782359e-16
34,18,3,6,3,0,2.9765430022576267e-15
34,18,3,6,3,0,2.6795152639633704e-15
34,18,3,6,3,0,5.751213989207083e-15
34,18,3,6,3,0,1.2856278660433267e-15
34,18,3,6,3,0,8.745578367839816e-16
34,18,3,6,3,0,3.33357569201064e-15
34,18,3,6,3,0,1.6375869803178117e-15
34,18,3,6,3,0,5.230168592770722e-16
34,18,3,6,3,0,3.670854491536733e-16
34,18,3,6,3,0,4.831599434421782e-16
34,18,3,6,3,0,2.4389004380809753e-15
34,18,3,6,3,0,7.230529732151567e-16
34,18,3,6,3,0,2.4712770692590024e-15
34,18,3,6,3,0,2.993660374957387e-16
34,18,3,6,3,0,1.3908388178561436e-15
34,18,3,6,3,0,2.601639699880272e-16
34,18,3,6,3,0,5.056839679136065e-16
34,18,3,6,3,0,1.0006964751214411e-15
34,18,3,6,3,0,2.8835386128928777e-16
34,18,3,6,3,0,5.738028613491287e-15
34,18,3,6,3,0,3.0796092544141896e-16
34,18,3,6,3,0,1.0874114059674744e-15
34,18,3,6,3,0,2.675954100990186e-16
34,18,3,6,3,0,1.1658816863943044e-15
34,18,3,6,3,0,1.2161629645426061e-15
34,18,3,6,3,0,1.172035340448315e-15
34,18,3,6,3,1,1.413965003670523
34,18,3,6,3,1,0.3791777119103621
34,18,3,6,3,1,0.11470053443781993
34,18,3,6,3,1,0.3211097768880532
34,18,3,6,3,1,0.9757771045326482
34,18,3,6,3,1,1.2673960480550899
34,18,3,6,3,1,0.39208238623510755
34,18,3,6,3,1,0.13566551508052746
34,18,3,6,3,1,0.7720926837611758
34,18,3,6,3,1,0.12406023754384171
34,18,3,6,3,1,0.2730454413141201
34,18,3,6,3,1,0.286328620354295
34,18,3,6,3,1,0.07818107150884042
34,18,3,6,3,1,0.3245165069750966
34,18,3,6,3,1,0.3025951990241687
34,18,3,6,3,1,0.18042883060022066
34,18,3,6,3,1,0.2809961631567876
34,18,3,6,3,1,0.2366058097001263
34,18,3,6,3,1,0.40548348934561346
34,18,3,6,3,1,0.30580741851770044
34,18,3,6,3,1,0.40397141162241484
34,18,3,6,3,1,0.346989207325284
34,18,3,6,3,1,0.12369163578535465
34,18,3,6,3,1,0.5824370737104838
34,18,3,6,3,1,0.7227678857047233
34,18,3,6,3,1,0.49023264391936905
34,18,3,6,3,1,0.3813758944976876
34,18,3,6,3,1,0.5965595274749522
34,18,3,6,3,1,1.307240074711659
34,18,3,6,3,1,0.5493699811894923
34,18,3,6,3,1,1.1788016049665198
34,18,3,6,3,1,0.2528441124536172
34,18,3,6,3,1,0.38445482678859544
34,18,3,6,3,1,0.4788826443784774
34,18,3,6,3,1,0.8072149663533679
34,18,3,6,3,1,0.22300461772070132
34,18,3,6,3,1,0.2643726350885946
34,18,3,6,3,1,1.3966555623842118
34,18,3,6,3,1,1.0299053732501364
34,18,3,6,3,1,1.0502599730353839
34,18,3,6,3,1,1.3708611876137198
34,18,3,6,3,1,1.4133371047804408
34,18,3,6,3,1,0.29279231831636077
34,18,3,6,3,1,0.0585627826160494
34,18,3,6,3,1,1.0340980227469583
34,18,3,6,3,1,0.772653181754562
34,18,3,6,3,1,0.980514250097812
34,18,3,6,3,1,0.37552659457941523
34,18,3,6,3,1,1.3029626429366878
34,18,3,6,3,1,1.387472449086594
34,18,3,6,3,1,0.6637491138892414
34,18,3,6,3,1,1.4004932174348295
34,18,3,6,3,1,1.1692780879682687
34,18,3,6,3,1,1.3520472346837582
34,18,3,6,3,1,1.4023778954034434
34,18,3,6,3,1,0.4235777691648594
34,18,3,6,3,1,1.3467820754269193
34,18,3,6,3,1,0.3424973309235249
34,18,3,6,3,1,1.2119318199373441
34,18,3,6,3,1,0.9168180450151715
34,18,3,6,3,1,0.604747088538991
34,18,3,6,3,1,0.25264293628684414
34,18,3,6,3,1,0.4440934368136551
34,18,3,6,3,1,0.9904633817952507
34,18,3,6,3,1,0.3248442834478034
34,18,3,6,3,1,1.3788050845873476
34,18,3,6,3,1,1.4073201228659715
34,18,3,6,3,1,1.283634315913569
34,18,3,6,3,1,1.3542611611284265
34,18,3,6,3,1,0.7614550626178431
34,18,3,6,3,1,1.1868145364710228
34,18,3,6,3,1,0.8881339766198973
34,18,3,6,3,1,1.3538843201087525
34,18,3,6,3,1,1.0020823321473487
34,18,3,6,3,1,1.0183983043595526
34,18,3,6,3,1,1.2048232582136438
34,18,3,6,3,1,1.2934745731786985
34,18,3,6,3,1,1.0648320355740164
34,18,3,6,3,1,1.4066213217144614
34,18,3,6,3,1,1.230266537242586
34,18,3,6,3,1,0.7226340579912597
34,18,3,6,3,1,1.380107046984393
34,18,3,6,3,1,1.3954730196340717
34,18,3,6,3,1,0.8973869631604285
34,18,3,6,3,1,0.7681663584384502
34,18,3,6,3,1,1.3597925523483356
34,18,3,6,3,1,0.7199486498974014
34,18,3,6,3,1,1.2029365721401524
35,18,3,6,6,0,1.861179303070053e-15
35,18,3,6,6,0,3.566047073596385e-15
35,18,3,6,6,0,1.1114517173822462e-15
35,18,3,6,6,0,4.296296836206417e-15
35,18,3,6,6,0,1.960560567274045e-15
35,18,3,6,6,0,1.1006905622004236e-15
35,18,3,6,6,0,1.7462156528422313e-14
35,18,3,6,6,0,8.208587594562904e-16
35,18,3,6,6,0,8.01222023655561e-16
35,18,3,6,6,0,2.839345848444255e-15
35,18,3,6,6,0,2.245469912947792e-15
35,18,3,6,6,0,4.2556940863521506e-16
35,18,3,6,6,0,1.189401349049058e-15
35,18,3,6,6,0,1.3531155430327826e-14
35,18,3,6,6,0,1.0443227598729726e-15
35,18,3,6,6,0,1.3522734150243056e-15
35,18,3,6,6,0,6.669105030167657e-16
35,18,3,6,6,0,2.1080422377137164e-15
35,18,3,6,6,0,8.087556194042548e-16
35,18,3,6,6,0,1.2367720512809117e-14
35,18,3,6,6,0,1.7481245560055357e-14
35,18,3,6,6,0,4.045972163655391e-16
35,18,3,6,6,0,1.0670819523675799e-15
35,18,3,6,6,0,2.2469055767682614e-15
35,18,3,6,6,0,1.5928404262806206e-15
35,18,3,6,6,0,4.86599318254451e-16
35,18,3,6,6,0,7.738918227130204e-16
35,18,3,6,6,0,9.359036393647558e-16
35,18,3,6,6,0,6.004076075542801e-16
35,18,3,6,6,0,5.131674908438273e-16
35,18,3,6,6,0,1.1343198274033534e-15
35,18,3,6,6,0,2.1780514528286853e-15
35,18,3,6,6,0,3.429723915561861e-16
35,18,3,6,6,0,1.8620394254373996e-15
35,18,3,6,6,0,9.15260817735558e-16
35,18,3,6,6,0,3.968049505827967e-16
35,18,3,6,6,0,5.347685388992421e-16
35,18,3,6,6,0,3.932494215552806e-15
35,18,3,6,6,0,9.239355970720207e-17
35,18,3,6,6,0,1.124302990830041e-15
35,18,3,6,6,0,3.669332587309248e-16
35,18,3,6,6,0,1.6732189822626947e-15
35,18,3,6,6,0,7.705516664283518e-16
35,18,3,6,6,0,3.120019099085761e-15
35,18,3,6,6,1,1.0543343657186741
35,18,3,6,6,1,0.847240868842278
35,18,3,6,6,1,0.5902097784509146
35,18,3,6,6,1,0.6923783447083054
35,18,3,6,6,1,1.2531233395413024
35,18,3,6,6,1,1.2852994578964252
35,18,3,6,6,1,1.4132759141917963
35,18,3,6,6,1,0.6139458611361306
35,18,3,6,6,1,0.4635715411056419
35,18,3,6,6,1,0.9138818174198732
35,18,3,6,6,1,1.3720589526866664
35,18,3,6,6,1,1.1488310699591022
35,18,3,6,6,1,0.7248605934170614
35,18,3,6,6,1,1.2228187721780859
35,18,3,6,6,1,1.1512268609101977
35,18,3,6,6,1,0.949514622761468
35,18,3,6,6,1,0.7823413586934257
35,18,3,6,6,1,1.399116943795601
35,18,3,6,6,1,0.231204006637191
35,18,3,6,6,1,1.3017293893468198
35,18,3,6,6,1,0.6330999843546252
35,18,3,6,6,1,0.4791027601524315
35,18,3,6,6,1,0.5256205209076502
35,18,3,6,6,1,1.1521140100109315
35,18,3,6,6,1,1.0563557028929105
35,18,3,6,6,1,0.44577702882987924
35,18,3,6,6,1,0.687609087551936
35,18,3,6,6,1,0.7251280960561322
35,18,3,6,6,1,0.7474616128281203
35,18,3,6,6,1,1.0925652029678812
35,18,3,6,6,1,0.6803747490078533
35,18,3,6,6,1,1.3016620298142632
35,18,3,6,6,1,0.6964477308330074
35,18,3,6,6,1,0.5446706739266993
35,18,3,6,6,1,1.2702029819805989
35,18,3,6,6,1,0.4656418827402628
35,18,3,6,6,1,1.0462960005274125
35,18,3,6,6,1,0.6901031735372042
35,18,3,6,6,1,0.5972511389775667
35,18,3,6,6,1,0.7756815478235671
35,18,3,6,6,1,1.367265184146862
35,18,3,6,6,1,1.3154241937186435
35,18,3,6,6,1,1.401001550230129
35,18,3,6,6,1,0.5798987078504223
35,18,3,6,6,1,1.3365498102628193
35,18,3,6,6,1,0.7406298231057988
35,18,3,6,6,1,0.9216014534692467
35,18,3,6,6,1,1.0480046413593898
35,18,3,6,6,1,1.3740177946593357
35,18,3,6,6,1,1.3238112952753243
35,18,3,6,6,1,1.409270923164986
35,18,3,6,6,1,0.6173108888042489
35,18,3,6,6,1,0.5298797524922069
35,18,3,6,6,1,1.0880936440181626
35,18,3,6,6,1,0.8530667166794433
35,18,3,6,6,1,1.3508999759205687
35,18,3,6,6,1,0.968545281614037
35,18,3,6,6,1,0.7823027658721582
35,18,3,6,6,1,1.3876843125886227
35,18,3,6,6,1,1.097859864128181
35,18,3,6,6,1,0.8979126213888909
35,18,3,6,6,1,1.0277983706364733
35,18,3,6,6,1,1.1902374694511717
35,18,3,6,6,1,0.8164043171735075
35,18,3,6,6,1,1.2804995209998367
35,18,3,6,6,1,0.9254060178214828
35,18,3,6,6,1,1.4136683245974264
35,18,3,6,6,1,1.4076885901686518
35,18,3,6,6,1,1.3370122171702368
35,18,3,6,6,1,0.21320097419302386
35,18,3,6,6,1,0.8818487586730882
35,18,3,6,6,1,0.41125244633919866
35,18,3,6,6,1,1.373843330923048
35,18,3,6,6,1,1.2295992743766984
35,18,3,6,6,1,1.2271847422347668
35,18,3,6,6,1,1.252111306089358
35,18,3,6,6,1,0.7670224096800384
35,18,3,6,6,1,1.3931811373206227
35,18,3,6,6,1,1.0976787217454884
35,18,3,6,6,1,1.3307257442299911
35,18,3,6,6,1,1.2096595842720648
35,18,3,6,6,1,1.1195638721042362
35,18,3,6,6,1,1.4092207725140702
35,18,3,6,6,1,1.3646456798208733
35,18,3,6,6,1,1.3967249966881299
35,18,3,6,6,1,0.4549692478103619
35,18,3,6,6,1,1.2166530744830337
35,18,3,6,6,1,1.413532406411341
36,18,4,4,2,0,4.734577026359294e-16
36,18,4,4,2,0,2.260214755947077e-15
36,18,4,4,2,0,1.9436275513470885e-15
36,18,4,4,2,0,4.452518384817257e-16
36,18,4,4,2,0,5.43523939901309e-15
36,18,4,4,2,0,7.942013104756927e-15
36,18,4,4,2,0,1.741968609118792e-14
36,18,4,4,2,0,2.045159860186956e-15
36,18,4,4,2,0,9.222325094921715e-16
36,18,4,4,2,0,6.95657372041855e-16
36,18,4,4,2,0,1.3617698361215777e-15
36,18,4,4,2,0,1.6112998669762664e-15
36,18,4,4,2,0,1.4838407189391307e-15
36,18,4,4,2,0,6.322899418154379e-16
36,18,4,4,2,0,4.1858085687224094e-16
36,18,4,4,2,0,7.587769493560257e-16
36,18,4,4,2,0,1.7620999703005116e-15
36,18,4,4,2,0,9.297182815021473e-16
36,18,4,4,2,0,1.024254512737396e-15
36,18,4,4,2,0,3.0833349297676093e-15
36,18,4,4,2,0,1.0743802040134141e-15
36,18,4,4,2,0,1.846629367429461e-16
36,18,4,4,2,0,1.2757823320239137e-14
36,18,4,4,2,0,8.258948771790854e-15
36,18,4,4,2,0,8.56718484162314e-16
36,18,4,4,2,0,2.388703257311445e-15
36,18,4,4,2,0,1.6800600698458387e-15
36,18,4,4,2,0,1.391516733648685e-15
36,18,4,4,2,0,3.8952783343706775e-15
36,18,4,4,2,0,6.599750400288645e-15
36,18,4,4,2,0,3.3208102248351364e-13
36,18,4,4,2,0,1.8946024519693483e-15
36,18,4,4,2,0,2.437133434785187e-15
36,18,4,4,2,0,3.0928306501378097e-15
36,18,4,4,2,0,1.4988066844738913e-15
36,18,4,4,2,0,8.229763400282322e-16
36,18,4,4,2,0,1.799816623618496e-15
36,18,4,4,2,0,5.443738390834949e-15
36,18,4,4,2,0,2.4106784244872525e-15
36,18,4,4,2,0,5.166741917294411e-16
36,18,4,4,2,0,2.501299960108558e-15
36,18,4,4,2,0,1.5979890590268244e-15
36,18,4,4,2,1,0.5137711888960533
36,18,4,4,2,1,0.0736544968276965
36,18,4,4,2,1,1.1895190517498995
36,18,4,4,2,1,0.03466856847224384
36,18,4,4,2,1,1.1581232081752457
36,18,4,4,2,1,1.2179440451235124
36,18,4,4,2,1,0.15679190226427492
36,18,4,4,2,1,0.16726252896791186
36,18,4,4,2,1,1.2973424710491839
36,18,4,4,2,1,0.11871479380177691
36,18,4,4,2,1,0.0366047921158331
36,18,4,4,2,1,0.764515079373728
36,18,4,4,2,1,0.022173342680436386
36,18,4,4,2,1,0.01704546771156869
36,18,4,4,2,1,0.13419285710133025
36,18,4,4,2,1,0.0766358365004935
36,18,4,4,2,1,0.5527100361023197
36,18,4,4,2,1,0.4207159849957426
36,18,4,4,2,1,0.27902525011661433
36,18,4,4,2,1,0.7132901243244583
36,18,4,4,2,1,0.21058905649990586
36,18,4,4,2,1,0.2796081530477837
36,18,4,4,2,1,1.1867782971094305
36,18,4,4,2,1,1.255966132403069
36,18,4,4,2,1,1.2973292045254303
36,18,4,4,2,1,0.4572449578554882
36,18,4,4,2,1,0.9216574970661818
36,18,4,4,2,1,1.411749575234812
36,18,4,4,2,1,0.2727256986875298
36,18,4,4,2,1,1.3613265516105104
36,18,4,4,2,1,1.4018135629272648
36,18,4,4,2,1,0.710978981714028
36,18,4,4,2,1,0.32591821178746916
36,18,4,4,2,1,0.3626605846840176
36,18,4,4,2,1,0.7806783626415358
36,18,4,4,2,1,0.8042114247654886
36,18,4,4,2,1,0.78826658219633
36,18,4,4,2,1,0.670261022293462
36,18,4,4,2,1,0.035092030020187646
36,18,4,4,2,1,0.8028254015839856
36,18,4,4,2,1,0.04028173763637472
36,18,4,4,2,1,0.0020056880651558575
36,18,4,4,2,1,1.3001510149542934
36,18,4,4,2,1,1.2259367510440777
36,18,4,4,2,1,0.059155045817481884
36,18,4,4,2,1,0.6681295137377837
36,18,4,4,2,1,0.07733859358426728
36,18,4,4,2,1,0.8248909995419879
36,18,4,4,2,1,0.039254789457743654
36,18,4,4,2,1,1.250840316215361
36,18,4,4,2,1,0.23856357148880805
36,18,4,4,2,1,0.7303657224341457
36,18,4,4,2,1,0.774487108213304
36,18,4,4,2,1,1.4141972411783632
36,18,4,4,2,1,0.4681884476666128
36,18,4,4,2,1,0.9447077236064354
36,18,4,4,2,1,0.26305458688067274
36,18,4,4,2,1,0.2586529261745111
36,18,4,4,2,1,1.2145578044170073
36,18,4,4,2,1,1.346231186914004
36,18,4,4,2,1,1.4017629428115068
36,18,4,4,2,1,0.36176077496543985
36,18,4,4,2,1,0.07099058578721266
36,18,4,4,2,1,1.299520070256005
36,18,4,4,2,1,1.0250719328564162
36,18,4,4,2,1,1.3372783585142192
36,18,4,4,2,1,0.6098966119741736
36,18,4,4,2,1,1.2517432750858821
36,18,4,4,2,1,1.4127718543964798
36,18,4,4,2,1,1.3892251222155394
36,18,4,4,2,1,1.0921985782352561
36,18,4,4,2,1,1.386971624051946
36,18,4,4,2,1,1.3990355725906218
36,18,4,4,2,1,0.4817179475980284
36,18,4,4,2,1,0.10637987724613526
36,18,4,4,2,1,0.34309138384748994
36,18,4,4,2,1,0.6489325840762757
36,18,4,4,2,1,1.4129053823134063
36,18,4,4,2,1,0.3297996555030665
36,18,4,4,2,1,0.21923639743457338
36,18,4,4,2,1,0.48157090958891174
36,18,4,4,2,1,0.4564328297149207
36,18,4,4,2,1,0.4579564860895264
36,18,4,4,2,1,0.5033947266921182
37,18,4,4,3,0,9.767915532961537e-16
37,18,4,4,3,0,4.1737287295274644e-16
37,18,4,4,3,0,1.7568934637490628e-16
37,18,4,4,3,0,6.731791435432834e-16
37,18,4,4,3,0,9.928402964140828e-15
37,18,4,4,3,0,3.034855229772957e-15
37,18,4,4,3,0,6.907685829975469e-15
37,18,4,4,3,0,1.3845137773952756e-15
37,18,4,4,3,0,1.9425385360523456e-15
37,18,4,4,3,0,6.443206594461988e-15
37,18,4,4,3,0,1.8227084369369453e-15
37,18,4,4,3,0,2.795442698446852e-16
37,18,4,4,3,0,1.2589592767505504e-15
37,18,4,4,3,0,7.021009096902845e-16
37,18,4,4,3,0,1.107368153261216e-14
37,18,4,4,3,0,1.0505870943780541e-14
37,18,4,4,3,0,2.831599131571261e-16
37,18,4,4,3,0,5.325843680057212e-16
37,18,4,4,3,0,2.809627913555592e-16
37,18,4,4,3,0,3.9887436212716877e-16
37,18,4,4,3,0,4.508907919445708e-16
37,18,4,4,3,0,2.778416832156259e-16
37,18,4,4,3,0,2.223890922440257e-15
37,18,4,4,3,0,1.1598165335321222e-16
37,18,4,4,3,0,3.6791218810685023e-16
37,18,4,4,3,0,2.736594330158853e-16
37,18,4,4,3,0,2.5332944200299955e-16
37,18,4,4,3,0,1.658921370711088e-16
37,18,4,4,3,0,7.59419127482185e-16
37,18,4,4,3,0,1.1583924549630888e-15
37,18,4,4,3,0,1.1853992540901323e-14
37,18,4,4,3,0,4.92176302191234e-15
37,18,4,4,3,0,2.6811363860450034e-14
37,18,4,4,3,0,3.4027301299515685e-16
37,18,4,4,3,0,8.150358457714996e-16
37,18,4,4,3,0,2.8644333118298963e-15
37,18,4,4,3,0,2.500791731646127e-16
37,18,4,4,3,0,9.959523570429745e-16
37,18,4,4,3,0,4.126303630923855e-16
37,18,4,4,3,0,1.4386219580263169e-15
37,18,4,4,3,0,1.6796026553114723e-15
37,18,4,4,3,0,1.7602985054766025e-16
37,18,4,4,3,1,1.2270947402653622
37,18,4,4,3,1,0.4173647174498405
37,18,4,4,3,1,0.21029294041487018
37,18,4,4,3,1,0.8014295825831512
37,18,4,4,3,1,1.0517472527386131
37,18,4,4,3,1,1.1039877151817608
37,18,4,4,3,1,1.1223030609807243
37,18,4,4,3,1,1.3254848871822547
37,18,4,4,3,1,1.1053358150286772
37,18,4,4,3,1,1.2374799489197956
37,18,4,4,3,1,0.9208163801244954
37,18,4,4,3,1,0.23808763745316847
37,18,4,4,3,1,0.5311729645052757
37,18,4,4,3,1,1.4057811954443415
37,18,4,4,3,1,1.3239279720316652
37,18,4,4,3,1,1.2837967193569726
37,18,4,4,3,1,0.12613728694415174
37,18,4,4,3,1,0.21143055416124687
37,18,4,4,3,1,0.21158242574806527
37,18,4,4,3,1,0.3405497034555668
37,18,4,4,3,1,0.6021102184112804
37,18,4,4,3,1,0.5128495369495927
37,18,4,4,3,1,1.4129884727333697
37,18,4,4,3,1,0.11704405883094815
37,18,4,4,3,1,0.17459707863550689
37,18,4,4,3,1,0.30786155900304263
37,18,4,4,3,1,0.3583947229934318
37,18,4,4,3,1,0.4739867216085364
37,18,4,4,3,1,1.0821950986908375
37,18,4,4,3,1,0.4632260999479912
37,18,4,4,3,1,0.3150876262113691
37,18,4,4,3,1,1.4045517122750457
37,18,4,4,3,1,0.35184603520580165
37,18,4,4,3,1,1.2934894902516452
37,18,4,4,3,1,0.49618793119455495
37,18,4,4,3,1,0.35752910181862035
37,18,4,4,3,1,1.4075850692000071
37,18,4,4,3,1,0.2169301826237234
37,18,4,4,3,1,1.0049893928851283
37,18,4,4,3,1,0.9347130339346936
37,18,4,4,3,1,1.3730735731540893
37,18,4,4,3,1,0.41346613465803916
37,18,4,4,3,1,1.1823862255480013
37,18,4,4,3,1,1.2176523596392663
37,18,4,4,3,1,1.2048794835776402
37,18,4,4,3,1,0.6713919930476072
37,18,4,4,3,1,1.3988423030979076
37,18,4,4,3,1,0.7153813348089573
37,18,4,4,3,1,1.4025257476561264
37,18,4,4,3,1,1.387978206305479
37,18,4,4,3,1,1.4124533422641847
37,18,4,4,3,1,1.3621655234498407
37,18,4,4,3,1,1.20593182958599
37,18,4,4,3,1,0.40421378467234825
37,18,4,4,3,1,1.4101537208207267
37,18,4,4,3,1,1.3943221810488915
37,18,4,4,3,1,1.2960773471353122
37,18,4,4,3,1,1.4010034504485795
37,18,4,4,3,1,0.4682272199710721
37,18,4,4,3,1,0.7418894012541684
37,18,4,4,3,1,1.377590412807479
37,18,4,4,3,1,0.9674569877231411
37,18,4,4,3,1,1.1704309633526362
37,18,4,4,3,1,0.5837326146518318
37,18,4,4,3,1,1.1597195461586705
37,18,4,4,3,1,0.916708432049519
37,18,4,4,3,1,0.6161153544728666
37,18,4,4,3,1,0.443817335668971
37,18,4,4,3,1,1.3409002466275446
37,18,4,4,3,1,0.7369113003500165
37,18,4,4,3,1,0.7547762179796339
37,18,4,4,3,1,0.977766972712647
37,18,4,4,3,1,0.3008801949495266
37,18,4,4,3,1,1.0323785575240931
37,18,4,4,3,1,1.3340542710654926
37,18,4,4,3,1,1.1022787065769681
37,18,4,4,3,1,0.7042343004670447
37,18,4,4,3,1,0.6576402176442152
37,18,4,4,3,1,1.3836642590240023
37,18,4,4,3,1,1.28683695748004
37,18,4,4,3,1,0.747988454406263
37,18,4,4,3,1,0.0832457743099288
37,18,4,4,3,1,0.9676772402378476
37,18,4,4,3,1,0.7373114898172994
38,18,4,4,4,0,2.3538540372948006e-15
38,18,4,4,4,0,7.784313020335768e-16
38,18,4,4,4,0,8.740975586987711e-16
38,18,4,4,4,0,1.944612261198391e-15
38,18,4,4,4,0,3.643929781674619e-15
38,18,4,4,4,0,4.81193656541969e-17
38,18,4,4,4,0,1.0099929825432678e-14
38,18,4,4,4,0,1.1632791095805908e-14
38,18,4,4,4,0,9.48652741410593e-17
38,18,4,4,4,0,8.849094678206731e-16
38,18,4,4,4,0,5.54802072400598e-17
38,18,4,4,4,0,2.4412352858952635e-15
38,18,4,4,4,0,1.5399563662711379e-15
38,18,4,4,4,0,4.172782653163267e-16
38,18,4,4,4,0,1.5064364618914103e-15
38,18,4,4,4,0,9.747897676852552e-16
38,18,4,4,4,0,1.2792125636860882e-16
38,18,4,4,4,0,3.660491416066183e-16
38,18,4,4,4,0,1.577701970330281e-16
38,18,4,4,4,0,6.082425957463812e-16
38,18,4,4,4,0,6.391499333802476e-17
38,18,4,4,4,0,1.3110273829411331e-16
38,18,4,4,4,0,2.1876305242579508e-16
38,18,4,4,4,0,6.1473318348272774e-15
38,18,4,4,4,0,9.829624026256824e-16
38,18,4,4,4,0,9.480813627246419e-17
38,18,4,4,4,0,1.3405966096076424e-16
38,18,4,4,4,0,5.506843279951886e-16
38,18,4,4,4,0,4.571206756977932e-16
38,18,4,4,4,0,4.57192399518395e-16
38,18,4,4,4,0,2.6371779376607477e-15
38,18,4,4,4,0,1.191519129351831e-15
38,18,4,4,4,0,4.71907656177811e-15
38,18,4,4,4,0,4.607231899852117e-16
38,18,4,4,4,0,1.3472599930829691e-15
38,18,4,4,4,0,1.471817667091187e-15
38,18,4,4,4,0,2.809723254152582e-16
38,18,4,4,4,0,2.898364516103473e-16
38,18,4,4,4,0,3.7712770877033126e-16
38,18,4,4,4,0,3.920652671922541e-15
38,18,4,4,4,0,1.9166775755310575e-16
38,18,4,4,4,0,2.6510359700554963e-16
38,18,4,4,4,1,1.07069132693955
38,18,4,4,4,1,1.3079239770421949
38,18,4,4,4,1,0.3930331675457062
38,18,4,4,4,1,0.6346939914087076
38,18,4,4,4,1,1.4140748191853105
38,18,4,4,4,1,0.4077359372110462
38,18,4,4,4,1,0.38382343936652635
38,18,4,4,4,1,0.3647566820495481
38,18,4,4,4,1,0.5605369825907052
38,18,4,4,4,1,1.3171140148377876
38,18,4,4,4,1,0.201095776438612
38,18,4,4,4,1,1.299234284812627
38,18,4,4,4,1,0.7072325953457504
38,18,4,4,4,1,0.49182229768493385
38,18,4,4,4,1,1.3059552735063202
38,18,4,4,4,1,0.1869632605949086
38,18,4,4,4,1,0.2912984466966325
38,18,4,4,4,1,0.36297546266634534
38,18,4,4,4,1,0.5829707202133539
38,18,4,4,4,1,1.0782394877284063
38,18,4,4,4,1,0.5058584532269679
38,18,4,4,4,1,0.8918677393894452
38,18,4,4,4,1,0.0146530064293081
38,18,4,4,4,1,1.081901863931422
38,18,4,4,4,1,0.4129845511727957
38,18,4,4,4,1,0.24479019476142405
38,18,4,4,4,1,0.23489387964091127
38,18,4,4,4,1,0.8285234841401269
38,18,4,4,4,1,0.7623880522527053
38,18,4,4,4,1,0.08593226827645832
38,18,4,4,4,1,0.07492737655428122
38,18,4,4,4,1,0.8693258585860281
38,18,4,4,4,1,0.5286882115880753
38,18,4,4,4,1,0.5744694391729521
38,18,4,4,4,1,0.8810409218968869
38,18,4,4,4,1,1.1426571228253803
38,18,4,4,4,1,0.6355492375590819
38,18,4,4,4,1,0.31560367510346155
38,18,4,4,4,1,0.22305765356585638
38,18,4,4,4,1,0.6569527787752706
38,18,4,4,4,1,0.8021865931287611
38,18,4,4,4,1,0.2550004771555175
38,18,4,4,4,1,1.3652737920881106
38,18,4,4,4,1,0.8572239527575507
38,18,4,4,4,1,1.408129227528267
38,18,4,4,4,1,1.184395993184879
38,18,4,4,4,1,0.9649124023589234
38,18,4,4,4,1,1.4116270837868157
38,18,4,4,4,1,0.24707618013565646
38,18,4,4,4,1,1.2081547008793356
38,18,4,4,4,1,0.901492978266661
38,18,4,4,4,1,1.0597286671824966
38,18,4,4,4,1,0.3833797796837205
38,18,4,4,4,1,0.3585466952493694
38,18,4,4,4,1,1.1440739917080025
38,18,4,4,4,1,1.215044905536676
38,18,4,4,4,1,1.4136513317608528
38,18,4,4,4,1,0.6625147179988103
38,18,4,4,4,1,0.764973082780438
38,18,4,4,4,1,0.40163496390339715
38,18,4,4,4,1,0.9148910080796053
38,18,4,4,4,1,0.8709372456677409
38,18,4,4,4,1,0.7630410081382866
38,18,4,4,4,1,1.3843034842298643
38,18,4,4,4,1,1.13194599255126
38,18,4,4,4,1,0.5128404207565194
38,18,4,4,4,1,1.3388817432462978
38,18,4,4,4,1,1.411954879537262
38,18,4,4,4,1,1.0258131296078008
38,18,4,4,4,1,0.6046852280201952
38,18,4,4,4,1,0.9229285341456419
38,18,4,4,4,1,0.2222727111954798
38,18,4,4,4,1,0.08790322341274967
38,18,4,4,4,1,1.077360910115089
38,18,4,4,4,1,0.7869114295651368
38,18,4,4,4,1,0.5245132413846351
38,18,4,4,4,1,0.514186585142828
38,18,4,4,4,1,1.2964725214419843
38,18,4,4,4,1,1.388563560760182
38,18,4,4,4,1,0.8893490125875683
38,18,4,4,4,1,1.2325942011558202
38,18,4,4,4,1,0.8530611152958048
38,18,4,4,4,1,0.798540400376347
38,18,4,4,4,1,0.7404196014581423
39,18,4,5,2,0,1.6201296568072657e-16
39,18,4,5,2,0,1.2264123519959211e-15
39,18,4,5,2,0,3.2736036643900574e-16
39,18,4,5,2,0,2.4167989283819295e-15
39,18,4,5,2,0,7.50981355360533e-14
39,18,4,5,2,0,2.1484636191782397e-14
39,18,4,5,2,0,1.0429482267984767e-13
39,18,4,5,2,0,1.2726403919203774e-15
39,18,4,5,2,0,1.2165709708023131e-15
39,18,4,5,2,0,1.1571222054078711e-14
39,18,4,5,2,0,1.1656360509136108e-15
39,18,4,5,2,0,8.529726429538675e-16
39,18,4,5,2,0,1.1323084349377548e-16
39,18,4,5,2,0,8.689563541473392e-16
39,18,4,5,2,0,5.895191113023947e-15
39,18,4,5,2,0,1.5107146633634717e-14
39,18,4,5,2,0,5.931708002153999e-16
39,18,4,5,2,0,2.9750924822486673e-15
39,18,4,5,2,0,7.604398525564322e-15
39,18,4,5,2,0,2.4071259243456995e-16
39,18,4,5,2,0,1.2973875465025394e-15
39,18,4,5,2,0,1.5705156430847484e-15
39,18,4,5,2,0,3.414071911256065e-15
39,18,4,5,2,0,3.5093819785932428e-15
39,18,4,5,2,0,1.778103383759541e-15
39,18,4,5,2,0,3.301548119427059e-17
39,18,4,5,2,0,1.7570910460046077e-16
39,18,4,5,2,0,2.826510863301738e-16
39,18,4,5,2,0,3.663900995041922e-15
39,18,4,5,2,0,1.1433532308285478e-14
39,18,4,5,2,0,1.0285984419248689e-13
39,18,4,5,2,0,2.4639681044242564e-14
39,18,4,5,2,0,6.155204593348083e-15
39,18,4,5,2,0,2.032419095736275e-15
39,18,4,5,2,0,1.0643830530062234e-16
39,18,4,5,2,0,2.034822944558677e-16
39,18,4,5,2,0,1.3849451663998722e-14
39,18,4,5,2,0,2.955103291626157e-16
39,18,4,5,2,0,3.8587142549729687e-16
39,18,4,5,2,0,5.1084619456904e-15
39,18,4,5,2,0,8.8801017497113595e-16
39,18,4,5,2,0,1.24877768101768e-15
39,18,4,5,2,1,0.38784636302509695
39,18,4,5,2,1,0.25717166528099045
39,18,4,5,2,1,0.24378789591083325
39,18,4,5,2,1,0.20519415533501797
39,18,4,5,2,1,0.6999338883899608
39,18,4,5,2,1,0.3072373826050097
39,18,4,5,2,1,0.4471093056307749
39,18,4,5,2,1,0.5178256522942608
39,18,4,5,2,1,0.9171015248536329
39,18,4,5,2,1,1.2217608170491712
39,18,4,5,2,1,1.3758146901382133
39,18,4,5,2,1,0.17940772426057652
39,18,4,5,2,1,0.4578265966195905
39,18,4,5,2,1,0.04016028589883122
39,18,4,5,2,1,0.170177044808726
39,18,4,5,2,1,1.195410855785357
39,18,4,5,2,1,0.5148204293875024
39,18,4,5,2,1,1.4135919997245554
39,18,4,5,2,1,0.6645118054971695
39,18,4,5,2,1,1.3223557973644176
39,18,4,5,2,1,1.3633819576002992
39,18,4,5,2,1,0.33396976310436216
39,18,4,5,2,1,0.42797797499056406
39,18,4,5,2,1,0.22722376316302093
39,18,4,5,2,1,0.7858569943869915
39,18,4,5,2,1,0.012177132469476281
39,18,4,5,2,1,0.16911557686227657
39,18,4,5,2,1,0.04932223094267871
39,18,4,5,2,1,1.1032651966461908
39,18,4,5,2,1,0.7291787141162509
39,18,4,5,2,1,1.4133964407436668
39,18,4,5,2,1,0.8964003883805903
39,18,4,5,2,1,1.0698041847929824
39,18,4,5,2,1,0.09745551982809614
39,18,4,5,2,1,0.18105369074166766
39,18,4,5,2,1,0.5027404444728747
39,18,4,5,2,1,0.8147825805023688
39,18,4,5,2,1,1.4103553233301453
39,18,4,5,2,1,0.1673211863802458
39,18,4,5,2,1,0.08704672910236702
39,18,4,5,2,1,0.809783355913163
39,18,4,5,2,1,0.1458009417985206
39,18,4,5,2,1,0.7417375936272191
39,18,4,5,2,1,0.35112916951459805
39,18,4,5,2,1,0.2908827192556561
39,18,4,5,2,1,0.21531585625323635
39,18,4,5,2,1,0.04758434293786037
39,18,4,5,2,1,0.5123187767557266
39,18,4,5,2,1,0.4988809549131801
39,18,4,5,2,1,1.1936387657651744
39,18,4,5,2,1,0.9248611711277568
39,18,4,5,2,1,0.25279077431669117
39,18,4,5,2,1,0.18913215154836296
39,18,4,5,2,1,0.11427497366654067
39,18,4,5,2,1,0.23978805429468203
39,18,4,5,2,1,0.2569842891356418
39,18,4,5,2,1,0.5810469615740831
39,18,4,5,2,1,0.5831056726591308
39,18,4,5,2,1,0.7094167344685769
39,18,4,5,2,1,1.1635335545099375
39,18,4,5,2,1,0.019724041543391583
39,18,4,5,2,1,1.3912964237726164
39,18,4,5,2,1,1.0790468705059606
39,18,4,5,2,1,0.34341942381790463
39,18,4,5,2,1,0.10723993070852454
39,18,4,5,2,1,1.3673880188107237
39,18,4,5,2,1,0.27216340957960944
39,18,4,5,2,1,0.2725344769673427
39,18,4,5,2,1,1.2047416755554992
39,18,4,5,2,1,0.056036796161403404
39,18,4,5,2,1,1.2051578710279771
39,18,4,5,2,1,1.198682074256965
39,18,4,5,2,1,1.4134853931630118
39,18,4,5,2,1,1.0334406667231213
39,18,4,5,2,1,1.119427548953868
39,18,4,5,2,1,1.2304454199953698
39,18,4,5,2,1,0.3656367153645774
39,18,4,5,2,1,0.3558283106642413
39,18,4,5,2,1,1.3754403614156272
39,18,4,5,2,1,1.4034043887825167
39,18,4,5,2,1,0.46560989832252164
39,18,4,5,2,1,0.19478238696068034
39,18,4,5,2,1,1.1602116447707647
39,18,4,5,2,1,0.33215708232595675
40,18,4,5,3,0,2.4449932275201236e-15
40,18,4,5,3,0,8.988992568304195e-17
40,18,4,5,3,0,3.3332525734415525e-16
40,18,4,5,3,0,5.053929293934079e-16
40,18,4,5,3,0,1.1843942787383352e-14
40,18,4,5,3,0,7.415641920416268e-15
40,18,4,5,3,0,1.6885658489508942e-14
40,18,4,5,3,0,3.4728752601066428e-15
40,18,4,5,3,0,7.781342041523043e-15
40,18,4,5,3,0,4.144227967758907e-15
40,18,4,5,3,0,1.896922416718927e-15
40,18,4,5,3,0,2.9983417964758308e-15
40,18,4,5,3,0,3.6358192558963387e-16
40,18,4,5,3,0,5.077442858048878e-16
40,18,4,5,3,0,4.667574486045036e-15
40,18,4,5,3,0,7.654026637002071e-15
40,18,4,5,3,0,1.3233119687988813e-16
40,18,4,5,3,0,6.758878168000609e-16
40,18,4,5,3,0,2.397418829443103e-16
40,18,4,5,3,0,2.0983526537843486e-15
40,18,4,5,3,0,3.212688656464077e-16
40,18,4,5,3,0,5.271179150699307e-16
40,18,4,5,3,0,4.714855544160015e-15
40,18,4,5,3,0,1.9146885019481652e-15
40,18,4,5,3,0,2.407523592908407e-15
40,18,4,5,3,0,3.0279377326468725e-16
40,18,4,5,3,0,3.22373980130175e-16
40,18,4,5,3,0,1.8296747586733564e-15
40,18,4,5,3,0,2.4001931725610026e-16
40,18,4,5,3,0,1.062477205503758e-14
40,18,4,5,3,0,6.997760627033854e-14
40,18,4,5,3,0,4.503384991597372e-15
40,18,4,5,3,0,6.123461557478897e-15
40,18,4,5,3,0,4.766825088143812e-16
40,18,4,5,3,0,6.69586396560938e-16
40,18,4,5,3,0,5.473682513687439e-16
40,18,4,5,3,0,8.03245169027431e-16
40,18,4,5,3,0,1.3875415873062938e-15
40,18,4,5,3,0,5.7068343844839135e-15
40,18,4,5,3,0,2.0965764822617112e-15
40,18,4,5,3,0,3.6030608793844314e-17
40,18,4,5,3,0,5.045572676326657e-16
40,18,4,5,3,1,0.2830032067579724
40,18,4,5,3,1,0.2510626575057433
40,18,4,5,3,1,1.305887797952681
40,18,4,5,3,1,0.7771132068819906
40,18,4,5,3,1,1.1080780952589013
40,18,4,5,3,1,1.2158343916078245
40,18,4,5,3,1,0.9703373358815726
40,18,4,5,3,1,1.1643484665083692
40,18,4,5,3,1,1.2556891996611055
40,18,4,5,3,1,0.8738552004737192
40,18,4,5,3,1,1.296334064241086
40,18,4,5,3,1,1.35769746823792
40,18,4,5,3,1,0.633780982514477
40,18,4,5,3,1,1.403715505083403
40,18,4,5,3,1,1.0231585007296604
40,18,4,5,3,1,0.8645679602757138
40,18,4,5,3,1,0.1957479633135048
40,18,4,5,3,1,1.2760532292910325
40,18,4,5,3,1,0.5507352330085759
40,18,4,5,3,1,0.5271179371078223
40,18,4,5,3,1,0.6034163460824169
40,18,4,5,3,1,0.18977171630020484
40,18,4,5,3,1,1.3946685930473088
40,18,4,5,3,1,1.3643480424163434
40,18,4,5,3,1,0.40660765994752285
40,18,4,5,3,1,0.5875983615617044
40,18,4,5,3,1,0.7882271568781019
40,18,4,5,3,1,0.16850026620150432
40,18,4,5,3,1,0.3498549152391557
40,18,4,5,3,1,0.8311682019553743
40,18,4,5,3,1,1.4067554002707017
40,18,4,5,3,1,0.8709493965632632
40,18,4,5,3,1,0.9554056672920659
40,18,4,5,3,1,0.32693738544638606
40,18,4,5,3,1,0.49467997416801257
40,18,4,5,3,1,1.4142068956344955
40,18,4,5,3,1,0.15772447643361837
40,18,4,5,3,1,1.0330488758267364
40,18,4,5,3,1,1.3026279703927022
40,18,4,5,3,1,0.35458587765432675
40,18,4,5,3,1,0.41470254351682884
40,18,4,5,3,1,0.06707635094770212
40,18,4,5,3,1,1.3052178826274836
40,18,4,5,3,1,1.2450943028293524
40,18,4,5,3,1,1.25347201872509
40,18,4,5,3,1,1.4119994943657566
40,18,4,5,3,1,1.1532546987838226
40,18,4,5,3,1,1.2019429963557848
40,18,4,5,3,1,1.1277195818728556
40,18,4,5,3,1,1.020493606037464
40,18,4,5,3,1,1.0057809724456581
40,18,4,5,3,1,1.1277400537890911
40,18,4,5,3,1,1.3840246379383327
40,18,4,5,3,1,1.2359340491561324
40,18,4,5,3,1,1.162835575041854
40,18,4,5,3,1,0.5527248911773954
40,18,4,5,3,1,1.11201384997455
40,18,4,5,3,1,1.2532518291391357
40,18,4,5,3,1,0.9960841453701846
40,18,4,5,3,1,1.306135711270602
40,18,4,5,3,1,1.3952501807458928
40,18,4,5,3,1,1.1076654043422518
40,18,4,5,3,1,1.1706772773522136
40,18,4,5,3,1,1.3719326416804711
40,18,4,5,3,1,0.5753360871281834
40,18,4,5,3,1,1.4079360528744833
40,18,4,5,3,1,0.5532693227601606
40,18,4,5,3,1,1.3892738829243885
40,18,4,5,3,1,1.4019295869625843
40,18,4,5,3,1,0.7625252621518066
40,18,4,5,3,1,1.4139466907045442
40,18,4,5,3,1,1.3423233633362626
40,18,4,5,3,1,1.391658601518918
40,18,4,5,3,1,1.0363738486283378
40,18,4,5,3,1,1.0255527655682408
40,18,4,5,3,1,0.57272771323612
40,18,4,5,3,1,1.1101614535605222
40,18,4,5,3,1,0.22157985195173122
40,18,4,5,3,1,0.8189540396182027
40,18,4,5,3,1,1.3871026470090695
40,18,4,5,3,1,1.3235520204410618
40,18,4,5,3,1,0.8231592546139777
40,18,4,5,3,1,1.0525370037269353
40,18,4,5,3,1,0.8775475109109203
41,18,4,5,5,0,1.3653538380743908e-15
41,18,4,5,5,0,1.1562537666853693e-15
41,18,4,5,5,0,2.451423863162863e-16
41,18,4,5,5,0,7.947057154882342e-16
41,18,4,5,5,0,2.948463221143972e-15
41,18,4,5,5,0,9.237288578965153e-16
41,18,4,5,5,0,1.3045509213489517e-15
41,18,4,5,5,0,1.1537798522157742e-15
41,18,4,5,5,0,4.127174622811235e-16
41,18,4,5,5,0,3.044852680423729e-15
41,18,4,5,5,0,1.7743254697220046e-15
41,18,4,5,5,0,1.5271173221634624e-15
41,18,4,5,5,0,1.4806204702403926e-15
41,18,4,5,5,0,4.287347201944462e-16
41,18,4,5,5,0,2.1745855011567854e-15
41,18,4,5,5,0,1.7501698961188896e-15
41,18,4,5,5,0,8.586163271514736e-16
41,18,4,5,5,0,3.442131083942738e-16
41,18,4,5,5,0,6.36002864680721e-16
41,18,4,5,5,0,1.6068464550146486e-16
41,18,4,5,5,0,1.1678208958853423e-15
41,18,4,5,5,0,4.690206628087777e-16
41,18,4,5,5,0,3.4757572747309913e-15
41,18,4,5,5,0,2.0706730511695936e-15
41,18,4,5,5,0,9.141401410347957e-16
41,18,4,5,5,0,6.358336039543585e-16
41,18,4,5,5,0,9.304789128447642e-16
41,18,4,5,5,0,4.640955788574867e-16
41,18,4,5,5,0,1.194114870718804e-15
41,18,4,5,5,0,2.7745426389854703e-15
41,18,4,5,5,0,9.975906779842218e-14
41,18,4,5,5,0,2.787583163332232e-15
41,18,4,5,5,0,2.459214541281165e-16
41,18,4,5,5,0,8.428953546677725e-16
41,18,4,5,5,0,3.2368589557550784e-15
41,18,4,5,5,0,1.2211519500198288e-15
41,18,4,5,5,0,8.231830511667898e-16
41,18,4,5,5,0,3.809589755429591e-16
41,18,4,5,5,0,4.867768546436238e-16
41,18,4,5,5,0,7.703411723102253e-16
41,18,4,5,5,0,9.928726320072812e-16
41,18,4,5,5,0,9.875378319293432e-16
41,18,4,5,5,1,0.1646018352560064
41,18,4,5,5,1,0.5637219942062524
41,18,4,5,5,1,0.7247652557277999
41,18,4,5,5,1,0.4752102830756966
41,18,4,5,5,1,1.4110173340234016
41,18,4,5,5,1,1.029753211100387
41,18,4,5,5,1,0.9295327441257958
41,18,4,5,5,1,0.8130206052917706
41,18,4,5,5,1,0.32846481842844594
41,18,4,5,5,1,1.2870021869858153
41,18,4,5,5,1,0.34476466019569474
41,18,4,5,5,1,0.9040019705318119
41,18,4,5,5,1,0.3020388737271127
41,18,4,5,5,1,0.36480687901617076
41,18,4,5,5,1,0.24799904414079824
41,18,4,5,5,1,0.4950835727105386
41,18,4,5,5,1,0.6917467249294832
41,18,4,5,5,1,0.49985439657188174
41,18,4,5,5,1,0.4744647679739394
41,18,4,5,5,1,0.4973317383932872
41,18,4,5,5,1,0.811189001521911
41,18,4,5,5,1,0.7043556735916217
41,18,4,5,5,1,0.6852462124501071
41,18,4,5,5,1,0.49437743464323736
41,18,4,5,5,1,0.7025834666944026
41,18,4,5,5,1,0.2941336224632103
41,18,4,5,5,1,0.10259317276636734
41,18,4,5,5,1,0.4790285990204243
41,18,4,5,5,1,0.8066558723192419
41,18,4,5,5,1,1.4141851478097671
41,18,4,5,5,1,1.2315517313792768
41,18,4,5,5,1,0.5648174797144172
41,18,4,5,5,1,0.26606082243538787
41,18,4,5,5,1,0.20589978108187257
41,18,4,5,5,1,1.3640285969827997
41,18,4,5,5,1,0.9518528554083643
41,18,4,5,5,1,0.47232649173258456
41,18,4,5,5,1,0.40400654490345556
41,18,4,5,5,1,1.060687280890891
41,18,4,5,5,1,0.07734019465198037
41,18,4,5,5,1,1.2192552553626625
41,18,4,5,5,1,0.5118609930360849
41,18,4,5,5,1,0.8972581486079962
41,18,4,5,5,1,1.4132099885008262
41,18,4,5,5,1,1.2993651024280446
41,18,4,5,5,1,1.3230398061569546
41,18,4,5,5,1,1.1774871165692318
41,18,4,5,5,1,1.4138824809442434
41,18,4,5,5,1,0.7540584923398098
41,18,4,5,5,1,1.3879753576181686
41,18,4,5,5,1,1.4075691233749916
41,18,4,5,5,1,1.2167792705414835
41,18,4,5,5,1,0.7521378427035557
41,18,4,5,5,1,1.411832289054287
41,18,4,5,5,1,0.5993115079527609
41,18,4,5,5,1,1.200937660356523
41,18,4,5,5,1,0.7885692735843236
41,18,4,5,5,1,1.2120818376282199
41,18,4,5,5,1,0.8895131167823734
41,18,4,5,5,1,0.6473817102974162
41,18,4,5,5,1,1.3849576469974925
41,18,4,5,5,1,0.9157994009939233
41,18,4,5,5,1,1.4132768113977199
41,18,4,5,5,1,1.405489781258266
41,18,4,5,5,1,0.8530525588217251
41,18,4,5,5,1,1.0375060885217768
41,18,4,5,5,1,1.3715313853775153
41,18,4,5,5,1,1.413171389263518
41,18,4,5,5,1,1.4110051725556618
41,18,4,5,5,1,0.47591375695278043
41,18,4,5,5,1,0.2953699177863445
41,18,4,5,5,1,1.3725530331374
41,18,4,5,5,1,1.2401287257858404
41,18,4,5,5,1,1.0823292798857995
41,18,4,5,5,1,1.3980624017065946
41,18,4,5,5,1,0.5019977906066263
41,18,4,5,5,1,1.368665888002778
41,18,4,5,5,1,1.3602968114794218
41,18,4,5,5,1,1.3977999613825691
41,18,4,5,5,1,0.8623835977728302
41,18,4,5,5,1,1.3623649381998353
41,18,4,5,5,1,1.17896819221743
41,18,4,5,5,1,1.1940922805511205
41,18,4,5,5,1,0.5723143610510566
42,18,4,6,2,0,2.186979153950012e-15
42,18,4,6,2,0,0.0
42,18,4,6,2,0,3.2953351702754564e-16
42,18,4,6,2,0,2.424896840428066e-16
42,18,4,6,2,0,1.7160303300327314e-15
42,18,4,6,2,0,2.8174909058022285e-17
42,18,4,6,2,0,4.496017035879929e-16
42,18,4,6,2,0,8.922733416102998e-17
42,18,4,6,2,0,1.796486697174273e-17
42,18,4,6,2,0,1.730557888848854e-16
42,18,4,6,2,0,3.3166879022330556e-16
42,18,4,6,2,0,7.513878073773953e-16
42,18,4,6,2,0,4.6504001193058986e-14
42,18,4,6,2,0,7.580198294912966e-16
42,18,4,6,2,0,1.615859170201198e-16
42,18,4,6,2,0,6.608617534677638e-16
42,18,4,6,2,0,5.791611871076235e-16
42,18,4,6,2,0,3.940354489602965e-15
42,18,4,6,2,0,5.330913056686097e-15
42,18,4,6,2,0,9.702613742310405e-16
42,18,4,6,2,0,8.703041095895419e-16
42,18,4,6,2,0,3.5220367011223446e-16
42,18,4,6,2,0,9.570255153433557e-15
42,18,4,6,2,0,7.360463436724864e-15
42,18,4,6,2,0,3.754984412958247e-15
42,18,4,6,2,0,9.734606648561712e-17
42,18,4,6,2,0,1.8604533966223748e-16
42,18,4,6,2,0,0.0
42,18,4,6,2,0,2.867576781945976e-16
42,18,4,6,2,0,3.34938240027772e-15
42,18,4,6,2,0,3.544079743613118e-13
42,18,4,6,2,0,4.4846255228279577e-17
42,18,4,6,2,0,3.62526151967411e-15
42,18,4,6,2,0,3.0020029957335345e-17
42,18,4,6,2,0,9.226109496843525e-16
42,18,4,6,2,0,7.890796607532211e-15
42,18,4,6,2,0,3.149538098978101e-16
42,18,4,6,2,0,2.8162366976488825e-15
42,18,4,6,2,0,7.014688750406937e-16
42,18,4,6,2,0,2.6862063221208906e-15
42,18,4,6,2,0,1.5472017429859443e-16
42,18,4,6,2,0,1.0017419917575753e-16
42,18,4,6,2,1,0.5652150714000067
42,18,4,6,2,1,0.5901435811035475
42,18,4,6,2,1,0.05696041826485517
42,18,4,6,2,1,0.7894607098062193
42,18,4,6,2,1,0.8209347230590184
42,18,4,6,2,1,0.9735118784724291
42,18,4,6,2,1,0.9579131850050836
42,18,4,6,2,1,0.14547351569276504
42,18,4,6,2,1,0.4216014914837708
42,18,4,6,2,1,0.20105029958100193
42,18,4,6,2,1,0.266829975765214
42,18,4,6,2,1,0.3688466811193728
42,18,4,6,2,1,0.9492116338715949
42,18,4,6,2,1,0.20930807510984922
42,18,4,6,2,1,0.24424538711876848
42,18,4,6,2,1,1.4077322471647409
42,18,4,6,2,1,0.8958017613911989
42,18,4,6,2,1,0.10515678389206541
42,18,4,6,2,1,1.0927280634721828
42,18,4,6,2,1,1.1341749918966026
42,18,4,6,2,1,0.06474859694456195
42,18,4,6,2,1,0.8629231464892456
42,18,4,6,2,1,1.3489123019718507
42,18,4,6,2,1,1.1710198562860175
42,18,4,6,2,1,1.362105511033513
42,18,4,6,2,1,0.143230932919401
42,18,4,6,2,1,0.1424503400739212
42,18,4,6,2,1,0.797594441920373
42,18,4,6,2,1,0.7153995726136563
42,18,4,6,2,1,0.5917372430715679
42,18,4,6,2,1,0.7893789315001571
42,18,4,6,2,1,0.4724112206700846
42,18,4,6,2,1,0.04261744872089171
42,18,4,6,2,1,0.6356983272097972
42,18,4,6,2,1,1.0232338403664523
42,18,4,6,2,1,1.2756420103926913
42,18,4,6,2,1,0.620930472091368
42,18,4,6,2,1,0.9137547750504128
42,18,4,6,2,1,0.35595091433053294
42,18,4,6,2,1,1.337225500218632
42,18,4,6,2,1,0.6250519728850502
42,18,4,6,2,1,0.4354534799368376
42,18,4,6,2,1,0.10188326001939746
42,18,4,6,2,1,0.5022985265922325
42,18,4,6,2,1,0.2466698269999399
42,18,4,6,2,1,0.376429073727635
42,18,4,6,2,1,1.1770273797315636
42,18,4,6,2,1,0.8305186564180314
42,18,4,6,2,1,0.1555183741873529
42,18,4,6,2,1,0.07876543801729818
42,18,4,6,2,1,0.5631857371163264
42,18,4,6,2,1,0.0523362188827951
42,18,4,6,2,1,0.536858130696679
42,18,4,6,2,1,0.14822741015763993
42,18,4,6,2,1,0.7884883095289679
42,18,4,6,2,1,0.21281911618983126
42,18,4,6,2,1,0.14782121240798465
42,18,4,6,2,1,0.30480614096661135
42,18,4,6,2,1,0.36397769204189134
42,18,4,6,2,1,0.1863021202491811
42,18,4,6,2,1,1.406694290475704
42,18,4,6,2,1,0.9143786765947934
42,18,4,6,2,1,0.8703702939643889
42,18,4,6,2,1,0.8923021319699466
42,18,4,6,2,1,1.1042443865547302
42,18,4,6,2,1,0.9271187675612585
42,18,4,6,2,1,1.0607273621323055
42,18,4,6,2,1,1.4139085183948898
42,18,4,6,2,1,0.41102681845380884
42,18,4,6,2,1,0.7289105958639988
42,18,4,6,2,1,0.8500139998420677
42,18,4,6,2,1,0.33090711834671116
42,18,4,6,2,1,0.756448664352033
42,18,4,6,2,1,0.07420678067188997
42,18,4,6,2,1,0.05037339753008933
42,18,4,6,2,1,0.36277632125668713
42,18,4,6,2,1,0.24917052435914291
42,18,4,6,2,1,0.2823652330859681
42,18,4,6,2,1,0.7861233649924381
42,18,4,6,2,1,0.5242137478298378
42,18,4,6,2,1,1.0822252335711204
42,18,4,6,2,1,1.1871668335126324
42,18,4,6,2,1,0.3649477963759265
42,18,4,6,2,1,0.16298456667438205
43,18,4,6,3,0,2.3636596769649886e-16
43,18,4,6,3,0,7.711266411149814e-16
43,18,4,6,3,0,7.231206325770058e-16
43,18,4,6,3,0,6.282041946239386e-16
43,18,4,6,3,0,1.9028943538405698e-15
43,18,4,6,3,0,1.0431752073825228e-15
43,18,4,6,3,0,2.763161337245972e-15
43,18,4,6,3,0,1.1697077023874617e-15
43,18,4,6,3,0,7.807815793597529e-16
43,18,4,6,3,0,5.874119507656291e-16
43,18,4,6,3,0,1.1192722837692176e-15
43,18,4,6,3,0,8.053173963861689e-16
43,18,4,6,3,0,4.2002551825509145e-15
43,18,4,6,3,0,2.9505920644885137e-16
43,18,4,6,3,0,2.1497865220853787e-15
43,18,4,6,3,0,1.6270418267505655e-15
43,18,4,6,3,0,7.384982103489284e-16
43,18,4,6,3,0,2.3949094835711467e-15
43,18,4,6,3,0,2.8138352058610153e-15
43,18,4,6,3,0,4.459445220323574e-16
43,18,4,6,3,0,1.8224682084853383e-15
43,18,4,6,3,0,6.399241973776229e-16
43,18,4,6,3,0,9.494643258237148e-15
43,18,4,6,3,0,2.8940747841933846e-15
43,18,4,6,3,0,2.508336088858333e-16
43,18,4,6,3,0,1.9656521965413008e-16
43,18,4,6,3,0,1.9744304081530289e-16
43,18,4,6,3,0,2.5379498836897773e-16
43,18,4,6,3,0,2.0500669913914516e-16
43,18,4,6,3,0,7.647419188556225e-15
43,18,4,6,3,0,2.393766505459752e-13
43,18,4,6,3,0,1.1636356360197466e-15
43,18,4,6,3,0,7.936447384258646e-15
43,18,4,6,3,0,1.2111240382284654e-15
43,18,4,6,3,0,1.0507244590832334e-15
43,18,4,6,3,0,2.2582267567262105e-15
43,18,4,6,3,0,5.457437851268022e-15
43,18,4,6,3,0,4.333248469266912e-15
43,18,4,6,3,0,2.1656006065581772e-15
43,18,4,6,3,0,2.8160521736235317e-15
43,18,4,6,3,0,2.1202042631674584e-15
43,18,4,6,3,0,1.170744834512417e-15
43,18,4,6,3,1,0.49197550071373447
43,18,4,6,3,1,0.34250707865943053
43,18,4,6,3,1,0.46673151777283833
43,18,4,6,3,1,0.16960600702306006
43,18,4,6,3,1,0.3052750451026014
43,18,4,6,3,1,0.7094466153388422
43,18,4,6,3,1,1.0984762605548786
43,18,4,6,3,1,0.2322166171575038
43,18,4,6,3,1,0.670130600382576
43,18,4,6,3,1,0.23770576738431878
43,18,4,6,3,1,1.1985230702597858
43,18,4,6,3,1,0.5043211582422419
43,18,4,6,3,1,0.17643748809052204
43,18,4,6,3,1,0.4161483776960613
43,18,4,6,3,1,0.3429568228631283
43,18,4,6,3,1,0.48261129515521956
43,18,4,6,3,1,0.6016432769994852
43,18,4,6,3,1,0.8890014652505321
43,18,4,6,3,1,0.3550931411100802
43,18,4,6,3,1,1.0840778829602942
43,18,4,6,3,1,0.5082670492271099
43,18,4,6,3,1,0.8030841216454864
43,18,4,6,3,1,1.0031257049918778
43,18,4,6,3,1,0.3072738670401347
43,18,4,6,3,1,0.6616828467725173
43,18,4,6,3,1,0.20906722328181035
43,18,4,6,3,1,0.23708852435121006
43,18,4,6,3,1,1.3159839243460396
43,18,4,6,3,1,0.4215730133408011
43,18,4,6,3,1,0.4692844271678756
43,18,4,6,3,1,0.9130868428970604
43,18,4,6,3,1,1.02928201557721
43,18,4,6,3,1,0.590905674441768
43,18,4,6,3,1,0.20678835768215353
43,18,4,6,3,1,0.27255197102487205
43,18,4,6,3,1,0.18128298179495614
43,18,4,6,3,1,0.25557658126694277
43,18,4,6,3,1,0.4715995092381452
43,18,4,6,3,1,0.6294383376777479
43,18,4,6,3,1,1.0280291812816904
43,18,4,6,3,1,1.0963132297664657
43,18,4,6,3,1,0.29864750186075395
43,18,4,6,3,1,1.295722115748382
43,18,4,6,3,1,1.034005429265039
43,18,4,6,3,1,0.31999773772595863
43,18,4,6,3,1,0.9276465359329954
43,18,4,6,3,1,0.7585431015010387
43,18,4,6,3,1,0.8640613677779844
43,18,4,6,3,1,1.3607654711485366
43,18,4,6,3,1,0.438798396822903
43,18,4,6,3,1,0.9127673428810478
43,18,4,6,3,1,0.4740507982383802
43,18,4,6,3,1,1.3921696850960397
43,18,4,6,3,1,1.3434606019808035
43,18,4,6,3,1,1.385028901109578
43,18,4,6,3,1,1.285598141315256
43,18,4,6,3,1,0.311667203393848
43,18,4,6,3,1,0.9648126211822237
43,18,4,6,3,1,1.412015455523368
43,18,4,6,3,1,1.2082428163396388
43,18,4,6,3,1,1.389482957258892
43,18,4,6,3,1,0.6714028845781989
43,18,4,6,3,1,1.3935521467411254
43,18,4,6,3,1,0.9382846070376246
43,18,4,6,3,1,0.6676039958576984
43,18,4,6,3,1,0.9814424731078633
43,18,4,6,3,1,1.091088859865897
43,18,4,6,3,1,1.0622757854320717
43,18,4,6,3,1,1.3458879366210799
43,18,4,6,3,1,1.4067717612615755
43,18,4,6,3,1,0.5340637709876134
43,18,4,6,3,1,0.27372189611926934
43,18,4,6,3,1,1.2602632696431784
43,18,4,6,3,1,0.6762640191250479
43,18,4,6,3,1,1.0255786224877848
43,18,4,6,3,1,1.1208949320968715
43,18,4,6,3,1,0.2118453214383889
43,18,4,6,3,1,0.4496858693756887
43,18,4,6,3,1,0.26195597358284645
43,18,4,6,3,1,1.070053040191106
43,18,4,6,3,1,1.0722731153912892
43,18,4,6,3,1,1.2472963049902954
43,18,4,6,3,1,0.8531571895138342
43,18,4,6,3,1,0.3770775575906514
44,18,4,6,6,0,5.580690680935963e-16
44,18,4,6,6,0,4.385340529036737e-16
44,18,4,6,6,0,7.593132730949227e-16
44,18,4,6,6,0,1.0039405400087816e-15
44,18,4,6,6,0,1.5326037280692204e-15
44,18,4,6,6,0,1.9813597526565064e-15
44,18,4,6,6,0,1.666919689758954e-15
44,18,4,6,6,0,1.2019296881874515e-15
44,18,4,6,6,0,8.433315778688658e-16
44,18,4,6,6,0,5.354977315574496e-15
44,18,4,6,6,0,8.097661607375338e-16
44,18,4,6,6,0,9.365017180434782e-16
44,18,4,6,6,0,1.2761223280736946e-15
44,18,4,6,6,0,3.252548128152754e-16
44,18,4,6,6,0,6.306136129618284e-16
44,18,4,6,6,0,1.30061490753936e-15
44,18,4,6,6,0,1.3996027938817344e-15
44,18,4,6,6,0,4.063076680241222e-15
44,18,4,6,6,0,3.0677077721855756e-16
44,18,4,6,6,0,8.967566111612118e-16
44,18,4,6,6,0,2.319884612360722e-16
44,18,4,6,6,0,4.584007241392817e-16
44,18,4,6,6,0,5.7730528285746606e-15
44,18,4,6,6,0,3.2555874094745127e-15
44,18,4,6,6,0,8.176081030019463e-16
44,18,4,6,6,0,3.081582399724413e-16
44,18,4,6,6,0,2.968739029082854e-16
44,18,4,6,6,0,2.1260191398527414e-16
44,18,4,6,6,0,3.8638309742922026e-15
44,18,4,6,6,0,3.1892422192438004e-15
44,18,4,6,6,0,4.1516372842854176e-13
44,18,4,6,6,0,1.5388083563716709e-15
44,18,4,6,6,0,7.543992279167484e-15
44,18,4,6,6,0,1.4418076120173186e-15
44,18,4,6,6,0,8.259120630366053e-16
44,18,4,6,6,0,2.2827568993120894e-15
44,18,4,6,6,0,2.0821802858571387e-16
44,18,4,6,6,0,2.78642708448602e-15
44,18,4,6,6,0,4.281439261276321e-15
44,18,4,6,6,0,2.6833932640942853e-15
44,18,4,6,6,0,1.868412988042346e-15
44,18,4,6,6,0,4.692045291166734e-16
44,18,4,6,6,1,0.16188725770922072
44,18,4,6,6,1,0.15159000400312297
44,18,4,6,6,1,0.5721230236483583
44,18,4,6,6,1,0.3889922937073064
44,18,4,6,6,1,0.9388185927595827
44,18,4,6,6,1,0.7572353621056335
44,18,4,6,6,1,0.28165264710837556
44,18,4,6,6,1,0.49079079750460103
44,18,4,6,6,1,0.41339986187945577
44,18,4,6,6,1,0.890731795590437
44,18,4,6,6,1,0.7997439809618212
44,18,4,6,6,1,1.0045637279858362
44,18,4,6,6,1,0.5002588233966785
44,18,4,6,6,1,0.49054145960922557
44,18,4,6,6,1,0.34681903133663
44,18,4,6,6,1,0.8393587222366331
44,18,4,6,6,1,0.6690299342069997
44,18,4,6,6,1,0.8064826800091887
44,18,4,6,6,1,0.9279957722914924
44,18,4,6,6,1,0.20982543139321655
44,18,4,6,6,1,0.3532550079946375
44,18,4,6,6,1,0.34623611436968665
44,18,4,6,6,1,1.4083721567975238
44,18,4,6,6,1,1.3916339148730388
44,18,4,6,6,1,1.110549168609113
44,18,4,6,6,1,0.13297614845159908
44,18,4,6,6,1,0.4017935412722547
44,18,4,6,6,1,0.262002520915659
44,18,4,6,6,1,0.32633375588584373
44,18,4,6,6,1,1.3630129799005892
44,18,4,6,6,1,0.9612153227998191
44,18,4,6,6,1,0.9505696944825528
44,18,4,6,6,1,0.6876636889080332
44,18,4,6,6,1,0.555219408786851
44,18,4,6,6,1,1.40295291449036
44,18,4,6,6,1,1.1155379735060553
44,18,4,6,6,1,0.14664488185024951
44,18,4,6,6,1,1.3777737034765154
44,18,4,6,6,1,0.8051675173012083
44,18,4,6,6,1,1.0812885237359295
44,18,4,6,6,1,0.18468602954556426
44,18,4,6,6,1,0.593985956001355
44,18,4,6,6,1,1.3706269547009602
44,18,4,6,6,1,1.3734434673298026
44,18,4,6,6,1,1.0517704459055757
44,18,4,6,6,1,0.6843227194869922
44,18,4,6,6,1,0.36339896860131043
44,18,4,6,6,1,0.9476111587480643
44,18,4,6,6,1,0.9472463676513012
44,18,4,6,6,1,1.2084148966535502
44,18,4,6,6,1,1.256738026919778
44,18,4,6,6,1,1.3341533245024872
44,18,4,6,6,1,0.8739404817154447
44,18,4,6,6,1,1.3463578562965453
44,18,4,6,6,1,0.24147771231576645
44,18,4,6,6,1,1.0457713359869418
44,18,4,6,6,1,0.7893755417882943
44,18,4,6,6,1,1.1035468591480433
44,18,4,6,6,1,1.1874391691830686
44,18,4,6,6,1,1.3604157975015205
44,18,4,6,6,1,1.1364357321361143
44,18,4,6,6,1,0.6418827429191517
44,18,4,6,6,1,1.302325550946249
44,18,4,6,6,1,1.1338869219674461
44,18,4,6,6,1,1.4132554124384968
44,18,4,6,6,1,1.3364284397664532
44,18,4,6,6,1,1.4038797807427013
44,18,4,6,6,1,1.41350709557972
44,18,4,6,6,1,1.192665520321633
44,18,4,6,6,1,1.252323471304653
44,18,4,6,6,1,0.5728972733586823
44,18,4,6,6,1,0.898338172225142
44,18,4,6,6,1,1.1701213759104054
44,18,4,6,6,1,1.0562603199745841
44,18,4,6,6,1,1.3172717494014026
44,18,4,6,6,1,1.25858614871034
44,18,4,6,6,1,0.8410957234676011
44,18,4,6,6,1,1.331977621847992
44,18,4,6,6,1,1.3815300332031473
44,18,4,6,6,1,0.8092975833448025
44,18,4,6,6,1,0.9519940850687367
44,18,4,6,6,1,1.3689074178474598
44,18,4,6,6,1,0.7115278792388648
44,18,4,6,6,1,0.6434930273202372
45,18,5,4,2,0,9.199053294481356e-16
45,18,5,4,2,0,1.6387185314429057e-15
45,18,5,4,2,0,2.569346494604848e-16
45,18,5,4,2,0,1.0448083990242004e-15
45,18,5,4,2,0,3.610436705888727e-15
45,18,5,4,2,0,4.318412924528137e-15
45,18,5,4,2,0,3.100811264080293e-15
45,18,5,4,2,0,4.414951427832834e-15
45,18,5,4,2,0,4.2531035119304466e-15
45,18,5,4,2,0,1.154415702618517e-15
45,18,5,4,2,0,4.976043322664496e-16
45,18,5,4,2,0,2.5818204322543354e-15
45,18,5,4,2,0,6.568637353347381e-16
45,18,5,4,2,0,6.309816314827503e-16
45,18,5,4,2,0,3.593984965091754e-16
45,18,5,4,2,0,2.7338063970795995e-16
45,18,5,4,2,0,4.542081549097747e-16
45,18,5,4,2,0,6.684260766733495e-16
45,18,5,4,2,0,1.3347523563839824e-14
45,18,5,4,2,0,4.108726327637028e-16
45,18,5,4,2,0,1.824702133216701e-14
45,18,5,4,2,0,1.8539603632414707e-16
45,18,5,4,2,0,6.554811332153067e-17
45,18,5,4,2,0,3.8896447755326635e-16
45,18,5,4,2,0,2.359354003828104e-16
45,18,5,4,2,0,3.448878507624372e-15
45,18,5,4,2,0,1.2091894148684698e-15
45,18,5,4,2,0,2.519994680211772e-15
45,18,5,4,2,0,0.0
45,18,5,4,2,0,1.6438803736255854e-16
45,18,5,4,2,0,2.259655407855686e-16
45,18,5,4,2,0,4.193113956067983e-15
45,18,5,4,2,0,3.159877848755792e-16
45,18,5,4,2,0,1.3265127749132097e-15
45,18,5,4,2,0,0.0
45,18,5,4,2,0,1.4132677041870948e-16
45,18,5,4,2,0,4.1933493771069873e-16
45,18,5,4,2,0,9.169317289074542e-16
45,18,5,4,2,0,1.110824665281402e-15
45,18,5,4,2,0,2.1619229940688452e-15
45,18,5,4,2,0,5.214710051026517e-16
45,18,5,4,2,0,0.0
45,18,5,4,2,0,5.173571196199682e-16
45,18,5,4,2,0,1.2967941395690823e-15
45,18,5,4,2,0,2.647048927367404e-16
45,18,5,4,2,1,0.19882937328410408
45,18,5,4,2,1,1.1046179914549652
45,18,5,4,2,1,0.41173725457547994
45,18,5,4,2,1,0.08977947116033963
45,18,5,4,2,1,0.029560192988714686
45,18,5,4,2,1,1.2538456443512151
45,18,5,4,2,1,0.5549988771243769
45,18,5,4,2,1,0.45799861906666217
45,18,5,4,2,1,1.3049023802855924
45,18,5,4,2,1,0.3272985418368518
45,18,5,4,2,1,0.3594776459318999
45,18,5,4,2,1,1.1877717241154755
45,18,5,4,2,1,0.1980727156662701
45,18,5,4,2,1,1.010557869800388
45,18,5,4,2,1,0.01619305642640616
45,18,5,4,2,1,0.06132237969598569
45,18,5,4,2,1,0.3215575251940128
45,18,5,4,2,1,0.21587957416965264
45,18,5,4,2,1,0.23265279786101378
45,18,5,4,2,1,0.2176248375627307
45,18,5,4,2,1,0.07182678422312247
45,18,5,4,2,1,0.13247206536033607
45,18,5,4,2,1,0.622012995108853
45,18,5,4,2,1,0.3813449870234675
45,18,5,4,2,1,0.1614471289318267
45,18,5,4,2,1,0.4271327378407398
45,18,5,4,2,1,0.0242361597384013
45,18,5,4,2,1,0.7668448530601775
45,18,5,4,2,1,0.015010180506612375
45,18,5,4,2,1,0.31763143515780073
45,18,5,4,2,1,0.3950848481315948
45,18,5,4,2,1,1.3920378918695278
45,18,5,4,2,1,0.11074222100707334
45,18,5,4,2,1,0.14905202988183436
45,18,5,4,2,1,1.4131287944407818
45,18,5,4,2,1,0.0720047531645844
45,18,5,4,2,1,0.6093796297044001
45,18,5,4,2,1,0.15068634092718705
45,18,5,4,2,1,0.1693935204463603
45,18,5,4,2,1,0.08961386594588096
45,18,5,4,2,1,0.06028990989288581
45,18,5,4,2,1,0.650745710424471
45,18,5,4,2,1,0.5336298699982851
45,18,5,4,2,1,0.5488011302567979
45,18,5,4,2,1,0.09484943510524783
45,18,5,4,2,1,0.3322253336790157
45,18,5,4,2,1,1.1913967963062189
45,18,5,4,2,1,0.9365922358887466
45,18,5,4,2,1,1.3222091969094483
45,18,5,4,2,1,1.4035994519686146
45,18,5,4,2,1,0.4673736489163489
45,18,5,4,2,1,0.7743795332011658
45,18,5,4,2,1,0.6566237004452952
45,18,5,4,2,1,1.3567261760472102
45,18,5,4,2,1,0.18292545290827905
45,18,5,4,2,1,0.016569860604675274
45,18,5,4,2,1,0.38436142874417
45,18,5,4,2,1,1.311171836800732
45,18,5,4,2,1,0.6372676675862902
45,18,5,4,2,1,0.6395052786222092
45,18,5,4,2,1,0.3067878684170696
45,18,5,4,2,1,0.051152541333376586
45,18,5,4,2,1,0.235513891549191
45,18,5,4,2,1,0.24178528442858468
45,18,5,4,2,1,0.26904185414129517
45,18,5,4,2,1,0.10907915767139993
45,18,5,4,2,1,0.03596719471123228
45,18,5,4,2,1,0.09626829149495897
45,18,5,4,2,1,0.2204828814800179
45,18,5,4,2,1,0.1969858654480666
45,18,5,4,2,1,0.2152961111134204
45,18,5,4,2,1,0.1376992153790389
45,18,5,4,2,1,1.096636051646108
45,18,5,4,2,1,0.25422593865956844
45,18,5,4,2,1,0.3242467183441337
45,18,5,4,2,1,1.4085666962157484
45,18,5,4,2,1,0.7284615945249345
45,18,5,4,2,1,0.5839128001411997
45,18,5,4,2,1,0.10986329624534272
45,18,5,4,2,1,0.9017039034938112
45,18,5,4,2,1,0.0844088693743406
45,18,5,4,2,1,0.17296526225759426
45,18,5,4,2,1,1.398654610843209
45,18,5,4,2,1,0.09578946258842742
45,18,5,4,2,1,0.057512936324825605
45,18,5,4,2,1,0.04880925277115835
45,18,5,4,2,1,1.4049358744935412
45,18,5,4,2,1,1.2836622805270805
45,18,5,4,2,1,0.5210104892272425
45,18,5,4,2,1,0.02408211184076575
46,18,5,4,3,0,2.231227031514011e-15
46,18,5,4,3,0,2.2926558066172493e-15
46,18,5,4,3,0,3.1660635957086893e-16
46,18,5,4,3,0,2.5316872136781466e-16
46,18,5,4,3,0,1.3019148392650822e-15
46,18,5,4,3,0,4.350699450892251e-14
46,18,5,4,3,0,7.759618678496633e-16
46,18,5,4,3,0,1.1007562014699034e-14
46,18,5,4,3,0,4.154397112155976e-15
46,18,5,4,3,0,5.522351504947798e-15
46,18,5,4,3,0,8.398846733466612e-16
46,18,5,4,3,0,3.3125145688533353e-15
46,18,5,4,3,0,6.783529286849865e-16
46,18,5,4,3,0,6.769928686011564e-15
46,18,5,4,3,0,1.8267070681055462e-14
46,18,5,4,3,0,4.721971024622258e-15
46,18,5,4,3,0,5.597067576518078e-15
46,18,5,4,3,0,4.1820499675074135e-16
46,18,5,4,3,0,4.962110628740128e-16
46,18,5,4,3,0,1.0508960850378118e-15
46,18,5,4,3,0,1.6087128123501195e-13
46,18,5,4,3,0,2.565575292889166e-15
46,18,5,4,3,0,2.343366931638856e-15
46,18,5,4,3,0,1.0288555293995463e-14
46,18,5,4,3,0,4.507052025856665e-16
46,18,5,4,3,0,9.287509287476762e-16
46,18,5,4,3,0,3.930494035251114e-15
46,18,5,4,3,0,6.975700607600973e-16
46,18,5,4,3,0,8.147240304162185e-16
46,18,5,4,3,0,2.741604457995184e-15
46,18,5,4,3,0,7.993362237393898e-16
46,18,5,4,3,0,6.5865215649632605e-15
46,18,5,4,3,0,3.2402552672031106e-16
46,18,5,4,3,0,1.9941959223934942e-15
46,18,5,4,3,0,1.0224096675185458e-15
46,18,5,4,3,0,2.188508549778376e-14
46,18,5,4,3,0,1.9486974279476082e-14
46,18,5,4,3,0,8.53628390319471e-16
46,18,5,4,3,0,1.1184055310059085e-15
46,18,5,4,3,0,6.0874656972205214e-15
46,18,5,4,3,0,5.301778250582542e-16
46,18,5,4,3,0,5.847686739636195e-15
46,18,5,4,3,0,6.942683080700992e-16
46,18,5,4,3,0,3.1326666739328987e-16
46,18,5,4,3,0,3.954267488263482e-15
46,18,5,4,3,1,0.09131395619172898
46,18,5,4,3,1,0.26890770212946635
46,18,5,4,3,1,0.45360437485908467
46,18,5,4,3,1,1.23447361552841
46,18,5,4,3,1,0.23930183545488917
46,18,5,4,3,1,1.3479424649217182
46,18,5,4,3,1,0.9618374562196057
46,18,5,4,3,1,0.7652793252314309
46,18,5,4,3,1,0.5502447439839938
46,18,5,4,3,1,1.3198353213030516
46,18,5,4,3,1,0.5121524975560039
46,18,5,4,3,1,0.46745793283637915
46,18,5,4,3,1,1.0717523284947479
46,18,5,4,3,1,0.7048914598519165
46,18,5,4,3,1,0.6763526697386363
46,18,5,4,3,1,1.1522118586053887
46,18,5,4,3,1,1.1378095273069329
46,18,5,4,3,1,0.07491496626067959
46,18,5,4,3,1,1.3479232452153007
46,18,5,4,3,1,1.0480210186506054
46,18,5,4,3,1,1.1566685054600412
46,18,5,4,3,1,0.20069328816520557
46,18,5,4,3,1,0.3473085148624791
46,18,5,4,3,1,1.3227857585785057
46,18,5,4,3,1,0.2610752157321174
46,18,5,4,3,1,0.17295896572358513
46,18,5,4,3,1,1.3472952206282696
46,18,5,4,3,1,0.24151738897835906
46,18,5,4,3,1,1.110879253113689
46,18,5,4,3,1,0.2630273676447806
46,18,5,4,3,1,0.3388400198605117
46,18,5,4,3,1,0.48158726817941083
46,18,5,4,3,1,0.2935848778583759
46,18,5,4,3,1,1.211000473269635
46,18,5,4,3,1,0.44795821125270663
46,18,5,4,3,1,0.3541842245354907
46,18,5,4,3,1,1.0608890383590712
46,18,5,4,3,1,0.8501829330342169
46,18,5,4,3,1,0.23205352270254384
46,18,5,4,3,1,0.9612847579262079
46,18,5,4,3,1,0.06987431747265092
46,18,5,4,3,1,0.24116688214584453
46,18,5,4,3,1,0.6783941254861998
46,18,5,4,3,1,0.14535716829860337
46,18,5,4,3,1,1.234463801730025
46,18,5,4,3,1,1.3161192876540764
46,18,5,4,3,1,1.0485685621568743
46,18,5,4,3,1,1.1436279332521733
46,18,5,4,3,1,1.4063051478676336
46,18,5,4,3,1,0.9502065921919765
46,18,5,4,3,1,1.4069250238471582
46,18,5,4,3,1,0.31049791079895445
46,18,5,4,3,1,1.3062599360270248
46,18,5,4,3,1,0.12910675451352674
46,18,5,4,3,1,0.5802361608776597
46,18,5,4,3,1,1.398681035621394
46,18,5,4,3,1,0.43196264464947987
46,18,5,4,3,1,1.1008052013087615
46,18,5,4,3,1,0.2935170956264072
46,18,5,4,3,1,0.3457867823553932
46,18,5,4,3,1,0.45617073757474047
46,18,5,4,3,1,0.3794842598643246
46,18,5,4,3,1,1.350644016801486
46,18,5,4,3,1,0.8269527506210878
46,18,5,4,3,1,1.2665852667906654
46,18,5,4,3,1,1.156554467793848
46,18,5,4,3,1,0.501014988167947
46,18,5,4,3,1,0.5409292085631195
46,18,5,4,3,1,0.5706036215219791
46,18,5,4,3,1,1.3404510518815715
46,18,5,4,3,1,1.3373949929594129
46,18,5,4,3,1,1.0931159553244922
46,18,5,4,3,1,1.4138915300636845
46,18,5,4,3,1,1.4037347757901386
46,18,5,4,3,1,1.1925639174436813
46,18,5,4,3,1,1.395200803577856
46,18,5,4,3,1,0.5433222505412577
46,18,5,4,3,1,0.6014125323931898
46,18,5,4,3,1,1.3304357028244505
46,18,5,4,3,1,0.7737564881900058
46,18,5,4,3,1,0.5562755064356127
46,18,5,4,3,1,0.4017686061117295
46,18,5,4,3,1,1.2386743522367563
46,18,5,4,3,1,1.1590043421752037
46,18,5,4,3,1,0.7173780390319322
46,18,5,4,3,1,0.057647495396823255
46,18,5,4,3,1,0.6231381626902405
46,18,5,4,3,1,0.9456751366574502
46,18,5,4,3,1,0.6360391827610447
46,18,5,4,3,1,1.40748376055235
47,18,5,4,4,0,1.1354663166608446e-15
47,18,5,4,4,0,3.578235907555528e-15
47,18,5,4,4,0,1.1035641177355097e-15
47,18,5,4,4,0,2.2139737109145184e-16
47,18,5,4,4,0,4.190430359631376e-15
47,18,5,4,4,0,1.0547655280748102e-15
47,18,5,4,4,0,5.227267140367738e-16
47,18,5,4,4,0,1.3826067463639857e-15
47,18,5,4,4,0,3.519588049200195e-15
47,18,5,4,4,0,2.901473149603839e-15
47,18,5,4,4,0,5.967190767073206e-16
47,18,5,4,4,0,1.7188375725182714e-15
47,18,5,4,4,0,1.3281790392511278e-15
47,18,5,4,4,0,2.5900174604867503e-15
47,18,5,4,4,0,8.500250124955852e-15
47,18,5,4,4,0,2.403701726276584e-15
47,18,5,4,4,0,1.6500865468328935e-15
47,18,5,4,4,0,1.8772104507999748e-16
47,18,5,4,4,0,2.787099918722902e-16
47,18,5,4,4,0,2.5099791005185855e-16
47,18,5,4,4,0,8.74708606108986e-15
47,18,5,4,4,0,2.3660930309778286e-15
47,18,5,4,4,0,3.2710330783109554e-15
47,18,5,4,4,0,2.6956711810617477e-15
47,18,5,4,4,0,1.0356775024117321e-15
47,18,5,4,4,0,1.5108708397845385e-15
47,18,5,4,4,0,6.445331992649944e-16
47,18,5,4,4,0,7.897736433879204e-16
47,18,5,4,4,0,1.1465872042022452e-15
47,18,5,4,4,0,4.501479777023547e-15
47,18,5,4,4,0,9.439373041858908e-16
47,18,5,4,4,0,2.4338105803013645e-15
47,18,5,4,4,0,5.044143123188643e-16
47,18,5,4,4,0,8.789374214797237e-16
47,18,5,4,4,0,9.546967444003209e-16
47,18,5,4,4,0,6.435983775011865e-15
47,18,5,4,4,0,8.368985857220945e-16
47,18,5,4,4,0,1.3789566182089402e-14
47,18,5,4,4,0,6.4179562626891335e-15
47,18,5,4,4,0,6.933826085141866e-16
47,18,5,4,4,0,3.343442960833353e-16
47,18,5,4,4,0,1.704945318576295e-15
47,18,5,4,4,0,1.3301150432122644e-15
47,18,5,4,4,0,4.4255151686083905e-16
47,18,5,4,4,0,8.126998966223563e-16
47,18,5,4,4,1,0.5403067457734178
47,18,5,4,4,1,0.7580109766745257
47,18,5,4,4,1,0.5929823655467069
47,18,5,4,4,1,0.22680096513560988
47,18,5,4,4,1,1.011113836840197
47,18,5,4,4,1,0.5498847730425008
47,18,5,4,4,1,0.2980149805723938
47,18,5,4,4,1,1.3953452881711061
47,18,5,4,4,1,0.656594193867477
47,18,5,4,4,1,0.8582462115896025
47,18,5,4,4,1,0.9861987132917772
47,18,5,4,4,1,0.6110627301816541
47,18,5,4,4,1,0.4064159473288184
47,18,5,4,4,1,1.2609918805094122
47,18,5,4,4,1,0.8628824423119411
47,18,5,4,4,1,0.29186638320615443
47,18,5,4,4,1,0.3695323486245917
47,18,5,4,4,1,0.07096523772642312
47,18,5,4,4,1,0.15201633878042295
47,18,5,4,4,1,0.16551788679388063
47,18,5,4,4,1,1.0133486834847418
47,18,5,4,4,1,0.4050963628143469
47,18,5,4,4,1,1.2739680759235434
47,18,5,4,4,1,0.4631112801976819
47,18,5,4,4,1,0.61370178378401
47,18,5,4,4,1,0.6407639917873762
47,18,5,4,4,1,0.2739008577511195
47,18,5,4,4,1,1.340484461904784
47,18,5,4,4,1,1.2075915057676454
47,18,5,4,4,1,0.758604252847649
47,18,5,4,4,1,0.5931574563233023
47,18,5,4,4,1,0.714257647523211
47,18,5,4,4,1,0.5537762615284912
47,18,5,4,4,1,0.33440925844111974
47,18,5,4,4,1,0.3341966795549614
47,18,5,4,4,1,1.189573594767323
47,18,5,4,4,1,0.3216642472358299
47,18,5,4,4,1,1.3197937721910005
47,18,5,4,4,1,0.8838493083556574
47,18,5,4,4,1,1.2051172194630357
47,18,5,4,4,1,0.057721650983558366
47,18,5,4,4,1,0.31781208679300643
47,18,5,4,4,1,0.3789113167071851
47,18,5,4,4,1,0.37913657344386337
47,18,5,4,4,1,0.09273444894541347
47,18,5,4,4,1,0.3895857089369369
47,18,5,4,4,1,0.8617880761942611
47,18,5,4,4,1,0.4439582255976223
47,18,5,4,4,1,0.4433071061512874
47,18,5,4,4,1,1.414001839782094
47,18,5,4,4,1,1.4099186497247567
47,18,5,4,4,1,1.3073903344816031
47,18,5,4,4,1,0.9113553743961982
47,18,5,4,4,1,1.3297198918940847
47,18,5,4,4,1,1.0144206141716439
47,18,5,4,4,1,1.32540464202304
47,18,5,4,4,1,1.106363618256068
47,18,5,4,4,1,0.32490611353920024
47,18,5,4,4,1,0.9961044123659388
47,18,5,4,4,1,1.3642649079170412
47,18,5,4,4,1,1.3766830778491055
47,18,5,4,4,1,1.3850990243239123
47,18,5,4,4,1,1.1452791553161268
47,18,5,4,4,1,1.0562553421262186
47,18,5,4,4,1,0.8009429529594915
47,18,5,4,4,1,1.0384797378002848
47,18,5,4,4,1,1.1771392437183328
47,18,5,4,4,1,0.6872133332188345
47,18,5,4,4,1,1.194098596871835
47,18,5,4,4,1,1.0843083263450624
47,18,5,4,4,1,0.6539587966098903
47,18,5,4,4,1,0.31616290678105297
47,18,5,4,4,1,0.5122911829341068
47,18,5,4,4,1,0.52478735984198
47,18,5,4,4,1,1.40785204741609
47,18,5,4,4,1,0.3738123529599756
47,18,5,4,4,1,1.3672649816236984
47,18,5,4,4,1,1.145138054265396
47,18,5,4,4,1,1.2629045646882187
47,18,5,4,4,1,1.1067069761706494
47,18,5,4,4,1,1.4142037361766333
47,18,5,4,4,1,0.6396808811868051
47,18,5,4,4,1,1.3361712551031446
47,18,5,4,4,1,1.3124268726132038
47,18,5,4,4,1,0.15024082257871046
47,18,5,4,4,1,0.5061384476288607
47,18,5,4,4,1,0.7937573645765182
47,18,5,4,4,1,0.39726480027164157
47,18,5,4,4,1,0.972462754491751
47,18,5,4,4,1,1.3935912635894938
48,18,5,5,2,0,4.973712922046547e-15
48,18,5,5,2,0,3.080091528216945e-15
48,18,5,5,2,0,1.3027172993816078e-16
48,18,5,5,2,0,1.6822219856704761e-15
48,18,5,5,2,0,3.3666480444784663e-15
48,18,5,5,2,0,7.497049330015743e-15
48,18,5,5,2,0,7.50794013388878e-15
48,18,5,5,2,0,2.0770661274488656e-15
48,18,5,5,2,0,3.001559896818403e-15
48,18,5,5,2,0,9.32487320015208e-16
48,18,5,5,2,0,0.0
48,18,5,5,2,0,1.955870129246853e-14
48,18,5,5,2,0,4.0425148168640987e-16
48,18,5,5,2,0,3.5877246803279064e-15
48,18,5,5,2,0,1.465428082745765e-14
48,18,5,5,2,0,7.30518090095388e-15
48,18,5,5,2,0,8.403231996029673e-16
48,18,5,5,2,0,2.6632160995570104e-16
48,18,5,5,2,0,4.539707462676863e-16
48,18,5,5,2,0,7.541855823861287e-17
48,18,5,5,2,0,1.9871970552872856e-13
48,18,5,5,2,0,3.8788157665448525e-15
48,18,5,5,2,0,1.1897358763085195e-15
48,18,5,5,2,0,9.552289504760752e-15
48,18,5,5,2,0,4.449589296078741e-17
48,18,5,5,2,0,1.2527448221275133e-16
48,18,5,5,2,0,4.07013377966608e-15
48,18,5,5,2,0,3.99598842608776e-17
48,18,5,5,2,0,2.9493018720774988e-15
48,18,5,5,2,0,7.518573101990981e-17
48,18,5,5,2,0,7.261477495754187e-17
48,18,5,5,2,0,6.4978031443032175e-15
48,18,5,5,2,0,3.4987843574463453e-15
48,18,5,5,2,0,6.033959618361101e-15
48,18,5,5,2,0,1.4732547434995792e-15
48,18,5,5,2,0,6.782282407527879e-16
48,18,5,5,2,0,5.278980805246102e-15
48,18,5,5,2,0,4.961884674233928e-15
48,18,5,5,2,0,9.18617412699907e-16
48,18,5,5,2,0,6.598397538711841e-16
48,18,5,5,2,0,5.71294737394163e-16
48,18,5,5,2,0,5.232599053123554e-15
48,18,5,5,2,0,5.88975465099403e-16
48,18,5,5,2,0,2.2164470567734847e-16
48,18,5,5,2,0,3.015703644995598e-15
48,18,5,5,2,1,0.28699164526741594
48,18,5,5,2,1,0.20632840340073955
48,18,5,5,2,1,0.23661142129672155
48,18,5,5,2,1,1.3933227859646895
48,18,5,5,2,1,0.3747071019513615
48,18,5,5,2,1,1.1507693081560006
48,18,5,5,2,1,1.4073673118991201
48,18,5,5,2,1,0.2597686409158431
48,18,5,5,2,1,0.6019327378581191
48,18,5,5,2,1,0.23173600230664249
48,18,5,5,2,1,0.3215208226746286
48,18,5,5,2,1,0.123891797038039
48,18,5,5,2,1,0.20454533920290427
48,18,5,5,2,1,0.9247393148219394
48,18,5,5,2,1,1.15354138941658
48,18,5,5,2,1,1.3528553730781174
48,18,5,5,2,1,0.9382504864654324
48,18,5,5,2,1,0.25989270450876406
48,18,5,5,2,1,0.5296657097843046
48,18,5,5,2,1,0.4734352528840837
48,18,5,5,2,1,0.9946349219070166
48,18,5,5,2,1,1.2578011296852842
48,18,5,5,2,1,0.3571716119075372
48,18,5,5,2,1,0.9523462872131898
48,18,5,5,2,1,0.009154061516408952
48,18,5,5,2,1,0.12351853131990224
48,18,5,5,2,1,0.39774500981232186
48,18,5,5,2,1,0.11797359196844029
48,18,5,5,2,1,1.3481376734597184
48,18,5,5,2,1,0.7022415719481361
48,18,5,5,2,1,0.21397458521616294
48,18,5,5,2,1,0.5392397422860666
48,18,5,5,2,1,0.5278279199836783
48,18,5,5,2,1,1.2832772012011475
48,18,5,5,2,1,0.13233997147950588
48,18,5,5,2,1,1.0511898694013349
48,18,5,5,2,1,0.38213564867076905
48,18,5,5,2,1,0.15196988210145468
48,18,5,5,2,1,0.25879384889649015
48,18,5,5,2,1,1.0801189468405334
48,18,5,5,2,1,0.27193057448873387
48,18,5,5,2,1,1.402089216423118
48,18,5,5,2,1,1.3965203186085167
48,18,5,5,2,1,0.0709947706921182
48,18,5,5,2,1,0.20557458427788142
48,18,5,5,2,1,0.882087257013333
48,18,5,5,2,1,0.48445177258071176
48,18,5,5,2,1,0.45812404732238027
48,18,5,5,2,1,0.3863023081950224
48,18,5,5,2,1,0.09939223466741386
48,18,5,5,2,1,1.3391529341019173
48,18,5,5,2,1,0.33062005410235956
48,18,5,5,2,1,1.3490675073852285
48,18,5,5,2,1,0.22386752468724705
48,18,5,5,2,1,0.007756778751610412
48,18,5,5,2,1,1.309268419293422
48,18,5,5,2,1,0.07276564808132414
48,18,5,5,2,1,0.3039809651466368
48,18,5,5,2,1,0.8525203369393142
48,18,5,5,2,1,1.0960855998366832
48,18,5,5,2,1,1.1405583585233734
48,18,5,5,2,1,0.20018076222488088
48,18,5,5,2,1,1.121796238601968
48,18,5,5,2,1,1.2324640774777986
48,18,5,5,2,1,1.414085080685492
48,18,5,5,2,1,0.9527168760414455
48,18,5,5,2,1,1.395230410651849
48,18,5,5,2,1,0.098369189839561
48,18,5,5,2,1,1.414054591852605
48,18,5,5,2,1,1.3017964135469682
48,18,5,5,2,1,0.6756723212111578
48,18,5,5,2,1,1.3811037431997195
48,18,5,5,2,1,0.14326693573889512
48,18,5,5,2,1,1.3160142285103722
48,18,5,5,2,1,1.2577539720452993
48,18,5,5,2,1,0.32275819249889254
48,18,5,5,2,1,0.7557409450479885
48,18,5,5,2,1,0.39910029526456453
48,18,5,5,2,1,1.3875741900924972
48,18,5,5,2,1,1.388150582499766
48,18,5,5,2,1,1.336196639660015
48,18,5,5,2,1,0.6902974304956054
48,18,5,5,2,1,0.5184175428994234
48,18,5,5,2,1,0.6749763578100538
48,18,5,5,2,1,1.1165023539003296
48,18,5,5,2,1,0.8726628127529004
48,18,5,5,2,1,1.2456737705908802
48,18,5,5,2,1,0.5299184210821705
48,18,5,5,2,1,1.2646404080490337
48,18,5,5,2,1,1.2769264056161254
49,18,5,5,3,0,1.4382315465975913e-15
49,18,5,5,3,0,6.092873836382867e-16
49,18,5,5,3,0,5.928556684712777e-16
49,18,5,5,3,0,5.22549197781135e-16
49,18,5,5,3,0,4.875702940588572e-16
49,18,5,5,3,0,2.7647976552023195e-15
49,18,5,5,3,0,1.0155563590990965e-15
49,18,5,5,3,0,2.5773350339064277e-15
49,18,5,5,3,0,1.587187139694107e-15
49,18,5,5,3,0,2.956793738586578e-15
49,18,5,5,3,0,1.2123291031709036e-15
49,18,5,5,3,0,2.508244287055637e-15
49,18,5,5,3,0,4.024796095141494e-15
49,18,5,5,3,0,3.3475156390360053e-15
49,18,5,5,3,0,4.5263566284416166e-15
49,18,5,5,3,0,7.651940175081998e-16
49,18,5,5,3,0,3.04857703644747e-15
49,18,5,5,3,0,2.0807837737236992e-16
49,18,5,5,3,0,6.072904275528231e-16
49,18,5,5,3,0,7.862382762971545e-16
49,18,5,5,3,0,5.064132580455802e-17
49,18,5,5,3,0,7.757008761139422e-16
49,18,5,5,3,0,9.118604399683603e-16
49,18,5,5,3,0,1.709603489542947e-15
49,18,5,5,3,0,2.8665486815081596e-16
49,18,5,5,3,0,1.5089324544926694e-15
49,18,5,5,3,0,6.1042305345289965e-15
49,18,5,5,3,0,4.792410032863254e-16
49,18,5,5,3,0,6.221638308092029e-16
49,18,5,5,3,0,1.0377133405815895e-15
49,18,5,5,3,0,2.0208724327859272e-16
49,18,5,5,3,0,1.1899263923335247e-14
49,18,5,5,3,0,3.8508292919597497e-16
49,18,5,5,3,0,5.085363075818469e-16
49,18,5,5,3,0,9.823988793483466e-16
49,18,5,5,3,0,4.831752975350533e-15
49,18,5,5,3,0,7.371125980385161e-16
49,18,5,5,3,0,6.485717280537465e-15
49,18,5,5,3,0,3.1264802232443607e-16
49,18,5,5,3,0,1.0696768411153224e-14
49,18,5,5,3,0,1.5121963380486248e-15
49,18,5,5,3,0,2.222792908717458e-15
49,18,5,5,3,0,5.491088228372833e-16
49,18,5,5,3,0,8.781190790657889e-16
49,18,5,5,3,0,4.959457571799446e-15
49,18,5,5,3,1,1.0995299277731772
49,18,5,5,3,1,0.4256988573972941
49,18,5,5,3,1,0.2854354472010988
49,18,5,5,3,1,1.4015261572168667
49,18,5,5,3,1,0.3644067859158628
49,18,5,5,3,1,0.08376375659860018
49,18,5,5,3,1,0.22929733578119052
49,18,5,5,3,1,0.8711972801981407
49,18,5,5,3,1,0.42648203438101123
49,18,5,5,3,1,0.9280329576291164
49,18,5,5,3,1,0.43368344876550585
49,18,5,5,3,1,0.22978209709702874
49,18,5,5,3,1,0.9983009670484906
49,18,5,5,3,1,0.8870356955051496
49,18,5,5,3,1,0.2906433139426938
49,18,5,5,3,1,0.871339809571134
49,18,5,5,3,1,0.4246902925250315
49,18,5,5,3,1,0.12060005106386827
49,18,5,5,3,1,0.1677833867092154
49,18,5,5,3,1,0.662497531991675
49,18,5,5,3,1,0.3623337591900452
49,18,5,5,3,1,0.24469222795127282
49,18,5,5,3,1,0.11035510390065867
49,18,5,5,3,1,0.4414133403670272
49,18,5,5,3,1,0.5253739525044678
49,18,5,5,3,1,0.2544650503607908
49,18,5,5,3,1,1.3564913982012536
49,18,5,5,3,1,0.9871156824209835
49,18,5,5,3,1,0.9702016058039684
49,18,5,5,3,1,0.6255784542011997
49,18,5,5,3,1,1.1455322475752665
49,18,5,5,3,1,0.6229160511679078
49,18,5,5,3,1,0.08674515428257296
49,18,5,5,3,1,0.4688309529873361
49,18,5,5,3,1,0.5270702068180485
49,18,5,5,3,1,0.21068944858529326
49,18,5,5,3,1,1.2114559437805896
49,18,5,5,3,1,1.360115770371488
49,18,5,5,3,1,0.1811157109514567
49,18,5,5,3,1,0.6054690212470606
49,18,5,5,3,1,0.3331007360971299
49,18,5,5,3,1,1.401064709064228
49,18,5,5,3,1,0.19715104859656632
49,18,5,5,3,1,1.3887692157650264
49,18,5,5,3,1,0.4015565933282604
49,18,5,5,3,1,1.0963866192414726
49,18,5,5,3,1,1.0875181622306667
49,18,5,5,3,1,0.2552383526018257
49,18,5,5,3,1,0.5084537105133315
49,18,5,5,3,1,0.8576426120949483
49,18,5,5,3,1,1.1425411199738604
49,18,5,5,3,1,0.3735043486566138
49,18,5,5,3,1,0.65031737179231
49,18,5,5,3,1,1.3919375654233126
49,18,5,5,3,1,1.4139042950880794
49,18,5,5,3,1,1.3182964709369536
49,18,5,5,3,1,0.7065719660556737
49,18,5,5,3,1,1.2135638882202533
49,18,5,5,3,1,1.2852805281232977
49,18,5,5,3,1,0.24161987741955482
49,18,5,5,3,1,1.404557780388546
49,18,5,5,3,1,1.3904704876140979
49,18,5,5,3,1,1.1650644234477407
49,18,5,5,3,1,0.3578481426739502
49,18,5,5,3,1,0.9440014288906178
49,18,5,5,3,1,1.0009551711945763
49,18,5,5,3,1,1.1492607563098702
49,18,5,5,3,1,1.4046373475124563
49,18,5,5,3,1,1.3752720191190357
49,18,5,5,3,1,1.3944511291402735
49,18,5,5,3,1,0.47353212976184533
49,18,5,5,3,1,0.5522937000046111
49,18,5,5,3,1,1.4104239220751633
49,18,5,5,3,1,0.70418949119707
49,18,5,5,3,1,1.1922447609983438
49,18,5,5,3,1,0.6637593396781062
49,18,5,5,3,1,0.2255011920826908
49,18,5,5,3,1,0.2563314321612505
49,18,5,5,3,1,0.8056675348220025
49,18,5,5,3,1,0.5777754831538803
49,18,5,5,3,1,0.23988358907062998
49,18,5,5,3,1,0.5668154893330064
49,18,5,5,3,1,1.20226546366633
49,18,5,5,3,1,1.4139499843501184
49,18,5,5,3,1,0.8218459153173512
49,18,5,5,3,1,0.6195934430760455
49,18,5,5,3,1,0.4921996571567855
49,18,5,5,3,1,0.649802815476341
49,18,5,5,3,1,1.4141550067338673
49,18,5,5,3,1,0.38667756090072625
50,18,5,5,5,0,8.430599352989295e-16
50,18,5,5,5,0,2.4186142941242607e-15
50,18,5,5,5,0,5.91948864880393e-16
50,18,5,5,5,0,7.37361590050602e-16
50,18,5,5,5,0,7.418387593082755e-16
50,18,5,5,5,0,7.190679064881867e-15
50,18,5,5,5,0,1.4594350991881229e-15
50,18,5,5,5,0,1.5009864809514359e-15
50,18,5,5,5,0,6.010393956894493e-15
50,18,5,5,5,0,7.378630134658623e-15
50,18,5,5,5,0,1.810181262722903e-16
50,18,5,5,5,0,5.16488183637756e-15
50,18,5,5,5,0,6.136421454384744e-16
50,18,5,5,5,0,2.0312041568314944e-15
50,18,5,5,5,0,4.85200206828643e-14
50,18,5,5,5,0,5.567210690163006e-15
50,18,5,5,5,0,3.1900444122954263e-15
50,18,5,5,5,0,6.65683486448386e-16
50,18,5,5,5,0,3.2260588397940443e-16
50,18,5,5,5,0,8.023591867429529e-16
50,18,5,5,5,0,1.4777524506105465e-13
50,18,5,5,5,0,2.790687486562826e-15
50,18,5,5,5,0,1.8882309629474353e-15
50,18,5,5,5,0,1.1755191832712699e-15
50,18,5,5,5,0,1.0680655931258255e-15
50,18,5,5,5,0,1.1465874209660371e-15
50,18,5,5,5,0,9.106728182108812e-16
50,18,5,5,5,0,1.1799949467840835e-15
50,18,5,5,5,0,1.4681055233833963e-15
50,18,5,5,5,0,3.3259715667031755e-15
50,18,5,5,5,0,9.264366998592486e-16
50,18,5,5,5,0,8.731430899126006e-15
50,18,5,5,5,0,1.6689211485603708e-15
50,18,5,5,5,0,8.981658629476558e-16
50,18,5,5,5,0,1.0596327044670593e-15
50,18,5,5,5,0,1.9224354115756765e-14
50,18,5,5,5,0,8.961101289938968e-15
50,18,5,5,5,0,2.9437149063634634e-15
50,18,5,5,5,0,3.094859613467421e-16
50,18,5,5,5,0,8.052430926612996e-16
50,18,5,5,5,0,7.023099757583732e-16
50,18,5,5,5,0,9.552433155390027e-16
50,18,5,5,5,0,1.3673448373913375e-15
50,18,5,5,5,0,6.558509330578372e-16
50,18,5,5,5,0,1.8029365148548984e-15
50,18,5,5,5,1,0.5139766526067826
50,18,5,5,5,1,1.4103652198007681
50,18,5,5,5,1,1.379796200144965
50,18,5,5,5,1,0.3892543924976183
50,18,5,5,5,1,1.4016531240700798
50,18,5,5,5,1,0.5580488587606428
50,18,5,5,5,1,0.5713846206624795
50,18,5,5,5,1,0.6198102708236418
50,18,5,5,5,1,0.6059640452335755
50,18,5,5,5,1,1.2691080558115377
50,18,5,5,5,1,0.6201021684086304
50,18,5,5,5,1,0.6546337623244354
50,18,5,5,5,1,0.6211341875223881
50,18,5,5,5,1,0.3655891343278152
50,18,5,5,5,1,1.0325198713655364
50,18,5,5,5,1,0.49698259298772124
50,18,5,5,5,1,0.8933979878635364
50,18,5,5,5,1,0.9227948759548209
50,18,5,5,5,1,0.39968753048426825
50,18,5,5,5,1,1.1214303288081044
50,18,5,5,5,1,0.5604175178901535
50,18,5,5,5,1,0.45704628377803835
50,18,5,5,5,1,0.7684414409369742
50,18,5,5,5,1,0.45436918841108664
50,18,5,5,5,1,1.334046046778335
50,18,5,5,5,1,1.4138041830588786
50,18,5,5,5,1,1.0291017346985625
50,18,5,5,5,1,0.5422331779640017
50,18,5,5,5,1,0.4651434942401557
50,18,5,5,5,1,0.6911040712486941
50,18,5,5,5,1,0.4619726630428652
50,18,5,5,5,1,0.2442428254074699
50,18,5,5,5,1,1.025402204141818
50,18,5,5,5,1,0.7921391034860329
50,18,5,5,5,1,0.7790153945978762
50,18,5,5,5,1,0.5272669133126034
50,18,5,5,5,1,0.42042660250710456
50,18,5,5,5,1,1.2072983683395144
50,18,5,5,5,1,1.38884779808519
50,18,5,5,5,1,1.2772376916926216
50,18,5,5,5,1,1.371663348904508
50,18,5,5,5,1,1.405674120551914
50,18,5,5,5,1,0.6961796610973643
50,18,5,5,5,1,0.7730590554809059
50,18,5,5,5,1,1.0408420011425397
50,18,5,5,5,1,0.5385197455783662
50,18,5,5,5,1,1.4139573890028665
50,18,5,5,5,1,0.5244642052702538
50,18,5,5,5,1,0.3611853771269242
50,18,5,5,5,1,0.36010502902945907
50,18,5,5,5,1,0.29713577524441315
50,18,5,5,5,1,0.33195089165932873
50,18,5,5,5,1,0.626189209260787
50,18,5,5,5,1,0.4716468151430439
50,18,5,5,5,1,1.0338201754659617
50,18,5,5,5,1,0.7716611848379371
50,18,5,5,5,1,0.7167323114737647
50,18,5,5,5,1,0.6895938783307457
50,18,5,5,5,1,0.391806287035703
50,18,5,5,5,1,0.6199050271079094
50,18,5,5,5,1,0.9161768221856937
50,18,5,5,5,1,0.3898874884383967
50,18,5,5,5,1,1.4124389864562439
50,18,5,5,5,1,1.204021418418555
50,18,5,5,5,1,1.2296270326426548
50,18,5,5,5,1,0.566242627539183
50,18,5,5,5,1,0.7778987059234187
50,18,5,5,5,1,0.5353947823601283
50,18,5,5,5,1,1.2135103133619272
50,18,5,5,5,1,0.5797132457272954
50,18,5,5,5,1,1.074249168505362
50,18,5,5,5,1,0.826506975759371
50,18,5,5,5,1,1.1800487238709116
50,18,5,5,5,1,0.5245552583747497
50,18,5,5,5,1,0.4848130902167631
50,18,5,5,5,1,0.5507522791684193
50,18,5,5,5,1,0.7255434900455141
50,18,5,5,5,1,1.113060315552401
50,18,5,5,5,1,1.4116011015600596
50,18,5,5,5,1,1.3712603162528807
50,18,5,5,5,1,0.5649450844158929
50,18,5,5,5,1,0.4424227705407323
50,18,5,5,5,1,1.3195909268860153
50,18,5,5,5,1,0.9309297980743777
50,18,5,5,5,1,1.260699806695216
50,18,5,5,5,1,1.042315957347941
50,18,5,5,5,1,1.4140576252243806
50,18,5,5,5,1,1.1120510407599655
50,18,5,5,5,1,0.861399076698746
50,18,5,5,5,1,0.889655135577226
51,18,5,6,2,0,4.3423312778418126e-16
51,18,5,6,2,0,1.1403222514670742e-15
51,18,5,6,2,0,7.089343281184658e-16
51,18,5,6,2,0,2.2510846073663916e-16
51,18,5,6,2,0,4.239889072252274e-15
51,18,5,6,2,0,1.3812183372067186e-15
51,18,5,6,2,0,1.2011741504497631e-15
51,18,5,6,2,0,7.262910838355401e-16
51,18,5,6,2,0,9.808334299370666e-16
51,18,5,6,2,0,3.674192696256483e-15
51,18,5,6,2,0,1.5159429163157557e-15
51,18,5,6,2,0,5.006605289136014e-15
51,18,5,6,2,0,1.6643295320814637e-16
51,18,5,6,2,0,9.938525664092584e-15
51,18,5,6,2,0,5.434410095698723e-14
51,18,5,6,2,0,3.8350712400885985e-14
51,18,5,6,2,0,2.2370732496004383e-14
51,18,5,6,2,0,0.0
51,18,5,6,2,0,2.5036584479227914e-16
51,18,5,6,2,0,3.3540261720749606e-16
51,18,5,6,2,0,3.833836526900196e-13
51,18,5,6,2,0,4.009274683835283e-14
51,18,5,6,2,0,2.5328683895761533e-15
51,18,5,6,2,0,1.1202004885475107e-14
51,18,5,6,2,0,8.099783164793266e-16
51,18,5,6,2,0,3.0155024465309526e-16
51,18,5,6,2,0,5.791904089011702e-16
51,18,5,6,2,0,2.889068030917969e-16
51,18,5,6,2,0,5.3511385020442375e-15
51,18,5,6,2,0,3.0301551554127462e-15
51,18,5,6,2,0,8.504279883203689e-16
51,18,5,6,2,0,3.4585189821057512e-15
51,18,5,6,2,0,7.05017743022297e-15
51,18,5,6,2,0,0.0
51,18,5,6,2,0,9.630302431304536e-16
51,18,5,6,2,0,2.9578760840285505e-14
51,18,5,6,2,0,2.572950134350515e-15
51,18,5,6,2,0,2.7205082227532148e-14
51,18,5,6,2,0,3.3114712146930257e-15
51,18,5,6,2,0,4.663693426632009e-15
51,18,5,6,2,0,1.993159703038943e-16
51,18,5,6,2,0,3.3948307398128205e-15
51,18,5,6,2,0,3.170786472134397e-16
51,18,5,6,2,0,3.2958486492178976e-15
51,18,5,6,2,0,6.306833602418284e-16
51,18,5,6,2,1,0.09686530765422503
51,18,5,6,2,1,0.31234331212658334
51,18,5,6,2,1,0.46416786308212826
51,18,5,6,2,1,0.11630544876216242
51,18,5,6,2,1,0.5303528169030545
51,18,5,6,2,1,0.20930437848552072
51,18,5,6,2,1,0.18110708332707717
51,18,5,6,2,1,0.16293334585566324
51,18,5,6,2,1,0.5986508954336976
51,18,5,6,2,1,0.11608979809096899
51,18,5,6,2,1,0.06290958519107472
51,18,5,6,2,1,1.1260411004335904
51,18,5,6,2,1,1.4043016675495024
51,18,5,6,2,1,0.9076524900547931
51,18,5,6,2,1,0.2544333421921007
51,18,5,6,2,1,0.12681782581170897
51,18,5,6,2,1,0.14099802710807258
51,18,5,6,2,1,1.232808807132855
51,18,5,6,2,1,0.027990892936456003
51,18,5,6,2,1,0.038925418386613606
51,18,5,6,2,1,0.25986830152155527
51,18,5,6,2,1,0.3546476592809687
51,18,5,6,2,1,0.8206619814531328
51,18,5,6,2,1,0.44856509923870425
51,18,5,6,2,1,0.3734410825848481
51,18,5,6,2,1,0.12349791198609586
51,18,5,6,2,1,0.7906264315042907
51,18,5,6,2,1,0.7840985813843478
51,18,5,6,2,1,0.43071063697326867
51,18,5,6,2,1,0.013614687303283678
51,18,5,6,2,1,0.08113182094838857
51,18,5,6,2,1,1.279658745942857
51,18,5,6,2,1,1.4078033490623842
51,18,5,6,2,1,0.0312620601378691
51,18,5,6,2,1,0.0939722286371726
51,18,5,6,2,1,0.11974163983404144
51,18,5,6,2,1,0.5595681402892436
51,18,5,6,2,1,1.111282033933193
51,18,5,6,2,1,1.0358846379062803
51,18,5,6,2,1,0.004455590556491392
51,18,5,6,2,1,0.008819845905413015
51,18,5,6,2,1,0.3123474373526542
51,18,5,6,2,1,0.1283478188650066
51,18,5,6,2,1,0.2016698285453014
51,18,5,6,2,1,0.04780063862383777
51,18,5,6,2,1,0.09168903503726511
51,18,5,6,2,1,0.2361716538632735
51,18,5,6,2,1,0.1458868067950053
51,18,5,6,2,1,0.18928184817248384
51,18,5,6,2,1,1.0080698032377096
51,18,5,6,2,1,1.255391639183771
51,18,5,6,2,1,0.3716280865641736
51,18,5,6,2,1,0.5117829944892247
51,18,5,6,2,1,1.3915693184650204
51,18,5,6,2,1,0.04674351317397685
51,18,5,6,2,1,0.09246994298025034
51,18,5,6,2,1,0.04929479940035536
51,18,5,6,2,1,0.059896703787252724
51,18,5,6,2,1,0.8573305479817694
51,18,5,6,2,1,0.16114171603261077
51,18,5,6,2,1,0.3193997401396066
51,18,5,6,2,1,0.8238692744895652
51,18,5,6,2,1,0.1646287404549637
51,18,5,6,2,1,0.2342317772740001
51,18,5,6,2,1,0.5401406317611099
51,18,5,6,2,1,0.04011416923947926
51,18,5,6,2,1,0.07187459126152718
51,18,5,6,2,1,0.5828026586232802
51,18,5,6,2,1,1.0685169109889225
51,18,5,6,2,1,0.174273847825809
51,18,5,6,2,1,0.22690979213704462
51,18,5,6,2,1,0.4675817544670848
51,18,5,6,2,1,0.24271147080707633
51,18,5,6,2,1,0.2839908602295323
51,18,5,6,2,1,0.6458595935096121
51,18,5,6,2,1,0.08181842047145992
51,18,5,6,2,1,1.4142035917927622
51,18,5,6,2,1,0.7379833872820585
51,18,5,6,2,1,0.022927697901222698
51,18,5,6,2,1,0.12389893617575888
51,18,5,6,2,1,0.03519992816383742
51,18,5,6,2,1,0.8299311824081534
51,18,5,6,2,1,1.0871163496577236
51,18,5,6,2,1,0.8531867858755964
51,18,5,6,2,1,0.05656807516324165
51,18,5,6,2,1,1.302564487329604
51,18,5,6,2,1,0.06547170268590875
51,18,5,6,2,1,0.04477112566104645
51,18,5,6,2,1,0.2717974416674542
51,18,5,6,2,1,0.4618104155193391
52,18,5,6,3,0,8.140501628487167e-16
52,18,5,6,3,0,2.8935586551603816e-15
52,18,5,6,3,0,5.658923458642372e-16
52,18,5,6,3,0,5.605526817998098e-16
52,18,5,6,3,0,3.67852683292588e-15
52,18,5,6,3,0,6.10101033362855e-15
52,18,5,6,3,0,2.0082928571035966e-15
52,18,5,6,3,0,3.0393853686888504e-15
52,18,5,6,3,0,7.25040889110796e-15
52,18,5,6,3,0,2.0493004216010673e-15
52,18,5,6,3,0,7.769547168703333e-16
52,18,5,6,3,0,1.0117819229594912e-14
52,18,5,6,3,0,9.242537521829036e-16
52,18,5,6,3,0,3.402417223403067e-14
52,18,5,6,3,0,7.550044331662654e-14
52,18,5,6,3,0,1.6425284359050302e-14
52,18,5,6,3,0,7.034057242272573e-15
52,18,5,6,3,0,1.5104583168333396e-16
52,18,5,6,3,0,5.598107941987689e-16
52,18,5,6,3,0,5.983805243293877e-16
52,18,5,6,3,0,6.640566961128903e-13
52,18,5,6,3,0,2.263556643880179e-14
52,18,5,6,3,0,4.486096041008342e-14
52,18,5,6,3,0,1.550195670174422e-15
52,18,5,6,3,0,4.674163184946542e-16
52,18,5,6,3,0,1.0022049003749317e-15
52,18,5,6,3,0,7.444699027868708e-16
52,18,5,6,3,0,1.6069951707230825e-15
52,18,5,6,3,0,1.092015765123207e-15
52,18,5,6,3,0,1.1174316712235124e-15
52,18,5,6,3,0,3.1109996479978076e-16
52,18,5,6,3,0,2.661646707932118e-15
52,18,5,6,3,0,1.4447769631758571e-15
52,18,5,6,3,0,7.625607564225948e-16
52,18,5,6,3,0,8.372228083549602e-16
52,18,5,6,3,0,5.747559253979344e-14
52,18,5,6,3,0,3.731476518523973e-16
52,18,5,6,3,0,3.650727993694542e-15
52,18,5,6,3,0,2.6505041661959234e-15
52,18,5,6,3,0,1.8846833826251605e-15
52,18,5,6,3,0,6.82755480478517e-16
52,18,5,6,3,0,1.4167023914888043e-14
52,18,5,6,3,0,3.6720810497180794e-16
52,18,5,6,3,0,5.734385444158603e-16
52,18,5,6,3,0,8.976510441347264e-17
52,18,5,6,3,1,0.3342777800132073
52,18,5,6,3,1,0.6722431623503513
52,18,5,6,3,1,0.35086537933932427
52,18,5,6,3,1,0.3806845295530436
52,18,5,6,3,1,0.5846866495104344
52,18,5,6,3,1,0.7344134081743394
52,18,5,6,3,1,1.083656394642922
52,18,5,6,3,1,1.2125224447945508
52,18,5,6,3,1,1.195363895556116
52,18,5,6,3,1,1.3267046832551757
52,18,5,6,3,1,0.9330875487626018
52,18,5,6,3,1,1.3912107271632486
52,18,5,6,3,1,0.28008556043507643
52,18,5,6,3,1,1.1908638057825685
52,18,5,6,3,1,0.7837576779343977
52,18,5,6,3,1,0.7439150322040877
52,18,5,6,3,1,0.1188294911967045
52,18,5,6,3,1,0.330535805601341
52,18,5,6,3,1,1.3353938140019466
52,18,5,6,3,1,0.6876991600938946
52,18,5,6,3,1,0.7112499261519863
52,18,5,6,3,1,0.8260520756422761
52,18,5,6,3,1,0.5137893156273097
52,18,5,6,3,1,1.2831264310328856
52,18,5,6,3,1,1.0128583384898866
52,18,5,6,3,1,0.9931405643311153
52,18,5,6,3,1,1.025315648162211
52,18,5,6,3,1,0.8479946194790299
52,18,5,6,3,1,0.9596661221203725
52,18,5,6,3,1,1.413882944982964
52,18,5,6,3,1,0.43744187324548806
52,18,5,6,3,1,1.3313887257595758
52,18,5,6,3,1,1.40700445515495
52,18,5,6,3,1,0.10097684284667637
52,18,5,6,3,1,1.0080228648013978
52,18,5,6,3,1,0.7302722942607106
52,18,5,6,3,1,1.3340192278193979
52,18,5,6,3,1,0.4460119565328027
52,18,5,6,3,1,0.5345351114603546
52,18,5,6,3,1,1.2938427126415002
52,18,5,6,3,1,1.1739900540106343
52,18,5,6,3,1,0.924089987202054
52,18,5,6,3,1,1.1006164901508841
52,18,5,6,3,1,1.4130166231208634
52,18,5,6,3,1,0.4798960473407932
52,18,5,6,3,1,0.6273363995247219
52,18,5,6,3,1,1.146998382536594
52,18,5,6,3,1,0.3204346558230035
52,18,5,6,3,1,0.48446085767597996
52,18,5,6,3,1,0.1966777242417079
52,18,5,6,3,1,0.20562340915996158
52,18,5,6,3,1,1.2646366243989824
52,18,5,6,3,1,0.9704023121248997
52,18,5,6,3,1,0.5433104261284178
52,18,5,6,3,1,1.1155240200371817
52,18,5,6,3,1,1.2147871383805258
52,18,5,6,3,1,1.3979849594699842
52,18,5,6,3,1,1.2177144785421756
52,18,5,6,3,1,1.3761954771552842
52,18,5,6,3,1,0.7704783784677474
52,18,5,6,3,1,0.7434699414849405
52,18,5,6,3,1,0.2745896038010164
52,18,5,6,3,1,1.1105986141741568
52,18,5,6,3,1,0.49974646652784804
52,18,5,6,3,1,0.5703227955091946
52,18,5,6,3,1,0.7055985172563419
52,18,5,6,3,1,0.8208639407794865
52,18,5,6,3,1,1.299059106771681
52,18,5,6,3,1,0.8440476939404196
52,18,5,6,3,1,1.4114067609409333
52,18,5,6,3,1,1.1555388234273942
52,18,5,6,3,1,1.260712394776382
52,18,5,6,3,1,0.9078193548081017
52,18,5,6,3,1,0.7954249130113374
52,18,5,6,3,1,1.3312378630154664
52,18,5,6,3,1,0.6401128850784177
52,18,5,6,3,1,1.014751463546419
52,18,5,6,3,1,0.9990852396968379
52,18,5,6,3,1,0.42997139018950237
52,18,5,6,3,1,0.29947403387180166
52,18,5,6,3,1,0.7439973165860191
52,18,5,6,3,1,1.3957909694940254
52,18,5,6,3,1,0.9055631473169974
52,18,5,6,3,1,0.5932731759401437
52,18,5,6,3,1,1.208790729677616
52,18,5,6,3,1,1.0579066577828218
52,18,5,6,3,1,1.2407901642073842
52,18,5,6,3,1,0.9258492729279033
52,18,5,6,3,1,1.4139247176428926
52,18,5,6,3,1,1.1065275138258313
53,18,5,6,6,0,5.763017177233922e-16
53,18,5,6,6,0,8.407367226899555e-16
53,18,5,6,6,0,5.3561593661366e-16
53,18,5,6,6,0,8.75731101090572e-16
53,18,5,6,6,0,3.0960503440414494e-15
53,18,5,6,6,0,3.55096133131755e-15
53,18,5,6,6,0,7.789776929808879e-16
53,18,5,6,6,0,2.924364322723827e-15
53,18,5,6,6,0,6.398791110264805e-15
53,18,5,6,6,0,4.7996863818246396e-15
53,18,5,6,6,0,1.1974914191447975e-15
53,18,5,6,6,0,1.2822190354878066e-14
53,18,5,6,6,0,8.142649601610811e-16
53,18,5,6,6,0,7.956272488607875e-16
53,18,5,6,6,0,5.61017405288894e-16
53,18,5,6,6,0,3.525504101473143e-15
53,18,5,6,6,0,6.995286737498118e-15
53,18,5,6,6,0,6.860766075152563e-16
53,18,5,6,6,0,4.950859013858421e-16
53,18,5,6,6,0,5.839096890181798e-16
53,18,5,6,6,0,9.84747249348173e-16
53,18,5,6,6,0,3.2408926668095345e-15
53,18,5,6,6,0,2.482769711234766e-15
53,18,5,6,6,0,2.3024553400720273e-15
53,18,5,6,6,0,9.596102664391327e-16
53,18,5,6,6,0,3.208251185520881e-15
53,18,5,6,6,0,5.9324047534161604e-15
53,18,5,6,6,0,2.3150971551723083e-15
53,18,5,6,6,0,5.690114805528945e-16
53,18,5,6,6,0,5.017689304049187e-15
53,18,5,6,6,0,1.530680044224213e-16
53,18,5,6,6,0,1.4994285254812914e-15
53,18,5,6,6,0,3.5486685842077426e-15
53,18,5,6,6,0,9.642364708832196e-16
53,18,5,6,6,0,8.129640752633951e-16
53,18,5,6,6,0,1.2579245419912921e-15
53,18,5,6,6,0,2.2057149584756032e-15
53,18,5,6,6,0,1.2098196075053557e-14
53,18,5,6,6,0,1.450407917444581e-15
53,18,5,6,6,0,1.0576667625068584e-14
53,18,5,6,6,0,6.243395835604994e-16
53,18,5,6,6,0,1.9423966323449928e-15
53,18,5,6,6,0,4.404522942361994e-16
53,18,5,6,6,0,1.0247404268289161e-15
53,18,5,6,6,0,3.298497484283353e-15
53,18,5,6,6,1,0.5608643873679645
53,18,5,6,6,1,0.7671391707460306
53,18,5,6,6,1,0.6613297179846718
53,18,5,6,6,1,0.8155829039699087
53,18,5,6,6,1,0.8900986741781648
53,18,5,6,6,1,0.9588766872193311
53,18,5,6,6,1,0.5321251295616973
53,18,5,6,6,1,0.50230360837699
53,18,5,6,6,1,1.2499609924180481
53,18,5,6,6,1,1.3307664573662095
53,18,5,6,6,1,0.9829392676801564
53,18,5,6,6,1,1.263290985208814
53,18,5,6,6,1,0.47607990029370234
53,18,5,6,6,1,0.6995134520899762
53,18,5,6,6,1,0.5474075994918769
53,18,5,6,6,1,0.5430030689142296
53,18,5,6,6,1,1.1950247555309235
53,18,5,6,6,1,0.39921551696932744
53,18,5,6,6,1,0.42600598339566836
53,18,5,6,6,1,1.0544142729875032
53,18,5,6,6,1,0.36249004910774524
53,18,5,6,6,1,0.6061994082469727
53,18,5,6,6,1,0.8595639854147801
53,18,5,6,6,1,1.3986780113568473
53,18,5,6,6,1,0.23691500071771454
53,18,5,6,6,1,1.1393314261908085
53,18,5,6,6,1,1.412383969937571
53,18,5,6,6,1,0.8925727190924175
53,18,5,6,6,1,1.286555403858792
53,18,5,6,6,1,0.9330621903315904
53,18,5,6,6,1,1.032051311058792
53,18,5,6,6,1,1.1382065805854038
53,18,5,6,6,1,0.40101765131436656
53,18,5,6,6,1,0.17162417187316403
53,18,5,6,6,1,0.8204405768663727
53,18,5,6,6,1,0.16556283913013634
53,18,5,6,6,1,1.4067832796586164
53,18,5,6,6,1,1.1627274379244457
53,18,5,6,6,1,0.9652594827510951
53,18,5,6,6,1,0.6582766826939094
53,18,5,6,6,1,0.8821429992883224
53,18,5,6,6,1,0.7168975710501179
53,18,5,6,6,1,1.0026467877718332
53,18,5,6,6,1,0.3424495037301071
53,18,5,6,6,1,0.4471987986806847
53,18,5,6,6,1,0.9915452824838846
53,18,5,6,6,1,0.9729267768848128
53,18,5,6,6,1,0.8373657618523652
53,18,5,6,6,1,1.0947566248748888
53,18,5,6,6,1,1.383826185226333
53,18,5,6,6,1,1.3854952837002559
53,18,5,6,6,1,0.7900809033481834
53,18,5,6,6,1,1.3050094641366552
53,18,5,6,6,1,1.2728066616805636
53,18,5,6,6,1,0.6804050806913872
53,18,5,6,6,1,0.8001890182941449
53,18,5,6,6,1,1.2337156781873804
53,18,5,6,6,1,0.6551511072875296
53,18,5,6,6,1,1.307044607466188
53,18,5,6,6,1,1.3957603788373318
53,18,5,6,6,1,0.9196172233159465
53,18,5,6,6,1,1.3900321494495684
53,18,5,6,6,1,0.8438225235853261
53,18,5,6,6,1,0.3597461045995825
53,18,5,6,6,1,0.7617779321929641
53,18,5,6,6,1,1.4001266993057517
53,18,5,6,6,1,1.1026860581456464
53,18,5,6,6,1,1.4114296744107162
53,18,5,6,6,1,0.8462533516370407
53,18,5,6,6,1,0.7401046671334358
53,18,5,6,6,1,1.335923449744938
53,18,5,6,6,1,0.9785120630786552
53,18,5,6,6,1,1.2254668281505219
53,18,5,6,6,1,1.2969187589231048
53,18,5,6,6,1,0.9291188899565752
53,18,5,6,6,1,0.7080486721472943
53,18,5,6,6,1,1.285600505039326
53,18,5,6,6,1,0.882205971338118
53,18,5,6,6,1,0.8996304678949548
53,18,5,6,6,1,0.45362631973294465
53,18,5,6,6,1,1.1382424444122998
53,18,5,6,6,1,1.3851410396590804
53,18,5,6,6,1,1.1705685115467068
53,18,5,6,6,1,1.0433697789900749
53,18,5,6,6,1,0.08017971905292125
53,18,5,6,6,1,1.0178476468845745
53,18,5,6,6,1,1.4137060333971005
53,18,5,6,6,1,1.25337180613861
53,18,5,6,6,1,0.44764346631712876
53,18,5,6,6,1,1.2660611333182312
54,24,0,4,2,0,1.6709921613315785e-16
54,24,0,4,2,0,5.695375295247312e-17
54,24,0,4,2,0,5.84636594968909e-16
54,24,0,4,2,0,5.519299458062738e-17
54,24,0,4,2,0,1.7297725414466978e-16
54,24,0,4,2,0,7.251720365345402e-15
54,24,0,4,2,0,1.5429756119515551e-16
54,24,0,4,2,0,7.368313451631119e-17
54,24,0,4,2,0,2.5699820994235883e-16
54,24,0,4,2,0,4.032871005084692e-16
54,24,0,4,2,0,6.412708534407862e-16
54,24,0,4,2,0,1.5100009294600253e-16
54,24,0,4,2,0,7.088572686545151e-17
54,24,0,4,2,0,1.4041437033872714e-16
54,24,0,4,2,0,4.0414718771098216e-16
54,24,0,4,2,0,8.636827500559278e-16
54,24,0,4,2,0,3.298730291900983e-16
54,24,0,4,2,0,1.3398270506358748e-14
54,24,0,4,2,0,2.716307602452919e-16
54,24,0,4,2,0,9.355220779659344e-17
54,24,0,4,2,0,5.818317830436553e-16
54,24,0,4,2,0,5.1472088074376e-15
54,24,0,4,2,0,8.796355452194203e-16
54,24,0,4,2,0,2.064740660430513e-15
54,24,0,4,2,0,3.5475076439976555e-16
54,24,0,4,2,0,3.8975367128394124e-16
54,24,0,4,2,0,2.4168286132632988e-17
54,24,0,4,2,0,1.8689037749096113e-16
54,24,0,4,2,0,1.6243060502516308e-16
54,24,0,4,2,0,1.6357067065783576e-16
54,24,0,4,2,0,3.861069454891026e-16
54,24,0,4,2,0,1.979003256588683e-17
54,24,0,4,2,0,2.9184025639360846e-16
54,24,0,4,2,0,4.3888971708985545e-17
54,24,0,4,2,0,2.6042625903861177e-16
54,24,0,4,2,0,4.321844543936741e-17
54,24,0,4,2,0,9.840779168266743e-16
54,24,0,4,2,0,9.89209783349504e-17
54,24,0,4,2,0,3.2016164725408317e-16
54,24,0,4,2,0,6.416553666833052e-16
54,24,0,4,2,0,1.7707222847952144e-16
54,24,0,4,2,0,2.2049379741167594e-16
54,24,0,4,2,0,7.169393640488523e-17
54,24,0,4,2,0,0.0
54,24,0,4,2,0,2.1719892354873872e-17
54,24,0,4,2,0,2.7688862128384534e-16
54,24,0,4,2,0,1.6866705556496235e-14
54,24,0,4,2,0,1.2839119966802594e-15
54,24,0,4,2,0,0.0
54,24,0,4,2,0,5.941868125986603e-16
54,24,0,4,2,0,1.7809150092411737e-16
54,24,0,4,2,0,1.8394350767665255e-16
54,24,0,4,2,0,1.291515674005391e-16
54,24,0,4,2,0,6.498964398970947e-16
54,24,0,4,2,0,1.4519749405248288e-16
54,24,0,4,2,0,7.536771371719442e-17
54,24,0,4,2,0,3.9659840091884365e-16
54,24,0,4,2,0,1.5819016782578617e-16
54,24,0,4,2,0,2.076710590175254e-15
54,24,0,4,2,0,1.0516392023963906e-15
54,24,0,4,2,0,2.278952837252047e-17
54,24,0,4,2,1,0.32734382021151326
54,24,0,4,2,1,0.033110911841155104
54,24,0,4,2,1,0.06316755750733478
54,24,0,4,2,1,0.19794533825199404
54,24,0,4,2,1,0.27429482887394185
54,24,0,4,2,1,1.414073779299411
54,24,0,4,2,1,0.014453820245963301
54,24,0,4,2,1,1.2827552242292648
54,24,0,4,2,1,0.4526537423511212
54,24,0,4,2,1,1.172732266198209
54,24,0,4,2,1,0.9900899363991426
54,24,0,4,2,1,0.15745118958812
54,24,0,4,2,1,0.01751618584634522
54,24,0,4,2,1,0.5175881934562065
54,24,0,4,2,1,0.16663582099672625
54,24,0,4,2,1,0.23672474997998774
54,24,0,4,2,1,0.604920176899569
54,24,0,4,2,1,1.1956965762529634
54,24,0,4,2,1,0.4714569438868952
54,24,0,4,2,1,0.6944283836691753
54,24,0,4,2,1,0.625596941298547
54,24,0,4,2,1,0.9728127650541482
54,24,0,4,2,1,0.4341941305966968
54,24,0,4,2,1,1.4076942409999038
54,24,0,4,2,1,0.1477183258120459
54,24,0,4,2,1,0.09428929903417596
54,24,0,4,2,1,0.03163414283494643
54,24,0,4,2,1,0.28647263243103926
54,24,0,4,2,1,0.07671655034104705
54,24,0,4,2,1,0.7403242609082811
54,24,0,4,2,1,0.6016989307480184
54,24,0,4,2,1,0.09657923011771234
54,24,0,4,2,1,0.2708147408417713
54,24,0,4,2,1,1.3659771262578806
54,24,0,4,2,1,0.27150278136059763
54,24,0,4,2,1,0.08098496642097096
54,24,0,4,2,1,0.0005122864084135692
54,24,0,4,2,1,0.1711804750306041
54,24,0,4,2,1,0.3526596045573248
54,24,0,4,2,1,1.0038157170516833
54,24,0,4,2,1,0.3569055396296593
54,24,0,4,2,1,0.043982048186798704
54,24,0,4,2,1,0.0850317113518902
54,24,0,4,2,1,1.40503572754308
54,24,0,4,2,1,0.031277789340526226
54,24,0,4,2,1,0.07516216956933675
54,24,0,4,2,1,0.06228063251450411
54,24,0,4,2,1,0.03408606467429518
54,24,0,4,2,1,0.07297061830936298
54,24,0,4,2,1,0.14981966189021115
54,24,0,4,2,1,0.17223183868340416
54,24,0,4,2,1,0.9532350337456498
54,24,0,4,2,1,0.32774906725360237
54,24,0,4,2,1,0.0748922182096485
54,24,0,4,2,1,0.0666587867600195
54,24,0,4,2,1,0.899163631966088
54,24,0,4,2,1,0.09936385932364997
54,24,0,4,2,1,0.15779776733867462
54,24,0,4,2,1,1.1177718699231207
54,24,0,4,2,1,0.5194183919362031
54,24,0,4,2,1,0.0065009988192899415
54,24,0,4,2,1,0.07830908882320782
54,24,0,4,2,1,0.13969213880819367
54,24,0,4,2,1,0.15379158139078156
54,24,0,4,2,1,0.13044848075183751
54,24,0,4,2,1,0.2582887364702853
54,24,0,4,2,1,1.3999851228803692
54,24,0,4,2,1,0.09534744363287317
54,24,0,4,2,1,0.15323210699652015
54,24,0,4,2,1,0.08763681410192298
54,24,0,4,2,1,1.3473752072916951
54,24,0,4,2,1,1.3543148308548358
54,24,0,4,2,1,0.6001585382342434
54,24,0,4,2,1,0.1304508967317129
54,24,0,4,2,1,0.6499039484737408
54,24,0,4,2,1,1.2415911571429128
54,24,0,4,2,1,1.1560419995345053
54,24,0,4,2,1,1.2180856610738393
54,24,0,4,2,1,0.2636207570199269
54,24,0,4,2,1,0.4771004562608618
54,24,0,4,2,1,0.6657497319505016
54,24,0,4,2,1,0.08317962621291976
54,24,0,4,2,1,1.2573526046117627
54,24,0,4,2,1,0.7010315909610099
54,24,0,4,2,1,1.413787292668517
54,24,0,4,2,1,0.01777453672742395
54,24,0,4,2,1,0.20112588396244357
54,24,0,4,2,1,1.4139849361807604
54,24,0,4,2,1,0.17636288993833704
54,24,0,4,2,1,0.6530596713689618
54,24,0,4,2,1,0.5925916861926455
54,24,0,4,2,1,0.5800457244801527
54,24,0,4,2,1,0.055241607298845495
54,24,0,4,2,1,0.32973501039033437
54,24,0,4,2,1,1.3483873605732313
54,24,0,4,2,1,0.7390398770868668
54,24,0,4,2,1,0.1662659465036228
54,24,0,4,2,1,0.06246327479170777
54,24,0,4,2,1,0.611234858887463
54,24,0,4,2,1,1.1424338289960163
54,24,0,4,2,1,0.6462071784701076
54,24,0,4,2,1,0.9865653978897613
54,24,0,4,2,1,0.821062314924336
54,24,0,4,2,1,1.0242446723659606
54,24,0,4,2,1,0.13841411388360614
54,24,0,4,2,1,0.0007996287741984577
54,24,0,4,2,1,0.19124062955898788
54,24,0,4,2,1,0.01747560294180639
54,24,0,4,2,1,0.37338458299046184
54,24,0,4,2,1,0.07766930478960911
54,24,0,4,2,1,0.13440044393553366
54,24,0,4,2,1,0.17945476456142737
54,24,0,4,2,1,1.3282597230955693
54,24,0,4,2,1,0.560214431188457
54,24,0,4,2,1,0.1798025697395772
54,24,0,4,2,1,0.5327691397644946
54,24,0,4,2,1,1.373581243508421
54,24,0,4,2,1,0.060999773656810974
54,24,0,4,2,1,0.006455065386262378
54,24,0,4,2,1,0.19714331663813806
54,24,0,4,2,1,0.2776093461973394
54,24,0,4,2,1,0.20051262855871801
55,24,0,4,3,0,1.874633817083772e-15
55,24,0,4,3,0,3.072647438448043e-16
55,24,0,4,3,0,4.2166246693484174e-16
55,24,0,4,3,0,2.5803562507957964e-16
55,24,0,4,3,0,1.7694399897406158e-16
55,24,0,4,3,0,3.2318646409951027e-16
55,24,0,4,3,0,1.9383526468019216e-15
55,24,0,4,3,0,8.097903256053228e-17
55,24,0,4,3,0,2.0822187357907028e-16
55,24,0,4,3,0,1.8511907547127786e-16
55,24,0,4,3,0,3.9484104671572156e-15
55,24,0,4,3,0,2.308994428086867e-16
55,24,0,4,3,0,1.9382318934023673e-15
55,24,0,4,3,0,6.258408431272179e-15
55,24,0,4,3,0,3.457809237065975e-15
55,24,0,4,3,0,5.67906797728288e-17
55,24,0,4,3,0,2.535095938702284e-16
55,24,0,4,3,0,1.1592821650254885e-14
55,24,0,4,3,0,1.5958548400359401e-15
55,24,0,4,3,0,2.9244676904365375e-15
55,24,0,4,3,0,7.697150139880948e-16
55,24,0,4,3,0,2.2142286113650125e-15
55,24,0,4,3,0,2.6796006712912808e-15
55,24,0,4,3,0,4.240611163356171e-15
55,24,0,4,3,0,1.0088665177894847e-15
55,24,0,4,3,0,4.31992566455919e-15
55,24,0,4,3,0,4.767450306933148e-15
55,24,0,4,3,0,5.424043102979851e-16
55,24,0,4,3,0,1.8568242385244803e-15
55,24,0,4,3,0,7.215283741958448e-16
55,24,0,4,3,0,2.7786535985513375e-15
55,24,0,4,3,0,6.890949297505995e-16
55,24,0,4,3,0,4.452114794980896e-18
55,24,0,4,3,0,5.044058456691575e-16
55,24,0,4,3,0,2.4746002159218536e-16
55,24,0,4,3,0,4.685565008918586e-16
55,24,0,4,3,0,5.859850178309601e-16
55,24,0,4,3,0,4.550629927111458e-16
55,24,0,4,3,0,4.323490746122675e-16
55,24,0,4,3,0,1.121799180960014e-15
55,24,0,4,3,0,3.19632951420102e-15
55,24,0,4,3,0,6.256481341333877e-16
55,24,0,4,3,0,9.690568045223134e-16
55,24,0,4,3,0,3.626175777046846e-16
55,24,0,4,3,0,3.825179966963046e-15
55,24,0,4,3,0,9.940061370303456e-17
55,24,0,4,3,0,7.721565866082541e-16
55,24,0,4,3,0,3.223242036462953e-16
55,24,0,4,3,0,1.9092379773589163e-16
55,24,0,4,3,0,9.122189488167257e-15
55,24,0,4,3,0,1.2374807869139793e-15
55,24,0,4,3,0,1.0617916297990617e-15
55,24,0,4,3,0,1.3074558271848125e-15
55,24,0,4,3,0,2.1137544921862078e-15
55,24,0,4,3,0,6.114628925525942e-16
55,24,0,4,3,0,1.7278804104715029e-15
55,24,0,4,3,0,4.860245111379167e-16
55,24,0,4,3,0,1.3167631623187465e-15
55,24,0,4,3,0,6.501280280897843e-16
55,24,0,4,3,0,3.0156770355875387e-15
55,24,0,4,3,0,1.791790851991214e-15
55,24,0,4,3,1,0.373692994453252
55,24,0,4,3,1,0.7692196368858472
55,24,0,4,3,1,0.5443562527408217
55,24,0,4,3,1,0.5421009683592946
55,24,0,4,3,1,0.22130136981646426
55,24,0,4,3,1,0.2207717744546898
55,24,0,4,3,1,0.6310539378990677
55,24,0,4,3,1,0.08237050862836288
55,24,0,4,3,1,0.058590521338256527
55,24,0,4,3,1,0.5387000904836565
55,24,0,4,3,1,0.3515660774523603
55,24,0,4,3,1,0.13047485751004037
55,24,0,4,3,1,0.14384243081420595
55,24,0,4,3,1,1.3352468433319984
55,24,0,4,3,1,0.2221768109946722
55,24,0,4,3,1,0.7425571066090652
55,24,0,4,3,1,0.01372782889867842
55,24,0,4,3,1,0.12796471533013803
55,24,0,4,3,1,0.23149986032963912
55,24,0,4,3,1,1.3099378106374726
55,24,0,4,3,1,0.3881242322474911
55,24,0,4,3,1,0.13296716084507842
55,24,0,4,3,1,1.4087699394104711
55,24,0,4,3,1,1.2312823911609556
55,24,0,4,3,1,1.4003215236519453
55,24,0,4,3,1,0.6730450989877077
55,24,0,4,3,1,0.7602294434647044
55,24,0,4,3,1,0.10008379359454724
55,24,0,4,3,1,1.0805180372752106
55,24,0,4,3,1,0.1050606000916192
55,24,0,4,3,1,0.809628274495642
55,24,0,4,3,1,0.9201514448232134
55,24,0,4,3,1,0.12516027758670858
55,24,0,4,3,1,0.36529013356170603
55,24,0,4,3,1,0.16385424757801675
55,24,0,4,3,1,0.040172255242288506
55,24,0,4,3,1,1.3579122206307572
55,24,0,4,3,1,0.30363722787444336
55,24,0,4,3,1,0.2224511218824257
55,24,0,4,3,1,0.6899985846168912
55,24,0,4,3,1,1.2346763057053094
55,24,0,4,3,1,0.23216352261241838
55,24,0,4,3,1,1.3361611761507162
55,24,0,4,3,1,0.029439720861700346
55,24,0,4,3,1,1.122393827449624
55,24,0,4,3,1,1.0321689327800334
55,24,0,4,3,1,0.6774951707924785
55,24,0,4,3,1,0.16213547575374296
55,24,0,4,3,1,0.4134293721552209
55,24,0,4,3,1,1.4125145985939453
55,24,0,4,3,1,0.335697486381302
55,24,0,4,3,1,0.9429889484453878
55,24,0,4,3,1,0.9319158911052848
55,24,0,4,3,1,0.7718934183239547
55,24,0,4,3,1,0.8919882326752274
55,24,0,4,3,1,0.1692418389149812
55,24,0,4,3,1,0.16941974949004535
55,24,0,4,3,1,1.0475391800310214
55,24,0,4,3,1,1.1090230664210454
55,24,0,4,3,1,0.9602967638870764
55,24,0,4,3,1,0.809308444367877
55,24,0,4,3,1,1.0124252105876308
55,24,0,4,3,1,0.7569831397077045
55,24,0,4,3,1,0.221420699981763
55,24,0,4,3,1,0.24671118778302178
55,24,0,4,3,1,0.24233911068659136
55,24,0,4,3,1,0.5073272092528368
55,24,0,4,3,1,0.4837397196676965
55,24,0,4,3,1,1.3971716754219923
55,24,0,4,3,1,0.1662370084629073
55,24,0,4,3,1,0.9753254022032599
55,24,0,4,3,1,1.1833899300837531
55,24,0,4,3,1,0.24264869144261805
55,24,0,4,3,1,0.09842253441320302
55,24,0,4,3,1,1.3682034323017291
55,24,0,4,3,1,0.33034174136598576
55,24,0,4,3,1,0.7341052832286664
55,24,0,4,3,1,1.1101219348597708
55,24,0,4,3,1,0.04919015842373955
55,24,0,4,3,1,0.4787366960959647
55,24,0,4,3,1,1.356879015028324
55,24,0,4,3,1,0.8094114915731142
55,24,0,4,3,1,1.4128282826372727
55,24,0,4,3,1,0.522415876566303
55,24,0,4,3,1,0.677273346579269
55,24,0,4,3,1,0.984703688365927
55,24,0,4,3,1,0.9560401804259254
55,24,0,4,3,1,0.9846747708968966
55,24,0,4,3,1,0.2925912499358166
55,24,0,4,3,1,1.271842253330047
55,24,0,4,3,1,1.0818060729288146
55,24,0,4,3,1,0.7861692522578829
55,24,0,4,3,1,1.3715552193053893
55,24,0,4,3,1,0.3531428517286941
55,24,0,4,3,1,0.26356016515263764
55,24,0,4,3,1,0.2622859899760978
55,24,0,4,3,1,0.18591205450020273
55,24,0,4,3,1,1.1480462971884922
55,24,0,4,3,1,0.19326586756112002
55,24,0,4,3,1,0.5643816897438777
55,24,0,4,3,1,1.1170959727819845
55,24,0,4,3,1,1.026311071956942
55,24,0,4,3,1,0.44016751459835635
55,24,0,4,3,1,0.5495961393246951
55,24,0,4,3,1,0.356080431824924
55,24,0,4,3,1,0.9858046732382132
55,24,0,4,3,1,0.3209901701163404
55,24,0,4,3,1,1.389692710263082
55,24,0,4,3,1,0.4969660507260695
55,24,0,4,3,1,0.921589095055776
55,24,0,4,3,1,1.323665286896477
55,24,0,4,3,1,0.5985424813159683
55,24,0,4,3,1,1.109654706963618
55,24,0,4,3,1,1.3887424325271105
55,24,0,4,3,1,1.4137851424696215
55,24,0,4,3,1,0.24318475677955778
55,24,0,4,3,1,0.1073265004702332
55,24,0,4,3,1,1.1699087830617247
55,24,0,4,3,1,1.092428763255451
55,24,0,4,3,1,0.6817357726485499
55,24,0,4,3,1,0.6642409822259754
55,24,0,4,3,1,0.6381315940162486
56,24,0,4,4,0,5.755274716515151e-16
56,24,0,4,4,0,2.6843507225870916e-15
56,24,0,4,4,0,2.034630376039139e-15
56,24,0,4,4,0,1.2192931744491907e-15
56,24,0,4,4,0,6.219469456813637e-16
56,24,0,4,4,0,1.0214978092630313e-15
56,24,0,4,4,0,8.714625942582012e-16
56,24,0,4,4,0,4.464843304669766e-16
56,24,0,4,4,0,1.4128796018924275e-15
56,24,0,4,4,0,2.66122694256387e-15
56,24,0,4,4,0,4.386650409208703e-15
56,24,0,4,4,0,4.447822783783635e-16
56,24,0,4,4,0,1.6251019180909195e-15
56,24,0,4,4,0,1.612842444104531e-14
56,24,0,4,4,0,3.3706971846357516e-15
56,24,0,4,4,0,8.82814382532983e-16
56,24,0,4,4,0,8.610410116794267e-16
56,24,0,4,4,0,2.2839440789107125e-14
56,24,0,4,4,0,1.2342905536397937e-15
56,24,0,4,4,0,2.26356507275584e-15
56,24,0,4,4,0,5.809082481108358e-16
56,24,0,4,4,0,5.1283844236370254e-14
56,24,0,4,4,0,2.9135794747832518e-15
56,24,0,4,4,0,4.090376912903911e-15
56,24,0,4,4,0,3.4799139445474954e-15
56,24,0,4,4,0,2.620078159778951e-15
56,24,0,4,4,0,2.1987241732300628e-15
56,24,0,4,4,0,6.388183420464963e-16
56,24,0,4,4,0,4.525777144711049e-16
56,24,0,4,4,0,3.6720434587596435e-16
56,24,0,4,4,0,3.988210020826568e-15
56,24,0,4,4,0,2.2268282662886318e-15
56,24,0,4,4,0,1.6411660799097258e-15
56,24,0,4,4,0,6.201535504340055e-16
56,24,0,4,4,0,2.354855802807032e-15
56,24,0,4,4,0,3.37605947566667e-15
56,24,0,4,4,0,2.15421159167664e-15
56,24,0,4,4,0,1.137975501987659e-15
56,24,0,4,4,0,8.478452080913941e-16
56,24,0,4,4,0,1.7866857971885753e-15
56,24,0,4,4,0,3.102572254886492e-15
56,24,0,4,4,0,1.3186260670209723e-15
56,24,0,4,4,0,1.7232596650230324e-15
56,24,0,4,4,0,1.4356437012257334e-15
56,24,0,4,4,0,9.5786023051518e-16
56,24,0,4,4,0,1.990929473385994e-15
56,24,0,4,4,0,1.8405228748040975e-15
56,24,0,4,4,0,1.3891043090776678e-15
56,24,0,4,4,0,1.2055223583192195e-15
56,24,0,4,4,0,1.8224001431234097e-15
56,24,0,4,4,0,2.248594693533458e-15
56,24,0,4,4,0,4.226679852272276e-15
56,24,0,4,4,0,8.730828394838266e-16
56,24,0,4,4,0,1.9382620144592675e-15
56,24,0,4,4,0,1.789622003366349e-15
56,24,0,4,4,0,3.014024698034326e-14
56,24,0,4,4,0,2.0789859175411174e-16
56,24,0,4,4,0,1.1979406278791973e-15
56,24,0,4,4,0,1.5523907113286528e-15
56,24,0,4,4,0,4.8646147482686695e-15
56,24,0,4,4,0,3.572860467489185e-16
56,24,0,4,4,1,0.4697925466897543
56,24,0,4,4,1,0.767083440212103
56,24,0,4,4,1,0.4099396672007329
56,24,0,4,4,1,0.16264672798230137
56,24,0,4,4,1,0.09821195603489154
56,24,0,4,4,1,0.2592256209249608
56,24,0,4,4,1,0.25513391902760935
56,24,0,4,4,1,0.47407620238907144
56,24,0,4,4,1,0.3327173483199502
56,24,0,4,4,1,0.7955222965917403
56,24,0,4,4,1,0.6013920340406012
56,24,0,4,4,1,0.03441253111816669
56,24,0,4,4,1,0.3629641058141721
56,24,0,4,4,1,0.3864050642542444
56,24,0,4,4,1,1.2457426452725215
56,24,0,4,4,1,1.1516125037032223
56,24,0,4,4,1,0.5209832418450667
56,24,0,4,4,1,1.3403758740108458
56,24,0,4,4,1,1.0260127559748664
56,24,0,4,4,1,1.0458301264991872
56,24,0,4,4,1,0.3403741040880502
56,24,0,4,4,1,0.6894261611426549
56,24,0,4,4,1,0.26636970418014255
56,24,0,4,4,1,1.0073826907299965
56,24,0,4,4,1,0.44684853067515923
56,24,0,4,4,1,0.37113234956765867
56,24,0,4,4,1,1.0011056964479834
56,24,0,4,4,1,0.24073037630864944
56,24,0,4,4,1,1.2566129777655302
56,24,0,4,4,1,0.28492129847556497
56,24,0,4,4,1,0.5836267557522834
56,24,0,4,4,1,0.38642837922435036
56,24,0,4,4,1,0.306425474584023
56,24,0,4,4,1,1.3235458603964354
56,24,0,4,4,1,0.8254276381803725
56,24,0,4,4,1,1.4117611669824854
56,24,0,4,4,1,1.2724923990325923
56,24,0,4,4,1,0.39502881762536196
56,24,0,4,4,1,0.27602750309287954
56,24,0,4,4,1,0.6326606637162575
56,24,0,4,4,1,1.299030107740176
56,24,0,4,4,1,1.3224549695555174
56,24,0,4,4,1,0.9705808736143355
56,24,0,4,4,1,0.2829401236522826
56,24,0,4,4,1,0.357393376810251
56,24,0,4,4,1,0.7359165683280894
56,24,0,4,4,1,0.4692565132560453
56,24,0,4,4,1,0.11310422636781207
56,24,0,4,4,1,0.3287544560036926
56,24,0,4,4,1,1.2810008429300679
56,24,0,4,4,1,0.992458818015241
56,24,0,4,4,1,1.3069253184319078
56,24,0,4,4,1,0.6016310335725291
56,24,0,4,4,1,1.2014232885921523
56,24,0,4,4,1,0.35103041452255584
56,24,0,4,4,1,1.0621654482860738
56,24,0,4,4,1,0.3370178933505246
56,24,0,4,4,1,0.5895385759296738
56,24,0,4,4,1,0.7171318472818528
56,24,0,4,4,1,0.4962020045751075
56,24,0,4,4,1,0.4190438567120525
56,24,0,4,4,1,0.36863126137747937
56,24,0,4,4,1,1.3939991486139918
56,24,0,4,4,1,1.0050963742557053
56,24,0,4,4,1,0.8658349997840449
56,24,0,4,4,1,0.9443936850830676
56,24,0,4,4,1,0.5539896659993643
56,24,0,4,4,1,0.7289883940785356
56,24,0,4,4,1,1.384281822714392
56,24,0,4,4,1,0.24935495460376464
56,24,0,4,4,1,0.3914897909188966
56,24,0,4,4,1,0.7237503199122578
56,24,0,4,4,1,1.3950230335965246
56,24,0,4,4,1,0.8197824093357368
56,24,0,4,4,1,0.5238891540968251
56,24,0,4,4,1,0.7460261337838567
56,24,0,4,4,1,0.46460235699609903
56,24,0,4,4,1,1.1689818492563326
56,24,0,4,4,1,1.1395351722198714
56,24,0,4,4,1,0.8929801477272867
56,24,0,4,4,1,1.408231268051945
56,24,0,4,4,1,0.5012396944751738
56,24,0,4,4,1,1.41088843092347
56,24,0,4,4,1,0.8914744991706554
56,24,0,4,4,1,0.8463561686587986
56,24,0,4,4,1,0.3027858777766382
56,24,0,4,4,1,0.5709149055724227
56,24,0,4,4,1,0.9135529900105741
56,24,0,4,4,1,0.25374057423265095
56,24,0,4,4,1,0.2954176590210102
56,24,0,4,4,1,0.43302877406444634
56,24,0,4,4,1,0.9509699915312583
56,24,0,4,4,1,0.8056294406987969
56,24,0,4,4,1,1.1995261581408332
56,24,0,4,4,1,1.3891464337711443
56,24,0,4,4,1,1.2152027745073333
56,24,0,4,4,1,1.3982909408055089
56,24,0,4,4,1,0.45502256684845777
56,24,0,4,4,1,0.6420114069385359
56,24,0,4,4,1,1.4086272899423502
56,24,0,4,4,1,1.3840666559728834
56,24,0,4,4,1,1.1823101965707576
56,24,0,4,4,1,1.413761904347552
56,24,0,4,4,1,1.2003967359491505
56,24,0,4,4,1,1.0664426481160407
56,24,0,4,4,1,0.46847187250407135
56,24,0,4,4,1,1.1610507044613614
56,24,0,4,4,1,1.3898777461764016
56,24,0,4,4,1,0.22628912487391525
56,24,0,4,4,1,1.1730857704998792
56,24,0,4,4,1,1.1989934310046584
56,24,0,4,4,1,1.0839804516263571
56,24,0,4,4,1,0.7685507972863724
56,24,0,4,4,1,0.9826367825308399
56,24,0,4,4,1,0.5131838524496947
56,24,0,4,4,1,0.1631924905926611
56,24,0,4,4,1,1.1292672264046295
56,24,0,4,4,1,1.1627118194272568
56,24,0,4,4,1,0.47143209885761517
56,24,0,4,4,1,0.6184634787653084
56,24,0,4,4,1,0.5392290623452238
56,24,0,4,4,1,0.20012307426675247
57,24,0,5,2,0,5.598114278005138e-16
57,24,0,5,2,0,2.0967160291646965e-14
57,24,0,5,2,0,1.7403920131995744e-15
57,24,0,5,2,0,4.2514508612881007e-16
57,24,0,5,2,0,2.2348249896010014e-15
57,24,0,5,2,0,6.8770275547370846e-15
57,24,0,5,2,0,8.678527296110128e-16
57,24,0,5,2,0,1.4011109987049174e-15
57,24,0,5,2,0,9.35824586355611e-16
57,24,0,5,2,0,1.7746830994729615e-15
57,24,0,5,2,0,3.184796358318166e-17
57,24,0,5,2,0,3.8541653817007984e-16
57,24,0,5,2,0,8.92564242544901e-16
57,24,0,5,2,0,4.218521182122734e-15
57,24,0,5,2,0,4.6031460120888285e-14
57,24,0,5,2,0,2.805891261293468e-15
57,24,0,5,2,0,1.463528272022927e-15
57,24,0,5,2,0,2.289047954857564e-14
57,24,0,5,2,0,1.3521748414714612e-16
57,24,0,5,2,0,1.4020547823957826e-14
57,24,0,5,2,0,2.455994831928385e-16
57,24,0,5,2,0,3.308187427457534e-14
57,24,0,5,2,0,1.166651896697297e-15
57,24,0,5,2,0,3.8047818672583015e-16
57,24,0,5,2,0,6.16625657742303e-15
57,24,0,5,2,0,3.641330416977082e-15
57,24,0,5,2,0,1.7638048246703888e-15
57,24,0,5,2,0,5.753994436514264e-15
57,24,0,5,2,0,4.103587923003302e-15
57,24,0,5,2,0,1.8509286197193846e-15
57,24,0,5,2,0,1.2392819641841865e-16
57,24,0,5,2,0,0.0
57,24,0,5,2,0,1.9268593524649628e-15
57,24,0,5,2,0,1.9298899000974301e-16
57,24,0,5,2,0,5.347130651807785e-16
57,24,0,5,2,0,2.3604851335119487e-15
57,24,0,5,2,0,5.307077652501103e-15
57,24,0,5,2,0,1.9181198663297774e-15
57,24,0,5,2,0,3.280106601452296e-16
57,24,0,5,2,0,6.331372456176124e-15
57,24,0,5,2,0,8.4309866106983105e-16
57,24,0,5,2,0,1.6257188498199492e-16
57,24,0,5,2,0,9.99215959591333e-16
57,24,0,5,2,0,1.5645410209061057e-15
57,24,0,5,2,0,9.89716780214892e-15
57,24,0,5,2,0,5.076171644810759e-15
57,24,0,5,2,0,5.08023137515389e-15
57,24,0,5,2,0,3.6047966089555035e-16
57,24,0,5,2,0,1.0211905977291742e-16
57,24,0,5,2,0,1.401143071165376e-15
57,24,0,5,2,0,5.637937674402992e-16
57,24,0,5,2,0,4.567246102906496e-16
57,24,0,5,2,0,8.304687949957674e-16
57,24,0,5,2,0,2.1505402991048657e-15
57,24,0,5,2,0,2.603364175913109e-15
57,24,0,5,2,0,3.213678020801589e-15
57,24,0,5,2,0,4.686820956951106e-15
57,24,0,5,2,0,0.0
57,24,0,5,2,0,1.5642362120312763e-16
57,24,0,5,2,0,5.374090610369903e-15
57,24,0,5,2,0,2.98518508720457e-15
57,24,0,5,2,1,0.8384256785894535
57,24,0,5,2,1,0.3112008467183819
57,24,0,5,2,1,1.2159431279995518
57,24,0,5,2,1,0.031554936662373675
57,24,0,5,2,1,0.23635544168787392
57,24,0,5,2,1,1.3760433561855798
57,24,0,5,2,1,1.4038583816460624
57,24,0,5,2,1,0.09429074296527439
57,24,0,5,2,1,0.2094615950984871
57,24,0,5,2,1,0.5622067040467973
57,24,0,5,2,1,0.1632902322485873
57,24,0,5,2,1,1.1143827328855664
57,24,0,5,2,1,0.8132241218314301
57,24,0,5,2,1,1.1705619121381257
57,24,0,5,2,1,0.39804009882001723
57,24,0,5,2,1,0.6636112676158987
57,24,0,5,2,1,1.342787858800856
57,24,0,5,2,1,0.6469959477408502
57,24,0,5,2,1,0.7617338961944
57,24,0,5,2,1,1.4054828901723897
57,24,0,5,2,1,0.48844001982536617
57,24,0,5,2,1,0.810330890169372
57,24,0,5,2,1,0.8843505464591024
57,24,0,5,2,1,0.9524270240424995
57,24,0,5,2,1,1.4039351050157407
57,24,0,5,2,1,0.28668728137497734
57,24,0,5,2,1,1.183830686170339
57,24,0,5,2,1,1.1291065207109285
57,24,0,5,2,1,1.2616833262509912
57,24,0,5,2,1,0.30597783771729664
57,24,0,5,2,1,1.1828939081621117
57,24,0,5,2,1,0.01423389071800334
57,24,0,5,2,1,1.3864668105392308
57,24,0,5,2,1,0.16249115387590832
57,24,0,5,2,1,1.2974001424854404
57,24,0,5,2,1,0.2076427272859511
57,24,0,5,2,1,0.26878003744452045
57,24,0,5,2,1,1.1968637971740907
57,24,0,5,2,1,0.9907647231266016
57,24,0,5,2,1,0.09257883044727529
57,24,0,5,2,1,0.7894937152444388
57,24,0,5,2,1,0.9220690181084955
57,24,0,5,2,1,1.0463667587500214
57,24,0,5,2,1,0.9709366315040094
57,24,0,5,2,1,1.3282824341410526
57,24,0,5,2,1,1.4060220145191957
57,24,0,5,2,1,0.6308720375018753
57,24,0,5,2,1,0.8346729635343505
57,24,0,5,2,1,0.0961163432043324
57,24,0,5,2,1,0.21187602911045933
57,24,0,5,2,1,1.4053767558173176
57,24,0,5,2,1,0.8900161473918525
57,24,0,5,2,1,0.918304675604282
57,24,0,5,2,1,1.36779231550721
57,24,0,5,2,1,0.7303527678362749
57,24,0,5,2,1,1.2202340107812841
57,24,0,5,2,1,0.04526713799434699
57,24,0,5,2,1,1.2390513518148776
57,24,0,5,2,1,0.7282558808173739
57,24,0,5,2,1,0.9640673293135703
57,24,0,5,2,1,0.5220357738891839
57,24,0,5,2,1,1.0199600763001275
57,24,0,5,2,1,0.0424479850188472
57,24,0,5,2,1,1.4111249002323107
57,24,0,5,2,1,0.5124051732484031
57,24,0,5,2,1,1.2980270259243047
57,24,0,5,2,1,1.4024958190695946
57,24,0,5,2,1,1.1896448026801334
57,24,0,5,2,1,1.3316907491148082
57,24,0,5,2,1,0.7518995319790465
57,24,0,5,2,1,1.1098727457806474
57,24,0,5,2,1,0.10082020358720113
57,24,0,5,2,1,1.1874058341861196
57,24,0,5,2,1,0.028344358301718903
57,24,0,5,2,1,1.1970401405131785
57,24,0,5,2,1,1.3971583492198238
57,24,0,5,2,1,0.8786382252884793
57,24,0,5,2,1,1.4094407290182998
57,24,0,5,2,1,1.3736369628867098
57,24,0,5,2,1,0.9987397964524961
57,24,0,5,2,1,1.3357502737875664
57,24,0,5,2,1,0.4852315632092361
57,24,0,5,2,1,0.05263922648192859
57,24,0,5,2,1,1.0002784032603453
57,24,0,5,2,1,0.9923139257690464
57,24,0,5,2,1,1.4051205453760705
57,24,0,5,2,1,1.2658184715304515
57,24,0,5,2,1,1.2667824026698664
57,24,0,5,2,1,0.3281486618666108
57,24,0,5,2,1,1.1935391885246207
57,24,0,5,2,1,1.016705163634818
57,24,0,5,2,1,1.2215673054831853
57,24,0,5,2,1,0.6446215095210637
57,24,0,5,2,1,0.012177808594866661
57,24,0,5,2,1,0.9915092844213519
57,24,0,5,2,1,0.14753925864095013
57,24,0,5,2,1,0.5733320882952038
57,24,0,5,2,1,0.6305708468713286
57,24,0,5,2,1,0.009335471411058022
57,24,0,5,2,1,1.1805617978401444
57,24,0,5,2,1,0.018285204660369918
57,24,0,5,2,1,0.758502512270419
57,24,0,5,2,1,0.7884551856667795
57,24,0,5,2,1,0.9884981008206867
57,24,0,5,2,1,0.721689892165309
57,24,0,5,2,1,1.0512114273058042
57,24,0,5,2,1,1.3564198048909357
57,24,0,5,2,1,1.178645639744576
57,24,0,5,2,1,1.3104138755340093
57,24,0,5,2,1,0.3992813627860899
57,24,0,5,2,1,1.300458981113998
57,24,0,5,2,1,1.350133554887424
57,24,0,5,2,1,0.9664516750530656
57,24,0,5,2,1,0.9653247547846147
57,24,0,5,2,1,1.1222847439824448
57,24,0,5,2,1,1.4130271164133457
57,24,0,5,2,1,0.77284458854278
57,24,0,5,2,1,0.7752819041387128
57,24,0,5,2,1,1.4141467801462715
57,24,0,5,2,1,0.8922202944946649
57,24,0,5,2,1,0.9435890717792621
57,24,0,5,2,1,1.3928839575906362
58,24,0,5,3,0,9.139536987572785e-16
58,24,0,5,3,0,1.860484014478481e-15
58,24,0,5,3,0,6.567648042998739e-16
58,24,0,5,3,0,2.074493746536159e-15
58,24,0,5,3,0,1.4975312321112841e-15
58,24,0,5,3,0,7.591363677104022e-16
58,24,0,5,3,0,3.467746598056496e-16
58,24,0,5,3,0,1.4825601545057644e-16
58,24,0,5,3,0,3.727163108516205e-16
58,24,0,5,3,0,4.785158709102227e-16
58,24,0,5,3,0,7.462493439332329e-16
58,24,0,5,3,0,4.080399897297473e-16
58,24,0,5,3,0,6.12525424971839e-16
58,24,0,5,3,0,6.991457391887757e-16
58,24,0,5,3,0,1.0012915239057935e-14
58,24,0,5,3,0,1.5304608716080005e-15
58,24,0,5,3,0,1.7227939166460486e-15
58,24,0,5,3,0,2.406930759292839e-14
58,24,0,5,3,0,2.317576431431488e-15
58,24,0,5,3,0,3.985389840798398e-16
58,24,0,5,3,0,5.332947567728853e-16
58,24,0,5,3,0,1.2322245630177793e-14
58,24,0,5,3,0,6.539174248728651e-16
58,24,0,5,3,0,3.583297643286716e-15
58,24,0,5,3,0,4.2066026031466677e-16
58,24,0,5,3,0,8.698022362751873e-16
58,24,0,5,3,0,4.3707490339103745e-16
58,24,0,5,3,0,1.8252069473716785e-15
58,24,0,5,3,0,1.803433132086511e-15
58,24,0,5,3,0,2.2456493078716807e-15
58,24,0,5,3,0,6.922095235823188e-16
58,24,0,5,3,0,1.2052223812276333e-16
58,24,0,5,3,0,4.1967271637864416e-16
58,24,0,5,3,0,5.437035516078516e-16
58,24,0,5,3,0,1.239868215958784e-15
58,24,0,5,3,0,2.2044402248774848e-16
58,24,0,5,3,0,1.316772546826348e-15
58,24,0,5,3,0,1.8891942692387578e-15
58,24,0,5,3,0,7.968903701560307e-16
58,24,0,5,3,0,1.058495775248731e-15
58,24,0,5,3,0,4.603835996516007e-16
58,24,0,5,3,0,1.0627529571582319e-16
58,24,0,5,3,0,3.144282999230095e-16
58,24,0,5,3,0,1.9739385812412925e-15
58,24,0,5,3,0,7.239469527128698e-16
58,24,0,5,3,0,1.0313889862044385e-15
58,24,0,5,3,0,2.656356725027175e-15
58,24,0,5,3,0,1.677364116780324e-15
58,24,0,5,3,0,2.71997892721543e-16
58,24,0,5,3,0,1.2072044247241645e-15
58,24,0,5,3,0,1.0481030706691231e-15
58,24,0,5,3,0,7.675202337624942e-16
58,24,0,5,3,0,2.88958732127954e-16
58,24,0,5,3,0,1.6240193721540926e-15
58,24,0,5,3,0,5.875444669371665e-16
58,24,0,5,3,0,1.1531688591545421e-14
58,24,0,5,3,0,1.4269938890878926e-15
58,24,0,5,3,0,1.6433241442182102e-16
58,24,0,5,3,0,3.241755713309706e-15
58,24,0,5,3,0,5.99427332501784e-15
58,24,0,5,3,0,2.556696231446372e-15
58,24,0,5,3,1,0.28937078431548097
58,24,0,5,3,1,0.2966299109858407
58,24,0,5,3,1,0.029348059680979734
58,24,0,5,3,1,1.3171487912677957
58,24,0,5,3,1,0.24563603796272976
58,24,0,5,3,1,0.1825696809943548
58,24,0,5,3,1,0.3940903856680179
58,24,0,5,3,1,0.0668752448725745
58,24,0,5,3,1,0.6100599637009868
58,24,0,5,3,1,0.5867135403291808
58,24,0,5,3,1,0.8900272868818142
58,24,0,5,3,1,0.1163112804279243
58,24,0,5,3,1,0.36129462028347303
58,24,0,5,3,1,0.48447125041720773
58,24,0,5,3,1,0.700735429748964
58,24,0,5,3,1,0.575199720895863
58,24,0,5,3,1,0.1589932542608785
58,24,0,5,3,1,0.45565819041889466
58,24,0,5,3,1,1.1224891558809824
58,24,0,5,3,1,1.3912230620975297
58,24,0,5,3,1,0.9729246602922511
58,24,0,5,3,1,0.5028238601168825
58,24,0,5,3,1,0.9711174688703247
58,24,0,5,3,1,1.0008846397368403
58,24,0,5,3,1,0.3318949932733768
58,24,0,5,3,1,0.33104334680342656
58,24,0,5,3,1,0.35809763833190916
58,24,0,5,3,1,0.89885162635454
58,24,0,5,3,1,0.5427608711720144
58,24,0,5,3,1,0.4869503141117875
58,24,0,5,3,1,0.6974074524538372
58,24,0,5,3,1,0.03812459229722683
58,24,0,5,3,1,0.16741980835513887
58,24,0,5,3,1,0.7217240970299662
58,24,0,5,3,1,0.8325358134252544
58,24,0,5,3,1,0.6484575629261609
58,24,0,5,3,1,0.11334458131153038
58,24,0,5,3,1,0.3425372903346453
58,24,0,5,3,1,0.07813891790441808
58,24,0,5,3,1,0.07072903645556239
58,24,0,5,3,1,0.9023029810350293
58,24,0,5,3,1,0.6308844296343005
58,24,0,5,3,1,1.118431315527074
58,24,0,5,3,1,0.6662725204999648
58,24,0,5,3,1,0.2506116154210954
58,24,0,5,3,1,0.16921515427321598
58,24,0,5,3,1,1.3456151374208918
58,24,0,5,3,1,0.3452823900642022
58,24,0,5,3,1,0.10788966439582963
58,24,0,5,3,1,1.3142885566508509
58,24,0,5,3,1,0.34940442727980914
58,24,0,5,3,1,1.4089181935019082
58,24,0,5,3,1,0.6466220299118103
58,24,0,5,3,1,0.9135066336827621
58,24,0,5,3,1,1.4086601700942838
58,24,0,5,3,1,0.650732420478232
58,24,0,5,3,1,0.6298989534585403
58,24,0,5,3,1,0.1176158907238645
58,24,0,5,3,1,1.2667643403957562
58,24,0,5,3,1,1.1918102580168752
58,24,0,5,3,1,0.4082899973812127
58,24,0,5,3,1,0.16600023895003105
58,24,0,5,3,1,0.5522154266139667
58,24,0,5,3,1,1.412686077208657
58,24,0,5,3,1,0.2530331893455049
58,24,0,5,3,1,0.43829247213626255
58,24,0,5,3,1,0.3723421916736276
58,24,0,5,3,1,1.1029661439001262
58,24,0,5,3,1,0.18911087724100306
58,24,0,5,3,1,0.15294951074906968
58,24,0,5,3,1,1.1049569555651244
58,24,0,5,3,1,0.1797592782725459
58,24,0,5,3,1,0.8783776421522288
58,24,0,5,3,1,0.10268597737809557
58,24,0,5,3,1,0.4068567208594197
58,24,0,5,3,1,1.3388142012858701
58,24,0,5,3,1,0.47967717481048955
58,24,0,5,3,1,0.4751652703677616
58,24,0,5,3,1,1.0411761442669156
58,24,0,5,3,1,1.398336817336487
58,24,0,5,3,1,0.9950366260019198
58,24,0,5,3,1,0.34660786182583464
58,24,0,5,3,1,0.6261982627096466
58,24,0,5,3,1,1.1636901207142083
58,24,0,5,3,1,1.153454101232636
58,24,0,5,3,1,0.5814342549180467
58,24,0,5,3,1,1.1091029174401268
58,24,0,5,3,1,0.7599403298799475
58,24,0,5,3,1,1.3782341785089844
58,24,0,5,3,1,0.1786530085966772
58,24,0,5,3,1,1.3966202658053737
58,24,0,5,3,1,1.2215216713957229
58,24,0,5,3,1,0.4627448109751849
58,24,0,5,3,1,0.36547806968714613
58,24,0,5,3,1,1.2132869125113355
58,24,0,5,3,1,0.8009957391016059
58,24,0,5,3,1,0.8126081937778471
58,24,0,5,3,1,0.8809454952832071
58,24,0,5,3,1,0.6617689261840807
58,24,0,5,3,1,1.4100705746148792
58,24,0,5,3,1,1.3320415540054253
58,24,0,5,3,1,1.1677606603625408
58,24,0,5,3,1,0.8347232111652959
58,24,0,5,3,1,1.3512703684840583
58,24,0,5,3,1,0.20612775732611818
58,24,0,5,3,1,1.2247766279205474
58,24,0,5,3,1,1.3134534530866757
58,24,0,5,3,1,1.3139759303176048
58,24,0,5,3,1,0.49983556064009677
58,24,0,5,3,1,0.45224054564361993
58,24,0,5,3,1,0.3787584441912966
58,24,0,5,3,1,0.35910786138672696
58,24,0,5,3,1,0.8050745144860658
58,24,0,5,3,1,1.4128954356913854
58,24,0,5,3,1,1.3887854529534711
58,24,0,5,3,1,0.26608507837599926
58,24,0,5,3,1,0.3474506106488358
58,24,0,5,3,1,0.5205739966245804
58,24,0,5,3,1,1.30989786485445
58,24,0,5,3,1,1.3861134510286208
58,24,0,5,3,1,1.3866661263883306
58,24,0,5,3,1,0.6384561412041815
59,24,0,5,5,0,3.765310904433562e-15
59,24,0,5,5,0,3.2667763380935086e-15
59,24,0,5,5,0,5.913574469602627e-16
59,24,0,5,5,0,1.4110986734768867e-15
59,24,0,5,5,0,1.865157227999474e-15
59,24,0,5,5,0,1.3901488663154679e-15
59,24,0,5,5,0,7.264358740601618e-15
59,24,0,5,5,0,5.9713576587157e-16
59,24,0,5,5,0,1.2998480754949431e-15
59,24,0,5,5,0,3.60412211292271e-15
59,24,0,5,5,0,7.885855757737034e-15
59,24,0,5,5,0,5.206460080465154e-15
59,24,0,5,5,0,1.7104593508331686e-15
59,24,0,5,5,0,7.252535687439455e-15
59,24,0,5,5,0,5.427415345342207e-15
59,24,0,5,5,0,2.7938592921858943e-15
59,24,0,5,5,0,5.549466480090567e-15
59,24,0,5,5,0,1.8489633975503908e-14
59,24,0,5,5,0,5.56485310550898e-15
59,24,0,5,5,0,5.862970682706e-15
59,24,0,5,5,0,2.3689020004686192e-15
59,24,0,5,5,0,7.217871129322871e-14
59,24,0,5,5,0,5.704405316684157e-15
59,24,0,5,5,0,6.21845663510863e-15
59,24,0,5,5,0,1.3167974772733484e-14
59,24,0,5,5,0,7.021156793884716e-15
59,24,0,5,5,0,8.653763106014563e-15
59,24,0,5,5,0,5.422689381043057e-15
59,24,0,5,5,0,7.169016339778264e-15
59,24,0,5,5,0,9.855799030015565e-16
59,24,0,5,5,0,5.723418286698386e-16
59,24,0,5,5,0,3.3717569840966807e-16
59,24,0,5,5,0,1.1351834088637218e-15
59,24,0,5,5,0,2.2128353993627995e-15
59,24,0,5,5,0,5.815988127559344e-16
59,24,0,5,5,0,4.916403233084823e-16
59,24,0,5,5,0,1.7164577229180792e-15
59,24,0,5,5,0,8.99427903571264e-15
59,24,0,5,5,0,2.38192597799719e-15
59,24,0,5,5,0,1.8996616701797627e-15
59,24,0,5,5,0,1.7352556665896424e-16
59,24,0,5,5,0,7.986203837457063e-16
59,24,0,5,5,0,1.7421963365968018e-16
59,24,0,5,5,0,3.9741434119816645e-16
59,24,0,5,5,0,8.927073303784981e-15
59,24,0,5,5,0,1.1193056304000174e-15
59,24,0,5,5,0,1.2220581514242131e-15
59,24,0,5,5,0,2.0516358623560576e-15
59,24,0,5,5,0,3.4434154464737243e-16
59,24,0,5,5,0,6.134435324359283e-15
59,24,0,5,5,0,5.971886729898461e-16
59,24,0,5,5,0,9.702842596812514e-16
59,24,0,5,5,0,6.256966642402009e-16
59,24,0,5,5,0,1.0018397407300387e-15
59,24,0,5,5,0,1.4772311348300182e-15
59,24,0,5,5,0,1.440640891937268e-15
59,24,0,5,5,0,9.473924649465207e-16
59,24,0,5,5,0,3.097912213598475e-16
59,24,0,5,5,0,3.065315909242393e-15
59,24,0,5,5,0,3.742794396611744e-15
59,24,0,5,5,0,4.658899834701442e-15
59,24,0,5,5,1,0.8575816436150405
59,24,0,5,5,1,0.3527045484707394
59,24,0,5,5,1,0.5633836650026495
59,24,0,5,5,1,1.1503605848458331
59,24,0,5,5,1,0.3591199386340041
59,24,0,5,5,1,0.39795656309152455
59,24,0,5,5,1,0.6844798836716108
59,24,0,5,5,1,0.5255864466137864
59,24,0,5,5,1,0.7524532386582587
59,24,0,5,5,1,0.594639597185064
59,24,0,5,5,1,0.7415326972506121
59,24,0,5,5,1,1.0208115723788913
59,24,0,5,5,1,1.3232578205605385
59,24,0,5,5,1,0.5929033664631538
59,24,0,5,5,1,0.568548997822248
59,24,0,5,5,1,1.2038450546137798
59,24,0,5,5,1,1.0027106668669734
59,24,0,5,5,1,0.6545039807514297
59,24,0,5,5,1,0.49890316285322855
59,24,0,5,5,1,0.4486758388356855
59,24,0,5,5,1,0.5311522248649493
59,24,0,5,5,1,0.6307591149614471
59,24,0,5,5,1,0.5382555007674689
59,24,0,5,5,1,0.3348896337567643
59,24,0,5,5,1,0.5659279495912123
59,24,0,5,5,1,0.48650091702182824
59,24,0,5,5,1,0.3935164450673802
59,24,0,5,5,1,0.4994492033943151
59,24,0,5,5,1,1.0348901336814125
59,24,0,5,5,1,0.38479047320003407
59,24,0,5,5,1,0.4021709049735303
59,24,0,5,5,1,0.6863917348157935
59,24,0,5,5,1,0.30560343717891786
59,24,0,5,5,1,0.9195190324771649
59,24,0,5,5,1,1.3214406447377458
59,24,0,5,5,1,0.2705405530748706
59,24,0,5,5,1,0.9049418051745208
59,24,0,5,5,1,0.41540592379927405
59,24,0,5,5,1,0.6287415094098561
59,24,0,5,5,1,0.9240367309711852
59,24,0,5,5,1,1.1854266715342943
59,24,0,5,5,1,0.9606634806291189
59,24,0,5,5,1,0.7402978998450456
59,24,0,5,5,1,1.1738756734364257
59,24,0,5,5,1,0.6448610259444191
59,24,0,5,5,1,0.5903873414471058
59,24,0,5,5,1,0.5151437624374317
59,24,0,5,5,1,1.0077292067894152
59,24,0,5,5,1,0.43161056694319655
59,24,0,5,5,1,1.0729286246667764
59,24,0,5,5,1,0.2550452883475927
59,24,0,5,5,1,0.4998732404520595
59,24,0,5,5,1,0.750043920072399
59,24,0,5,5,1,0.9624786703558995
59,24,0,5,5,1,0.7524049846262159
59,24,0,5,5,1,0.6282282616266107
59,24,0,5,5,1,0.705034940878537
59,24,0,5,5,1,1.4116279278029664
59,24,0,5,5,1,1.0119373065786965
59,24,0,5,5,1,0.681664164858334
59,24,0,5,5,1,0.5499715983379607
59,24,0,5,5,1,0.7464988252251833
59,24,0,5,5,1,0.7116512292265398
59,24,0,5,5,1,1.1366164921785762
59,24,0,5,5,1,0.5123075375267271
59,24,0,5,5,1,0.4256144419481819
59,24,0,5,5,1,0.7498333911832815
59,24,0,5,5,1,0.6879806995867778
59,24,0,5,5,1,0.45450713334349246
59,24,0,5,5,1,0.6905552989238641
59,24,0,5,5,1,1.2380839683601819
59,24,0,5,5,1,0.5353470348511304
59,24,0,5,5,1,0.614286644657503
59,24,0,5,5,1,1.3088614045595015
59,24,0,5,5,1,0.6020237661129713
59,24,0,5,5,1,0.6493568881116839
59,24,0,5,5,1,0.47511618197674815
59,24,0,5,5,1,1.3621434133804617
59,24,0,5,5,1,0.8911421420172292
59,24,0,5,5,1,0.5039396469196761
59,24,0,5,5,1,0.7886564799218497
59,24,0,5,5,1,0.5639904087942009
59,24,0,5,5,1,0.6027303623003385
59,24,0,5,5,1,0.5864521926971933
59,24,0,5,5,1,0.9449507697304039
59,24,0,5,5,1,0.47204437565930285
59,24,0,5,5,1,0.6155022410190663
59,24,0,5,5,1,0.4212023067891788
59,24,0,5,5,1,0.5078890423339253
59,24,0,5,5,1,0.43102619219192945
59,24,0,5,5,1,0.4570868477795423
59,24,0,5,5,1,1.3978132812823174
59,24,0,5,5,1,0.8134109107918379
59,24,0,5,5,1,1.0376422422782883
59,24,0,5,5,1,0.7298083340668243
59,24,0,5,5,1,1.3923624392744403
59,24,0,5,5,1,1.2710990185501008
59,24,0,5,5,1,0.40877144178952174
59,24,0,5,5,1,0.48529686943606337
59,24,0,5,5,1,0.8364065298748727
59,24,0,5,5,1,0.36058555336199477
59,24,0,5,5,1,1.4140413723248997
59,24,0,5,5,1,1.1924582918062352
59,24,0,5,5,1,1.3341728494198295
59,24,0,5,5,1,0.31796738597983815
59,24,0,5,5,1,0.536372226318593
59,24,0,5,5,1,1.3174501384121733
59,24,0,5,5,1,1.4094241323125474
59,24,0,5,5,1,1.3937098623816904
59,24,0,5,5,1,0.4223198498657066
59,24,0,5,5,1,1.3804920334907438
59,24,0,5,5,1,1.2499368747881592
59,24,0,5,5,1,1.4135251745124455
59,24,0,5,5,1,1.1076794748525638
59,24,0,5,5,1,0.8376173601245415
59,24,0,5,5,1,1.374437403854204
59,24,0,5,5,1,0.6434811889023434
59,24,0,5,5,1,0.5972904115948243
59,24,0,5,5,1,0.7248997046396555
59,24,0,5,5,1,0.8846506609224343
59,24,0,5,5,1,1.2021806688590908
59,24,0,5,5,1,0.46637132365323913
60,24,0,6,2,0,2.9485812560207153e-16
60,24,0,6,2,0,6.831104698164492e-16
60,24,0,6,2,0,1.1057321384580934e-15
60,24,0,6,2,0,1.6980129186786982e-15
60,24,0,6,2,0,2.958662437786664e-16
60,24,0,6,2,0,9.205106883403074e-16
60,24,0,6,2,0,3.7191673080418303e-17
60,24,0,6,2,0,0.0
60,24,0,6,2,0,2.480958142094146e-16
60,24,0,6,2,0,1.599310973983419e-15
60,24,0,6,2,0,1.7181616565974575e-16
60,24,0,6,2,0,5.043755967480711e-16
60,24,0,6,2,0,1.9789062438880202e-16
60,24,0,6,2,0,1.2523011817268576e-15
60,24,0,6,2,0,6.499402037440455e-17
60,24,0,6,2,0,7.112853212755068e-16
60,24,0,6,2,0,2.349074896237521e-16
60,24,0,6,2,0,1.8776513854759063e-14
60,24,0,6,2,0,2.309876133051698e-15
60,24,0,6,2,0,4.639706423605351e-16
60,24,0,6,2,0,2.025645383534431e-16
60,24,0,6,2,0,2.7259497209449344e-15
60,24,0,6,2,0,3.480037461220116e-16
60,24,0,6,2,0,1.6261655030501648e-15
60,24,0,6,2,0,1.0644503028811392e-17
60,24,0,6,2,0,4.7750597144914025e-17
60,24,0,6,2,0,1.107185852008406e-16
60,24,0,6,2,0,2.324382926610411e-17
60,24,0,6,2,0,1.6994735796366608e-16
60,24,0,6,2,0,1.4876690366836655e-17
60,24,0,6,2,0,1.2120883246998852e-16
60,24,0,6,2,0,1.5624586729632706e-16
60,24,0,6,2,0,1.3151060946352706e-16
60,24,0,6,2,0,6.715755579257619e-17
60,24,0,6,2,0,2.048330343469356e-15
60,24,0,6,2,0,6.664916229119341e-17
60,24,0,6,2,0,3.703832893584536e-15
60,24,0,6,2,0,8.48173063341126e-17
60,24,0,6,2,0,7.014538707185411e-16
60,24,0,6,2,0,3.430775567727758e-15
60,24,0,6,2,0,1.284598347857492e-16
60,24,0,6,2,0,3.491027249878283e-16
60,24,0,6,2,0,9.852771992946203e-17
60,24,0,6,2,0,1.837648044056236e-15
60,24,0,6,2,0,1.4996610372631099e-16
60,24,0,6,2,0,4.241685483279842e-16
60,24,0,6,2,0,2.1819959965593366e-16
60,24,0,6,2,0,1.2288894503936377e-14
60,24,0,6,2,0,1.3920069570117393e-16
60,24,0,6,2,0,1.8980617926483325e-16
60,24,0,6,2,0,1.3167691285770857e-16
60,24,0,6,2,0,1.5477286013674342e-15
60,24,0,6,2,0,5.643023720324911e-16
60,24,0,6,2,0,4.4488360196347845e-17
60,24,0,6,2,0,1.3931260952084771e-15
60,24,0,6,2,0,4.0181473520407355e-15
60,24,0,6,2,0,1.5500428455945412e-16
60,24,0,6,2,0,9.662193834857749e-17
60,24,0,6,2,0,1.6741303694584416e-15
60,24,0,6,2,0,7.955953456106464e-17
60,24,0,6,2,0,3.0061018534049565e-15
60,24,0,6,2,1,0.06622317285882173
60,24,0,6,2,1,0.12267550915416041
60,24,0,6,2,1,0.028444959927660142
60,24,0,6,2,1,0.7261322016270285
60,24,0,6,2,1,0.5212573641517816
60,24,0,6,2,1,0.8602839655518815
60,24,0,6,2,1,0.4270316116340511
60,24,0,6,2,1,0.6678718632982459
60,24,0,6,2,1,0.242801813926751
60,24,0,6,2,1,0.855411409367047
60,24,0,6,2,1,1.217728033998303
60,24,0,6,2,1,1.411107613759236
60,24,0,6,2,1,1.3633818558548312
60,24,0,6,2,1,0.21518864641698077
60,24,0,6,2,1,1.2724091272508122
60,24,0,6,2,1,1.3936850373323595
60,24,0,6,2,1,0.8428523786893233
60,24,0,6,2,1,0.7598335606910208
60,24,0,6,2,1,1.3559314566154563
60,24,0,6,2,1,0.01899201192688668
60,24,0,6,2,1,0.24467797537908065
60,24,0,6,2,1,0.3194433215980539
60,24,0,6,2,1,0.48825566502330625
60,24,0,6,2,1,1.4101988198899267
60,24,0,6,2,1,0.12160721714133055
60,24,0,6,2,1,0.0030464988686880142
60,24,0,6,2,1,0.07047246867011346
60,24,0,6,2,1,0.06309099849417124
60,24,0,6,2,1,0.1407753650088966
60,24,0,6,2,1,0.033525025896629
60,24,0,6,2,1,0.8464463298390522
60,24,0,6,2,1,0.6268766860883819
60,24,0,6,2,1,0.43250880924407425
60,24,0,6,2,1,0.5170958486904514
60,24,0,6,2,1,1.1663325999391152
60,24,0,6,2,1,0.4928884770278514
60,24,0,6,2,1,0.9037560371637343
60,24,0,6,2,1,0.6050769774701672
60,24,0,6,2,1,0.5893735118469156
60,24,0,6,2,1,0.9133586099563439
60,24,0,6,2,1,0.2033900358874572
60,24,0,6,2,1,0.9726608129770817
60,24,0,6,2,1,0.03808529979468602
60,24,0,6,2,1,1.338473852275562
60,24,0,6,2,1,0.03347591045025417
60,24,0,6,2,1,0.22909012653270494
60,24,0,6,2,1,0.47786820131140456
60,24,0,6,2,1,0.9301253989854555
60,24,0,6,2,1,0.15834525940675215
60,24,0,6,2,1,0.05575095088356792
60,24,0,6,2,1,0.0961998643537561
60,24,0,6,2,1,0.12315961505540605
60,24,0,6,2,1,0.008330499688063169
60,24,0,6,2,1,0.14183637158828977
60,24,0,6,2,1,1.184776168480912
60,24,0,6,2,1,0.010795153240963756
60,24,0,6,2,1,0.09773085288786607
60,24,0,6,2,1,0.0866566315869479
60,24,0,6,2,1,0.6249525716484979
60,24,0,6,2,1,1.4029504971014193
60,24,0,6,2,1,0.10861283711962354
60,24,0,6,2,1,0.06339280606568452
60,24,0,6,2,1,1.0530446077086428
60,24,0,6,2,1,0.18076896572556397
60,24,0,6,2,1,0.008165348951732413
60,24,0,6,2,1,0.5753697010690495
60,24,0,6,2,1,0.14994527151268103
60,24,0,6,2,1,0.3377072346560487
60,24,0,6,2,1,0.061948762034846866
60,24,0,6,2,1,0.0763534743465272
60,24,0,6,2,1,1.215669794263268
60,24,0,6,2,1,1.095832338387097
60,24,0,6,2,1,1.252390420799421
60,24,0,6,2,1,1.0173659988608175
60,24,0,6,2,1,0.29739744303603194
60,24,0,6,2,1,1.2593996602354223
60,24,0,6,2,1,0.7834006733542941
60,24,0,6,2,1,0.5412748824208926
60,24,0,6,2,1,0.4118529986613318
60,24,0,6,2,1,0.9001165681455912
60,24,0,6,2,1,1.111751172222378
60,24,0,6,2,1,0.15792112973138536
60,24,0,6,2,1,0.6525531638797483
60,24,0,6,2,1,1.0747378480140388
60,24,0,6,2,1,0.3550168517899469
60,24,0,6,2,1,0.024353163639047635
60,24,0,6,2,1,0.05348814286285326
60,24,0,6,2,1,0.040223287052334605
60,24,0,6,2,1,0.09368210211468182
60,24,0,6,2,1,0.03123017587994831
60,24,0,6,2,1,0.003354389148131938
60,24,0,6,2,1,0.5919086773151361
60,24,0,6,2,1,0.5833849126400801
60,24,0,6,2,1,0.322562046724193
60,24,0,6,2,1,0.15679308579607074
60,24,0,6,2,1,0.558568035303526
60,24,0,6,2,1,0.18790752346145442
60,24,0,6,2,1,0.23021939127994231
60,24,0,6,2,1,0.10823373295076717
60,24,0,6,2,1,1.3346971797075005
60,24,0,6,2,1,0.600158215580864
60,24,0,6,2,1,0.4867984299437047
60,24,0,6,2,1,1.0681703155594857
60,24,0,6,2,1,0.5888946104090841
60,24,0,6,2,1,0.220027157219395
60,24,0,6,2,1,0.004711471384267895
60,24,0,6,2,1,0.32066959747106366
60,24,0,6,2,1,0.32083912968104733
60,24,0,6,2,1,0.32842571353136435
60,24,0,6,2,1,0.0836740647888443
60,24,0,6,2,1,0.37878231344257646
60,24,0,6,2,1,0.07757503476511177
60,24,0,6,2,1,1.3558739703836522
60,24,0,6,2,1,0.7301231715331348
60,24,0,6,2,1,0.5340882676551227
60,24,0,6,2,1,0.5445925165023026
60,24,0,6,2,1,0.5249477484977534
60,24,0,6,2,1,0.08198900433102105
60,24,0,6,2,1,0.0730185194011334
60,24,0,6,2,1,0.8437234563212727
60,24,0,6,2,1,0.7409440069806498
60,24,0,6,2,1,0.06594755713673327
61,24,0,6,3,0,3.9627456821571906e-15
61,24,0,6,3,0,2.4624329597817253e-15
61,24,0,6,3,0,8.423018159323804e-15
61,24,0,6,3,0,2.513943059915503e-15
61,24,0,6,3,0,7.347986639598106e-16
61,24,0,6,3,0,1.4038904336763943e-15
61,24,0,6,3,0,3.6756001876978783e-16
61,24,0,6,3,0,1.634314649257735e-16
61,24,0,6,3,0,2.721559734502202e-16
61,24,0,6,3,0,1.1905071141415941e-15
61,24,0,6,3,0,9.930413838730576e-15
61,24,0,6,3,0,1.4033842735721398e-15
61,24,0,6,3,0,3.786276380832291e-15
61,24,0,6,3,0,2.1599619317264984e-15
61,24,0,6,3,0,5.773596259466037e-15
61,24,0,6,3,0,4.258988542681842e-15
61,24,0,6,3,0,7.529533523689374e-15
61,24,0,6,3,0,1.5198014893611954e-14
61,24,0,6,3,0,3.877755412853831e-15
61,24,0,6,3,0,1.4926993711631161e-15
61,24,0,6,3,0,4.003537754772032e-15
61,24,0,6,3,0,1.9448070966667896e-14
61,24,0,6,3,0,4.40317630191345e-15
61,24,0,6,3,0,3.088573269546023e-15
61,24,0,6,3,0,1.9766379429314237e-16
61,24,0,6,3,0,1.4051885252683983e-16
61,24,0,6,3,0,3.1906070395463025e-16
61,24,0,6,3,0,1.5988373983308502e-15
61,24,0,6,3,0,2.283860330089799e-16
61,24,0,6,3,0,5.519427166562117e-16
61,24,0,6,3,0,1.1360849381168078e-14
61,24,0,6,3,0,1.7408199100765625e-15
61,24,0,6,3,0,7.453114656414924e-15
61,24,0,6,3,0,1.5490590398332472e-15
61,24,0,6,3,0,1.4973339263925264e-15
61,24,0,6,3,0,5.771378235551615e-15
61,24,0,6,3,0,5.9154953061780676e-15
61,24,0,6,3,0,1.7191530194393733e-15
61,24,0,6,3,0,9.888929014930069e-16
61,24,0,6,3,0,8.683629453772313e-15
61,24,0,6,3,0,1.1245199859313007e-16
61,24,0,6,3,0,1.6899770750898568e-15
61,24,0,6,3,0,2.3849723750307975e-16
61,24,0,6,3,0,2.7532034564134435e-16
61,24,0,6,3,0,8.277734243263448e-15
61,24,0,6,3,0,1.1811208259295828e-15
61,24,0,6,3,0,3.400147020692357e-15
61,24,0,6,3,0,4.08886292939097e-15
61,24,0,6,3,0,9.083036884294489e-16
61,24,0,6,3,0,6.313435383214562e-15
61,24,0,6,3,0,2.819492628079675e-15
61,24,0,6,3,0,1.1001159976587507e-15
61,24,0,6,3,0,3.9331663756784865e-15
61,24,0,6,3,0,9.623316859725587e-16
61,24,0,6,3,0,9.523576393196665e-15
61,24,0,6,3,0,4.6956087250690064e-15
61,24,0,6,3,0,3.6494676141694726e-16
61,24,0,6,3,0,2.7200566309954316e-16
61,24,0,6,3,0,4.564368319464666e-15
61,24,0,6,3,0,3.1791256834946385e-15
61,24,0,6,3,0,5.81208162630184e-16
61,24,0,6,3,1,0.528768260611467
61,24,0,6,3,1,1.006996996294209
61,24,0,6,3,1,1.3604338255711226
61,24,0,6,3,1,0.9550710345973888
61,24,0,6,3,1,0.4634193414769622
61,24,0,6,3,1,0.38453921636170946
61,24,0,6,3,1,0.820976970040821
61,24,0,6,3,1,0.37660911513851936
61,24,0,6,3,1,0.6172865476169139
61,24,0,6,3,1,0.3225069216566746
61,24,0,6,3,1,0.1700389665576498
61,24,0,6,3,1,0.5127625245249849
61,24,0,6,3,1,0.9158763864455971
61,24,0,6,3,1,0.7324671126540878
61,24,0,6,3,1,0.8084589157810079
61,24,0,6,3,1,0.6157029928001241
61,24,0,6,3,1,0.22269253967921912
61,24,0,6,3,1,1.2017750802460945
61,24,0,6,3,1,1.0909787522317869
61,24,0,6,3,1,0.279360500517511
61,24,0,6,3,1,0.562639082380837
61,24,0,6,3,1,1.118002478971628
61,24,0,6,3,1,1.3795872051166236
61,24,0,6,3,1,0.9473459890087637
61,24,0,6,3,1,0.4208292511418745
61,24,0,6,3,1,0.8684354189879269
61,24,0,6,3,1,0.4479990865313526
61,24,0,6,3,1,1.4121875384561566
61,24,0,6,3,1,0.8082522316238778
61,24,0,6,3,1,0.5558987965428283
61,24,0,6,3,1,1.3645143496552508
61,24,0,6,3,1,0.6005457739740476
61,24,0,6,3,1,1.1549764368601694
61,24,0,6,3,1,0.5632358688138444
61,24,0,6,3,1,0.08334801092126065
61,24,0,6,3,1,0.9126483794337004
61,24,0,6,3,1,0.5462951643744998
61,24,0,6,3,1,0.6739331137499059
61,24,0,6,3,1,0.29199207747726064
61,24,0,6,3,1,0.2537366658995482
61,24,0,6,3,1,0.20750130622296142
61,24,0,6,3,1,1.4132418116090455
61,24,0,6,3,1,1.3350252539541088
61,24,0,6,3,1,0.06005876368914189
61,24,0,6,3,1,0.9260073407084213
61,24,0,6,3,1,1.1698892039390634
61,24,0,6,3,1,0.9317987817538954
61,24,0,6,3,1,0.5425535181411332
61,24,0,6,3,1,0.14264519666737155
61,24,0,6,3,1,1.413842669512466
61,24,0,6,3,1,1.2247878831314476
61,24,0,6,3,1,1.4085939053748442
61,24,0,6,3,1,0.6605930126735704
61,24,0,6,3,1,0.7832716903979366
61,24,0,6,3,1,1.4108462744063923
61,24,0,6,3,1,1.3885398305276409
61,24,0,6,3,1,1.157153676495607
61,24,0,6,3,1,0.288413666274196
61,24,0,6,3,1,1.2762055810858315
61,24,0,6,3,1,1.1610574532987283
61,24,0,6,3,1,1.413624192569744
61,24,0,6,3,1,0.7334257057327034
61,24,0,6,3,1,1.1221774219712017
61,24,0,6,3,1,0.5099813715160438
61,24,0,6,3,1,0.8373075144607744
61,24,0,6,3,1,0.8330008994636727
61,24,0,6,3,1,0.36940595032709955
61,24,0,6,3,1,1.4042990785056029
61,24,0,6,3,1,0.4878944843452644
61,24,0,6,3,1,0.5848021790719147
61,24,0,6,3,1,0.9876264161632821
61,24,0,6,3,1,0.6360419850137092
61,24,0,6,3,1,1.2376787930831237
61,24,0,6,3,1,1.3991825700380942
61,24,0,6,3,1,1.046717345449975
61,24,0,6,3,1,0.9203280272425614
61,24,0,6,3,1,1.4122226904996216
61,24,0,6,3,1,1.3777232048818702
61,24,0,6,3,1,1.2131706164296232
61,24,0,6,3,1,1.3882983491502625
61,24,0,6,3,1,0.9093578005767317
61,24,0,6,3,1,0.46088277491611257
61,24,0,6,3,1,1.3976410660337526
61,24,0,6,3,1,1.3440446463741216
61,24,0,6,3,1,1.358224979478419
61,24,0,6,3,1,0.7336355088873899
61,24,0,6,3,1,1.3981251255355864
61,24,0,6,3,1,0.820968211905164
61,24,0,6,3,1,1.1802654759903168
61,24,0,6,3,1,0.6867484491822602
61,24,0,6,3,1,1.292022623461367
61,24,0,6,3,1,1.408974254930985
61,24,0,6,3,1,0.6748583570362838
61,24,0,6,3,1,1.4014253711453912
61,24,0,6,3,1,1.0660511089407927
61,24,0,6,3,1,0.2538227946592317
61,24,0,6,3,1,1.4015264649765375
61,24,0,6,3,1,1.3908367418201129
61,24,0,6,3,1,1.3831872777127963
61,24,0,6,3,1,0.4225576669613292
61,24,0,6,3,1,0.7395461198259412
61,24,0,6,3,1,1.165298569675534
61,24,0,6,3,1,1.285982341566953
61,24,0,6,3,1,1.0475756142867658
61,24,0,6,3,1,0.2727021137917133
61,24,0,6,3,1,1.2040721922062887
61,24,0,6,3,1,1.2386890443838214
61,24,0,6,3,1,0.7838713492314399
61,24,0,6,3,1,1.3932048571164686
61,24,0,6,3,1,1.404036356816388
61,24,0,6,3,1,1.27433543003914
61,24,0,6,3,1,1.2500873588216572
61,24,0,6,3,1,0.81747011504662
61,24,0,6,3,1,1.1698737813586049
61,24,0,6,3,1,0.962571587923738
61,24,0,6,3,1,1.3903750625558775
61,24,0,6,3,1,1.370615751379971
61,24,0,6,3,1,1.2554421388084722
61,24,0,6,3,1,1.3948645444317878
61,24,0,6,3,1,1.3009042204785362
61,24,0,6,3,1,1.2849564695875775
61,24,0,6,3,1,1.292471308113653
62,24,0,6,6,0,1.7014869958734167e-15
62,24,0,6,6,0,3.4710136836538378e-15
62,24,0,6,6,0,2.0720833314458074e-15
62,24,0,6,6,0,5.102897923278188e-16
62,24,0,6,6,0,3.727939180218705e-15
62,24,0,6,6,0,3.4970540135101493e-16
62,24,0,6,6,0,2.6419992294040673e-15
62,24,0,6,6,0,5.765054752953672e-16
62,24,0,6,6,0,1.3986383504015778e-15
62,24,0,6,6,0,1.082396890309543e-15
62,24,0,6,6,0,1.751022166423623e-15
62,24,0,6,6,0,1.416783653197667e-15
62,24,0,6,6,0,8.534501324591005e-16
62,24,0,6,6,0,2.0928654868340815e-15
62,24,0,6,6,0,2.987413159449563e-15
62,24,0,6,6,0,8.496159708563277e-16
62,24,0,6,6,0,2.4428002024282154e-16
62,24,0,6,6,0,4.112281139493745e-15
62,24,0,6,6,0,3.7509105972062506e-16
62,24,0,6,6,0,4.928819784580921e-16
62,24,0,6,6,0,2.787969505215697e-15
62,24,0,6,6,0,5.323693636893973e-15
62,24,0,6,6,0,4.859261484076427e-15
62,24,0,6,6,0,3.7860762844119366e-15
62,24,0,6,6,0,3.266989019045881e-15
62,24,0,6,6,0,3.759114028948895e-15
62,24,0,6,6,0,1.7530784045729115e-15
62,24,0,6,6,0,8.866389029852707e-16
62,24,0,6,6,0,5.8698677215759576e-15
62,24,0,6,6,0,3.9458495186835867e-16
62,24,0,6,6,0,1.5386301237928696e-15
62,24,0,6,6,0,1.4597840036990036e-15
62,24,0,6,6,0,1.1034776499402722e-15
62,24,0,6,6,0,1.3946354142432597e-15
62,24,0,6,6,0,1.0357430648776463e-15
62,24,0,6,6,0,1.7963874850104383e-15
62,24,0,6,6,0,1.321105273078993e-15
62,24,0,6,6,0,1.1403594506258264e-15
62,24,0,6,6,0,9.256187658568284e-16
62,24,0,6,6,0,1.541875183916763e-15
62,24,0,6,6,0,4.252624972669683e-16
62,24,0,6,6,0,5.30312160539067e-16
62,24,0,6,6,0,5.453680698408499e-16
62,24,0,6,6,0,1.0722659165085936e-15
62,24,0,6,6,0,8.114754451465406e-16
62,24,0,6,6,0,1.844672249257633e-15
62,24,0,6,6,0,3.295812238040598e-15
62,24,0,6,6,0,3.0699823738067846e-16
62,24,0,6,6,0,7.696509691293452e-16
62,24,0,6,6,0,2.9281548927944474e-14
62,24,0,6,6,0,1.0626515989907899e-15
62,24,0,6,6,0,6.613401524512543e-16
62,24,0,6,6,0,5.620979201938547e-16
62,24,0,6,6,0,4.669125601879947e-16
62,24,0,6,6,0,6.433775270619467e-16
62,24,0,6,6,0,2.057488020630148e-15
62,24,0,6,6,0,1.4789489778708584e-15
62,24,0,6,6,0,6.987232374972985e-16
62,24,0,6,6,0,3.003720378303318e-16
62,24,0,6,6,0,1.1753222995496436e-15
62,24,0,6,6,0,1.4689658651659916e-15
62,24,0,6,6,1,0.930591311197645
62,24,0,6,6,1,1.340963965621874
62,24,0,6,6,1,0.4697282711511613
62,24,0,6,6,1,0.15489831420357886
62,24,0,6,6,1,1.296361920209578
62,24,0,6,6,1,0.2748128902549879
62,24,0,6,6,1,0.1685359484713823
62,24,0,6,6,1,1.23393572145617
62,24,0,6,6,1,0.1711176415442207
62,24,0,6,6,1,0.7086198740675833
62,24,0,6,6,1,0.6618700832763662
62,24,0,6,6,1,1.414212006716501
62,24,0,6,6,1,0.8071571795315472
62,24,0,6,6,1,0.8348690882592453
62,24,0,6,6,1,0.58934982209375
62,24,0,6,6,1,0.5167481598834365
62,24,0,6,6,1,0.42043604472892954
62,24,0,6,6,1,1.3556585583691394
62,24,0,6,6,1,0.30361590423685947
62,24,0,6,6,1,1.38439471219831
62,24,0,6,6,1,0.5289658764668593
62,24,0,6,6,1,0.29217094280701505
62,24,0,6,6,1,0.33380619251320115
62,24,0,6,6,1,0.7528739664990663
62,24,0,6,6,1,0.27339307522390904
62,24,0,6,6,1,0.3535531369420928
62,24,0,6,6,1,0.21526271381830905
62,24,0,6,6,1,1.4115667679397568
62,24,0,6,6,1,1.411677087377801
62,24,0,6,6,1,0.7872604900471936
62,24,0,6,6,1,0.4105680024796623
62,24,0,6,6,1,0.785885368099005
62,24,0,6,6,1,0.4783398900013925
62,24,0,6,6,1,0.5230983606357489
62,24,0,6,6,1,1.315946373482837
62,24,0,6,6,1,0.6732545619899462
62,24,0,6,6,1,0.9563284849838285
62,24,0,6,6,1,0.882282060053878
62,24,0,6,6,1,0.5509912151830928
62,24,0,6,6,1,0.345871217260705
62,24,0,6,6,1,0.6573977880709975
62,24,0,6,6,1,0.4772906252576188
62,24,0,6,6,1,1.1302790663783773
62,24,0,6,6,1,0.6463063108926244
62,24,0,6,6,1,1.1224562026079559
62,24,0,6,6,1,0.6049242004153261
62,24,0,6,6,1,0.9604866791013379
62,24,0,6,6,1,0.2676510295919834
62,24,0,6,6,1,0.2770624019720171
62,24,0,6,6,1,1.4044678790080716
62,24,0,6,6,1,1.1278521740376986
62,24,0,6,6,1,0.8683876010633937
62,24,0,6,6,1,0.49740580641265636
62,24,0,6,6,1,0.5157024949170367
62,24,0,6,6,1,0.1325193134538163
62,24,0,6,6,1,0.8282480952646016
62,24,0,6,6,1,0.7829219585904823
62,24,0,6,6,1,0.2962685757239205
62,24,0,6,6,1,0.39697907016073
62,24,0,6,6,1,0.8754417465184647
62,24,0,6,6,1,0.4393818191472883
62,24,0,6,6,1,1.1161344002462927
62,24,0,6,6,1,1.413300154451083
62,24,0,6,6,1,1.1458736454951282
62,24,0,6,6,1,0.24791091238133592
62,24,0,6,6,1,1.3648932717777644
62,24,0,6,6,1,1.2723013595433634
62,24,0,6,6,1,0.7405405327831949
62,24,0,6,6,1,1.410321715055801
62,24,0,6,6,1,0.16977544868753988
62,24,0,6,6,1,1.0590203811605785
62,24,0,6,6,1,0.8160357900731818
62,24,0,6,6,1,1.4046436952138432
62,24,0,6,6,1,1.0067006048384926
62,24,0,6,6,1,0.9400239727085624
62,24,0,6,6,1,0.5268265215973305
62,24,0,6,6,1,0.8531886933912753
62,24,0,6,6,1,0.28770270985504837
62,24,0,6,6,1,1.4054432584797514
62,24,0,6,6,1,0.7524797875402295
62,24,0,6,6,1,1.114804849261956
62,24,0,6,6,1,0.7940389400403108
62,24,0,6,6,1,0.7993480936436852
62,24,0,6,6,1,1.0126539355205804
62,24,0,6,6,1,0.8198720424924728
62,24,0,6,6,1,0.8490527784186421
62,24,0,6,6,1,0.9920984911879924
62,24,0,6,6,1,0.31011787587882306
62,24,0,6,6,1,1.3259205884253782
62,24,0,6,6,1,1.048819413651431
62,24,0,6,6,1,1.081141500718267
62,24,0,6,6,1,0.5277570386626002
62,24,0,6,6,1,1.2242683064831905
62,24,0,6,6,1,0.6764112567503845
62,24,0,6,6,1,1.1315789003759478
62,24,0,6,6,1,1.4123335255379055
62,24,0,6,6,1,1.240247340518079
62,24,0,6,6,1,1.0751044280658306
62,24,0,6,6,1,0.29611224344222425
62,24,0,6,6,1,1.1838250782005995
62,24,0,6,6,1,1.3234437031886768
62,24,0,6,6,1,1.1892412713235512
62,24,0,6,6,1,0.8612246822733656
62,24,0,6,6,1,1.3660553115866725
62,24,0,6,6,1,0.9448599184568394
62,24,0,6,6,1,1.3055565221590013
62,24,0,6,6,1,1.3886966094788393
62,24,0,6,6,1,1.3846729930656667
62,24,0,6,6,1,0.44158922313610705
62,24,0,6,6,1,1.24280270650322
62,24,0,6,6,1,1.4071737292978903
62,24,0,6,6,1,1.3776014140257378
62,24,0,6,6,1,1.0206960694220277
62,24,0,6,6,1,0.6500889604158651
62,24,0,6,6,1,1.2990525959665107
62,24,0,6,6,1,0.35134175540078844
62,24,0,6,6,1,1.108659950306127
62,24,0,6,6,1,0.8800289777015557
62,24,0,6,6,1,1.3751982941099876
62,24,0,6,6,1,0.6009163206577038
62,24,0,6,6,1,0.9214940258828986
62,24,0,6,6,1,1.3862810635484375
63,24,1,4,2,0,1.2688118168093145e-15
63,24,1,4,2,0,7.125900050155114e-16
63,24,1,4,2,0,4.483780049528228e-16
63,24,1,4,2,0,4.370988743303275e-17
63,24,1,4,2,0,6.305110778061222e-16
63,24,1,4,2,0,7.486578837185088e-16
63,24,1,4,2,0,5.17217157540675e-16
63,24,1,4,2,0,0.0
63,24,1,4,2,0,4.6147433281648655e-16
63,24,1,4,2,0,1.394737156080114e-15
63,24,1,4,2,0,7.296047247421196e-15
63,24,1,4,2,0,1.6826462773565366e-16
63,24,1,4,2,0,1.6838167873199475e-16
63,24,1,4,2,0,3.965155416258666e-16
63,24,1,4,2,0,4.600479860722152e-16
63,24,1,4,2,0,1.6281930332506222e-15
63,24,1,4,2,0,6.424691161918626e-16
63,24,1,4,2,0,6.749430816873818e-16
63,24,1,4,2,0,9.168820402249176e-17
63,24,1,4,2,0,9.319804145141717e-16
63,24,1,4,2,0,1.7439069363143979e-16
63,24,1,4,2,0,2.5406622757257936e-15
63,24,1,4,2,0,1.2955432255590136e-15
63,24,1,4,2,0,1.0302261370782877e-14
63,24,1,4,2,0,2.195707002531704e-15
63,24,1,4,2,0,4.943106594131903e-16
63,24,1,4,2,0,1.2599242313466187e-15
63,24,1,4,2,0,1.765495184694679e-15
63,24,1,4,2,0,3.3465281854371665e-15
63,24,1,4,2,0,3.2995125605426434e-14
63,24,1,4,2,0,5.562282205102842e-16
63,24,1,4,2,0,1.4357558238418337e-15
63,24,1,4,2,0,1.12092954795345e-16
63,24,1,4,2,0,1.8013736291606093e-16
63,24,1,4,2,0,2.951543574477054e-15
63,24,1,4,2,0,5.469410853727101e-16
63,24,1,4,2,0,9.474694686889139e-16
63,24,1,4,2,0,1.913486900210677e-15
63,24,1,4,2,0,2.8829711019606304e-16
63,24,1,4,2,0,6.108762820460245e-16
63,24,1,4,2,0,1.805829320545123e-15
63,24,1,4,2,0,1.6769163084507984e-15
63,24,1,4,2,0,2.8668265201787673e-16
63,24,1,4,2,0,7.070648013136083e-16
63,24,1,4,2,0,1.2355801237634574e-14
63,24,1,4,2,0,5.002919622588513e-15
63,24,1,4,2,0,0.0
63,24,1,4,2,0,6.010448926099618e-16
63,24,1,4,2,0,1.5704696198646801e-15
63,24,1,4,2,0,2.8659490057140547e-16
63,24,1,4,2,0,8.176084284202544e-16
63,24,1,4,2,0,5.822704840439515e-14
63,24,1,4,2,0,9.7130195857559e-15
63,24,1,4,2,0,2.4139413636554987e-15
63,24,1,4,2,0,2.87975898641844e-15
63,24,1,4,2,0,2.7674100388736485e-16
63,24,1,4,2,0,9.88524152889743e-16
63,24,1,4,2,0,1.2573955449829418e-14
63,24,1,4,2,0,9.616229557064012e-15
63,24,1,4,2,0,4.71234281788167e-14
63,24,1,4,2,1,0.14951646862900406
63,24,1,4,2,1,0.12615512311556734
63,24,1,4,2,1,0.14944792380570418
63,24,1,4,2,1,0.35059209199834185
63,24,1,4,2,1,0.08533548067528184
63,24,1,4,2,1,0.6819502715614101
63,24,1,4,2,1,0.15339650217834186
63,24,1,4,2,1,0.12761660707608713
63,24,1,4,2,1,0.28923468730287205
63,24,1,4,2,1,0.44539242039218724
63,24,1,4,2,1,1.3608489597454827
63,24,1,4,2,1,0.00178411013786774
63,24,1,4,2,1,0.07148949999666182
63,24,1,4,2,1,0.4283882947879876
63,24,1,4,2,1,0.1800932706305535
63,24,1,4,2,1,0.30294096395594744
63,24,1,4,2,1,0.21796206518664832
63,24,1,4,2,1,0.5539254721714472
63,24,1,4,2,1,1.3393604193390036
63,24,1,4,2,1,0.6373623581478529
63,24,1,4,2,1,0.3388933579273209
63,24,1,4,2,1,0.6462920377963343
63,24,1,4,2,1,0.10748190930232383
63,24,1,4,2,1,1.3784049793833741
63,24,1,4,2,1,0.359365589283812
63,24,1,4,2,1,0.7878924492682539
63,24,1,4,2,1,0.4997311877740399
63,24,1,4,2,1,0.3070864921876662
63,24,1,4,2,1,1.0316820656173538
63,24,1,4,2,1,0.5924545312892807
63,24,1,4,2,1,0.2472048500391636
63,24,1,4,2,1,0.33788196195557535
63,24,1,4,2,1,0.27005257339044997
63,24,1,4,2,1,1.288900476290168
63,24,1,4,2,1,0.3597510262094752
63,24,1,4,2,1,0.1724927716548265
63,24,1,4,2,1,0.22883464977556187
63,24,1,4,2,1,0.03632831117398597
63,24,1,4,2,1,0.006882926783416402
63,24,1,4,2,1,0.2831137679361264
63,24,1,4,2,1,0.8112893409400468
63,24,1,4,2,1,0.7329651250025547
63,24,1,4,2,1,0.053605431100858025
63,24,1,4,2,1,0.27285137914504737
63,24,1,4,2,1,0.38710996816542864
63,24,1,4,2,1,0.4614706309409355
63,24,1,4,2,1,0.2758845953754929
63,24,1,4,2,1,0.13343705945175716
63,24,1,4,2,1,0.09155464456241706
63,24,1,4,2,1,1.2884651478343
63,24,1,4,2,1,0.06584543671920871
63,24,1,4,2,1,0.2002931345906614
63,24,1,4,2,1,0.21665058773009074
63,24,1,4,2,1,0.085050367068997
63,24,1,4,2,1,0.4786192159007829
63,24,1,4,2,1,0.15247472190458677
63,24,1,4,2,1,1.3346567926905477
63,24,1,4,2,1,0.1292534394436254
63,24,1,4,2,1,0.5598389698890963
63,24,1,4,2,1,0.14359559367650152
63,24,1,4,2,1,0.2927638579132259
63,24,1,4,2,1,0.3516589920249432
63,24,1,4,2,1,0.07806211825343806
63,24,1,4,2,1,1.3186109757294837
63,24,1,4,2,1,0.4404232023587475
63,24,1,4,2,1,0.18977925561973452
63,24,1,4,2,1,1.3119143109291465
63,24,1,4,2,1,0.4951697964939234
63,24,1,4,2,1,1.3535055778347953
63,24,1,4,2,1,0.3038805886496709
63,24,1,4,2,1,1.3436826317470376
63,24,1,4,2,1,0.8403881411114301
63,24,1,4,2,1,1.3835986006302625
63,24,1,4,2,1,1.3669131829709442
63,24,1,4,2,1,0.2655529989520708
63,24,1,4,2,1,0.7229432548331453
63,24,1,4,2,1,0.342071238432578
63,24,1,4,2,1,0.7482533710671782
63,24,1,4,2,1,1.1788684425087548
63,24,1,4,2,1,0.15104686066783
63,24,1,4,2,1,0.10773836351842073
63,24,1,4,2,1,0.5484715113765298
63,24,1,4,2,1,0.6563132659642636
63,24,1,4,2,1,0.6974920229234904
63,24,1,4,2,1,0.6268510732224497
63,24,1,4,2,1,1.0349581180975072
63,24,1,4,2,1,0.5993898545269666
63,24,1,4,2,1,1.3450998910664995
63,24,1,4,2,1,0.3620227852932293
63,24,1,4,2,1,0.6841834986135455
63,24,1,4,2,1,0.34683516628572986
63,24,1,4,2,1,0.9415202264865798
63,24,1,4,2,1,1.1221226399522226
63,24,1,4,2,1,0.39285304823139544
63,24,1,4,2,1,0.08080386856373468
63,24,1,4,2,1,0.23252000905688977
63,24,1,4,2,1,1.139941732559692
63,24,1,4,2,1,0.16360747232474376
63,24,1,4,2,1,0.5757872777038605
63,24,1,4,2,1,0.31737997248678684
63,24,1,4,2,1,0.7944530726038577
63,24,1,4,2,1,1.386309121626441
63,24,1,4,2,1,1.2278474234554144
63,24,1,4,2,1,0.6404999896636052
63,24,1,4,2,1,0.13664402875484555
63,24,1,4,2,1,0.6962879573979255
63,24,1,4,2,1,0.8796423612967299
63,24,1,4,2,1,1.3812311488705629
63,24,1,4,2,1,0.08134837400717883
63,24,1,4,2,1,1.4137887524748078
63,24,1,4,2,1,0.5845633876219735
63,24,1,4,2,1,0.2040475684037708
63,24,1,4,2,1,0.08944646658089765
63,24,1,4,2,1,0.3100011253045426
63,24,1,4,2,1,0.6819659887138839
63,24,1,4,2,1,1.1827887250396798
63,24,1,4,2,1,1.2607302723828493
63,24,1,4,2,1,1.062032404227325
63,24,1,4,2,1,0.4719815344555569
63,24,1,4,2,1,1.2228284821574429
64,24,1,4,3,0,7.340246799597466e-15
64,24,1,4,3,0,7.122745439492594e-15
64,24,1,4,3,0,7.574800361507389e-16
64,24,1,4,3,0,2.199328906618362e-15
64,24,1,4,3,0,5.271025382692138e-15
64,24,1,4,3,0,2.964399619116251e-15
64,24,1,4,3,0,6.100894042146065e-15
64,24,1,4,3,0,1.0725229100298884e-15
64,24,1,4,3,0,8.049513471616668e-16
64,24,1,4,3,0,7.540636958124684e-16
64,24,1,4,3,0,6.59249558146432e-15
64,24,1,4,3,0,2.0124569771134413e-15
64,24,1,4,3,0,3.001929453484203e-15
64,24,1,4,3,0,1.735992065857907e-16
64,24,1,4,3,0,1.5221376465818083e-15
64,24,1,4,3,0,5.505212110413222e-15
64,24,1,4,3,0,5.140798753614015e-16
64,24,1,4,3,0,1.2937176031415773e-14
64,24,1,4,3,0,8.471088272877776e-15
64,24,1,4,3,0,2.325208652095082e-15
64,24,1,4,3,0,6.301304147888336e-16
64,24,1,4,3,0,5.223270585670533e-16
64,24,1,4,3,0,8.239170200323033e-16
64,24,1,4,3,0,1.0994718925702936e-15
64,24,1,4,3,0,3.842549977429192e-15
64,24,1,4,3,0,1.210093022999145e-15
64,24,1,4,3,0,4.994434971905723e-15
64,24,1,4,3,0,1.4448851070833572e-15
64,24,1,4,3,0,9.188257864581412e-15
64,24,1,4,3,0,2.5070958012454797e-14
64,24,1,4,3,0,2.3792993843713817e-16
64,24,1,4,3,0,1.1274757541613988e-15
64,24,1,4,3,0,1.054266692598566e-16
64,24,1,4,3,0,1.6579143205092592e-15
64,24,1,4,3,0,1.600076947687866e-14
64,24,1,4,3,0,1.7973212559114057e-15
64,24,1,4,3,0,5.849494961420877e-16
64,24,1,4,3,0,3.771389608707483e-15
64,24,1,4,3,0,2.7376931046471255e-15
64,24,1,4,3,0,2.8897365525055273e-15
64,24,1,4,3,0,4.798256690394939e-16
64,24,1,4,3,0,3.339597046135194e-16
64,24,1,4,3,0,8.14839349097226e-16
64,24,1,4,3,0,5.276967088665494e-15
64,24,1,4,3,0,1.882666304729347e-15
64,24,1,4,3,0,6.011192249564483e-15
64,24,1,4,3,0,1.8202119855103643e-15
64,24,1,4,3,0,2.3092541737528226e-15
64,24,1,4,3,0,1.3436025919078905e-14
64,24,1,4,3,0,3.477762948912399e-15
64,24,1,4,3,0,1.4712263092411055e-15
64,24,1,4,3,0,4.975612444500872e-15
64,24,1,4,3,0,3.265765050548584e-14
64,24,1,4,3,0,2.0732057964869318e-15
64,24,1,4,3,0,7.853424313682704e-15
64,24,1,4,3,0,3.5720511933075265e-15
64,24,1,4,3,0,2.0090906021135997e-15
64,24,1,4,3,0,3.7366008925494284e-16
64,24,1,4,3,0,3.725380125888125e-15
64,24,1,4,3,0,1.72884880155678e-14
64,24,1,4,3,1,1.408265880462811
64,24,1,4,3,1,0.17389978970786252
64,24,1,4,3,1,1.3861932153457328
64,24,1,4,3,1,0.5463662716364395
64,24,1,4,3,1,0.36280244447030496
64,24,1,4,3,1,1.1262932424785952
64,24,1,4,3,1,0.5923371212158426
64,24,1,4,3,1,0.20184403217679492
64,24,1,4,3,1,0.2769523607202192
64,24,1,4,3,1,0.15670724778822995
64,24,1,4,3,1,0.9955779898572393
64,24,1,4,3,1,0.767075354840593
64,24,1,4,3,1,0.6014459952638634
64,24,1,4,3,1,0.3172425532720548
64,24,1,4,3,1,0.29313682817924624
64,24,1,4,3,1,0.428155359131731
64,24,1,4,3,1,1.4056180170561519
64,24,1,4,3,1,0.5486822388034811
64,24,1,4,3,1,0.5540123868952949
64,24,1,4,3,1,1.410808651748866
64,24,1,4,3,1,0.5384289127173435
64,24,1,4,3,1,0.3159209598713432
64,24,1,4,3,1,0.3418267672419943
64,24,1,4,3,1,1.1253109287980465
64,24,1,4,3,1,0.8261891251136139
64,24,1,4,3,1,0.21870522369510784
64,24,1,4,3,1,0.5670711647275792
64,24,1,4,3,1,1.2415729923737326
64,24,1,4,3,1,0.5415705710310843
64,24,1,4,3,1,1.2967847098605483
64,24,1,4,3,1,0.6828417720725096
64,24,1,4,3,1,1.4133446198513488
64,24,1,4,3,1,0.06400179649299255
64,24,1,4,3,1,0.093960022715157
64,24,1,4,3,1,0.5164133398939317
64,24,1,4,3,1,0.39000626321274556
64,24,1,4,3,1,0.5885800436386569
64,24,1,4,3,1,1.3287834077603957
64,24,1,4,3,1,0.976310034087466
64,24,1,4,3,1,0.47375469831807826
64,24,1,4,3,1,0.3382968267617383
64,24,1,4,3,1,0.25416747355350355
64,24,1,4,3,1,1.408512517195502
64,24,1,4,3,1,0.5794608796841514
64,24,1,4,3,1,0.4139797893710013
64,24,1,4,3,1,1.0797589126349292
64,24,1,4,3,1,0.41378592089077904
64,24,1,4,3,1,0.7830683171622288
64,24,1,4,3,1,1.1193837282812673
64,24,1,4,3,1,1.172329961560895
64,24,1,4,3,1,0.8747670131337517
64,24,1,4,3,1,1.2700163810285605
64,24,1,4,3,1,1.3948133575502897
64,24,1,4,3,1,1.2740300815553198
64,24,1,4,3,1,0.5091273449928463
64,24,1,4,3,1,0.297151242753678
64,24,1,4,3,1,0.48258586675555826
64,24,1,4,3,1,0.08233133524612199
64,24,1,4,3,1,0.7838790652071926
64,24,1,4,3,1,0.02606160047659349
64,24,1,4,3,1,1.0262157822760578
64,24,1,4,3,1,0.9129339385364665
64,24,1,4,3,1,1.2736966639041147
64,24,1,4,3,1,1.3787862988608406
64,24,1,4,3,1,1.3777997991130477
64,24,1,4,3,1,1.2266580018778666
64,24,1,4,3,1,0.5421547045735099
64,24,1,4,3,1,0.2738662840376497
64,24,1,4,3,1,0.8428078844339787
64,24,1,4,3,1,1.2112597850278215
64,24,1,4,3,1,1.355404501316243
64,24,1,4,3,1,1.259045433912773
64,24,1,4,3,1,1.3772965472128624
64,24,1,4,3,1,0.4087584532636419
64,24,1,4,3,1,0.7582345543339092
64,24,1,4,3,1,0.5503447432072283
64,24,1,4,3,1,0.89284386204709
64,24,1,4,3,1,0.8871854374740874
64,24,1,4,3,1,0.5125688104361518
64,24,1,4,3,1,0.7119630588521717
64,24,1,4,3,1,1.3018080698736938
64,24,1,4,3,1,0.6546048065152448
64,24,1,4,3,1,0.7863681007927263
64,24,1,4,3,1,0.40326328605679795
64,24,1,4,3,1,0.7204809240534928
64,24,1,4,3,1,0.8667929371242655
64,24,1,4,3,1,1.4140745744740992
64,24,1,4,3,1,0.6587358191008728
64,24,1,4,3,1,0.34090130209967817
64,24,1,4,3,1,1.2599787551309707
64,24,1,4,3,1,0.20380600314892502
64,24,1,4,3,1,1.047157855353853
64,24,1,4,3,1,0.45223867835916753
64,24,1,4,3,1,1.3474075594757975
64,24,1,4,3,1,1.214858839323124
64,24,1,4,3,1,1.41369985789073
64,24,1,4,3,1,1.376830786242054
64,24,1,4,3,1,1.4140296725434185
64,24,1,4,3,1,1.4136754051538158
64,24,1,4,3,1,1.3476793940502019
64,24,1,4,3,1,1.350625359597352
64,24,1,4,3,1,1.0536522582772456
64,24,1,4,3,1,1.3182080260322815
64,24,1,4,3,1,1.3648497185779862
64,24,1,4,3,1,1.2200959035096162
64,24,1,4,3,1,1.2939881998508727
64,24,1,4,3,1,1.2763652432336037
64,24,1,4,3,1,0.7139460909817223
64,24,1,4,3,1,0.6655166033907404
64,24,1,4,3,1,0.7025709628742786
64,24,1,4,3,1,0.3936787664221608
64,24,1,4,3,1,0.450323483520953
64,24,1,4,3,1,1.3135691078917455
64,24,1,4,3,1,1.2150452363074737
64,24,1,4,3,1,0.40716988136404736
64,24,1,4,3,1,0.32668058188431526
64,24,1,4,3,1,1.4029752477667703
64,24,1,4,3,1,0.3194474337713999
64,24,1,4,3,1,1.4139887528394242
64,24,1,4,3,1,0.14130048864922976
65,24,1,4,4,0,1.0117119919676249e-15
65,24,1,4,4,0,2.450218453014336e-15
65,24,1,4,4,0,2.802162952355752e-15
65,24,1,4,4,0,1.1498765522151314e-15
65,24,1,4,4,0,1.5171477762010885e-15
65,24,1,4,4,0,4.961730341592881e-16
65,24,1,4,4,0,2.6297361015770804e-16
65,24,1,4,4,0,1.1120173058522265e-15
65,24,1,4,4,0,2.0509003398659313e-15
65,24,1,4,4,0,6.369106724219258e-16
65,24,1,4,4,0,2.2116893094343185e-15
65,24,1,4,4,0,6.745277269022329e-16
65,24,1,4,4,0,4.50086649397099e-16
65,24,1,4,4,0,8.401465697002484e-16
65,24,1,4,4,0,8.559452112598166e-16
65,24,1,4,4,0,8.615620945585869e-16
65,24,1,4,4,0,5.547913813932085e-16
65,24,1,4,4,0,1.6286529281059203e-15
65,24,1,4,4,0,2.9811254529436376e-14
65,24,1,4,4,0,1.5102420982826828e-15
65,24,1,4,4,0,7.813882274319231e-16
65,24,1,4,4,0,1.0263495016375864e-15
65,24,1,4,4,0,4.28395351206975e-16
65,24,1,4,4,0,7.436268078178139e-16
65,24,1,4,4,0,6.905131318834025e-16
65,24,1,4,4,0,8.099094119061724e-16
65,24,1,4,4,0,3.4833316762186195e-15
65,24,1,4,4,0,3.750753538818127e-16
65,24,1,4,4,0,4.1723909426401634e-15
65,24,1,4,4,0,4.178222892439778e-14
65,24,1,4,4,0,3.3368521673963644e-15
65,24,1,4,4,0,6.011135107056777e-16
65,24,1,4,4,0,3.9846880811622886e-16
65,24,1,4,4,0,2.7015297173707933e-15
65,24,1,4,4,0,3.197595518229612e-14
65,24,1,4,4,0,7.936045588014135e-16
65,24,1,4,4,0,6.09747316784637e-16
65,24,1,4,4,0,1.266207635170035e-15
65,24,1,4,4,0,4.034139678761885e-16
65,24,1,4,4,0,1.3459093330875021e-15
65,24,1,4,4,0,7.558224296012675e-16
65,24,1,4,4,0,7.025700007318375e-16
65,24,1,4,4,0,8.119884881777909e-16
65,24,1,4,4,0,5.11463636043477e-15
65,24,1,4,4,0,1.2131835123284303e-15
65,24,1,4,4,0,1.8015244108070403e-14
65,24,1,4,4,0,4.799092705867796e-16
65,24,1,4,4,0,6.856407896590076e-16
65,24,1,4,4,0,1.341649791745993e-15
65,24,1,4,4,0,8.097575223366538e-16
65,24,1,4,4,0,2.7958573747569383e-15
65,24,1,4,4,0,3.29668242472413e-15
65,24,1,4,4,0,1.2940068841265481e-14
65,24,1,4,4,0,6.6774570406346015e-15
65,24,1,4,4,0,3.0527596063957012e-15
65,24,1,4,4,0,7.000718062388244e-16
65,24,1,4,4,0,4.8703997192849e-16
65,24,1,4,4,0,3.075167915674705e-16
65,24,1,4,4,0,3.543851283976185e-16
65,24,1,4,4,0,1.5703740516774085e-16
65,24,1,4,4,1,0.14570363908637354
65,24,1,4,4,1,0.34743531680091017
65,24,1,4,4,1,0.10863906923020497
65,24,1,4,4,1,0.6035400223671618
65,24,1,4,4,1,0.15800139840655003
65,24,1,4,4,1,0.13560476864717375
65,24,1,4,4,1,0.19951174735514057
65,24,1,4,4,1,0.083146879585648
65,24,1,4,4,1,1.379178170793845
65,24,1,4,4,1,0.09375012748964871
65,24,1,4,4,1,0.737837130390839
65,24,1,4,4,1,0.35062790374136427
65,24,1,4,4,1,1.2790729705393176
65,24,1,4,4,1,1.292045896913517
65,24,1,4,4,1,0.7255187174365902
65,24,1,4,4,1,0.9194185790575745
65,24,1,4,4,1,0.9388377290424164
65,24,1,4,4,1,0.7089842078406081
65,24,1,4,4,1,1.1411062267020349
65,24,1,4,4,1,0.9795208056319686
65,24,1,4,4,1,0.41748013192203115
65,24,1,4,4,1,0.2115353327457698
65,24,1,4,4,1,0.7257792494727044
65,24,1,4,4,1,0.4676391230460886
65,24,1,4,4,1,0.4843477740738462
65,24,1,4,4,1,1.3458629920866307
65,24,1,4,4,1,0.3032083587164237
65,24,1,4,4,1,0.7747318799294044
65,24,1,4,4,1,0.7184713441164184
65,24,1,4,4,1,0.721515656536346
65,24,1,4,4,1,0.7553267211107908
65,24,1,4,4,1,0.7191674718366415
65,24,1,4,4,1,0.04965503255771852
65,24,1,4,4,1,0.3262525995866016
65,24,1,4,4,1,0.17897498487466149
65,24,1,4,4,1,0.8352520118865138
65,24,1,4,4,1,0.5267593106001078
65,24,1,4,4,1,0.6929458307456774
65,24,1,4,4,1,1.4100848305767861
65,24,1,4,4,1,1.379206371341511
65,24,1,4,4,1,1.3412103220309977
65,24,1,4,4,1,1.3426206653165331
65,24,1,4,4,1,1.3250704103169442
65,24,1,4,4,1,1.0016623912179092
65,24,1,4,4,1,0.32037896342508065
65,24,1,4,4,1,1.4141782440133952
65,24,1,4,4,1,0.26575843247230724
65,24,1,4,4,1,0.44837235054061997
65,24,1,4,4,1,1.3795589061310918
65,24,1,4,4,1,1.106896850861491
65,24,1,4,4,1,0.7247354233522831
65,24,1,4,4,1,1.372760492953803
65,24,1,4,4,1,1.398361602370167
65,24,1,4,4,1,0.8417607830602776
65,24,1,4,4,1,0.30847201257026324
65,24,1,4,4,1,0.11968022068080125
65,24,1,4,4,1,0.3036213037720177
65,24,1,4,4,1,0.6226226670013822
65,24,1,4,4,1,0.243651453989468
65,24,1,4,4,1,0.18131091054886547
65,24,1,4,4,1,0.1114537574704695
65,24,1,4,4,1,0.3416854379328661
65,24,1,4,4,1,1.1266818769512041
65,24,1,4,4,1,0.20367887849332128
65,24,1,4,4,1,0.42817462471416173
65,24,1,4,4,1,0.09695138281713163
65,24,1,4,4,1,0.7238517866840133
65,24,1,4,4,1,0.2834284577230534
65,24,1,4,4,1,1.3795442497886512
65,24,1,4,4,1,0.7190878121809637
65,24,1,4,4,1,0.9199264906064668
65,24,1,4,4,1,0.8363795130281821
65,24,1,4,4,1,1.3046242054382935
65,24,1,4,4,1,0.801718248524037
65,24,1,4,4,1,0.2869666260334913
65,24,1,4,4,1,0.6642337115196462
65,24,1,4,4,1,1.3693663541829497
65,24,1,4,4,1,0.5153598916331453
65,24,1,4,4,1,0.9792752515035367
65,24,1,4,4,1,0.6782580116777229
65,24,1,4,4,1,1.3610995533590293
65,24,1,4,4,1,1.3594825819468055
65,24,1,4,4,1,1.0180285471626849
65,24,1,4,4,1,0.5013172344659109
65,24,1,4,4,1,1.2463848852128756
65,24,1,4,4,1,1.381424833648768
65,24,1,4,4,1,0.6749586635555678
65,24,1,4,4,1,0.5964184168113279
65,24,1,4,4,1,1.157411589188271
65,24,1,4,4,1,0.9199058922096999
65,24,1,4,4,1,0.6808507123970758
65,24,1,4,4,1,1.217323284577566
65,24,1,4,4,1,0.36135224451103604
65,24,1,4,4,1,0.3324125843574679
65,24,1,4,4,1,0.04708341911142009
65,24,1,4,4,1,1.1248813095817043
65,24,1,4,4,1,0.8302224819265316
65,24,1,4,4,1,1.4101536194626536
65,24,1,4,4,1,1.3656893070621863
65,24,1,4,4,1,1.023957329972107
65,24,1,4,4,1,1.318164936538186
65,24,1,4,4,1,1.021191268435761
65,24,1,4,4,1,1.3667617378830368
65,24,1,4,4,1,1.3029194569831455
65,24,1,4,4,1,1.390949388787842
65,24,1,4,4,1,1.2338144555602564
65,24,1,4,4,1,0.4639375005111537
65,24,1,4,4,1,0.9211634677954998
65,24,1,4,4,1,1.3507326039278997
65,24,1,4,4,1,0.8784876011223669
65,24,1,4,4,1,1.4139353990391783
65,24,1,4,4,1,1.403032731136945
65,24,1,4,4,1,1.4086547935227067
65,24,1,4,4,1,0.7807549098165065
65,24,1,4,4,1,0.17944946514435645
65,24,1,4,4,1,0.46791676797705706
65,24,1,4,4,1,0.5427509241300911
65,24,1,4,4,1,0.6410266821387489
65,24,1,4,4,1,0.23434543420828174
65,24,1,4,4,1,0.11789569000548383
66,24,1,5,2,0,2.484821327444362e-16
66,24,1,5,2,0,1.879247590300574e-15
66,24,1,5,2,0,4.0119426707488804e-15
66,24,1,5,2,0,8.245108806315428e-16
66,24,1,5,2,0,3.3325836747466984e-16
66,24,1,5,2,0,1.5516214808377207e-15
66,24,1,5,2,0,1.6284676416376705e-17
66,24,1,5,2,0,9.016807831548429e-17
66,24,1,5,2,0,5.836114828983062e-16
66,24,1,5,2,0,6.938255448905528e-16
66,24,1,5,2,0,1.130853154570609e-15
66,24,1,5,2,0,9.017184359238676e-16
66,24,1,5,2,0,5.304723059482247e-16
66,24,1,5,2,0,7.204528139101879e-16
66,24,1,5,2,0,1.3756481618463516e-16
66,24,1,5,2,0,1.0468381558961707e-16
66,24,1,5,2,0,8.584401914338629e-15
66,24,1,5,2,0,2.511450374799516e-16
66,24,1,5,2,0,3.3278868126587624e-16
66,24,1,5,2,0,4.1913348892494226e-17
66,24,1,5,2,0,4.251659040079106e-16
66,24,1,5,2,0,6.595181290266139e-15
66,24,1,5,2,0,6.188620640787661e-15
66,24,1,5,2,0,4.271121431786642e-15
66,24,1,5,2,0,6.968051632298245e-16
66,24,1,5,2,0,2.3528455968287507e-15
66,24,1,5,2,0,3.3538411419935897e-16
66,24,1,5,2,0,1.4319012103283665e-15
66,24,1,5,2,0,3.354565703374245e-16
66,24,1,5,2,0,6.052283936891125e-15
66,24,1,5,2,0,1.4070268207892928e-16
66,24,1,5,2,0,1.0452656651360016e-16
66,24,1,5,2,0,9.376429239004922e-17
66,24,1,5,2,0,1.923721561114556e-16
66,24,1,5,2,0,2.0486465647407994e-17
66,24,1,5,2,0,5.433258840448259e-16
66,24,1,5,2,0,8.098696393669663e-16
66,24,1,5,2,0,7.131263072305396e-17
66,24,1,5,2,0,1.2965475134772863e-16
66,24,1,5,2,0,2.8802330427254317e-15
66,24,1,5,2,0,4.974872019279654e-15
66,24,1,5,2,0,5.082519066008533e-16
66,24,1,5,2,0,4.758395269412519e-16
66,24,1,5,2,0,3.2126627543122753e-15
66,24,1,5,2,0,4.687565292577611e-16
66,24,1,5,2,0,2.59352117532067e-16
66,24,1,5,2,0,3.6527983206883567e-16
66,24,1,5,2,0,7.032057641342189e-17
66,24,1,5,2,0,1.8050872028886647e-15
66,24,1,5,2,0,2.037069268615094e-15
66,24,1,5,2,0,1.0141150359803312e-15
66,24,1,5,2,0,3.0085466011097305e-16
66,24,1,5,2,0,6.74159235520738e-16
66,24,1,5,2,0,5.6424073251545416e-15
66,24,1,5,2,0,4.372609345036866e-15
66,24,1,5,2,0,1.651798870118129e-17
66,24,1,5,2,0,2.9169714879032165e-16
66,24,1,5,2,0,2.24282821860646e-16
66,24,1,5,2,0,5.367457426604705e-15
66,24,1,5,2,0,2.245712547134029e-14
66,24,1,5,2,1,1.4111858133256705
66,24,1,5,2,1,1.191819771712125
66,24,1,5,2,1,0.7419984097346385
66,24,1,5,2,1,1.0022936709474752
66,24,1,5,2,1,1.3440739632752718
66,24,1,5,2,1,1.3502455637886455
66,24,1,5,2,1,0.3747571341255787
66,24,1,5,2,1,0.04674366140657645
66,24,1,5,2,1,0.23508692133144046
66,24,1,5,2,1,0.21681775742084405
66,24,1,5,2,1,0.0990383773350465
66,24,1,5,2,1,1.2632845336014356
66,24,1,5,2,1,0.9411944598053649
66,24,1,5,2,1,1.054426823873809
66,24,1,5,2,1,0.5988448883038772
66,24,1,5,2,1,0.27568713677030343
66,24,1,5,2,1,1.4142135036314314
66,24,1,5,2,1,0.3225760727602308
66,24,1,5,2,1,0.20390425985533753
66,24,1,5,2,1,0.10806372302419753
66,24,1,5,2,1,0.1083979478385489
66,24,1,5,2,1,0.8771914925662382
66,24,1,5,2,1,0.48919583767510566
66,24,1,5,2,1,1.2059834693582612
66,24,1,5,2,1,0.8329600239873317
66,24,1,5,2,1,1.144611104911263
66,24,1,5,2,1,0.7950930474099269
66,24,1,5,2,1,1.3327586913604341
66,24,1,5,2,1,1.2297354443592434
66,24,1,5,2,1,0.6317154836685999
66,24,1,5,2,1,1.1306993540778294
66,24,1,5,2,1,0.15118549730720346
66,24,1,5,2,1,0.045549473578326484
66,24,1,5,2,1,0.7845880171263535
66,24,1,5,2,1,0.13655315787197222
66,24,1,5,2,1,1.2881959887309435
66,24,1,5,2,1,1.3710107627134112
66,24,1,5,2,1,0.9747602626662558
66,24,1,5,2,1,1.2519904026865458
66,24,1,5,2,1,0.8406827232647696
66,24,1,5,2,1,0.2068153366587929
66,24,1,5,2,1,0.14582442665373782
66,24,1,5,2,1,0.9221033737995757
66,24,1,5,2,1,0.567034069522016
66,24,1,5,2,1,0.02257208591844333
66,24,1,5,2,1,0.34184870759997615
66,24,1,5,2,1,0.7417112209406171
66,24,1,5,2,1,0.15260387538889697
66,24,1,5,2,1,0.46088696471314006
66,24,1,5,2,1,0.31088913845822086
66,24,1,5,2,1,1.3596641671147265
66,24,1,5,2,1,1.3729611482622532
66,24,1,5,2,1,1.3464503889337038
66,24,1,5,2,1,1.3540283569976161
66,24,1,5,2,1,1.2600082104499566
66,24,1,5,2,1,0.09601075899259558
66,24,1,5,2,1,0.8351450571522169
66,24,1,5,2,1,0.23677956487761562
66,24,1,5,2,1,0.4035845979347962
66,24,1,5,2,1,1.4082355931745532
66,24,1,5,2,1,1.0832551429312438
66,24,1,5,2,1,1.3321705192439648
66,24,1,5,2,1,1.376572344272448
66,24,1,5,2,1,1.4063857595818672
66,24,1,5,2,1,1.0580916243996745
66,24,1,5,2,1,1.4129614766778726
66,24,1,5,2,1,0.7427252645909275
66,24,1,5,2,1,0.6140081991112173
66,24,1,5,2,1,1.2883283680607942
66,24,1,5,2,1,0.4499083446463092
66,24,1,5,2,1,0.12501681009795268
66,24,1,5,2,1,1.392953225295232
66,24,1,5,2,1,0.25701111815552097
66,24,1,5,2,1,1.2639910447675016
66,24,1,5,2,1,1.336297832519441
66,24,1,5,2,1,0.3238249111278037
66,24,1,5,2,1,1.2228335685820089
66,24,1,5,2,1,0.26394509122063564
66,24,1,5,2,1,0.05890131455292443
66,24,1,5,2,1,0.604874685823926
66,24,1,5,2,1,0.04047095193440593
66,24,1,5,2,1,0.1396615539405925
66,24,1,5,2,1,0.2433266805817315
66,24,1,5,2,1,0.3460404289608458
66,24,1,5,2,1,0.0788657494625601
66,24,1,5,2,1,1.048147786485423
66,24,1,5,2,1,0.07134888010647925
66,24,1,5,2,1,1.2829661519281685
66,24,1,5,2,1,0.8025934414879861
66,24,1,5,2,1,1.4130011673619012
66,24,1,5,2,1,0.3829556959823665
66,24,1,5,2,1,0.4169699908562563
66,24,1,5,2,1,1.4131017117832327
66,24,1,5,2,1,0.9994195606536576
66,24,1,5,2,1,0.49193744159244185
66,24,1,5,2,1,1.2686524183930448
66,24,1,5,2,1,1.4030127687411
66,24,1,5,2,1,1.1709625960941792
66,24,1,5,2,1,0.8082908263466048
66,24,1,5,2,1,0.4739438514365162
66,24,1,5,2,1,0.27591135089865026
66,24,1,5,2,1,0.7663714105430489
66,24,1,5,2,1,0.8948292970189197
66,24,1,5,2,1,0.5019247026070438
66,24,1,5,2,1,0.08975344648408393
66,24,1,5,2,1,0.35052421011307994
66,24,1,5,2,1,0.5131612077160943
66,24,1,5,2,1,0.12167040400631533
66,24,1,5,2,1,0.2138291548011699
66,24,1,5,2,1,0.39659854248457804
66,24,1,5,2,1,1.1278024782603058
66,24,1,5,2,1,0.5719236677621123
66,24,1,5,2,1,0.7199353112535272
66,24,1,5,2,1,0.9442798650720214
66,24,1,5,2,1,0.18176096649048262
66,24,1,5,2,1,0.18406286841731653
66,24,1,5,2,1,1.3992918509716306
66,24,1,5,2,1,0.14060353319631785
66,24,1,5,2,1,0.70579102944139
66,24,1,5,2,1,0.6054301946485732
67,24,1,5,3,0,1.5101061415305216e-14
67,24,1,5,3,0,1.3691029525557835e-15
67,24,1,5,3,0,2.4428095228174696e-16
67,24,1,5,3,0,8.577871079378239e-16
67,24,1,5,3,0,1.874874266404416e-15
67,24,1,5,3,0,6.6250808218404454e-15
67,24,1,5,3,0,5.865703714797752e-17
67,24,1,5,3,0,3.1827199434882636e-16
67,24,1,5,3,0,2.0930825834528274e-16
67,24,1,5,3,0,1.9475504876879408e-16
67,24,1,5,3,0,3.8990454780234475e-16
67,24,1,5,3,0,1.2877005023377397e-15
67,24,1,5,3,0,1.9116951010708708e-15
67,24,1,5,3,0,2.3423724618144413e-16
67,24,1,5,3,0,1.1115620812831786e-15
67,24,1,5,3,0,1.3926975175097777e-15
67,24,1,5,3,0,7.691205661558047e-16
67,24,1,5,3,0,2.509844322837604e-15
67,24,1,5,3,0,7.478367563078248e-15
67,24,1,5,3,0,4.495616793924487e-16
67,24,1,5,3,0,4.135040882685205e-15
67,24,1,5,3,0,4.566319372097141e-15
67,24,1,5,3,0,3.8655328406155e-14
67,24,1,5,3,0,2.6019858160056687e-14
67,24,1,5,3,0,1.8417176506275716e-14
67,24,1,5,3,0,2.949543222865728e-16
67,24,1,5,3,0,8.372527703537377e-16
67,24,1,5,3,0,7.853044710139283e-15
67,24,1,5,3,0,6.664852660278684e-16
67,24,1,5,3,0,8.646954129651269e-14
67,24,1,5,3,0,6.382065193086348e-16
67,24,1,5,3,0,6.936317835381785e-16
67,24,1,5,3,0,1.0761266964025704e-16
67,24,1,5,3,0,7.57115677468098e-16
67,24,1,5,3,0,2.557564779541745e-15
67,24,1,5,3,0,2.0950504108863384e-15
67,24,1,5,3,0,4.2982631655427193e-16
67,24,1,5,3,0,1.8251034920546215e-15
67,24,1,5,3,0,2.7925539064041054e-15
67,24,1,5,3,0,3.043437443081078e-14
67,24,1,5,3,0,2.3939712681575458e-14
67,24,1,5,3,0,1.8949844940702086e-15
67,24,1,5,3,0,3.4336173019693645e-15
67,24,1,5,3,0,3.4894417154537925e-15
67,24,1,5,3,0,5.8731934381870656e-15
67,24,1,5,3,0,9.313937483246046e-15
67,24,1,5,3,0,1.364067804802392e-15
67,24,1,5,3,0,1.3020963493429302e-15
67,24,1,5,3,0,1.4850638465205903e-15
67,24,1,5,3,0,1.4635072444984233e-14
67,24,1,5,3,0,7.470987287713517e-16
67,24,1,5,3,0,3.0666465346622394e-16
67,24,1,5,3,0,7.090383046598763e-16
67,24,1,5,3,0,7.06467320330072e-15
67,24,1,5,3,0,5.012570996525483e-15
67,24,1,5,3,0,6.360865785083361e-16
67,24,1,5,3,0,2.0105616369895736e-15
67,24,1,5,3,0,2.6741131931495552e-14
67,24,1,5,3,0,2.574456036143932e-15
67,24,1,5,3,0,9.755746841540224e-14
67,24,1,5,3,1,1.0660269682398293
67,24,1,5,3,1,0.8049225628576767
67,24,1,5,3,1,1.1097615540212773
67,24,1,5,3,1,0.770029168232959
67,24,1,5,3,1,1.2049258074455933
67,24,1,5,3,1,0.73725943514244
67,24,1,5,3,1,1.4099036050626423
67,24,1,5,3,1,0.6864777464864086
67,24,1,5,3,1,0.9147598956952577
67,24,1,5,3,1,0.621898050446346
67,24,1,5,3,1,0.6146741846712175
67,24,1,5,3,1,1.0162343656024966
67,24,1,5,3,1,0.723110540337714
67,24,1,5,3,1,0.4211442504290185
67,24,1,5,3,1,1.3458311083415713
67,24,1,5,3,1,0.4775938864211168
67,24,1,5,3,1,0.42606090583144146
67,24,1,5,3,1,0.8094433319857667
67,24,1,5,3,1,0.3309513185770696
67,24,1,5,3,1,0.7591125148290306
67,24,1,5,3,1,0.5295011359708348
67,24,1,5,3,1,1.0011076884912498
67,24,1,5,3,1,0.9684365257890432
67,24,1,5,3,1,0.7647870639078044
67,24,1,5,3,1,1.3740909998912894
67,24,1,5,3,1,1.2792948256395802
67,24,1,5,3,1,0.07492618188893647
67,24,1,5,3,1,1.3015376711706252
67,24,1,5,3,1,0.4869039181949265
67,24,1,5,3,1,1.4084819380518268
67,24,1,5,3,1,1.1475563038088175
67,24,1,5,3,1,0.28183722684955986
67,24,1,5,3,1,0.548441901199367
67,24,1,5,3,1,0.47282094555217946
67,24,1,5,3,1,1.1481470915193992
67,24,1,5,3,1,0.5900181240833039
67,24,1,5,3,1,1.3793251394501906
67,24,1,5,3,1,0.6472670875060877
67,24,1,5,3,1,0.4994216374231201
67,24,1,5,3,1,1.242154578836714
67,24,1,5,3,1,0.6401718542473352
67,24,1,5,3,1,0.7696325325061099
67,24,1,5,3,1,1.2433545732101712
67,24,1,5,3,1,1.2468776935707964
67,24,1,5,3,1,1.1604151843011261
67,24,1,5,3,1,1.1698980650922104
67,24,1,5,3,1,0.3012791317598026
67,24,1,5,3,1,0.41402308704464935
67,24,1,5,3,1,1.3164928563793583
67,24,1,5,3,1,0.8102649898985103
67,24,1,5,3,1,0.05028414761740228
67,24,1,5,3,1,0.05301802131011815
67,24,1,5,3,1,0.3458409332242076
67,24,1,5,3,1,1.2469148081877859
67,24,1,5,3,1,1.116688774117016
67,24,1,5,3,1,1.241672659694125
67,24,1,5,3,1,0.5285194334673301
67,24,1,5,3,1,0.37112094233465776
67,24,1,5,3,1,0.5169583193056269
67,24,1,5,3,1,0.5368287050529236
67,24,1,5,3,1,0.8611327241852481
67,24,1,5,3,1,0.35209635186332244
67,24,1,5,3,1,1.388833276795327
67,24,1,5,3,1,0.8506000745973116
67,24,1,5,3,1,1.4058349201804832
67,24,1,5,3,1,0.6003298763699119
67,24,1,5,3,1,1.3489564701966992
67,24,1,5,3,1,1.3234273333970616
67,24,1,5,3,1,0.4789775782325611
67,24,1,5,3,1,1.3859211041825408
67,24,1,5,3,1,0.4347037141376635
67,24,1,5,3,1,0.8345896852090738
67,24,1,5,3,1,0.7011848227016042
67,24,1,5,3,1,0.37202558258495727
67,24,1,5,3,1,1.0646901505250963
67,24,1,5,3,1,1.3437545577840317
67,24,1,5,3,1,0.6876293292979926
67,24,1,5,3,1,0.4803120354261782
67,24,1,5,3,1,1.4131969959602058
67,24,1,5,3,1,0.776201587752442
67,24,1,5,3,1,0.44724448192779026
67,24,1,5,3,1,0.6841056862574064
67,24,1,5,3,1,0.8754208391565772
67,24,1,5,3,1,0.5845253542634665
67,24,1,5,3,1,1.0906278985479052
67,24,1,5,3,1,0.7351501728383112
67,24,1,5,3,1,0.7023455460304999
67,24,1,5,3,1,1.412475480395621
67,24,1,5,3,1,0.7964523912338868
67,24,1,5,3,1,0.8179834203005527
67,24,1,5,3,1,1.1890630296403906
67,24,1,5,3,1,1.39707499727426
67,24,1,5,3,1,0.7308922539589804
67,24,1,5,3,1,1.3085452855930568
67,24,1,5,3,1,1.2695940220538662
67,24,1,5,3,1,0.7831725793215738
67,24,1,5,3,1,0.42505344164650305
67,24,1,5,3,1,0.5420267212757617
67,24,1,5,3,1,0.5003343621825731
67,24,1,5,3,1,1.3306519992041774
67,24,1,5,3,1,0.39649717196244255
67,24,1,5,3,1,0.37863458355440505
67,24,1,5,3,1,0.7063801320613444
67,24,1,5,3,1,1.3754262395869075
67,24,1,5,3,1,1.4074348026757544
67,24,1,5,3,1,0.10025135256037167
67,24,1,5,3,1,0.45256378656127766
67,24,1,5,3,1,0.37057113502884076
67,24,1,5,3,1,1.118036176169911
67,24,1,5,3,1,0.8532672758373235
67,24,1,5,3,1,0.4787740787274733
67,24,1,5,3,1,0.8351669813619507
67,24,1,5,3,1,1.4104296372330198
67,24,1,5,3,1,0.148990623650346
67,24,1,5,3,1,1.1684643422772079
67,24,1,5,3,1,1.247066824108635
67,24,1,5,3,1,0.5859483623673015
67,24,1,5,3,1,0.5026741829772258
67,24,1,5,3,1,1.0349580644675127
67,24,1,5,3,1,0.5146094815479463
68,24,1,5,5,0,6.375507357917907e-16
68,24,1,5,5,0,5.656965787446417e-16
68,24,1,5,5,0,3.0894549684205526e-15
68,24,1,5,5,0,8.525209628141701e-16
68,24,1,5,5,0,1.4996862654063918e-15
68,24,1,5,5,0,7.677353022003139e-16
68,24,1,5,5,0,6.507436592669495e-16
68,24,1,5,5,0,1.1778292751267835e-15
68,24,1,5,5,0,7.825985456940927e-16
68,24,1,5,5,0,7.796136374314832e-16
68,24,1,5,5,0,3.511341264615957e-15
68,24,1,5,5,0,5.400895172342106e-16
68,24,1,5,5,0,1.6347282483394827e-15
68,24,1,5,5,0,6.645513430777221e-16
68,24,1,5,5,0,1.89109788106402e-16
68,24,1,5,5,0,2.5397968044138477e-15
68,24,1,5,5,0,4.0604064626634886e-15
68,24,1,5,5,0,1.2317943899090227e-15
68,24,1,5,5,0,9.94126164106469e-15
68,24,1,5,5,0,1.1926227177758277e-15
68,24,1,5,5,0,2.3522357736959618e-15
68,24,1,5,5,0,6.721712049959637e-16
68,24,1,5,5,0,3.5169181186066657e-15
68,24,1,5,5,0,1.3437359921512735e-15
68,24,1,5,5,0,1.4948826276359468e-15
68,24,1,5,5,0,1.4308418420852235e-15
68,24,1,5,5,0,2.2794921404844916e-14
68,24,1,5,5,0,4.894050029175236e-15
68,24,1,5,5,0,2.3371382702381274e-15
68,24,1,5,5,0,5.865568573613161e-14
68,24,1,5,5,0,2.390385662015377e-16
68,24,1,5,5,0,6.99235707455287e-16
68,24,1,5,5,0,1.4682115959336725e-15
68,24,1,5,5,0,2.230387895952155e-15
68,24,1,5,5,0,6.916850668439533e-15
68,24,1,5,5,0,9.702486827844076e-16
68,24,1,5,5,0,8.751539136525715e-16
68,24,1,5,5,0,9.781949554221405e-16
68,24,1,5,5,0,1.5253679093603833e-15
68,24,1,5,5,0,5.0379580302578036e-15
68,24,1,5,5,0,2.5714892642825882e-15
68,24,1,5,5,0,1.4699875323649213e-15
68,24,1,5,5,0,5.823497304944532e-16
68,24,1,5,5,0,2.5359325457954586e-15
68,24,1,5,5,0,4.498290673164789e-15
68,24,1,5,5,0,8.105167861462834e-15
68,24,1,5,5,0,2.7164978734642703e-15
68,24,1,5,5,0,1.0471224373324742e-15
68,24,1,5,5,0,9.586544040105544e-16
68,24,1,5,5,0,5.863553102411207e-16
68,24,1,5,5,0,1.895249453774207e-15
68,24,1,5,5,0,3.0458407259842894e-15
68,24,1,5,5,0,2.111951699205811e-15
68,24,1,5,5,0,1.2817559613867122e-14
68,24,1,5,5,0,2.7007356799950856e-14
68,24,1,5,5,0,1.9014298656306827e-16
68,24,1,5,5,0,2.687109453692495e-16
68,24,1,5,5,0,1.1337167918755095e-16
68,24,1,5,5,0,2.642441322951743e-16
68,24,1,5,5,0,5.551607273753551e-17
68,24,1,5,5,1,0.7703535653629836
68,24,1,5,5,1,0.4700530311821594
68,24,1,5,5,1,0.5285330753499239
68,24,1,5,5,1,0.6557664398118569
68,24,1,5,5,1,0.48881577779111185
68,24,1,5,5,1,0.5319066524712354
68,24,1,5,5,1,0.4617830491072856
68,24,1,5,5,1,0.5429461858019813
68,24,1,5,5,1,0.199924402715973
68,24,1,5,5,1,0.6213302822698352
68,24,1,5,5,1,0.48163002547978934
68,24,1,5,5,1,1.0790232094761476
68,24,1,5,5,1,1.1982494515521984
68,24,1,5,5,1,0.4271969572549581
68,24,1,5,5,1,0.5752979747335069
68,24,1,5,5,1,0.32356552786088616
68,24,1,5,5,1,0.38109631318654164
68,24,1,5,5,1,0.7905500635640146
68,24,1,5,5,1,0.216390551388867
68,24,1,5,5,1,0.5344085185325557
68,24,1,5,5,1,1.4062367385049899
68,24,1,5,5,1,0.7542159938147078
68,24,1,5,5,1,1.3003276229736624
68,24,1,5,5,1,1.0958404365590553
68,24,1,5,5,1,0.7103479785448873
68,24,1,5,5,1,1.3395323745795085
68,24,1,5,5,1,1.2360786050366561
68,24,1,5,5,1,0.5251515200965301
68,24,1,5,5,1,0.7302160091803008
68,24,1,5,5,1,0.38085627240534065
68,24,1,5,5,1,0.3966184458200304
68,24,1,5,5,1,0.20550056276268594
68,24,1,5,5,1,0.5679239792633
68,24,1,5,5,1,0.6148769148803458
68,24,1,5,5,1,0.8164325270385058
68,24,1,5,5,1,0.2589926370264639
68,24,1,5,5,1,1.155761711616462
68,24,1,5,5,1,0.8626515324072349
68,24,1,5,5,1,0.966930878730395
68,24,1,5,5,1,1.3676957148889934
68,24,1,5,5,1,0.9099983351279121
68,24,1,5,5,1,0.8419427542221705
68,24,1,5,5,1,0.4057939545889888
68,24,1,5,5,1,1.2106152929290392
68,24,1,5,5,1,0.6082601433154957
68,24,1,5,5,1,0.4500917895904359
68,24,1,5,5,1,0.3838715378336994
68,24,1,5,5,1,0.7110434800775783
68,24,1,5,5,1,1.3359119737456107
68,24,1,5,5,1,1.4033632600138162
68,24,1,5,5,1,0.9580622164522072
68,24,1,5,5,1,0.5613729521318006
68,24,1,5,5,1,0.5513685094856721
68,24,1,5,5,1,1.3447475931686825
68,24,1,5,5,1,0.42045466237407475
68,24,1,5,5,1,1.2454143507592716
68,24,1,5,5,1,1.0688098196205011
68,24,1,5,5,1,0.9434092238662344
68,24,1,5,5,1,0.21403097744591876
68,24,1,5,5,1,0.16628472748594592
68,24,1,5,5,1,1.316735294684726
68,24,1,5,5,1,0.9983663741850327
68,24,1,5,5,1,0.5800491769040925
68,24,1,5,5,1,1.4086655943170339
68,24,1,5,5,1,0.5919624167480044
68,24,1,5,5,1,0.7578959130573374
68,24,1,5,5,1,1.1723054125024341
68,24,1,5,5,1,0.8243879686636262
68,24,1,5,5,1,0.7356520047884025
68,24,1,5,5,1,0.7171412170745874
68,24,1,5,5,1,0.25385121970566554
68,24,1,5,5,1,1.0842598496042442
68,24,1,5,5,1,1.409582761678075
68,24,1,5,5,1,0.8053056322006928
68,24,1,5,5,1,1.412388556624425
68,24,1,5,5,1,1.3673575316878182
68,24,1,5,5,1,1.4096858466564826
68,24,1,5,5,1,0.5727010697852593
68,24,1,5,5,1,0.465905074359395
68,24,1,5,5,1,0.9075387303912997
68,24,1,5,5,1,1.1144366609332783
68,24,1,5,5,1,1.2358493169641105
68,24,1,5,5,1,0.6241906366231426
68,24,1,5,5,1,0.5787184650549537
68,24,1,5,5,1,0.7587989534625488
68,24,1,5,5,1,0.45421803670005484
68,24,1,5,5,1,1.3307370893277077
68,24,1,5,5,1,0.8063016137760889
68,24,1,5,5,1,0.5844066629157677
68,24,1,5,5,1,0.5404619101508613
68,24,1,5,5,1,1.1977816071309628
68,24,1,5,5,1,0.7104335195316871
68,24,1,5,5,1,1.0713335531664199
68,24,1,5,5,1,0.9428055734061107
68,24,1,5,5,1,1.4130040945421114
68,24,1,5,5,1,1.1380727014049612
68,24,1,5,5,1,0.9606999302593716
68,24,1,5,5,1,0.7243596342711895
68,24,1,5,5,1,1.2362473626698554
68,24,1,5,5,1,1.4124215951576544
68,24,1,5,5,1,0.7519231045685807
68,24,1,5,5,1,0.3431180883533455
68,24,1,5,5,1,0.6904149925159886
68,24,1,5,5,1,1.365811748918851
68,24,1,5,5,1,0.5519503267515871
68,24,1,5,5,1,0.32370817895672116
68,24,1,5,5,1,1.0331915326106913
68,24,1,5,5,1,0.3104310377258663
68,24,1,5,5,1,1.1010964742409886
68,24,1,5,5,1,1.0697674405026647
68,24,1,5,5,1,1.269572053769295
68,24,1,5,5,1,1.413460605608385
68,24,1,5,5,1,1.3008295131085135
68,24,1,5,5,1,1.2668575255894359
68,24,1,5,5,1,0.4314754167913757
68,24,1,5,5,1,1.3850674715010354
68,24,1,5,5,1,1.3366209705816547
68,24,1,5,5,1,1.3079465717872896
68,24,1,5,5,1,0.24407963880870165
68,24,1,5,5,1,0.15319729896016523
69,24,1,6,2,0,1.9272931801406187e-14
69,24,1,6,2,0,4.075762299116519e-15
69,24,1,6,2,0,4.676377073228816e-15
69,24,1,6,2,0,1.5620440501327934e-15
69,24,1,6,2,0,6.560168581239733e-15
69,24,1,6,2,0,1.6553199592932611e-15
69,24,1,6,2,0,4.783415893117171e-15
69,24,1,6,2,0,2.689680273405755e-16
69,24,1,6,2,0,5.965335925611035e-17
69,24,1,6,2,0,6.153125774687758e-16
69,24,1,6,2,0,1.921579207202331e-15
69,24,1,6,2,0,7.713432979033372e-16
69,24,1,6,2,0,3.3485933001502254e-14
69,24,1,6,2,0,4.791645455810477e-16
69,24,1,6,2,0,4.52540524747675e-16
69,24,1,6,2,0,8.417303683116695e-17
69,24,1,6,2,0,2.2199378696163055e-16
69,24,1,6,2,0,3.790172079180599e-15
69,24,1,6,2,0,2.367137392896714e-14
69,24,1,6,2,0,4.924069133299753e-17
69,24,1,6,2,0,2.2812753652602254e-15
69,24,1,6,2,0,5.988323455856293e-15
69,24,1,6,2,0,1.2788967713309606e-14
69,24,1,6,2,0,6.322906796745849e-15
69,24,1,6,2,0,3.781599493177281e-15
69,24,1,6,2,0,8.945148532205808e-16
69,24,1,6,2,0,1.4422755648527028e-15
69,24,1,6,2,0,7.298247073462605e-16
69,24,1,6,2,0,4.568783791089073e-16
69,24,1,6,2,0,5.788916185867391e-13
69,24,1,6,2,0,1.2422068277612434e-15
69,24,1,6,2,0,8.22893215753806e-16
69,24,1,6,2,0,7.153009490259667e-16
69,24,1,6,2,0,1.5943534291827576e-15
69,24,1,6,2,0,3.063665416351718e-14
69,24,1,6,2,0,2.1428903986407654e-15
69,24,1,6,2,0,7.900188968654921e-16
69,24,1,6,2,0,1.4411031405204302e-15
69,24,1,6,2,0,9.102873661673184e-16
69,24,1,6,2,0,1.1322965551469475e-14
69,24,1,6,2,0,5.151740769638349e-15
69,24,1,6,2,0,6.184271832821649e-17
69,24,1,6,2,0,2.215664753220609e-16
69,24,1,6,2,0,4.744462650042021e-16
69,24,1,6,2,0,1.6782172050133976e-15
69,24,1,6,2,0,9.707034762784322e-14
69,24,1,6,2,0,2.909298084125596e-15
69,24,1,6,2,0,1.6585355444596206e-15
69,24,1,6,2,0,2.9202424087471006e-16
69,24,1,6,2,0,6.0649564287894635e-15
69,24,1,6,2,0,2.5085605191091936e-15
69,24,1,6,2,0,2.1759007099513415e-15
69,24,1,6,2,0,5.304510210476457e-15
69,24,1,6,2,0,4.560370333414935e-15
69,24,1,6,2,0,3.5586880976390084e-14
69,24,1,6,2,0,2.6155894167722554e-15
69,24,1,6,2,0,4.565721016520804e-16
69,24,1,6,2,0,4.379945166110588e-16
69,24,1,6,2,0,1.3734378795548686e-14
69,24,1,6,2,0,1.2757184171816814e-14
69,24,1,6,2,1,1.315624468623657
69,24,1,6,2,1,0.3633304269291035
69,24,1,6,2,1,0.6452220238946307
69,24,1,6,2,1,0.28204038507372947
69,24,1,6,2,1,0.5044105541953068
69,24,1,6,2,1,1.1319752415464037
69,24,1,6,2,1,1.0865433391526975
69,24,1,6,2,1,0.23715184071060613
69,24,1,6,2,1,0.36324284594088235
69,24,1,6,2,1,0.16209779687622178
69,24,1,6,2,1,0.7685708188272588
69,24,1,6,2,1,0.09637673090215214
69,24,1,6,2,1,1.1244988385153478
69,24,1,6,2,1,0.7231633610530225
69,24,1,6,2,1,0.360628247587655
69,24,1,6,2,1,0.48041846023240187
69,24,1,6,2,1,0.3269791486746841
69,24,1,6,2,1,0.4146838992154896
69,24,1,6,2,1,1.1631114984210733
69,24,1,6,2,1,0.22651384461992274
69,24,1,6,2,1,0.4078633702135672
69,24,1,6,2,1,0.04495433181982996
69,24,1,6,2,1,0.4381817609955849
69,24,1,6,2,1,0.5108753360924331
69,24,1,6,2,1,0.1575597978431716
69,24,1,6,2,1,0.5239941037043381
69,24,1,6,2,1,0.9887217229978923
69,24,1,6,2,1,0.9549666926912503
69,24,1,6,2,1,0.12401043095186115
69,24,1,6,2,1,1.236375127314958
69,24,1,6,2,1,0.21285462741773226
69,24,1,6,2,1,0.9804559466988553
69,24,1,6,2,1,0.19609896706601124
69,24,1,6,2,1,0.14201990715110546
69,24,1,6,2,1,1.3941039890863278
69,24,1,6,2,1,1.4113801647127733
69,24,1,6,2,1,0.2751927620740831
69,24,1,6,2,1,0.31313034312077026
69,24,1,6,2,1,0.2767320775376958
69,24,1,6,2,1,1.1705705706793545
69,24,1,6,2,1,0.21153638449731357
69,24,1,6,2,1,0.1428341221515583
69,24,1,6,2,1,1.3511868442354114
69,24,1,6,2,1,0.9696840931932688
69,24,1,6,2,1,0.6522383956922165
69,24,1,6,2,1,0.9984405852345369
69,24,1,6,2,1,1.2858355884566979
69,24,1,6,2,1,0.5875651830133924
69,24,1,6,2,1,1.222019287901567
69,24,1,6,2,1,1.4127762491861346
69,24,1,6,2,1,0.19874027825757032
69,24,1,6,2,1,1.057307327600807
69,24,1,6,2,1,1.4080335487606808
69,24,1,6,2,1,0.42461618308131205
69,24,1,6,2,1,0.1159436153558677
69,24,1,6,2,1,0.25617944802387627
69,24,1,6,2,1,0.05200352562085558
69,24,1,6,2,1,0.17160044916203254
69,24,1,6,2,1,0.33527284471100693
69,24,1,6,2,1,0.37814526033794393
69,24,1,6,2,1,1.376141805372543
69,24,1,6,2,1,0.01933013085713866
69,24,1,6,2,1,0.9200038073275679
69,24,1,6,2,1,1.3218207905886383
69,24,1,6,2,1,1.1038797118551005
69,24,1,6,2,1,1.314930763317531
69,24,1,6,2,1,1.0503246780297606
69,24,1,6,2,1,0.6383016969033902
69,24,1,6,2,1,1.1048377828600378
69,24,1,6,2,1,0.4463507972515384
69,24,1,6,2,1,1.4122700951692813
69,24,1,6,2,1,0.8576857972209322
69,24,1,6,2,1,0.3159723868889326
69,24,1,6,2,1,1.15864481571015
69,24,1,6,2,1,0.25520827434419113
69,24,1,6,2,1,0.33293980280947877
69,24,1,6,2,1,0.5062783001880551
69,24,1,6,2,1,0.43536492155718476
69,24,1,6,2,1,1.3430600153564505
69,24,1,6,2,1,0.4263106554758648
69,24,1,6,2,1,1.257640345687457
69,24,1,6,2,1,0.9187283173187144
69,24,1,6,2,1,0.49778409216063724
69,24,1,6,2,1,0.39919352740268965
69,24,1,6,2,1,0.8385918715376536
69,24,1,6,2,1,0.5769381298056406
69,24,1,6,2,1,1.121613044757812
69,24,1,6,2,1,1.1140293541244755
69,24,1,6,2,1,0.6818888501439739
69,24,1,6,2,1,0.9078346563883194
69,24,1,6,2,1,0.6683818903358157
69,24,1,6,2,1,0.3916359406159047
69,24,1,6,2,1,0.9916949697074035
69,24,1,6,2,1,0.7249733338141489
69,24,1,6,2,1,1.4132750336363085
69,24,1,6,2,1,0.22400718741303335
69,24,1,6,2,1,1.287282828550413
69,24,1,6,2,1,0.17719903771226062
69,24,1,6,2,1,0.9488678556467002
69,24,1,6,2,1,0.406222210303338
69,24,1,6,2,1,0.14692638760025037
69,24,1,6,2,1,0.024231693030254967
69,24,1,6,2,1,0.015635608681763283
69,24,1,6,2,1,0.45323145716986224
69,24,1,6,2,1,0.4129734244108847
69,24,1,6,2,1,0.8457676563219284
69,24,1,6,2,1,1.2909773857374158
69,24,1,6,2,1,1.3486994924548599
69,24,1,6,2,1,1.3899373872422391
69,24,1,6,2,1,0.592736787174563
69,24,1,6,2,1,1.104910261758796
69,24,1,6,2,1,0.5463901628555888
69,24,1,6,2,1,1.4111304626762444
69,24,1,6,2,1,1.1458022138398107
69,24,1,6,2,1,0.1795313350955235
69,24,1,6,2,1,0.3866978134440825
69,24,1,6,2,1,0.6894084302264004
69,24,1,6,2,1,0.20299962876635602
69,24,1,6,2,1,0.4234598346856155
69,24,1,6,2,1,0.3903819653427748
70,24,1,6,3,0,7.477142098531954e-15
70,24,1,6,3,0,1.5491934874552438e-15
70,24,1,6,3,0,6.894435761992618e-15
70,24,1,6,3,0,9.110780511193993e-16
70,24,1,6,3,0,1.5083692200251164e-15
70,24,1,6,3,0,2.265668810994282e-15
70,24,1,6,3,0,1.4045200585487002e-15
70,24,1,6,3,0,1.286442325215379e-15
70,24,1,6,3,0,9.544982118764107e-16
70,24,1,6,3,0,1.3885833990077169e-15
70,24,1,6,3,0,1.0493763881673037e-15
70,24,1,6,3,0,4.547197855147405e-16
70,24,1,6,3,0,8.912889503382284e-16
70,24,1,6,3,0,9.92932351252747e-16
70,24,1,6,3,0,9.104791074218984e-16
70,24,1,6,3,0,1.982458855549781e-15
70,24,1,6,3,0,1.0528415066734551e-15
70,24,1,6,3,0,1.292720677475005e-16
70,24,1,6,3,0,1.1581351083887991e-15
70,24,1,6,3,0,2.900607159058078e-15
70,24,1,6,3,0,1.6431299919000767e-15
70,24,1,6,3,0,9.64437673406916e-16
70,24,1,6,3,0,7.947752162549735e-16
70,24,1,6,3,0,7.654664512001284e-17
70,24,1,6,3,0,7.175392483013699e-16
70,24,1,6,3,0,9.771453682869406e-16
70,24,1,6,3,0,8.782233289250683e-16
70,24,1,6,3,0,8.958383158079165e-16
70,24,1,6,3,0,1.898835280392976e-15
70,24,1,6,3,0,1.9339374908489202e-14
70,24,1,6,3,0,5.7681815246389694e-15
70,24,1,6,3,0,2.431421571053132e-16
70,24,1,6,3,0,1.064554119945237e-15
70,24,1,6,3,0,1.512870286096969e-15
70,24,1,6,3,0,1.2998501461750231e-14
70,24,1,6,3,0,3.3151828054693105e-16
70,24,1,6,3,0,3.653774367196639e-16
70,24,1,6,3,0,2.375435203643737e-15
70,24,1,6,3,0,5.1063296701583626e-15
70,24,1,6,3,0,2.29684142627057e-16
70,24,1,6,3,0,2.531320564603476e-16
70,24,1,6,3,0,7.4696176278104865e-16
70,24,1,6,3,0,5.240424520624208e-16
70,24,1,6,3,0,4.771168485060661e-16
70,24,1,6,3,0,1.6518190330741289e-15
70,24,1,6,3,0,1.0006269139716516e-15
70,24,1,6,3,0,6.624869755208023e-16
70,24,1,6,3,0,4.977010151232483e-16
70,24,1,6,3,0,1.4280538145793067e-15
70,24,1,6,3,0,4.969420299957535e-16
70,24,1,6,3,0,4.449441066403206e-16
70,24,1,6,3,0,1.3083603441599798e-15
70,24,1,6,3,0,2.3444712310182e-15
70,24,1,6,3,0,4.794779537052629e-16
70,24,1,6,3,0,4.444719291156148e-15
70,24,1,6,3,0,1.4145823805285845e-15
70,24,1,6,3,0,2.530732423400752e-16
70,24,1,6,3,0,1.955846585594056e-15
70,24,1,6,3,0,1.8009995103638018e-16
70,24,1,6,3,0,9.526229305237892e-16
70,24,1,6,3,1,1.2767142407766614
70,24,1,6,3,1,0.8476540107219316
70,24,1,6,3,1,0.6614393815643055
70,24,1,6,3,1,1.2586548126751251
70,24,1,6,3,1,0.5846326814101177
70,24,1,6,3,1,1.2691574255096196
70,24,1,6,3,1,1.402938535377525
70,24,1,6,3,1,1.1142591299943119
70,24,1,6,3,1,0.6041042435596936
70,24,1,6,3,1,0.8172058407968023
70,24,1,6,3,1,0.6144376187685108
70,24,1,6,3,1,0.3550383534623074
70,24,1,6,3,1,0.530971160214685
70,24,1,6,3,1,0.3474600197321056
70,24,1,6,3,1,0.5797187919742279
70,24,1,6,3,1,1.402066241558142
70,24,1,6,3,1,0.20661992639487697
70,24,1,6,3,1,1.3226273271564022
70,24,1,6,3,1,1.264487615078086
70,24,1,6,3,1,1.2384842203285762
70,24,1,6,3,1,1.2141115078398115
70,24,1,6,3,1,0.16911059382188903
70,24,1,6,3,1,1.1567768497438926
70,24,1,6,3,1,0.024900853698681346
70,24,1,6,3,1,1.3919017899698838
70,24,1,6,3,1,0.7376417618586534
70,24,1,6,3,1,0.6400596304964363
70,24,1,6,3,1,0.6617748559486853
70,24,1,6,3,1,0.7801302949008747
70,24,1,6,3,1,1.410665351104418
70,24,1,6,3,1,1.4138524516366378
70,24,1,6,3,1,0.38404894708895415
70,24,1,6,3,1,0.28419779595174016
70,24,1,6,3,1,1.2045900210949934
70,24,1,6,3,1,1.4026342029163807
70,24,1,6,3,1,0.3901948839239266
70,24,1,6,3,1,0.44514632991372305
70,24,1,6,3,1,1.001230095733541
70,24,1,6,3,1,0.6129978230113583
70,24,1,6,3,1,0.06519465973804632
70,24,1,6,3,1,0.19560613626553827
70,24,1,6,3,1,0.7156505742992432
70,24,1,6,3,1,1.0952406434290305
70,24,1,6,3,1,0.5640533100436187
70,24,1,6,3,1,0.8052911884463372
70,24,1,6,3,1,1.3921133971049378
70,24,1,6,3,1,0.3842360479491571
70,24,1,6,3,1,0.5576747143800241
70,24,1,6,3,1,1.413749311914677
70,24,1,6,3,1,0.05578207318294931
70,24,1,6,3,1,0.962187667649024
70,24,1,6,3,1,0.8451037575854614
70,24,1,6,3,1,0.8924723397038616
70,24,1,6,3,1,0.7020490701682618
70,24,1,6,3,1,1.0708277134488353
70,24,1,6,3,1,1.235708376323083
70,24,1,6,3,1,0.4411679900156249
70,24,1,6,3,1,0.2552013466429481
70,24,1,6,3,1,0.045065417031584044
70,24,1,6,3,1,0.05464270977602508
70,24,1,6,3,1,1.292100704775882
70,24,1,6,3,1,1.0596801423478535
70,24,1,6,3,1,0.5166283320338326
70,24,1,6,3,1,1.4055902806445926
70,24,1,6,3,1,0.6759333402484848
70,24,1,6,3,1,1.3584989592211427
70,24,1,6,3,1,1.41154825837105
70,24,1,6,3,1,1.401019301599991
70,24,1,6,3,1,0.8593858164827615
70,24,1,6,3,1,1.3958981632653298
70,24,1,6,3,1,1.2222883093824328
70,24,1,6,3,1,0.766870288468686
70,24,1,6,3,1,1.0336064184297324
70,24,1,6,3,1,1.2225839250412291
70,24,1,6,3,1,0.4596739620936046
70,24,1,6,3,1,0.993521872024719
70,24,1,6,3,1,0.5756208232703295
70,24,1,6,3,1,1.0478931484888565
70,24,1,6,3,1,1.2548683208431866
70,24,1,6,3,1,0.4463773727910987
70,24,1,6,3,1,1.254638952685848
70,24,1,6,3,1,1.2898515863122024
70,24,1,6,3,1,1.2719442998967392
70,24,1,6,3,1,0.46613344682260094
70,24,1,6,3,1,0.48017388676427564
70,24,1,6,3,1,1.177011950839033
70,24,1,6,3,1,1.1974508439946672
70,24,1,6,3,1,1.2437594325954517
70,24,1,6,3,1,0.5932567630651999
70,24,1,6,3,1,0.7692265553887045
70,24,1,6,3,1,1.1637196927893196
70,24,1,6,3,1,1.1928425365687019
70,24,1,6,3,1,1.1595820120338163
70,24,1,6,3,1,1.128291913596953
70,24,1,6,3,1,0.9635937446862587
70,24,1,6,3,1,0.5147984965422441
70,24,1,6,3,1,1.048067506521245
70,24,1,6,3,1,1.2230935453034348
70,24,1,6,3,1,0.9208017668969496
70,24,1,6,3,1,0.722364322013462
70,24,1,6,3,1,0.30085888540260103
70,24,1,6,3,1,0.9056119719158354
70,24,1,6,3,1,1.4070607484973043
70,24,1,6,3,1,1.0774085492595644
70,24,1,6,3,1,1.0360256932498284
70,24,1,6,3,1,1.3255852721486392
70,24,1,6,3,1,1.4065635868798894
70,24,1,6,3,1,1.2468201422688505
70,24,1,6,3,1,1.397222911766065
70,24,1,6,3,1,0.5552459476086115
70,24,1,6,3,1,1.1055775672958177
70,24,1,6,3,1,1.4099713710915016
70,24,1,6,3,1,0.9450301170955188
70,24,1,6,3,1,1.4141868748774813
70,24,1,6,3,1,0.36772114801695954
70,24,1,6,3,1,1.1161738863910877
70,24,1,6,3,1,0.7793474744743253
70,24,1,6,3,1,0.665983434848293
70,24,1,6,3,1,0.9104885548531558
70,24,1,6,3,1,0.18516658004078865
71,24,1,6,6,0,3.2959785235269776e-15
71,24,1,6,6,0,5.70818723712831e-15
71,24,1,6,6,0,1.0325625280810793e-14
71,24,1,6,6,0,3.379519262376669e-15
71,24,1,6,6,0,3.6273827413578494e-15
71,24,1,6,6,0,4.249212114989445e-15
71,24,1,6,6,0,1.6619706122666368e-15
71,24,1,6,6,0,1.19533273695847e-15
71,24,1,6,6,0,1.1055930435466517e-15
71,24,1,6,6,0,1.8872311163491646e-15
71,24,1,6,6,0,1.12028099161055e-14
71,24,1,6,6,0,1.974080232953668e-15
71,24,1,6,6,0,1.3143866623535206e-15
71,24,1,6,6,0,9.547914482331817e-16
71,24,1,6,6,0,1.4021828827595377e-15
71,24,1,6,6,0,6.21876849742145e-16
71,24,1,6,6,0,2.2898974611312775e-15
71,24,1,6,6,0,3.0135305769918684e-15
71,24,1,6,6,0,6.407301626948074e-14
71,24,1,6,6,0,4.070256060813378e-15
71,24,1,6,6,0,5.9838354712343715e-15
71,24,1,6,6,0,1.6845567540870802e-15
71,24,1,6,6,0,4.855392178855594e-15
71,24,1,6,6,0,2.2096105659257515e-15
71,24,1,6,6,0,2.7637018226751105e-15
71,24,1,6,6,0,1.9122163176421003e-15
71,24,1,6,6,0,5.511766185074239e-15
71,24,1,6,6,0,1.9579828147819153e-15
71,24,1,6,6,0,2.1967844910398687e-15
71,24,1,6,6,0,2.1915842434060717e-14
71,24,1,6,6,0,2.0296011265560355e-15
71,24,1,6,6,0,2.988171655525178e-15
71,24,1,6,6,0,8.376391609815594e-16
71,24,1,6,6,0,5.626253482378528e-15
71,24,1,6,6,0,2.4467732997960387e-14
71,24,1,6,6,0,1.3604871484118686e-15
71,24,1,6,6,0,7.479048199009651e-16
71,24,1,6,6,0,2.659723635413397e-15
71,24,1,6,6,0,3.2439280599078163e-15
71,24,1,6,6,0,2.834446994659175e-15
71,24,1,6,6,0,1.8760279285607685e-15
71,24,1,6,6,0,1.2911010011452817e-15
71,24,1,6,6,0,3.997429321475526e-15
71,24,1,6,6,0,6.433932053977097e-15
71,24,1,6,6,0,3.692221553009355e-15
71,24,1,6,6,0,3.4235337554417017e-15
71,24,1,6,6,0,2.9051535412684844e-15
71,24,1,6,6,0,3.1123507801639963e-15
71,24,1,6,6,0,2.9873713224368837e-15
71,24,1,6,6,0,1.7394490584262293e-15
71,24,1,6,6,0,1.3589488050691481e-15
71,24,1,6,6,0,1.1478556685569238e-14
71,24,1,6,6,0,2.938159163098711e-15
71,24,1,6,6,0,1.4794844345765922e-15
71,24,1,6,6,0,3.647383188089081e-15
71,24,1,6,6,0,2.8607210235869327e-15
71,24,1,6,6,0,2.0202291926257234e-15
71,24,1,6,6,0,1.2427532940171025e-15
71,24,1,6,6,0,9.137916296364033e-15
71,24,1,6,6,0,1.6270974085378878e-14
71,24,1,6,6,1,1.380559608259218
71,24,1,6,6,1,1.034465696851753
71,24,1,6,6,1,1.3073241267622238
71,24,1,6,6,1,1.09089947055591
71,24,1,6,6,1,0.39027677486982176
71,24,1,6,6,1,0.8658168755310466
71,24,1,6,6,1,1.4005923672788168
71,24,1,6,6,1,0.8379670368739093
71,24,1,6,6,1,0.3655253359057696
71,24,1,6,6,1,0.2862864439436788
71,24,1,6,6,1,0.9064230886728214
71,24,1,6,6,1,0.3682630879628954
71,24,1,6,6,1,1.0006149594098512
71,24,1,6,6,1,0.12123067042173645
71,24,1,6,6,1,0.18737658196937715
71,24,1,6,6,1,0.2703331032848822
71,24,1,6,6,1,0.20686468767931035
71,24,1,6,6,1,0.9434676069483794
71,24,1,6,6,1,1.2594233852606838
71,24,1,6,6,1,0.8790948123084328
71,24,1,6,6,1,1.1661786027443002
71,24,1,6,6,1,0.9002456038541943
71,24,1,6,6,1,1.3431201781304953
71,24,1,6,6,1,1.4106089057138542
71,24,1,6,6,1,1.4050771837578084
71,24,1,6,6,1,0.7814812206078084
71,24,1,6,6,1,1.394733044704491
71,24,1,6,6,1,0.7909096841597151
71,24,1,6,6,1,0.20700600138716233
71,24,1,6,6,1,1.4128452230177468
71,24,1,6,6,1,0.48506103783350074
71,24,1,6,6,1,0.8026653997474155
71,24,1,6,6,1,0.42045988891523145
71,24,1,6,6,1,1.0172931886665368
71,24,1,6,6,1,0.8146586346302582
71,24,1,6,6,1,0.21592638252189214
71,24,1,6,6,1,0.23726348670360561
71,24,1,6,6,1,1.3569892609230065
71,24,1,6,6,1,0.612243753947917
71,24,1,6,6,1,0.6021202613736075
71,24,1,6,6,1,0.49451014178481095
71,24,1,6,6,1,0.693421062928675
71,24,1,6,6,1,0.5855449314000803
71,24,1,6,6,1,1.0277017239559159
71,24,1,6,6,1,1.3132752335650266
71,24,1,6,6,1,0.6470616917923836
71,24,1,6,6,1,0.5764282482080815
71,24,1,6,6,1,0.6835475703798205
71,24,1,6,6,1,0.835190384002812
71,24,1,6,6,1,1.044589680802248
71,24,1,6,6,1,0.2845829973531318
71,24,1,6,6,1,0.5045401820890945
71,24,1,6,6,1,0.7878152082470607
71,24,1,6,6,1,0.7892001926089502
71,24,1,6,6,1,0.29901583154343353
71,24,1,6,6,1,1.082764631004573
71,24,1,6,6,1,0.41341248007033243
71,24,1,6,6,1,0.26304851661304895
71,24,1,6,6,1,0.8903000963611277
71,24,1,6,6,1,0.2206543706680537
71,24,1,6,6,1,0.769563965945955
71,24,1,6,6,1,0.577351555059704
71,24,1,6,6,1,1.3542731949572024
71,24,1,6,6,1,0.7622103035946688
71,24,1,6,6,1,0.7310211922692227
71,24,1,6,6,1,1.0267172273681247
71,24,1,6,6,1,1.3917668762537376
71,24,1,6,6,1,0.581756314568292
71,24,1,6,6,1,0.6170281008048181
71,24,1,6,6,1,0.9081725880782487
71,24,1,6,6,1,1.404605226827128
71,24,1,6,6,1,1.1491886963694862
71,24,1,6,6,1,1.3655604216960153
71,24,1,6,6,1,0.9148240225429162
71,24,1,6,6,1,1.30246970061688
71,24,1,6,6,1,0.31806130392439524
71,24,1,6,6,1,0.6054156138430469
71,24,1,6,6,1,0.9082590050888407
71,24,1,6,6,1,1.2409982854242985
71,24,1,6,6,1,0.7775313093454154
71,24,1,6,6,1,0.8841482951751557
71,24,1,6,6,1,1.2475585203866077
71,24,1,6,6,1,1.1274772952283194
71,24,1,6,6,1,1.2404761650754617
71,24,1,6,6,1,1.2693685954317422
71,24,1,6,6,1,1.1364378225531417
71,24,1,6,6,1,1.2383212908494239
71,24,1,6,6,1,1.3772902102286213
71,24,1,6,6,1,0.5162388566091789
71,24,1,6,6,1,1.385385614120749
71,24,1,6,6,1,1.4107848628817359
71,24,1,6,6,1,1.3848195926478646
71,24,1,6,6,1,1.091946211323443
71,24,1,6,6,1,1.3193947767459517
71,24,1,6,6,1,0.6352652561689929
71,24,1,6,6,1,1.2695439363194903
71,24,1,6,6,1,1.3924762634425178
71,24,1,6,6,1,0.9687738876257664
71,24,1,6,6,1,1.3415676130106997
71,24,1,6,6,1,0.6526389674407531
71,24,1,6,6,1,1.0603283624402673
71,24,1,6,6,1,0.8747784197037979
71,24,1,6,6,1,1.1054867401693012
71,24,1,6,6,1,1.1677933222702772
71,24,1,6,6,1,1.3819152335693918
71,24,1,6,6,1,0.6289600320799065
71,24,1,6,6,1,1.3961064085306156
71,24,1,6,6,1,1.3793291204149791
71,24,1,6,6,1,0.675119379791705
71,24,1,6,6,1,1.0185400233455042
71,24,1,6,6,1,0.32003902146029894
71,24,1,6,6,1,1.3558761675986264
71,24,1,6,6,1,0.6556422394648765
71,24,1,6,6,1,0.21383168156236101
71,24,1,6,6,1,0.30137902175726117
71,24,1,6,6,1,1.0235100299636548
71,24,1,6,6,1,1.3008041260446697
71,24,1,6,6,1,1.1243327430800993
71,24,1,6,6,1,1.047075680389812
71,24,1,6,6,1,0.5675163455227012
72,24,2,4,2,0,1.0347120505536315e-15
72,24,2,4,2,0,4.8712585474026996e-15
72,24,2,4,2,0,2.2653438922792605e-15
72,24,2,4,2,0,5.589455668947382e-15
72,24,2,4,2,0,6.638470605492236e-16
72,24,2,4,2,0,1.4618946215300166e-15
72,24,2,4,2,0,3.258339179206062e-16
72,24,2,4,2,0,1.8662745616242308e-16
72,24,2,4,2,0,2.8464433871214796e-15
72,24,2,4,2,0,5.320440667966026e-16
72,24,2,4,2,0,8.730191181912888e-16
72,24,2,4,2,0,8.491608825118512e-15
72,24,2,4,2,0,2.6250032491312506e-13
72,24,2,4,2,0,3.590156806916034e-15
72,24,2,4,2,0,2.6922805594223443e-15
72,24,2,4,2,0,1.8733277859534433e-15
72,24,2,4,2,0,2.6045647747740053e-15
72,24,2,4,2,0,2.296114096394853e-15
72,24,2,4,2,0,5.988345254994983e-14
72,24,2,4,2,0,1.547619030630457e-16
72,24,2,4,2,0,1.4424548341784272e-16
72,24,2,4,2,0,6.774073427359765e-16
72,24,2,4,2,0,1.3754937950883535e-15
72,24,2,4,2,0,2.414417593093507e-15
72,24,2,4,2,0,1.0289392517446211e-16
72,24,2,4,2,0,7.942329211412024e-15
72,24,2,4,2,0,3.009497273884793e-15
72,24,2,4,2,0,1.8601402498615357e-14
72,24,2,4,2,0,2.1631270941043315e-15
72,24,2,4,2,0,2.1648598247353323e-15
72,24,2,4,2,0,6.087111868610949e-16
72,24,2,4,2,0,4.142120963491885e-15
72,24,2,4,2,0,3.35850053495231e-15
72,24,2,4,2,0,1.542600557891628e-14
72,24,2,4,2,0,4.8156864823306515e-15
72,24,2,4,2,0,6.972379417723527e-16
72,24,2,4,2,0,3.258388623700808e-14
72,24,2,4,2,0,2.359574277598356e-16
72,24,2,4,2,0,0.0
72,24,2,4,2,0,6.393556694663268e-15
72,24,2,4,2,0,1.6101346089202946e-16
72,24,2,4,2,0,1.6463442003484076e-15
72,24,2,4,2,0,1.0589435095197779e-14
72,24,2,4,2,0,4.451120490068983e-16
72,24,2,4,2,0,8.193178731908478e-15
72,24,2,4,2,0,1.705709672127585e-14
72,24,2,4,2,0,2.8493686272430936e-14
72,24,2,4,2,0,4.87645855073552e-15
72,24,2,4,2,0,3.0968056502869164e-16
72,24,2,4,2,0,6.142506344073969e-13
72,24,2,4,2,0,8.670649881949915e-15
72,24,2,4,2,0,3.536002291023742e-16
72,24,2,4,2,0,1.9729062325981957e-15
72,24,2,4,2,0,8.790054530626885e-16
72,24,2,4,2,0,2.4483762882372197e-15
72,24,2,4,2,0,2.177610456682955e-15
72,24,2,4,2,0,3.4296184284037764e-15
72,24,2,4,2,0,1.0489801018718708e-16
72,24,2,4,2,0,2.1155249860358158e-15
72,24,2,4,2,0,1.6489031200706794e-15
72,24,2,4,2,0,1.0655500357272577e-15
72,24,2,4,2,0,4.217944654249229e-15
72,24,2,4,2,1,0.14430143655985705
72,24,2,4,2,1,0.01015374372287966
72,24,2,4,2,1,0.025448766181698976
72,24,2,4,2,1,0.08468683995523886
72,24,2,4,2,1,0.02920942648466971
72,24,2,4,2,1,1.112923545066302
72,24,2,4,2,1,0.12603226525679276
72,24,2,4,2,1,0.10391251834321491
72,24,2,4,2,1,0.10583248396405631
72,24,2,4,2,1,0.07627411477971636
72,24,2,4,2,1,0.20012380697488943
72,24,2,4,2,1,0.901452111554959
72,24,2,4,2,1,0.07222451330566837
72,24,2,4,2,1,0.41564482164670996
72,24,2,4,2,1,0.2724120881897724
72,24,2,4,2,1,0.28178406558622804
72,24,2,4,2,1,1.3316576885593931
72,24,2,4,2,1,0.31111954875978354
72,24,2,4,2,1,0.032695781479578453
72,24,2,4,2,1,0.012947100721304922
72,24,2,4,2,1,1.1426100408819586
72,24,2,4,2,1,0.0701542204672885
72,24,2,4,2,1,0.03287436693745506
72,24,2,4,2,1,1.067562873339081
72,24,2,4,2,1,0.034878735899166326
72,24,2,4,2,1,0.2544265240923334
72,24,2,4,2,1,0.3961827837868622
72,24,2,4,2,1,0.10138643628484013
72,24,2,4,2,1,0.13219477277171812
72,24,2,4,2,1,0.08659530731336271
72,24,2,4,2,1,1.4068478018933375
72,24,2,4,2,1,0.9116763126313132
72,24,2,4,2,1,0.4149002708962151
72,24,2,4,2,1,0.9683870819087007
72,24,2,4,2,1,0.2836534958932533
72,24,2,4,2,1,0.16308005817014976
72,24,2,4,2,1,0.64543299942349
72,24,2,4,2,1,1.1104691257218309
72,24,2,4,2,1,0.009256243261355108
72,24,2,4,2,1,0.6203324651405856
72,24,2,4,2,1,0.2005987881876903
72,24,2,4,2,1,0.06412934397546617
72,24,2,4,2,1,0.3608849478909247
72,24,2,4,2,1,0.007223228709354762
72,24,2,4,2,1,0.47919057808293136
72,24,2,4,2,1,0.8567708849275382
72,24,2,4,2,1,1.4137652220826504
72,24,2,4,2,1,0.10904189311412571
72,24,2,4,2,1,0.022285847107083142
72,24,2,4,2,1,0.6483867119479519
72,24,2,4,2,1,0.7815882410538829
72,24,2,4,2,1,0.12729918576824725
72,24,2,4,2,1,0.04882722370361538
72,24,2,4,2,1,0.2577724237904999
72,24,2,4,2,1,0.8437215189958992
72,24,2,4,2,1,0.1144371040878286
72,24,2,4,2,1,0.2474930654371916
72,24,2,4,2,1,0.031891957673391515
72,24,2,4,2,1,0.05284324961890692
72,24,2,4,2,1,0.3120163147163626
72,24,2,4,2,1,0.5024497712108352
72,24,2,4,2,1,0.7535488320305
72,24,2,4,2,1,0.546547407052742
72,24,2,4,2,1,0.5346310727578998
72,24,2,4,2,1,0.10643622453753265
72,24,2,4,2,1,0.040305639423418534
72,24,2,4,2,1,0.1874586980221364
72,24,2,4,2,1,0.015933395077164444
72,24,2,4,2,1,0.2571955654642383
72,24,2,4,2,1,0.1015988009574123
72,24,2,4,2,1,0.031988078920383974
72,24,2,4,2,1,0.04184970594295113
72,24,2,4,2,1,1.1728165719906194
72,24,2,4,2,1,0.2853373001826419
72,24,2,4,2,1,0.07239567572796304
72,24,2,4,2,1,0.9741389933685852
72,24,2,4,2,1,0.4701369174784245
72,24,2,4,2,1,0.7569704893937479
72,24,2,4,2,1,0.204005088768189
72,24,2,4,2,1,0.012660555733582615
72,24,2,4,2,1,0.09129908812864661
72,24,2,4,2,1,0.023087641007757745
72,24,2,4,2,1,1.2077823837565984
72,24,2,4,2,1,0.24560337288576484
72,24,2,4,2,1,1.0592003308983666
72,24,2,4,2,1,1.3980824856715781
72,24,2,4,2,1,0.0032008151427731506
72,24,2,4,2,1,0.3434770981807905
72,24,2,4,2,1,0.33266675869382806
72,24,2,4,2,1,0.044305961134892234
72,24,2,4,2,1,0.027343634905498227
72,24,2,4,2,1,0.2965701801756258
72,24,2,4,2,1,1.101090470243044
72,24,2,4,2,1,1.1843463432171468
72,24,2,4,2,1,1.0842917944857364
72,24,2,4,2,1,1.3002204649272966
72,24,2,4,2,1,0.06670445635357662
72,24,2,4,2,1,1.1069594927344693
72,24,2,4,2,1,0.4610645387319801
72,24,2,4,2,1,0.02484409616758956
72,24,2,4,2,1,0.23967222916108097
72,24,2,4,2,1,0.18044596711659386
72,24,2,4,2,1,0.6120409532865061
72,24,2,4,2,1,0.10449161520266698
72,24,2,4,2,1,0.4282862786264616
72,24,2,4,2,1,0.1443440548396623
72,24,2,4,2,1,0.02926818962453144
72,24,2,4,2,1,0.9102053743279629
72,24,2,4,2,1,1.3542906085906774
72,24,2,4,2,1,0.14054506469617148
72,24,2,4,2,1,0.10094935090501402
72,24,2,4,2,1,0.6652611837618944
72,24,2,4,2,1,0.8043721991307271
72,24,2,4,2,1,0.259572774732462
72,24,2,4,2,1,0.05674569367549992
72,24,2,4,2,1,0.1573054910917308
72,24,2,4,2,1,0.35593632496293415
72,24,2,4,2,1,0.0960178765491882
72,24,2,4,2,1,0.7583504463369335
72,24,2,4,2,1,0.053469722907452
72,24,2,4,2,1,0.055214827146830375
72,24,2,4,2,1,1.0841622467064471
72,24,2,4,2,1,0.4957314981262737
72,24,2,4,2,1,0.7635067591915592
73,24,2,4,3,0,9.867571020424577e-16
73,24,2,4,3,0,4.206472376631816e-15
73,24,2,4,3,0,2.035450444348146e-15
73,24,2,4,3,0,4.3643427467494384e-15
73,24,2,4,3,0,7.815217621003444e-16
73,24,2,4,3,0,8.34474695680818e-16
73,24,2,4,3,0,1.2093121001922503e-14
73,24,2,4,3,0,1.3243419794950071e-15
73,24,2,4,3,0,1.9891191419484206e-15
73,24,2,4,3,0,1.4665044336583652e-15
73,24,2,4,3,0,4.643916889329938e-15
73,24,2,4,3,0,1.1660422397675377e-14
73,24,2,4,3,0,6.24039544541604e-14
73,24,2,4,3,0,4.865136519505659e-15
73,24,2,4,3,0,4.960393051754599e-15
73,24,2,4,3,0,1.2615567075788809e-14
73,24,2,4,3,0,8.002139269972015e-15
73,24,2,4,3,0,1.3944879993143216e-15
73,24,2,4,3,0,1.6855469186209618e-15
73,24,2,4,3,0,1.1530818607944773e-15
73,24,2,4,3,0,9.88949995181493e-16
73,24,2,4,3,0,1.0643061097524097e-15
73,24,2,4,3,0,1.7038912822865744e-16
73,24,2,4,3,0,2.6596043604230634e-15
73,24,2,4,3,0,5.495601314523818e-16
73,24,2,4,3,0,3.538743430761834e-15
73,24,2,4,3,0,5.719287161763325e-15
73,24,2,4,3,0,4.736716504262068e-15
73,24,2,4,3,0,2.1745041775321435e-15
73,24,2,4,3,0,1.7944519270718113e-15
73,24,2,4,3,0,5.992947313820681e-16
73,24,2,4,3,0,5.4425157470940375e-15
73,24,2,4,3,0,2.6437957076656502e-15
73,24,2,4,3,0,1.4235310915381006e-15
73,24,2,4,3,0,2.8525348201201543e-15
73,24,2,4,3,0,1.1541129348556911e-15
73,24,2,4,3,0,1.9808678985598723e-14
73,24,2,4,3,0,1.3735088754804168e-15
73,24,2,4,3,0,1.144784459181187e-15
73,24,2,4,3,0,2.6385973484600907e-15
73,24,2,4,3,0,7.17519710197263e-15
73,24,2,4,3,0,4.2516768023982633e-16
73,24,2,4,3,0,2.8209437861993543e-15
73,24,2,4,3,0,5.391514115472538e-16
73,24,2,4,3,0,1.612454030155518e-15
73,24,2,4,3,0,1.3986637970002223e-14
73,24,2,4,3,0,3.5465348059468153e-15
73,24,2,4,3,0,3.263167203910269e-15
73,24,2,4,3,0,1.034881389438927e-15
73,24,2,4,3,0,7.628987338185632e-15
73,24,2,4,3,0,1.089038763742712e-14
73,24,2,4,3,0,2.4399194017346216e-15
73,24,2,4,3,0,1.6322876426211375e-15
73,24,2,4,3,0,4.15939033795663e-15
73,24,2,4,3,0,2.6294838457524457e-14
73,24,2,4,3,0,6.0416752424361674e-15
73,24,2,4,3,0,1.6733318305710508e-14
73,24,2,4,3,0,1.1809928651768338e-15
73,24,2,4,3,0,1.2319890985859503e-14
73,24,2,4,3,0,1.0776182565460904e-14
73,24,2,4,3,0,2.342401512054847e-15
73,24,2,4,3,0,8.698410878154812e-15
73,24,2,4,3,1,0.670099662480665
73,24,2,4,3,1,0.42908096480330543
73,24,2,4,3,1,0.27670597234348404
73,24,2,4,3,1,1.028803605884202
73,24,2,4,3,1,1.296665741595015
73,24,2,4,3,1,0.32057054443173033
73,24,2,4,3,1,0.7474984917601991
73,24,2,4,3,1,0.6993228819680471
73,24,2,4,3,1,1.3213051827885987
73,24,2,4,3,1,0.11212267032967467
73,24,2,4,3,1,0.8638288532402454
73,24,2,4,3,1,1.362638870098465
73,24,2,4,3,1,1.3484851485835194
73,24,2,4,3,1,1.3769150397642034
73,24,2,4,3,1,0.45942224458203407
73,24,2,4,3,1,1.4137920527583276
73,24,2,4,3,1,1.4004397923698595
73,24,2,4,3,1,0.5239561031378878
73,24,2,4,3,1,0.17970222678393163
73,24,2,4,3,1,1.2916172698151807
73,24,2,4,3,1,0.5396000371403541
73,24,2,4,3,1,0.18822787601620167
73,24,2,4,3,1,0.17071729514171158
73,24,2,4,3,1,1.4126073946988618
73,24,2,4,3,1,0.225701554373499
73,24,2,4,3,1,1.2288724339616228
73,24,2,4,3,1,1.2619894491482948
73,24,2,4,3,1,1.3979056513434163
73,24,2,4,3,1,0.15896344684413807
73,24,2,4,3,1,0.23833534344243154
73,24,2,4,3,1,1.0335455515579306
73,24,2,4,3,1,0.8690650078284731
73,24,2,4,3,1,0.5373345996828487
73,24,2,4,3,1,1.1633880378419341
73,24,2,4,3,1,0.6686409078832227
73,24,2,4,3,1,0.11625397834459293
73,24,2,4,3,1,1.0507301377439258
73,24,2,4,3,1,0.36479865549560286
73,24,2,4,3,1,0.3855862997832052
73,24,2,4,3,1,0.5251548071047804
73,24,2,4,3,1,1.2520354590020142
73,24,2,4,3,1,0.9042755999993225
73,24,2,4,3,1,0.9964929502077888
73,24,2,4,3,1,0.16537696019316098
73,24,2,4,3,1,1.1986508341825388
73,24,2,4,3,1,0.600477074715879
73,24,2,4,3,1,1.1706869131345856
73,24,2,4,3,1,1.2462386246986696
73,24,2,4,3,1,0.3020060471842508
73,24,2,4,3,1,0.6857844829178825
73,24,2,4,3,1,1.4058659096773631
73,24,2,4,3,1,0.9213289704303401
73,24,2,4,3,1,0.6473328699326486
73,24,2,4,3,1,1.0173097374328295
73,24,2,4,3,1,0.2631743738524887
73,24,2,4,3,1,0.5711679723493793
73,24,2,4,3,1,0.5884559537467148
73,24,2,4,3,1,0.21600561004768007
73,24,2,4,3,1,0.23058224675327052
73,24,2,4,3,1,1.3006594154965725
73,24,2,4,3,1,1.13984661697088
73,24,2,4,3,1,1.4135192082493546
73,24,2,4,3,1,1.3310881548051272
73,24,2,4,3,1,1.3559100720955661
73,24,2,4,3,1,1.4055363880267409
73,24,2,4,3,1,0.14164614066299394
73,24,2,4,3,1,1.364230625991655
73,24,2,4,3,1,0.6890040534095925
73,24,2,4,3,1,0.5697535629165201
73,24,2,4,3,1,1.1002538660556733
73,24,2,4,3,1,1.1175049968945314
73,24,2,4,3,1,0.4440601274514385
73,24,2,4,3,1,1.3621700891376818
73,24,2,4,3,1,0.13586173637444598
73,24,2,4,3,1,1.3511324106659042
73,24,2,4,3,1,1.3701418119180349
73,24,2,4,3,1,1.407375439499726
73,24,2,4,3,1,1.4116911837704158
73,24,2,4,3,1,1.2607472861111448
73,24,2,4,3,1,0.3988769169077414
73,24,2,4,3,1,0.09729601367292501
73,24,2,4,3,1,0.8689675327979725
73,24,2,4,3,1,0.9412121691731086
73,24,2,4,3,1,1.1973532241333584
73,24,2,4,3,1,1.1219818901281071
73,24,2,4,3,1,1.3698749306116633
73,24,2,4,3,1,0.7036193048641098
73,24,2,4,3,1,1.411252787538165
73,24,2,4,3,1,1.2759473838571527
73,24,2,4,3,1,1.288950421232575
73,24,2,4,3,1,0.5156817029967696
73,24,2,4,3,1,0.4084963246217594
73,24,2,4,3,1,1.2770077373088358
73,24,2,4,3,1,1.1442202020901084
73,24,2,4,3,1,1.4137119038829682
73,24,2,4,3,1,1.3466297152176079
73,24,2,4,3,1,0.473015466557852
73,24,2,4,3,1,1.1279852952423197
73,24,2,4,3,1,0.17162056301439574
73,24,2,4,3,1,0.03139093525872723
73,24,2,4,3,1,0.42952141136747285
73,24,2,4,3,1,1.291574274397021
73,24,2,4,3,1,0.9627025408752934
73,24,2,4,3,1,0.7232548455381703
73,24,2,4,3,1,0.3094490886584918
73,24,2,4,3,1,1.406608025763929
73,24,2,4,3,1,1.3202512913830688
73,24,2,4,3,1,0.7725687919931604
73,24,2,4,3,1,0.5059691374275104
73,24,2,4,3,1,0.7628489011712196
73,24,2,4,3,1,0.5260383014881743
73,24,2,4,3,1,1.4035297725255063
73,24,2,4,3,1,1.4097611496942084
73,24,2,4,3,1,1.3360531140375271
73,24,2,4,3,1,0.10087898363507866
73,24,2,4,3,1,1.0205423493412498
73,24,2,4,3,1,1.0593270974482463
73,24,2,4,3,1,1.2611699455843115
73,24,2,4,3,1,1.0141542728025439
73,24,2,4,3,1,0.9522913159350554
73,24,2,4,3,1,1.413789264254291
73,24,2,4,3,1,1.4057506070980768
73,24,2,4,3,1,0.1282288848080865
73,24,2,4,3,1,1.4078763751594516
74,24,2,4,4,0,3.592165384306431e-16
74,24,2,4,4,0,6.924869282558952e-16
74,24,2,4,4,0,2.2683057288229718e-15
74,24,2,4,4,0,2.0597635318122395e-16
74,24,2,4,4,0,2.8994602511108115e-15
74,24,2,4,4,0,3.850189872880444e-16
74,24,2,4,4,0,4.710415621961532e-15
74,24,2,4,4,0,3.276052276119145e-16
74,24,2,4,4,0,1.3702019707094012e-15
74,24,2,4,4,0,8.042483393551996e-16
74,24,2,4,4,0,2.464575670859402e-15
74,24,2,4,4,0,1.0436048296914504e-14
74,24,2,4,4,0,1.7281385290945574e-13
74,24,2,4,4,0,2.8185844542011846e-15
74,24,2,4,4,0,1.140563647064186e-15
74,24,2,4,4,0,2.057310259386566e-15
74,24,2,4,4,0,5.541570313031698e-15
74,24,2,4,4,0,6.266033928799405e-16
74,24,2,4,4,0,8.673181151794765e-16
74,24,2,4,4,0,4.587837845562412e-16
74,24,2,4,4,0,1.933518933759484e-15
74,24,2,4,4,0,4.619953420653617e-16
74,24,2,4,4,0,1.5225632055221506e-15
74,24,2,4,4,0,1.5960909878387423e-15
74,24,2,4,4,0,6.915823330845786e-16
74,24,2,4,4,0,2.244536163241998e-15
74,24,2,4,4,0,9.636237292237329e-16
74,24,2,4,4,0,4.194779398161624e-16
74,24,2,4,4,0,1.2295617381033653e-15
74,24,2,4,4,0,1.3462405992967014e-15
74,24,2,4,4,0,6.469093147585748e-16
74,24,2,4,4,0,2.4624195154264787e-15
74,24,2,4,4,0,1.4339050536424078e-15
74,24,2,4,4,0,1.5239552008789953e-15
74,24,2,4,4,0,9.450769409389534e-15
74,24,2,4,4,0,6.910433271824468e-16
74,24,2,4,4,0,3.935196112448715e-15
74,24,2,4,4,0,1.597727966640244e-15
74,24,2,4,4,0,3.815610794150153e-16
74,24,2,4,4,0,1.2917690259248428e-14
74,24,2,4,4,0,2.910262654689105e-15
74,24,2,4,4,0,2.007364754550144e-15
74,24,2,4,4,0,3.105051481715347e-14
74,24,2,4,4,0,1.5628409335816594e-15
74,24,2,4,4,0,1.7230485163931046e-14
74,24,2,4,4,0,7.591917987759374e-15
74,24,2,4,4,0,2.351832328651037e-15
74,24,2,4,4,0,6.031387476683404e-16
74,24,2,4,4,0,7.518573428068869e-16
74,24,2,4,4,0,1.0539740037146073e-14
74,24,2,4,4,0,3.137188966789825e-14
74,24,2,4,4,0,3.221587305528035e-15
74,24,2,4,4,0,2.0976025356394506e-15
74,24,2,4,4,0,1.1837998460623366e-15
74,24,2,4,4,0,1.8252611311169385e-15
74,24,2,4,4,0,3.251962243762405e-15
74,24,2,4,4,0,1.9606212530030554e-14
74,24,2,4,4,0,3.37525403969746e-16
74,24,2,4,4,0,5.8521302489660485e-15
74,24,2,4,4,0,1.4904425560793932e-15
74,24,2,4,4,0,2.2984627811932564e-15
74,24,2,4,4,0,2.7192630975765915e-15
74,24,2,4,4,1,0.2753717470914093
74,24,2,4,4,1,0.03547001807901055
74,24,2,4,4,1,1.1888214532941832
74,24,2,4,4,1,0.12054869189722811
74,24,2,4,4,1,0.7988952233319805
74,24,2,4,4,1,0.23230330887300402
74,24,2,4,4,1,1.4139581681499371
74,24,2,4,4,1,0.9057554731271492
74,24,2,4,4,1,0.762877542063123
74,24,2,4,4,1,0.8602304727723998
74,24,2,4,4,1,0.5008214858720605
74,24,2,4,4,1,0.9154379981349821
74,24,2,4,4,1,0.9903231138301261
74,24,2,4,4,1,0.5735483818376423
74,24,2,4,4,1,1.412518149270121
74,24,2,4,4,1,1.1721024878018236
74,24,2,4,4,1,0.5625859566562995
74,24,2,4,4,1,0.3990859963235928
74,24,2,4,4,1,0.4004829769987534
74,24,2,4,4,1,0.2828445956403037
74,24,2,4,4,1,0.7185689756954482
74,24,2,4,4,1,0.4643738183314296
74,24,2,4,4,1,0.5123599016505687
74,24,2,4,4,1,0.3454898351432927
74,24,2,4,4,1,0.5164106440675932
74,24,2,4,4,1,0.8616720666276624
74,24,2,4,4,1,0.9230732195376191
74,24,2,4,4,1,0.24218852458095252
74,24,2,4,4,1,0.4894595624794952
74,24,2,4,4,1,0.2842273900884838
74,24,2,4,4,1,0.5342297240718056
74,24,2,4,4,1,0.7813440351642089
74,24,2,4,4,1,0.16845952372818337
74,24,2,4,4,1,0.15923934217131894
74,24,2,4,4,1,0.295408994019441
74,24,2,4,4,1,0.8903168591225225
74,24,2,4,4,1,0.8673022456195041
74,24,2,4,4,1,1.0127351705356413
74,24,2,4,4,1,0.2312100494109454
74,24,2,4,4,1,1.2159378956145823
74,24,2,4,4,1,0.961237213823115
74,24,2,4,4,1,0.5418736313288276
74,24,2,4,4,1,0.775894481142525
74,24,2,4,4,1,1.139734546439918
74,24,2,4,4,1,0.71018582213564
74,24,2,4,4,1,1.3544926835788742
74,24,2,4,4,1,0.8820020606941286
74,24,2,4,4,1,0.9607502495953942
74,24,2,4,4,1,0.32728945664334924
74,24,2,4,4,1,1.2531824904718936
74,24,2,4,4,1,0.6967267104263316
74,24,2,4,4,1,0.7956354474124462
74,24,2,4,4,1,0.43955330248848407
74,24,2,4,4,1,1.0008661801757759
74,24,2,4,4,1,0.9995140097258522
74,24,2,4,4,1,0.8084455773504272
74,24,2,4,4,1,1.2361204064718192
74,24,2,4,4,1,0.2785029656355361
74,24,2,4,4,1,0.39710049047250423
74,24,2,4,4,1,0.15801422247071226
74,24,2,4,4,1,1.1383896422158657
74,24,2,4,4,1,0.6220756000517261
74,24,2,4,4,1,0.8845255869954444
74,24,2,4,4,1,0.2770547023390802
74,24,2,4,4,1,1.1915436733656928
74,24,2,4,4,1,0.8394223834588938
74,24,2,4,4,1,1.0722591963718975
74,24,2,4,4,1,1.376669936582033
74,24,2,4,4,1,0.8471788615010809
74,24,2,4,4,1,1.3194390228206538
74,24,2,4,4,1,1.2811086921378825
74,24,2,4,4,1,1.334857859159844
74,24,2,4,4,1,1.3148760341860382
74,24,2,4,4,1,1.3892761219453529
74,24,2,4,4,1,1.0103011106246311
74,24,2,4,4,1,1.3784745747173015
74,24,2,4,4,1,1.267484021689412
74,24,2,4,4,1,1.4075451815391697
74,24,2,4,4,1,0.6355591983863161
74,24,2,4,4,1,1.3297642096261875
74,24,2,4,4,1,0.7978167453771944
74,24,2,4,4,1,1.405100036877648
74,24,2,4,4,1,1.4113109007103763
74,24,2,4,4,1,1.41421011750736
74,24,2,4,4,1,0.6421110584504075
74,24,2,4,4,1,1.3560841725600867
74,24,2,4,4,1,0.9892793936024113
74,24,2,4,4,1,0.8899673234238534
74,24,2,4,4,1,1.0597782965212417
74,24,2,4,4,1,0.3772305131988232
74,24,2,4,4,1,1.313589276795355
74,24,2,4,4,1,0.686807658267988
74,24,2,4,4,1,1.1450208606162575
74,24,2,4,4,1,1.1502113979246376
74,24,2,4,4,1,1.101679874107577
74,24,2,4,4,1,1.2647379745130232
74,24,2,4,4,1,1.4130521713663533
74,24,2,4,4,1,1.3024836202784833
74,24,2,4,4,1,0.41095286364776634
74,24,2,4,4,1,0.9050699012077893
74,24,2,4,4,1,1.3608039752747414
74,24,2,4,4,1,1.4031594598202737
74,24,2,4,4,1,1.3166794711521081
74,24,2,4,4,1,1.1394796485127339
74,24,2,4,4,1,0.7775580043870449
74,24,2,4,4,1,1.414212947322785
74,24,2,4,4,1,0.8183845452064904
74,24,2,4,4,1,0.9620475666935805
74,24,2,4,4,1,0.7060719598253813
74,24,2,4,4,1,1.1890013067388132
74,24,2,4,4,1,1.2727811449456718
74,24,2,4,4,1,0.853840972600232
74,24,2,4,4,1,0.7408207240966278
74,24,2,4,4,1,1.3417213904152026
74,24,2,4,4,1,1.20869204268589
74,24,2,4,4,1,1.2765016226791537
74,24,2,4,4,1,0.9036424728145875
74,24,2,4,4,1,1.2637220290087847
74,24,2,4,4,1,0.4636292327728562
74,24,2,4,4,1,0.8695772352923477
74,24,2,4,4,1,0.34015752103016156
74,24,2,4,4,1,1.3032311502094807
74,24,2,4,4,1,1.3803789303851486
74,24,2,4,4,1,1.2017061159652938
75,24,2,5,2,0,3.7035037724267966e-16
75,24,2,5,2,0,1.635368313934349e-14
75,24,2,5,2,0,5.710720626250293e-16
75,24,2,5,2,0,1.639942135707186e-15
75,24,2,5,2,0,2.4985004267864925e-15
75,24,2,5,2,0,3.9821484758642167e-16
75,24,2,5,2,0,1.1620135110502284e-15
75,24,2,5,2,0,2.8206612546373654e-16
75,24,2,5,2,0,5.363519353963928e-16
75,24,2,5,2,0,9.123495617501108e-16
75,24,2,5,2,0,2.2579888429682077e-16
75,24,2,5,2,0,1.0653846572959172e-16
75,24,2,5,2,0,6.937942992149675e-14
75,24,2,5,2,0,4.457805676877346e-15
75,24,2,5,2,0,2.301849084842354e-16
75,24,2,5,2,0,4.71454106421709e-15
75,24,2,5,2,0,8.662573600805617e-16
75,24,2,5,2,0,6.085334208736765e-16
75,24,2,5,2,0,1.4207561780684428e-15
75,24,2,5,2,0,5.345189500898334e-16
75,24,2,5,2,0,1.9036852921289613e-15
75,24,2,5,2,0,7.692740367802736e-15
75,24,2,5,2,0,5.12950684865908e-16
75,24,2,5,2,0,8.88268818262735e-16
75,24,2,5,2,0,8.959781526904434e-16
75,24,2,5,2,0,1.082756047307351e-16
75,24,2,5,2,0,2.8218946303399913e-15
75,24,2,5,2,0,8.115137217866542e-15
75,24,2,5,2,0,1.571689383973035e-16
75,24,2,5,2,0,2.925179173950338e-16
75,24,2,5,2,0,1.1154523024470789e-16
75,24,2,5,2,0,3.1788613907348242e-15
75,24,2,5,2,0,5.927435078432475e-15
75,24,2,5,2,0,1.0418253242526664e-16
75,24,2,5,2,0,9.108749532142696e-17
75,24,2,5,2,0,3.461630228811989e-16
75,24,2,5,2,0,6.635367727570392e-16
75,24,2,5,2,0,2.777345434515158e-15
75,24,2,5,2,0,1.022208093133669e-15
75,24,2,5,2,0,4.479882368631347e-16
75,24,2,5,2,0,2.1065092942049123e-16
75,24,2,5,2,0,4.64141958340463e-16
75,24,2,5,2,0,5.827205453706678e-15
75,24,2,5,2,0,1.09003559320538e-15
75,24,2,5,2,0,1.4953684381107726e-15
75,24,2,5,2,0,3.548815993636427e-14
75,24,2,5,2,0,3.1040550083223566e-15
75,24,2,5,2,0,9.050764133260608e-16
75,24,2,5,2,0,1.5061850482981944e-14
75,24,2,5,2,0,5.307185749958419e-16
75,24,2,5,2,0,6.287329447314803e-16
75,24,2,5,2,0,1.0667430879756869e-16
75,24,2,5,2,0,1.235053809977373e-15
75,24,2,5,2,0,1.0099153574280895e-15
75,24,2,5,2,0,2.0263325432214199e-16
75,24,2,5,2,0,2.7779408521281686e-15
75,24,2,5,2,0,8.904374923299123e-16
75,24,2,5,2,0,3.437714558801176e-16
75,24,2,5,2,0,1.7560902186482534e-15
75,24,2,5,2,0,1.4465197140888656e-15
75,24,2,5,2,0,5.8718825307452375e-16
75,24,2,5,2,0,1.990787507138874e-16
75,24,2,5,2,1,0.711889119038575
75,24,2,5,2,1,0.020225881933326684
75,24,2,5,2,1,0.39773666987275547
75,24,2,5,2,1,0.12495226122997331
75,24,2,5,2,1,1.4142122080323247
75,24,2,5,2,1,0.07425606002368035
75,24,2,5,2,1,1.0399878995038432
75,24,2,5,2,1,0.2986879551980127
75,24,2,5,2,1,0.11595467293857041
75,24,2,5,2,1,0.17395290934043608
75,24,2,5,2,1,0.4451113646709002
75,24,2,5,2,1,0.07715584194326043
75,24,2,5,2,1,0.6447095789512709
75,24,2,5,2,1,0.6626498977599716
75,24,2,5,2,1,0.15883966565546317
75,24,2,5,2,1,0.6484268905314046
75,24,2,5,2,1,0.04838822043078176
75,24,2,5,2,1,0.6344767340428664
75,24,2,5,2,1,1.285053756502099
75,24,2,5,2,1,0.708814738608301
75,24,2,5,2,1,1.350538758121413
75,24,2,5,2,1,0.01225440508414133
75,24,2,5,2,1,0.05838006074211496
75,24,2,5,2,1,0.060972290292962514
75,24,2,5,2,1,0.7656310745673353
75,24,2,5,2,1,0.045396858503778954
75,24,2,5,2,1,1.4054875363204329
75,24,2,5,2,1,1.132445219150496
75,24,2,5,2,1,0.1731184337474484
75,24,2,5,2,1,0.1390350665889241
75,24,2,5,2,1,0.7457775369016086
75,24,2,5,2,1,0.6814825630063794
75,24,2,5,2,1,0.3279602676876663
75,24,2,5,2,1,0.6271560363342414
75,24,2,5,2,1,0.0939105074975949
75,24,2,5,2,1,0.10899032496250366
75,24,2,5,2,1,0.8159551074514318
75,24,2,5,2,1,0.5325160288621521
75,24,2,5,2,1,0.5643447902016049
75,24,2,5,2,1,0.4327234143557245
75,24,2,5,2,1,0.6968369307018025
75,24,2,5,2,1,0.09831010224385733
75,24,2,5,2,1,0.15135595511741254
75,24,2,5,2,1,0.31384136676793317
75,24,2,5,2,1,0.36655368502910773
75,24,2,5,2,1,0.5009250974932273
75,24,2,5,2,1,0.48343209095892464
75,24,2,5,2,1,0.4490104756566385
75,24,2,5,2,1,0.7844821715912346
75,24,2,5,2,1,0.1806237609421661
75,24,2,5,2,1,0.5070741173364923
75,24,2,5,2,1,0.1122347630205067
75,24,2,5,2,1,0.2259953128967543
75,24,2,5,2,1,0.33085735574759634
75,24,2,5,2,1,0.35321678192811146
75,24,2,5,2,1,0.32528091589769326
75,24,2,5,2,1,0.057900213046599494
75,24,2,5,2,1,0.5889826869259958
75,24,2,5,2,1,1.083199355772421
75,24,2,5,2,1,1.2302670853972288
75,24,2,5,2,1,1.359498532307469
75,24,2,5,2,1,0.24671365263730302
75,24,2,5,2,1,1.2877954020612024
75,24,2,5,2,1,0.3556696708344857
75,24,2,5,2,1,1.4125488422939283
75,24,2,5,2,1,0.02410944360370819
75,24,2,5,2,1,1.30307555234353
75,24,2,5,2,1,1.1444017490572858
75,24,2,5,2,1,1.0423188916695736
75,24,2,5,2,1,0.3509116769954919
75,24,2,5,2,1,0.5446282421488369
75,24,2,5,2,1,0.49123403515215835
75,24,2,5,2,1,0.9898465847167955
75,24,2,5,2,1,1.2808910266318676
75,24,2,5,2,1,0.20739707532450005
75,24,2,5,2,1,1.1839720733207242
75,24,2,5,2,1,0.7419355085578482
75,24,2,5,2,1,1.4103200685132409
75,24,2,5,2,1,0.17602408901465053
75,24,2,5,2,1,0.29858658043949815
75,24,2,5,2,1,1.283499870927763
75,24,2,5,2,1,0.4951403451425417
75,24,2,5,2,1,0.8697124529427367
75,24,2,5,2,1,1.11052166289413
75,24,2,5,2,1,1.2651047827563706
75,24,2,5,2,1,1.0328890799278683
75,24,2,5,2,1,0.5037721207419851
75,24,2,5,2,1,0.6005654800628012
75,24,2,5,2,1,1.39751691401659
75,24,2,5,2,1,1.070534428575318
75,24,2,5,2,1,0.0011706932598855163
75,24,2,5,2,1,0.27385056039900757
75,24,2,5,2,1,1.0097269138727678
75,24,2,5,2,1,1.3421373604214453
75,24,2,5,2,1,0.17219786325357636
75,24,2,5,2,1,0.7229135974445206
75,24,2,5,2,1,0.7640408904257062
75,24,2,5,2,1,0.011396058534585201
75,24,2,5,2,1,0.9793132079947
75,24,2,5,2,1,0.9882143602605732
75,24,2,5,2,1,0.3339376251011233
75,24,2,5,2,1,0.9284403940964435
75,24,2,5,2,1,1.391518493767062
75,24,2,5,2,1,0.3435004607191007
75,24,2,5,2,1,1.3272612297206656
75,24,2,5,2,1,0.6387758669803535
75,24,2,5,2,1,0.9122238212602957
75,24,2,5,2,1,0.25972209658173234
75,24,2,5,2,1,1.3836692195843707
75,24,2,5,2,1,1.0409781266424334
75,24,2,5,2,1,0.8444365942431957
75,24,2,5,2,1,0.6476628933872752
75,24,2,5,2,1,0.41030431213532903
75,24,2,5,2,1,0.7357111800096212
75,24,2,5,2,1,0.021969868314120684
75,24,2,5,2,1,0.3955666683557051
75,24,2,5,2,1,0.7242113811339169
75,24,2,5,2,1,1.406951868736401
75,24,2,5,2,1,0.11346504757778206
75,24,2,5,2,1,0.923656076571599
75,24,2,5,2,1,1.2698026359030379
75,24,2,5,2,1,0.8255622406369658
75,24,2,5,2,1,0.5488327634421961
75,24,2,5,2,1,1.2753659342124664
76,24,2,5,3,0,1.106769089393824e-15
76,24,2,5,3,0,2.7977891678399156e-15
76,24,2,5,3,0,4.0212973433122215e-16
76,24,2,5,3,0,6.817749718603073e-16
76,24,2,5,3,0,2.989804101727689e-16
76,24,2,5,3,0,9.887591219107565e-16
76,24,2,5,3,0,2.424086660618021e-15
76,24,2,5,3,0,9.712300121403678e-16
76,24,2,5,3,0,1.4443235935818442e-15
76,24,2,5,3,0,9.322318645120483e-16
76,24,2,5,3,0,3.016629794210778e-16
76,24,2,5,3,0,1.9608030799410126e-15
76,24,2,5,3,0,6.458004098859849e-14
76,24,2,5,3,0,1.9571076683647363e-15
76,24,2,5,3,0,6.69817375014866e-16
76,24,2,5,3,0,1.5056346837064935e-15
76,24,2,5,3,0,1.681815986309385e-15
76,24,2,5,3,0,1.0476679357147564e-15
76,24,2,5,3,0,1.757288517855366e-15
76,24,2,5,3,0,8.810586390761614e-16
76,24,2,5,3,0,6.515541943105709e-16
76,24,2,5,3,0,1.7475535442968931e-15
76,24,2,5,3,0,9.266724018063894e-16
76,24,2,5,3,0,2.383795592055974e-15
76,24,2,5,3,0,1.5606726457919937e-16
76,24,2,5,3,0,8.907636135658596e-16
76,24,2,5,3,0,1.0835818819030778e-15
76,24,2,5,3,0,3.5154695999585457e-15
76,24,2,5,3,0,9.432434354128812e-16
76,24,2,5,3,0,1.0692480578116522e-15
76,24,2,5,3,0,3.3612811067460342e-15
76,24,2,5,3,0,3.421669468067703e-15
76,24,2,5,3,0,8.897523001581708e-16
76,24,2,5,3,0,1.946081987549766e-15
76,24,2,5,3,0,6.356560136889307e-16
76,24,2,5,3,0,9.260444402335379e-16
76,24,2,5,3,0,1.661838054897461e-16
76,24,2,5,3,0,1.0089676378325514e-15
76,24,2,5,3,0,1.1400010938138849e-15
76,24,2,5,3,0,2.4795519136525947e-15
76,24,2,5,3,0,2.878599648454016e-15
76,24,2,5,3,0,5.675045544507014e-16
76,24,2,5,3,0,1.1432055794486702e-14
76,24,2,5,3,0,2.1707381095536652e-16
76,24,2,5,3,0,2.18078714986271e-15
76,24,2,5,3,0,4.008138085747677e-14
76,24,2,5,3,0,8.953341191106176e-15
76,24,2,5,3,0,5.9555555663981815e-16
76,24,2,5,3,0,5.085825442713617e-16
76,24,2,5,3,0,6.082906800171977e-15
76,24,2,5,3,0,7.329389478397549e-15
76,24,2,5,3,0,1.6783954679267947e-16
76,24,2,5,3,0,9.352629090224246e-16
76,24,2,5,3,0,1.3030045843983964e-15
76,24,2,5,3,0,2.9581901294784553e-15
76,24,2,5,3,0,8.644472624091799e-16
76,24,2,5,3,0,3.2907050990836973e-15
76,24,2,5,3,0,3.5757688269975423e-16
76,24,2,5,3,0,2.9582590091866705e-15
76,24,2,5,3,0,5.038038494152387e-16
76,24,2,5,3,0,9.789328074160108e-16
76,24,2,5,3,0,1.3923059854233726e-15
76,24,2,5,3,1,0.35817847034314554
76,24,2,5,3,1,1.4068679756906934
76,24,2,5,3,1,0.4823157669736177
76,24,2,5,3,1,1.1853780042742597
76,24,2,5,3,1,0.11374429789173474
76,24,2,5,3,1,0.4432771734740407
76,24,2,5,3,1,1.0773611303562163
76,24,2,5,3,1,0.2942576108753218
76,24,2,5,3,1,0.9918439353929053
76,24,2,5,3,1,0.5414641727673157
76,24,2,5,3,1,0.37802971841234617
76,24,2,5,3,1,0.8128902332375857
76,24,2,5,3,1,0.11387873136839348
76,24,2,5,3,1,0.4986758272029875
76,24,2,5,3,1,1.4092419689394986
76,24,2,5,3,1,0.03289806133173259
76,24,2,5,3,1,0.6273023967755488
76,24,2,5,3,1,1.0438279879175438
76,24,2,5,3,1,0.39888999250737694
76,24,2,5,3,1,0.10034201587992134
76,24,2,5,3,1,0.33240925043756037
76,24,2,5,3,1,0.39433754915231445
76,24,2,5,3,1,0.34770248545731347
76,24,2,5,3,1,1.2403914395133249
76,24,2,5,3,1,0.046924667453555134
76,24,2,5,3,1,1.0558683682450185
76,24,2,5,3,1,1.4114650706454759
76,24,2,5,3,1,0.41057881083381353
76,24,2,5,3,1,0.5629762232585825
76,24,2,5,3,1,0.950519191466065
76,24,2,5,3,1,0.7344199595302074
76,24,2,5,3,1,0.8905055659267376
76,24,2,5,3,1,0.5806075562938617
76,24,2,5,3,1,0.056940132287284576
76,24,2,5,3,1,0.0705082721195496
76,24,2,5,3,1,0.35970900393092964
76,24,2,5,3,1,0.010701976673973896
76,24,2,5,3,1,0.4514793343338273
76,24,2,5,3,1,1.044243115930447
76,24,2,5,3,1,1.2820516433653224
76,24,2,5,3,1,1.0268228522563536
76,24,2,5,3,1,0.32099781481929024
76,24,2,5,3,1,0.7784414804865201
76,24,2,5,3,1,0.27338539453774935
76,24,2,5,3,1,0.6227120880207947
76,24,2,5,3,1,1.117041118165894
76,24,2,5,3,1,0.13444927115641891
76,24,2,5,3,1,0.7425629291501884
76,24,2,5,3,1,0.14895265297335897
76,24,2,5,3,1,1.1769460077667364
76,24,2,5,3,1,0.5023315359973191
76,24,2,5,3,1,0.8919027493283984
76,24,2,5,3,1,0.48377007426234875
76,24,2,5,3,1,0.8249619460359137
76,24,2,5,3,1,1.1660918173947277
76,24,2,5,3,1,0.7867894487075315
76,24,2,5,3,1,0.52513188013996
76,24,2,5,3,1,0.1252691337203095
76,24,2,5,3,1,0.6857706063208742
76,24,2,5,3,1,0.4761617701637882
76,24,2,5,3,1,0.17115060556393152
76,24,2,5,3,1,1.366791706325532
76,24,2,5,3,1,0.570955458973211
76,24,2,5,3,1,1.4062644161354838
76,24,2,5,3,1,0.6929541656050635
76,24,2,5,3,1,1.412035956475941
76,24,2,5,3,1,1.3890139666277663
76,24,2,5,3,1,1.0708341806062982
76,24,2,5,3,1,0.6823281415942422
76,24,2,5,3,1,0.8643457677456718
76,24,2,5,3,1,0.6747881253160659
76,24,2,5,3,1,1.2387496385441727
76,24,2,5,3,1,0.5146259447366202
76,24,2,5,3,1,1.4136570961698665
76,24,2,5,3,1,0.10793763395459323
76,24,2,5,3,1,0.8319389059781989
76,24,2,5,3,1,1.1569372691649735
76,24,2,5,3,1,0.9046854137772952
76,24,2,5,3,1,1.0042566095762975
76,24,2,5,3,1,1.4043965838091614
76,24,2,5,3,1,0.6624648947849436
76,24,2,5,3,1,0.7075007850085078
76,24,2,5,3,1,1.409975667380124
76,24,2,5,3,1,1.2817127267404038
76,24,2,5,3,1,1.2500049781417923
76,24,2,5,3,1,0.7148999228605057
76,24,2,5,3,1,0.8939065676254031
76,24,2,5,3,1,0.9537969084621322
76,24,2,5,3,1,0.7486277218152351
76,24,2,5,3,1,1.4140940399478543
76,24,2,5,3,1,1.3949715916722083
76,24,2,5,3,1,0.6250275804370087
76,24,2,5,3,1,0.9728158016351215
76,24,2,5,3,1,1.1444769449641987
76,24,2,5,3,1,0.8223296802165447
76,24,2,5,3,1,1.0619678016264391
76,24,2,5,3,1,0.28390392618043514
76,24,2,5,3,1,0.7302134198364468
76,24,2,5,3,1,0.44561117244387277
76,24,2,5,3,1,1.0545813504230652
76,24,2,5,3,1,1.4068091830310454
76,24,2,5,3,1,0.8936557785851843
76,24,2,5,3,1,1.4056891821791955
76,24,2,5,3,1,1.2812954608308555
76,24,2,5,3,1,1.1225552840862696
76,24,2,5,3,1,0.2573648836639045
76,24,2,5,3,1,1.4138346240524595
76,24,2,5,3,1,1.3653460849300703
76,24,2,5,3,1,0.6414841895947996
76,24,2,5,3,1,1.1673326294493915
76,24,2,5,3,1,1.1313617676181753
76,24,2,5,3,1,1.2255904863914477
76,24,2,5,3,1,0.6055652678546055
76,24,2,5,3,1,0.7801670756511143
76,24,2,5,3,1,1.0181963701990984
76,24,2,5,3,1,1.255370003280693
76,24,2,5,3,1,0.5377798191740867
76,24,2,5,3,1,0.8884920180640604
76,24,2,5,3,1,0.4446995579126228
76,24,2,5,3,1,0.903574367341742
76,24,2,5,3,1,1.3101728039689953
76,24,2,5,3,1,1.18747759057181
76,24,2,5,3,1,1.2647450121336135
76,24,2,5,3,1,1.4047200897524659
77,24,2,5,5,0,1.1902784813219468e-15
77,24,2,5,5,0,3.344661950087767e-15
77,24,2,5,5,0,2.4821880412005506e-15
77,24,2,5,5,0,6.288563956898275e-15
77,24,2,5,5,0,1.6340961023429894e-15
77,24,2,5,5,0,1.372411911740516e-15
77,24,2,5,5,0,1.296825964483707e-15
77,24,2,5,5,0,1.7460430263808165e-15
77,24,2,5,5,0,1.7414492598093087e-15
77,24,2,5,5,0,1.4735030654755814e-15
77,24,2,5,5,0,2.3320931520847134e-14
77,24,2,5,5,0,4.573584233255447e-15
77,24,2,5,5,0,2.008387188431709e-13
77,24,2,5,5,0,2.751052467326377e-15
77,24,2,5,5,0,6.684203840201501e-15
77,24,2,5,5,0,2.5413534540080413e-15
77,24,2,5,5,0,9.92932806009272e-15
77,24,2,5,5,0,2.1282974385139477e-15
77,24,2,5,5,0,8.67507106038984e-15
77,24,2,5,5,0,3.4669330865181237e-16
77,24,2,5,5,0,7.76675907780668e-16
77,24,2,5,5,0,2.872534963436761e-15
77,24,2,5,5,0,1.066054038020593e-15
77,24,2,5,5,0,5.821445639397083e-15
77,24,2,5,5,0,4.443873661077768e-16
77,24,2,5,5,0,2.6048412900379987e-15
77,24,2,5,5,0,8.290229789151449e-16
77,24,2,5,5,0,9.371659760243232e-15
77,24,2,5,5,0,2.3845507688154775e-15
77,24,2,5,5,0,1.4283840957158917e-15
77,24,2,5,5,0,4.2817457334844205e-15
77,24,2,5,5,0,9.277763146316818e-15
77,24,2,5,5,0,1.1130540497441148e-14
77,24,2,5,5,0,3.732655802150621e-15
77,24,2,5,5,0,5.4253901285706065e-15
77,24,2,5,5,0,1.4022808992645888e-15
77,24,2,5,5,0,4.5741627063218355e-15
77,24,2,5,5,0,6.439032224636846e-16
77,24,2,5,5,0,1.1578640615739356e-15
77,24,2,5,5,0,1.919402739503161e-15
77,24,2,5,5,0,1.871580251246266e-15
77,24,2,5,5,0,9.514647870765146e-16
77,24,2,5,5,0,3.726244673564803e-14
77,24,2,5,5,0,2.9007237757616283e-15
77,24,2,5,5,0,1.5150242695102494e-14
77,24,2,5,5,0,5.008233937993059e-14
77,24,2,5,5,0,4.561523767587186e-14
77,24,2,5,5,0,2.320171893901557e-15
77,24,2,5,5,0,4.854523763123765e-16
77,24,2,5,5,0,2.0635025010519183e-14
77,24,2,5,5,0,2.3956887960461223e-14
77,24,2,5,5,0,4.297815453448555e-15
77,24,2,5,5,0,3.6468212370048846e-15
77,24,2,5,5,0,1.6651364153681806e-15
77,24,2,5,5,0,1.0603184387180494e-14
77,24,2,5,5,0,2.302094103184139e-15
77,24,2,5,5,0,8.537428832494505e-16
77,24,2,5,5,0,2.5016271280723495e-15
77,24,2,5,5,0,2.5288307807369345e-15
77,24,2,5,5,0,9.236459735391058e-15
77,24,2,5,5,0,2.6376674719641337e-15
77,24,2,5,5,0,2.0977362717376495e-15
77,24,2,5,5,1,0.7640716713518471
77,24,2,5,5,1,1.3592834003703835
77,24,2,5,5,1,0.1202325620260445
77,24,2,5,5,1,1.05120914601512
77,24,2,5,5,1,1.304110153202548
77,24,2,5,5,1,0.38032655700526474
77,24,2,5,5,1,0.6331227082732671
77,24,2,5,5,1,0.4601542228528987
77,24,2,5,5,1,1.1935621060189716
77,24,2,5,5,1,0.39176834643404423
77,24,2,5,5,1,1.1852452242931397
77,24,2,5,5,1,0.7865764831877852
77,24,2,5,5,1,1.1692717908562273
77,24,2,5,5,1,1.047735025096299
77,24,2,5,5,1,0.5343649588236092
77,24,2,5,5,1,0.9085816458064662
77,24,2,5,5,1,1.408116970028141
77,24,2,5,5,1,0.7946755923865289
77,24,2,5,5,1,0.8310331713195481
77,24,2,5,5,1,0.10746745062815864
77,24,2,5,5,1,0.30153128535325796
77,24,2,5,5,1,1.393654823590344
77,24,2,5,5,1,0.23202087846638458
77,24,2,5,5,1,0.8307991138326799
77,24,2,5,5,1,0.19425725787083054
77,24,2,5,5,1,0.9124387225894898
77,24,2,5,5,1,0.6296370172053569
77,24,2,5,5,1,0.7459158900052661
77,24,2,5,5,1,1.0122991850748693
77,24,2,5,5,1,1.083550625848687
77,24,2,5,5,1,1.350478233342168
77,24,2,5,5,1,1.170771048823456
77,24,2,5,5,1,1.1467818700334564
77,24,2,5,5,1,0.9257714427303388
77,24,2,5,5,1,0.49207072587330775
77,24,2,5,5,1,0.5603060962959885
77,24,2,5,5,1,1.3354339720477597
77,24,2,5,5,1,0.9258313456114473
77,24,2,5,5,1,0.3161145412952837
77,24,2,5,5,1,0.4795112497005056
77,24,2,5,5,1,0.2833179639333566
77,24,2,5,5,1,0.39657990633535173
77,24,2,5,5,1,0.69532428056111
77,24,2,5,5,1,0.6838811487742124
77,24,2,5,5,1,0.559743090618704
77,24,2,5,5,1,0.8708321156173088
77,24,2,5,5,1,0.7709071231978906
77,24,2,5,5,1,1.3658883334435084
77,24,2,5,5,1,0.1033817167442685
77,24,2,5,5,1,0.9326899298919464
77,24,2,5,5,1,0.6348772123338736
77,24,2,5,5,1,0.6431028686544661
77,24,2,5,5,1,0.44503064301106576
77,24,2,5,5,1,0.40462492183026955
77,24,2,5,5,1,0.506685747678832
77,24,2,5,5,1,1.142688734278685
77,24,2,5,5,1,1.1511477665029872
77,24,2,5,5,1,1.051868300260804
77,24,2,5,5,1,1.0177570452449352
77,24,2,5,5,1,0.66201194211918
77,24,2,5,5,1,0.9671384227704994
77,24,2,5,5,1,1.3998603921106165
77,24,2,5,5,1,0.2607301605554507
77,24,2,5,5,1,1.1636011301918414
77,24,2,5,5,1,0.33689154640764585
77,24,2,5,5,1,1.4027874513507754
77,24,2,5,5,1,1.0032048937475984
77,24,2,5,5,1,0.8773412188497511
77,24,2,5,5,1,1.3447709607122746
77,24,2,5,5,1,1.2057860054112617
77,24,2,5,5,1,1.3512289278785958
77,24,2,5,5,1,0.5552166170109163
77,24,2,5,5,1,1.218077830745471
77,24,2,5,5,1,1.1106285158179816
77,24,2,5,5,1,1.1928004575035895
77,24,2,5,5,1,1.2052486812641938
77,24,2,5,5,1,1.4073585404938476
77,24,2,5,5,1,1.2621957358895328
77,24,2,5,5,1,1.1396018026187675
77,24,2,5,5,1,1.3417886083978705
77,24,2,5,5,1,1.4049158464439049
77,24,2,5,5,1,0.3325652286710008
77,24,2,5,5,1,0.4440157437020952
77,24,2,5,5,1,0.3331620100106449
77,24,2,5,5,1,0.6885865161905002
77,24,2,5,5,1,1.2612097975975298
77,24,2,5,5,1,0.3498673921460244
77,24,2,5,5,1,1.291054134262841
77,24,2,5,5,1,1.3248702136346797
77,24,2,5,5,1,1.0957310658977788
77,24,2,5,5,1,1.2889909529577481
77,24,2,5,5,1,1.3701984153175315
77,24,2,5,5,1,1.382404079123491
77,24,2,5,5,1,1.022789223071074
77,24,2,5,5,1,1.372922335597095
77,24,2,5,5,1,1.0761112310245806
77,24,2,5,5,1,0.9867886281870758
77,24,2,5,5,1,0.8323047390853393
77,24,2,5,5,1,1.0967549438281374
77,24,2,5,5,1,1.3188875185941644
77,24,2,5,5,1,1.1665252142368727
77,24,2,5,5,1,1.407103818088143
77,24,2,5,5,1,0.7345988719740355
77,24,2,5,5,1,1.336226779690885
77,24,2,5,5,1,0.8470843188927362
77,24,2,5,5,1,1.3970281499546235
77,24,2,5,5,1,1.3330285797298758
77,24,2,5,5,1,0.8801259796058755
77,24,2,5,5,1,0.9282340097891393
77,24,2,5,5,1,1.1141197547445396
77,24,2,5,5,1,0.6397485002722282
77,24,2,5,5,1,0.8169249163445044
77,24,2,5,5,1,0.8317430746200939
77,24,2,5,5,1,0.5899001561934826
77,24,2,5,5,1,0.876544042560877
77,24,2,5,5,1,1.3303694323769073
77,24,2,5,5,1,1.2673373820807023
77,24,2,5,5,1,0.7340949472173097
77,24,2,5,5,1,1.1726735921388292
77,24,2,5,5,1,1.3955766620741556
77,24,2,5,5,1,1.2511358587267505
77,24,2,5,5,1,0.9010966059857616
77,24,2,5,5,1,0.8223439843011252
77,24,2,5,5,1,0.6668000421267922
78,24,2,6,2,0,0.0
78,24,2,6,2,0,9.341657918799151e-15
78,24,2,6,2,0,2.8252135588527045e-15
78,24,2,6,2,0,9.167094023241341e-15
78,24,2,6,2,0,6.339079812843277e-15
78,24,2,6,2,0,7.809967622540127e-16
78,24,2,6,2,0,8.825531863437269e-15
78,24,2,6,2,0,2.294493224740114e-15
78,24,2,6,2,0,5.566239485474822e-16
78,24,2,6,2,0,1.146545774394053e-15
78,24,2,6,2,0,8.046692966015406e-16
78,24,2,6,2,0,1.2686143269049872e-14
78,24,2,6,2,0,1.4634579779164354e-15
78,24,2,6,2,0,1.0264569276617026e-15
78,24,2,6,2,0,2.0781546619930358e-15
78,24,2,6,2,0,1.100678676023777e-16
78,24,2,6,2,0,1.572178531550346e-15
78,24,2,6,2,0,1.0871296696208733e-15
78,24,2,6,2,0,8.972988785722221e-17
78,24,2,6,2,0,6.873442850973171e-16
78,24,2,6,2,0,5.507924142816115e-16
78,24,2,6,2,0,9.465199455342963e-16
78,24,2,6,2,0,3.0450957335369838e-15
78,24,2,6,2,0,2.3592672617838723e-15
78,24,2,6,2,0,1.1161710120179507e-15
78,24,2,6,2,0,1.4661337770350335e-15
78,24,2,6,2,0,1.4972260499106384e-15
78,24,2,6,2,0,4.728716393290259e-16
78,24,2,6,2,0,8.410763486631447e-16
78,24,2,6,2,0,3.4102199054344147e-15
78,24,2,6,2,0,9.993799743608047e-15
78,24,2,6,2,0,4.355966532976892e-15
78,24,2,6,2,0,5.932090477144384e-15
78,24,2,6,2,0,7.541069961453468e-15
78,24,2,6,2,0,4.456059587332999e-15
78,24,2,6,2,0,2.074139218434353e-15
78,24,2,6,2,0,3.0347204542864367e-15
78,24,2,6,2,0,2.1031890452450387e-15
78,24,2,6,2,0,2.9051425747442605e-16
78,24,2,6,2,0,6.390138838349188e-15
78,24,2,6,2,0,3.5469552153361968e-15
78,24,2,6,2,0,3.7528374071719015e-16
78,24,2,6,2,0,2.8261734908835014e-15
78,24,2,6,2,0,3.544869852946551e-15
78,24,2,6,2,0,1.5376346005929992e-14
78,24,2,6,2,0,1.7917667458463332e-14
78,24,2,6,2,0,6.022129586269569e-15
78,24,2,6,2,0,2.3623194428100852e-15
78,24,2,6,2,0,2.8776122819191467e-16
78,24,2,6,2,0,9.906573929198418e-15
78,24,2,6,2,0,2.774039097685449e-15
78,24,2,6,2,0,1.1546460958765892e-15
78,24,2,6,2,0,7.449498355372446e-16
78,24,2,6,2,0,9.225054184201926e-16
78,24,2,6,2,0,5.389024642178988e-15
78,24,2,6,2,0,1.7490130495359196e-14
78,24,2,6,2,0,1.1088012081328011e-15
78,24,2,6,2,0,1.1168295172502267e-15
78,24,2,6,2,0,1.980961456652777e-15
78,24,2,6,2,0,2.3388665418499702e-15
78,24,2,6,2,0,6.126515988969153e-16
78,24,2,6,2,0,3.429468557202983e-15
78,24,2,6,2,1,0.15008225157449923
78,24,2,6,2,1,0.7917461109659636
78,24,2,6,2,1,0.22589443825619063
78,24,2,6,2,1,0.32757501557078783
78,24,2,6,2,1,0.073601691050298
78,24,2,6,2,1,0.11892916335290636
78,24,2,6,2,1,0.09215234958456986
78,24,2,6,2,1,0.04128545773883982
78,24,2,6,2,1,0.6899239018426097
78,24,2,6,2,1,0.10762253765589251
78,24,2,6,2,1,0.1541470525835092
78,24,2,6,2,1,0.9236978663891524
78,24,2,6,2,1,0.0033963386362807694
78,24,2,6,2,1,0.3717969192575765
78,24,2,6,2,1,0.76898830935213
78,24,2,6,2,1,0.1686521270257632
78,24,2,6,2,1,0.10441912520564248
78,24,2,6,2,1,0.32404062736457284
78,24,2,6,2,1,0.1509694409532682
78,24,2,6,2,1,0.07620365226916724
78,24,2,6,2,1,0.04600362489488518
78,24,2,6,2,1,0.7722420928871054
78,24,2,6,2,1,0.14094415122665913
78,24,2,6,2,1,1.2147135412126815
78,24,2,6,2,1,0.001532378966758891
78,24,2,6,2,1,0.6488302089612529
78,24,2,6,2,1,1.413841102023769
78,24,2,6,2,1,0.023544617399313152
78,24,2,6,2,1,0.003882623205190161
78,24,2,6,2,1,0.010607693371501753
78,24,2,6,2,1,0.3909650029319262
78,24,2,6,2,1,1.1034414621396442
78,24,2,6,2,1,0.22681105407987942
78,24,2,6,2,1,1.1361647008656246
78,24,2,6,2,1,0.5634327618018811
78,24,2,6,2,1,0.03434072745054601
78,24,2,6,2,1,1.025717306887839
78,24,2,6,2,1,0.0884185719230465
78,24,2,6,2,1,0.022206653614686826
78,24,2,6,2,1,0.6027816944353164
78,24,2,6,2,1,0.3149716554790046
78,24,2,6,2,1,0.16189587161494398
78,24,2,6,2,1,0.15715006726985517
78,24,2,6,2,1,1.3655888897753181
78,24,2,6,2,1,0.8708749133530417
78,24,2,6,2,1,1.1363133270286538
78,24,2,6,2,1,0.9045808717718561
78,24,2,6,2,1,0.5699385521242094
78,24,2,6,2,1,0.0335436711109087
78,24,2,6,2,1,0.4328495242108616
78,24,2,6,2,1,0.013568654692986647
78,24,2,6,2,1,0.3154231379118637
78,24,2,6,2,1,0.31347185006090245
78,24,2,6,2,1,0.06050950323333869
78,24,2,6,2,1,0.04260465000593222
78,24,2,6,2,1,0.3902167675758318
78,24,2,6,2,1,0.04623708749793908
78,24,2,6,2,1,0.1366946700775665
78,24,2,6,2,1,0.1082173056390808
78,24,2,6,2,1,0.2650361773807434
78,24,2,6,2,1,0.25802895416183913
78,24,2,6,2,1,0.1698609726821228
78,24,2,6,2,1,0.1920088455497559
78,24,2,6,2,1,0.3699665183579453
78,24,2,6,2,1,0.2323546810313538
78,24,2,6,2,1,0.732479155816008
78,24,2,6,2,1,0.1003146374219144
78,24,2,6,2,1,0.05506548500284356
78,24,2,6,2,1,0.03793952905316664
78,24,2,6,2,1,0.11659584457375344
78,24,2,6,2,1,0.4546897441649982
78,24,2,6,2,1,0.03843693878598353
78,24,2,6,2,1,0.7459407400412691
78,24,2,6,2,1,0.15114576651246286
78,24,2,6,2,1,0.472137311752171
78,24,2,6,2,1,0.1629198256555757
78,24,2,6,2,1,0.7572133968861446
78,24,2,6,2,1,0.951712678857986
78,24,2,6,2,1,1.1230265765859906
78,24,2,6,2,1,0.16750811274439892
78,24,2,6,2,1,0.12975514355112985
78,24,2,6,2,1,0.045615363958808094
78,24,2,6,2,1,0.06660188593598172
78,24,2,6,2,1,1.3585838989690169
78,24,2,6,2,1,0.16070129550142268
78,24,2,6,2,1,0.8590470391012603
78,24,2,6,2,1,0.010915623320229047
78,24,2,6,2,1,1.3755554609429181
78,24,2,6,2,1,1.4019802789148026
78,24,2,6,2,1,0.027493357425153558
78,24,2,6,2,1,0.08495659116235392
78,24,2,6,2,1,0.04841133557437669
78,24,2,6,2,1,0.21515251910627736
78,24,2,6,2,1,0.5737170287202432
78,24,2,6,2,1,0.11347453514040082
78,24,2,6,2,1,0.19122134983452216
78,24,2,6,2,1,0.6231973284960576
78,24,2,6,2,1,1.2427931690854364
78,24,2,6,2,1,1.247890462511882
78,24,2,6,2,1,0.015320629791397039
78,24,2,6,2,1,0.08827966870542675
78,24,2,6,2,1,1.3166842098862086
78,24,2,6,2,1,0.6989950619703409
78,24,2,6,2,1,0.34553865941666445
78,24,2,6,2,1,0.1173946141666625
78,24,2,6,2,1,0.6737707606350823
78,24,2,6,2,1,0.0792905876976235
78,24,2,6,2,1,1.1493067025601618
78,24,2,6,2,1,0.5738952786072934
78,24,2,6,2,1,0.5486307112172393
78,24,2,6,2,1,0.20315102104393845
78,24,2,6,2,1,0.6765577499908464
78,24,2,6,2,1,0.142277838922411
78,24,2,6,2,1,1.0331344764325174
78,24,2,6,2,1,0.010071448773974437
78,24,2,6,2,1,0.10356121959420153
78,24,2,6,2,1,0.2908501455916173
78,24,2,6,2,1,0.006377953341747005
78,24,2,6,2,1,0.2515270541459254
78,24,2,6,2,1,0.09518484819107698
78,24,2,6,2,1,0.016424042838295082
78,24,2,6,2,1,0.27517698943559615
78,24,2,6,2,1,0.008267477846071604
78,24,2,6,2,1,0.17550700018196913
79,24,2,6,3,0,2.65413044003488e-15
79,24,2,6,3,0,9.971959775589496e-16
79,24,2,6,3,0,9.977589989434995e-16
79,24,2,6,3,0,1.222814334459692e-15
79,24,2,6,3,0,1.7033913695604199e-15
79,24,2,6,3,0,4.820280281466833e-16
79,24,2,6,3,0,6.247479664324707e-16
79,24,2,6,3,0,3.6077333705224396e-16
79,24,2,6,3,0,2.52723671615538e-15
79,24,2,6,3,0,1.4826865043030953e-15
79,24,2,6,3,0,2.2557432953637028e-15
79,24,2,6,3,0,3.2643355190981917e-15
79,24,2,6,3,0,8.630094922025158e-16
79,24,2,6,3,0,1.8409869461812957e-15
79,24,2,6,3,0,1.0260060931709978e-15
79,24,2,6,3,0,4.108412512378417e-15
79,24,2,6,3,0,1.848694042492243e-15
79,24,2,6,3,0,6.995615982395296e-16
79,24,2,6,3,0,1.7911727527587793e-15
79,24,2,6,3,0,5.129496731551123e-17
79,24,2,6,3,0,4.004048674857867e-17
79,24,2,6,3,0,3.1416102575064495e-15
79,24,2,6,3,0,2.211940218861819e-15
79,24,2,6,3,0,2.8185591502836447e-15
79,24,2,6,3,0,7.889586468476212e-16
79,24,2,6,3,0,2.6020272213804495e-16
79,24,2,6,3,0,1.3176926945026617e-15
79,24,2,6,3,0,1.98985286718479e-15
79,24,2,6,3,0,2.9559734229547972e-15
79,24,2,6,3,0,9.463219446940608e-16
79,24,2,6,3,0,1.460172846631325e-15
79,24,2,6,3,0,2.111358463747286e-15
79,24,2,6,3,0,2.6521157923081622e-15
79,24,2,6,3,0,2.9431856709847512e-15
79,24,2,6,3,0,7.264289937705093e-16
79,24,2,6,3,0,2.1021437978690457e-15
79,24,2,6,3,0,5.9075211688617715e-15
79,24,2,6,3,0,3.2733800354061387e-15
79,24,2,6,3,0,5.445719693310349e-16
79,24,2,6,3,0,2.695311146482479e-15
79,24,2,6,3,0,3.765139652302762e-15
79,24,2,6,3,0,1.0574836827374908e-15
79,24,2,6,3,0,6.294880722771427e-16
79,24,2,6,3,0,7.144125900986284e-16
79,24,2,6,3,0,8.903875664974691e-15
79,24,2,6,3,0,2.3761087085161493e-14
79,24,2,6,3,0,3.4634253274825496e-15
79,24,2,6,3,0,2.0607638859966264e-15
79,24,2,6,3,0,1.1863862453583848e-16
79,24,2,6,3,0,1.3175404905210302e-15
79,24,2,6,3,0,7.655526550926102e-16
79,24,2,6,3,0,2.1722152258792365e-15
79,24,2,6,3,0,1.9095882784080497e-15
79,24,2,6,3,0,9.086921134275705e-16
79,24,2,6,3,0,2.306028018467853e-15
79,24,2,6,3,0,3.33392775546221e-14
79,24,2,6,3,0,1.6662930900006474e-15
79,24,2,6,3,0,5.310826617838311e-16
79,24,2,6,3,0,6.3971607276228196e-15
79,24,2,6,3,0,2.576088615734401e-15
79,24,2,6,3,0,1.08914581719799e-15
79,24,2,6,3,0,1.6622666559080246e-15
79,24,2,6,3,1,1.2038061900507362
79,24,2,6,3,1,1.1799859034331703
79,24,2,6,3,1,0.07170739093619695
79,24,2,6,3,1,0.7757311695956516
79,24,2,6,3,1,0.32145044452033145
79,24,2,6,3,1,0.12443284280476179
79,24,2,6,3,1,1.073064325625715
79,24,2,6,3,1,0.19460894973869433
79,24,2,6,3,1,0.43415449303003617
79,24,2,6,3,1,0.5297448149754215
79,24,2,6,3,1,0.18544039739339252
79,24,2,6,3,1,0.2184222347453925
79,24,2,6,3,1,0.02181407497696935
79,24,2,6,3,1,0.19964510103854036
79,24,2,6,3,1,0.5892034617695109
79,24,2,6,3,1,0.14612884556621794
79,24,2,6,3,1,0.09257013257548785
79,24,2,6,3,1,0.2943319981070276
79,24,2,6,3,1,0.7848292738552674
79,24,2,6,3,1,0.07093754600408214
79,24,2,6,3,1,0.42003578120745333
79,24,2,6,3,1,0.235303978604758
79,24,2,6,3,1,0.4151098673618704
79,24,2,6,3,1,0.2831753788487403
79,24,2,6,3,1,0.265257275914636
79,24,2,6,3,1,0.3549365800134686
79,24,2,6,3,1,0.45428568288119
79,24,2,6,3,1,0.7056541906787186
79,24,2,6,3,1,0.6812705042002979
79,24,2,6,3,1,0.8368922422798727
79,24,2,6,3,1,0.8293417333114566
79,24,2,6,3,1,0.2983156349821507
79,24,2,6,3,1,0.2777409994492045
79,24,2,6,3,1,0.3879852026908716
79,24,2,6,3,1,0.2995007905631945
79,24,2,6,3,1,0.5112386140814131
79,24,2,6,3,1,0.3150756262648181
79,24,2,6,3,1,1.3254247908637198
79,24,2,6,3,1,0.4068029934644346
79,24,2,6,3,1,1.41401796073681
79,24,2,6,3,1,0.14758392192882033
79,24,2,6,3,1,0.36434225917935803
79,24,2,6,3,1,0.10894013587837638
79,24,2,6,3,1,1.407915446028257
79,24,2,6,3,1,0.22334340594350624
79,24,2,6,3,1,1.209675630289881
79,24,2,6,3,1,0.2497533323803388
79,24,2,6,3,1,0.23492937572375916
79,24,2,6,3,1,0.07913313975193834
79,24,2,6,3,1,0.8559101815684026
79,24,2,6,3,1,0.6640776946933519
79,24,2,6,3,1,0.4246809514154031
79,24,2,6,3,1,0.17988963047694437
79,24,2,6,3,1,0.2676461887458165
79,24,2,6,3,1,0.8843131110983771
79,24,2,6,3,1,1.1765714667441178
79,24,2,6,3,1,1.2748824911892989
79,24,2,6,3,1,0.6877843159199805
79,24,2,6,3,1,0.7462088023425111
79,24,2,6,3,1,0.5767197796224545
79,24,2,6,3,1,0.4979040914519711
79,24,2,6,3,1,0.4031882048100697
79,24,2,6,3,1,1.412641662796439
79,24,2,6,3,1,0.4986841001876953
79,24,2,6,3,1,0.22729272641384654
79,24,2,6,3,1,1.3161075518598875
79,24,2,6,3,1,1.2638132771930688
79,24,2,6,3,1,0.43248750890793064
79,24,2,6,3,1,0.9419874123995592
79,24,2,6,3,1,1.413402485521646
79,24,2,6,3,1,1.2333504686035286
79,24,2,6,3,1,1.4036916961008312
79,24,2,6,3,1,0.9917402537193037
79,24,2,6,3,1,0.13156383253224604
79,24,2,6,3,1,0.14997250519934038
79,24,2,6,3,1,0.3496609056468492
79,24,2,6,3,1,1.0089346647831832
79,24,2,6,3,1,0.6626278667349185
79,24,2,6,3,1,0.03911161469520172
79,24,2,6,3,1,0.5735298653948179
79,24,2,6,3,1,0.746750891676024
79,24,2,6,3,1,0.2223287766272936
79,24,2,6,3,1,0.9534232080107532
79,24,2,6,3,1,0.614349429088382
79,24,2,6,3,1,0.9821426632094633
79,24,2,6,3,1,0.17884197989461106
79,24,2,6,3,1,0.7682222194912428
79,24,2,6,3,1,0.5575385351879766
79,24,2,6,3,1,0.6177149411020474
79,24,2,6,3,1,1.1601952398685178
79,24,2,6,3,1,1.1011358140553682
79,24,2,6,3,1,0.9952889336862979
79,24,2,6,3,1,0.6131552734523168
79,24,2,6,3,1,0.19296199926137395
79,24,2,6,3,1,1.1188526145778714
79,24,2,6,3,1,0.3256449175013989
79,24,2,6,3,1,1.4048458750234403
79,24,2,6,3,1,1.0989156269928126
79,24,2,6,3,1,0.6370371654115542
79,24,2,6,3,1,1.139989951247462
79,24,2,6,3,1,0.2262031598557729
79,24,2,6,3,1,0.8292294569361126
79,24,2,6,3,1,0.8753247422218744
79,24,2,6,3,1,0.6031808074089416
79,24,2,6,3,1,0.44990713092020357
79,24,2,6,3,1,1.3074127218907496
79,24,2,6,3,1,0.2670903501446287
79,24,2,6,3,1,0.23700234510317097
79,24,2,6,3,1,0.1472701759727467
79,24,2,6,3,1,0.7575982839046024
79,24,2,6,3,1,0.46170427959131344
79,24,2,6,3,1,0.7025749982246453
79,24,2,6,3,1,0.21211111790942805
79,24,2,6,3,1,1.062605219498183
79,24,2,6,3,1,0.9517833547170084
79,24,2,6,3,1,0.7496810864404012
79,24,2,6,3,1,0.3886672759084094
79,24,2,6,3,1,1.3995447298828303
79,24,2,6,3,1,0.08447258047486475
79,24,2,6,3,1,0.610537433337566
79,24,2,6,3,1,1.3418415151085095
79,24,2,6,3,1,0.9647185335772414
79,24,2,6,3,1,1.3478056612207938
79,24,2,6,3,1,1.1629010089896916
80,24,2,6,6,0,1.5964475842280724e-15
80,24,2,6,6,0,2.284581676557832e-15
80,24,2,6,6,0,5.666393797028587e-16
80,24,2,6,6,0,3.1062932664233355e-15
80,24,2,6,6,0,1.265967108484787e-15
80,24,2,6,6,0,1.2681368218314752e-15
80,24,2,6,6,0,3.99841518301571e-15
80,24,2,6,6,0,9.486879480616816e-16
80,24,2,6,6,0,2.2798440524344642e-15
80,24,2,6,6,0,4.626245568732168e-16
80,24,2,6,6,0,3.6871731090540135e-15
80,24,2,6,6,0,1.0572242510789528e-14
80,24,2,6,6,0,2.307821114961188e-15
80,24,2,6,6,0,3.507141024229377e-15
80,24,2,6,6,0,3.1720310124078613e-15
80,24,2,6,6,0,9.428775661786202e-16
80,24,2,6,6,0,1.3967741089664809e-15
80,24,2,6,6,0,1.1943285814750593e-15
80,24,2,6,6,0,7.806229642909599e-15
80,24,2,6,6,0,8.715324766318664e-16
80,24,2,6,6,0,6.134025369419303e-16
80,24,2,6,6,0,2.5630237811147055e-15
80,24,2,6,6,0,1.579647575403088e-15
80,24,2,6,6,0,2.09513259700678e-15
80,24,2,6,6,0,4.963914690127813e-16
80,24,2,6,6,0,8.502954246070908e-16
80,24,2,6,6,0,2.6561391382716487e-15
80,24,2,6,6,0,1.1889813442479249e-15
80,24,2,6,6,0,1.7500645075109696e-15
80,24,2,6,6,0,1.3971511877964963e-15
80,24,2,6,6,0,1.0619131868665954e-14
80,24,2,6,6,0,2.7972279407586088e-15
80,24,2,6,6,0,4.519591799917044e-15
80,24,2,6,6,0,4.5046550126720725e-15
80,24,2,6,6,0,4.65571478458369e-15
80,24,2,6,6,0,5.959871925786285e-16
80,24,2,6,6,0,2.388110493140548e-15
80,24,2,6,6,0,4.5882482567464e-16
80,24,2,6,6,0,2.8562413181425164e-16
80,24,2,6,6,0,5.525912227972432e-15
80,24,2,6,6,0,3.980100762797342e-16
80,24,2,6,6,0,7.171282761339149e-16
80,24,2,6,6,0,1.945170076560462e-15
80,24,2,6,6,0,9.473220793665968e-16
80,24,2,6,6,0,3.411274383832647e-14
80,24,2,6,6,0,1.527550326952757e-14
80,24,2,6,6,0,1.3493696083317603e-14
80,24,2,6,6,0,6.802569314775858e-16
80,24,2,6,6,0,4.311603205646938e-16
80,24,2,6,6,0,1.1257498225813491e-14
80,24,2,6,6,0,4.400668496740143e-15
80,24,2,6,6,0,5.096025766470096e-15
80,24,2,6,6,0,1.6683340526230742e-15
80,24,2,6,6,0,2.353689770273301e-15
80,24,2,6,6,0,3.2899572021766313e-15
80,24,2,6,6,0,1.1923091850318185e-15
80,24,2,6,6,0,1.2154656607840577e-15
80,24,2,6,6,0,1.6031510502768232e-15
80,24,2,6,6,0,2.451166728581331e-15
80,24,2,6,6,0,1.8731272791695667e-15
80,24,2,6,6,0,1.438319611175974e-15
80,24,2,6,6,0,1.997279206672059e-15
80,24,2,6,6,1,1.2863070993709416
80,24,2,6,6,1,0.23195038480201127
80,24,2,6,6,1,0.4323349011791219
80,24,2,6,6,1,1.1199412931345867
80,24,2,6,6,1,0.23250408351368465
80,24,2,6,6,1,0.3381830604713502
80,24,2,6,6,1,1.0243952537335597
80,24,2,6,6,1,0.39611991974827104
80,24,2,6,6,1,1.3878491589362052
80,24,2,6,6,1,0.510504150470844
80,24,2,6,6,1,0.6281427153496103
80,24,2,6,6,1,0.5117225262634273
80,24,2,6,6,1,0.15080321930196303
80,24,2,6,6,1,1.0117229355568815
80,24,2,6,6,1,0.5374310307731478
80,24,2,6,6,1,0.47747983611053846
80,24,2,6,6,1,0.4662660636020701
80,24,2,6,6,1,0.7338798563868205
80,24,2,6,6,1,1.1341570946915998
80,24,2,6,6,1,1.0674579153940478
80,24,2,6,6,1,0.21948512325916647
80,24,2,6,6,1,0.35279240018197583
80,24,2,6,6,1,0.47275721418926986
80,24,2,6,6,1,0.5046535620552683
80,24,2,6,6,1,0.5571154148733439
80,24,2,6,6,1,0.622189506058777
80,24,2,6,6,1,0.9065817636680885
80,24,2,6,6,1,0.7625470591279504
80,24,2,6,6,1,1.3328565351961468
80,24,2,6,6,1,0.6645390480069624
80,24,2,6,6,1,1.2813506116833315
80,24,2,6,6,1,0.7901187687868887
80,24,2,6,6,1,0.8421029136091001
80,24,2,6,6,1,0.9088548472309764
80,24,2,6,6,1,0.7312500178986695
80,24,2,6,6,1,0.4664717678918801
80,24,2,6,6,1,1.354281529273934
80,24,2,6,6,1,0.1334057136178454
80,24,2,6,6,1,0.27606092970743934
80,24,2,6,6,1,0.4357411498163937
80,24,2,6,6,1,0.23107716688223526
80,24,2,6,6,1,0.5072580409660369
80,24,2,6,6,1,0.2457907171795067
80,24,2,6,6,1,1.1456407045870478
80,24,2,6,6,1,0.8158382259843301
80,24,2,6,6,1,0.5310628597990621
80,24,2,6,6,1,0.7875251771875509
80,24,2,6,6,1,0.9958980493389332
80,24,2,6,6,1,0.3381607339509205
80,24,2,6,6,1,1.180494274398805
80,24,2,6,6,1,0.41538316280804727
80,24,2,6,6,1,1.4073652075534753
80,24,2,6,6,1,0.48405347893980166
80,24,2,6,6,1,0.7898372220664147
80,24,2,6,6,1,0.9262702380876939
80,24,2,6,6,1,0.8155571325831995
80,24,2,6,6,1,1.4111909432580312
80,24,2,6,6,1,1.256848690605833
80,24,2,6,6,1,1.3914993373475522
80,24,2,6,6,1,1.332600337830419
80,24,2,6,6,1,0.23469529946107834
80,24,2,6,6,1,1.3947828868863603
80,24,2,6,6,1,0.5309705459658339
80,24,2,6,6,1,1.414209774043283
80,24,2,6,6,1,0.5221848303474522
80,24,2,6,6,1,0.6537913900058758
80,24,2,6,6,1,1.3018893377284764
80,24,2,6,6,1,0.3628574780962827
80,24,2,6,6,1,1.3051076953122216
80,24,2,6,6,1,1.049017516072279
80,24,2,6,6,1,1.2868035593442129
80,24,2,6,6,1,0.8581665770652135
80,24,2,6,6,1,1.1860747185346374
80,24,2,6,6,1,1.4073246262451218
80,24,2,6,6,1,0.6640900079517634
80,24,2,6,6,1,0.6477126451381866
80,24,2,6,6,1,0.84759511224196
80,24,2,6,6,1,0.38699782434332863
80,24,2,6,6,1,0.8967244600635239
80,24,2,6,6,1,1.4134911156754724
80,24,2,6,6,1,1.3036458099829273
80,24,2,6,6,1,0.3615853768055278
80,24,2,6,6,1,0.8280805062743503
80,24,2,6,6,1,1.3552053662318915
80,24,2,6,6,1,1.4134273916005344
80,24,2,6,6,1,0.7448735822613941
80,24,2,6,6,1,0.8755207001835603
80,24,2,6,6,1,1.3922448351567824
80,24,2,6,6,1,1.1257939183143302
80,24,2,6,6,1,0.6529672686331796
80,24,2,6,6,1,1.1071744048164203
80,24,2,6,6,1,1.3902641907976316
80,24,2,6,6,1,1.0279927913492786
80,24,2,6,6,1,1.1652288812996943
80,24,2,6,6,1,1.4139772193733773
80,24,2,6,6,1,1.0460753577307944
80,24,2,6,6,1,1.2025352081647211
80,24,2,6,6,1,1.3521658483751058
80,24,2,6,6,1,1.404826696215524
80,24,2,6,6,1,1.4000444462968955
80,24,2,6,6,1,1.3111232668680506
80,24,2,6,6,1,0.7120637781476132
80,24,2,6,6,1,0.7300964264808305
80,24,2,6,6,1,0.6169941690332175
80,24,2,6,6,1,0.9392297641594836
80,24,2,6,6,1,1.4123117715431974
80,24,2,6,6,1,1.2127662993001085
80,24,2,6,6,1,1.3797799468585645
80,24,2,6,6,1,0.5368662029636738
80,24,2,6,6,1,1.3499038336524922
80,24,2,6,6,1,1.3536372431007255
80,24,2,6,6,1,1.3985953262013309
80,24,2,6,6,1,0.5062199391034669
80,24,2,6,6,1,1.284334710690774
80,24,2,6,6,1,1.3354355265991893
80,24,2,6,6,1,0.5044491291338594
80,24,2,6,6,1,0.6454421156115745
80,24,2,6,6,1,0.22137911732859406
80,24,2,6,6,1,0.9065129072557033
80,24,2,6,6,1,0.7770257676303045
80,24,2,6,6,1,1.4120112404708554
80,24,2,6,6,1,1.4141088128957562
80,24,2,6,6,1,0.6621788908717527
80,24,2,6,6,1,1.157243882162101
81,24,3,4,2,0,7.153902883208822e-15
81,24,3,4,2,0,1.4104738994236095e-14
81,24,3,4,2,0,1.2259724654342626e-15
81,24,3,4,2,0,2.339016474286237e-14
81,24,3,4,2,0,9.916396972934558e-16
81,24,3,4,2,0,7.730114352797765e-15
81,24,3,4,2,0,1.3176219897379084e-15
81,24,3,4,2,0,2.290263797885527e-15
81,24,3,4,2,0,2.0227872172272036e-15
81,24,3,4,2,0,2.1371683754691529e-16
81,24,3,4,2,0,1.1888882248855525e-15
81,24,3,4,2,0,2.202228707456317e-15
81,24,3,4,2,0,1.2147457740921732e-15
81,24,3,4,2,0,6.224248531519067e-16
81,24,3,4,2,0,8.879738258212932e-15
81,24,3,4,2,0,8.133953776090499e-15
81,24,3,4,2,0,3.3756681867611874e-15
81,24,3,4,2,0,8.572017462233798e-15
81,24,3,4,2,0,3.4760075577276174e-15
81,24,3,4,2,0,7.752585225466415e-15
81,24,3,4,2,0,1.4624474669395135e-13
81,24,3,4,2,0,6.011054645747556e-14
81,24,3,4,2,0,3.745192377464955e-14
81,24,3,4,2,0,4.12889823246443e-15
81,24,3,4,2,0,1.2429783500523899e-15
81,24,3,4,2,0,2.8217064468699985e-16
81,24,3,4,2,0,2.667945120381367e-15
81,24,3,4,2,0,9.431137496616546e-15
81,24,3,4,2,0,6.403771202626676e-16
81,24,3,4,2,0,1.2126209901807493e-15
81,24,3,4,2,0,2.6101147420974485e-14
81,24,3,4,2,0,6.741322504604114e-16
81,24,3,4,2,0,1.0557112822539203e-15
81,24,3,4,2,0,3.8324102638810983e-16
81,24,3,4,2,0,4.90734106353469e-16
81,24,3,4,2,0,1.0853088171759784e-16
81,24,3,4,2,0,9.81565293934674e-16
81,24,3,4,2,0,4.1385749235778183e-16
81,24,3,4,2,0,1.2330273088211376e-16
81,24,3,4,2,0,2.298391987547806e-16
81,24,3,4,2,0,1.4367556528794422e-15
81,24,3,4,2,0,2.4708896676659486e-15
81,24,3,4,2,0,6.783840243371196e-17
81,24,3,4,2,0,2.8721533452425713e-15
81,24,3,4,2,0,0.0
81,24,3,4,2,0,2.0194833879060123e-16
81,24,3,4,2,0,4.860415016926435e-15
81,24,3,4,2,0,1.8328048929793386e-16
81,24,3,4,2,0,1.222988013456974e-15
81,24,3,4,2,0,9.308183888193666e-16
81,24,3,4,2,0,2.227886677452134e-16
81,24,3,4,2,0,5.871554621816934e-16
81,24,3,4,2,0,2.383104904010221e-16
81,24,3,4,2,0,1.2930517926907833e-15
81,24,3,4,2,0,1.6804955220036131e-16
81,24,3,4,2,0,8.634251424578656e-14
81,24,3,4,2,0,7.227936499815652e-16
81,24,3,4,2,0,3.2239280151939125e-15
81,24,3,4,2,0,1.1224219569357687e-13
81,24,3,4,2,0,1.5834602896362842e-14
81,24,3,4,2,0,1.6216787661250202e-15
81,24,3,4,2,0,2.5927177058698624e-15
81,24,3,4,2,1,0.5255023114769913
81,24,3,4,2,1,0.9966615632097615
81,24,3,4,2,1,0.5627146480726264
81,24,3,4,2,1,0.7572162453054372
81,24,3,4,2,1,0.2050812586844793
81,24,3,4,2,1,0.8107381407157438
81,24,3,4,2,1,0.08890595035818763
81,24,3,4,2,1,0.7924657006560039
81,24,3,4,2,1,1.257616448963883
81,24,3,4,2,1,0.06155587089265908
81,24,3,4,2,1,0.6170112385309031
81,24,3,4,2,1,1.3492497007822748
81,24,3,4,2,1,0.5316438183282433
81,24,3,4,2,1,0.08839468524673544
81,24,3,4,2,1,1.1410810565975917
81,24,3,4,2,1,1.0272398616701206
81,24,3,4,2,1,1.4113661971404212
81,24,3,4,2,1,1.2983007513449187
81,24,3,4,2,1,1.024530806221153
81,24,3,4,2,1,1.2223399932139565
81,24,3,4,2,1,0.1677846296058551
81,24,3,4,2,1,1.0634366383106408
81,24,3,4,2,1,0.402669133353319
81,24,3,4,2,1,0.7419304711701276
81,24,3,4,2,1,0.9714827036991683
81,24,3,4,2,1,0.08391828073625016
81,24,3,4,2,1,1.4139945808744998
81,24,3,4,2,1,1.2784003997384958
81,24,3,4,2,1,0.0021858990512502825
81,24,3,4,2,1,0.0037137170386870475
81,24,3,4,2,1,1.3851493283618508
81,24,3,4,2,1,0.627285551181292
81,24,3,4,2,1,0.0739693258691219
81,24,3,4,2,1,0.5897555672222056
81,24,3,4,2,1,1.155297352081455
81,24,3,4,2,1,1.1344896536795135
81,24,3,4,2,1,1.3823955670403407
81,24,3,4,2,1,0.6380165128417804
81,24,3,4,2,1,0.16946424892659917
81,24,3,4,2,1,0.4261927245073959
81,24,3,4,2,1,0.8953239304348647
81,24,3,4,2,1,0.6153838644473731
81,24,3,4,2,1,0.052112327933707424
81,24,3,4,2,1,1.0734483774925239
81,24,3,4,2,1,0.2296286527999675
81,24,3,4,2,1,0.15134766379952458
81,24,3,4,2,1,1.2654012181394618
81,24,3,4,2,1,0.41709079269198246
81,24,3,4,2,1,0.0062386671863365675
81,24,3,4,2,1,0.04092951607305258
81,24,3,4,2,1,0.18926229291236574
81,24,3,4,2,1,0.637756221887824
81,24,3,4,2,1,0.5336439835977128
81,24,3,4,2,1,0.11643884361862401
81,24,3,4,2,1,1.0907113143530363
81,24,3,4,2,1,0.4014726841686341
81,24,3,4,2,1,0.8236474553699461
81,24,3,4,2,1,0.5823196485969955
81,24,3,4,2,1,0.8286768919441087
81,24,3,4,2,1,1.033003007679703
81,24,3,4,2,1,1.0632633306002122
81,24,3,4,2,1,0.1292201760683634
81,24,3,4,2,1,0.03411237770035629
81,24,3,4,2,1,0.6768759890530532
81,24,3,4,2,1,1.2140355205371944
81,24,3,4,2,1,0.43747507393385127
81,24,3,4,2,1,1.2340251353306386
81,24,3,4,2,1,0.20558484649534017
81,24,3,4,2,1,0.10447979633952803
81,24,3,4,2,1,1.3263569355575435
81,24,3,4,2,1,1.1315823265159486
81,24,3,4,2,1,0.34038827143654565
81,24,3,4,2,1,0.9174955648681814
81,24,3,4,2,1,0.5562357354583738
81,24,3,4,2,1,0.8462093886132707
81,24,3,4,2,1,0.11194655141294459
81,24,3,4,2,1,1.0047421162859849
81,24,3,4,2,1,0.9258559704358478
81,24,3,4,2,1,0.7534969949438513
81,24,3,4,2,1,0.8779871106429357
81,24,3,4,2,1,0.6151659730454966
81,24,3,4,2,1,1.2651483260007612
81,24,3,4,2,1,0.9507685077098357
81,24,3,4,2,1,1.0357637336479208
81,24,3,4,2,1,0.2947868521986908
81,24,3,4,2,1,0.5615701406028466
81,24,3,4,2,1,0.32599921866814263
81,24,3,4,2,1,1.395087471093207
81,24,3,4,2,1,1.2417035095877162
81,24,3,4,2,1,0.2531575731507028
81,24,3,4,2,1,0.18760085236300725
81,24,3,4,2,1,1.0240006335320575
81,24,3,4,2,1,1.139623604316839
81,24,3,4,2,1,0.5046759497041376
81,24,3,4,2,1,0.4894775138606754
81,24,3,4,2,1,1.3004841861416494
81,24,3,4,2,1,0.7707373005745066
81,24,3,4,2,1,0.22622362823618983
81,24,3,4,2,1,0.7788436497596279
81,24,3,4,2,1,0.025131272387944725
81,24,3,4,2,1,0.9977366835910246
81,24,3,4,2,1,0.4965239543727193
81,24,3,4,2,1,1.0010556199045517
81,24,3,4,2,1,0.8803022654341646
81,24,3,4,2,1,0.34027208611027576
81,24,3,4,2,1,1.4141027163252344
81,24,3,4,2,1,1.407348713306536
81,24,3,4,2,1,0.39237777799222623
81,24,3,4,2,1,0.8581917851848052
81,24,3,4,2,1,0.7937584682573067
81,24,3,4,2,1,0.2060139571478644
81,24,3,4,2,1,0.15693102936979644
81,24,3,4,2,1,1.1611167647043494
81,24,3,4,2,1,1.4109049378234637
81,24,3,4,2,1,0.931319868673517
81,24,3,4,2,1,0.31482556637442477
81,24,3,4,2,1,1.2908914790720685
81,24,3,4,2,1,0.5739788784009127
81,24,3,4,2,1,0.1085325383892523
81,24,3,4,2,1,0.8412392590197121
81,24,3,4,2,1,0.42889920492586114
81,24,3,4,2,1,0.31475539125717883
81,24,3,4,2,1,1.3404364234276585
81,24,3,4,2,1,0.08757194042436665
82,24,3,4,3,0,2.655374678527398e-16
82,24,3,4,3,0,2.7513056214270353e-15
82,24,3,4,3,0,2.4210010687783032e-15
82,24,3,4,3,0,1.2005363347030026e-15
82,24,3,4,3,0,2.309572047643653e-15
82,24,3,4,3,0,3.3941005097560215e-15
82,24,3,4,3,0,4.037306371583073e-15
82,24,3,4,3,0,1.7163129130828167e-15
82,24,3,4,3,0,9.564863182310137e-16
82,24,3,4,3,0,4.671336918546066e-16
82,24,3,4,3,0,6.410714862823518e-16
82,24,3,4,3,0,1.7452213134073884e-15
82,24,3,4,3,0,1.3128481586096514e-16
82,24,3,4,3,0,7.775655003698191e-16
82,24,3,4,3,0,6.337952020058097e-15
82,24,3,4,3,0,5.891216613380134e-16
82,24,3,4,3,0,2.1816850049223764e-15
82,24,3,4,3,0,1.6539907179506527e-16
82,24,3,4,3,0,9.56082712398523e-17
82,24,3,4,3,0,6.05463808866502e-15
82,24,3,4,3,0,1.3495419660873986e-14
82,24,3,4,3,0,6.771388724334804e-15
82,24,3,4,3,0,1.7044491762297822e-15
82,24,3,4,3,0,1.405587091627286e-15
82,24,3,4,3,0,2.3754118965686512e-15
82,24,3,4,3,0,2.4160803472844977e-14
82,24,3,4,3,0,1.2556105913567163e-16
82,24,3,4,3,0,1.1244203574621942e-15
82,24,3,4,3,0,1.712766565913389e-14
82,24,3,4,3,0,9.265155168386746e-16
82,24,3,4,3,0,3.893355012699049e-15
82,24,3,4,3,0,7.255768623371889e-16
82,24,3,4,3,0,9.297912471205069e-16
82,24,3,4,3,0,1.2835546357276088e-16
82,24,3,4,3,0,5.425202762245917e-16
82,24,3,4,3,0,1.013915335115982e-16
82,24,3,4,3,0,2.6592994667046915e-16
82,24,3,4,3,0,3.061782637504189e-16
82,24,3,4,3,0,1.6252621622772428e-14
82,24,3,4,3,0,8.452829007757653e-16
82,24,3,4,3,0,2.0829660841578242e-15
82,24,3,4,3,0,1.72992952682743e-14
82,24,3,4,3,0,4.690390405699916e-16
82,24,3,4,3,0,2.1032097705648357e-16
82,24,3,4,3,0,3.621558082273647e-16
82,24,3,4,3,0,1.8906317662301584e-16
82,24,3,4,3,0,8.582095837121031e-16
82,24,3,4,3,0,2.127602178268585e-15
82,24,3,4,3,0,2.983175242733031e-16
82,24,3,4,3,0,3.5196506933039137e-16
82,24,3,4,3,0,6.209497694895432e-16
82,24,3,4,3,0,2.6949140671040552e-15
82,24,3,4,3,0,4.103896361433097e-16
82,24,3,4,3,0,1.1129797048738983e-15
82,24,3,4,3,0,1.0770133859843545e-15
82,24,3,4,3,0,3.783010965000228e-15
82,24,3,4,3,0,5.463252143655669e-16
82,24,3,4,3,0,6.522793024831151e-16
82,24,3,4,3,0,3.244109670232897e-15
82,24,3,4,3,0,1.4068592505191274e-15
82,24,3,4,3,0,6.041949472078433e-16
82,24,3,4,3,0,4.484097773981951e-16
82,24,3,4,3,1,0.24220076231045362
82,24,3,4,3,1,0.10357014545008478
82,24,3,4,3,1,0.24357442738562124
82,24,3,4,3,1,0.2606897158025234
82,24,3,4,3,1,1.3713209297358402
82,24,3,4,3,1,0.9425504538919379
82,24,3,4,3,1,0.5261942151319563
82,24,3,4,3,1,0.7860664473618456
82,24,3,4,3,1,1.388426438771562
82,24,3,4,3,1,0.7054316473533248
82,24,3,4,3,1,0.26802552001122376
82,24,3,4,3,1,0.3407110303216117
82,24,3,4,3,1,0.8200101678136735
82,24,3,4,3,1,0.34005249610469557
82,24,3,4,3,1,0.16256922894645728
82,24,3,4,3,1,0.4106936070364409
82,24,3,4,3,1,0.5719003419702194
82,24,3,4,3,1,0.26454137464644717
82,24,3,4,3,1,0.29507859419296983
82,24,3,4,3,1,0.3936859179041723
82,24,3,4,3,1,1.0905322278440064
82,24,3,4,3,1,1.393645869073943
82,24,3,4,3,1,0.4391917866836578
82,24,3,4,3,1,0.056785411743432296
82,24,3,4,3,1,1.3914248382539052
82,24,3,4,3,1,1.1827445963409216
82,24,3,4,3,1,0.03549905219961172
82,24,3,4,3,1,0.5602116758154361
82,24,3,4,3,1,0.5386891814482868
82,24,3,4,3,1,0.2794843916520302
82,24,3,4,3,1,0.7764609322952457
82,24,3,4,3,1,0.3701208637127434
82,24,3,4,3,1,0.45918785723984107
82,24,3,4,3,1,1.3904077060253786
82,24,3,4,3,1,0.9408605432563822
82,24,3,4,3,1,1.3084838453434369
82,24,3,4,3,1,1.1936571313462598
82,24,3,4,3,1,0.39568908429735394
82,24,3,4,3,1,0.7003636837194156
82,24,3,4,3,1,0.22113458823744467
82,24,3,4,3,1,0.34048908507194964
82,24,3,4,3,1,0.4726588674966691
82,24,3,4,3,1,0.31700438592820634
82,24,3,4,3,1,0.3101130412318739
82,24,3,4,3,1,0.27712351973369426
82,24,3,4,3,1,0.6991347553592607
82,24,3,4,3,1,0.5168394601281711
82,24,3,4,3,1,0.9990671555572653
82,24,3,4,3,1,0.08126188003159109
82,24,3,4,3,1,0.2882338240793223
82,24,3,4,3,1,0.6796388373648343
82,24,3,4,3,1,0.4064923902004087
82,24,3,4,3,1,0.3118323576001227
82,24,3,4,3,1,0.21005920976347672
82,24,3,4,3,1,0.22713548879875817
82,24,3,4,3,1,0.7599897082429226
82,24,3,4,3,1,0.4791949534600108
82,24,3,4,3,1,0.34719384666226644
82,24,3,4,3,1,0.37697081946590694
82,24,3,4,3,1,0.4754564501134197
82,24,3,4,3,1,0.7223964713576931
82,24,3,4,3,1,1.1093401950637765
82,24,3,4,3,1,0.277640511820264
82,24,3,4,3,1,0.9852486048535087
82,24,3,4,3,1,0.29761566473594486
82,24,3,4,3,1,0.5349721394121384
82,24,3,4,3,1,1.4086228187167307
82,24,3,4,3,1,0.8446432981004305
82,24,3,4,3,1,1.2161732120622881
82,24,3,4,3,1,1.2240487498526071
82,24,3,4,3,1,1.2382555758226457
82,24,3,4,3,1,0.18190345468495403
82,24,3,4,3,1,0.2039546038411101
82,24,3,4,3,1,0.07881813686717137
82,24,3,4,3,1,0.08110998955056546
82,24,3,4,3,1,0.17137994402384624
82,24,3,4,3,1,1.2700363972786164
82,24,3,4,3,1,1.0428151004792958
82,24,3,4,3,1,0.09979552079951412
82,24,3,4,3,1,0.2183176744654085
82,24,3,4,3,1,1.361904512153997
82,24,3,4,3,1,0.08263108805067207
82,24,3,4,3,1,1.1659026461863873
82,24,3,4,3,1,1.3321104467680758
82,24,3,4,3,1,0.7208084246220018
82,24,3,4,3,1,0.22089364177872764
82,24,3,4,3,1,0.0937060631887468
82,24,3,4,3,1,0.8603691134677905
82,24,3,4,3,1,0.15959038961580618
82,24,3,4,3,1,0.05750089836448503
82,24,3,4,3,1,0.17318045620092382
82,24,3,4,3,1,0.8692157601658214
82,24,3,4,3,1,0.41885001965042895
82,24,3,4,3,1,0.31369631706240114
82,24,3,4,3,1,0.23862355796471685
82,24,3,4,3,1,1.148148862366482
82,24,3,4,3,1,1.4135744607436638
82,24,3,4,3,1,0.9546223747060442
82,24,3,4,3,1,1.4142104255865027
82,24,3,4,3,1,0.17731838058090285
82,24,3,4,3,1,0.48200145785361315
82,24,3,4,3,1,0.20587411942489392
82,24,3,4,3,1,0.3428369818732032
82,24,3,4,3,1,0.5377720649373294
82,24,3,4,3,1,0.1348222855996798
82,24,3,4,3,1,0.0882867874724344
82,24,3,4,3,1,0.44735956626230716
82,24,3,4,3,1,0.01665705023071767
82,24,3,4,3,1,0.7726329742273487
82,24,3,4,3,1,0.8276968038118655
82,24,3,4,3,1,0.45754586814796994
82,24,3,4,3,1,0.7924488091302927
82,24,3,4,3,1,1.333902559539117
82,24,3,4,3,1,0.9645923979755875
82,24,3,4,3,1,0.4507493782991717
82,24,3,4,3,1,0.08979308030143872
82,24,3,4,3,1,0.06914339715351668
82,24,3,4,3,1,1.358609645791392
82,24,3,4,3,1,0.3721083870244429
82,24,3,4,3,1,0.1737029371049313
82,24,3,4,3,1,1.1362146185357664
82,24,3,4,3,1,0.5288191587188232
82,24,3,4,3,1,0.9287095703027077
82,24,3,4,3,1,0.20122505225168982
83,24,3,4,4,0,1.7390617975737102e-15
83,24,3,4,4,0,1.162200500546462e-15
83,24,3,4,4,0,9.363090907355331e-16
83,24,3,4,4,0,2.1080497593273019e-16
83,24,3,4,4,0,7.842461395967608e-16
83,24,3,4,4,0,7.813595746164943e-16
83,24,3,4,4,0,2.065914004165189e-15
83,24,3,4,4,0,3.451371036805716e-14
83,24,3,4,4,0,9.51182138631956e-16
83,24,3,4,4,0,5.841238615583846e-16
83,24,3,4,4,0,7.456490023764175e-16
83,24,3,4,4,0,1.5875963365418165e-15
83,24,3,4,4,0,7.000854718216455e-16
83,24,3,4,4,0,1.4591872448217329e-15
83,24,3,4,4,0,1.2358902525446286e-15
83,24,3,4,4,0,2.044333345419926e-15
83,24,3,4,4,0,2.7709895382904285e-15
83,24,3,4,4,0,5.804484226874163e-15
83,24,3,4,4,0,2.94257782710846e-15
83,24,3,4,4,0,1.290482537826753e-15
83,24,3,4,4,0,1.859114671702946e-15
83,24,3,4,4,0,8.517336006692175e-16
83,24,3,4,4,0,1.8246820987837977e-15
83,24,3,4,4,0,1.4213364795155059e-15
83,24,3,4,4,0,3.338142717127317e-16
83,24,3,4,4,0,3.869791311189591e-15
83,24,3,4,4,0,1.6902274231836106e-15
83,24,3,4,4,0,7.093991989547884e-16
83,24,3,4,4,0,8.298069652194354e-15
83,24,3,4,4,0,1.3135693046596204e-15
83,24,3,4,4,0,7.694400408626172e-15
83,24,3,4,4,0,3.167982204794141e-15
83,24,3,4,4,0,3.205153445701533e-15
83,24,3,4,4,0,7.544339789670267e-16
83,24,3,4,4,0,7.696372901127867e-16
83,24,3,4,4,0,3.047991193059974e-16
83,24,3,4,4,0,1.4102866288979873e-15
83,24,3,4,4,0,8.446639136106907e-16
83,24,3,4,4,0,1.4564049528298467e-15
83,24,3,4,4,0,6.205833378771653e-16
83,24,3,4,4,0,2.3412735367577423e-15
83,24,3,4,4,0,1.6512902710250366e-15
83,24,3,4,4,0,2.19574141952076e-15
83,24,3,4,4,0,2.9283844350233857e-16
83,24,3,4,4,0,4.177235884977509e-16
83,24,3,4,4,0,1.0131292208914553e-15
83,24,3,4,4,0,5.54310303176855e-16
83,24,3,4,4,0,2.716636163262428e-15
83,24,3,4,4,0,6.413705931154038e-16
83,24,3,4,4,0,8.627808078808749e-16
83,24,3,4,4,0,1.8106546962479505e-16
83,24,3,4,4,0,8.500225461380274e-16
83,24,3,4,4,0,5.0124925512681695e-15
83,24,3,4,4,0,2.793545640682356e-15
83,24,3,4,4,0,1.199868619144766e-15
83,24,3,4,4,0,4.35385169136844e-16
83,24,3,4,4,0,1.7524631304580668e-15
83,24,3,4,4,0,1.0041525481139903e-15
83,24,3,4,4,0,1.0863551819336867e-15
83,24,3,4,4,0,7.119918185521062e-16
83,24,3,4,4,0,2.1137892541192614e-15
83,24,3,4,4,0,1.197260906451343e-14
83,24,3,4,4,1,1.1973712826489649
83,24,3,4,4,1,0.4549957629168669
83,24,3,4,4,1,1.1489830605411886
83,24,3,4,4,1,0.09682469371883735
83,24,3,4,4,1,0.4541094872495415
83,24,3,4,4,1,0.17070384304307043
83,24,3,4,4,1,0.7183721711657514
83,24,3,4,4,1,1.1222189820857211
83,24,3,4,4,1,1.0358352351930502
83,24,3,4,4,1,0.2697153211500859
83,24,3,4,4,1,0.2780350177374117
83,24,3,4,4,1,0.2637770156573197
83,24,3,4,4,1,0.604041549356007
83,24,3,4,4,1,0.42994650244608884
83,24,3,4,4,1,0.31978330382606796
83,24,3,4,4,1,0.9930611566197153
83,24,3,4,4,1,0.5251238461103442
83,24,3,4,4,1,1.4093211873999962
83,24,3,4,4,1,0.6707669468039494
83,24,3,4,4,1,0.7145979312827182
83,24,3,4,4,1,0.4059277845872911
83,24,3,4,4,1,0.08531364853566205
83,24,3,4,4,1,0.7605362651416228
83,24,3,4,4,1,1.069889698214372
83,24,3,4,4,1,0.28897043480142437
83,24,3,4,4,1,1.160507328447164
83,24,3,4,4,1,0.5281393655089169
83,24,3,4,4,1,0.4869936167940918
83,24,3,4,4,1,1.0821905736528377
83,24,3,4,4,1,1.1977060018009513
83,24,3,4,4,1,1.2921169108317492
83,24,3,4,4,1,1.330666696560472
83,24,3,4,4,1,0.344489497229187
83,24,3,4,4,1,0.2668870978248464
83,24,3,4,4,1,0.627095909069634
83,24,3,4,4,1,0.5840970567279755
83,24,3,4,4,1,1.2799071889956513
83,24,3,4,4,1,0.2572781952967584
83,24,3,4,4,1,0.9607467627342656
83,24,3,4,4,1,0.25960649439231814
83,24,3,4,4,1,0.35468297898396345
83,24,3,4,4,1,0.8444811575029858
83,24,3,4,4,1,1.4096154610341634
83,24,3,4,4,1,0.2382868450679204
83,24,3,4,4,1,0.55094680554498
83,24,3,4,4,1,0.3366061540431441
83,24,3,4,4,1,0.2694521787233107
83,24,3,4,4,1,0.19999200282715698
83,24,3,4,4,1,1.1213202927171133
83,24,3,4,4,1,0.17498125269038836
83,24,3,4,4,1,0.6619994697100935
83,24,3,4,4,1,0.1674110135955394
83,24,3,4,4,1,1.3373387317836511
83,24,3,4,4,1,1.3151066807520586
83,24,3,4,4,1,1.4137218434661158
83,24,3,4,4,1,0.37009436686494385
83,24,3,4,4,1,0.5811163387539848
83,24,3,4,4,1,0.5058670793203567
83,24,3,4,4,1,0.4495551086153705
83,24,3,4,4,1,0.315276420587503
83,24,3,4,4,1,0.45905242144146324
83,24,3,4,4,1,0.8777756397903045
83,24,3,4,4,1,0.6686536744203345
83,24,3,4,4,1,0.43193442578054014
83,24,3,4,4,1,1.21671958548477
83,24,3,4,4,1,1.147310524656494
83,24,3,4,4,1,1.24195988385126
83,24,3,4,4,1,0.45978513028807105
83,24,3,4,4,1,0.7255243466157894
83,24,3,4,4,1,1.377617013584311
83,24,3,4,4,1,1.2131723036696664
83,24,3,4,4,1,0.32351504458928826
83,24,3,4,4,1,1.396725106997539
83,24,3,4,4,1,0.8178727979517575
83,24,3,4,4,1,0.6906267820542887
83,24,3,4,4,1,1.0336590362563849
83,24,3,4,4,1,0.48401845372397795
83,24,3,4,4,1,1.0253855742201847
83,24,3,4,4,1,0.7195161741271152
83,24,3,4,4,1,1.376697377741481
83,24,3,4,4,1,0.6727757998405167
83,24,3,4,4,1,1.129964814330234
83,24,3,4,4,1,0.1550257443960947
83,24,3,4,4,1,1.4083851105748795
83,24,3,4,4,1,0.6855758728280488
83,24,3,4,4,1,0.4196198437796798
83,24,3,4,4,1,0.2520578537123989
83,24,3,4,4,1,0.7884063150781099
83,24,3,4,4,1,0.8934891823355717
83,24,3,4,4,1,0.5894194627559897
83,24,3,4,4,1,0.5713578215012031
83,24,3,4,4,1,0.5560453022494724
83,24,3,4,4,1,1.1505915275630227
83,24,3,4,4,1,1.4070703951395458
83,24,3,4,4,1,0.8063501773831793
83,24,3,4,4,1,0.6235782359248041
83,24,3,4,4,1,1.363817044985394
83,24,3,4,4,1,0.3624187257927326
83,24,3,4,4,1,1.4014380056710634
83,24,3,4,4,1,0.7355243524112078
83,24,3,4,4,1,0.8194615322565402
83,24,3,4,4,1,1.1566227456932834
83,24,3,4,4,1,0.2868275641090932
83,24,3,4,4,1,0.1260640679928694
83,24,3,4,4,1,0.6550352733945606
83,24,3,4,4,1,0.6591925451941795
83,24,3,4,4,1,0.5727449191057993
83,24,3,4,4,1,0.08895071438168597
83,24,3,4,4,1,0.6123118273816391
83,24,3,4,4,1,0.6181101210343639
83,24,3,4,4,1,0.687411562433024
83,24,3,4,4,1,0.3158839758291621
83,24,3,4,4,1,1.1277402212699201
83,24,3,4,4,1,0.8433702907412679
83,24,3,4,4,1,1.1241396343361612
83,24,3,4,4,1,1.2160500894277024
83,24,3,4,4,1,0.6192268155647459
83,24,3,4,4,1,0.9480921401888586
83,24,3,4,4,1,1.0539270043737128
83,24,3,4,4,1,0.3894232087445791
83,24,3,4,4,1,0.1959624553892377
83,24,3,4,4,1,0.2625652584453138
83,24,3,4,4,1,0.9161123082738087
83,24,3,4,4,1,0.6253953145419743
84,24,3,5,2,0,2.2494693696723622e-14
84,24,3,5,2,0,3.677608055136395e-14
84,24,3,5,2,0,6.3198687292086646e-15
84,24,3,5,2,0,7.356443934786276e-15
84,24,3,5,2,0,7.691525850473756e-17
84,24,3,5,2,0,4.570498980666178e-16
84,24,3,5,2,0,8.300086988458127e-16
84,24,3,5,2,0,5.44978557447059e-17
84,24,3,5,2,0,2.1936386787662137e-16
84,24,3,5,2,0,1.882534809698668e-16
84,24,3,5,2,0,2.8431662717302523e-15
84,24,3,5,2,0,8.48795419576206e-16
84,24,3,5,2,0,3.14414459350008e-15
84,24,3,5,2,0,2.29468578644594e-15
84,24,3,5,2,0,2.2730179986912618e-14
84,24,3,5,2,0,1.1051023286526669e-14
84,24,3,5,2,0,8.116899517115943e-16
84,24,3,5,2,0,1.3526215323666263e-15
84,24,3,5,2,0,2.7023975705303985e-15
84,24,3,5,2,0,4.676449860427688e-15
84,24,3,5,2,0,3.742755531907025e-14
84,24,3,5,2,0,3.4888207991169665e-14
84,24,3,5,2,0,1.5085512642638653e-14
84,24,3,5,2,0,4.956876121158399e-15
84,24,3,5,2,0,1.7167436921495966e-15
84,24,3,5,2,0,1.1832826962037304e-15
84,24,3,5,2,0,8.683663211156679e-15
84,24,3,5,2,0,1.3544019977497316e-15
84,24,3,5,2,0,9.441365480142608e-16
84,24,3,5,2,0,2.5968514911009427e-15
84,24,3,5,2,0,1.7461810912707168e-16
84,24,3,5,2,0,1.0757825790637144e-15
84,24,3,5,2,0,1.1142104943907315e-15
84,24,3,5,2,0,0.0
84,24,3,5,2,0,2.9131285609462245e-17
84,24,3,5,2,0,5.500528564514656e-17
84,24,3,5,2,0,8.098848167730481e-16
84,24,3,5,2,0,5.441301532999508e-16
84,24,3,5,2,0,2.4131952914601996e-15
84,24,3,5,2,0,1.2285998086559285e-15
84,24,3,5,2,0,2.3931719778064493e-16
84,24,3,5,2,0,1.8844459244950277e-16
84,24,3,5,2,0,1.5236721718495976e-15
84,24,3,5,2,0,1.0494383633843603e-15
84,24,3,5,2,0,1.0745359683098517e-16
84,24,3,5,2,0,6.321141869031373e-16
84,24,3,5,2,0,7.675440572949594e-15
84,24,3,5,2,0,6.66133866072773e-17
84,24,3,5,2,0,7.739476564100544e-17
84,24,3,5,2,0,2.967597122573719e-16
84,24,3,5,2,0,1.649634701376682e-16
84,24,3,5,2,0,1.0600355736771465e-15
84,24,3,5,2,0,6.29641610486058e-16
84,24,3,5,2,0,1.3514714899639245e-16
84,24,3,5,2,0,3.3915444213065723e-16
84,24,3,5,2,0,1.6712927101956803e-16
84,24,3,5,2,0,6.311595988318316e-16
84,24,3,5,2,0,4.49966801106875e-16
84,24,3,5,2,0,3.9698186745095977e-16
84,24,3,5,2,0,2.8434677641713147e-15
84,24,3,5,2,0,1.602734286015678e-16
84,24,3,5,2,0,7.466894606256774e-16
84,24,3,5,2,1,0.45083180941144724
84,24,3,5,2,1,0.013460758363575414
84,24,3,5,2,1,1.2403514391677475
84,24,3,5,2,1,1.3172918227251216
84,24,3,5,2,1,0.2315914669003198
84,24,3,5,2,1,0.30173138667419414
84,24,3,5,2,1,0.9629757264029664
84,24,3,5,2,1,0.00759764096865266
84,24,3,5,2,1,0.5158070761643455
84,24,3,5,2,1,0.5074814999208642
84,24,3,5,2,1,1.118673114203689
84,24,3,5,2,1,1.4123936188349846
84,24,3,5,2,1,0.9495280344599829
84,24,3,5,2,1,1.1996581929414871
84,24,3,5,2,1,1.2650372020535903
84,24,3,5,2,1,1.2088770075600057
84,24,3,5,2,1,0.08272036820544938
84,24,3,5,2,1,0.8378787839471248
84,24,3,5,2,1,0.3808959934117887
84,24,3,5,2,1,1.101442809813578
84,24,3,5,2,1,1.3551198684846186
84,24,3,5,2,1,0.059470092936060634
84,24,3,5,2,1,0.3806155060236112
84,24,3,5,2,1,1.232051923748574
84,24,3,5,2,1,0.5996517402722334
84,24,3,5,2,1,0.568468223277409
84,24,3,5,2,1,1.2426587243213871
84,24,3,5,2,1,0.6468034946262261
84,24,3,5,2,1,0.0743261452124241
84,24,3,5,2,1,0.2663071683821817
84,24,3,5,2,1,1.2011677963348364
84,24,3,5,2,1,0.24141704434987718
84,24,3,5,2,1,1.1185984666718327
84,24,3,5,2,1,0.13556933837038262
84,24,3,5,2,1,0.25526519537816306
84,24,3,5,2,1,0.6391850423748312
84,24,3,5,2,1,1.3055149109878839
84,24,3,5,2,1,0.5965535606711478
84,24,3,5,2,1,0.5732933383018753
84,24,3,5,2,1,1.0637026013544977
84,24,3,5,2,1,0.3222522816912602
84,24,3,5,2,1,0.4961351353726265
84,24,3,5,2,1,0.14778782080680877
84,24,3,5,2,1,1.342813728092371
84,24,3,5,2,1,0.28914572283349216
84,24,3,5,2,1,0.4656933551913079
84,24,3,5,2,1,1.017646274663861
84,24,3,5,2,1,0.18349578592108653
84,24,3,5,2,1,1.046399485867811
84,24,3,5,2,1,1.2001814169739313
84,24,3,5,2,1,0.4171626443430274
84,24,3,5,2,1,0.9230424130245284
84,24,3,5,2,1,0.27403774292268884
84,24,3,5,2,1,0.1652499217554458
84,24,3,5,2,1,0.7296867993045018
84,24,3,5,2,1,0.2831535004947576
84,24,3,5,2,1,1.4141030304388977
84,24,3,5,2,1,0.25050859135920034
84,24,3,5,2,1,0.09556902947685465
84,24,3,5,2,1,0.5952635820792742
84,24,3,5,2,1,1.289992616558156
84,24,3,5,2,1,1.3567844880367064
84,24,3,5,2,1,0.35124089229364347
84,24,3,5,2,1,1.1086359014423588
84,24,3,5,2,1,1.209410294279652
84,24,3,5,2,1,1.134489068445448
84,24,3,5,2,1,1.3132506706066875
84,24,3,5,2,1,0.9774841000801783
84,24,3,5,2,1,1.2426340699772835
84,24,3,5,2,1,0.011225077829911232
84,24,3,5,2,1,0.9005305268894438
84,24,3,5,2,1,1.224629721235592
84,24,3,5,2,1,1.188917949754238
84,24,3,5,2,1,1.3178941158145614
84,24,3,5,2,1,1.0697759901320565
84,24,3,5,2,1,0.20466088029807494
84,24,3,5,2,1,0.3158291050600913
84,24,3,5,2,1,1.2185912897442261
84,24,3,5,2,1,0.29240291599056395
84,24,3,5,2,1,0.6734615765398693
84,24,3,5,2,1,0.3918508035948321
84,24,3,5,2,1,0.1971527284680535
84,24,3,5,2,1,1.412255402295832
84,24,3,5,2,1,0.2152428848441447
84,24,3,5,2,1,0.7257490931244291
84,24,3,5,2,1,0.3189479209795339
84,24,3,5,2,1,0.727549212418529
84,24,3,5,2,1,0.772806708591515
84,24,3,5,2,1,1.400710474537364
84,24,3,5,2,1,0.22317946480563336
84,24,3,5,2,1,0.8048966688814376
84,24,3,5,2,1,0.044275170202559055
84,24,3,5,2,1,1.413000782914868
84,24,3,5,2,1,0.6328605825511796
84,24,3,5,2,1,0.04913068565123257
84,24,3,5,2,1,0.9929211301357459
84,24,3,5,2,1,0.7288963299395721
84,24,3,5,2,1,1.0056091717624416
84,24,3,5,2,1,1.3639871487168136
84,24,3,5,2,1,0.036985197024060036
84,24,3,5,2,1,0.6350118398701652
84,24,3,5,2,1,0.2844596404067179
84,24,3,5,2,1,0.1111503849619788
84,24,3,5,2,1,1.0439856194015922
84,24,3,5,2,1,0.31295532334821347
84,24,3,5,2,1,1.3415785007596357
84,24,3,5,2,1,1.1027595588374066
84,24,3,5,2,1,1.07796478822429
84,24,3,5,2,1,0.9584211136166172
84,24,3,5,2,1,0.27428786304603
84,24,3,5,2,1,1.3732102068499068
84,24,3,5,2,1,1.2307560814650018
84,24,3,5,2,1,0.31783817951296106
84,24,3,5,2,1,0.4766957555651811
84,24,3,5,2,1,0.052382795897456855
84,24,3,5,2,1,1.333576174304159
84,24,3,5,2,1,1.071191612421351
84,24,3,5,2,1,1.3939819689144068
84,24,3,5,2,1,1.2595735881588084
84,24,3,5,2,1,0.7204429792065966
84,24,3,5,2,1,0.8168448106846167
84,24,3,5,2,1,0.8806678596484696
84,24,3,5,2,1,0.1650171437131483
84,24,3,5,2,1,0.7355981255930654
85,24,3,5,3,0,5.829284136334912e-16
85,24,3,5,3,0,2.7570596321615254e-15
85,24,3,5,3,0,1.567503632955193e-14
85,24,3,5,3,0,9.015433810054593e-16
85,24,3,5,3,0,3.0515127596321664e-15
85,24,3,5,3,0,2.2710215638677236e-15
85,24,3,5,3,0,3.2446129572352194e-16
85,24,3,5,3,0,5.471327455321988e-16
85,24,3,5,3,0,2.1921669377466442e-16
85,24,3,5,3,0,2.0679802156764037e-15
85,24,3,5,3,0,2.3667669154780533e-16
85,24,3,5,3,0,1.002857301549152e-15
85,24,3,5,3,0,1.8288000536915433e-15
85,24,3,5,3,0,4.208120430197151e-15
85,24,3,5,3,0,3.181708846978758e-14
85,24,3,5,3,0,2.378670085153839e-16
85,24,3,5,3,0,2.25368856432132e-15
85,24,3,5,3,0,2.8033748099977442e-15
85,24,3,5,3,0,6.096162201644846e-16
85,24,3,5,3,0,7.23251117041275e-15
85,24,3,5,3,0,5.0584979106288604e-14
85,24,3,5,3,0,7.118225334126862e-14
85,24,3,5,3,0,2.1766379482575025e-14
85,24,3,5,3,0,1.186853911425145e-15
85,24,3,5,3,0,5.283716558709086e-16
85,24,3,5,3,0,3.4750580892240094e-15
85,24,3,5,3,0,1.2122772237046424e-15
85,24,3,5,3,0,2.0380357382197952e-15
85,24,3,5,3,0,1.1487320195338742e-15
85,24,3,5,3,0,9.121606253838866e-16
85,24,3,5,3,0,9.979115270242829e-15
85,24,3,5,3,0,2.8750699381967916e-16
85,24,3,5,3,0,3.2862437070995475e-16
85,24,3,5,3,0,1.0518793267755425e-16
85,24,3,5,3,0,1.4725503849084761e-16
85,24,3,5,3,0,1.8581794513047822e-16
85,24,3,5,3,0,7.100711803301262e-16
85,24,3,5,3,0,6.490203827744876e-17
85,24,3,5,3,0,6.489650857761872e-15
85,24,3,5,3,0,7.221597344564443e-15
85,24,3,5,3,0,1.1251167945502714e-15
85,24,3,5,3,0,8.3382449628677e-15
85,24,3,5,3,0,3.1576264716000183e-16
85,24,3,5,3,0,1.622202223478181e-15
85,24,3,5,3,0,1.4823438887379492e-16
85,24,3,5,3,0,2.306567243260741e-16
85,24,3,5,3,0,6.476369439077831e-15
85,24,3,5,3,0,1.5120316432682213e-15
85,24,3,5,3,0,1.5903479089380856e-16
85,24,3,5,3,0,2.8875584274506644e-16
85,24,3,5,3,0,4.717356156800387e-16
85,24,3,5,3,0,4.201070881708457e-16
85,24,3,5,3,0,1.4885067931634413e-15
85,24,3,5,3,0,2.416827755132394e-15
85,24,3,5,3,0,4.206218720976051e-16
85,24,3,5,3,0,1.1398847795566745e-14
85,24,3,5,3,0,1.537199148538126e-16
85,24,3,5,3,0,3.389276217439836e-15
85,24,3,5,3,0,4.9957032515738135e-15
85,24,3,5,3,0,2.0155420838896203e-15
85,24,3,5,3,0,8.110357008218067e-16
85,24,3,5,3,0,1.100958247981433e-15
85,24,3,5,3,1,1.4087651775345067
85,24,3,5,3,1,0.48446426892309813
85,24,3,5,3,1,1.3295320177412406
85,24,3,5,3,1,0.7606119244822043
85,24,3,5,3,1,0.581437993574907
85,24,3,5,3,1,1.3876318930673257
85,24,3,5,3,1,0.15902139856387817
85,24,3,5,3,1,0.7004194273767282
85,24,3,5,3,1,1.3744581069335402
85,24,3,5,3,1,0.9419180800795177
85,24,3,5,3,1,0.7756119395627167
85,24,3,5,3,1,0.19824297279487926
85,24,3,5,3,1,0.36010900848501537
85,24,3,5,3,1,0.7130282199448423
85,24,3,5,3,1,0.7165856864732241
85,24,3,5,3,1,0.5479061137572154
85,24,3,5,3,1,0.9555347712861638
85,24,3,5,3,1,0.08541548118507045
85,24,3,5,3,1,1.3995307631636762
85,24,3,5,3,1,0.6380729956177856
85,24,3,5,3,1,1.145710885858523
85,24,3,5,3,1,0.3631550791904528
85,24,3,5,3,1,0.13006173070406027
85,24,3,5,3,1,0.1803623973190791
85,24,3,5,3,1,0.7569335848633441
85,24,3,5,3,1,0.1850465435651107
85,24,3,5,3,1,0.41151217408901564
85,24,3,5,3,1,0.3381565650728847
85,24,3,5,3,1,0.3682350066881656
85,24,3,5,3,1,0.32706209452787527
85,24,3,5,3,1,1.3894170589811972
85,24,3,5,3,1,0.3282527573829723
85,24,3,5,3,1,0.0932331396840642
85,24,3,5,3,1,0.030880595281703716
85,24,3,5,3,1,0.06312062438497917
85,24,3,5,3,1,0.28450190109073253
85,24,3,5,3,1,0.3695801629174767
85,24,3,5,3,1,0.3570721256734869
85,24,3,5,3,1,0.10261359230945882
85,24,3,5,3,1,1.279996295254317
85,24,3,5,3,1,0.48823642007931933
85,24,3,5,3,1,1.2403915815043791
85,24,3,5,3,1,0.0362873789200062
85,24,3,5,3,1,0.6257064072067432
85,24,3,5,3,1,0.06938864305944473
85,24,3,5,3,1,0.07533853229999704
85,24,3,5,3,1,0.9676177606431376
85,24,3,5,3,1,0.10538196219505824
85,24,3,5,3,1,0.4560837781389
85,24,3,5,3,1,0.6610173839515011
85,24,3,5,3,1,0.08929678130896497
85,24,3,5,3,1,0.08641926342684658
85,24,3,5,3,1,0.24742202689375728
85,24,3,5,3,1,0.13082021039351943
85,24,3,5,3,1,0.016850662079120584
85,24,3,5,3,1,0.5578332684003122
85,24,3,5,3,1,0.07051852664984883
85,24,3,5,3,1,0.4869418819901524
85,24,3,5,3,1,1.1481081377784899
85,24,3,5,3,1,1.134588216361557
85,24,3,5,3,1,0.34323625030744037
85,24,3,5,3,1,1.1670097671080348
85,24,3,5,3,1,0.34437180476242546
85,24,3,5,3,1,1.331391065045184
85,24,3,5,3,1,1.2712927570372912
85,24,3,5,3,1,0.9208417225238821
85,24,3,5,3,1,1.2158125034213376
85,24,3,5,3,1,1.4068271352499608
85,24,3,5,3,1,1.2002045294152381
85,24,3,5,3,1,1.2510176606332226
85,24,3,5,3,1,0.8572899763977722
85,24,3,5,3,1,0.6056583024470328
85,24,3,5,3,1,1.0884146300186681
85,24,3,5,3,1,0.4604241305832911
85,24,3,5,3,1,0.5548025615326909
85,24,3,5,3,1,0.10045465484915247
85,24,3,5,3,1,1.3466421442373109
85,24,3,5,3,1,1.1611800948974151
85,24,3,5,3,1,1.0108726304918183
85,24,3,5,3,1,0.06808483750008822
85,24,3,5,3,1,1.3531909030012552
85,24,3,5,3,1,0.9852131010065138
85,24,3,5,3,1,0.9359119203095947
85,24,3,5,3,1,0.4846135546689403
85,24,3,5,3,1,0.8783423445250198
85,24,3,5,3,1,0.1487896653308242
85,24,3,5,3,1,1.4114654276712926
85,24,3,5,3,1,1.353450345002138
85,24,3,5,3,1,0.21799698742329654
85,24,3,5,3,1,0.31784190500165715
85,24,3,5,3,1,0.20208164704900303
85,24,3,5,3,1,0.6210424488548429
85,24,3,5,3,1,0.6712286509762592
85,24,3,5,3,1,0.7316412876023388
85,24,3,5,3,1,0.14259604908301596
85,24,3,5,3,1,0.17906118970522694
85,24,3,5,3,1,0.17756632815462856
85,24,3,5,3,1,0.9101965511667715
85,24,3,5,3,1,0.7164256944478693
85,24,3,5,3,1,0.06170270440589717
85,24,3,5,3,1,0.5270996288912999
85,24,3,5,3,1,1.242623824666098
85,24,3,5,3,1,0.705791486656067
85,24,3,5,3,1,1.4030667517852529
85,24,3,5,3,1,0.29809837509218984
85,24,3,5,3,1,0.9735075854151856
85,24,3,5,3,1,0.3944312918280587
85,24,3,5,3,1,0.21934707000160014
85,24,3,5,3,1,0.29780002532848027
85,24,3,5,3,1,0.19883568899537665
85,24,3,5,3,1,1.3873509035040696
85,24,3,5,3,1,1.2900449989263945
85,24,3,5,3,1,0.09894964629290882
85,24,3,5,3,1,0.2055773534799383
85,24,3,5,3,1,1.3994423383169645
85,24,3,5,3,1,1.2745455439595537
85,24,3,5,3,1,0.6653454053166703
85,24,3,5,3,1,0.0807105326525103
85,24,3,5,3,1,0.11363686087434226
85,24,3,5,3,1,0.21065702740136197
85,24,3,5,3,1,0.25630894264238646
85,24,3,5,3,1,1.2351901695820895
85,24,3,5,3,1,0.4199186559449872
85,24,3,5,3,1,1.2876058036896498
86,24,3,5,5,0,4.944714857753954e-15
86,24,3,5,5,0,3.0252351564517876e-15
86,24,3,5,5,0,1.3252091650670167e-15
86,24,3,5,5,0,5.980445977202992e-15
86,24,3,5,5,0,3.3871599726905225e-15
86,24,3,5,5,0,5.627561586878592e-16
86,24,3,5,5,0,2.562674664548313e-15
86,24,3,5,5,0,9.032647377831647e-15
86,24,3,5,5,0,3.2116344212957392e-15
86,24,3,5,5,0,9.621520888870741e-16
86,24,3,5,5,0,3.0077967056992714e-15
86,24,3,5,5,0,2.121256689613035e-15
86,24,3,5,5,0,1.4605624044956536e-15
86,24,3,5,5,0,2.4958436004823104e-15
86,24,3,5,5,0,6.8977832501796395e-15
86,24,3,5,5,0,2.4706680347239436e-15
86,24,3,5,5,0,1.6782259421092527e-15
86,24,3,5,5,0,5.332511770919834e-15
86,24,3,5,5,0,9.146493836081364e-15
86,24,3,5,5,0,1.318756239378342e-15
86,24,3,5,5,0,1.0908622836180856e-14
86,24,3,5,5,0,4.660598050425045e-15
86,24,3,5,5,0,9.44327981819683e-15
86,24,3,5,5,0,1.6517564783219864e-15
86,24,3,5,5,0,6.458095804386179e-15
86,24,3,5,5,0,1.6358102126206295e-15
86,24,3,5,5,0,1.231413008660426e-15
86,24,3,5,5,0,2.5330585177527684e-15
86,24,3,5,5,0,1.5819713415050463e-15
86,24,3,5,5,0,1.00394981882839e-15
86,24,3,5,5,0,6.240040958519196e-16
86,24,3,5,5,0,4.2915776219104826e-16
86,24,3,5,5,0,7.726076643058485e-16
86,24,3,5,5,0,1.5109672609106757e-15
86,24,3,5,5,0,1.0383908319978547e-15
86,24,3,5,5,0,5.77437280649231e-16
86,24,3,5,5,0,1.9041642406796997e-15
86,24,3,5,5,0,1.6705175360976185e-15
86,24,3,5,5,0,1.8865979251181432e-14
86,24,3,5,5,0,1.7518424165122312e-15
86,24,3,5,5,0,9.874116685339966e-16
86,24,3,5,5,0,5.408402653783599e-15
86,24,3,5,5,0,6.01601825522056e-16
86,24,3,5,5,0,1.4374115465502307e-15
86,24,3,5,5,0,8.418032726765626e-16
86,24,3,5,5,0,5.386994576653536e-16
86,24,3,5,5,0,7.980861066612593e-15
86,24,3,5,5,0,1.809043047549995e-15
86,24,3,5,5,0,4.29126025552178e-16
86,24,3,5,5,0,6.228353642524202e-16
86,24,3,5,5,0,1.8611234502183105e-15
86,24,3,5,5,0,1.4074979462161508e-15
86,24,3,5,5,0,1.7406345062868128e-15
86,24,3,5,5,0,1.4051383376222258e-15
86,24,3,5,5,0,1.3659182389332552e-15
86,24,3,5,5,0,9.115971389550391e-15
86,24,3,5,5,0,1.2069224896099965e-15
86,24,3,5,5,0,9.899849708552974e-16
86,24,3,5,5,0,4.291673750020939e-15
86,24,3,5,5,0,9.11904614919658e-16
86,24,3,5,5,0,1.133583018101349e-15
86,24,3,5,5,0,1.4839299274676976e-15
86,24,3,5,5,1,0.6340553929975575
86,24,3,5,5,1,0.22000916513737565
86,24,3,5,5,1,0.9884103067094853
86,24,3,5,5,1,0.39538138116173127
86,24,3,5,5,1,1.1315699957070124
86,24,3,5,5,1,0.2428597479600967
86,24,3,5,5,1,1.1769360479005708
86,24,3,5,5,1,1.1934920469661883
86,24,3,5,5,1,1.1258135071430009
86,24,3,5,5,1,0.783215988309302
86,24,3,5,5,1,0.26450732893580153
86,24,3,5,5,1,0.9906104551773565
86,24,3,5,5,1,0.7683348937693601
86,24,3,5,5,1,0.3023025156596455
86,24,3,5,5,1,1.300099215751576
86,24,3,5,5,1,0.671557086539351
86,24,3,5,5,1,0.40870431125402457
86,24,3,5,5,1,0.489502269187576
86,24,3,5,5,1,0.2603735091064105
86,24,3,5,5,1,0.9070129684756562
86,24,3,5,5,1,1.0586907009446105
86,24,3,5,5,1,1.2488543880143201
86,24,3,5,5,1,1.3955158322902237
86,24,3,5,5,1,0.25807888537027057
86,24,3,5,5,1,0.6311636642601991
86,24,3,5,5,1,0.6613062769358071
86,24,3,5,5,1,0.41671240701114426
86,24,3,5,5,1,0.31341527366264055
86,24,3,5,5,1,0.9382073136876664
86,24,3,5,5,1,0.2630397808754419
86,24,3,5,5,1,1.0056264551892038
86,24,3,5,5,1,0.21469264607220048
86,24,3,5,5,1,0.21493078685272596
86,24,3,5,5,1,0.34369785914799106
86,24,3,5,5,1,0.896876463649642
86,24,3,5,5,1,0.12011239227836204
86,24,3,5,5,1,0.5136044737923646
86,24,3,5,5,1,0.5636247132438661
86,24,3,5,5,1,1.3761664819540438
86,24,3,5,5,1,0.2455050960573848
86,24,3,5,5,1,0.8048055293458503
86,24,3,5,5,1,0.5127357185829947
86,24,3,5,5,1,0.5107439565210331
86,24,3,5,5,1,0.18418486356882183
86,24,3,5,5,1,0.2223424062964834
86,24,3,5,5,1,0.42049326765843126
86,24,3,5,5,1,1.34967640262322
86,24,3,5,5,1,1.1636669840617475
86,24,3,5,5,1,0.970892393325549
86,24,3,5,5,1,0.44535303616956673
86,24,3,5,5,1,0.34104722377960284
86,24,3,5,5,1,1.3303592761588279
86,24,3,5,5,1,0.33332530916388264
86,24,3,5,5,1,0.44787919358135597
86,24,3,5,5,1,1.0913634169999176
86,24,3,5,5,1,1.0304686335319087
86,24,3,5,5,1,0.2440279534898683
86,24,3,5,5,1,0.17479817036967518
86,24,3,5,5,1,1.2493364316149036
86,24,3,5,5,1,1.2313996204081161
86,24,3,5,5,1,0.3033542602261071
86,24,3,5,5,1,1.34209863693014
86,24,3,5,5,1,1.1109405531248122
86,24,3,5,5,1,1.1769626601661045
86,24,3,5,5,1,0.835676312630691
86,24,3,5,5,1,1.4125090538987628
86,24,3,5,5,1,1.2304712606473052
86,24,3,5,5,1,1.2899870815687107
86,24,3,5,5,1,1.1782809813942872
86,24,3,5,5,1,1.1543651601457854
86,24,3,5,5,1,1.3989302736936737
86,24,3,5,5,1,0.6642396601711026
86,24,3,5,5,1,1.385044454905388
86,24,3,5,5,1,1.2684064662429124
86,24,3,5,5,1,0.7266137682066883
86,24,3,5,5,1,0.9395286050288246
86,24,3,5,5,1,1.4129915510090516
86,24,3,5,5,1,1.3106675553074016
86,24,3,5,5,1,0.9495864035167548
86,24,3,5,5,1,0.2928022991392369
86,24,3,5,5,1,0.861338120054074
86,24,3,5,5,1,1.0730558512716093
86,24,3,5,5,1,1.253609691372192
86,24,3,5,5,1,1.399055977708287
86,24,3,5,5,1,1.3963271938467365
86,24,3,5,5,1,1.3827304550020838
86,24,3,5,5,1,1.3268571544147123
86,24,3,5,5,1,1.410317367034724
86,24,3,5,5,1,1.05648246560183
86,24,3,5,5,1,1.3303111876553926
86,24,3,5,5,1,1.3347515647209922
86,24,3,5,5,1,0.6111037311888791
86,24,3,5,5,1,1.4080297224382368
86,24,3,5,5,1,0.3677641307536302
86,24,3,5,5,1,1.3288355070250029
86,24,3,5,5,1,0.8225118406866031
86,24,3,5,5,1,0.9577281129706346
86,24,3,5,5,1,0.7897561388970128
86,24,3,5,5,1,0.537421694990226
86,24,3,5,5,1,0.43326113904378905
86,24,3,5,5,1,1.4114898410409737
86,24,3,5,5,1,1.2098353071613663
86,24,3,5,5,1,1.0650314978417121
86,24,3,5,5,1,1.2551560074384183
86,24,3,5,5,1,1.0451778504304312
86,24,3,5,5,1,0.8011614775906396
86,24,3,5,5,1,1.354300467124228
86,24,3,5,5,1,1.0915481197822505
86,24,3,5,5,1,0.6360666779473974
86,24,3,5,5,1,0.44093846432756756
86,24,3,5,5,1,1.1497041991417278
86,24,3,5,5,1,0.5875504186515881
86,24,3,5,5,1,1.3208449279977494
86,24,3,5,5,1,1.3972084878193087
86,24,3,5,5,1,0.8922203938243867
86,24,3,5,5,1,0.7280319262550754
86,24,3,5,5,1,0.9013684952430724
86,24,3,5,5,1,1.3424171329544032
86,24,3,5,5,1,0.3824591755260479
86,24,3,5,5,1,0.26288353316262564
86,24,3,5,5,1,1.413430616958818
86,24,3,5,5,1,1.3153317734387713
86,24,3,5,5,1,0.44444167295841436
86,24,3,5,5,1,1.3643035505945722
87,24,3,6,2,0,7.338390767206944e-16
87,24,3,6,2,0,1.0084251100065888e-15
87,24,3,6,2,0,7.2812954353368255e-16
87,24,3,6,2,0,3.641622150995247e-16
87,24,3,6,2,0,3.794649430427683e-16
87,24,3,6,2,0,1.2516889377556702e-15
87,24,3,6,2,0,7.76095544547362e-16
87,24,3,6,2,0,1.2793438749089381e-15
87,24,3,6,2,0,2.3751092125822378e-15
87,24,3,6,2,0,3.676271589055763e-16
87,24,3,6,2,0,1.0376609910431589e-15
87,24,3,6,2,0,1.7788314532666113e-16
87,24,3,6,2,0,6.913840430074743e-16
87,24,3,6,2,0,1.8366279629666438e-16
87,24,3,6,2,0,1.5140965363478674e-15
87,24,3,6,2,0,2.2535777324822643e-15
87,24,3,6,2,0,2.8300776216345684e-15
87,24,3,6,2,0,3.926792482949979e-15
87,24,3,6,2,0,6.742949451282009e-16
87,24,3,6,2,0,8.688692846622576e-16
87,24,3,6,2,0,3.346936108903876e-15
87,24,3,6,2,0,1.3862032236181628e-16
87,24,3,6,2,0,2.789918816908342e-16
87,24,3,6,2,0,1.1668430501728237e-15
87,24,3,6,2,0,1.3596582903787078e-16
87,24,3,6,2,0,1.0702499788920665e-14
87,24,3,6,2,0,1.3646680707799307e-15
87,24,3,6,2,0,7.448867776500235e-16
87,24,3,6,2,0,1.4957666898780528e-15
87,24,3,6,2,0,1.828656007337905e-15
87,24,3,6,2,0,3.200726458309081e-15
87,24,3,6,2,0,6.669015558287508e-16
87,24,3,6,2,0,1.817618622418095e-15
87,24,3,6,2,0,5.059895623596505e-16
87,24,3,6,2,0,4.964123661507954e-16
87,24,3,6,2,0,0.0
87,24,3,6,2,0,0.0
87,24,3,6,2,0,1.7073001353637761e-16
87,24,3,6,2,0,1.2813969675114287e-15
87,24,3,6,2,0,1.3502357747778042e-16
87,24,3,6,2,0,6.632137225888629e-17
87,24,3,6,2,0,4.464409708688614e-16
87,24,3,6,2,0,1.8947096762533469e-16
87,24,3,6,2,0,8.111315649471224e-17
87,24,3,6,2,0,9.468307641648716e-17
87,24,3,6,2,0,3.5623917394713836e-16
87,24,3,6,2,0,1.874944026555416e-16
87,24,3,6,2,0,2.8045300549595415e-15
87,24,3,6,2,0,6.333304777806817e-16
87,24,3,6,2,0,3.016384772220872e-16
87,24,3,6,2,0,7.299667657336309e-17
87,24,3,6,2,0,4.881519457227069e-16
87,24,3,6,2,0,4.620812775884153e-15
87,24,3,6,2,0,1.8466676541825233e-14
87,24,3,6,2,0,5.232483157353144e-15
87,24,3,6,2,0,2.268347276522281e-16
87,24,3,6,2,0,6.414057594028851e-16
87,24,3,6,2,0,1.3683407235280697e-15
87,24,3,6,2,0,5.952205950216514e-16
87,24,3,6,2,0,2.8809373120735165e-16
87,24,3,6,2,0,1.8968457507147975e-15
87,24,3,6,2,0,1.3405858451179019e-15
87,24,3,6,2,1,0.396821405478813
87,24,3,6,2,1,1.2809041492301387
87,24,3,6,2,1,0.6694744866083921
87,24,3,6,2,1,1.1683100606228156
87,24,3,6,2,1,0.7971649626405185
87,24,3,6,2,1,0.8776355073704927
87,24,3,6,2,1,0.13868143891337054
87,24,3,6,2,1,1.3655888321936573
87,24,3,6,2,1,0.08635143263663637
87,24,3,6,2,1,0.015486868073401525
87,24,3,6,2,1,0.07095004421493845
87,24,3,6,2,1,1.1505144223659074
87,24,3,6,2,1,0.403243650179312
87,24,3,6,2,1,0.27097957350678903
87,24,3,6,2,1,0.0017573243900330122
87,24,3,6,2,1,1.3896220932494034
87,24,3,6,2,1,0.32296891366779773
87,24,3,6,2,1,1.2599500974218787
87,24,3,6,2,1,1.1571958811716865
87,24,3,6,2,1,1.410089865221146
87,24,3,6,2,1,0.7049477200718307
87,24,3,6,2,1,0.1574354231972204
87,24,3,6,2,1,1.3299926485580158
87,24,3,6,2,1,0.2206858232722649
87,24,3,6,2,1,0.278189396127632
87,24,3,6,2,1,0.93150802811763
87,24,3,6,2,1,0.03835841530783678
87,24,3,6,2,1,0.15095575876016962
87,24,3,6,2,1,0.41051078077709346
87,24,3,6,2,1,0.7250411328392279
87,24,3,6,2,1,0.305407684408057
87,24,3,6,2,1,0.6787579117999736
87,24,3,6,2,1,1.24642357998217
87,24,3,6,2,1,0.5630550284874006
87,24,3,6,2,1,0.5504504284927343
87,24,3,6,2,1,0.917439348603289
87,24,3,6,2,1,1.253238842638835
87,24,3,6,2,1,0.7367056205710971
87,24,3,6,2,1,0.7515880225002891
87,24,3,6,2,1,0.1155842522163181
87,24,3,6,2,1,0.19254786624425158
87,24,3,6,2,1,1.173966820157153
87,24,3,6,2,1,0.6234033447954669
87,24,3,6,2,1,0.458012472744905
87,24,3,6,2,1,0.35607565742194885
87,24,3,6,2,1,0.8123535943000514
87,24,3,6,2,1,0.1410801095696684
87,24,3,6,2,1,1.0555597373446708
87,24,3,6,2,1,1.1026114480469997
87,24,3,6,2,1,0.5293478357707472
87,24,3,6,2,1,0.8810272147447515
87,24,3,6,2,1,0.4388840050318151
87,24,3,6,2,1,0.39284008952622373
87,24,3,6,2,1,0.06756486608800465
87,24,3,6,2,1,0.29970858098618514
87,24,3,6,2,1,0.6664554819312393
87,24,3,6,2,1,0.6589920106342628
87,24,3,6,2,1,0.22532132911825078
87,24,3,6,2,1,0.2728049325802884
87,24,3,6,2,1,0.33024947098090845
87,24,3,6,2,1,1.3510469964188605
87,24,3,6,2,1,0.8102125538977777
87,24,3,6,2,1,0.6607378616285224
87,24,3,6,2,1,1.371531811438733
87,24,3,6,2,1,0.9273815794654688
87,24,3,6,2,1,0.24547323589212008
87,24,3,6,2,1,1.3899332317317266
87,24,3,6,2,1,1.3873542423717986
87,24,3,6,2,1,1.3972963778810967
87,24,3,6,2,1,1.305346287943395
87,24,3,6,2,1,1.393436023018438
87,24,3,6,2,1,0.8786237194359064
87,24,3,6,2,1,0.3473293124522202
87,24,3,6,2,1,0.9358925366537725
87,24,3,6,2,1,0.5469331701783877
87,24,3,6,2,1,0.4236326649923941
87,24,3,6,2,1,0.0774556520784949
87,24,3,6,2,1,1.4103013850396589
87,24,3,6,2,1,1.37229196650579
87,24,3,6,2,1,1.2593579630244784
87,24,3,6,2,1,1.2414768338103885
87,24,3,6,2,1,1.1612679420426184
87,24,3,6,2,1,1.0089349902307136
87,24,3,6,2,1,1.3767311467167331
87,24,3,6,2,1,0.4450291916012495
87,24,3,6,2,1,0.513369743091404
87,24,3,6,2,1,0.2336889504200127
87,24,3,6,2,1,1.1139090962581975
87,24,3,6,2,1,0.3489019897420432
87,24,3,6,2,1,0.7106126505060071
87,24,3,6,2,1,0.35068336951757983
87,24,3,6,2,1,1.3923735462915057
87,24,3,6,2,1,0.3175570676116485
87,24,3,6,2,1,0.3530214585720288
87,24,3,6,2,1,1.2182514696937137
87,24,3,6,2,1,0.5912615552584026
87,24,3,6,2,1,1.2639762246887276
87,24,3,6,2,1,0.8304253487113532
87,24,3,6,2,1,0.1676309869309551
87,24,3,6,2,1,0.5336688106236885
87,24,3,6,2,1,0.5780675903880442
87,24,3,6,2,1,0.6905684447545695
87,24,3,6,2,1,1.1663322072998619
87,24,3,6,2,1,1.407951337177705
87,24,3,6,2,1,0.025263973506859466
87,24,3,6,2,1,0.6794336987875773
87,24,3,6,2,1,0.33028790531386254
87,24,3,6,2,1,0.061875235124092265
87,24,3,6,2,1,1.3690584192331139
87,24,3,6,2,1,1.3504239607443098
87,24,3,6,2,1,1.4141628952754584
87,24,3,6,2,1,1.2151183761786712
87,24,3,6,2,1,0.3507324698362918
87,24,3,6,2,1,1.1279397674421947
87,24,3,6,2,1,0.393923521038983
87,24,3,6,2,1,0.3340328435260403
87,24,3,6,2,1,0.3754611577545293
87,24,3,6,2,1,1.3794548707792664
87,24,3,6,2,1,0.3136854039954083
87,24,3,6,2,1,1.12235650282396
87,24,3,6,2,1,0.5588277121004794
87,24,3,6,2,1,0.7123321815338802
87,24,3,6,2,1,0.3194856304916322
87,24,3,6,2,1,1.1541756618422276
88,24,3,6,3,0,4.42479186129905e-16
88,24,3,6,3,0,5.642466140741478e-15
88,24,3,6,3,0,4.255921934527875e-16
88,24,3,6,3,0,3.978448896206574e-15
88,24,3,6,3,0,3.935232234080551e-16
88,24,3,6,3,0,1.3688391271825331e-15
88,24,3,6,3,0,3.3163175916948087e-15
88,24,3,6,3,0,1.8214877250587456e-15
88,24,3,6,3,0,3.5892160316940974e-16
88,24,3,6,3,0,1.5300136276241793e-15
88,24,3,6,3,0,9.836756915769772e-15
88,24,3,6,3,0,3.4875493075153234e-15
88,24,3,6,3,0,2.1290202854484163e-16
88,24,3,6,3,0,2.05543450836415e-15
88,24,3,6,3,0,8.417637438360853e-16
88,24,3,6,3,0,8.755657298683222e-15
88,24,3,6,3,0,4.899839155209125e-15
88,24,3,6,3,0,4.362148381809402e-15
88,24,3,6,3,0,4.238908064948849e-15
88,24,3,6,3,0,1.7165383061216458e-15
88,24,3,6,3,0,3.621303091523804e-15
88,24,3,6,3,0,1.3851793556386728e-14
88,24,3,6,3,0,1.2111475431369275e-15
88,24,3,6,3,0,3.0979216822367734e-15
88,24,3,6,3,0,3.087120423941946e-15
88,24,3,6,3,0,3.058593630460035e-15
88,24,3,6,3,0,6.2626964456120705e-15
88,24,3,6,3,0,3.4099939633506856e-15
88,24,3,6,3,0,4.752441648714037e-16
88,24,3,6,3,0,1.5958987935532023e-15
88,24,3,6,3,0,3.4046185588507653e-15
88,24,3,6,3,0,1.5097711143511403e-15
88,24,3,6,3,0,1.570593457111904e-15
88,24,3,6,3,0,5.293819816778508e-16
88,24,3,6,3,0,5.173648897929284e-16
88,24,3,6,3,0,1.1688320720190413e-15
88,24,3,6,3,0,1.821745928336531e-15
88,24,3,6,3,0,1.1394110471160765e-15
88,24,3,6,3,0,1.131977405137559e-14
88,24,3,6,3,0,3.2409330260585715e-15
88,24,3,6,3,0,9.94952068644297e-16
88,24,3,6,3,0,5.824904153563799e-16
88,24,3,6,3,0,5.937269665221418e-15
88,24,3,6,3,0,4.4277958779533823e-16
88,24,3,6,3,0,8.905503970090546e-16
88,24,3,6,3,0,1.1262797174535462e-15
88,24,3,6,3,0,1.1620537862556217e-14
88,24,3,6,3,0,7.495756474334048e-16
88,24,3,6,3,0,4.3649086720341567e-16
88,24,3,6,3,0,7.444628448004211e-16
88,24,3,6,3,0,2.660767827909186e-16
88,24,3,6,3,0,2.092999261648112e-15
88,24,3,6,3,0,7.712845778237915e-15
88,24,3,6,3,0,3.237595672398877e-15
88,24,3,6,3,0,2.0851079872838474e-15
88,24,3,6,3,0,5.731609319924951e-16
88,24,3,6,3,0,5.092227445926483e-15
88,24,3,6,3,0,1.4251503727758302e-15
88,24,3,6,3,0,9.415568630527513e-16
88,24,3,6,3,0,3.45162328562638e-16
88,24,3,6,3,0,4.838828133313865e-16
88,24,3,6,3,0,1.1244297356223756e-16
88,24,3,6,3,1,0.103434455285516
88,24,3,6,3,1,0.3951661009638379
88,24,3,6,3,1,0.10849647124196636
88,24,3,6,3,1,0.392460455510151
88,24,3,6,3,1,0.7377746840627402
88,24,3,6,3,1,0.3884582418588635
88,24,3,6,3,1,0.5612886968576374
88,24,3,6,3,1,0.1449194093202347
88,24,3,6,3,1,0.27620086511081643
88,24,3,6,3,1,0.3946786577719141
88,24,3,6,3,1,0.8354503537065829
88,24,3,6,3,1,0.7296906346315092
88,24,3,6,3,1,0.30510761024075606
88,24,3,6,3,1,0.5076158225513943
88,24,3,6,3,1,0.6429800105363372
88,24,3,6,3,1,1.2605291800037772
88,24,3,6,3,1,1.298343802992263
88,24,3,6,3,1,1.4111385345138476
88,24,3,6,3,1,1.196633978559304
88,24,3,6,3,1,0.5882996676205754
88,24,3,6,3,1,1.2165113608642781
88,24,3,6,3,1,1.4141988065348272
88,24,3,6,3,1,0.46182368712752714
88,24,3,6,3,1,0.9870246073366432
88,24,3,6,3,1,0.7027981775295478
88,24,3,6,3,1,0.6176207159018605
88,24,3,6,3,1,1.413025788760161
88,24,3,6,3,1,0.6036457694195518
88,24,3,6,3,1,1.248212343543266
88,24,3,6,3,1,0.8251541347460128
88,24,3,6,3,1,0.2909928408562306
88,24,3,6,3,1,0.7216972679346761
88,24,3,6,3,1,1.3247887628943347
88,24,3,6,3,1,0.4094103691163636
88,24,3,6,3,1,0.2252164708375628
88,24,3,6,3,1,1.380130940963533
88,24,3,6,3,1,1.349065045985616
88,24,3,6,3,1,1.391373951310824
88,24,3,6,3,1,1.0418369392629294
88,24,3,6,3,1,1.3861554719197318
88,24,3,6,3,1,0.16793238711462893
88,24,3,6,3,1,0.4194960929297639
88,24,3,6,3,1,1.3857617691630506
88,24,3,6,3,1,0.14201836766352163
88,24,3,6,3,1,1.2734861970358968
88,24,3,6,3,1,1.1877355280663335
88,24,3,6,3,1,0.61446555422194
88,24,3,6,3,1,0.3509298580570119
88,24,3,6,3,1,0.9093160715266797
88,24,3,6,3,1,0.3393711181163869
88,24,3,6,3,1,1.263480518338343
88,24,3,6,3,1,1.379740468507388
88,24,3,6,3,1,1.4142118783836926
88,24,3,6,3,1,0.9018472338888384
88,24,3,6,3,1,0.31201925750071696
88,24,3,6,3,1,0.4638096814685462
88,24,3,6,3,1,1.0307314770868343
88,24,3,6,3,1,0.9436412448054392
88,24,3,6,3,1,0.29944049310290216
88,24,3,6,3,1,0.3097092712210692
88,24,3,6,3,1,0.07784194920159287
88,24,3,6,3,1,1.2485395879975298
88,24,3,6,3,1,1.193292914055257
88,24,3,6,3,1,0.3895603448804041
88,24,3,6,3,1,0.5598623111165852
88,24,3,6,3,1,0.4636351567417712
88,24,3,6,3,1,1.2426978394110582
88,24,3,6,3,1,0.9899888565215296
88,24,3,6,3,1,0.2093999902822299
88,24,3,6,3,1,0.17341828739847231
88,24,3,6,3,1,1.02750900699099
88,24,3,6,3,1,1.3803347019445573
88,24,3,6,3,1,0.9080145380246057
88,24,3,6,3,1,0.635137179922
88,24,3,6,3,1,0.5927740729204619
88,24,3,6,3,1,0.639076293576881
88,24,3,6,3,1,0.8696093729723406
88,24,3,6,3,1,1.373456106217403
88,24,3,6,3,1,1.4109735835778499
88,24,3,6,3,1,1.3443918894911437
88,24,3,6,3,1,1.3971493124788872
88,24,3,6,3,1,0.7025868150179255
88,24,3,6,3,1,1.2239841218712677
88,24,3,6,3,1,1.2816910902773884
88,24,3,6,3,1,0.5080932749913939
88,24,3,6,3,1,1.4139690751512872
88,24,3,6,3,1,1.1586512568027965
88,24,3,6,3,1,1.304981077389762
88,24,3,6,3,1,0.5631502232009441
88,24,3,6,3,1,0.8785164280454772
88,24,3,6,3,1,1.380940001818851
88,24,3,6,3,1,1.3598102413599924
88,24,3,6,3,1,0.7377832774561406
88,24,3,6,3,1,1.3887503478752836
88,24,3,6,3,1,1.316606526077347
88,24,3,6,3,1,0.8172754755699919
88,24,3,6,3,1,1.145246564039458
88,24,3,6,3,1,1.0729877358204505
88,24,3,6,3,1,0.6474843733659362
88,24,3,6,3,1,0.598049617566611
88,24,3,6,3,1,1.171149148367495
88,24,3,6,3,1,0.23805428889888225
88,24,3,6,3,1,0.547162366523306
88,24,3,6,3,1,0.6993300105574277
88,24,3,6,3,1,0.43249536373037684
88,24,3,6,3,1,0.6651278197899991
88,24,3,6,3,1,1.413581468811656
88,24,3,6,3,1,0.17758483606977538
88,24,3,6,3,1,0.4659567209170539
88,24,3,6,3,1,0.47964238518767777
88,24,3,6,3,1,1.2316256402319448
88,24,3,6,3,1,1.380650933165997
88,24,3,6,3,1,1.336253834574495
88,24,3,6,3,1,1.3545687373108355
88,24,3,6,3,1,1.41216172930365
88,24,3,6,3,1,0.4726964173965321
88,24,3,6,3,1,0.8986030852179112
88,24,3,6,3,1,1.3762782145792014
88,24,3,6,3,1,1.1916239146404666
88,24,3,6,3,1,0.6657190216655191
88,24,3,6,3,1,0.5978396490021314
88,24,3,6,3,1,0.8801596178739434
88,24,3,6,3,1,0.5030733365207292
88,24,3,6,3,1,0.9376798845476018
89,24,3,6,6,0,4.481913224097304e-15
89,24,3,6,6,0,1.1915242349119867e-14
89,24,3,6,6,0,1.4580129513945395e-15
89,24,3,6,6,0,7.929425585542511e-15
89,24,3,6,6,0,1.5671201302377732e-15
89,24,3,6,6,0,6.269111092098371e-16
89,24,3,6,6,0,2.783193788895935e-15
89,24,3,6,6,0,5.994581250340779e-15
89,24,3,6,6,0,1.618923736713557e-15
89,24,3,6,6,0,5.702633406336029e-16
89,24,3,6,6,0,9.07293423870395e-16
89,24,3,6,6,0,3.183822636114795e-15
89,24,3,6,6,0,1.4448853570285017e-15
89,24,3,6,6,0,1.1934012914588426e-15
89,24,3,6,6,0,3.0536089211629894e-15
89,24,3,6,6,0,1.2441628234921428e-15
89,24,3,6,6,0,7.453827855915827e-15
89,24,3,6,6,0,5.0978018500110975e-15
89,24,3,6,6,0,3.1263638430422775e-15
89,24,3,6,6,0,2.727095054359233e-15
89,24,3,6,6,0,8.399096338104739e-15
89,24,3,6,6,0,6.73932762715523e-15
89,24,3,6,6,0,9.335232075103584e-15
89,24,3,6,6,0,1.5229099676502633e-15
89,24,3,6,6,0,1.2064240517760427e-15
89,24,3,6,6,0,6.953661393053261e-16
89,24,3,6,6,0,3.578374376191248e-15
89,24,3,6,6,0,3.1150534461316626e-15
89,24,3,6,6,0,1.7111406528365434e-15
89,24,3,6,6,0,2.5010116448676635e-15
89,24,3,6,6,0,1.1230451133743504e-15
89,24,3,6,6,0,1.6089480690755416e-15
89,24,3,6,6,0,1.0020885016753411e-15
89,24,3,6,6,0,9.864508205644512e-16
89,24,3,6,6,0,9.842436557984175e-16
89,24,3,6,6,0,6.055039005014408e-16
89,24,3,6,6,0,5.013155391944665e-15
89,24,3,6,6,0,1.1215822414304448e-15
89,24,3,6,6,0,8.84443915173234e-15
89,24,3,6,6,0,3.686285019195865e-15
89,24,3,6,6,0,1.0915097772105507e-15
89,24,3,6,6,0,1.1378111491735718e-15
89,24,3,6,6,0,6.580421744443975e-16
89,24,3,6,6,0,3.769482387986917e-16
89,24,3,6,6,0,8.091503737915442e-16
89,24,3,6,6,0,6.214406506090729e-16
89,24,3,6,6,0,6.1774078881308256e-15
89,24,3,6,6,0,9.925806250924168e-16
89,24,3,6,6,0,1.0227504270153803e-15
89,24,3,6,6,0,3.3182052851396344e-16
89,24,3,6,6,0,8.960580244861914e-16
89,24,3,6,6,0,5.900114884465214e-16
89,24,3,6,6,0,1.5778099153901043e-15
89,24,3,6,6,0,1.0999728800289227e-15
89,24,3,6,6,0,1.3391603861958463e-15
89,24,3,6,6,0,4.0625457450408445e-15
89,24,3,6,6,0,2.253912524191817e-15
89,24,3,6,6,0,1.367422682167005e-15
89,24,3,6,6,0,1.4940881788578268e-15
89,24,3,6,6,0,2.7280530686960075e-15
89,24,3,6,6,0,3.388077484039324e-15
89,24,3,6,6,0,1.572897440263397e-15
89,24,3,6,6,1,0.5286383168167339
89,24,3,6,6,1,1.371799405123163
89,24,3,6,6,1,0.8927697960396087
89,24,3,6,6,1,0.8790151011512737
89,24,3,6,6,1,0.9116812841520372
89,24,3,6,6,1,0.6173708896307354
89,24,3,6,6,1,1.0805873318058057
89,24,3,6,6,1,1.2342552685693189
89,24,3,6,6,1,1.3899586672733417
89,24,3,6,6,1,1.3965159334136823
89,24,3,6,6,1,0.4881942229942906
89,24,3,6,6,1,0.48346070498439503
89,24,3,6,6,1,0.5567713346747837
89,24,3,6,6,1,0.2871430637949757
89,24,3,6,6,1,1.1349989435823558
89,24,3,6,6,1,0.9591453305836637
89,24,3,6,6,1,1.2640847707449656
89,24,3,6,6,1,1.3603248589235923
89,24,3,6,6,1,0.7865737914890134
89,24,3,6,6,1,0.4292550767160959
89,24,3,6,6,1,1.3424043892652506
89,24,3,6,6,1,1.414205107479201
89,24,3,6,6,1,1.2487137362095364
89,24,3,6,6,1,0.6348787368531864
89,24,3,6,6,1,0.3569726310066736
89,24,3,6,6,1,0.4173166489880632
89,24,3,6,6,1,1.4117782806590522
89,24,3,6,6,1,1.2679778523736938
89,24,3,6,6,1,0.5954243269078664
89,24,3,6,6,1,0.9601113523839202
89,24,3,6,6,1,1.3737310534695826
89,24,3,6,6,1,0.7810553210394305
89,24,3,6,6,1,0.37048328816249426
89,24,3,6,6,1,0.6137741563385988
89,24,3,6,6,1,1.3151000857865578
89,24,3,6,6,1,0.29663473290648906
89,24,3,6,6,1,1.355059130831646
89,24,3,6,6,1,0.29078715509521413
89,24,3,6,6,1,0.9373830362960284
89,24,3,6,6,1,1.3442926668124366
89,24,3,6,6,1,0.6708066490468193
89,24,3,6,6,1,0.9478979536163293
89,24,3,6,6,1,1.0699712776964008
89,24,3,6,6,1,0.5955475497391143
89,24,3,6,6,1,0.323384683317921
89,24,3,6,6,1,0.6604797547477147
89,24,3,6,6,1,0.8360912804961057
89,24,3,6,6,1,1.2749408089650496
89,24,3,6,6,1,1.4106732993673978
89,24,3,6,6,1,0.9344256122596745
89,24,3,6,6,1,0.6985678142033167
89,24,3,6,6,1,0.8174909267568989
89,24,3,6,6,1,0.43366960735008353
89,24,3,6,6,1,0.7125348397337886
89,24,3,6,6,1,1.3250297312892785
89,24,3,6,6,1,0.36257642310089516
89,24,3,6,6,1,1.4086132320654228
89,24,3,6,6,1,1.3350625448090236
89,24,3,6,6,1,0.30561970040343306
89,24,3,6,6,1,0.5314028703640027
89,24,3,6,6,1,0.7831369287900526
89,24,3,6,6,1,1.3211395796978862
89,24,3,6,6,1,1.199161385490353
89,24,3,6,6,1,1.337949211005656
89,24,3,6,6,1,1.0865977909981044
89,24,3,6,6,1,0.9186012958052103
89,24,3,6,6,1,1.3378633495882806
89,24,3,6,6,1,1.2346197139804065
89,24,3,6,6,1,0.6970581383271587
89,24,3,6,6,1,1.383753033172173
89,24,3,6,6,1,1.3931067545767086
89,24,3,6,6,1,0.8295902523457356
89,24,3,6,6,1,0.9653213317483594
89,24,3,6,6,1,1.4122487020639245
89,24,3,6,6,1,0.9989088751666704
89,24,3,6,6,1,0.990231750376777
89,24,3,6,6,1,1.3156401917045262
89,24,3,6,6,1,1.3525270225711614
89,24,3,6,6,1,0.9584540000015831
89,24,3,6,6,1,1.0450039132213873
89,24,3,6,6,1,0.9763053440382864
89,24,3,6,6,1,1.4053131683920446
89,24,3,6,6,1,0.9548806251164406
89,24,3,6,6,1,1.410443594648718
89,24,3,6,6,1,1.0972088022010928
89,24,3,6,6,1,1.339496450433054
89,24,3,6,6,1,1.2450155394263576
89,24,3,6,6,1,1.090032081977708
89,24,3,6,6,1,1.3828933658512763
89,24,3,6,6,1,0.5741829759260966
89,24,3,6,6,1,0.9773591855151983
89,24,3,6,6,1,1.265508881147572
89,24,3,6,6,1,0.6843528537157392
89,24,3,6,6,1,1.355267570136871
89,24,3,6,6,1,1.413836332510952
89,24,3,6,6,1,1.0780581634876003
89,24,3,6,6,1,1.4126107765701201
89,24,3,6,6,1,1.3266296190420395
89,24,3,6,6,1,1.3189649931417269
89,24,3,6,6,1,1.373115275803033
89,24,3,6,6,1,1.201698769335562
89,24,3,6,6,1,1.251844732954092
89,24,3,6,6,1,1.3240125313057522
89,24,3,6,6,1,0.5394348258381159
89,24,3,6,6,1,0.904238842889308
89,24,3,6,6,1,1.4142135180519753
89,24,3,6,6,1,1.1100664224262187
89,24,3,6,6,1,1.3420153219641293
89,24,3,6,6,1,0.8740451995976958
89,24,3,6,6,1,0.8552637671394232
89,24,3,6,6,1,1.3780384957181648
89,24,3,6,6,1,1.0234544694472978
89,24,3,6,6,1,1.1454818086182825
89,24,3,6,6,1,0.8194035510233144
89,24,3,6,6,1,1.1378344264158462
89,24,3,6,6,1,1.381878611789773
89,24,3,6,6,1,1.362182699154579
89,24,3,6,6,1,1.1883923303750952
89,24,3,6,6,1,1.2857967925540452
89,24,3,6,6,1,1.2030347254567395
89,24,3,6,6,1,0.7354738942789528
89,24,3,6,6,1,1.4118071328671367
89,24,3,6,6,1,1.414210155975287
89,24,3,6,6,1,1.014620595607569
90,24,4,4,2,0,3.036004248174553e-16
90,24,4,4,2,0,9.84090365866823e-16
90,24,4,4,2,0,2.9177548238008463e-15
90,24,4,4,2,0,1.638789530407681e-15
90,24,4,4,2,0,5.347549322131317e-14
90,24,4,4,2,0,8.866448058956587e-17
90,24,4,4,2,0,1.066083153038245e-14
90,24,4,4,2,0,4.028854708528164e-15
90,24,4,4,2,0,2.4722672746585616e-15
90,24,4,4,2,0,0.0
90,24,4,4,2,0,2.534974563535061e-16
90,24,4,4,2,0,4.34511594792982e-16
90,24,4,4,2,0,1.3939088049899963e-14
90,24,4,4,2,0,1.143552585533937e-15
90,24,4,4,2,0,3.5035859509489616e-16
90,24,4,4,2,0,3.9641605414080846e-16
90,24,4,4,2,0,5.132557569526526e-15
90,24,4,4,2,0,9.673273175081084e-15
90,24,4,4,2,0,1.0893284579813994e-13
90,24,4,4,2,0,4.842666998914378e-16
90,24,4,4,2,0,5.833019802491217e-15
90,24,4,4,2,0,1.0808748560680306e-15
90,24,4,4,2,0,6.25713530899536e-16
90,24,4,4,2,0,1.0660248576180193e-15
90,24,4,4,2,0,2.6315851058067538e-15
90,24,4,4,2,0,1.3708995654587241e-15
90,24,4,4,2,0,5.401717707463657e-16
90,24,4,4,2,0,7.7597374579435e-15
90,24,4,4,2,0,2.318902545063542e-14
90,24,4,4,2,0,1.1748992396228418e-15
90,24,4,4,2,0,2.293927923168449e-15
90,24,4,4,2,0,3.594579543910513e-15
90,24,4,4,2,0,2.0132679913481878e-15
90,24,4,4,2,0,3.359983641280476e-16
90,24,4,4,2,0,3.5665261520978554e-16
90,24,4,4,2,0,5.41725679108891e-16
90,24,4,4,2,0,7.816816696778845e-16
90,24,4,4,2,0,0.0
90,24,4,4,2,0,6.044862723937326e-16
90,24,4,4,2,0,3.4038894765965108e-15
90,24,4,4,2,0,2.0372523713838305e-15
90,24,4,4,2,0,9.948232400084365e-14
90,24,4,4,2,0,2.3265801948384614e-15
90,24,4,4,2,0,5.3748381004401425e-15
90,24,4,4,2,0,2.5746254777766794e-15
90,24,4,4,2,0,4.547779620322242e-16
90,24,4,4,2,0,3.004299879701236e-16
90,24,4,4,2,0,8.060294073225586e-16
90,24,4,4,2,0,1.0391170571693995e-16
90,24,4,4,2,0,2.486627054134565e-15
90,24,4,4,2,0,3.891571222749729e-15
90,24,4,4,2,0,1.3584385834578669e-16
90,24,4,4,2,0,5.472505596225035e-16
90,24,4,4,2,0,1.26795281886786e-15
90,24,4,4,2,0,1.839460322434056e-16
90,24,4,4,2,0,4.3632438994719e-15
90,24,4,4,2,0,5.122327365667157e-14
90,24,4,4,2,0,1.4694841163776067e-14
90,24,4,4,2,0,6.79369801560194e-16
90,24,4,4,2,0,4.994116982160505e-15
90,24,4,4,2,1,0.12138683122594311
90,24,4,4,2,1,0.309205675880885
90,24,4,4,2,1,0.1328690150600358
90,24,4,4,2,1,0.22743374207299036
90,24,4,4,2,1,0.3611019235321484
90,24,4,4,2,1,0.7447085225777407
90,24,4,4,2,1,1.0596058637824304
90,24,4,4,2,1,0.7959708682403105
90,24,4,4,2,1,0.8652902032151267
90,24,4,4,2,1,0.016788870673593307
90,24,4,4,2,1,0.8290130582440257
90,24,4,4,2,1,1.0234781597190852
90,24,4,4,2,1,0.5317497745806089
90,24,4,4,2,1,1.218319085740581
90,24,4,4,2,1,0.5823652674624876
90,24,4,4,2,1,0.6266563915622948
90,24,4,4,2,1,0.00441617486992096
90,24,4,4,2,1,0.7044943964968684
90,24,4,4,2,1,1.3322722164254288
90,24,4,4,2,1,0.2198038896507639
90,24,4,4,2,1,0.9766942947222156
90,24,4,4,2,1,0.06876713814425278
90,24,4,4,2,1,0.7363611793552176
90,24,4,4,2,1,0.07673518908798568
90,24,4,4,2,1,0.07564150064032267
90,24,4,4,2,1,0.5123528518271164
90,24,4,4,2,1,0.07035840438388707
90,24,4,4,2,1,0.3899453132906481
90,24,4,4,2,1,1.2312000897819928
90,24,4,4,2,1,0.006719219550971088
90,24,4,4,2,1,0.8141187439690172
90,24,4,4,2,1,0.7135980778678941
90,24,4,4,2,1,0.09236061639084507
90,24,4,4,2,1,0.0289012710324883
90,24,4,4,2,1,0.36998889449543
90,24,4,4,2,1,0.019344091939049634
90,24,4,4,2,1,0.035917075850815966
90,24,4,4,2,1,0.21611551806674914
90,24,4,4,2,1,0.31960128575990004
90,24,4,4,2,1,0.5748352284647313
90,24,4,4,2,1,0.24584787133614316
90,24,4,4,2,1,0.919458756931623
90,24,4,4,2,1,0.3199374061850173
90,24,4,4,2,1,0.010650043046144236
90,24,4,4,2,1,0.1396917828021109
90,24,4,4,2,1,0.3409909711166936
90,24,4,4,2,1,1.186289366635249
90,24,4,4,2,1,1.1650874090708445
90,24,4,4,2,1,0.04286578601765514
90,24,4,4,2,1,0.0666141191015713
90,24,4,4,2,1,0.2505097951090609
90,24,4,4,2,1,0.000178175455267336
90,24,4,4,2,1,0.4462255431511862
90,24,4,4,2,1,0.13697904736684496
90,24,4,4,2,1,0.6467137217995003
90,24,4,4,2,1,1.0491702838930455
90,24,4,4,2,1,0.27847562629425504
90,24,4,4,2,1,0.6722947901400871
90,24,4,4,2,1,0.9014581180672615
90,24,4,4,2,1,1.2629972774104357
90,24,4,4,2,1,0.6644241205175583
90,24,4,4,2,1,1.295152463544846
90,24,4,4,2,1,0.725627975040783
90,24,4,4,2,1,1.3070422313027534
90,24,4,4,2,1,0.28533384921510235
90,24,4,4,2,1,0.6655096392101557
90,24,4,4,2,1,0.5293563988348319
90,24,4,4,2,1,0.8539308287241145
90,24,4,4,2,1,1.1643490381491033
90,24,4,4,2,1,0.01445412108817811
90,24,4,4,2,1,1.1467576342197514
90,24,4,4,2,1,1.025085810356817
90,24,4,4,2,1,0.34370182213125294
90,24,4,4,2,1,1.3136090925653474
90,24,4,4,2,1,0.5705524809431316
90,24,4,4,2,1,0.058233798284986135
90,24,4,4,2,1,0.18434312956757132
90,24,4,4,2,1,0.2845568698259895
90,24,4,4,2,1,1.2515939988062084
90,24,4,4,2,1,1.0853695640347483
90,24,4,4,2,1,0.4903457808107218
90,24,4,4,2,1,0.5118190757365595
90,24,4,4,2,1,1.3485836988469078
90,24,4,4,2,1,0.9755991306978201
90,24,4,4,2,1,0.6256613196302336
90,24,4,4,2,1,1.4136240492284824
90,24,4,4,2,1,0.6520713514129781
90,24,4,4,2,1,1.4097013318513838
90,24,4,4,2,1,0.4046101871733574
90,24,4,4,2,1,1.1202228906971492
90,24,4,4,2,1,0.4299308006231035
90,24,4,4,2,1,0.9441413017798702
90,24,4,4,2,1,0.5389705863373744
90,24,4,4,2,1,0.480649252207787
90,24,4,4,2,1,1.0275298646259228
90,24,4,4,2,1,0.4907130963087809
90,24,4,4,2,1,1.4032436219688698
90,24,4,4,2,1,0.5750852381440739
90,24,4,4,2,1,1.3332009771925446
90,24,4,4,2,1,1.4140985272920927
90,24,4,4,2,1,0.8943681383721594
90,24,4,4,2,1,0.843231611701564
90,24,4,4,2,1,0.04821515034927214
90,24,4,4,2,1,0.171899605729861
90,24,4,4,2,1,0.11564070782665081
90,24,4,4,2,1,1.1166226151409557
90,24,4,4,2,1,0.5600501921761256
90,24,4,4,2,1,0.9938761486295908
90,24,4,4,2,1,1.2409294813184668
90,24,4,4,2,1,0.24795068949463867
90,24,4,4,2,1,0.47155017925817083
90,24,4,4,2,1,0.5939705042627683
90,24,4,4,2,1,0.12669549641062208
90,24,4,4,2,1,0.21745771287132337
90,24,4,4,2,1,0.8752843824015754
90,24,4,4,2,1,1.4120779314303278
90,24,4,4,2,1,0.18881276111185805
90,24,4,4,2,1,0.4886507239640918
90,24,4,4,2,1,1.066135767821673
90,24,4,4,2,1,0.9541503906877062
91,24,4,4,3,0,3.526891278223942e-16
91,24,4,4,3,0,8.362131816362811e-16
91,24,4,4,3,0,2.277207545664974e-15
91,24,4,4,3,0,9.6954678949296e-16
91,24,4,4,3,0,7.451789798792575e-16
91,24,4,4,3,0,1.393769434687437e-15
91,24,4,4,3,0,3.1512414557060428e-15
91,24,4,4,3,0,1.5362950762603296e-15
91,24,4,4,3,0,7.659891545459023e-16
91,24,4,4,3,0,2.4668421303405825e-15
91,24,4,4,3,0,4.063894513142393e-16
91,24,4,4,3,0,4.90885390159691e-15
91,24,4,4,3,0,4.217377935299518e-16
91,24,4,4,3,0,9.127588051688216e-15
91,24,4,4,3,0,2.0077196208267876e-15
91,24,4,4,3,0,2.2925225968437343e-15
91,24,4,4,3,0,4.357448320120978e-15
91,24,4,4,3,0,5.3573442770080806e-15
91,24,4,4,3,0,1.488119952077464e-15
91,24,4,4,3,0,1.4046492774136387e-16
91,24,4,4,3,0,4.92569508715903e-16
91,24,4,4,3,0,1.9671330077107678e-15
91,24,4,4,3,0,6.132698554500578e-16
91,24,4,4,3,0,1.0169136550487707e-15
91,24,4,4,3,0,2.595993448256736e-15
91,24,4,4,3,0,2.925832570063673e-15
91,24,4,4,3,0,2.00863395334489e-15
91,24,4,4,3,0,1.9027693503761917e-15
91,24,4,4,3,0,1.347157421806519e-14
91,24,4,4,3,0,7.423206721932465e-16
91,24,4,4,3,0,1.0251901228590884e-14
91,24,4,4,3,0,3.9143310499987814e-16
91,24,4,4,3,0,1.2893439488497162e-15
91,24,4,4,3,0,1.6869095857692205e-15
91,24,4,4,3,0,3.8314574243962925e-15
91,24,4,4,3,0,2.0873779079154086e-16
91,24,4,4,3,0,6.588887515064454e-16
91,24,4,4,3,0,5.199581887910139e-16
91,24,4,4,3,0,2.693695318322614e-16
91,24,4,4,3,0,2.6031958432643235e-15
91,24,4,4,3,0,8.353181919345127e-15
91,24,4,4,3,0,1.3000456672672961e-13
91,24,4,4,3,0,9.089241591693792e-15
91,24,4,4,3,0,1.6874716229422083e-14
91,24,4,4,3,0,1.8899857110809546e-15
91,24,4,4,3,0,6.446956074860447e-16
91,24,4,4,3,0,7.727168333136787e-16
91,24,4,4,3,0,3.881686293427694e-15
91,24,4,4,3,0,1.4577693649549923e-15
91,24,4,4,3,0,1.8416632738073803e-14
91,24,4,4,3,0,6.410821657365568e-15
91,24,4,4,3,0,1.3122245461764084e-15
91,24,4,4,3,0,3.66723258685796e-15
91,24,4,4,3,0,7.72037483333345e-16
91,24,4,4,3,0,2.4503488306363243e-15
91,24,4,4,3,0,2.7941983783542624e-15
91,24,4,4,3,0,2.679802940897509e-14
91,24,4,4,3,0,2.185248101366228e-15
91,24,4,4,3,0,2.9319510571237004e-15
91,24,4,4,3,0,6.009787787404158e-15
91,24,4,4,3,1,0.07449428838258038
91,24,4,4,3,1,0.17440696495411517
91,24,4,4,3,1,0.6576451228622219
91,24,4,4,3,1,0.26935193046295175
91,24,4,4,3,1,0.22574511783309706
91,24,4,4,3,1,0.42258335446423373
91,24,4,4,3,1,0.7167007906218085
91,24,4,4,3,1,0.44014649958449087
91,24,4,4,3,1,0.3432738725355789
91,24,4,4,3,1,0.20025776869609427
91,24,4,4,3,1,0.06945039335921681
91,24,4,4,3,1,0.8223341163929979
91,24,4,4,3,1,0.6025595393984652
91,24,4,4,3,1,0.5472356028976527
91,24,4,4,3,1,0.4276065835677796
91,24,4,4,3,1,1.1333732697914396
91,24,4,4,3,1,0.1648775868539419
91,24,4,4,3,1,0.21992243033950556
91,24,4,4,3,1,1.317007322689859
91,24,4,4,3,1,0.1833860209683933
91,24,4,4,3,1,0.17255380556429845
91,24,4,4,3,1,1.3402981041065005
91,24,4,4,3,1,0.29189521790969963
91,24,4,4,3,1,0.26092078365984656
91,24,4,4,3,1,0.05307226880326766
91,24,4,4,3,1,0.14493710594560333
91,24,4,4,3,1,0.8342180022901373
91,24,4,4,3,1,0.368090910722447
91,24,4,4,3,1,0.7820358971467044
91,24,4,4,3,1,0.1823842000383715
91,24,4,4,3,1,0.7212117852185943
91,24,4,4,3,1,0.7995090644001701
91,24,4,4,3,1,0.06039747038074389
91,24,4,4,3,1,0.12734346766522434
91,24,4,4,3,1,0.2432559191932413
91,24,4,4,3,1,0.029789415241312227
91,24,4,4,3,1,0.08116111713041664
91,24,4,4,3,1,0.20726882883535921
91,24,4,4,3,1,0.5213483815284696
91,24,4,4,3,1,0.6024085846162456
91,24,4,4,3,1,0.7663430711008135
91,24,4,4,3,1,0.05185562457714307
91,24,4,4,3,1,0.21193128368165612
91,24,4,4,3,1,1.3773596441195852
91,24,4,4,3,1,0.41542271512508916
91,24,4,4,3,1,0.1148548673535782
91,24,4,4,3,1,0.2700161364240092
91,24,4,4,3,1,1.3669434207839142
91,24,4,4,3,1,0.054545576066567125
91,24,4,4,3,1,0.05270536196544291
91,24,4,4,3,1,0.2990086695332986
91,24,4,4,3,1,0.5940974212876712
91,24,4,4,3,1,1.124994463985966
91,24,4,4,3,1,0.15690780442981075
91,24,4,4,3,1,0.30203720558833125
91,24,4,4,3,1,0.3045221036887098
91,24,4,4,3,1,1.0817701995084035
91,24,4,4,3,1,0.46782997666411147
91,24,4,4,3,1,1.1537445483935345
91,24,4,4,3,1,1.1226307937503417
91,24,4,4,3,1,0.8903412942583095
91,24,4,4,3,1,0.02024374391909291
91,24,4,4,3,1,0.9511808389134838
91,24,4,4,3,1,0.29942044092530884
91,24,4,4,3,1,1.052345751477444
91,24,4,4,3,1,1.380040320744876
91,24,4,4,3,1,0.7986749665725417
91,24,4,4,3,1,0.9917887141104692
91,24,4,4,3,1,0.740265086868621
91,24,4,4,3,1,1.4137218715739273
91,24,4,4,3,1,0.08544510109221627
91,24,4,4,3,1,1.2466197807639814
91,24,4,4,3,1,0.9392650381159061
91,24,4,4,3,1,0.8926970786814518
91,24,4,4,3,1,1.0415930924026198
91,24,4,4,3,1,0.5135317485458214
91,24,4,4,3,1,0.23096381157264928
91,24,4,4,3,1,0.27094368507810845
91,24,4,4,3,1,1.0770929523262558
91,24,4,4,3,1,0.2958015737127471
91,24,4,4,3,1,0.38393153159098814
91,24,4,4,3,1,1.3629438717797924
91,24,4,4,3,1,0.5967838978282893
91,24,4,4,3,1,0.39509478479144655
91,24,4,4,3,1,0.22743868238046913
91,24,4,4,3,1,0.9522305269202809
91,24,4,4,3,1,0.09676307610043676
91,24,4,4,3,1,0.3813840386331633
91,24,4,4,3,1,0.7818250728578685
91,24,4,4,3,1,0.2802952170823087
91,24,4,4,3,1,1.171657455302464
91,24,4,4,3,1,0.16810006511045866
91,24,4,4,3,1,0.06185851070312715
91,24,4,4,3,1,0.031061801909054346
91,24,4,4,3,1,0.25011011573388414
91,24,4,4,3,1,0.6398567649125256
91,24,4,4,3,1,0.44680649789321775
91,24,4,4,3,1,0.11621299251339774
91,24,4,4,3,1,0.5050924611426297
91,24,4,4,3,1,0.6147378857881796
91,24,4,4,3,1,0.5862748458583731
91,24,4,4,3,1,0.052092623897831224
91,24,4,4,3,1,0.7970986258083198
91,24,4,4,3,1,1.4055068133169502
91,24,4,4,3,1,1.3973893737119767
91,24,4,4,3,1,0.1136206782673469
91,24,4,4,3,1,0.63346616951843
91,24,4,4,3,1,1.3860017138162137
91,24,4,4,3,1,0.2061919713441479
91,24,4,4,3,1,0.5559866509931171
91,24,4,4,3,1,0.13431580426090142
91,24,4,4,3,1,0.8376102087022236
91,24,4,4,3,1,0.5544838054244575
91,24,4,4,3,1,0.14225126308604058
91,24,4,4,3,1,0.277282357415758
91,24,4,4,3,1,0.5677961447475331
91,24,4,4,3,1,1.0801061740907172
91,24,4,4,3,1,0.6350480569233592
91,24,4,4,3,1,0.7385709049309164
91,24,4,4,3,1,0.935976872483538
92,24,4,4,4,0,4.816258721571014e-16
92,24,4,4,4,0,2.2426292469571963e-15
92,24,4,4,4,0,4.750686594341449e-16
92,24,4,4,4,0,2.0815972839689895e-16
92,24,4,4,4,0,3.30338920578156e-15
92,24,4,4,4,0,1.6344609200101092e-15
92,24,4,4,4,0,3.215473062718545e-15
92,24,4,4,4,0,1.3622443952679258e-15
92,24,4,4,4,0,3.3221336917813307e-15
92,24,4,4,4,0,4.316654119047839e-15
92,24,4,4,4,0,8.042162664949476e-16
92,24,4,4,4,0,3.364825651253095e-15
92,24,4,4,4,0,2.8878167914581568e-15
92,24,4,4,4,0,1.6727724347183898e-15
92,24,4,4,4,0,1.220586830229033e-15
92,24,4,4,4,0,9.203390019045322e-16
92,24,4,4,4,0,2.8907173673509777e-15
92,24,4,4,4,0,1.4964646970819347e-14
92,24,4,4,4,0,3.765286355466463e-16
92,24,4,4,4,0,8.438107090797108e-16
92,24,4,4,4,0,3.377623452478335e-16
92,24,4,4,4,0,5.739086541219375e-16
92,24,4,4,4,0,5.295746506331465e-16
92,24,4,4,4,0,6.597753911748538e-16
92,24,4,4,4,0,6.101592836846926e-15
92,24,4,4,4,0,5.686858096717509e-16
92,24,4,4,4,0,5.26828195007469e-15
92,24,4,4,4,0,3.70861250533486e-16
92,24,4,4,4,0,5.023004203401174e-15
92,24,4,4,4,0,6.115374073583124e-16
92,24,4,4,4,0,1.1553739786045926e-15
92,24,4,4,4,0,4.649835715346792e-15
92,24,4,4,4,0,1.2203546507038373e-14
92,24,4,4,4,0,3.0018418670794014e-15
92,24,4,4,4,0,2.457340888411021e-15
92,24,4,4,4,0,2.183917641866956e-16
92,24,4,4,4,0,2.4138619974604867e-16
92,24,4,4,4,0,5.341457680595435e-16
92,24,4,4,4,0,3.1983433243439687e-16
92,24,4,4,4,0,2.634291866691794e-15
92,24,4,4,4,0,1.28368886282742e-14
92,24,4,4,4,0,1.6972648911218712e-13
92,24,4,4,4,0,6.836933894382668e-16
92,24,4,4,4,0,2.013811934664394e-15
92,24,4,4,4,0,8.511969650562997e-16
92,24,4,4,4,0,1.0534840439865476e-15
92,24,4,4,4,0,8.746572079177306e-16
92,24,4,4,4,0,6.994291855991272e-16
92,24,4,4,4,0,3.728925842703668e-15
92,24,4,4,4,0,6.953048613721406e-15
92,24,4,4,4,0,2.3956520382879216e-15
92,24,4,4,4,0,4.763514882571034e-16
92,24,4,4,4,0,2.928071434058138e-15
92,24,4,4,4,0,2.8396963996175585e-15
92,24,4,4,4,0,1.0237758369013455e-15
92,24,4,4,4,0,2.409842857538176e-15
92,24,4,4,4,0,7.038423578033831e-15
92,24,4,4,4,0,1.0590336684970998e-15
92,24,4,4,4,0,7.491208082993747e-16
92,24,4,4,4,0,1.458073710180882e-15
92,24,4,4,4,1,0.39833068109714465
92,24,4,4,4,1,0.4806816543555863
92,24,4,4,4,1,1.3894142660298952
92,24,4,4,4,1,0.37691472921827485
92,24,4,4,4,1,0.7996974111049404
92,24,4,4,4,1,0.8049210789059947
92,24,4,4,4,1,0.7990741428062799
92,24,4,4,4,1,0.6948621307560671
92,24,4,4,4,1,0.3839252655004469
92,24,4,4,4,1,1.4002172962607538
92,24,4,4,4,1,0.1522605740505019
92,24,4,4,4,1,0.514346010835371
92,24,4,4,4,1,1.3476714598912034
92,24,4,4,4,1,0.6648005024671727
92,24,4,4,4,1,0.4531785040979463
92,24,4,4,4,1,1.384628918140689
92,24,4,4,4,1,0.4670563225401894
92,24,4,4,4,1,0.6186775578513225
92,24,4,4,4,1,0.5072742787675744
92,24,4,4,4,1,1.329414365982525
92,24,4,4,4,1,0.31755865289732355
92,24,4,4,4,1,0.5153565145837218
92,24,4,4,4,1,1.357471658224219
92,24,4,4,4,1,1.410450168520787
92,24,4,4,4,1,1.3239062825633872
92,24,4,4,4,1,0.5231582573178252
92,24,4,4,4,1,1.3607028887302688
92,24,4,4,4,1,0.25034271106612327
92,24,4,4,4,1,1.2987714585591663
92,24,4,4,4,1,1.313442238583102
92,24,4,4,4,1,1.406557642193864
92,24,4,4,4,1,1.4131674469914999
92,24,4,4,4,1,1.3785633723427775
92,24,4,4,4,1,1.3868307668234992
92,24,4,4,4,1,1.106422724307467
92,24,4,4,4,1,0.40303894572985305
92,24,4,4,4,1,0.1727696189897253
92,24,4,4,4,1,1.1457803123345798
92,24,4,4,4,1,0.5811658616524018
92,24,4,4,4,1,0.4801651230966449
92,24,4,4,4,1,1.3587276128242114
92,24,4,4,4,1,1.300266734815493
92,24,4,4,4,1,0.42575149106436344
92,24,4,4,4,1,1.1690921875775482
92,24,4,4,4,1,0.5096998058112114
92,24,4,4,4,1,0.9044266561515846
92,24,4,4,4,1,1.0728946652858855
92,24,4,4,4,1,1.1366273854867268
92,24,4,4,4,1,1.2546753280900653
92,24,4,4,4,1,1.1416795925959546
92,24,4,4,4,1,0.9504912469919048
92,24,4,4,4,1,1.0319382970219895
92,24,4,4,4,1,0.993935484197663
92,24,4,4,4,1,0.5123867187218094
92,24,4,4,4,1,0.6192595306201435
92,24,4,4,4,1,0.265617638283722
92,24,4,4,4,1,1.2766853207520592
92,24,4,4,4,1,0.27623382526060664
92,24,4,4,4,1,0.2884140371409369
92,24,4,4,4,1,1.3362233705036914
92,24,4,4,4,1,0.47620834547243496
92,24,4,4,4,1,0.5590671881938933
92,24,4,4,4,1,1.0806070394598637
92,24,4,4,4,1,0.6040589858826388
92,24,4,4,4,1,1.352987588035384
92,24,4,4,4,1,0.9812854335512994
92,24,4,4,4,1,1.118159590940454
92,24,4,4,4,1,1.3923371450169904
92,24,4,4,4,1,0.6684743074475293
92,24,4,4,4,1,1.281366877150137
92,24,4,4,4,1,0.9722937019909007
92,24,4,4,4,1,1.0733160774929131
92,24,4,4,4,1,0.1521464067733462
92,24,4,4,4,1,1.1520613305438265
92,24,4,4,4,1,1.408145445286932
92,24,4,4,4,1,0.7719688692986754
92,24,4,4,4,1,1.112846601588126
92,24,4,4,4,1,1.306916347317712
92,24,4,4,4,1,1.3473693667994213
92,24,4,4,4,1,0.7607198041772731
92,24,4,4,4,1,1.1825742904151268
92,24,4,4,4,1,0.7671540416342025
92,24,4,4,4,1,0.34376934342840826
92,24,4,4,4,1,0.5078892082520757
92,24,4,4,4,1,1.2900194182452385
92,24,4,4,4,1,1.4084674297709026
92,24,4,4,4,1,0.855989550924945
92,24,4,4,4,1,0.483011724327517
92,24,4,4,4,1,1.1011940891278684
92,24,4,4,4,1,1.4125704007600333
92,24,4,4,4,1,1.391504922087093
92,24,4,4,4,1,1.40675662646097
92,24,4,4,4,1,1.4079938652366026
92,24,4,4,4,1,1.4061282134664324
92,24,4,4,4,1,1.0400409290189465
92,24,4,4,4,1,0.7397855344351718
92,24,4,4,4,1,1.1082309700969073
92,24,4,4,4,1,0.8261554164243107
92,24,4,4,4,1,0.3865568774899501
92,24,4,4,4,1,0.27277431648678524
92,24,4,4,4,1,1.3271562650001745
92,24,4,4,4,1,1.2991512369644425
92,24,4,4,4,1,0.3233130280235532
92,24,4,4,4,1,0.4686402998443368
92,24,4,4,4,1,1.4117940581122446
92,24,4,4,4,1,1.2823224687310486
92,24,4,4,4,1,1.1417677638641635
92,24,4,4,4,1,0.6748525322471397
92,24,4,4,4,1,1.1217772349516082
92,24,4,4,4,1,0.5496401724640482
92,24,4,4,4,1,0.7835185665946552
92,24,4,4,4,1,1.2076573392927383
92,24,4,4,4,1,0.8246576432601356
92,24,4,4,4,1,0.7643408995359651
92,24,4,4,4,1,1.2648133952919718
92,24,4,4,4,1,0.9167286482110538
92,24,4,4,4,1,0.6536366280651944
92,24,4,4,4,1,1.1113562927102616
92,24,4,4,4,1,1.407944482910979
92,24,4,4,4,1,1.382349837352724
93,24,4,5,2,0,9.4706230424871e-17
93,24,4,5,2,0,3.3060879925626198e-15
93,24,4,5,2,0,2.4595149169305176e-16
93,24,4,5,2,0,1.922696457074001e-15
93,24,4,5,2,0,1.8251780623307237e-13
93,24,4,5,2,0,9.071095673413776e-15
93,24,4,5,2,0,3.118963788871431e-14
93,24,4,5,2,0,1.547841594203874e-14
93,24,4,5,2,0,2.571766839730205e-15
93,24,4,5,2,0,1.6507767564723079e-15
93,24,4,5,2,0,7.467461669707135e-15
93,24,4,5,2,0,4.351481603298675e-16
93,24,4,5,2,0,3.632927106030535e-15
93,24,4,5,2,0,7.69397546105206e-15
93,24,4,5,2,0,4.288111292178079e-15
93,24,4,5,2,0,7.534993853557567e-16
93,24,4,5,2,0,1.0707143447968048e-13
93,24,4,5,2,0,9.045784712085766e-14
93,24,4,5,2,0,2.4583233524337646e-14
93,24,4,5,2,0,1.238585494412887e-15
93,24,4,5,2,0,1.2119692542290341e-16
93,24,4,5,2,0,4.699022305604181e-16
93,24,4,5,2,0,3.6468365113044224e-16
93,24,4,5,2,0,1.3521587961278126e-15
93,24,4,5,2,0,7.060361210593167e-17
93,24,4,5,2,0,2.2207042037747803e-15
93,24,4,5,2,0,2.949579777548519e-16
93,24,4,5,2,0,0.0
93,24,4,5,2,0,6.763308371330253e-15
93,24,4,5,2,0,2.9074401907726377e-15
93,24,4,5,2,0,9.243731880780696e-14
93,24,4,5,2,0,1.742800450898455e-15
93,24,4,5,2,0,0.0
93,24,4,5,2,0,8.412500519111173e-16
93,24,4,5,2,0,1.9030529689959862e-15
93,24,4,5,2,0,0.0
93,24,4,5,2,0,6.553416555692699e-16
93,24,4,5,2,0,4.012775843757993e-16
93,24,4,5,2,0,8.678612974886926e-16
93,24,4,5,2,0,1.5673551901856613e-15
93,24,4,5,2,0,1.259080018626443e-15
93,24,4,5,2,0,1.8022838949180213e-13
93,24,4,5,2,0,2.1527703650227433e-15
93,24,4,5,2,0,5.8912773757276e-15
93,24,4,5,2,0,4.734483664024459e-15
93,24,4,5,2,0,1.0279976659947226e-15
93,24,4,5,2,0,2.470995319984935e-16
93,24,4,5,2,0,8.199246221358921e-16
93,24,4,5,2,0,3.158542111748346e-16
93,24,4,5,2,0,1.4943145887284623e-16
93,24,4,5,2,0,3.092715836247781e-14
93,24,4,5,2,0,9.106105634530492e-15
93,24,4,5,2,0,2.0304420063730377e-14
93,24,4,5,2,0,1.1225828536083612e-14
93,24,4,5,2,0,1.5533468461372409e-15
93,24,4,5,2,0,7.739468741587867e-16
93,24,4,5,2,0,2.9627885653443548e-15
93,24,4,5,2,0,3.0443855281674884e-16
93,24,4,5,2,0,3.937246538255642e-16
93,24,4,5,2,0,3.959025053146713e-14
93,24,4,5,2,1,0.3938787915770517
93,24,4,5,2,1,0.2366007346065024
93,24,4,5,2,1,1.0946814538582998
93,24,4,5,2,1,0.6376606468502902
93,24,4,5,2,1,1.315756345714133
93,24,4,5,2,1,1.2405017368498628
93,24,4,5,2,1,0.13292935473008563
93,24,4,5,2,1,1.4141670046387307
93,24,4,5,2,1,0.030966575019401026
93,24,4,5,2,1,0.7039346141533517
93,24,4,5,2,1,0.39616473373772454
93,24,4,5,2,1,0.12424930828806639
93,24,4,5,2,1,1.3255821643550714
93,24,4,5,2,1,0.08271142703523685
93,24,4,5,2,1,1.3858742867265947
93,24,4,5,2,1,0.21285412165371256
93,24,4,5,2,1,0.6332491113727273
93,24,4,5,2,1,0.49090161602861876
93,24,4,5,2,1,0.09103753787842062
93,24,4,5,2,1,1.0291938679726096
93,24,4,5,2,1,0.344407266565627
93,24,4,5,2,1,0.7702348828162304
93,24,4,5,2,1,0.1693857914057173
93,24,4,5,2,1,0.5289657439831601
93,24,4,5,2,1,0.04594196033911203
93,24,4,5,2,1,0.47591011721386917
93,24,4,5,2,1,0.19960235440877963
93,24,4,5,2,1,0.7368637329110425
93,24,4,5,2,1,0.7441281520213012
93,24,4,5,2,1,1.078654234444063
93,24,4,5,2,1,1.4116102929325547
93,24,4,5,2,1,1.1518293697108481
93,24,4,5,2,1,1.1018413159464748
93,24,4,5,2,1,1.0601678774018657
93,24,4,5,2,1,1.2442074842451722
93,24,4,5,2,1,0.23887662972375276
93,24,4,5,2,1,0.8541893257785782
93,24,4,5,2,1,0.1091420698061564
93,24,4,5,2,1,1.3193716556105994
93,24,4,5,2,1,1.1236333921246024
93,24,4,5,2,1,1.109801799340183
93,24,4,5,2,1,1.1727638328379764
93,24,4,5,2,1,0.9662736288843459
93,24,4,5,2,1,0.9780478133756024
93,24,4,5,2,1,1.13028636687912
93,24,4,5,2,1,1.2645413501874894
93,24,4,5,2,1,0.23240405986236645
93,24,4,5,2,1,0.536739351175544
93,24,4,5,2,1,0.13336673092953422
93,24,4,5,2,1,0.2609788577787069
93,24,4,5,2,1,1.2138349015138348
93,24,4,5,2,1,0.5662831007694725
93,24,4,5,2,1,1.4115500994019712
93,24,4,5,2,1,1.0012386108061644
93,24,4,5,2,1,1.4137415229245347
93,24,4,5,2,1,0.2695235503526892
93,24,4,5,2,1,1.1633976906714332
93,24,4,5,2,1,0.3248537486785539
93,24,4,5,2,1,0.6941632416172754
93,24,4,5,2,1,0.48861376430749226
93,24,4,5,2,1,1.0952681425844168
93,24,4,5,2,1,0.4536802456091856
93,24,4,5,2,1,0.9279544042523227
93,24,4,5,2,1,0.6136215683257615
93,24,4,5,2,1,1.302582565203056
93,24,4,5,2,1,0.29924512006519277
93,24,4,5,2,1,0.7188371071466703
93,24,4,5,2,1,0.6735318646284019
93,24,4,5,2,1,0.03994300090316414
93,24,4,5,2,1,0.8356457378852571
93,24,4,5,2,1,1.2394893830397538
93,24,4,5,2,1,0.7920442851790919
93,24,4,5,2,1,0.13961154489983602
93,24,4,5,2,1,1.3479906781703381
93,24,4,5,2,1,1.3842879665148893
93,24,4,5,2,1,0.19200714083048198
93,24,4,5,2,1,0.8736961249856307
93,24,4,5,2,1,0.20525514385344173
93,24,4,5,2,1,0.27019309354433346
93,24,4,5,2,1,0.9502789759287814
93,24,4,5,2,1,0.4257818758565776
93,24,4,5,2,1,1.3708835106188186
93,24,4,5,2,1,0.7006203915855574
93,24,4,5,2,1,1.044982126900878
93,24,4,5,2,1,0.020882738783219192
93,24,4,5,2,1,1.0543021130738668
93,24,4,5,2,1,0.8914125810314656
93,24,4,5,2,1,1.3378621788000729
93,24,4,5,2,1,0.6449900055995892
93,24,4,5,2,1,0.4615894520494671
93,24,4,5,2,1,1.4122913816171168
93,24,4,5,2,1,1.324764660312096
93,24,4,5,2,1,0.9749108239475373
93,24,4,5,2,1,1.0199316326443926
93,24,4,5,2,1,1.1553758610220106
93,24,4,5,2,1,1.307023324792317
93,24,4,5,2,1,1.1990903848214867
93,24,4,5,2,1,1.06412916079597
93,24,4,5,2,1,0.6986384421960815
93,24,4,5,2,1,1.2182184719252336
93,24,4,5,2,1,1.1444758269321436
93,24,4,5,2,1,1.1597102717328982
93,24,4,5,2,1,1.2290950025425333
93,24,4,5,2,1,0.5094689570634624
93,24,4,5,2,1,0.5277677546152859
93,24,4,5,2,1,0.5104404289672163
93,24,4,5,2,1,0.36731442885579824
93,24,4,5,2,1,0.17692270784133662
93,24,4,5,2,1,0.1332791906059562
93,24,4,5,2,1,0.2024687925921696
93,24,4,5,2,1,0.6457459209449717
93,24,4,5,2,1,0.28034155292312074
93,24,4,5,2,1,0.5997873419891032
93,24,4,5,2,1,0.5087087298763607
93,24,4,5,2,1,1.3516007569182298
93,24,4,5,2,1,0.1775304712642335
93,24,4,5,2,1,1.2881386980563458
93,24,4,5,2,1,0.2557451841055884
93,24,4,5,2,1,0.17355784737951738
93,24,4,5,2,1,1.3142603110128264
94,24,4,5,3,0,8.263290746364402e-15
94,24,4,5,3,0,9.20142594564254e-16
94,24,4,5,3,0,1.1962215870929044e-15
94,24,4,5,3,0,1.11209317626741e-15
94,24,4,5,3,0,8.812967811930343e-16
94,24,4,5,3,0,4.0754476803465905e-16
94,24,4,5,3,0,1.2042753027837576e-15
94,24,4,5,3,0,5.409068904349238e-15
94,24,4,5,3,0,1.6426290241525063e-16
94,24,4,5,3,0,2.2752307988212773e-15
94,24,4,5,3,0,1.7387884291832934e-15
94,24,4,5,3,0,8.206857741266707e-15
94,24,4,5,3,0,1.789773440084974e-15
94,24,4,5,3,0,3.954006396604688e-15
94,24,4,5,3,0,3.297668158617465e-15
94,24,4,5,3,0,2.0938836694081746e-15
94,24,4,5,3,0,1.3062957048812193e-14
94,24,4,5,3,0,5.522023746427882e-16
94,24,4,5,3,0,4.2329453649653584e-16
94,24,4,5,3,0,4.573349369871459e-16
94,24,4,5,3,0,9.184713652900964e-16
94,24,4,5,3,0,6.538804942887089e-16
94,24,4,5,3,0,3.56435887085342e-15
94,24,4,5,3,0,1.040112968089954e-15
94,24,4,5,3,0,2.1533484499719576e-15
94,24,4,5,3,0,1.3473140445382263e-15
94,24,4,5,3,0,2.71328696927672e-16
94,24,4,5,3,0,7.702868822016101e-16
94,24,4,5,3,0,5.361776939514583e-15
94,24,4,5,3,0,1.502120336662535e-15
94,24,4,5,3,0,3.9651937283571035e-15
94,24,4,5,3,0,2.4392911391396766e-15
94,24,4,5,3,0,4.361366491038715e-15
94,24,4,5,3,0,1.6697393732014004e-15
94,24,4,5,3,0,9.459375057593437e-16
94,24,4,5,3,0,4.609000544235511e-16
94,24,4,5,3,0,6.115929882636383e-16
94,24,4,5,3,0,1.169284123503972e-15
94,24,4,5,3,0,8.395726433413888e-16
94,24,4,5,3,0,2.4063656156088236e-15
94,24,4,5,3,0,4.3468913029205615e-15
94,24,4,5,3,0,7.161242970120823e-14
94,24,4,5,3,0,5.721812029644426e-16
94,24,4,5,3,0,9.357400006239887e-16
94,24,4,5,3,0,4.37863800276571e-16
94,24,4,5,3,0,8.572806565179195e-16
94,24,4,5,3,0,1.9138016520527208e-15
94,24,4,5,3,0,1.1843425351962124e-15
94,24,4,5,3,0,1.479088372107067e-15
94,24,4,5,3,0,9.155365849741188e-15
94,24,4,5,3,0,5.789801961774898e-16
94,24,4,5,3,0,2.8913338732444406e-15
94,24,4,5,3,0,2.6840063191549938e-15
94,24,4,5,3,0,1.4923874626127845e-15
94,24,4,5,3,0,1.198382196774581e-15
94,24,4,5,3,0,3.2087188434855823e-15
94,24,4,5,3,0,1.2438308138309675e-15
94,24,4,5,3,0,3.7278110557313985e-16
94,24,4,5,3,0,5.875121399257641e-16
94,24,4,5,3,0,1.3634052046901539e-15
94,24,4,5,3,1,0.8848512787381271
94,24,4,5,3,1,0.919306038777631
94,24,4,5,3,1,0.3683722727279858
94,24,4,5,3,1,0.3832253846855978
94,24,4,5,3,1,0.5206146425278677
94,24,4,5,3,1,0.7732696761852341
94,24,4,5,3,1,0.9173038940466157
94,24,4,5,3,1,1.2948232073981447
94,24,4,5,3,1,0.7566955777646632
94,24,4,5,3,1,0.8728693979046663
94,24,4,5,3,1,0.2916430690466528
94,24,4,5,3,1,1.314573960267367
94,24,4,5,3,1,0.163479561343595
94,24,4,5,3,1,1.130052621437023
94,24,4,5,3,1,1.3636102259549494
94,24,4,5,3,1,1.2378048576174225
94,24,4,5,3,1,0.5448771105937776
94,24,4,5,3,1,1.2767195021096367
94,24,4,5,3,1,0.2381103582165205
94,24,4,5,3,1,0.917433161814547
94,24,4,5,3,1,1.0390117197143482
94,24,4,5,3,1,1.0795143564377752
94,24,4,5,3,1,1.2878192535617723
94,24,4,5,3,1,0.15796080801574341
94,24,4,5,3,1,0.6345931599290131
94,24,4,5,3,1,1.2008940023621428
94,24,4,5,3,1,0.09201900210718551
94,24,4,5,3,1,1.362828985879327
94,24,4,5,3,1,1.4098718074684378
94,24,4,5,3,1,0.9891259948638123
94,24,4,5,3,1,1.3753270416963506
94,24,4,5,3,1,0.18364337801912273
94,24,4,5,3,1,1.3961249871660986
94,24,4,5,3,1,1.355712687861186
94,24,4,5,3,1,0.5767327636154879
94,24,4,5,3,1,1.235967766480186
94,24,4,5,3,1,0.42760136034344415
94,24,4,5,3,1,1.3494468677009264
94,24,4,5,3,1,0.5932799824888658
94,24,4,5,3,1,1.1352265730368396
94,24,4,5,3,1,0.8400355315891169
94,24,4,5,3,1,0.6931661924910518
94,24,4,5,3,1,1.1850693563840424
94,24,4,5,3,1,0.5980736068714951
94,24,4,5,3,1,1.1231167578940273
94,24,4,5,3,1,1.0403027483638323
94,24,4,5,3,1,0.8362605925938962
94,24,4,5,3,1,1.3242274941231715
94,24,4,5,3,1,0.1349122654905056
94,24,4,5,3,1,0.8618586696483468
94,24,4,5,3,1,0.7875773923510014
94,24,4,5,3,1,0.11765154917932037
94,24,4,5,3,1,1.414108290688861
94,24,4,5,3,1,1.3394045802061443
94,24,4,5,3,1,1.410505174910747
94,24,4,5,3,1,1.1335575323766367
94,24,4,5,3,1,0.7537045502387161
94,24,4,5,3,1,1.2176177261754104
94,24,4,5,3,1,1.1273989666906783
94,24,4,5,3,1,0.8903106562811859
94,24,4,5,3,1,1.1368574096825101
94,24,4,5,3,1,0.22710125101284448
94,24,4,5,3,1,0.7430830948372726
94,24,4,5,3,1,0.4910552389679959
94,24,4,5,3,1,0.33675425517711377
94,24,4,5,3,1,0.6974120096640923
94,24,4,5,3,1,1.2556659114180955
94,24,4,5,3,1,0.9923634646187419
94,24,4,5,3,1,1.2037822631886643
94,24,4,5,3,1,1.371340396214158
94,24,4,5,3,1,1.1621440464156438
94,24,4,5,3,1,0.754129470495107
94,24,4,5,3,1,0.3752549052934713
94,24,4,5,3,1,1.4123637060567586
94,24,4,5,3,1,1.4065092444005272
94,24,4,5,3,1,0.6720631757060345
94,24,4,5,3,1,0.6820365563224583
94,24,4,5,3,1,0.8463732942739199
94,24,4,5,3,1,0.8824110701165842
94,24,4,5,3,1,0.09484754217859219
94,24,4,5,3,1,0.43861584326093894
94,24,4,5,3,1,0.42605322944486773
94,24,4,5,3,1,1.0321749437664876
94,24,4,5,3,1,0.929960739888858
94,24,4,5,3,1,0.22068367335212227
94,24,4,5,3,1,1.4129040365049461
94,24,4,5,3,1,0.5082599160136274
94,24,4,5,3,1,1.3673589703575468
94,24,4,5,3,1,1.331347736284992
94,24,4,5,3,1,0.2380473607832378
94,24,4,5,3,1,1.310225942027858
94,24,4,5,3,1,0.8734826293948147
94,24,4,5,3,1,1.4065872473278382
94,24,4,5,3,1,1.3092255105654256
94,24,4,5,3,1,0.5778069192359582
94,24,4,5,3,1,1.0597650800052265
94,24,4,5,3,1,1.2921590866218846
94,24,4,5,3,1,1.3849718382515421
94,24,4,5,3,1,1.3807602571293283
94,24,4,5,3,1,0.24926115966647056
94,24,4,5,3,1,0.46423846903387583
94,24,4,5,3,1,0.6470553999348077
94,24,4,5,3,1,1.4039840558495025
94,24,4,5,3,1,1.0967375284405314
94,24,4,5,3,1,0.7677769683013059
94,24,4,5,3,1,0.70166383076193
94,24,4,5,3,1,1.0660376779820302
94,24,4,5,3,1,1.2685897578194791
94,24,4,5,3,1,0.2326323823393066
94,24,4,5,3,1,1.1367487115907646
94,24,4,5,3,1,1.4042771903322695
94,24,4,5,3,1,1.0294489126561432
94,24,4,5,3,1,1.414210265960156
94,24,4,5,3,1,1.0734217971667315
94,24,4,5,3,1,0.7863834635649514
94,24,4,5,3,1,1.338284237635524
94,24,4,5,3,1,1.4038976097651972
94,24,4,5,3,1,0.17408077056836363
94,24,4,5,3,1,1.2107767416739297
94,24,4,5,3,1,0.7830804943677511
95,24,4,5,5,0,1.0918174896642824e-15
95,24,4,5,5,0,4.3219284117470674e-16
95,24,4,5,5,0,3.7487577782269244e-16
95,24,4,5,5,0,6.864812149162679e-16
95,24,4,5,5,0,7.004532285506582e-15
95,24,4,5,5,0,1.0193118396989297e-15
95,24,4,5,5,0,3.2277645483744553e-15
95,24,4,5,5,0,3.5088000140249053e-15
95,24,4,5,5,0,1.208104188939766e-15
95,24,4,5,5,0,2.2092589714999528e-16
95,24,4,5,5,0,8.635022865547118e-16
95,24,4,5,5,0,9.285679829506522e-16
95,24,4,5,5,0,4.2264596565152224e-15
95,24,4,5,5,0,3.7493696654466275e-15
95,24,4,5,5,0,3.3860828305625177e-15
95,24,4,5,5,0,1.2250397844135664e-15
95,24,4,5,5,0,6.245879227815905e-14
95,24,4,5,5,0,9.850042208223098e-15
95,24,4,5,5,0,7.560640480495302e-15
95,24,4,5,5,0,1.507511578793369e-15
95,24,4,5,5,0,1.562956139958789e-15
95,24,4,5,5,0,8.96420331121451e-16
95,24,4,5,5,0,1.9688627681194835e-15
95,24,4,5,5,0,2.3896808743902945e-16
95,24,4,5,5,0,7.759635549133696e-16
95,24,4,5,5,0,1.0533985408311044e-15
95,24,4,5,5,0,1.2977881426293223e-16
95,24,4,5,5,0,1.9011120425269655e-15
95,24,4,5,5,0,3.410367920460177e-15
95,24,4,5,5,0,7.332820942013253e-16
95,24,4,5,5,0,1.002310898265138e-15
95,24,4,5,5,0,2.1662505194129754e-15
95,24,4,5,5,0,4.409769649255772e-15
95,24,4,5,5,0,2.8840269310439483e-16
95,24,4,5,5,0,2.676453557022541e-16
95,24,4,5,5,0,3.3663339403641847e-16
95,24,4,5,5,0,5.842716097267371e-16
95,24,4,5,5,0,2.253616240945835e-16
95,24,4,5,5,0,2.8572393768746606e-16
95,24,4,5,5,0,2.1406430616844577e-15
95,24,4,5,5,0,1.6797671936008824e-15
95,24,4,5,5,0,6.143581945420423e-14
95,24,4,5,5,0,3.158156340783562e-15
95,24,4,5,5,0,1.413834439538287e-15
95,24,4,5,5,0,1.6940569220933151e-15
95,24,4,5,5,0,2.8401573448182173e-15
95,24,4,5,5,0,3.1398181255424402e-15
95,24,4,5,5,0,1.3367102327536335e-15
95,24,4,5,5,0,7.476585777253408e-15
95,24,4,5,5,0,7.808416093871163e-16
95,24,4,5,5,0,6.8901326190887956e-15
95,24,4,5,5,0,1.6431750703083155e-15
95,24,4,5,5,0,3.458704534272727e-15
95,24,4,5,5,0,1.9917102344142287e-15
95,24,4,5,5,0,1.6242368131057802e-15
95,24,4,5,5,0,1.4021340230664962e-15
95,24,4,5,5,0,6.582621732726179e-15
95,24,4,5,5,0,1.3164170438580678e-15
95,24,4,5,5,0,2.4496641594475494e-15
95,24,4,5,5,0,1.1181331302190078e-15
95,24,4,5,5,1,1.2317658288250306
95,24,4,5,5,1,0.47371986021385526
95,24,4,5,5,1,0.5275803133467439
95,24,4,5,5,1,1.0843861224873557
95,24,4,5,5,1,0.8755679912879598
95,24,4,5,5,1,1.3985114734038133
95,24,4,5,5,1,0.5510079791821277
95,24,4,5,5,1,0.7615585050336331
95,24,4,5,5,1,0.5413960098523174
95,24,4,5,5,1,0.41232241972271694
95,24,4,5,5,1,0.44093596109896105
95,24,4,5,5,1,0.33581751598012893
95,24,4,5,5,1,0.323300509843196
95,24,4,5,5,1,0.5891372205787896
95,24,4,5,5,1,0.5604274364404824
95,24,4,5,5,1,0.5739417036062227
95,24,4,5,5,1,1.3992191629724058
95,24,4,5,5,1,1.3896726099902799
95,24,4,5,5,1,1.4091290613390912
95,24,4,5,5,1,0.9021101368243827
95,24,4,5,5,1,1.275283283650248
95,24,4,5,5,1,1.2490766012382941
95,24,4,5,5,1,0.8083235074128096
95,24,4,5,5,1,0.43112392198056876
95,24,4,5,5,1,0.34368220240267916
95,24,4,5,5,1,0.43679722186767433
95,24,4,5,5,1,1.1015069541882483
95,24,4,5,5,1,0.6363760231301028
95,24,4,5,5,1,0.626923724727209
95,24,4,5,5,1,0.9232158425729495
95,24,4,5,5,1,0.32320329919037843
95,24,4,5,5,1,0.6358377179249274
95,24,4,5,5,1,0.7974018923642846
95,24,4,5,5,1,0.5870433357002494
95,24,4,5,5,1,0.49162312781645995
95,24,4,5,5,1,0.3888173715998933
95,24,4,5,5,1,0.28198115010411934
95,24,4,5,5,1,0.7509369985628168
95,24,4,5,5,1,1.0709616427196618
95,24,4,5,5,1,0.8074825814805723
95,24,4,5,5,1,0.473722531199523
95,24,4,5,5,1,0.5337952799336219
95,24,4,5,5,1,1.3871827435746162
95,24,4,5,5,1,0.24234448228320093
95,24,4,5,5,1,0.35163316345234036
95,24,4,5,5,1,0.7195916016935083
95,24,4,5,5,1,0.1893953186407186
95,24,4,5,5,1,0.46060473969462595
95,24,4,5,5,1,0.8209786781172187
95,24,4,5,5,1,0.37560728702730867
95,24,4,5,5,1,0.8481222427098427
95,24,4,5,5,1,0.5472046194499262
95,24,4,5,5,1,0.3776361955653508
95,24,4,5,5,1,0.37066860041684974
95,24,4,5,5,1,0.5513407791630847
95,24,4,5,5,1,0.279811019761928
95,24,4,5,5,1,0.5841932706376014
95,24,4,5,5,1,0.17844657965155908
95,24,4,5,5,1,0.09825766097788921
95,24,4,5,5,1,0.7439381058876071
95,24,4,5,5,1,0.6447046831141761
95,24,4,5,5,1,1.3477093900188601
95,24,4,5,5,1,1.407705190126055
95,24,4,5,5,1,1.4118786787608726
95,24,4,5,5,1,0.8684367608221224
95,24,4,5,5,1,1.066473054248145
95,24,4,5,5,1,0.8736309508423075
95,24,4,5,5,1,0.9104974310289669
95,24,4,5,5,1,1.1350215849514027
95,24,4,5,5,1,1.4023978481179407
95,24,4,5,5,1,0.9115165568235581
95,24,4,5,5,1,0.707237254573574
95,24,4,5,5,1,0.8140702310272635
95,24,4,5,5,1,1.352227175411378
95,24,4,5,5,1,1.349000334390652
95,24,4,5,5,1,1.003612923001936
95,24,4,5,5,1,0.7843215027562317
95,24,4,5,5,1,1.3858904255653246
95,24,4,5,5,1,0.5609979870137214
95,24,4,5,5,1,1.4119208222365185
95,24,4,5,5,1,1.3642436159118294
95,24,4,5,5,1,1.3904625549079626
95,24,4,5,5,1,1.098522280615417
95,24,4,5,5,1,1.0011208188671825
95,24,4,5,5,1,0.4901527006800931
95,24,4,5,5,1,1.0312665678712787
95,24,4,5,5,1,1.0316763512880573
95,24,4,5,5,1,0.8310439226062906
95,24,4,5,5,1,1.3960348945904784
95,24,4,5,5,1,0.8246331793655006
95,24,4,5,5,1,1.0074299281989123
95,24,4,5,5,1,0.8570091317683151
95,24,4,5,5,1,1.4017578417698244
95,24,4,5,5,1,1.3911454040733928
95,24,4,5,5,1,1.0967393099926985
95,24,4,5,5,1,1.4047117329310157
95,24,4,5,5,1,1.321341618407343
95,24,4,5,5,1,1.045743005533397
95,24,4,5,5,1,1.4132070832585866
95,24,4,5,5,1,0.3503693208909269
95,24,4,5,5,1,1.177340174223766
95,24,4,5,5,1,0.5417525286667991
95,24,4,5,5,1,1.3040223704807474
95,24,4,5,5,1,0.7950350012395478
95,24,4,5,5,1,0.42638508858168267
95,24,4,5,5,1,0.5238678714035121
95,24,4,5,5,1,1.3518223578392183
95,24,4,5,5,1,0.8039018601107294
95,24,4,5,5,1,1.2792655779934083
95,24,4,5,5,1,0.9651606996697886
95,24,4,5,5,1,1.385745654428586
95,24,4,5,5,1,0.9894632576740672
95,24,4,5,5,1,1.2660025858305448
95,24,4,5,5,1,1.0599254835270275
95,24,4,5,5,1,1.217867131663034
95,24,4,5,5,1,0.604297417861456
95,24,4,5,5,1,0.24516642135297637
95,24,4,5,5,1,0.7100093458734397
95,24,4,5,5,1,0.7184141510447958
95,24,4,5,5,1,1.3305362506519693
96,24,4,6,2,0,6.22446758504392e-17
96,24,4,6,2,0,3.6534011049521346e-16
96,24,4,6,2,0,9.351371018309724e-17
96,24,4,6,2,0,1.1972245799510322e-15
96,24,4,6,2,0,4.123437204221248e-16
96,24,4,6,2,0,2.341749094043937e-16
96,24,4,6,2,0,2.0600846237760386e-15
96,24,4,6,2,0,8.050504244799934e-16
96,24,4,6,2,0,8.710826156402072e-16
96,24,4,6,2,0,3.574478419280009e-16
96,24,4,6,2,0,1.1475436884961115e-15
96,24,4,6,2,0,1.3238933099146193e-15
96,24,4,6,2,0,4.572589978401802e-15
96,24,4,6,2,0,1.5455972450065399e-15
96,24,4,6,2,0,2.123497474798541e-15
96,24,4,6,2,0,1.2588856132849588e-15
96,24,4,6,2,0,3.237880076671228e-15
96,24,4,6,2,0,1.851452107920512e-15
96,24,4,6,2,0,2.7325325572867186e-16
96,24,4,6,2,0,9.218693349699541e-16
96,24,4,6,2,0,1.2660680410748063e-15
96,24,4,6,2,0,9.123318687825889e-16
96,24,4,6,2,0,8.146554998774273e-16
96,24,4,6,2,0,7.486137854820713e-16
96,24,4,6,2,0,9.958989021400941e-15
96,24,4,6,2,0,3.315315484354975e-16
96,24,4,6,2,0,8.940044171163698e-16
96,24,4,6,2,0,5.446279552826673e-16
96,24,4,6,2,0,8.809813005897511e-15
96,24,4,6,2,0,6.456596016646755e-16
96,24,4,6,2,0,4.137927898881799e-15
96,24,4,6,2,0,2.9662416125641048e-15
96,24,4,6,2,0,5.352202366172297e-16
96,24,4,6,2,0,7.725532368852388e-16
96,24,4,6,2,0,3.8364571757248923e-16
96,24,4,6,2,0,2.4139506517612295e-16
96,24,4,6,2,0,2.6434100131402317e-15
96,24,4,6,2,0,3.011815288104651e-16
96,24,4,6,2,0,2.621505549836265e-16
96,24,4,6,2,0,9.833533641111553e-15
96,24,4,6,2,0,1.27589774580554e-15
96,24,4,6,2,0,6.900860874541135e-14
96,24,4,6,2,0,4.573074854896603e-15
96,24,4,6,2,0,2.7400900714454297e-15
96,24,4,6,2,0,6.859361223683179e-15
96,24,4,6,2,0,7.65537378712443e-16
96,24,4,6,2,0,9.275475484257913e-16
96,24,4,6,2,0,4.293874018200088e-15
96,24,4,6,2,0,2.304784705019224e-16
96,24,4,6,2,0,1.048472739508814e-15
96,24,4,6,2,0,1.462317528798969e-14
96,24,4,6,2,0,3.3142094000248633e-15
96,24,4,6,2,0,0.0
96,24,4,6,2,0,5.0681199385624296e-15
96,24,4,6,2,0,3.463107026581864e-16
96,24,4,6,2,0,5.28486031114401e-16
96,24,4,6,2,0,3.3250681138693767e-15
96,24,4,6,2,0,3.3736267940221017e-15
96,24,4,6,2,0,5.999980176154701e-16
96,24,4,6,2,0,4.104022034136136e-16
96,24,4,6,2,1,0.05984094739967869
96,24,4,6,2,1,0.11567203558405803
96,24,4,6,2,1,0.2968493150495316
96,24,4,6,2,1,0.08243801892804184
96,24,4,6,2,1,0.02642835879399275
96,24,4,6,2,1,0.34051676742944254
96,24,4,6,2,1,0.19728579236651234
96,24,4,6,2,1,1.0497803870018472
96,24,4,6,2,1,0.19444737450034538
96,24,4,6,2,1,0.75529098038252
96,24,4,6,2,1,0.09575509917271967
96,24,4,6,2,1,0.778015863996821
96,24,4,6,2,1,1.3603083321864127
96,24,4,6,2,1,0.44229396013512945
96,24,4,6,2,1,0.307937709214599
96,24,4,6,2,1,1.3459989568696409
96,24,4,6,2,1,0.6392145172599679
96,24,4,6,2,1,0.06607480775018534
96,24,4,6,2,1,0.08609050534071218
96,24,4,6,2,1,1.2386722352698232
96,24,4,6,2,1,0.928983050761356
96,24,4,6,2,1,0.9878748899227642
96,24,4,6,2,1,1.2949286344044753
96,24,4,6,2,1,0.04282197654012904
96,24,4,6,2,1,0.30147564220639167
96,24,4,6,2,1,0.08273738066178975
96,24,4,6,2,1,0.0647564379889868
96,24,4,6,2,1,0.8322709446125593
96,24,4,6,2,1,0.6944439578044412
96,24,4,6,2,1,0.3966723551344705
96,24,4,6,2,1,1.362217791087246
96,24,4,6,2,1,0.05481971769525829
96,24,4,6,2,1,0.9847915974145792
96,24,4,6,2,1,0.048923002579329924
96,24,4,6,2,1,0.4512672917856899
96,24,4,6,2,1,1.4140089316490714
96,24,4,6,2,1,0.9958645902572623
96,24,4,6,2,1,0.9873898857785792
96,24,4,6,2,1,0.10293522185370844
96,24,4,6,2,1,0.3514949254374397
96,24,4,6,2,1,0.4163882557785302
96,24,4,6,2,1,0.9469378864764141
96,24,4,6,2,1,0.24852979567993883
96,24,4,6,2,1,0.1421842714898593
96,24,4,6,2,1,0.4033010137313299
96,24,4,6,2,1,0.38603463271459404
96,24,4,6,2,1,1.231862771835054
96,24,4,6,2,1,1.3970904507567423
96,24,4,6,2,1,0.04611014189796805
96,24,4,6,2,1,0.43463658204585875
96,24,4,6,2,1,0.16824564260707428
96,24,4,6,2,1,0.5930166853769354
96,24,4,6,2,1,0.6527762115724535
96,24,4,6,2,1,1.0758702886674985
96,24,4,6,2,1,0.07196295746778762
96,24,4,6,2,1,0.3619508918146574
96,24,4,6,2,1,1.3948759948448577
96,24,4,6,2,1,1.3640722275319448
96,24,4,6,2,1,0.8502585850418136
96,24,4,6,2,1,0.012883543717255917
96,24,4,6,2,1,0.9406709882742895
96,24,4,6,2,1,1.414093240215778
96,24,4,6,2,1,0.7716257360767345
96,24,4,6,2,1,1.3176226376693791
96,24,4,6,2,1,0.31530168084583476
96,24,4,6,2,1,1.274454203229128
96,24,4,6,2,1,0.7789861579893407
96,24,4,6,2,1,1.406832613058164
96,24,4,6,2,1,1.401741152115392
96,24,4,6,2,1,0.9704845928582955
96,24,4,6,2,1,0.9077500269152468
96,24,4,6,2,1,1.1221937227640635
96,24,4,6,2,1,0.7607879034366549
96,24,4,6,2,1,1.0806751628250058
96,24,4,6,2,1,1.2229285229616353
96,24,4,6,2,1,1.1098054827248607
96,24,4,6,2,1,0.4564048606278531
96,24,4,6,2,1,0.1887730312593182
96,24,4,6,2,1,1.1918321815119186
96,24,4,6,2,1,1.3555305090791696
96,24,4,6,2,1,0.8749130581955061
96,24,4,6,2,1,1.3288087887342563
96,24,4,6,2,1,1.3643963904885434
96,24,4,6,2,1,0.3982283741412867
96,24,4,6,2,1,0.032040361080590336
96,24,4,6,2,1,0.23772815041130085
96,24,4,6,2,1,0.03821650046755293
96,24,4,6,2,1,0.26583780383847627
96,24,4,6,2,1,0.6009514070324196
96,24,4,6,2,1,1.2713321255466006
96,24,4,6,2,1,0.30982498948955195
96,24,4,6,2,1,0.5731242563854542
96,24,4,6,2,1,0.5827529890320968
96,24,4,6,2,1,0.7425468964290083
96,24,4,6,2,1,0.5367850995315063
96,24,4,6,2,1,0.07048246287107605
96,24,4,6,2,1,1.0984652269923652
96,24,4,6,2,1,0.012281800365625942
96,24,4,6,2,1,0.7565484196139846
96,24,4,6,2,1,0.37151764581438046
96,24,4,6,2,1,1.0499376718141045
96,24,4,6,2,1,1.0935106387120312
96,24,4,6,2,1,0.5387824884812081
96,24,4,6,2,1,0.7102631870231434
96,24,4,6,2,1,0.3676716638093601
96,24,4,6,2,1,0.9516816793824494
96,24,4,6,2,1,0.7552957776045578
96,24,4,6,2,1,1.3943519142527205
96,24,4,6,2,1,0.04643160945007881
96,24,4,6,2,1,1.349194182887311
96,24,4,6,2,1,0.08815230004350283
96,24,4,6,2,1,0.9671437775419361
96,24,4,6,2,1,0.5054217124724263
96,24,4,6,2,1,1.198832885219508
96,24,4,6,2,1,0.0059819074605652525
96,24,4,6,2,1,1.1465217487575996
96,24,4,6,2,1,0.9934745401500259
96,24,4,6,2,1,1.1839490236595658
96,24,4,6,2,1,1.0694937873145312
96,24,4,6,2,1,0.31387002788406376
97,24,4,6,3,0,1.7459759346880832e-15
97,24,4,6,3,0,6.547379693237859e-16
97,24,4,6,3,0,4.538836922344485e-16
97,24,4,6,3,0,6.543113799735522e-16
97,24,4,6,3,0,1.7913333741175593e-15
97,24,4,6,3,0,2.747465293376251e-16
97,24,4,6,3,0,6.407974897629274e-14
97,24,4,6,3,0,6.359410172700641e-16
97,24,4,6,3,0,7.828000796286107e-16
97,24,4,6,3,0,2.3175878136920468e-15
97,24,4,6,3,0,5.956202699740496e-16
97,24,4,6,3,0,3.815428515598343e-15
97,24,4,6,3,0,9.566166360558485e-16
97,24,4,6,3,0,1.5699017980197053e-15
97,24,4,6,3,0,8.568878750759604e-17
97,24,4,6,3,0,1.2946886617803137e-15
97,24,4,6,3,0,2.5702770394011064e-15
97,24,4,6,3,0,1.7617265283410314e-15
97,24,4,6,3,0,8.500482603028681e-16
97,24,4,6,3,0,5.684763260459608e-16
97,24,4,6,3,0,4.541943880562052e-16
97,24,4,6,3,0,3.5473315040306656e-15
97,24,4,6,3,0,1.8648245791456334e-15
97,24,4,6,3,0,1.551722284237991e-16
97,24,4,6,3,0,6.1728368078419875e-15
97,24,4,6,3,0,7.673325396158647e-16
97,24,4,6,3,0,2.7581749367737458e-15
97,24,4,6,3,0,3.3191375075605323e-16
97,24,4,6,3,0,4.53774556948491e-16
97,24,4,6,3,0,1.078392890157217e-15
97,24,4,6,3,0,1.930491931419933e-15
97,24,4,6,3,0,1.0215863031277635e-15
97,24,4,6,3,0,2.4040514701522318e-14
97,24,4,6,3,0,2.1632790419721733e-15
97,24,4,6,3,0,1.6770305096447667e-15
97,24,4,6,3,0,2.905861919524832e-16
97,24,4,6,3,0,4.842123421937201e-16
97,24,4,6,3,0,1.453669292354033e-15
97,24,4,6,3,0,1.200897620618121e-16
97,24,4,6,3,0,2.649426410859527e-16
97,24,4,6,3,0,2.1159173965704937e-14
97,24,4,6,3,0,1.3370281307735834e-13
97,24,4,6,3,0,2.365000129870422e-16
97,24,4,6,3,0,6.700287563104031e-16
97,24,4,6,3,0,1.7552933609878247e-16
97,24,4,6,3,0,3.798857779640571e-16
97,24,4,6,3,0,1.2177042919537166e-15
97,24,4,6,3,0,1.3461990044437868e-16
97,24,4,6,3,0,1.4989218216649244e-15
97,24,4,6,3,0,1.4469253785339546e-14
97,24,4,6,3,0,1.2868669192875236e-15
97,24,4,6,3,0,8.771883849257418e-16
97,24,4,6,3,0,3.807084406952786e-15
97,24,4,6,3,0,1.3852466166044655e-16
97,24,4,6,3,0,3.078009893257599e-16
97,24,4,6,3,0,1.377263474647541e-16
97,24,4,6,3,0,8.807426100731005e-15
97,24,4,6,3,0,2.5107879825565765e-16
97,24,4,6,3,0,1.0744286968464948e-15
97,24,4,6,3,0,6.009933803141233e-16
97,24,4,6,3,1,0.39318289223771585
97,24,4,6,3,1,0.19180719041674035
97,24,4,6,3,1,0.28080410715844606
97,24,4,6,3,1,0.02603244682288846
97,24,4,6,3,1,0.026057874850352814
97,24,4,6,3,1,0.5318658025401167
97,24,4,6,3,1,1.123394162885596
97,24,4,6,3,1,0.4847274011971869
97,24,4,6,3,1,1.2642333130176258
97,24,4,6,3,1,1.2700195340271478
97,24,4,6,3,1,0.9948451613481951
97,24,4,6,3,1,1.410372420087683
97,24,4,6,3,1,0.12103696343864401
97,24,4,6,3,1,0.7971430856763436
97,24,4,6,3,1,0.6136085228020548
97,24,4,6,3,1,0.4641785538053688
97,24,4,6,3,1,1.0748084399299627
97,24,4,6,3,1,1.3913865823682559
97,24,4,6,3,1,0.2377447026371346
97,24,4,6,3,1,0.6182230924875968
97,24,4,6,3,1,0.4224532122724676
97,24,4,6,3,1,1.001511044798505
97,24,4,6,3,1,0.21847709200105125
97,24,4,6,3,1,0.20060753302630513
97,24,4,6,3,1,1.3139215640367288
97,24,4,6,3,1,1.2261258688636392
97,24,4,6,3,1,1.2759176611964411
97,24,4,6,3,1,0.4554195238936397
97,24,4,6,3,1,0.2751715434945496
97,24,4,6,3,1,0.44980349619783205
97,24,4,6,3,1,0.1628477585285282
97,24,4,6,3,1,0.202895310758539
97,24,4,6,3,1,1.3900412086424985
97,24,4,6,3,1,1.4127499802744534
97,24,4,6,3,1,0.5487192373849453
97,24,4,6,3,1,0.1525721013859726
97,24,4,6,3,1,0.10226164578339624
97,24,4,6,3,1,0.945439010197501
97,24,4,6,3,1,0.14348090956260676
97,24,4,6,3,1,0.07630379722194672
97,24,4,6,3,1,1.3426191374024896
97,24,4,6,3,1,1.0461993529385887
97,24,4,6,3,1,0.24767741111931454
97,24,4,6,3,1,0.5018869282848657
97,24,4,6,3,1,0.06345634847887265
97,24,4,6,3,1,1.3000086013977337
97,24,4,6,3,1,0.35398284060893814
97,24,4,6,3,1,0.2390026533661397
97,24,4,6,3,1,1.2097921115493746
97,24,4,6,3,1,1.0552629782662106
97,24,4,6,3,1,0.2919605340187569
97,24,4,6,3,1,0.11781890374354088
97,24,4,6,3,1,0.9086671864594106
97,24,4,6,3,1,0.521003483791824
97,24,4,6,3,1,0.867542110399318
97,24,4,6,3,1,0.12078673084600149
97,24,4,6,3,1,0.1610629101106584
97,24,4,6,3,1,0.7279417032418103
97,24,4,6,3,1,0.26933638908686636
97,24,4,6,3,1,0.7912593783479177
97,24,4,6,3,1,0.29806489726819285
97,24,4,6,3,1,0.898974309636938
97,24,4,6,3,1,0.5012757524575377
97,24,4,6,3,1,1.00786088964044
97,24,4,6,3,1,0.491656696286557
97,24,4,6,3,1,0.24529569528663295
97,24,4,6,3,1,1.393210457375552
97,24,4,6,3,1,0.6819366635257353
97,24,4,6,3,1,1.2957325910155792
97,24,4,6,3,1,0.3217268625030683
97,24,4,6,3,1,0.6641268841036844
97,24,4,6,3,1,1.3297028212171167
97,24,4,6,3,1,1.294252068918443
97,24,4,6,3,1,1.4090198005032832
97,24,4,6,3,1,1.3291244838742484
97,24,4,6,3,1,0.9055676967874675
97,24,4,6,3,1,1.149018599139095
97,24,4,6,3,1,1.2546508039230113
97,24,4,6,3,1,0.44291218830295304
97,24,4,6,3,1,0.8105442125527107
97,24,4,6,3,1,0.9983431393395713
97,24,4,6,3,1,1.1929800601283767
97,24,4,6,3,1,0.6479857854992592
97,24,4,6,3,1,0.6224089653369883
97,24,4,6,3,1,1.060224481006373
97,24,4,6,3,1,0.8342161005343061
97,24,4,6,3,1,1.4096436387043614
97,24,4,6,3,1,0.8754189625809373
97,24,4,6,3,1,0.6664738725086201
97,24,4,6,3,1,0.9722596357268951
97,24,4,6,3,1,0.2733187249737619
97,24,4,6,3,1,0.9012354607725858
97,24,4,6,3,1,0.4626874746484605
97,24,4,6,3,1,0.5171044968097224
97,24,4,6,3,1,1.2210154323168116
97,24,4,6,3,1,1.409512091475893
97,24,4,6,3,1,1.3648625046803613
97,24,4,6,3,1,0.4751227239919073
97,24,4,6,3,1,0.7588117558430713
97,24,4,6,3,1,0.11803596699450278
97,24,4,6,3,1,1.4069392783976016
97,24,4,6,3,1,1.0659408957901724
97,24,4,6,3,1,0.9745101876338731
97,24,4,6,3,1,0.1957271279329783
97,24,4,6,3,1,1.4118669857876645
97,24,4,6,3,1,0.8960293334176472
97,24,4,6,3,1,1.3427926994807569
97,24,4,6,3,1,1.2671072279351003
97,24,4,6,3,1,1.3848463501211148
97,24,4,6,3,1,0.3253780568421268
97,24,4,6,3,1,0.9695564640097205
97,24,4,6,3,1,1.398246138980947
97,24,4,6,3,1,0.6176881202491621
97,24,4,6,3,1,1.227317974585848
97,24,4,6,3,1,1.0885486911213276
97,24,4,6,3,1,0.23863872994939372
97,24,4,6,3,1,1.3853789651675794
97,24,4,6,3,1,1.3417877043109216
97,24,4,6,3,1,1.2679847591460287
97,24,4,6,3,1,1.369178527927042
98,24,4,6,6,0,9.682267294110236e-16
98,24,4,6,6,0,3.1719857425882975e-16
98,24,4,6,6,0,1.0477291533550218e-15
98,24,4,6,6,0,4.66836802759597e-16
98,24,4,6,6,0,1.783055471149411e-14
98,24,4,6,6,0,1.400565654206437e-15
98,24,4,6,6,0,6.596099067548085e-15
98,24,4,6,6,0,2.2284016760900797e-15
98,24,4,6,6,0,6.147913922952081e-16
98,24,4,6,6,0,1.5580592156724827e-15
98,24,4,6,6,0,3.5577940115775523e-16
98,24,4,6,6,0,1.1422156343755918e-15
98,24,4,6,6,0,3.422514252395589e-15
98,24,4,6,6,0,3.3591833434991078e-15
98,24,4,6,6,0,4.5171413587455814e-15
98,24,4,6,6,0,3.188418827014364e-16
98,24,4,6,6,0,1.8687239275138615e-14
98,24,4,6,6,0,1.2219074588695364e-14
98,24,4,6,6,0,1.9612011184132667e-14
98,24,4,6,6,0,9.678949033020567e-16
98,24,4,6,6,0,1.3134969906063424e-15
98,24,4,6,6,0,5.153250110348539e-16
98,24,4,6,6,0,9.255946127188287e-16
98,24,4,6,6,0,4.479496213816398e-16
98,24,4,6,6,0,2.235401514663907e-15
98,24,4,6,6,0,1.1259215712960733e-15
98,24,4,6,6,0,1.8457766609363543e-16
98,24,4,6,6,0,1.5326650195289842e-15
98,24,4,6,6,0,1.8744890466518964e-15
98,24,4,6,6,0,6.751384697891099e-16
98,24,4,6,6,0,7.869182361978644e-15
98,24,4,6,6,0,8.708277895359586e-16
98,24,4,6,6,0,3.201538410058039e-15
98,24,4,6,6,0,3.914571339270992e-16
98,24,4,6,6,0,1.4727320395669158e-16
98,24,4,6,6,0,6.221502612013284e-16
98,24,4,6,6,0,5.32003210462294e-16
98,24,4,6,6,0,1.501143917240331e-16
98,24,4,6,6,0,5.445320185163711e-16
98,24,4,6,6,0,1.1027259832340554e-15
98,24,4,6,6,0,4.307146843644051e-15
98,24,4,6,6,0,2.5585915062525903e-16
98,24,4,6,6,0,3.6064695244041e-15
98,24,4,6,6,0,1.7213757393711062e-15
98,24,4,6,6,0,1.7050814830860117e-15
98,24,4,6,6,0,4.3238253765006025e-16
98,24,4,6,6,0,8.727867474880985e-16
98,24,4,6,6,0,4.2432152623361435e-16
98,24,4,6,6,0,1.0799057455767753e-15
98,24,4,6,6,0,7.377122576771643e-16
98,24,4,6,6,0,4.985555136920765e-15
98,24,4,6,6,0,1.5004415874417141e-15
98,24,4,6,6,0,1.6116256628320904e-15
98,24,4,6,6,0,2.1667721317683093e-15
98,24,4,6,6,0,2.265894523353923e-15
98,24,4,6,6,0,7.06609497137251e-16
98,24,4,6,6,0,2.5288776578097086e-15
98,24,4,6,6,0,9.886670347042715e-16
98,24,4,6,6,0,1.287267432536458e-15
98,24,4,6,6,0,2.723844810842022e-15
98,24,4,6,6,1,1.2729725544226433
98,24,4,6,6,1,0.24044806774430227
98,24,4,6,6,1,0.7410818072164129
98,24,4,6,6,1,1.0420617276019564
98,24,4,6,6,1,1.1709026992440026
98,24,4,6,6,1,0.7288331742431683
98,24,4,6,6,1,1.3568638744523722
98,24,4,6,6,1,0.4148252687119092
98,24,4,6,6,1,1.025015708923424
98,24,4,6,6,1,0.6656763599218269
98,24,4,6,6,1,0.7107119259393956
98,24,4,6,6,1,0.8567896186873827
98,24,4,6,6,1,0.8509821122615621
98,24,4,6,6,1,1.1248912277553123
98,24,4,6,6,1,0.565981604286268
98,24,4,6,6,1,0.20250459977551225
98,24,4,6,6,1,0.6025681549810535
98,24,4,6,6,1,1.4022812349538654
98,24,4,6,6,1,0.9788641926693366
98,24,4,6,6,1,1.3360624856999297
98,24,4,6,6,1,0.9065321614227532
98,24,4,6,6,1,0.458580858551537
98,24,4,6,6,1,1.391514179763375
98,24,4,6,6,1,0.22731763960736848
98,24,4,6,6,1,1.0470140251923767
98,24,4,6,6,1,0.14554254762727323
98,24,4,6,6,1,0.35225549449077903
98,24,4,6,6,1,1.1784179618140684
98,24,4,6,6,1,0.41454151961752356
98,24,4,6,6,1,0.4282863469364293
98,24,4,6,6,1,1.324680419125831
98,24,4,6,6,1,0.2706938714299703
98,24,4,6,6,1,1.4140477897567003
98,24,4,6,6,1,1.382065116773757
98,24,4,6,6,1,0.5933646234110149
98,24,4,6,6,1,0.32585107812632336
98,24,4,6,6,1,0.17896291352742652
98,24,4,6,6,1,0.9852644994966051
98,24,4,6,6,1,0.23936461424313019
98,24,4,6,6,1,1.0267048635166793
98,24,4,6,6,1,1.0738712986859429
98,24,4,6,6,1,0.06602431125906602
98,24,4,6,6,1,0.7694073426316784
98,24,4,6,6,1,0.5629551782451795
98,24,4,6,6,1,0.7293564678336045
98,24,4,6,6,1,0.33272601766933146
98,24,4,6,6,1,0.18822783071016425
98,24,4,6,6,1,0.9177418031611074
98,24,4,6,6,1,0.4551249759796873
98,24,4,6,6,1,1.0720934457139608
98,24,4,6,6,1,1.3384488660267986
98,24,4,6,6,1,0.39848885310977905
98,24,4,6,6,1,0.570626634695154
98,24,4,6,6,1,0.7448782581970306
98,24,4,6,6,1,0.2149382340473561
98,24,4,6,6,1,0.4387490139204542
98,24,4,6,6,1,0.6395973423552833
98,24,4,6,6,1,0.6452083670714248
98,24,4,6,6,1,0.6890718264187068
98,24,4,6,6,1,0.794005847374254
98,24,4,6,6,1,1.412692999076689
98,24,4,6,6,1,1.2246366394733377
98,24,4,6,6,1,0.963975590722487
98,24,4,6,6,1,1.1085679918271234
98,24,4,6,6,1,1.3726927243349154
98,24,4,6,6,1,1.4112000120394588
98,24,4,6,6,1,0.45036107091829314
98,24,4,6,6,1,0.7857066415295533
98,24,4,6,6,1,1.373512004316807
98,24,4,6,6,1,1.3441024255511358
98,24,4,6,6,1,1.1774173964067018
98,24,4,6,6,1,1.413556328258758
98,24,4,6,6,1,1.051372966558258
98,24,4,6,6,1,1.2877789911441846
98,24,4,6,6,1,0.6023499491956041
98,24,4,6,6,1,1.0159616424409004
98,24,4,6,6,1,1.1390451070907177
98,24,4,6,6,1,1.4047731537189083
98,24,4,6,6,1,1.4073950659002492
98,24,4,6,6,1,1.3947996220326884
98,24,4,6,6,1,1.2513416301254972
98,24,4,6,6,1,1.3040286290221823
98,24,4,6,6,1,1.412936009271751
98,24,4,6,6,1,0.9500070570964422
98,24,4,6,6,1,1.16275505817796
98,24,4,6,6,1,1.4023873253301276
98,24,4,6,6,1,0.46766894645270696
98,24,4,6,6,1,1.4068729588630067
98,24,4,6,6,1,0.6604654237594768
98,24,4,6,6,1,1.2942058629861102
98,24,4,6,6,1,1.405216479273681
98,24,4,6,6,1,1.4049326686973194
98,24,4,6,6,1,0.8267894062895703
98,24,4,6,6,1,1.1876312630059451
98,24,4,6,6,1,0.8663974021715533
98,24,4,6,6,1,1.3483529334368012
98,24,4,6,6,1,1.4102011096447942
98,24,4,6,6,1,0.4102752711992401
98,24,4,6,6,1,1.0250383508197338
98,24,4,6,6,1,0.7532196372857016
98,24,4,6,6,1,1.3259543584265512
98,24,4,6,6,1,1.213805268342902
98,24,4,6,6,1,1.3838237954734873
98,24,4,6,6,1,0.7204650663999916
98,24,4,6,6,1,0.9777527746024673
98,24,4,6,6,1,1.3804928285689508
98,24,4,6,6,1,1.0647410054013502
98,24,4,6,6,1,1.411530391165403
98,24,4,6,6,1,1.3418334838620323
98,24,4,6,6,1,0.9563316665402667
98,24,4,6,6,1,0.85551972581989
98,24,4,6,6,1,0.8058465940964133
98,24,4,6,6,1,0.5332825790114873
98,24,4,6,6,1,1.3887174619936677
98,24,4,6,6,1,1.4140350500179037
98,24,4,6,6,1,0.6281296743888606
98,24,4,6,6,1,1.2473366182128838
98,24,4,6,6,1,0.7175324255796096
98,24,4,6,6,1,1.4142087474819207
98,24,4,6,6,1,0.8998394935666811
99,24,5,4,2,0,2.121266999308058e-16
99,24,5,4,2,0,5.4251449762790886e-15
99,24,5,4,2,0,1.0510899695650995e-15
99,24,5,4,2,0,5.947400426671211e-16
99,24,5,4,2,0,2.7508055201025363e-16
99,24,5,4,2,0,4.9833621194834774e-17
99,24,5,4,2,0,9.807542452415479e-16
99,24,5,4,2,0,1.1505330095746808e-16
99,24,5,4,2,0,5.210455781866256e-16
99,24,5,4,2,0,2.1900424033613438e-16
99,24,5,4,2,0,2.148722097339743e-16
99,24,5,4,2,0,9.605550264004254e-16
99,24,5,4,2,0,5.04645834312614e-17
99,24,5,4,2,0,2.9170296367700236e-16
99,24,5,4,2,0,2.3502715035822437e-16
99,24,5,4,2,0,1.9358256592098558e-16
99,24,5,4,2,0,3.4510021124469107e-15
99,24,5,4,2,0,2.091484383058328e-16
99,24,5,4,2,0,1.0478784618238335e-15
99,24,5,4,2,0,0.0
99,24,5,4,2,0,4.091273712188633e-16
99,24,5,4,2,0,3.1095165250452604e-16
99,24,5,4,2,0,5.020972866202042e-16
99,24,5,4,2,0,7.448365636336125e-14
99,24,5,4,2,0,4.514750949221506e-16
99,24,5,4,2,0,3.1815491416248127e-16
99,24,5,4,2,0,3.154731080571979e-15
99,24,5,4,2,0,8.461679702664687e-16
99,24,5,4,2,0,2.2566548680407835e-16
99,24,5,4,2,0,1.7667404478638259e-16
99,24,5,4,2,0,9.020968224801873e-16
99,24,5,4,2,0,0.0
99,24,5,4,2,0,1.0683112684392462e-15
99,24,5,4,2,0,1.740549040934521e-16
99,24,5,4,2,0,9.996091068853352e-17
99,24,5,4,2,0,4.714621633812006e-16
99,24,5,4,2,0,3.4350475243990067e-16
99,24,5,4,2,0,6.189034320012405e-16
99,24,5,4,2,0,1.4727315547964915e-16
99,24,5,4,2,0,0.0
99,24,5,4,2,0,3.1296892534259936e-15
99,24,5,4,2,0,1.093907798535176e-16
99,24,5,4,2,0,1.0878551573959676e-15
99,24,5,4,2,0,3.7423953050940163e-16
99,24,5,4,2,0,1.2184184229209806e-16
99,24,5,4,2,0,2.2221158208317297e-16
99,24,5,4,2,0,8.744037075103733e-16
99,24,5,4,2,0,1.1238230628212049e-16
99,24,5,4,2,0,1.1284590713624312e-16
99,24,5,4,2,0,7.4786597599528105e-16
99,24,5,4,2,0,7.57516406267864e-15
99,24,5,4,2,0,3.5448630511113212e-15
99,24,5,4,2,0,2.1134222469538241e-16
99,24,5,4,2,0,7.643556042093913e-16
99,24,5,4,2,0,1.0897774563575896e-15
99,24,5,4,2,0,5.470705427657894e-16
99,24,5,4,2,0,3.226073845635558e-15
99,24,5,4,2,0,1.5702183301034114e-16
99,24,5,4,2,0,3.2555435669309586e-16
99,24,5,4,2,0,8.679739309866316e-16
99,24,5,4,2,0,9.197570152434655e-16
99,24,5,4,2,0,1.8926640158677497e-15
99,24,5,4,2,1,1.1732320430782432
99,24,5,4,2,1,0.8962915993663176
99,24,5,4,2,1,1.160775352815118
99,24,5,4,2,1,0.208076106391285
99,24,5,4,2,1,1.22219417687505
99,24,5,4,2,1,0.47561795587101907
99,24,5,4,2,1,0.035113428922945916
99,24,5,4,2,1,0.22933887902097136
99,24,5,4,2,1,0.7038249439299306
99,24,5,4,2,1,0.3260394017347363
99,24,5,4,2,1,0.5873606640420876
99,24,5,4,2,1,0.9510070742229148
99,24,5,4,2,1,0.24046371511697903
99,24,5,4,2,1,0.5614632160773122
99,24,5,4,2,1,0.2903741271319766
99,24,5,4,2,1,0.2145591296595852
99,24,5,4,2,1,0.14644267588390766
99,24,5,4,2,1,0.0937954951836784
99,24,5,4,2,1,0.29407639196647717
99,24,5,4,2,1,0.027720974934435632
99,24,5,4,2,1,0.0888932721694765
99,24,5,4,2,1,0.21220802464690622
99,24,5,4,2,1,0.21328688587024935
99,24,5,4,2,1,1.2344120073752018
99,24,5,4,2,1,0.09454060323276077
99,24,5,4,2,1,1.4025317594841797
99,24,5,4,2,1,0.9090356355112518
99,24,5,4,2,1,0.25494133578854844
99,24,5,4,2,1,0.7725272998568301
99,24,5,4,2,1,0.030124064997502482
99,24,5,4,2,1,0.06974609673721094
99,24,5,4,2,1,0.249543301573624
99,24,5,4,2,1,0.9871837690730901
99,24,5,4,2,1,0.4295860282545629
99,24,5,4,2,1,0.3644486751133408
99,24,5,4,2,1,0.800155711977279
99,24,5,4,2,1,0.2574586414921312
99,24,5,4,2,1,0.3567565813489704
99,24,5,4,2,1,0.1098231385422404
99,24,5,4,2,1,0.19689907615582147
99,24,5,4,2,1,0.05894728448057681
99,24,5,4,2,1,0.0801693679164667
99,24,5,4,2,1,0.11342975489464951
99,24,5,4,2,1,0.044733761598443056
99,24,5,4,2,1,0.0994758522834362
99,24,5,4,2,1,0.13005966286449241
99,24,5,4,2,1,1.4140614731634142
99,24,5,4,2,1,0.6577943605162927
99,24,5,4,2,1,0.22003993667670163
99,24,5,4,2,1,1.2214391146978312
99,24,5,4,2,1,1.2180323612988113
99,24,5,4,2,1,1.023270244478091
99,24,5,4,2,1,0.21652388966984185
99,24,5,4,2,1,0.5868592497882952
99,24,5,4,2,1,0.2032278368847408
99,24,5,4,2,1,0.3787056182937387
99,24,5,4,2,1,0.6419123768259803
99,24,5,4,2,1,0.62531919393959
99,24,5,4,2,1,0.3043771774979993
99,24,5,4,2,1,0.6397164587308884
99,24,5,4,2,1,0.045780357465402134
99,24,5,4,2,1,0.7816417238817897
99,24,5,4,2,1,1.2324254542687656
99,24,5,4,2,1,0.6362377971268144
99,24,5,4,2,1,1.3505889654968166
99,24,5,4,2,1,0.062110996736740885
99,24,5,4,2,1,1.1110800874300386
99,24,5,4,2,1,0.45244123954492416
99,24,5,4,2,1,0.22506556881146322
99,24,5,4,2,1,0.0036536760285612846
99,24,5,4,2,1,1.115935322939744
99,24,5,4,2,1,0.16046482084858688
99,24,5,4,2,1,0.6903507784154992
99,24,5,4,2,1,0.39534316445017514
99,24,5,4,2,1,0.009104876255790673
99,24,5,4,2,1,1.1958807152975832
99,24,5,4,2,1,0.08988398590461928
99,24,5,4,2,1,1.1841491225505127
99,24,5,4,2,1,1.1306054402795016
99,24,5,4,2,1,0.17790979010549884
99,24,5,4,2,1,0.3178629065313973
99,24,5,4,2,1,0.12845757979560216
99,24,5,4,2,1,0.41236069828806393
99,24,5,4,2,1,0.045477787255608505
99,24,5,4,2,1,0.03665806832022918
99,24,5,4,2,1,0.7506449414154699
99,24,5,4,2,1,0.8709902690399967
99,24,5,4,2,1,0.9745390240219802
99,24,5,4,2,1,0.5749604948693295
99,24,5,4,2,1,0.6505075782768851
99,24,5,4,2,1,0.1480635370228992
99,24,5,4,2,1,0.4787366921093286
99,24,5,4,2,1,1.1345756987543871
99,24,5,4,2,1,1.1253156450881752
99,24,5,4,2,1,1.3865729836765606
99,24,5,4,2,1,0.4617778535637821
99,24,5,4,2,1,0.007501809233942955
99,24,5,4,2,1,0.8682940368447809
99,24,5,4,2,1,0.37196795757505596
99,24,5,4,2,1,0.22638870050639834
99,24,5,4,2,1,0.04632147295052761
99,24,5,4,2,1,0.20869420938990255
99,24,5,4,2,1,0.27106535630490525
99,24,5,4,2,1,1.3873298529236615
99,24,5,4,2,1,0.5294163566635369
99,24,5,4,2,1,0.8656380563520196
99,24,5,4,2,1,0.09981342201066831
99,24,5,4,2,1,0.5592813277759837
99,24,5,4,2,1,1.4135139654688365
99,24,5,4,2,1,0.9636788086803023
99,24,5,4,2,1,0.4838084407137204
99,24,5,4,2,1,0.6333637614922322
99,24,5,4,2,1,1.3208808827650018
99,24,5,4,2,1,1.0751775413577165
99,24,5,4,2,1,0.10297055676928894
99,24,5,4,2,1,0.745236765313128
99,24,5,4,2,1,0.32627846616636597
99,24,5,4,2,1,0.13756339998062012
99,24,5,4,2,1,1.2762651543491348
99,24,5,4,2,1,0.24278481344030933
99,24,5,4,2,1,0.9294693120274332
99,24,5,4,2,1,1.387986013922664
99,24,5,4,2,1,0.09221191628087116
99,24,5,4,2,1,0.4304062303105292
100,24,5,4,3,0,2.8322647686318122e-14
100,24,5,4,3,0,2.01040415618668e-14
100,24,5,4,3,0,2.425372146634101e-14
100,24,5,4,3,0,1.261496046343698e-15
100,24,5,4,3,0,2.574875651701804e-16
100,24,5,4,3,0,2.5058018236117124e-15
100,24,5,4,3,0,3.901160975136881e-15
100,24,5,4,3,0,1.2716573919689317e-14
100,24,5,4,3,0,2.001926377338203e-15
100,24,5,4,3,0,1.0491631106709604e-14
100,24,5,4,3,0,9.764334128074919e-15
100,24,5,4,3,0,2.7020441698298683e-14
100,24,5,4,3,0,1.859043594814164e-15
100,24,5,4,3,0,7.165613129885658e-15
100,24,5,4,3,0,3.131452733093147e-15
100,24,5,4,3,0,7.494041043524392e-15
100,24,5,4,3,0,1.1050800443060916e-14
100,24,5,4,3,0,1.3006105012132012e-16
100,24,5,4,3,0,1.165920715722551e-14
100,24,5,4,3,0,1.2560826829795314e-15
100,24,5,4,3,0,6.228823318282692e-15
100,24,5,4,3,0,3.785528824936321e-16
100,24,5,4,3,0,1.2066544646781162e-16
100,24,5,4,3,0,1.604677577873896e-14
100,24,5,4,3,0,2.0555807748999997e-15
100,24,5,4,3,0,1.3876088937694281e-14
100,24,5,4,3,0,5.257707429817826e-15
100,24,5,4,3,0,1.1368746870856124e-15
100,24,5,4,3,0,3.0139979104382833e-15
100,24,5,4,3,0,5.977432829569432e-15
100,24,5,4,3,0,1.8937340887808014e-15
100,24,5,4,3,0,2.300047641143956e-15
100,24,5,4,3,0,7.725539425488117e-15
100,24,5,4,3,0,1.2623214951522639e-15
100,24,5,4,3,0,1.0106712901974677e-15
100,24,5,4,3,0,3.4951174114431145e-15
100,24,5,4,3,0,2.1572623140034346e-15
100,24,5,4,3,0,4.076728053888093e-15
100,24,5,4,3,0,1.2462696289564503e-15
100,24,5,4,3,0,1.3302823296670433e-15
100,24,5,4,3,0,1.186612783667457e-14
100,24,5,4,3,0,6.6045469082596105e-15
100,24,5,4,3,0,6.439663857940294e-15
100,24,5,4,3,0,2.00182360740339e-15
100,24,5,4,3,0,1.943638000837746e-15
100,24,5,4,3,0,9.574998583790649e-16
100,24,5,4,3,0,6.292736158518985e-16
100,24,5,4,3,0,1.1301219330816753e-14
100,24,5,4,3,0,1.130934657451589e-15
100,24,5,4,3,0,8.433199976262095e-16
100,24,5,4,3,0,3.255984531477844e-15
100,24,5,4,3,0,1.421110123574394e-16
100,24,5,4,3,0,3.2433144824121763e-15
100,24,5,4,3,0,7.182169135167088e-16
100,24,5,4,3,0,1.4823675796285924e-15
100,24,5,4,3,0,1.6493611058063752e-15
100,24,5,4,3,0,6.32006652485354e-15
100,24,5,4,3,0,1.3481933025172081e-15
100,24,5,4,3,0,6.587391448541923e-16
100,24,5,4,3,0,9.200356754234274e-15
100,24,5,4,3,0,1.6710810214852057e-16
100,24,5,4,3,0,3.3147596590030846e-16
100,24,5,4,3,1,1.3245275538414227
100,24,5,4,3,1,1.004721002470896
100,24,5,4,3,1,0.7623671332419366
100,24,5,4,3,1,0.7970390709564003
100,24,5,4,3,1,0.1905930980085476
100,24,5,4,3,1,1.1083930154347694
100,24,5,4,3,1,1.3704152591692293
100,24,5,4,3,1,1.190025604740865
100,24,5,4,3,1,0.434875756744296
100,24,5,4,3,1,0.36478805970822475
100,24,5,4,3,1,0.1830299899861173
100,24,5,4,3,1,1.2965521394354516
100,24,5,4,3,1,0.3442310347977062
100,24,5,4,3,1,0.804251005931264
100,24,5,4,3,1,0.45260071147948255
100,24,5,4,3,1,0.2317610740661857
100,24,5,4,3,1,0.12430487380549522
100,24,5,4,3,1,0.9284883860900939
100,24,5,4,3,1,0.46685891009068475
100,24,5,4,3,1,1.3434715887168744
100,24,5,4,3,1,1.2388669970757162
100,24,5,4,3,1,1.3639564041478776
100,24,5,4,3,1,1.3318859566938472
100,24,5,4,3,1,1.408424300055921
100,24,5,4,3,1,0.5419145177551052
100,24,5,4,3,1,0.7561363455628012
100,24,5,4,3,1,0.41988649120334504
100,24,5,4,3,1,0.3472198465025728
100,24,5,4,3,1,1.3299627355000376
100,24,5,4,3,1,0.37008462108939955
100,24,5,4,3,1,0.3010629888757476
100,24,5,4,3,1,1.3700096398481258
100,24,5,4,3,1,1.1719433247923792
100,24,5,4,3,1,0.1975227533590181
100,24,5,4,3,1,0.43468696586785227
100,24,5,4,3,1,0.8860589656915736
100,24,5,4,3,1,0.38797319345993636
100,24,5,4,3,1,0.24759929988838902
100,24,5,4,3,1,1.3604038033958392
100,24,5,4,3,1,0.15244519592467604
100,24,5,4,3,1,1.3922914101932404
100,24,5,4,3,1,1.0009434685490444
100,24,5,4,3,1,1.34341762585704
100,24,5,4,3,1,0.9106942484024639
100,24,5,4,3,1,1.1445894247281352
100,24,5,4,3,1,0.4386849642847271
100,24,5,4,3,1,0.21322815408213044
100,24,5,4,3,1,1.270052589224386
100,24,5,4,3,1,0.28036033865489673
100,24,5,4,3,1,0.3022339202906856
100,24,5,4,3,1,1.0001371742218585
100,24,5,4,3,1,0.6070955310018105
100,24,5,4,3,1,0.6335387292468659
100,24,5,4,3,1,0.40903566441033307
100,24,5,4,3,1,0.24940006143915092
100,24,5,4,3,1,0.5203407202196526
100,24,5,4,3,1,0.8874075306403407
100,24,5,4,3,1,1.3559515307548597
100,24,5,4,3,1,0.36052320351914635
100,24,5,4,3,1,1.000118052076662
100,24,5,4,3,1,1.1828200349981146
100,24,5,4,3,1,0.5740066367401628
100,24,5,4,3,1,0.8685765789790988
100,24,5,4,3,1,0.9967097904547431
100,24,5,4,3,1,0.5127843461986641
100,24,5,4,3,1,1.3928817576998354
100,24,5,4,3,1,0.5482108772009098
100,24,5,4,3,1,1.4141686122809927
100,24,5,4,3,1,0.6300138713144815
100,24,5,4,3,1,1.1351445351425866
100,24,5,4,3,1,1.3279293708716455
100,24,5,4,3,1,1.3045698040961244
100,24,5,4,3,1,1.0840078318078994
100,24,5,4,3,1,1.0821793375751962
100,24,5,4,3,1,0.05338584260165731
100,24,5,4,3,1,0.9560016669853277
100,24,5,4,3,1,0.3745890808820937
100,24,5,4,3,1,0.8842319546502305
100,24,5,4,3,1,0.5829512704684406
100,24,5,4,3,1,0.800832972118406
100,24,5,4,3,1,1.332752402796541
100,24,5,4,3,1,1.316108947703566
100,24,5,4,3,1,1.2732776846570248
100,24,5,4,3,1,1.3527371810155346
100,24,5,4,3,1,1.3750890339979855
100,24,5,4,3,1,1.4125045124486282
100,24,5,4,3,1,1.3965889230882753
100,24,5,4,3,1,1.0806391340469024
100,24,5,4,3,1,0.44211472309929606
100,24,5,4,3,1,0.6798190641278625
100,24,5,4,3,1,1.0883064126966073
100,24,5,4,3,1,0.4014773872506096
100,24,5,4,3,1,0.21821359478795732
100,24,5,4,3,1,1.3308112993811234
100,24,5,4,3,1,1.2578672347701825
100,24,5,4,3,1,0.8579819040876991
100,24,5,4,3,1,0.7180066982978776
100,24,5,4,3,1,0.4509112710099594
100,24,5,4,3,1,0.8800077096704474
100,24,5,4,3,1,1.0398739029345399
100,24,5,4,3,1,0.26673255825494224
100,24,5,4,3,1,0.02513565113274431
100,24,5,4,3,1,1.0055080854722256
100,24,5,4,3,1,0.24638346118010684
100,24,5,4,3,1,1.3777259172211833
100,24,5,4,3,1,1.3383563142492427
100,24,5,4,3,1,0.30653772980459815
100,24,5,4,3,1,0.8348615855063347
100,24,5,4,3,1,0.6064283617987493
100,24,5,4,3,1,1.220339214950877
100,24,5,4,3,1,0.3963237044742749
100,24,5,4,3,1,0.17649106358172126
100,24,5,4,3,1,1.3293915199517676
100,24,5,4,3,1,0.8770362297250816
100,24,5,4,3,1,1.0371015624011843
100,24,5,4,3,1,0.837177695485889
100,24,5,4,3,1,0.27113442572399893
100,24,5,4,3,1,0.2693683608501986
100,24,5,4,3,1,1.0829785648789287
100,24,5,4,3,1,0.35741813654573623
100,24,5,4,3,1,0.5817541485077605
100,24,5,4,3,1,0.7870550037758987
100,24,5,4,3,1,0.1168297151440704
100,24,5,4,3,1,0.9144044478900047
101,24,5,4,4,0,3.5012198596135966e-14
101,24,5,4,4,0,1.698796608884785e-14
101,24,5,4,4,0,6.701535884279648e-15
101,24,5,4,4,0,3.645276445696471e-15
101,24,5,4,4,0,2.0276139655367103e-14
101,24,5,4,4,0,7.647592142281138e-16
101,24,5,4,4,0,3.1455473477365057e-15
101,24,5,4,4,0,2.2790578519585637e-15
101,24,5,4,4,0,5.1058465437629e-15
101,24,5,4,4,0,1.343717965443921e-15
101,24,5,4,4,0,4.1423265373693045e-15
101,24,5,4,4,0,1.3345615711484425e-15
101,24,5,4,4,0,7.362053581120024e-16
101,24,5,4,4,0,5.000281295351993e-16
101,24,5,4,4,0,9.739116373070365e-16
101,24,5,4,4,0,1.772097964099542e-14
101,24,5,4,4,0,1.3162311150277512e-15
101,24,5,4,4,0,1.4081219322339187e-15
101,24,5,4,4,0,3.140062600913878e-15
101,24,5,4,4,0,2.055603125591173e-15
101,24,5,4,4,0,1.2329840392751214e-14
101,24,5,4,4,0,2.979257505864201e-16
101,24,5,4,4,0,1.0469483028432293e-15
101,24,5,4,4,0,2.3827708391900286e-13
101,24,5,4,4,0,2.527364843368311e-14
101,24,5,4,4,0,1.3861030729713449e-14
101,24,5,4,4,0,1.3989973560899739e-14
101,24,5,4,4,0,1.3430973201557955e-15
101,24,5,4,4,0,1.088369823331131e-15
101,24,5,4,4,0,2.6852058556587273e-15
101,24,5,4,4,0,2.687872842652872e-15
101,24,5,4,4,0,1.547612980434085e-16
101,24,5,4,4,0,8.582736846005523e-15
101,24,5,4,4,0,5.902115192732001e-16
101,24,5,4,4,0,5.345920338337534e-16
101,24,5,4,4,0,2.909196776115771e-15
101,24,5,4,4,0,8.180858431675468e-16
101,24,5,4,4,0,5.63834561284122e-15
101,24,5,4,4,0,2.0635378133632126e-15
101,24,5,4,4,0,5.936179430298252e-16
101,24,5,4,4,0,2.7228749970312197e-15
101,24,5,4,4,0,2.8467639190019338e-15
101,24,5,4,4,0,5.792278597814284e-15
101,24,5,4,4,0,5.3794797739334905e-15
101,24,5,4,4,0,8.374532474158118e-16
101,24,5,4,4,0,6.028620279664945e-16
101,24,5,4,4,0,2.7171647541131185e-15
101,24,5,4,4,0,4.300227788623836e-15
101,24,5,4,4,0,1.7356492436922408e-15
101,24,5,4,4,0,6.115342690512036e-16
101,24,5,4,4,0,3.0274422083633177e-15
101,24,5,4,4,0,3.4802148198550008e-15
101,24,5,4,4,0,1.821572202570809e-15
101,24,5,4,4,0,3.017452534891664e-15
101,24,5,4,4,0,6.794961078339033e-16
101,24,5,4,4,0,4.586248193912541e-15
101,24,5,4,4,0,3.3900715889738123e-15
101,24,5,4,4,0,8.418194596896798e-15
101,24,5,4,4,0,2.0307922758019016e-15
101,24,5,4,4,0,2.259413487916894e-15
101,24,5,4,4,0,7.55833875355306e-16
101,24,5,4,4,0,6.099928769231772e-15
101,24,5,4,4,1,0.9666792585237349
101,24,5,4,4,1,0.9511099285146715
101,24,5,4,4,1,0.3536298537640015
101,24,5,4,4,1,0.45338897872424727
101,24,5,4,4,1,0.602205928535661
101,24,5,4,4,1,1.2491969442924267
101,24,5,4,4,1,0.8617022635193534
101,24,5,4,4,1,1.2606539696173729
101,24,5,4,4,1,0.3237296909870913
101,24,5,4,4,1,0.09784457744903632
101,24,5,4,4,1,1.1681857156008715
101,24,5,4,4,1,1.226389369912437
101,24,5,4,4,1,0.8803279993837173
101,24,5,4,4,1,0.5127258147792841
101,24,5,4,4,1,0.822830463040279
101,24,5,4,4,1,0.4630514605192013
101,24,5,4,4,1,0.897075730690395
101,24,5,4,4,1,0.8843342087816906
101,24,5,4,4,1,1.1086705642396801
101,24,5,4,4,1,0.8334575191634721
101,24,5,4,4,1,1.4021345556758107
101,24,5,4,4,1,0.3740052333060237
101,24,5,4,4,1,1.2493517025071392
101,24,5,4,4,1,0.9588596307337776
101,24,5,4,4,1,0.32075622904881934
101,24,5,4,4,1,0.2475060215041958
101,24,5,4,4,1,0.5804376160873362
101,24,5,4,4,1,0.560048126681518
101,24,5,4,4,1,1.0367613229939139
101,24,5,4,4,1,1.2058682938229535
101,24,5,4,4,1,1.3323564773101786
101,24,5,4,4,1,0.554129080992489
101,24,5,4,4,1,0.5788424595632141
101,24,5,4,4,1,0.8732845503362557
101,24,5,4,4,1,0.3195566125352887
101,24,5,4,4,1,0.3950510580715361
101,24,5,4,4,1,0.7553641632421836
101,24,5,4,4,1,0.7665920594480732
101,24,5,4,4,1,0.9912788298625009
101,24,5,4,4,1,0.4655095921677111
101,24,5,4,4,1,0.8683998309877963
101,24,5,4,4,1,0.6651136310757424
101,24,5,4,4,1,1.4141772357381095
101,24,5,4,4,1,1.0843391069480601
101,24,5,4,4,1,0.339813182998817
101,24,5,4,4,1,0.5534143892613911
101,24,5,4,4,1,0.4288769226137729
101,24,5,4,4,1,0.7210445951253678
101,24,5,4,4,1,1.4139278750640136
101,24,5,4,4,1,1.0223638675474713
101,24,5,4,4,1,1.0935764949100037
101,24,5,4,4,1,0.4737781944492299
101,24,5,4,4,1,1.2904458583100147
101,24,5,4,4,1,0.1784994976887313
101,24,5,4,4,1,0.27785671449207466
101,24,5,4,4,1,0.48134166625164193
101,24,5,4,4,1,0.23871351079613587
101,24,5,4,4,1,0.5334090557627583
101,24,5,4,4,1,0.41333811954475425
101,24,5,4,4,1,0.6804672632321698
101,24,5,4,4,1,0.28357704268580497
101,24,5,4,4,1,1.4142085965161453
101,24,5,4,4,1,0.4773112132695174
101,24,5,4,4,1,1.3990073707099122
101,24,5,4,4,1,1.3065320847934994
101,24,5,4,4,1,1.3881519497895907
101,24,5,4,4,1,0.6216512058366649
101,24,5,4,4,1,1.3941069768004555
101,24,5,4,4,1,1.4091001543540045
101,24,5,4,4,1,1.1846873631077715
101,24,5,4,4,1,0.3260169387308363
101,24,5,4,4,1,1.0255551323164764
101,24,5,4,4,1,1.2743042369603241
101,24,5,4,4,1,1.3988248172187399
101,24,5,4,4,1,1.2939164044907239
101,24,5,4,4,1,1.2864993231807815
101,24,5,4,4,1,1.2692688526412645
101,24,5,4,4,1,0.5339618581283913
101,24,5,4,4,1,0.797763491761567
101,24,5,4,4,1,0.6780119727348871
101,24,5,4,4,1,1.3123295229388356
101,24,5,4,4,1,1.283288660265232
101,24,5,4,4,1,1.4086801964560227
101,24,5,4,4,1,0.8647460478077812
101,24,5,4,4,1,0.9923402351522796
101,24,5,4,4,1,1.1109958321760092
101,24,5,4,4,1,1.3194967000531084
101,24,5,4,4,1,0.60535802288495
101,24,5,4,4,1,1.3071546558299267
101,24,5,4,4,1,1.382856108594482
101,24,5,4,4,1,1.3322465613368601
101,24,5,4,4,1,1.196564597868808
101,24,5,4,4,1,1.357663577527036
101,24,5,4,4,1,1.2645937418151616
101,24,5,4,4,1,1.0707687544771323
101,24,5,4,4,1,1.3401777758486504
101,24,5,4,4,1,1.1937962296339186
101,24,5,4,4,1,1.3128696279269911
101,24,5,4,4,1,1.2321348748491447
101,24,5,4,4,1,0.5522494710395844
101,24,5,4,4,1,1.0534969047886695
101,24,5,4,4,1,0.8461044495047139
101,24,5,4,4,1,0.5211910657036226
101,24,5,4,4,1,1.404705025827015
101,24,5,4,4,1,1.409198771019218
101,24,5,4,4,1,1.370795908740341
101,24,5,4,4,1,1.1139974937643495
101,24,5,4,4,1,1.404749278049347
101,24,5,4,4,1,1.0537901664428564
101,24,5,4,4,1,0.9217957815333436
101,24,5,4,4,1,1.2552037645645036
101,24,5,4,4,1,0.9113363900370801
101,24,5,4,4,1,0.8833267948628829
101,24,5,4,4,1,0.568418086557304
101,24,5,4,4,1,0.6199171022687784
101,24,5,4,4,1,0.7978561030840772
101,24,5,4,4,1,1.051630586860908
101,24,5,4,4,1,0.6707087515913923
101,24,5,4,4,1,1.3589850959258174
101,24,5,4,4,1,1.4114922316858378
101,24,5,4,4,1,0.16322755593131122
101,24,5,4,4,1,1.3985924339578757
101,24,5,4,4,1,0.807568135072945
101,24,5,4,4,1,1.059018604974032
102,24,5,5,2,0,0.0
102,24,5,5,2,0,5.071623789305798e-14
102,24,5,5,2,0,1.062951926407643e-15
102,24,5,5,2,0,1.0996180974445107e-14
102,24,5,5,2,0,2.851531448224306e-14
102,24,5,5,2,0,7.075797490323115e-15
102,24,5,5,2,0,1.1667558102726742e-14
102,24,5,5,2,0,6.069306654690729e-14
102,24,5,5,2,0,4.979882466849667e-15
102,24,5,5,2,0,1.9948967879063795e-14
102,24,5,5,2,0,9.29728290235983e-15
102,24,5,5,2,0,1.2423331184422092e-15
102,24,5,5,2,0,4.611088475753417e-15
102,24,5,5,2,0,7.473700378013064e-15
102,24,5,5,2,0,3.0853680536581987e-15
102,24,5,5,2,0,2.8632606613141655e-15
102,24,5,5,2,0,3.1139339584548537e-14
102,24,5,5,2,0,2.3367042137745396e-15
102,24,5,5,2,0,2.0611573449574743e-15
102,24,5,5,2,0,4.1399414002012117e-16
102,24,5,5,2,0,1.6685652497048791e-15
102,24,5,5,2,0,1.5616479049990272e-16
102,24,5,5,2,0,2.625721670004056e-16
102,24,5,5,2,0,1.6754536882235173e-13
102,24,5,5,2,0,5.900095294697572e-16
102,24,5,5,2,0,9.876831992255651e-16
102,24,5,5,2,0,1.9887105233327267e-16
102,24,5,5,2,0,1.557135725722031e-16
102,24,5,5,2,0,3.7239888101483013e-14
102,24,5,5,2,0,4.723123925017053e-16
102,24,5,5,2,0,2.69350247145942e-14
102,24,5,5,2,0,2.1440867071211447e-15
102,24,5,5,2,0,3.0440014905398467e-14
102,24,5,5,2,0,2.707841196628889e-16
102,24,5,5,2,0,2.8113556990024337e-15
102,24,5,5,2,0,2.615311510631627e-15
102,24,5,5,2,0,3.190350371737167e-14
102,24,5,5,2,0,2.7190878538952915e-14
102,24,5,5,2,0,4.756941509899654e-14
102,24,5,5,2,0,1.6816419760607125e-14
102,24,5,5,2,0,1.525580418809918e-14
102,24,5,5,2,0,3.331980384297822e-16
102,24,5,5,2,0,3.2948787859138004e-14
102,24,5,5,2,0,9.34272665939208e-15
102,24,5,5,2,0,2.2248419790604932e-15
102,24,5,5,2,0,5.634034765226621e-15
102,24,5,5,2,0,6.250796258609921e-16
102,24,5,5,2,0,2.2768595471225746e-16
102,24,5,5,2,0,9.822308271246003e-15
102,24,5,5,2,0,2.0428782692235326e-15
102,24,5,5,2,0,1.0625292705069188e-14
102,24,5,5,2,0,2.522469633200795e-14
102,24,5,5,2,0,9.706112813815246e-16
102,24,5,5,2,0,2.2889737599485378e-15
102,24,5,5,2,0,1.846410733458918e-15
102,24,5,5,2,0,1.818651470662436e-15
102,24,5,5,2,0,9.155256580333899e-15
102,24,5,5,2,0,2.1352451797302114e-15
102,24,5,5,2,0,8.390415794637054e-15
102,24,5,5,2,0,9.460975410380538e-16
102,24,5,5,2,0,3.974088120087204e-16
102,24,5,5,2,0,1.3847744302174328e-15
102,24,5,5,2,1,0.2664853556982044
102,24,5,5,2,1,0.43485980344901776
102,24,5,5,2,1,0.2210479211817887
102,24,5,5,2,1,0.12871346394801084
102,24,5,5,2,1,0.04250343387027087
102,24,5,5,2,1,0.15804332742282884
102,24,5,5,2,1,0.04610231712852265
102,24,5,5,2,1,0.33312312692839335
102,24,5,5,2,1,0.07313315543117396
102,24,5,5,2,1,0.18136811322085994
102,24,5,5,2,1,1.006582101248689
102,24,5,5,2,1,1.2948857278777561
102,24,5,5,2,1,0.9811317811093914
102,24,5,5,2,1,1.0105208454683747
102,24,5,5,2,1,0.08610424078820916
102,24,5,5,2,1,0.06055942334317749
102,24,5,5,2,1,0.0019110896605194986
102,24,5,5,2,1,1.2452923860501963
102,24,5,5,2,1,1.387554092982269
102,24,5,5,2,1,0.2139736466199313
102,24,5,5,2,1,0.2780578046655879
102,24,5,5,2,1,0.38324128223123827
102,24,5,5,2,1,0.014627961530812496
102,24,5,5,2,1,0.6746627396904862
102,24,5,5,2,1,0.03224496266571623
102,24,5,5,2,1,0.01608343447166219
102,24,5,5,2,1,0.01990995709923949
102,24,5,5,2,1,0.252340172343876
102,24,5,5,2,1,0.5460786381512018
102,24,5,5,2,1,0.05135002068213248
102,24,5,5,2,1,1.2196294921600377
102,24,5,5,2,1,0.11195969960229804
102,24,5,5,2,1,0.023108971143031082
102,24,5,5,2,1,0.13000059329390345
102,24,5,5,2,1,0.17491123684232188
102,24,5,5,2,1,0.430563349571985
102,24,5,5,2,1,0.5202189909511359
102,24,5,5,2,1,0.7296712775847669
102,24,5,5,2,1,1.2499822983352504
102,24,5,5,2,1,0.9785004305890732
102,24,5,5,2,1,0.14233373989523782
102,24,5,5,2,1,0.08518264457284698
102,24,5,5,2,1,0.9008264082337063
102,24,5,5,2,1,0.03134623931651438
102,24,5,5,2,1,0.5120304521426549
102,24,5,5,2,1,1.0259895866122355
102,24,5,5,2,1,0.27205081304444306
102,24,5,5,2,1,1.4115213233270374
102,24,5,5,2,1,0.06212174483114593
102,24,5,5,2,1,0.22648947225336055
102,24,5,5,2,1,0.06460570462175924
102,24,5,5,2,1,0.8794816767158135
102,24,5,5,2,1,0.13105971414997492
102,24,5,5,2,1,0.012100990819308667
102,24,5,5,2,1,0.4384912777925093
102,24,5,5,2,1,0.29223688940119014
102,24,5,5,2,1,0.37741452383020807
102,24,5,5,2,1,0.194425948024643
102,24,5,5,2,1,1.152208838725351
102,24,5,5,2,1,0.20504698166670957
102,24,5,5,2,1,0.07594323983956792
102,24,5,5,2,1,0.010232578520105548
102,24,5,5,2,1,0.3149326975888508
102,24,5,5,2,1,1.3186365385082472
102,24,5,5,2,1,0.7609740816625786
102,24,5,5,2,1,0.1018055227733137
102,24,5,5,2,1,0.06231882297963227
102,24,5,5,2,1,0.006737270733453458
102,24,5,5,2,1,0.42803629097826196
102,24,5,5,2,1,0.2812600121613768
102,24,5,5,2,1,0.0446323736941935
102,24,5,5,2,1,0.1804374209254745
102,24,5,5,2,1,0.3510267980175908
102,24,5,5,2,1,0.057035891075507876
102,24,5,5,2,1,1.4141209358398288
102,24,5,5,2,1,0.7197824319637867
102,24,5,5,2,1,1.0853393279083081
102,24,5,5,2,1,0.06445686621059958
102,24,5,5,2,1,0.003987137879769836
102,24,5,5,2,1,0.10589125796565974
102,24,5,5,2,1,0.08209061186807584
102,24,5,5,2,1,0.3593520893679263
102,24,5,5,2,1,0.3867686288348868
102,24,5,5,2,1,0.16653743213485314
102,24,5,5,2,1,0.7260446178697938
102,24,5,5,2,1,0.3413881825150807
102,24,5,5,2,1,0.06519257871105079
102,24,5,5,2,1,0.03549485587456696
102,24,5,5,2,1,0.011848287296667388
102,24,5,5,2,1,0.5004116683560811
102,24,5,5,2,1,1.3936359490960974
102,24,5,5,2,1,0.8948469447157874
102,24,5,5,2,1,0.6837408781644077
102,24,5,5,2,1,0.7070381931374021
102,24,5,5,2,1,0.29818404024384954
102,24,5,5,2,1,0.7312345031827641
102,24,5,5,2,1,0.2319530419529454
102,24,5,5,2,1,0.6208121653078204
102,24,5,5,2,1,0.16575145326859908
102,24,5,5,2,1,1.314809324783072
102,24,5,5,2,1,0.8135766916372961
102,24,5,5,2,1,0.5070815443447583
102,24,5,5,2,1,0.04528942282885335
102,24,5,5,2,1,0.08629160368787327
102,24,5,5,2,1,1.2833860236528236
102,24,5,5,2,1,1.005041094906596
102,24,5,5,2,1,0.6933327241883864
102,24,5,5,2,1,1.2641472848957267
102,24,5,5,2,1,0.48073403507821466
102,24,5,5,2,1,0.951640988336735
102,24,5,5,2,1,0.2565608551171044
102,24,5,5,2,1,0.1529468148344701
102,24,5,5,2,1,0.03329776954781411
102,24,5,5,2,1,1.4123334354877268
102,24,5,5,2,1,0.06617394468351134
102,24,5,5,2,1,0.02055175226541629
102,24,5,5,2,1,0.782987814492287
102,24,5,5,2,1,0.35885558316197375
102,24,5,5,2,1,1.2119200560859382
102,24,5,5,2,1,1.0097937034839433
102,24,5,5,2,1,0.8531138694295625
102,24,5,5,2,1,0.2661073421871769
102,24,5,5,2,1,0.32839499453251164
102,24,5,5,2,1,0.06714281601720132
103,24,5,5,3,0,6.1834847335872495e-16
103,24,5,5,3,0,3.9570039693150574e-16
103,24,5,5,3,0,1.8888343092526994e-16
103,24,5,5,3,0,2.002569488825474e-15
103,24,5,5,3,0,3.425283999285057e-15
103,24,5,5,3,0,1.316147834701214e-16
103,24,5,5,3,0,1.7230799499837469e-15
103,24,5,5,3,0,2.0824363033566854e-15
103,24,5,5,3,0,3.5275089561347734e-15
103,24,5,5,3,0,1.533168199823302e-15
103,24,5,5,3,0,8.5401647224869e-15
103,24,5,5,3,0,2.5740100906973086e-15
103,24,5,5,3,0,1.6957837055466495e-16
103,24,5,5,3,0,4.0237506680354596e-16
103,24,5,5,3,0,1.7292470174165835e-15
103,24,5,5,3,0,5.707155725806423e-15
103,24,5,5,3,0,2.3612871076000463e-14
103,24,5,5,3,0,6.188968849073924e-15
103,24,5,5,3,0,4.45601244332042e-15
103,24,5,5,3,0,1.0770285105286375e-15
103,24,5,5,3,0,1.6802374072670937e-15
103,24,5,5,3,0,1.5641411837416124e-15
103,24,5,5,3,0,1.5554831685427722e-15
103,24,5,5,3,0,3.807877305833969e-13
103,24,5,5,3,0,7.757296465282828e-16
103,24,5,5,3,0,7.531446687073486e-16
103,24,5,5,3,0,1.8614737400495953e-15
103,24,5,5,3,0,1.0075090192617491e-15
103,24,5,5,3,0,4.755778482073941e-16
103,24,5,5,3,0,3.128570061833203e-15
103,24,5,5,3,0,2.48148864685107e-15
103,24,5,5,3,0,6.6731277842373155e-16
103,24,5,5,3,0,1.2865647157939326e-15
103,24,5,5,3,0,6.973236518534786e-16
103,24,5,5,3,0,4.062516212331483e-16
103,24,5,5,3,0,8.940441321727597e-16
103,24,5,5,3,0,6.264808447692562e-15
103,24,5,5,3,0,2.2560614763635216e-15
103,24,5,5,3,0,5.216441144599449e-16
103,24,5,5,3,0,1.0556486781979924e-15
103,24,5,5,3,0,6.865548722756062e-15
103,24,5,5,3,0,1.3671176736304373e-15
103,24,5,5,3,0,1.0067710173972907e-14
103,24,5,5,3,0,2.2799423229327006e-15
103,24,5,5,3,0,2.5287050256692752e-15
103,24,5,5,3,0,2.6258549411167144e-15
103,24,5,5,3,0,3.1300696761560347e-15
103,24,5,5,3,0,1.0627760939644203e-15
103,24,5,5,3,0,2.8047979406415913e-15
103,24,5,5,3,0,1.5877805663315803e-15
103,24,5,5,3,0,6.097405577380467e-15
103,24,5,5,3,0,2.8338290104937557e-16
103,24,5,5,3,0,7.612339143751542e-16
103,24,5,5,3,0,6.205365140769224e-16
103,24,5,5,3,0,8.511490774858448e-16
103,24,5,5,3,0,3.644477552366649e-15
103,24,5,5,3,0,7.760068076111388e-15
103,24,5,5,3,0,3.678664190257962e-15
103,24,5,5,3,0,2.7153537319793957e-16
103,24,5,5,3,0,1.6225364890919229e-15
103,24,5,5,3,0,2.2870903229919626e-15
103,24,5,5,3,0,3.585329469980288e-16
103,24,5,5,3,1,0.31689459679083143
103,24,5,5,3,1,0.3524164965377348
103,24,5,5,3,1,0.04955633284230708
103,24,5,5,3,1,0.3785696096985644
103,24,5,5,3,1,0.339766684188122
103,24,5,5,3,1,0.22308699250215502
103,24,5,5,3,1,0.2848506288508905
103,24,5,5,3,1,0.15512572523297935
103,24,5,5,3,1,0.32245686229233095
103,24,5,5,3,1,0.3411306629046212
103,24,5,5,3,1,1.3796746523493182
103,24,5,5,3,1,0.6526206202999891
103,24,5,5,3,1,0.12638243522123918
103,24,5,5,3,1,1.2108112587854896
103,24,5,5,3,1,1.3534694461788683
103,24,5,5,3,1,0.5359967430340672
103,24,5,5,3,1,1.2494072896594162
103,24,5,5,3,1,1.2273715313397215
103,24,5,5,3,1,0.08354850776711183
103,24,5,5,3,1,0.026845913040286506
103,24,5,5,3,1,1.2525285030906952
103,24,5,5,3,1,0.2674940332633477
103,24,5,5,3,1,0.39182896465380745
103,24,5,5,3,1,1.2761244735019603
103,24,5,5,3,1,1.4030570006270071
103,24,5,5,3,1,0.467159595585237
103,24,5,5,3,1,0.39917333624747287
103,24,5,5,3,1,1.1423882900810856
103,24,5,5,3,1,0.2946024201966553
103,24,5,5,3,1,1.086457231406201
103,24,5,5,3,1,1.3464798660850072
103,24,5,5,3,1,0.6544690150946398
103,24,5,5,3,1,0.1583400374423394
103,24,5,5,3,1,0.3235110821655133
103,24,5,5,3,1,0.4398352511529301
103,24,5,5,3,1,0.2730985105348952
103,24,5,5,3,1,1.029996582996089
103,24,5,5,3,1,0.2972930739510452
103,24,5,5,3,1,0.09366793422866393
103,24,5,5,3,1,1.2103090012234694
103,24,5,5,3,1,1.2203873577196147
103,24,5,5,3,1,0.40928375595647937
103,24,5,5,3,1,1.0732248662244905
103,24,5,5,3,1,0.5600321179884471
103,24,5,5,3,1,1.3451489222683752
103,24,5,5,3,1,1.3629607423174601
103,24,5,5,3,1,0.08632936793419058
103,24,5,5,3,1,1.1606677187511687
103,24,5,5,3,1,0.9889227741372403
103,24,5,5,3,1,0.5389582092168713
103,24,5,5,3,1,0.26953614927004205
103,24,5,5,3,1,0.4086937557988168
103,24,5,5,3,1,0.7848461521838928
103,24,5,5,3,1,1.3230618481492993
103,24,5,5,3,1,0.9947935983869345
103,24,5,5,3,1,0.8488798790570092
103,24,5,5,3,1,1.1836469161874943
103,24,5,5,3,1,1.2917990556629293
103,24,5,5,3,1,0.09545192803026563
103,24,5,5,3,1,0.4084270667490451
103,24,5,5,3,1,0.289023584210122
103,24,5,5,3,1,0.23768913328882701
103,24,5,5,3,1,0.16711941094267235
103,24,5,5,3,1,0.5135201919786917
103,24,5,5,3,1,0.16869459304906156
103,24,5,5,3,1,0.8736576042027836
103,24,5,5,3,1,0.794638588825577
103,24,5,5,3,1,0.3881180897304358
103,24,5,5,3,1,1.2291738308408848
103,24,5,5,3,1,1.0817368880060114
103,24,5,5,3,1,0.34640065808484266
103,24,5,5,3,1,1.3677429996288841
103,24,5,5,3,1,1.2480875749832878
103,24,5,5,3,1,0.4964239841417428
103,24,5,5,3,1,0.5741621349133258
103,24,5,5,3,1,0.44769852265526
103,24,5,5,3,1,0.7681200295418731
103,24,5,5,3,1,1.1253061120574843
103,24,5,5,3,1,1.4123505687957476
103,24,5,5,3,1,1.352040082802746
103,24,5,5,3,1,0.47399601823355825
103,24,5,5,3,1,0.6545578277325698
103,24,5,5,3,1,0.7163118541673811
103,24,5,5,3,1,0.48138292520477505
103,24,5,5,3,1,0.34687908160816044
103,24,5,5,3,1,1.1532231762602438
103,24,5,5,3,1,0.8457814718427575
103,24,5,5,3,1,0.5035565115172984
103,24,5,5,3,1,1.4028498948492991
103,24,5,5,3,1,1.1793855936037712
103,24,5,5,3,1,0.6882206830767453
103,24,5,5,3,1,0.1342270905286751
103,24,5,5,3,1,1.4124069625444697
103,24,5,5,3,1,1.4103265200481736
103,24,5,5,3,1,1.0454644392014634
103,24,5,5,3,1,1.0399433247178216
103,24,5,5,3,1,0.9139219524131026
103,24,5,5,3,1,0.20211699061335817
103,24,5,5,3,1,0.44253507736131237
103,24,5,5,3,1,0.12099266656787341
103,24,5,5,3,1,1.2181267689505508
103,24,5,5,3,1,1.000131553468089
103,24,5,5,3,1,0.5956353340522357
103,24,5,5,3,1,0.6413665174937836
103,24,5,5,3,1,0.27239023126878253
103,24,5,5,3,1,0.03693070422150841
103,24,5,5,3,1,1.3010529964286779
103,24,5,5,3,1,0.9807430621335065
103,24,5,5,3,1,0.652457162336145
103,24,5,5,3,1,1.4033564276625756
103,24,5,5,3,1,0.5657009473396238
103,24,5,5,3,1,0.3041414856589032
103,24,5,5,3,1,0.2759267887176591
103,24,5,5,3,1,0.5672477546154907
103,24,5,5,3,1,1.2455654334598447
103,24,5,5,3,1,0.8872051888461295
103,24,5,5,3,1,1.1481519838292154
103,24,5,5,3,1,0.14724680163861703
103,24,5,5,3,1,0.6102546210748945
103,24,5,5,3,1,1.3203420865666688
103,24,5,5,3,1,0.5970875265071315
103,24,5,5,3,1,1.3545453364890128
103,24,5,5,3,1,0.4579678542285551
103,24,5,5,3,1,1.4075344657963569
104,24,5,5,5,0,2.2725748916721253e-15
104,24,5,5,5,0,2.281181031120365e-15
104,24,5,5,5,0,1.6140722605594072e-14
104,24,5,5,5,0,6.217876471924163e-15
104,24,5,5,5,0,1.8958280790150537e-14
104,24,5,5,5,0,9.731415912436907e-15
104,24,5,5,5,0,4.198923024528745e-15
104,24,5,5,5,0,4.9015965401474396e-14
104,24,5,5,5,0,1.0996831220278356e-14
104,24,5,5,5,0,7.353582591325782e-15
104,24,5,5,5,0,3.149486868608874e-14
104,24,5,5,5,0,1.3986739212111838e-14
104,24,5,5,5,0,5.588604243026806e-15
104,24,5,5,5,0,3.485749396517121e-15
104,24,5,5,5,0,1.8020476973355448e-14
104,24,5,5,5,0,4.628562848392086e-15
104,24,5,5,5,0,1.4126457579211858e-14
104,24,5,5,5,0,1.152465632731849e-14
104,24,5,5,5,0,3.185438098889881e-14
104,24,5,5,5,0,1.687674198695443e-15
104,24,5,5,5,0,1.2697884296198834e-14
104,24,5,5,5,0,9.993642020751946e-16
104,24,5,5,5,0,8.569396727718306e-16
104,24,5,5,5,0,1.2160948730085268e-12
104,24,5,5,5,0,7.963413700476066e-15
104,24,5,5,5,0,1.1467738671992245e-14
104,24,5,5,5,0,1.468928341613487e-14
104,24,5,5,5,0,1.646877124715084e-15
104,24,5,5,5,0,3.8445957308632e-15
104,24,5,5,5,0,9.704511417893305e-15
104,24,5,5,5,0,8.032909029788485e-16
104,24,5,5,5,0,5.0239091290831545e-15
104,24,5,5,5,0,1.2741652802436135e-14
104,24,5,5,5,0,8.69949356062781e-15
104,24,5,5,5,0,3.919163127168754e-15
104,24,5,5,5,0,5.794496611352715e-15
104,24,5,5,5,0,7.992028105399938e-15
104,24,5,5,5,0,7.589015837148626e-14
104,24,5,5,5,0,7.404464562493507e-15
104,24,5,5,5,0,6.83938104664393e-15
104,24,5,5,5,0,3.6584146302449737e-14
104,24,5,5,5,0,1.3530969308042341e-14
104,24,5,5,5,0,2.665099293470959e-15
104,24,5,5,5,0,1.7220181526837118e-15
104,24,5,5,5,0,2.3541378024221903e-15
104,24,5,5,5,0,3.0761020545403103e-15
104,24,5,5,5,0,9.73660616084423e-16
104,24,5,5,5,0,4.410493096570481e-15
104,24,5,5,5,0,7.81081257950306e-15
104,24,5,5,5,0,1.0521785586686878e-14
104,24,5,5,5,0,2.4558618678057216e-14
104,24,5,5,5,0,1.8106180044465238e-14
104,24,5,5,5,0,3.558254042934137e-15
104,24,5,5,5,0,2.2409289465866554e-14
104,24,5,5,5,0,1.68961933411021e-15
104,24,5,5,5,0,4.387012079483983e-15
104,24,5,5,5,0,4.4209157932921706e-15
104,24,5,5,5,0,3.9139835839323335e-15
104,24,5,5,5,0,3.6712679834556665e-15
104,24,5,5,5,0,1.4127734302241253e-14
104,24,5,5,5,0,8.404484151180446e-16
104,24,5,5,5,0,4.712097986017297e-15
104,24,5,5,5,1,0.8044073632932839
104,24,5,5,5,1,0.8102113776604202
104,24,5,5,5,1,0.5984266119037678
104,24,5,5,5,1,0.35391762411411115
104,24,5,5,5,1,0.6305205588520532
104,24,5,5,5,1,1.1670014545405765
104,24,5,5,5,1,0.6897300935355275
104,24,5,5,5,1,1.3562434510992554
104,24,5,5,5,1,0.9178601610327686
104,24,5,5,5,1,1.3623358682399915
104,24,5,5,5,1,0.7655408720734029
104,24,5,5,5,1,1.3986933071566043
104,24,5,5,5,1,0.8938003920992195
104,24,5,5,5,1,0.9094955640374252
104,24,5,5,5,1,1.3598431898203336
104,24,5,5,5,1,0.8206736194347778
104,24,5,5,5,1,1.3431815347622966
104,24,5,5,5,1,1.4080791223285163
104,24,5,5,5,1,1.2983698566157038
104,24,5,5,5,1,0.5182449790574479
104,24,5,5,5,1,1.0641740541933369
104,24,5,5,5,1,0.47464236945075206
104,24,5,5,5,1,0.32041905190986836
104,24,5,5,5,1,1.0511873318710374
104,24,5,5,5,1,0.6017029187578717
104,24,5,5,5,1,1.4138190613493749
104,24,5,5,5,1,1.3357868314141732
104,24,5,5,5,1,1.41078781841307
104,24,5,5,5,1,1.4124627305794544
104,24,5,5,5,1,1.0973052593352643
104,24,5,5,5,1,0.6557986868852171
104,24,5,5,5,1,0.4770942070910695
104,24,5,5,5,1,1.3528729619759392
104,24,5,5,5,1,1.1329554066404233
104,24,5,5,5,1,1.017320112636746
104,24,5,5,5,1,0.4982308476141668
104,24,5,5,5,1,1.1579465720287656
104,24,5,5,5,1,1.386326033959651
104,24,5,5,5,1,1.3417445111286144
104,24,5,5,5,1,1.254143053914181
104,24,5,5,5,1,1.0701517884016802
104,24,5,5,5,1,1.3949470957067582
104,24,5,5,5,1,1.1183418644679861
104,24,5,5,5,1,0.7974729339671761
104,24,5,5,5,1,0.9922150495702832
104,24,5,5,5,1,1.235746206242201
104,24,5,5,5,1,1.0562855020650654
104,24,5,5,5,1,0.6691310240654214
104,24,5,5,5,1,0.8122071901782403
104,24,5,5,5,1,1.1865143048473263
104,24,5,5,5,1,1.3966884336522456
104,24,5,5,5,1,0.6552690436668841
104,24,5,5,5,1,1.2553080490049073
104,24,5,5,5,1,1.2194826701173562
104,24,5,5,5,1,0.6264562575399113
104,24,5,5,5,1,0.8692589803146751
104,24,5,5,5,1,0.9374022683563522
104,24,5,5,5,1,0.280558652522784
104,24,5,5,5,1,0.4199455511095346
104,24,5,5,5,1,0.46253254719341536
104,24,5,5,5,1,0.40730060144192853
104,24,5,5,5,1,0.6108740899689453
104,24,5,5,5,1,1.2195260388052758
104,24,5,5,5,1,1.2940959786840627
104,24,5,5,5,1,1.0929798072762218
104,24,5,5,5,1,1.3618065682228886
104,24,5,5,5,1,0.6625459961020997
104,24,5,5,5,1,0.8903148677769109
104,24,5,5,5,1,1.3690363738317488
104,24,5,5,5,1,1.2836707986395672
104,24,5,5,5,1,0.8725485395633901
104,24,5,5,5,1,1.40448584894261
104,24,5,5,5,1,0.778023576277117
104,24,5,5,5,1,1.1615921230602841
104,24,5,5,5,1,0.703420998162543
104,24,5,5,5,1,1.17296582067119
104,24,5,5,5,1,1.0157868291930856
104,24,5,5,5,1,1.3524213319474834
104,24,5,5,5,1,1.1781078413897894
104,24,5,5,5,1,0.8665052541614127
104,24,5,5,5,1,1.087478031839046
104,24,5,5,5,1,1.4110454423005343
104,24,5,5,5,1,1.1379119474926516
104,24,5,5,5,1,0.1386938275756287
104,24,5,5,5,1,0.9997147747536718
104,24,5,5,5,1,1.0408276187376477
104,24,5,5,5,1,1.205784263522924
104,24,5,5,5,1,1.1966167206929204
104,24,5,5,5,1,1.0343002727633737
104,24,5,5,5,1,1.1226273789208114
104,24,5,5,5,1,1.3344449488576615
104,24,5,5,5,1,1.2495671695186774
104,24,5,5,5,1,0.8114146895224795
104,24,5,5,5,1,1.3027980895555378
104,24,5,5,5,1,1.3861265413333053
104,24,5,5,5,1,1.2702306122099267
104,24,5,5,5,1,1.4051946789611058
104,24,5,5,5,1,1.0894136623694146
104,24,5,5,5,1,1.387226825261238
104,24,5,5,5,1,1.2732821066503068
104,24,5,5,5,1,1.237716861995495
104,24,5,5,5,1,1.2955276486199436
104,24,5,5,5,1,0.5659618532462638
104,24,5,5,5,1,0.8830362725923125
104,24,5,5,5,1,0.9872151924390002
104,24,5,5,5,1,1.1569855375424607
104,24,5,5,5,1,1.0080411479870994
104,24,5,5,5,1,1.408167489086036
104,24,5,5,5,1,1.3768877498019791
104,24,5,5,5,1,1.1939929613421147
104,24,5,5,5,1,1.4090066486705444
104,24,5,5,5,1,1.4000594601890854
104,24,5,5,5,1,1.1889251397751106
104,24,5,5,5,1,1.1686408484531394
104,24,5,5,5,1,1.3581593341010088
104,24,5,5,5,1,0.6885369216469388
104,24,5,5,5,1,0.32052945038781355
104,24,5,5,5,1,1.0501837983125728
104,24,5,5,5,1,1.3936647088608343
104,24,5,5,5,1,1.115506418560647
104,24,5,5,5,1,1.375690388067812
104,24,5,5,5,1,1.0339398424530324
104,24,5,5,5,1,0.9714467278243933
104,24,5,5,5,1,1.3832598439031156
105,24,5,6,2,0,4.719559984626495e-15
105,24,5,6,2,0,3.2956286235633326e-15
105,24,5,6,2,0,5.178964838131684e-16
105,24,5,6,2,0,4.3974143267253415e-16
105,24,5,6,2,0,2.9283830683182187e-15
105,24,5,6,2,0,7.520993998836153e-16
105,24,5,6,2,0,2.511912249680307e-15
105,24,5,6,2,0,7.735157876657485e-16
105,24,5,6,2,0,1.0558076105827615e-15
105,24,5,6,2,0,6.202348809519292e-16
105,24,5,6,2,0,1.1611088853705966e-15
105,24,5,6,2,0,6.60759133626501e-16
105,24,5,6,2,0,8.909128341239578e-17
105,24,5,6,2,0,1.7509973848009303e-15
105,24,5,6,2,0,7.824507907304891e-17
105,24,5,6,2,0,2.85429044823855e-16
105,24,5,6,2,0,1.2855862896141235e-14
105,24,5,6,2,0,7.291221763798207e-15
105,24,5,6,2,0,3.2287511307823226e-16
105,24,5,6,2,0,1.9840496350074448e-16
105,24,5,6,2,0,5.955066741123583e-16
105,24,5,6,2,0,0.0
105,24,5,6,2,0,4.984123860833343e-16
105,24,5,6,2,0,8.205650757304437e-14
105,24,5,6,2,0,1.778738820675447e-15
105,24,5,6,2,0,1.448474011981753e-15
105,24,5,6,2,0,1.4219972678799086e-14
105,24,5,6,2,0,9.559994644018605e-16
105,24,5,6,2,0,3.73559010381815e-16
105,24,5,6,2,0,7.03677716221649e-16
105,24,5,6,2,0,5.554771988496578e-16
105,24,5,6,2,0,9.549305995167156e-16
105,24,5,6,2,0,2.148207391737082e-15
105,24,5,6,2,0,5.465025968249194e-16
105,24,5,6,2,0,7.109229972219333e-16
105,24,5,6,2,0,0.0
105,24,5,6,2,0,5.3813532678404e-15
105,24,5,6,2,0,2.6218583371613143e-16
105,24,5,6,2,0,3.1666661021940665e-15
105,24,5,6,2,0,0.0
105,24,5,6,2,0,1.432443591536177e-16
105,24,5,6,2,0,1.1596768381804883e-14
105,24,5,6,2,0,4.941867531979596e-16
105,24,5,6,2,0,7.986581121360705e-17
105,24,5,6,2,0,4.4111686797855816e-16
105,24,5,6,2,0,1.2054928583826628e-15
105,24,5,6,2,0,4.285741298493373e-16
105,24,5,6,2,0,9.2683617227763e-16
105,24,5,6,2,0,5.508644785177673e-16
105,24,5,6,2,0,2.7247566120972484e-16
105,24,5,6,2,0,1.1132488862854906e-15
105,24,5,6,2,0,1.573833187283937e-15
105,24,5,6,2,0,2.1288092682754804e-15
105,24,5,6,2,0,1.3750862422571854e-15
105,24,5,6,2,0,1.058068975064501e-15
105,24,5,6,2,0,3.1923269594228846e-16
105,24,5,6,2,0,8.137219214171073e-15
105,24,5,6,2,0,2.0617905180167546e-16
105,24,5,6,2,0,4.736333020213649e-16
105,24,5,6,2,0,2.723479822431765e-15
105,24,5,6,2,0,1.4870989237527394e-15
105,24,5,6,2,0,3.7434811098166644e-15
105,24,5,6,2,1,1.3346187840206116
105,24,5,6,2,1,1.3829797669380806
105,24,5,6,2,1,1.097934662769525
105,24,5,6,2,1,0.39084380995129825
105,24,5,6,2,1,0.46652651729401073
105,24,5,6,2,1,0.21125893063371862
105,24,5,6,2,1,0.9481160038323702
105,24,5,6,2,1,0.09554416917817893
105,24,5,6,2,1,0.37719583755523967
105,24,5,6,2,1,0.22546223692616155
105,24,5,6,2,1,0.6404476415320888
105,24,5,6,2,1,0.314859608111657
105,24,5,6,2,1,0.12044133278124129
105,24,5,6,2,1,0.3935832032727115
105,24,5,6,2,1,0.40943097937654527
105,24,5,6,2,1,0.5647361491594342
105,24,5,6,2,1,0.9294778252632242
105,24,5,6,2,1,0.99477719221256
105,24,5,6,2,1,0.787631017994977
105,24,5,6,2,1,0.7265170203636616
105,24,5,6,2,1,0.22160325881771195
105,24,5,6,2,1,1.0240132314295107
105,24,5,6,2,1,0.5909421179503961
105,24,5,6,2,1,1.2774007796892861
105,24,5,6,2,1,0.34471281235584994
105,24,5,6,2,1,1.279712786851344
105,24,5,6,2,1,1.4137606885244056
105,24,5,6,2,1,1.3548017323016492
105,24,5,6,2,1,0.025815862534626956
105,24,5,6,2,1,0.33058827223029985
105,24,5,6,2,1,0.7742774156264355
105,24,5,6,2,1,0.5190370620240925
105,24,5,6,2,1,1.3882005621638047
105,24,5,6,2,1,1.25752429690603
105,24,5,6,2,1,0.4968027643517872
105,24,5,6,2,1,0.8323912841802751
105,24,5,6,2,1,1.0292252137138524
105,24,5,6,2,1,0.057933314532456245
105,24,5,6,2,1,1.1692373744322406
105,24,5,6,2,1,1.4083295904596456
105,24,5,6,2,1,1.3497135052070839
105,24,5,6,2,1,0.5465569834273102
105,24,5,6,2,1,1.2234298670494252
105,24,5,6,2,1,1.1624525934812726
105,24,5,6,2,1,0.08615148518587433
105,24,5,6,2,1,1.1860512174076274
105,24,5,6,2,1,0.618477486727913
105,24,5,6,2,1,0.6528899238828482
105,24,5,6,2,1,1.323155664616731
105,24,5,6,2,1,0.5772098054581544
105,24,5,6,2,1,0.31956312967747086
105,24,5,6,2,1,0.046195974107351365
105,24,5,6,2,1,1.2798853258711071
105,24,5,6,2,1,0.7668413997529734
105,24,5,6,2,1,0.6723540248751123
105,24,5,6,2,1,0.2912313537304095
105,24,5,6,2,1,1.330983752250529
105,24,5,6,2,1,0.5999318983488453
105,24,5,6,2,1,0.6166198141450278
105,24,5,6,2,1,0.8233599697396259
105,24,5,6,2,1,0.7491474722802777
105,24,5,6,2,1,0.1363544906132514
105,24,5,6,2,1,1.2659138675789166
105,24,5,6,2,1,1.3313727162455158
105,24,5,6,2,1,1.3464855742036166
105,24,5,6,2,1,0.5030044610125856
105,24,5,6,2,1,0.5699100156897029
105,24,5,6,2,1,0.9486191283912883
105,24,5,6,2,1,0.8754628720750915
105,24,5,6,2,1,0.015635566522384292
105,24,5,6,2,1,0.20907773309525454
105,24,5,6,2,1,0.659117911910848
105,24,5,6,2,1,0.7381889245207484
105,24,5,6,2,1,1.1275061416752705
105,24,5,6,2,1,0.2675142726100379
105,24,5,6,2,1,0.47691569706762543
105,24,5,6,2,1,0.0019264801976846084
105,24,5,6,2,1,0.6353908033029197
105,24,5,6,2,1,0.8001825110766214
105,24,5,6,2,1,0.7580166951133512
105,24,5,6,2,1,0.015556791382691032
105,24,5,6,2,1,1.1920037874819156
105,24,5,6,2,1,0.4369129170050561
105,24,5,6,2,1,0.9202497687442736
105,24,5,6,2,1,0.08952925210695802
105,24,5,6,2,1,1.3237441620895385
105,24,5,6,2,1,0.5453894142729456
105,24,5,6,2,1,1.302276662537797
105,24,5,6,2,1,1.343781719011449
105,24,5,6,2,1,1.2074255132347247
105,24,5,6,2,1,1.124173674759302
105,24,5,6,2,1,0.35714758545774805
105,24,5,6,2,1,0.09810785441168841
105,24,5,6,2,1,0.50188846579812
105,24,5,6,2,1,1.3764136090760724
105,24,5,6,2,1,1.2564875802510165
105,24,5,6,2,1,0.6921639090596552
105,24,5,6,2,1,1.241706298632497
105,24,5,6,2,1,0.8334127630012893
105,24,5,6,2,1,0.012591023219998542
105,24,5,6,2,1,1.2575577749300935
105,24,5,6,2,1,1.278345758323039
105,24,5,6,2,1,0.46479421430851775
105,24,5,6,2,1,1.1099179375760224
105,24,5,6,2,1,1.4130167962683522
105,24,5,6,2,1,1.308878330315384
105,24,5,6,2,1,0.9705726651850227
105,24,5,6,2,1,1.0859848705392101
105,24,5,6,2,1,0.4508957619398384
105,24,5,6,2,1,0.5182082115497588
105,24,5,6,2,1,0.6697663751903864
105,24,5,6,2,1,0.04886441513209343
105,24,5,6,2,1,0.28719867762289236
105,24,5,6,2,1,0.29876426736622774
105,24,5,6,2,1,0.9245734098273736
105,24,5,6,2,1,1.006920923432141
105,24,5,6,2,1,1.3512689612592075
105,24,5,6,2,1,1.367933214928117
105,24,5,6,2,1,1.197988137200845
105,24,5,6,2,1,0.5443731082269719
105,24,5,6,2,1,0.5507666509096082
105,24,5,6,2,1,0.7982775319069714
105,24,5,6,2,1,0.04184781925548681
105,24,5,6,2,1,0.4230579262035569
106,24,5,6,3,0,2.8084733069815605e-14
106,24,5,6,3,0,7.076603776744803e-14
106,24,5,6,3,0,7.947662134538627e-15
106,24,5,6,3,0,3.7979220021767146e-15
106,24,5,6,3,0,8.509181391927063e-15
106,24,5,6,3,0,2.264134458161876e-15
106,24,5,6,3,0,1.2667079121513077e-15
106,24,5,6,3,0,1.748606498533275e-15
106,24,5,6,3,0,1.0526647561013446e-15
106,24,5,6,3,0,3.66710313435979e-15
106,24,5,6,3,0,8.570115030177727e-15
106,24,5,6,3,0,2.7560994571945894e-15
106,24,5,6,3,0,1.1284063585498457e-15
106,24,5,6,3,0,4.248223787572651e-15
106,24,5,6,3,0,1.4520755472491292e-15
106,24,5,6,3,0,5.459609952075351e-15
106,24,5,6,3,0,2.6345164052809026e-15
106,24,5,6,3,0,1.3603434910371334e-14
106,24,5,6,3,0,1.6547792784057682e-14
106,24,5,6,3,0,6.843331018623197e-16
106,24,5,6,3,0,1.3957404397191816e-14
106,24,5,6,3,0,8.759759265657734e-16
106,24,5,6,3,0,5.534512278040723e-16
106,24,5,6,3,0,2.8339766325655865e-14
106,24,5,6,3,0,1.43928630428084e-14
106,24,5,6,3,0,1.146791256511824e-14
106,24,5,6,3,0,7.441257251937696e-16
106,24,5,6,3,0,2.0066136916289013e-15
106,24,5,6,3,0,1.0289566200503158e-15
106,24,5,6,3,0,6.115078109904797e-15
106,24,5,6,3,0,9.230392947993665e-16
106,24,5,6,3,0,2.8285531458205183e-15
106,24,5,6,3,0,6.998035525086938e-14
106,24,5,6,3,0,1.5797820262322978e-15
106,24,5,6,3,0,1.944362678544941e-15
106,24,5,6,3,0,6.512114008757091e-15
106,24,5,6,3,0,5.647421200072709e-15
106,24,5,6,3,0,4.005904599625022e-15
106,24,5,6,3,0,3.195329553763317e-15
106,24,5,6,3,0,2.769437987117983e-15
106,24,5,6,3,0,3.792137683809728e-15
106,24,5,6,3,0,6.569663137365074e-15
106,24,5,6,3,0,1.1072410021954903e-14
106,24,5,6,3,0,3.829221082694759e-15
106,24,5,6,3,0,1.3335788479308349e-15
106,24,5,6,3,0,2.7541554100607287e-15
106,24,5,6,3,0,1.8110418716358975e-15
106,24,5,6,3,0,2.935932687433413e-15
106,24,5,6,3,0,5.363575862728571e-15
106,24,5,6,3,0,1.9725767653715412e-15
106,24,5,6,3,0,4.173315328408e-15
106,24,5,6,3,0,9.773211703254342e-16
106,24,5,6,3,0,6.624763994310147e-16
106,24,5,6,3,0,5.5505458637990786e-15
106,24,5,6,3,0,1.0216209963177252e-16
106,24,5,6,3,0,4.469302926952707e-15
106,24,5,6,3,0,4.475475372519848e-15
106,24,5,6,3,0,5.699115097551931e-15
106,24,5,6,3,0,1.2907296476527835e-15
106,24,5,6,3,0,4.689173931361782e-15
106,24,5,6,3,0,2.828665840043154e-16
106,24,5,6,3,0,1.9133686332540942e-15
106,24,5,6,3,1,0.20382747558782432
106,24,5,6,3,1,0.15051306006587029
106,24,5,6,3,1,0.8214025523674422
106,24,5,6,3,1,0.6370757745454334
106,24,5,6,3,1,0.23699951091619603
106,24,5,6,3,1,1.2208398541947836
106,24,5,6,3,1,0.7187780531970259
106,24,5,6,3,1,1.3130794256108183
106,24,5,6,3,1,0.2730870044484968
106,24,5,6,3,1,0.6780937562836374
106,24,5,6,3,1,0.7048115167773358
106,24,5,6,3,1,0.3713052408320776
106,24,5,6,3,1,0.8226534994064941
106,24,5,6,3,1,0.3189261766291919
106,24,5,6,3,1,0.47780956779859307
106,24,5,6,3,1,0.29404151728411526
106,24,5,6,3,1,0.03673236936613998
106,24,5,6,3,1,1.4110126080153422
106,24,5,6,3,1,0.44663762077409475
106,24,5,6,3,1,0.1125847308626448
106,24,5,6,3,1,0.38353014081964004
106,24,5,6,3,1,0.7269138837290388
106,24,5,6,3,1,1.1714343163804213
106,24,5,6,3,1,0.06052256732045814
106,24,5,6,3,1,1.336951233078984
106,24,5,6,3,1,0.42477423474225023
106,24,5,6,3,1,0.8053238727466607
106,24,5,6,3,1,0.4688978687686344
106,24,5,6,3,1,0.9013107897650977
106,24,5,6,3,1,1.3967185989770834
106,24,5,6,3,1,0.5746282662378288
106,24,5,6,3,1,1.2215597693801117
106,24,5,6,3,1,0.9682223070514401
106,24,5,6,3,1,0.6270571358432822
106,24,5,6,3,1,0.4744019493918847
106,24,5,6,3,1,0.5432761959903818
106,24,5,6,3,1,0.6219770084887598
106,24,5,6,3,1,0.24698201530858405
106,24,5,6,3,1,0.30419268690761103
106,24,5,6,3,1,0.1873034575914205
106,24,5,6,3,1,1.4135216668664674
106,24,5,6,3,1,1.2731155186964922
106,24,5,6,3,1,1.4062904554731386
106,24,5,6,3,1,0.4680548963154025
106,24,5,6,3,1,0.6077262511892705
106,24,5,6,3,1,0.13148033376885734
106,24,5,6,3,1,0.223638071966791
106,24,5,6,3,1,1.1499702913103254
106,24,5,6,3,1,1.3906135231228371
106,24,5,6,3,1,0.7961463751880958
106,24,5,6,3,1,0.5010012880043287
106,24,5,6,3,1,1.3470543374204067
106,24,5,6,3,1,1.1165305398337768
106,24,5,6,3,1,0.44895743059341825
106,24,5,6,3,1,0.1293567584947574
106,24,5,6,3,1,0.2633382196725496
106,24,5,6,3,1,1.1898294184984402
106,24,5,6,3,1,0.21191167252372464
106,24,5,6,3,1,1.0156723143530741
106,24,5,6,3,1,0.2274626434417247
106,24,5,6,3,1,0.018847237270101583
106,24,5,6,3,1,1.194432865363189
106,24,5,6,3,1,1.3376043578128425
106,24,5,6,3,1,0.24643355959203173
106,24,5,6,3,1,0.35659491652143677
106,24,5,6,3,1,1.3487562735932452
106,24,5,6,3,1,1.2703264139057604
106,24,5,6,3,1,0.7175365944143317
106,24,5,6,3,1,0.8613285811891332
106,24,5,6,3,1,1.1340343145354974
106,24,5,6,3,1,1.1026543766847128
106,24,5,6,3,1,0.970230547324983
106,24,5,6,3,1,0.7215697855483143
106,24,5,6,3,1,0.41371459087578066
106,24,5,6,3,1,0.9348149593645765
106,24,5,6,3,1,0.2969633394686277
106,24,5,6,3,1,0.4662599575386273
106,24,5,6,3,1,0.37369377889986416
106,24,5,6,3,1,1.2158783413130883
106,24,5,6,3,1,1.4013130610937499
106,24,5,6,3,1,0.8589264401449853
106,24,5,6,3,1,0.8990149721595521
106,24,5,6,3,1,0.6094787614516192
106,24,5,6,3,1,0.12164930378271041
106,24,5,6,3,1,0.46645625950624714
106,24,5,6,3,1,0.07937770513542443
106,24,5,6,3,1,0.34620944577831475
106,24,5,6,3,1,1.2762574506220712
106,24,5,6,3,1,0.7200216593290739
106,24,5,6,3,1,0.23345323053709352
106,24,5,6,3,1,0.6705251330182301
106,24,5,6,3,1,1.409277140714299
106,24,5,6,3,1,0.38971204974345125
106,24,5,6,3,1,1.4130087679462568
106,24,5,6,3,1,0.7481768497506018
106,24,5,6,3,1,0.9726713539899954
106,24,5,6,3,1,0.5483483935713029
106,24,5,6,3,1,0.42905847351084353
106,24,5,6,3,1,1.3899353131271561
106,24,5,6,3,1,1.124005265533548
106,24,5,6,3,1,0.1598019739936161
106,24,5,6,3,1,0.12743330932339997
106,24,5,6,3,1,0.4300923205628381
106,24,5,6,3,1,1.2831475157615717
106,24,5,6,3,1,0.7352286259103241
106,24,5,6,3,1,0.2194898025930128
106,24,5,6,3,1,1.4022919712936324
106,24,5,6,3,1,0.22947380823361363
106,24,5,6,3,1,1.316568428168069
106,24,5,6,3,1,0.3349307825520163
106,24,5,6,3,1,1.2826485326061536
106,24,5,6,3,1,0.8550715628505193
106,24,5,6,3,1,1.3801381383141371
106,24,5,6,3,1,1.1051817904799832
106,24,5,6,3,1,1.3889883993652508
106,24,5,6,3,1,0.46511944524255
106,24,5,6,3,1,0.23251649909348507
106,24,5,6,3,1,0.0322934366400021
106,24,5,6,3,1,0.7208833681669354
106,24,5,6,3,1,1.115108022292826
106,24,5,6,3,1,0.2404401893220225
106,24,5,6,3,1,0.9182633904270509
106,24,5,6,3,1,1.138827062473519
106,24,5,6,3,1,0.8841741352287587
107,24,5,6,6,0,1.2093201122914439e-14
107,24,5,6,6,0,2.653301514021818e-14
107,24,5,6,6,0,1.7698177611631302e-14
107,24,5,6,6,0,3.581691340364695e-15
107,24,5,6,6,0,3.061589433340013e-15
107,24,5,6,6,0,5.014349879219031e-15
107,24,5,6,6,0,5.474606548823769e-15
107,24,5,6,6,0,3.5649241543438076e-14
107,24,5,6,6,0,3.143660879958386e-15
107,24,5,6,6,0,4.178357742067111e-15
107,24,5,6,6,0,3.4744569767074052e-15
107,24,5,6,6,0,1.0013952439097988e-14
107,24,5,6,6,0,1.1846371373097853e-15
107,24,5,6,6,0,4.677127226920025e-15
107,24,5,6,6,0,5.9003294034494666e-15
107,24,5,6,6,0,4.138993504401948e-15
107,24,5,6,6,0,3.163518433250477e-15
107,24,5,6,6,0,1.560604913274091e-14
107,24,5,6,6,0,8.869677810615219e-15
107,24,5,6,6,0,6.10692898500172e-15
107,24,5,6,6,0,2.5221690930445484e-14
107,24,5,6,6,0,8.841920429447093e-16
107,24,5,6,6,0,3.6951949350000385e-16
107,24,5,6,6,0,3.801845736320023e-14
107,24,5,6,6,0,7.728447365359569e-15
107,24,5,6,6,0,1.098120654310985e-14
107,24,5,6,6,0,7.1863666960029e-15
107,24,5,6,6,0,3.0242627739014262e-15
107,24,5,6,6,0,4.863479728908305e-15
107,24,5,6,6,0,7.342463297475454e-15
107,24,5,6,6,0,3.1197061427673717e-15
107,24,5,6,6,0,1.2426927731965368e-16
107,24,5,6,6,0,4.224299718596396e-15
107,24,5,6,6,0,1.9960609451801188e-15
107,24,5,6,6,0,4.5220144769974876e-15
107,24,5,6,6,0,1.7111292143568492e-15
107,24,5,6,6,0,3.165371618439764e-14
107,24,5,6,6,0,2.527644132189125e-14
107,24,5,6,6,0,1.0846902962476053e-14
107,24,5,6,6,0,5.258060446941382e-15
107,24,5,6,6,0,8.123148178444793e-15
107,24,5,6,6,0,1.4923872750019223e-15
107,24,5,6,6,0,2.751098425953083e-15
107,24,5,6,6,0,5.937346503058332e-15
107,24,5,6,6,0,2.4041771603008554e-15
107,24,5,6,6,0,4.79758115834145e-15
107,24,5,6,6,0,2.2121228440645143e-15
107,24,5,6,6,0,7.004573591973321e-15
107,24,5,6,6,0,9.902920285948613e-15
107,24,5,6,6,0,1.2525095333742283e-14
107,24,5,6,6,0,3.4691797965843e-15
107,24,5,6,6,0,3.714840690716586e-15
107,24,5,6,6,0,5.859828443440808e-16
107,24,5,6,6,0,5.543445461513563e-15
107,24,5,6,6,0,5.375049140158807e-15
107,24,5,6,6,0,9.57042280746024e-15
107,24,5,6,6,0,4.155662978923818e-15
107,24,5,6,6,0,7.561220562158886e-15
107,24,5,6,6,0,1.5824216364438003e-15
107,24,5,6,6,0,6.1935727818895645e-15
107,24,5,6,6,0,3.9743094158103893e-16
107,24,5,6,6,0,3.2459408961317033e-15
107,24,5,6,6,1,1.2296082298980533
107,24,5,6,6,1,0.6599376372460783
107,24,5,6,6,1,0.8154299958881908
107,24,5,6,6,1,0.4319077872689292
107,24,5,6,6,1,1.413616090835249
107,24,5,6,6,1,1.090097589914139
107,24,5,6,6,1,1.4057813147361082
107,24,5,6,6,1,1.4021826617350381
107,24,5,6,6,1,1.1508578522950181
107,24,5,6,6,1,0.3656975345554171
107,24,5,6,6,1,0.6546425052563435
107,24,5,6,6,1,0.528939004658885
107,24,5,6,6,1,0.3715159503051409
107,24,5,6,6,1,0.36904302306293313
107,24,5,6,6,1,1.1439474175557665
107,24,5,6,6,1,1.347585171869937
107,24,5,6,6,1,0.8865322897896623
107,24,5,6,6,1,1.341689853160612
107,24,5,6,6,1,0.4452109394304495
107,24,5,6,6,1,0.34753855038156933
107,24,5,6,6,1,0.8001488572634022
107,24,5,6,6,1,0.23900724043696767
107,24,5,6,6,1,0.32738238964411726
107,24,5,6,6,1,0.49444009129568917
107,24,5,6,6,1,0.837866827477467
107,24,5,6,6,1,1.1223615198551418
107,24,5,6,6,1,0.7964688218569449
107,24,5,6,6,1,1.0594410090045694
107,24,5,6,6,1,0.6508951388203187
107,24,5,6,6,1,1.3344711541692398
107,24,5,6,6,1,0.43164150835258724
107,24,5,6,6,1,0.9807164262109451
107,24,5,6,6,1,1.3913365811075313
107,24,5,6,6,1,0.6811740439925165
107,24,5,6,6,1,0.5793549223998689
107,24,5,6,6,1,0.2981476598585543
107,24,5,6,6,1,0.6723953574760098
107,24,5,6,6,1,0.6648621079265796
107,24,5,6,6,1,1.2751690974725343
107,24,5,6,6,1,0.8737397835341489
107,24,5,6,6,1,1.2151587347849553
107,24,5,6,6,1,1.1294316192450293
107,24,5,6,6,1,0.2883368576883567
107,24,5,6,6,1,1.377535932477185
107,24,5,6,6,1,0.9292844780349893
107,24,5,6,6,1,0.15726360902090475
107,24,5,6,6,1,0.33927756131087056
107,24,5,6,6,1,1.0514014283247417
107,24,5,6,6,1,0.49501527556523617
107,24,5,6,6,1,0.5224538892278667
107,24,5,6,6,1,1.4141721860855252
107,24,5,6,6,1,1.2074007037111807
107,24,5,6,6,1,1.3971125064630345
107,24,5,6,6,1,0.8442946704759039
107,24,5,6,6,1,1.0615516208333875
107,24,5,6,6,1,1.3475797745402553
107,24,5,6,6,1,0.7461928039005779
107,24,5,6,6,1,1.1724317104260251
107,24,5,6,6,1,0.6319150200091079
107,24,5,6,6,1,0.3973993335829597
107,24,5,6,6,1,0.20871796980859822
107,24,5,6,6,1,1.1095866725421941
107,24,5,6,6,1,1.2783526347216272
107,24,5,6,6,1,1.2400160193472878
107,24,5,6,6,1,1.1594068526082673
107,24,5,6,6,1,1.3761331660990752
107,24,5,6,6,1,1.3653839243212662
107,24,5,6,6,1,1.4094560288110576
107,24,5,6,6,1,0.588394057891842
107,24,5,6,6,1,0.5113118368323907
107,24,5,6,6,1,1.1759026042250673
107,24,5,6,6,1,1.4039527333996809
107,24,5,6,6,1,0.7950888989183323
107,24,5,6,6,1,0.7902848597551968
107,24,5,6,6,1,0.23375358528475548
107,24,5,6,6,1,0.4371603840872167
107,24,5,6,6,1,1.143685930483768
107,24,5,6,6,1,1.369337509166393
107,24,5,6,6,1,1.3152074899204953
107,24,5,6,6,1,1.04744802510438
107,24,5,6,6,1,1.2525503457383456
107,24,5,6,6,1,0.4165608633294457
107,24,5,6,6,1,0.6008025081298214
107,24,5,6,6,1,0.1699801030598689
107,24,5,6,6,1,0.5545811011436449
107,24,5,6,6,1,0.5396714599637107
107,24,5,6,6,1,0.660017083985797
107,24,5,6,6,1,0.6710868051203104
107,24,5,6,6,1,1.0433540880476426
107,24,5,6,6,1,0.8170275292080245
107,24,5,6,6,1,0.4781479562435089
107,24,5,6,6,1,0.6093279050539245
107,24,5,6,6,1,0.27930424470182785
107,24,5,6,6,1,1.3870157396020353
107,24,5,6,6,1,1.238494923720308
107,24,5,6,6,1,1.3985126127867873
107,24,5,6,6,1,1.27092343480625
107,24,5,6,6,1,1.3892723499018
107,24,5,6,6,1,1.4090517367275404
107,24,5,6,6,1,0.6466243007025321
107,24,5,6,6,1,1.0031987191441154
107,24,5,6,6,1,0.9272313689745226
107,24,5,6,6,1,1.3648112543263315
107,24,5,6,6,1,1.402838299482339
107,24,5,6,6,1,1.407495275259994
107,24,5,6,6,1,0.8035274998117768
107,24,5,6,6,1,0.585588107670363
107,24,5,6,6,1,0.32218121676946965
107,24,5,6,6,1,0.9431929369085654
107,24,5,6,6,1,0.7816341639691886
107,24,5,6,6,1,0.48453883517662755
107,24,5,6,6,1,1.0243660589945
107,24,5,6,6,1,1.413234861535033
107,24,5,6,6,1,1.4112709833231323
107,24,5,6,6,1,0.6834819008076362
107,24,5,6,6,1,0.8440457157333191
107,24,5,6,6,1,0.8796432344878617
107,24,5,6,6,1,0.4948935224241582
107,24,5,6,6,1,0.9438285928135686
107,24,5,6,6,1,1.0060865650926236
107,24,5,6,6,1,1.23936472071925
107,24,5,6,6,1,0.8674411374516336
107,24,5,6,6,1,0.27411460845784014
107,24,5,6,6,1,0.33907692249212
108,30,0,4,2,0,5.588494525327854e-16
108,30,0,4,2,0,3.716012276602361e-16
108,30,0,4,2,0,7.529805881167808e-16
108,30,0,4,2,0,3.338898992808025e-15
108,30,0,4,2,0,1.515513340929857e-15
108,30,0,4,2,0,7.439683669206853e-16
108,30,0,4,2,0,2.311750624124301e-16
108,30,0,4,2,0,1.095751559972735e-15
108,30,0,4,2,0,1.228141279028961e-15
108,30,0,4,2,0,4.598845516782913e-15
108,30,0,4,2,0,1.0767304920548379e-14
108,30,0,4,2,0,1.4271538996599715e-14
108,30,0,4,2,0,2.302435047580979e-16
108,30,0,4,2,0,3.8920795346025025e-15
108,30,0,4,2,0,5.921705854162853e-14
108,30,0,4,2,0,1.9526995020209406e-16
108,30,0,4,2,0,1.93200635097672e-14
108,30,0,4,2,0,3.326137642990501e-16
108,30,0,4,2,0,1.1389014562912268e-15
108,30,0,4,2,0,5.278776483319958e-15
108,30,0,4,2,0,1.1380539791933695e-14
108,30,0,4,2,0,3.4880069787142494e-14
108,30,0,4,2,0,7.654149826411587e-15
108,30,0,4,2,0,9.219619848364507e-16
108,30,0,4,2,0,1.7175944875887612e-16
108,30,0,4,2,0,2.4954650531657434e-15
108,30,0,4,2,0,7.610616576952767e-16
108,30,0,4,2,0,8.310659540558912e-16
108,30,0,4,2,0,1.6741350834614074e-15
108,30,0,4,2,0,4.211301721866308e-15
108,30,0,4,2,0,2.6273285005208145e-16
108,30,0,4,2,0,1.143445477854512e-15
108,30,0,4,2,0,7.461326864913967e-16
108,30,0,4,2,0,4.977723112585922e-16
108,30,0,4,2,0,3.986497364221863e-15
108,30,0,4,2,0,9.749765640037248e-16
108,30,0,4,2,0,6.178540529479722e-16
108,30,0,4,2,0,2.766090148737471e-16
108,30,0,4,2,0,4.834941901737598e-15
108,30,0,4,2,0,8.682288139874936e-17
108,30,0,4,2,0,3.9567723213030153e-16
108,30,0,4,2,0,2.410437723188495e-15
108,30,0,4,2,0,7.337174901438861e-16
108,30,0,4,2,0,1.887814979605887e-15
108,30,0,4,2,0,0.0
108,30,0,4,2,0,2.5891412913986945e-16
108,30,0,4,2,0,1.2358840453038323e-15
108,30,0,4,2,0,5.7285325257225575e-16
108,30,0,4,2,0,5.273919264617009e-17
108,30,0,4,2,0,3.927773884480158e-15
108,30,0,4,2,0,5.19207580880242e-15
108,30,0,4,2,0,1.0150948161959688e-15
108,30,0,4,2,0,2.90540078458803e-16
108,30,0,4,2,0,0.0
108,30,0,4,2,0,4.591210583311959e-15
108,30,0,4,2,0,8.652637583999772e-15
108,30,0,4,2,0,1.3571104422644925e-15
108,30,0,4,2,0,2.425585530411493e-15
108,30,0,4,2,0,1.265271903775122e-15
108,30,0,4,2,0,3.5711184306724746e-15
108,30,0,4,2,0,1.78253491468308e-15
108,30,0,4,2,0,6.196038129284155e-15
108,30,0,4,2,0,1.833239830404023e-15
108,30,0,4,2,0,1.5694221182963307e-14
108,30,0,4,2,0,1.1290466456449496e-14
108,30,0,4,2,0,1.166674516631958e-15
108,30,0,4,2,0,4.0800610451150973e-16
108,30,0,4,2,0,5.892557583083732e-16
108,30,0,4,2,0,3.1691340048964627e-15
108,30,0,4,2,0,8.131483220979248e-15
108,30,0,4,2,0,2.5462282903313838e-15
108,30,0,4,2,0,1.3431490325564163e-15
108,30,0,4,2,0,1.2054932359571936e-15
108,30,0,4,2,0,2.5501029580587382e-14
108,30,0,4,2,0,2.1922986253456027e-15
108,30,0,4,2,0,2.9459591308345074e-16
108,30,0,4,2,0,9.578229013863378e-17
108,30,0,4,2,0,1.5354663238437918e-15
108,30,0,4,2,0,2.7907332841408402e-15
108,30,0,4,2,1,0.09747515524211223
108,30,0,4,2,1,0.5048782317464857
108,30,0,4,2,1,1.161513550163307
108,30,0,4,2,1,0.3444744975365351
108,30,0,4,2,1,0.8116885244648582
108,30,0,4,2,1,0.02170803359253268
108,30,0,4,2,1,0.3842698765677106
108,30,0,4,2,1,0.325287877202051
108,30,0,4,2,1,0.019792753714224134
108,30,0,4,2,1,0.5722865550295387
108,30,0,4,2,1,0.4144613885905733
108,30,0,4,2,1,0.8420495614757637
108,30,0,4,2,1,0.7801110394973977
108,30,0,4,2,1,1.003810123393293
108,30,0,4,2,1,1.3683862671978133
108,30,0,4,2,1,1.2880417543054716
108,30,0,4,2,1,0.346563803464049
108,30,0,4,2,1,0.0043505671215438345
108,30,0,4,2,1,0.10925454569087592
108,30,0,4,2,1,0.2719312970482923
108,30,0,4,2,1,0.08282530680563288
108,30,0,4,2,1,0.1389165658374777
108,30,0,4,2,1,0.2537488702263303
108,30,0,4,2,1,0.3083468781740223
108,30,0,4,2,1,0.013374918498364436
108,30,0,4,2,1,1.3376309013613483
108,30,0,4,2,1,0.08100126133460717
108,30,0,4,2,1,0.042971569442784505
108,30,0,4,2,1,0.15724191211006952
108,30,0,4,2,1,0.12000154774765427
108,30,0,4,2,1,0.11529726691467966
108,30,0,4,2,1,0.08458925419880264
108,30,0,4,2,1,0.3353285737013714
108,30,0,4,2,1,0.06209538981830733
108,30,0,4,2,1,0.16460801401577127
108,30,0,4,2,1,0.18124708057644012
108,30,0,4,2,1,0.02671063978608979
108,30,0,4,2,1,0.6472685670711156
108,30,0,4,2,1,0.012904418638509624
108,30,0,4,2,1,0.30587709653756373
108,30,0,4,2,1,0.06441712450168588
108,30,0,4,2,1,0.15625072191714023
108,30,0,4,2,1,0.31468371949212476
108,30,0,4,2,1,1.0267195743742472
108,30,0,4,2,1,0.04558909185742148
108,30,0,4,2,1,0.2263216303842859
108,30,0,4,2,1,0.4790494282816723
108,30,0,4,2,1,1.220454381937228
108,30,0,4,2,1,1.2456904062637248
108,30,0,4,2,1,0.7876026575979279
108,30,0,4,2,1,0.5268969218052625
108,30,0,4,2,1,0.03204411960932935
108,30,0,4,2,1,0.349567115757326
108,30,0,4,2,1,0.20809280193697466
108,30,0,4,2,1,0.22210486384777667
108,30,0,4,2,1,0.29090571832478335
108,30,0,4,2,1,0.20610941617352846
108,30,0,4,2,1,0.26942013394359904
108,30,0,4,2,1,1.4135854582374225
108,30,0,4,2,1,0.7647363203425119
108,30,0,4,2,1,0.17311184259112233
108,30,0,4,2,1,1.3724391685348707
108,30,0,4,2,1,1.173360627182204
108,30,0,4,2,1,0.20019701963299014
108,30,0,4,2,1,0.11528900800706038
108,30,0,4,2,1,0.3635984295638937
108,30,0,4,2,1,0.23961786740699698
108,30,0,4,2,1,0.06989680493811605
108,30,0,4,2,1,0.20996322774236686
108,30,0,4,2,1,0.0773222759441713
108,30,0,4,2,1,0.3214210598546551
108,30,0,4,2,1,0.2686294842285779
108,30,0,4,2,1,0.8636999768900302
108,30,0,4,2,1,1.407192285724414
108,30,0,4,2,1,0.3921250521505546
108,30,0,4,2,1,0.06162172874777105
108,30,0,4,2,1,0.046222494587035166
108,30,0,4,2,1,0.028751716084981387
108,30,0,4,2,1,1.0755670840742406
108,30,0,4,2,1,0.375634433091505
108,30,0,4,2,1,0.6987186990529619
108,30,0,4,2,1,0.02414380567963911
108,30,0,4,2,1,0.5501266776980931
108,30,0,4,2,1,0.8793798652528727
108,30,0,4,2,1,0.9513984572788464
108,30,0,4,2,1,0.16084843277789865
108,30,0,4,2,1,0.2694868699988229
108,30,0,4,2,1,0.6200170470322452
108,30,0,4,2,1,1.3849691833408457
108,30,0,4,2,1,1.1277258207855287
108,30,0,4,2,1,0.8988373767373338
108,30,0,4,2,1,1.2139008881967948
108,30,0,4,2,1,0.2468393393179524
108,30,0,4,2,1,1.0449587181813091
108,30,0,4,2,1,0.2885270019181178
108,30,0,4,2,1,0.38122197018027654
108,30,0,4,2,1,0.6498743973304704
108,30,0,4,2,1,0.7926034141545658
108,30,0,4,2,1,0.7887348017970042
108,30,0,4,2,1,0.30889936382885885
108,30,0,4,2,1,0.1424139652711638
108,30,0,4,2,1,0.896196855424613
108,30,0,4,2,1,0.5375990920832368
108,30,0,4,2,1,0.4326729388877953
108,30,0,4,2,1,0.7202142242815511
108,30,0,4,2,1,0.28237109217380446
108,30,0,4,2,1,0.5660098991471264
108,30,0,4,2,1,0.33096086558453564
108,30,0,4,2,1,0.6798117279959827
108,30,0,4,2,1,0.7493716608510803
108,30,0,4,2,1,0.5406376201558699
108,30,0,4,2,1,1.3068950470165461
108,30,0,4,2,1,0.0980848890791835
108,30,0,4,2,1,0.7301375582090761
108,30,0,4,2,1,0.11959404907256324
108,30,0,4,2,1,0.7418169985889105
108,30,0,4,2,1,0.8517576643432058
108,30,0,4,2,1,0.6617528242305061
108,30,0,4,2,1,0.4052705545817882
108,30,0,4,2,1,1.120974919205353
108,30,0,4,2,1,0.38416701900702077
108,30,0,4,2,1,0.18621132418787645
108,30,0,4,2,1,0.7413362743177538
108,30,0,4,2,1,0.45711387546638144
108,30,0,4,2,1,0.30619544488695744
108,30,0,4,2,1,0.5725332574182167
108,30,0,4,2,1,0.135667459738844
108,30,0,4,2,1,0.1195841813669792
108,30,0,4,2,1,0.9171787407645224
108,30,0,4,2,1,1.4063662460180457
108,30,0,4,2,1,0.12757934516922023
108,30,0,4,2,1,0.14101807593722201
108,30,0,4,2,1,0.7083386121447259
108,30,0,4,2,1,0.45107126340454645
108,30,0,4,2,1,1.12501880622478
108,30,0,4,2,1,0.8406480748482056
108,30,0,4,2,1,0.38889953492348034
108,30,0,4,2,1,1.0077445787802428
108,30,0,4,2,1,0.3098246651404072
108,30,0,4,2,1,1.2365415840403855
108,30,0,4,2,1,0.843755017307529
108,30,0,4,2,1,1.2970606623023884
108,30,0,4,2,1,0.3824416097948685
108,30,0,4,2,1,0.012113162595104929
108,30,0,4,2,1,0.30269051149422016
108,30,0,4,2,1,0.9448185237602984
108,30,0,4,2,1,0.10750768913740957
108,30,0,4,2,1,0.10936636607716552
108,30,0,4,2,1,0.6663677119247401
108,30,0,4,2,1,0.5734322677852172
108,30,0,4,2,1,0.05485400086512766
108,30,0,4,2,1,0.08350610043883919
108,30,0,4,2,1,0.8504668750295178
108,30,0,4,2,1,0.5183318685802534
108,30,0,4,2,1,0.15823901321561018
108,30,0,4,2,1,0.8157858371003376
108,30,0,4,2,1,0.062753474378047
108,30,0,4,2,1,1.4087133200438349
109,30,0,4,3,0,2.768267103126761e-15
109,30,0,4,3,0,2.970513352574434e-15
109,30,0,4,3,0,6.527000230105027e-16
109,30,0,4,3,0,4.3360553573438325e-15
109,30,0,4,3,0,6.693553383237321e-16
109,30,0,4,3,0,2.1472884332096653e-15
109,30,0,4,3,0,1.3046367104036807e-15
109,30,0,4,3,0,1.5243710026302997e-15
109,30,0,4,3,0,1.1138423666093346e-15
109,30,0,4,3,0,3.222124714365737e-14
109,30,0,4,3,0,1.0079080698130645e-13
109,30,0,4,3,0,1.63354514927578e-15
109,30,0,4,3,0,4.127527560573969e-15
109,30,0,4,3,0,3.4488100350372143e-14
109,30,0,4,3,0,4.786254774808202e-14
109,30,0,4,3,0,9.474519766397705e-15
109,30,0,4,3,0,1.8666426970673137e-14
109,30,0,4,3,0,2.2025779122841917e-14
109,30,0,4,3,0,5.059415508022876e-14
109,30,0,4,3,0,2.3106946779818603e-14
109,30,0,4,3,0,1.9744384036473103e-14
109,30,0,4,3,0,2.1590376870074105e-14
109,30,0,4,3,0,3.41409128623813e-14
109,30,0,4,3,0,1.2982797764158431e-15
109,30,0,4,3,0,5.413900131940246e-16
109,30,0,4,3,0,1.4883726057159988e-15
109,30,0,4,3,0,4.1008233783509576e-16
109,30,0,4,3,0,6.84585835304508e-16
109,30,0,4,3,0,1.5950008943003716e-15
109,30,0,4,3,0,3.7061738144324865e-15
109,30,0,4,3,0,6.473992678686681e-16
109,30,0,4,3,0,6.450217754349813e-16
109,30,0,4,3,0,7.670057309713248e-16
109,30,0,4,3,0,2.5678935437453954e-15
109,30,0,4,3,0,2.269543671180022e-16
109,30,0,4,3,0,6.824548515067783e-16
109,30,0,4,3,0,1.2189692893462419e-15
109,30,0,4,3,0,1.1037235097790277e-15
109,30,0,4,3,0,5.009107826288609e-15
109,30,0,4,3,0,6.422484285297764e-16
109,30,0,4,3,0,2.982835760387716e-15
109,30,0,4,3,0,3.6827649637448756e-15
109,30,0,4,3,0,1.7720262364989491e-15
109,30,0,4,3,0,4.949998803876023e-15
109,30,0,4,3,0,5.638179714425359e-16
109,30,0,4,3,0,2.7926170481199804e-16
109,30,0,4,3,0,5.076020468778491e-15
109,30,0,4,3,0,9.332139878319623e-15
109,30,0,4,3,0,1.219489516548582e-15
109,30,0,4,3,0,1.023713629925823e-15
109,30,0,4,3,0,8.498733775582467e-16
109,30,0,4,3,0,1.9691084154797517e-15
109,30,0,4,3,0,2.7862494031025907e-15
109,30,0,4,3,0,4.1679664554686924e-16
109,30,0,4,3,0,4.945726968487869e-15
109,30,0,4,3,0,2.7343477243379733e-16
109,30,0,4,3,0,5.191788649436122e-16
109,30,0,4,3,0,4.071461530423249e-15
109,30,0,4,3,0,2.1626339655725912e-16
109,30,0,4,3,0,2.4860789879054163e-14
109,30,0,4,3,0,2.955157658420508e-14
109,30,0,4,3,0,7.163459401256804e-15
109,30,0,4,3,0,1.5314033122810895e-15
109,30,0,4,3,0,1.4844540627935227e-14
109,30,0,4,3,0,8.097144673537856e-15
109,30,0,4,3,0,6.126187867208514e-16
109,30,0,4,3,0,1.2424786396872258e-15
109,30,0,4,3,0,1.984165162337056e-15
109,30,0,4,3,0,9.83517284410482e-15
109,30,0,4,3,0,9.710749043216705e-15
109,30,0,4,3,0,1.4509153766395075e-14
109,30,0,4,3,0,8.978972402525444e-15
109,30,0,4,3,0,8.21017001236121e-15
109,30,0,4,3,0,2.1653771389995286e-15
109,30,0,4,3,0,1.058061174607505e-15
109,30,0,4,3,0,1.2808174446509533e-15
109,30,0,4,3,0,8.962272934285755e-16
109,30,0,4,3,0,1.871689260673816e-14
109,30,0,4,3,0,1.7433215368980023e-15
109,30,0,4,3,1,0.8331143687638436
109,30,0,4,3,1,0.16084530272822745
109,30,0,4,3,1,1.2310128380292789
109,30,0,4,3,1,1.2045437230879998
109,30,0,4,3,1,1.2803568391748599
109,30,0,4,3,1,0.27423987749241235
109,30,0,4,3,1,0.6251346602945719
109,30,0,4,3,1,0.2356215454330693
109,30,0,4,3,1,0.3624319374389959
109,30,0,4,3,1,0.5584808842577743
109,30,0,4,3,1,0.08613823766646565
109,30,0,4,3,1,1.013672177663958
109,30,0,4,3,1,1.2914260369165824
109,30,0,4,3,1,1.30311046060697
109,30,0,4,3,1,1.2133264384306939
109,30,0,4,3,1,1.380724659040659
109,30,0,4,3,1,1.4107239926836943
109,30,0,4,3,1,1.395074993909228
109,30,0,4,3,1,0.3659595559560132
109,30,0,4,3,1,0.33067675365320204
109,30,0,4,3,1,1.3362611437939684
109,30,0,4,3,1,1.2987771302144897
109,30,0,4,3,1,0.6724296313503481
109,30,0,4,3,1,1.376345576002141
109,30,0,4,3,1,1.3426734711952415
109,30,0,4,3,1,0.22194004570661968
109,30,0,4,3,1,0.21158187565870853
109,30,0,4,3,1,0.6688040120976363
109,30,0,4,3,1,0.7009094512520047
109,30,0,4,3,1,1.2762971475717344
109,30,0,4,3,1,0.5227694962511563
109,30,0,4,3,1,0.970435647016453
109,30,0,4,3,1,1.157653500142388
109,30,0,4,3,1,0.8377325634011843
109,30,0,4,3,1,1.2908748091187738
109,30,0,4,3,1,0.05297859881778766
109,30,0,4,3,1,0.8487205453062786
109,30,0,4,3,1,0.6121749844308711
109,30,0,4,3,1,1.397352419920069
109,30,0,4,3,1,0.27706265101077654
109,30,0,4,3,1,1.1640223630592943
109,30,0,4,3,1,1.2806232600412653
109,30,0,4,3,1,1.4013773739277482
109,30,0,4,3,1,1.0846993078074914
109,30,0,4,3,1,0.0939142382077378
109,30,0,4,3,1,0.20249382448950226
109,30,0,4,3,1,1.3431869274561226
109,30,0,4,3,1,0.7777455518531757
109,30,0,4,3,1,1.4141752289234721
109,30,0,4,3,1,1.376798001682237
109,30,0,4,3,1,0.43276393068804375
109,30,0,4,3,1,0.42673338864513216
109,30,0,4,3,1,0.991642794077884
109,30,0,4,3,1,0.6874854375832984
109,30,0,4,3,1,1.3205317337226228
109,30,0,4,3,1,0.6313489823334242
109,30,0,4,3,1,0.555681883847755
109,30,0,4,3,1,1.0587904298585904
109,30,0,4,3,1,0.7772083430655482
109,30,0,4,3,1,1.3379698365529102
109,30,0,4,3,1,1.0768432899765963
109,30,0,4,3,1,1.2728013098544495
109,30,0,4,3,1,0.42550821037265474
109,30,0,4,3,1,1.4133657251159182
109,30,0,4,3,1,1.3905480979816969
109,30,0,4,3,1,0.335139950259802
109,30,0,4,3,1,1.0108478811531694
109,30,0,4,3,1,1.2595735296094488
109,30,0,4,3,1,1.2401373238046534
109,30,0,4,3,1,1.3974786285136327
109,30,0,4,3,1,1.352884496892996
109,30,0,4,3,1,1.4137529550437467
109,30,0,4,3,1,0.5309482789988179
109,30,0,4,3,1,0.9323107236631636
109,30,0,4,3,1,0.8104319428339833
109,30,0,4,3,1,0.2558163711631182
109,30,0,4,3,1,0.22976996038406844
109,30,0,4,3,1,0.8323923456177322
109,30,0,4,3,1,1.1641872624009453
109,30,0,4,3,1,0.9431914606927307
109,30,0,4,3,1,1.4116688129672645
109,30,0,4,3,1,0.2924442472770756
109,30,0,4,3,1,0.6254681243735087
109,30,0,4,3,1,0.737805619218331
109,30,0,4,3,1,0.6079427188524034
109,30,0,4,3,1,0.536895622375952
109,30,0,4,3,1,0.2693959407388911
109,30,0,4,3,1,0.10723768234415065
109,30,0,4,3,1,0.9949795907671177
109,30,0,4,3,1,1.1623748041417723
109,30,0,4,3,1,1.3503418538712888
109,30,0,4,3,1,1.381256584732211
109,30,0,4,3,1,0.4818663238865474
109,30,0,4,3,1,1.3039052291084816
109,30,0,4,3,1,1.3517482007163597
109,30,0,4,3,1,1.3499760213295444
109,30,0,4,3,1,1.3742144184190288
109,30,0,4,3,1,1.368915210004718
109,30,0,4,3,1,0.5747828836355773
109,30,0,4,3,1,1.3714927519740614
109,30,0,4,3,1,1.383510529335604
109,30,0,4,3,1,0.7136991886811882
109,30,0,4,3,1,1.1882611573645525
109,30,0,4,3,1,0.6329098633203593
109,30,0,4,3,1,0.5740091567830397
109,30,0,4,3,1,0.36253435780733195
109,30,0,4,3,1,1.3710282714602093
109,30,0,4,3,1,1.394695293615134
109,30,0,4,3,1,1.3378717778818472
109,30,0,4,3,1,0.7613874064773306
109,30,0,4,3,1,1.3666318541591989
109,30,0,4,3,1,1.362224013261685
109,30,0,4,3,1,1.2699600670796383
109,30,0,4,3,1,1.379054754486463
109,30,0,4,3,1,0.08979171904792739
109,30,0,4,3,1,1.2311717360323997
109,30,0,4,3,1,1.0448673906412036
109,30,0,4,3,1,1.2775320126306866
109,30,0,4,3,1,0.6943303475949802
109,30,0,4,3,1,1.237314311031267
109,30,0,4,3,1,0.9994919342577283
109,30,0,4,3,1,1.2702839780028907
109,30,0,4,3,1,1.004742622695354
109,30,0,4,3,1,1.1079353750052945
109,30,0,4,3,1,0.10540348201841174
109,30,0,4,3,1,1.3752717237386165
109,30,0,4,3,1,0.37388674729307947
109,30,0,4,3,1,0.9153338388033189
109,30,0,4,3,1,1.0550067143506363
109,30,0,4,3,1,1.2703574061610328
109,30,0,4,3,1,0.9870202379092632
109,30,0,4,3,1,0.0478761328227535
109,30,0,4,3,1,1.3313117600271915
109,30,0,4,3,1,1.3886130812627588
109,30,0,4,3,1,0.7674451064493583
109,30,0,4,3,1,0.8965319210346667
109,30,0,4,3,1,0.9000001331863328
109,30,0,4,3,1,1.0816651474428967
109,30,0,4,3,1,1.3571554807809503
109,30,0,4,3,1,0.9899921712226175
109,30,0,4,3,1,1.1016251839540967
109,30,0,4,3,1,1.4061260803342586
109,30,0,4,3,1,1.376233492843657
109,30,0,4,3,1,1.3524879762317468
109,30,0,4,3,1,0.8610227045661185
109,30,0,4,3,1,1.1482338867040687
109,30,0,4,3,1,1.0759189272092617
109,30,0,4,3,1,1.0468103349580322
109,30,0,4,3,1,1.414041394209877
109,30,0,4,3,1,1.2553305102409515
109,30,0,4,3,1,0.677889191111764
109,30,0,4,3,1,1.3396902731869351
109,30,0,4,3,1,0.8180077990881501
109,30,0,4,3,1,1.1226180207193004
109,30,0,4,3,1,0.1569983371939297
109,30,0,4,3,1,0.3200567964534491
109,30,0,4,3,1,1.1761823438775563
109,30,0,4,3,1,1.1111214738770883
110,30,0,4,4,0,6.615258014187758e-16
110,30,0,4,4,0,1.2237901288870846e-15
110,30,0,4,4,0,3.3598222346548152e-15
110,30,0,4,4,0,3.0006090621291007e-15
110,30,0,4,4,0,3.1410645160080313e-16
110,30,0,4,4,0,2.778743931027962e-16
110,30,0,4,4,0,1.6097551158175489e-15
110,30,0,4,4,0,3.935185721045579e-16
110,30,0,4,4,0,1.2071800377066869e-15
110,30,0,4,4,0,1.2559673508793812e-14
110,30,0,4,4,0,1.5134514038761797e-14
110,30,0,4,4,0,3.654609880515107e-15
110,30,0,4,4,0,5.46030678739581e-15
110,30,0,4,4,0,5.3921930767635806e-15
110,30,0,4,4,0,2.720037299784073e-14
110,30,0,4,4,0,3.771586889141433e-15
110,30,0,4,4,0,3.1366842306352e-14
110,30,0,4,4,0,1.699139463150481e-14
110,30,0,4,4,0,9.950787813700603e-15
110,30,0,4,4,0,9.280885190951004e-15
110,30,0,4,4,0,6.83388313302321e-14
110,30,0,4,4,0,1.0760635535468504e-13
110,30,0,4,4,0,4.953167364255766e-14
110,30,0,4,4,0,8.8276722565217e-15
110,30,0,4,4,0,8.187024112747759e-16
110,30,0,4,4,0,6.204865085194147e-16
110,30,0,4,4,0,6.01267691844967e-16
110,30,0,4,4,0,3.2714904489169347e-16
110,30,0,4,4,0,2.4067996466675416e-15
110,30,0,4,4,0,4.27809823123428e-15
110,30,0,4,4,0,1.352061745320859e-15
110,30,0,4,4,0,1.0961449719184515e-15
110,30,0,4,4,0,7.293951727610944e-16
110,30,0,4,4,0,4.6833590383195376e-15
110,30,0,4,4,0,2.006725826191502e-15
110,30,0,4,4,0,5.967719117092691e-16
110,30,0,4,4,0,1.48880066495168e-15
110,30,0,4,4,0,3.497549342597459e-15
110,30,0,4,4,0,5.485961384703045e-15
110,30,0,4,4,0,6.222385566553867e-16
110,30,0,4,4,0,2.315474042005191e-15
110,30,0,4,4,0,4.166532910164643e-15
110,30,0,4,4,0,2.5200033891787817e-15
110,30,0,4,4,0,2.483020974952286e-16
110,30,0,4,4,0,4.246474779447884e-16
110,30,0,4,4,0,3.028871570347369e-16
110,30,0,4,4,0,4.296478715231033e-16
110,30,0,4,4,0,3.9932244801015e-15
110,30,0,4,4,0,1.1487181847165692e-14
110,30,0,4,4,0,2.854726146483559e-15
110,30,0,4,4,0,6.626508826802248e-16
110,30,0,4,4,0,1.72618335264427e-15
110,30,0,4,4,0,6.973405477248367e-15
110,30,0,4,4,0,1.5605742186208361e-15
110,30,0,4,4,0,8.479659972909692e-15
110,30,0,4,4,0,1.7777460906663177e-15
110,30,0,4,4,0,7.969669187531707e-16
110,30,0,4,4,0,1.9268238555156008e-15
110,30,0,4,4,0,8.427703832366176e-16
110,30,0,4,4,0,5.757153074413567e-16
110,30,0,4,4,0,1.8564919531364964e-14
110,30,0,4,4,0,1.040147571268512e-15
110,30,0,4,4,0,3.3552418341074584e-15
110,30,0,4,4,0,8.225939432535719e-14
110,30,0,4,4,0,1.4878154082836513e-14
110,30,0,4,4,0,3.829547913025814e-15
110,30,0,4,4,0,1.1680315248616276e-15
110,30,0,4,4,0,1.9459830837799635e-14
110,30,0,4,4,0,1.7051554714916932e-14
110,30,0,4,4,0,1.5515254539217203e-14
110,30,0,4,4,0,6.655469359271048e-15
110,30,0,4,4,0,6.2448052236907905e-15
110,30,0,4,4,0,6.5739071042023245e-15
110,30,0,4,4,0,1.92913794315367e-15
110,30,0,4,4,0,1.950483341262368e-15
110,30,0,4,4,0,7.178463587526738e-16
110,30,0,4,4,0,3.0578245062454226e-17
110,30,0,4,4,0,2.2679460768756445e-14
110,30,0,4,4,0,1.160403520757588e-15
110,30,0,4,4,1,0.3368351148832248
110,30,0,4,4,1,1.2071417795529242
110,30,0,4,4,1,0.4158943951654455
110,30,0,4,4,1,0.3747769005650827
110,30,0,4,4,1,0.1857950048161417
110,30,0,4,4,1,0.4445493364107679
110,30,0,4,4,1,0.1927649066675468
110,30,0,4,4,1,0.44620710596271695
110,30,0,4,4,1,0.3307832546231755
110,30,0,4,4,1,1.410752811163619
110,30,0,4,4,1,1.1713697616034242
110,30,0,4,4,1,1.3425214794497002
110,30,0,4,4,1,1.097316747656553
110,30,0,4,4,1,1.4142079702891743
110,30,0,4,4,1,0.9479037751832129
110,30,0,4,4,1,0.7850437386246818
110,30,0,4,4,1,1.4116991719030791
110,30,0,4,4,1,1.3698204463237764
110,30,0,4,4,1,0.7262344846969004
110,30,0,4,4,1,0.48274054532911964
110,30,0,4,4,1,1.4137352887087937
110,30,0,4,4,1,0.7968186407208792
110,30,0,4,4,1,1.413964818133332
110,30,0,4,4,1,0.526206654656752
110,30,0,4,4,1,0.1969618272046827
110,30,0,4,4,1,1.3275475359749895
110,30,0,4,4,1,0.0555962063631972
110,30,0,4,4,1,0.28196488942328923
110,30,0,4,4,1,0.777964566186515
110,30,0,4,4,1,0.5741903434282776
110,30,0,4,4,1,0.22411099364700715
110,30,0,4,4,1,0.43929908466479944
110,30,0,4,4,1,0.5944185060541167
110,30,0,4,4,1,1.3835716550409365
110,30,0,4,4,1,0.2669546526017709
110,30,0,4,4,1,1.270601400486031
110,30,0,4,4,1,0.1767961092160551
110,30,0,4,4,1,0.17901729846849485
110,30,0,4,4,1,0.37658278302764214
110,30,0,4,4,1,0.24198455271906116
110,30,0,4,4,1,0.30163419136833625
110,30,0,4,4,1,1.3549441631169965
110,30,0,4,4,1,0.49388807495884385
110,30,0,4,4,1,0.9818639215214692
110,30,0,4,4,1,0.22656141318632503
110,30,0,4,4,1,0.2435051185864857
110,30,0,4,4,1,1.149316667889625
110,30,0,4,4,1,1.3267034411979735
110,30,0,4,4,1,1.4129702431031113
110,30,0,4,4,1,0.2947277849206686
110,30,0,4,4,1,0.1523812519175158
110,30,0,4,4,1,0.2608736700634039
110,30,0,4,4,1,0.49781345919177605
110,30,0,4,4,1,0.4698048360282242
110,30,0,4,4,1,0.3114818215346487
110,30,0,4,4,1,0.5852611590195578
110,30,0,4,4,1,0.2644783893605038
110,30,0,4,4,1,0.8328016630026762
110,30,0,4,4,1,0.22177798502373733
110,30,0,4,4,1,0.049922734124525525
110,30,0,4,4,1,1.4075906644881422
110,30,0,4,4,1,0.1393075357810021
110,30,0,4,4,1,0.5645255650655441
110,30,0,4,4,1,1.3293549686066237
110,30,0,4,4,1,1.2158625670529675
110,30,0,4,4,1,0.441309666723521
110,30,0,4,4,1,0.69246804312263
110,30,0,4,4,1,1.4102063722955336
110,30,0,4,4,1,1.0962905494095676
110,30,0,4,4,1,1.3715186067148426
110,30,0,4,4,1,1.4118247096839196
110,30,0,4,4,1,1.131766612192325
110,30,0,4,4,1,0.8548305365526614
110,30,0,4,4,1,0.5051381038426823
110,30,0,4,4,1,1.3354120745573836
110,30,0,4,4,1,1.1342939211566858
110,30,0,4,4,1,0.25233620950916935
110,30,0,4,4,1,1.2839818667416663
110,30,0,4,4,1,0.374656500831637
110,30,0,4,4,1,0.5585661422035049
110,30,0,4,4,1,1.4111626636327719
110,30,0,4,4,1,0.38303487448448637
110,30,0,4,4,1,1.0538638495322303
110,30,0,4,4,1,0.5968748329501289
110,30,0,4,4,1,1.3894671830939627
110,30,0,4,4,1,0.6038365442838513
110,30,0,4,4,1,0.870183187050382
110,30,0,4,4,1,0.8702480744080663
110,30,0,4,4,1,1.1461815908456552
110,30,0,4,4,1,1.0562370717187568
110,30,0,4,4,1,1.21309829592409
110,30,0,4,4,1,1.294514664891385
110,30,0,4,4,1,1.41131990726457
110,30,0,4,4,1,1.40682470059987
110,30,0,4,4,1,1.2481374035389579
110,30,0,4,4,1,1.4127882564395953
110,30,0,4,4,1,1.2297676761332372
110,30,0,4,4,1,1.131018619147308
110,30,0,4,4,1,0.20602947739292798
110,30,0,4,4,1,1.3499468909199706
110,30,0,4,4,1,1.187251236546394
110,30,0,4,4,1,1.332421661701632
110,30,0,4,4,1,0.5443726681725437
110,30,0,4,4,1,1.4139966825362098
110,30,0,4,4,1,0.7641291295787526
110,30,0,4,4,1,0.5239325140740958
110,30,0,4,4,1,0.5055334499337638
110,30,0,4,4,1,0.7923268736177653
110,30,0,4,4,1,0.7510911332425356
110,30,0,4,4,1,0.4932961879328347
110,30,0,4,4,1,0.8530068539099299
110,30,0,4,4,1,0.25979265798549456
110,30,0,4,4,1,1.2823967367368205
110,30,0,4,4,1,0.3467342063415014
110,30,0,4,4,1,0.2701147897629713
110,30,0,4,4,1,0.6474801491487817
110,30,0,4,4,1,0.8473206750886072
110,30,0,4,4,1,1.3092775481224859
110,30,0,4,4,1,0.6695005572006432
110,30,0,4,4,1,1.414208598426585
110,30,0,4,4,1,1.4032305767485314
110,30,0,4,4,1,1.0069544744601486
110,30,0,4,4,1,1.3932597788951173
110,30,0,4,4,1,0.6538102702306364
110,30,0,4,4,1,1.2229095459023414
110,30,0,4,4,1,1.4140278099962296
110,30,0,4,4,1,1.380087646588757
110,30,0,4,4,1,0.5970121999497797
110,30,0,4,4,1,1.1123886852248919
110,30,0,4,4,1,1.3865675476530808
110,30,0,4,4,1,1.2364440020372984
110,30,0,4,4,1,0.9927156602175449
110,30,0,4,4,1,0.6665475762673768
110,30,0,4,4,1,0.325779087672644
110,30,0,4,4,1,0.9096581022463641
110,30,0,4,4,1,1.1325602755050028
110,30,0,4,4,1,0.8639489082368879
110,30,0,4,4,1,0.6015759695344316
110,30,0,4,4,1,0.6941162204009574
110,30,0,4,4,1,1.2328929361099226
110,30,0,4,4,1,0.6061908255489525
110,30,0,4,4,1,1.3054626671530754
110,30,0,4,4,1,1.334527581226954
110,30,0,4,4,1,1.183848568220829
110,30,0,4,4,1,0.6822498594492921
110,30,0,4,4,1,0.9716570409309856
110,30,0,4,4,1,1.4122809921428754
110,30,0,4,4,1,1.288310385542223
110,30,0,4,4,1,0.6319388563193674
110,30,0,4,4,1,0.857815669583609
110,30,0,4,4,1,1.3949299811382083
110,30,0,4,4,1,1.4019299821866191
110,30,0,4,4,1,1.0478301007630209
110,30,0,4,4,1,1.4010502642196403
110,30,0,4,4,1,0.3582822905127114
110,30,0,4,4,1,0.2803235826538791
110,30,0,4,4,1,1.4046261812434844
110,30,0,4,4,1,0.42463718646611864
111,30,0,5,2,0,8.555524581626306e-16
111,30,0,5,2,0,1.2911457559110887e-15
111,30,0,5,2,0,3.961939795859648e-15
111,30,0,5,2,0,4.126014744256183e-15
111,30,0,5,2,0,5.172680310085231e-15
111,30,0,5,2,0,2.660033568692402e-15
111,30,0,5,2,0,3.657430896236691e-15
111,30,0,5,2,0,0.0
111,30,0,5,2,0,4.005663813879835e-16
111,30,0,5,2,0,3.099353338903404e-14
111,30,0,5,2,0,1.0140872810930718e-14
111,30,0,5,2,0,7.563739165502444e-16
111,30,0,5,2,0,1.9236114831716585e-15
111,30,0,5,2,0,2.2961075465049953e-15
111,30,0,5,2,0,1.9428837891340065e-14
111,30,0,5,2,0,3.392018289617445e-15
111,30,0,5,2,0,1.6031645482852416e-14
111,30,0,5,2,0,2.235317870640156e-14
111,30,0,5,2,0,8.708875815219062e-15
111,30,0,5,2,0,1.3946434715968146e-14
111,30,0,5,2,0,4.217245005249162e-14
111,30,0,5,2,0,4.421539214019141e-14
111,30,0,5,2,0,4.885230067971054e-15
111,30,0,5,2,0,3.9570569030337757e-16
111,30,0,5,2,0,4.396115821107838e-16
111,30,0,5,2,0,4.6164355591322946e-15
111,30,0,5,2,0,6.7280408707326e-16
111,30,0,5,2,0,2.2472809102820217e-15
111,30,0,5,2,0,1.1147991206095477e-14
111,30,0,5,2,0,2.055566895836144e-15
111,30,0,5,2,0,3.2842234546374373e-15
111,30,0,5,2,0,2.3374878123267244e-15
111,30,0,5,2,0,4.645311238606689e-16
111,30,0,5,2,0,6.653745638364866e-16
111,30,0,5,2,0,1.194180555261577e-15
111,30,0,5,2,0,3.6757485694932903e-16
111,30,0,5,2,0,4.621346602303789e-16
111,30,0,5,2,0,5.192966649155855e-15
111,30,0,5,2,0,1.8375875965667357e-15
111,30,0,5,2,0,2.9300495282419365e-16
111,30,0,5,2,0,0.0
111,30,0,5,2,0,7.574102276044378e-16
111,30,0,5,2,0,6.38114024780578e-16
111,30,0,5,2,0,6.494392036439545e-15
111,30,0,5,2,0,4.602532112970014e-16
111,30,0,5,2,0,2.2540443915263625e-16
111,30,0,5,2,0,5.182238980585247e-16
111,30,0,5,2,0,3.605897455166259e-16
111,30,0,5,2,0,2.140608462524208e-15
111,30,0,5,2,0,1.4135568455338196e-15
111,30,0,5,2,0,6.159930227727188e-14
111,30,0,5,2,0,2.1084993787251333e-15
111,30,0,5,2,0,9.040470352844137e-16
111,30,0,5,2,0,1.3731438104530022e-15
111,30,0,5,2,0,2.6230196372045793e-15
111,30,0,5,2,0,2.0932576541015238e-14
111,30,0,5,2,0,1.2980108924540686e-15
111,30,0,5,2,0,2.3947613086738783e-15
111,30,0,5,2,0,7.644839475224147e-16
111,30,0,5,2,0,2.4959406141775244e-16
111,30,0,5,2,0,1.3366826880747574e-16
111,30,0,5,2,0,6.424419832009426e-16
111,30,0,5,2,0,8.734101880869108e-16
111,30,0,5,2,0,2.610722596903492e-13
111,30,0,5,2,0,5.409401522729143e-15
111,30,0,5,2,0,4.03020641556822e-15
111,30,0,5,2,0,1.400499239972001e-15
111,30,0,5,2,0,6.399361885040478e-14
111,30,0,5,2,0,1.624819387065375e-14
111,30,0,5,2,0,1.6595106862669915e-13
111,30,0,5,2,0,5.973726880329896e-15
111,30,0,5,2,0,1.7529559909925936e-14
111,30,0,5,2,0,6.139042118359071e-16
111,30,0,5,2,0,2.5426420488512385e-15
111,30,0,5,2,0,3.928310041146343e-16
111,30,0,5,2,0,3.6670494501803446e-16
111,30,0,5,2,0,2.0291901765738285e-15
111,30,0,5,2,0,3.6516508029260936e-14
111,30,0,5,2,0,7.313016435894321e-16
111,30,0,5,2,1,0.536227591417457
111,30,0,5,2,1,0.07577373170312621
111,30,0,5,2,1,0.07567643907889332
111,30,0,5,2,1,1.2930309663716169
111,30,0,5,2,1,0.5837362570153393
111,30,0,5,2,1,0.2511215536665067
111,30,0,5,2,1,0.49453394473138523
111,30,0,5,2,1,0.6733883608888148
111,30,0,5,2,1,0.32377784641085716
111,30,0,5,2,1,0.2863788858492747
111,30,0,5,2,1,0.23250246805916447
111,30,0,5,2,1,1.2583842097916007
111,30,0,5,2,1,0.27053891947124464
111,30,0,5,2,1,1.1840974667908277
111,30,0,5,2,1,0.06554706104756836
111,30,0,5,2,1,0.9288037727499177
111,30,0,5,2,1,0.8085905715072388
111,30,0,5,2,1,1.3837799118899385
111,30,0,5,2,1,0.058906577110113996
111,30,0,5,2,1,1.4131664412891738
111,30,0,5,2,1,0.41186996412108207
111,30,0,5,2,1,0.11399263314996522
111,30,0,5,2,1,0.08889223094689823
111,30,0,5,2,1,0.621384540434707
111,30,0,5,2,1,0.12185894682621606
111,30,0,5,2,1,0.31355156011338753
111,30,0,5,2,1,0.23320111865693052
111,30,0,5,2,1,1.0060939521575218
111,30,0,5,2,1,1.0541142114996112
111,30,0,5,2,1,0.09829017516987185
111,30,0,5,2,1,0.8601795355360639
111,30,0,5,2,1,0.058405152003871315
111,30,0,5,2,1,0.03375209686082242
111,30,0,5,2,1,1.2228950213414054
111,30,0,5,2,1,0.2590221864430106
111,30,0,5,2,1,0.1478963585180726
111,30,0,5,2,1,0.4451921023914134
111,30,0,5,2,1,0.210084913027704
111,30,0,5,2,1,0.03892807301899559
111,30,0,5,2,1,0.3918876888836026
111,30,0,5,2,1,0.08291257626325547
111,30,0,5,2,1,0.2931497689806353
111,30,0,5,2,1,0.28170663652535016
111,30,0,5,2,1,0.1571863448054842
111,30,0,5,2,1,0.1264599278638749
111,30,0,5,2,1,0.16335316329216046
111,30,0,5,2,1,0.41702875490886687
111,30,0,5,2,1,0.409380972034419
111,30,0,5,2,1,0.47004163046075786
111,30,0,5,2,1,0.06477826022516987
111,30,0,5,2,1,1.111400889125289
111,30,0,5,2,1,0.24912581070305492
111,30,0,5,2,1,0.12411185462138451
111,30,0,5,2,1,0.14165776838553318
111,30,0,5,2,1,1.4139157172812082
111,30,0,5,2,1,1.300080077247612
111,30,0,5,2,1,1.413293716749196
111,30,0,5,2,1,0.39796213311247275
111,30,0,5,2,1,0.5034626757324981
111,30,0,5,2,1,0.13937902292398072
111,30,0,5,2,1,0.050587571806090255
111,30,0,5,2,1,0.3156787061111752
111,30,0,5,2,1,0.9837347864833857
111,30,0,5,2,1,1.159280130326832
111,30,0,5,2,1,0.7417273841741916
111,30,0,5,2,1,0.9477215597407799
111,30,0,5,2,1,0.16531159531773856
111,30,0,5,2,1,0.947898859508027
111,30,0,5,2,1,0.38343898814850236
111,30,0,5,2,1,0.6306456512686375
111,30,0,5,2,1,0.04854183538600572
111,30,0,5,2,1,0.14382922035431575
111,30,0,5,2,1,0.9009307431645467
111,30,0,5,2,1,0.048338067279093476
111,30,0,5,2,1,0.11710873481662191
111,30,0,5,2,1,0.267103851549553
111,30,0,5,2,1,0.7963156245255988
111,30,0,5,2,1,0.40655188203585757
111,30,0,5,2,1,1.4096219258720946
111,30,0,5,2,1,1.2622165528203235
111,30,0,5,2,1,0.532993515137141
111,30,0,5,2,1,0.2502920921505494
111,30,0,5,2,1,1.1364078885383173
111,30,0,5,2,1,1.355891060663649
111,30,0,5,2,1,1.2219156425196613
111,30,0,5,2,1,0.1363348859377877
111,30,0,5,2,1,0.6211303200696188
111,30,0,5,2,1,0.5511895583020443
111,30,0,5,2,1,0.3003707307645583
111,30,0,5,2,1,0.32840441254873354
111,30,0,5,2,1,0.38885181733579094
111,30,0,5,2,1,0.4908379073949692
111,30,0,5,2,1,0.250151573427345
111,30,0,5,2,1,0.16087196055292852
111,30,0,5,2,1,1.3866471382565315
111,30,0,5,2,1,0.2889098229331591
111,30,0,5,2,1,0.9510612062922091
111,30,0,5,2,1,0.9551814287214071
111,30,0,5,2,1,1.3060896256593064
111,30,0,5,2,1,0.2692066558352866
111,30,0,5,2,1,1.199239682475828
111,30,0,5,2,1,1.3385533189825902
111,30,0,5,2,1,1.3401639235751588
111,30,0,5,2,1,0.2629354633898927
111,30,0,5,2,1,0.7337989818331951
111,30,0,5,2,1,0.7822563984716667
111,30,0,5,2,1,1.3383330432605336
111,30,0,5,2,1,0.5892577825087842
111,30,0,5,2,1,0.8205194286860413
111,30,0,5,2,1,0.13475195121694972
111,30,0,5,2,1,0.6762507683801561
111,30,0,5,2,1,0.05331105778309981
111,30,0,5,2,1,0.5096075087852964
111,30,0,5,2,1,1.020687289275524
111,30,0,5,2,1,0.3876500598110063
111,30,0,5,2,1,0.2592000220944708
111,30,0,5,2,1,1.3468318602706466
111,30,0,5,2,1,0.17465503969869292
111,30,0,5,2,1,1.1592223789669505
111,30,0,5,2,1,1.4086347973186806
111,30,0,5,2,1,0.24530054477945812
111,30,0,5,2,1,0.15926066392315727
111,30,0,5,2,1,0.49313306947672686
111,30,0,5,2,1,0.6090147065577141
111,30,0,5,2,1,0.30222244370504886
111,30,0,5,2,1,0.5481827559595351
111,30,0,5,2,1,0.10095482688372201
111,30,0,5,2,1,0.40241444624170924
111,30,0,5,2,1,0.39494335037355244
111,30,0,5,2,1,1.4142086120536976
111,30,0,5,2,1,1.1973688741717101
111,30,0,5,2,1,0.0490802178023345
111,30,0,5,2,1,0.12055356665970282
111,30,0,5,2,1,1.3999747796032687
111,30,0,5,2,1,0.6903794228896706
111,30,0,5,2,1,0.6049732535350045
111,30,0,5,2,1,0.11680366243787271
111,30,0,5,2,1,0.16179903785887303
111,30,0,5,2,1,0.07026848891951834
111,30,0,5,2,1,0.44700428211305737
111,30,0,5,2,1,0.03134276849190255
111,30,0,5,2,1,0.7182472202612532
111,30,0,5,2,1,1.1696179322185944
111,30,0,5,2,1,0.011981637491736204
111,30,0,5,2,1,1.4039905711019047
111,30,0,5,2,1,0.34921113293342854
111,30,0,5,2,1,0.48542606126683674
111,30,0,5,2,1,0.3683496512897771
111,30,0,5,2,1,1.2352740371944793
111,30,0,5,2,1,0.131219705071234
111,30,0,5,2,1,0.04737473357419644
111,30,0,5,2,1,0.05891520804702032
111,30,0,5,2,1,0.23667775555904275
111,30,0,5,2,1,0.4247329372541096
111,30,0,5,2,1,0.2487800353381486
111,30,0,5,2,1,1.2455321894489522
111,30,0,5,2,1,1.3290413054116437
111,30,0,5,2,1,0.9326127440930283
112,30,0,5,3,0,1.4794711613351005e-15
112,30,0,5,3,0,7.999404709109675e-16
112,30,0,5,3,0,6.719906417697999e-16
112,30,0,5,3,0,6.0475749965845546e-15
112,30,0,5,3,0,4.32692791653636e-15
112,30,0,5,3,0,5.760724188103526e-16
112,30,0,5,3,0,8.154178302794759e-16
112,30,0,5,3,0,6.186978482579967e-16
112,30,0,5,3,0,1.6087179445161607e-15
112,30,0,5,3,0,8.408893067287114e-16
112,30,0,5,3,0,6.278364042812228e-14
112,30,0,5,3,0,3.866382566762341e-16
112,30,0,5,3,0,5.404101466763922e-16
112,30,0,5,3,0,6.161813686329554e-16
112,30,0,5,3,0,3.523901896301812e-15
112,30,0,5,3,0,2.4183634375930626e-15
112,30,0,5,3,0,4.207720266702622e-15
112,30,0,5,3,0,1.3077888775140976e-15
112,30,0,5,3,0,1.6974288545642392e-15
112,30,0,5,3,0,2.1466383856354918e-15
112,30,0,5,3,0,9.926622555950335e-16
112,30,0,5,3,0,5.7278331248331505e-15
112,30,0,5,3,0,1.8348321079486276e-14
112,30,0,5,3,0,1.2014108952321024e-14
112,30,0,5,3,0,4.826353529754715e-16
112,30,0,5,3,0,2.1274033442516802e-15
112,30,0,5,3,0,1.0397511829840042e-15
112,30,0,5,3,0,2.502229880260929e-16
112,30,0,5,3,0,4.312562210816706e-15
112,30,0,5,3,0,4.2260358971770355e-15
112,30,0,5,3,0,2.753979885511513e-15
112,30,0,5,3,0,3.887143027897451e-15
112,30,0,5,3,0,5.596492271255833e-16
112,30,0,5,3,0,3.4342493966330886e-16
112,30,0,5,3,0,1.3409191054454002e-15
112,30,0,5,3,0,1.0118334471632458e-15
112,30,0,5,3,0,1.9762035119695528e-15
112,30,0,5,3,0,2.3522224215453854e-15
112,30,0,5,3,0,2.0337259709452095e-15
112,30,0,5,3,0,1.5009821098569669e-15
112,30,0,5,3,0,1.9815318819505246e-15
112,30,0,5,3,0,1.952441754382413e-17
112,30,0,5,3,0,1.3594086204892825e-15
112,30,0,5,3,0,1.2757453576948365e-15
112,30,0,5,3,0,6.405359863323374e-16
112,30,0,5,3,0,0.0
112,30,0,5,3,0,6.874904267085202e-16
112,30,0,5,3,0,1.2761410034960912e-15
112,30,0,5,3,0,2.8964258472961283e-15
112,30,0,5,3,0,5.795237592855511e-14
112,30,0,5,3,0,1.2632048793722872e-15
112,30,0,5,3,0,2.3923560714056385e-15
112,30,0,5,3,0,1.2423116829204887e-15
112,30,0,5,3,0,3.3945378159065147e-16
112,30,0,5,3,0,4.218563745713562e-15
112,30,0,5,3,0,4.2676294297142915e-15
112,30,0,5,3,0,1.6235550783615615e-15
112,30,0,5,3,0,3.2559598351451246e-15
112,30,0,5,3,0,9.155008343791062e-16
112,30,0,5,3,0,3.018826626347792e-15
112,30,0,5,3,0,3.224621775527192e-14
112,30,0,5,3,0,2.711548409542765e-16
112,30,0,5,3,0,1.2597029994915208e-15
112,30,0,5,3,0,2.0836147026366536e-14
112,30,0,5,3,0,4.45521235749744e-16
112,30,0,5,3,0,1.1056541278993934e-15
112,30,0,5,3,0,1.0230475217098396e-15
112,30,0,5,3,0,4.056286039731039e-15
112,30,0,5,3,0,3.1631024991000024e-15
112,30,0,5,3,0,8.203954960994729e-15
112,30,0,5,3,0,1.383916760984951e-15
112,30,0,5,3,0,1.772316877534676e-15
112,30,0,5,3,0,7.262973601724789e-15
112,30,0,5,3,0,6.931372867833353e-15
112,30,0,5,3,0,1.1224811356492436e-15
112,30,0,5,3,0,2.7478610440754084e-16
112,30,0,5,3,0,5.982552315356575e-16
112,30,0,5,3,0,1.2897351669511494e-15
112,30,0,5,3,0,1.309487726984701e-15
112,30,0,5,3,1,0.30572334140518903
112,30,0,5,3,1,1.148628607167648
112,30,0,5,3,1,0.31510823380462
112,30,0,5,3,1,1.1764164058199413
112,30,0,5,3,1,0.3577201017579682
112,30,0,5,3,1,0.20155358845646157
112,30,0,5,3,1,0.016558366621795745
112,30,0,5,3,1,1.2547717092222959
112,30,0,5,3,1,0.7864746523009015
112,30,0,5,3,1,0.322419559983142
112,30,0,5,3,1,1.2990114322657815
112,30,0,5,3,1,0.38470301230001624
112,30,0,5,3,1,1.121694400929308
112,30,0,5,3,1,0.32966913091234873
112,30,0,5,3,1,0.5816149657522806
112,30,0,5,3,1,0.34228287329225643
112,30,0,5,3,1,0.3337798000421448
112,30,0,5,3,1,0.498863816975804
112,30,0,5,3,1,0.40569016537950203
112,30,0,5,3,1,0.5977654760722352
112,30,0,5,3,1,0.19961395646494176
112,30,0,5,3,1,0.2305901664200045
112,30,0,5,3,1,0.31509253164505197
112,30,0,5,3,1,1.0755344350808067
112,30,0,5,3,1,0.4052547834598238
112,30,0,5,3,1,0.7238719178188655
112,30,0,5,3,1,0.2725666397554416
112,30,0,5,3,1,0.1436836723747421
112,30,0,5,3,1,0.08319712531629896
112,30,0,5,3,1,1.0489119228713089
112,30,0,5,3,1,0.23595984111105045
112,30,0,5,3,1,0.07489375903542847
112,30,0,5,3,1,0.7560807432858405
112,30,0,5,3,1,0.15997831805791746
112,30,0,5,3,1,0.1357775660573046
112,30,0,5,3,1,0.6739947645445602
112,30,0,5,3,1,0.16471526966591282
112,30,0,5,3,1,1.006159232668653
112,30,0,5,3,1,0.9372210494262636
112,30,0,5,3,1,0.5550958975346938
112,30,0,5,3,1,1.087151292321319
112,30,0,5,3,1,0.4182493491992091
112,30,0,5,3,1,0.7538624382133782
112,30,0,5,3,1,1.3455242284350735
112,30,0,5,3,1,0.08495602923398378
112,30,0,5,3,1,0.4943119392632619
112,30,0,5,3,1,1.3187945285980527
112,30,0,5,3,1,0.7513553068241346
112,30,0,5,3,1,0.9880613617753476
112,30,0,5,3,1,0.7768794042840829
112,30,0,5,3,1,1.102582422214034
112,30,0,5,3,1,0.5066928154956767
112,30,0,5,3,1,0.4807844070748727
112,30,0,5,3,1,1.0468350420601316
112,30,0,5,3,1,0.46123181491925486
112,30,0,5,3,1,0.20245590026879276
112,30,0,5,3,1,0.5816343189643745
112,30,0,5,3,1,0.567404421401237
112,30,0,5,3,1,0.4955525338911914
112,30,0,5,3,1,0.4437422594141839
112,30,0,5,3,1,1.3989439538874917
112,30,0,5,3,1,0.49909422409764026
112,30,0,5,3,1,0.2801539794624514
112,30,0,5,3,1,0.18207678994865265
112,30,0,5,3,1,0.13795768151395582
112,30,0,5,3,1,0.14007710836738527
112,30,0,5,3,1,0.3380621341638612
112,30,0,5,3,1,0.1966987447779289
112,30,0,5,3,1,0.09522060003627901
112,30,0,5,3,1,0.9974251835660842
112,30,0,5,3,1,0.3409748865649322
112,30,0,5,3,1,0.5382011568689823
112,30,0,5,3,1,0.31205954431735317
112,30,0,5,3,1,0.43273514116439177
112,30,0,5,3,1,0.30633061309533716
112,30,0,5,3,1,0.11045862271927678
112,30,0,5,3,1,0.39949003527980137
112,30,0,5,3,1,0.13748972659214775
112,30,0,5,3,1,0.4154219232329872
112,30,0,5,3,1,0.9662082046313375
112,30,0,5,3,1,0.4968763463722273
112,30,0,5,3,1,0.5471109037816785
112,30,0,5,3,1,1.4025516378236467
112,30,0,5,3,1,0.41438167055792263
112,30,0,5,3,1,0.6224714420147464
112,30,0,5,3,1,1.048192245701725
112,30,0,5,3,1,1.1980471600675722
112,30,0,5,3,1,0.42291489275611355
112,30,0,5,3,1,0.8233154207235753
112,30,0,5,3,1,1.073460433566446
112,30,0,5,3,1,0.6348409521033824
112,30,0,5,3,1,0.650191619520217
112,30,0,5,3,1,1.3787436187385527
112,30,0,5,3,1,0.15930396032162475
112,30,0,5,3,1,0.8099242707596441
112,30,0,5,3,1,0.8664995595475452
112,30,0,5,3,1,1.1067116115200466
112,30,0,5,3,1,0.8752310736680093
112,30,0,5,3,1,1.3646384576366144
112,30,0,5,3,1,0.7506344190743538
112,30,0,5,3,1,0.9077530955611512
112,30,0,5,3,1,0.9312537649687874
112,30,0,5,3,1,1.1846170618264356
112,30,0,5,3,1,1.3242092098782874
112,30,0,5,3,1,0.5942244082405965
112,30,0,5,3,1,0.7777092901975085
112,30,0,5,3,1,1.3247900972146582
112,30,0,5,3,1,0.3876226197020158
112,30,0,5,3,1,0.06402765405269559
112,30,0,5,3,1,0.29490394216567406
112,30,0,5,3,1,0.9808316111945404
112,30,0,5,3,1,0.705218357828459
112,30,0,5,3,1,0.6408552011681187
112,30,0,5,3,1,0.3372745721954202
112,30,0,5,3,1,0.4000046139111523
112,30,0,5,3,1,0.31581689848530053
112,30,0,5,3,1,1.4087005051911015
112,30,0,5,3,1,0.6053204248615911
112,30,0,5,3,1,1.278703969384282
112,30,0,5,3,1,1.3342876857351156
112,30,0,5,3,1,0.7607455796114679
112,30,0,5,3,1,0.9633886908437742
112,30,0,5,3,1,1.061683623219872
112,30,0,5,3,1,1.248206488998824
112,30,0,5,3,1,0.2768104658441973
112,30,0,5,3,1,0.813414877613917
112,30,0,5,3,1,0.9365449084038084
112,30,0,5,3,1,0.9059083894531939
112,30,0,5,3,1,0.760850981239621
112,30,0,5,3,1,0.6665032600148524
112,30,0,5,3,1,0.8765824248560445
112,30,0,5,3,1,0.5969687977263307
112,30,0,5,3,1,0.8822849885076237
112,30,0,5,3,1,1.3650220563420095
112,30,0,5,3,1,1.030600031649161
112,30,0,5,3,1,0.7370292720469721
112,30,0,5,3,1,1.3040575705046609
112,30,0,5,3,1,0.5713518616144448
112,30,0,5,3,1,0.7609351739271978
112,30,0,5,3,1,1.3344636815733029
112,30,0,5,3,1,0.5342629466023865
112,30,0,5,3,1,0.9947402462336753
112,30,0,5,3,1,0.42375811436154875
112,30,0,5,3,1,0.2547361170101426
112,30,0,5,3,1,0.9566293536213968
112,30,0,5,3,1,0.1496060951875238
112,30,0,5,3,1,0.3123399295428717
112,30,0,5,3,1,0.3083779321812175
112,30,0,5,3,1,1.3778917312862113
112,30,0,5,3,1,1.3715480182892132
112,30,0,5,3,1,0.16810113454593167
112,30,0,5,3,1,0.64414499473361
112,30,0,5,3,1,1.2179104216773027
112,30,0,5,3,1,0.382858802255227
112,30,0,5,3,1,0.0370608569299317
112,30,0,5,3,1,1.3206701134139314
112,30,0,5,3,1,1.302045896223979
112,30,0,5,3,1,0.9615427632097787
113,30,0,5,5,0,6.336040154892939e-16
113,30,0,5,5,0,4.091509397105652e-15
113,30,0,5,5,0,1.710044624318533e-15
113,30,0,5,5,0,4.2345794870701e-16
113,30,0,5,5,0,8.006365992840828e-16
113,30,0,5,5,0,8.15840083987255e-16
113,30,0,5,5,0,3.423713832697899e-16
113,30,0,5,5,0,1.9056172558188226e-16
113,30,0,5,5,0,1.5547899532998064e-16
113,30,0,5,5,0,1.0435811718460876e-14
113,30,0,5,5,0,2.4303566271528022e-14
113,30,0,5,5,0,7.235114896314227e-15
113,30,0,5,5,0,1.0270750248986557e-15
113,30,0,5,5,0,8.952245736363688e-15
113,30,0,5,5,0,3.7823695325650984e-14
113,30,0,5,5,0,7.937399033535037e-15
113,30,0,5,5,0,1.4976466718236705e-14
113,30,0,5,5,0,2.4902391699827276e-14
113,30,0,5,5,0,1.640757128036329e-14
113,30,0,5,5,0,4.2226757396702816e-15
113,30,0,5,5,0,2.4416387133714112e-14
113,30,0,5,5,0,2.5322075467505963e-14
113,30,0,5,5,0,9.507970684365338e-15
113,30,0,5,5,0,2.953113895626534e-15
113,30,0,5,5,0,1.1194893776195776e-15
113,30,0,5,5,0,1.2159308696169543e-15
113,30,0,5,5,0,5.875880891782434e-16
113,30,0,5,5,0,7.786718208161717e-16
113,30,0,5,5,0,1.797755237830101e-15
113,30,0,5,5,0,2.411086888280932e-15
113,30,0,5,5,0,1.9092052631039395e-15
113,30,0,5,5,0,3.0123665942007225e-15
113,30,0,5,5,0,8.095916580724181e-16
113,30,0,5,5,0,1.1145736842749339e-15
113,30,0,5,5,0,1.8448148903788848e-15
113,30,0,5,5,0,1.1860738150028749e-15
113,30,0,5,5,0,4.761461478292574e-16
113,30,0,5,5,0,1.0163206690938917e-15
113,30,0,5,5,0,3.4891591450008968e-15
113,30,0,5,5,0,9.198531349739271e-16
113,30,0,5,5,0,2.5386584291361717e-15
113,30,0,5,5,0,1.5192646078273101e-15
113,30,0,5,5,0,1.989245138280959e-15
113,30,0,5,5,0,7.644721549267571e-16
113,30,0,5,5,0,7.4312961466977955e-16
113,30,0,5,5,0,8.714690388108139e-16
113,30,0,5,5,0,1.435209309649045e-16
113,30,0,5,5,0,4.900725550273083e-16
113,30,0,5,5,0,5.163760812962074e-15
113,30,0,5,5,0,1.0588382605997045e-14
113,30,0,5,5,0,1.49788810938414e-15
113,30,0,5,5,0,1.1190055959205644e-15
113,30,0,5,5,0,7.289412602618657e-15
113,30,0,5,5,0,4.583644148602223e-16
113,30,0,5,5,0,8.645182160647724e-16
113,30,0,5,5,0,3.836479624611913e-15
113,30,0,5,5,0,8.098904680619558e-16
113,30,0,5,5,0,5.238888438719381e-15
113,30,0,5,5,0,2.10307856763167e-16
113,30,0,5,5,0,2.5106824001533778e-15
113,30,0,5,5,0,7.85935707289607e-15
113,30,0,5,5,0,1.369293379440151e-15
113,30,0,5,5,0,3.3850999406231304e-16
113,30,0,5,5,0,5.349725761805794e-14
113,30,0,5,5,0,1.5939555198269713e-14
113,30,0,5,5,0,6.719659924702579e-15
113,30,0,5,5,0,8.215655258257771e-16
113,30,0,5,5,0,6.413236760347005e-15
113,30,0,5,5,0,7.470416692692481e-15
113,30,0,5,5,0,4.4285070836790047e-14
113,30,0,5,5,0,9.586917346405355e-15
113,30,0,5,5,0,1.5432415010509973e-14
113,30,0,5,5,0,1.0375349466896994e-15
113,30,0,5,5,0,1.1531799925852163e-14
113,30,0,5,5,0,1.8400172054627422e-15
113,30,0,5,5,0,1.625651682795523e-15
113,30,0,5,5,0,1.4054375505190739e-15
113,30,0,5,5,0,2.7992041272968265e-14
113,30,0,5,5,0,1.8847663928194156e-15
113,30,0,5,5,1,0.8958760241070891
113,30,0,5,5,1,1.2355580039323708
113,30,0,5,5,1,1.073831489244832
113,30,0,5,5,1,0.4277032779196943
113,30,0,5,5,1,1.3575360408497479
113,30,0,5,5,1,0.5467539300539702
113,30,0,5,5,1,0.5086683153259751
113,30,0,5,5,1,0.6746279224711897
113,30,0,5,5,1,0.7200012995294642
113,30,0,5,5,1,1.3589633238844294
113,30,0,5,5,1,1.1096275277243057
113,30,0,5,5,1,1.237271554060977
113,30,0,5,5,1,0.9918506906157281
113,30,0,5,5,1,1.0367331341550678
113,30,0,5,5,1,1.3372951313789667
113,30,0,5,5,1,1.0277211374684656
113,30,0,5,5,1,1.3480575568644106
113,30,0,5,5,1,1.3028910093699135
113,30,0,5,5,1,1.414069949720074
113,30,0,5,5,1,0.5663129637312949
113,30,0,5,5,1,1.3541111657682745
113,30,0,5,5,1,1.4126378601332592
113,30,0,5,5,1,1.1550066201291092
113,30,0,5,5,1,1.3423293884498586
113,30,0,5,5,1,1.4042227189951182
113,30,0,5,5,1,0.79479020140438
113,30,0,5,5,1,1.2305203783748417
113,30,0,5,5,1,0.6669970891614544
113,30,0,5,5,1,1.2483556922550776
113,30,0,5,5,1,1.3359628934828716
113,30,0,5,5,1,1.356838841545836
113,30,0,5,5,1,0.9201116377634514
113,30,0,5,5,1,0.6140658772590644
113,30,0,5,5,1,0.8999503774856443
113,30,0,5,5,1,0.5747828454003201
113,30,0,5,5,1,0.48945672201650137
113,30,0,5,5,1,0.8658467397359323
113,30,0,5,5,1,0.377632885127849
113,30,0,5,5,1,0.33690213639000344
113,30,0,5,5,1,0.8779589667625918
113,30,0,5,5,1,0.6484418674614739
113,30,0,5,5,1,1.3749173757770947
113,30,0,5,5,1,1.1638314035709794
113,30,0,5,5,1,0.27618468326983336
113,30,0,5,5,1,0.3148521871999609
113,30,0,5,5,1,0.40213953002281577
113,30,0,5,5,1,0.6522964525732872
113,30,0,5,5,1,1.0192842964152529
113,30,0,5,5,1,1.3764453843707702
113,30,0,5,5,1,1.1017886911699584
113,30,0,5,5,1,0.8786925780722638
113,30,0,5,5,1,0.7227844729951577
113,30,0,5,5,1,0.8478079156644908
113,30,0,5,5,1,0.5533819553545413
113,30,0,5,5,1,0.7536775021877548
113,30,0,5,5,1,1.3726508277442637
113,30,0,5,5,1,1.1290122539391392
113,30,0,5,5,1,0.8693457532679333
113,30,0,5,5,1,0.9024659863860498
113,30,0,5,5,1,1.1800967079629678
113,30,0,5,5,1,1.3212409592730094
113,30,0,5,5,1,1.3026077706816273
113,30,0,5,5,1,0.23745031124965768
113,30,0,5,5,1,1.0915105855473204
113,30,0,5,5,1,1.2939298637207506
113,30,0,5,5,1,1.404224472506711
113,30,0,5,5,1,0.6021386773677558
113,30,0,5,5,1,0.9250099391401051
113,30,0,5,5,1,1.3724744549945318
113,30,0,5,5,1,1.2629280577951099
113,30,0,5,5,1,1.273603907274987
113,30,0,5,5,1,1.3999405739886668
113,30,0,5,5,1,1.1206118942622083
113,30,0,5,5,1,0.8512035107514312
113,30,0,5,5,1,1.206663945463154
113,30,0,5,5,1,0.33425608948486396
113,30,0,5,5,1,0.7200014221405842
113,30,0,5,5,1,1.3924245219648037
113,30,0,5,5,1,0.8439418970192498
113,30,0,5,5,1,1.3076096965644868
113,30,0,5,5,1,1.3881718310195534
113,30,0,5,5,1,1.3741740298817429
113,30,0,5,5,1,0.766511674702947
113,30,0,5,5,1,1.3892874435414044
113,30,0,5,5,1,0.9729730528378027
113,30,0,5,5,1,1.2847598244889376
113,30,0,5,5,1,0.6650591793293948
113,30,0,5,5,1,0.9119215421007419
113,30,0,5,5,1,1.0635593612820913
113,30,0,5,5,1,0.8984700865278659
113,30,0,5,5,1,1.388168631770747
113,30,0,5,5,1,1.1295751920073054
113,30,0,5,5,1,0.6882902928546798
113,30,0,5,5,1,1.4015017992561558
113,30,0,5,5,1,0.9554312378028416
113,30,0,5,5,1,1.402985987212165
113,30,0,5,5,1,1.3589391603259662
113,30,0,5,5,1,1.3638321989350266
113,30,0,5,5,1,0.9798811944426083
113,30,0,5,5,1,1.1492042110942882
113,30,0,5,5,1,1.2735335510997767
113,30,0,5,5,1,0.8997349008623557
113,30,0,5,5,1,1.409049107525668
113,30,0,5,5,1,0.8566765101732856
113,30,0,5,5,1,1.40809330944509
113,30,0,5,5,1,1.4129600435045815
113,30,0,5,5,1,1.172577672267159
113,30,0,5,5,1,1.4130145127028695
113,30,0,5,5,1,1.1107643316136493
113,30,0,5,5,1,1.2951501344961045
113,30,0,5,5,1,1.2782060913319255
113,30,0,5,5,1,0.7247282917798838
113,30,0,5,5,1,1.405566252185094
113,30,0,5,5,1,0.5332984033372795
113,30,0,5,5,1,0.9061610595085322
113,30,0,5,5,1,0.7483723309258133
113,30,0,5,5,1,0.8709690252217621
113,30,0,5,5,1,0.7076976893617501
113,30,0,5,5,1,1.4048842212614268
113,30,0,5,5,1,1.0101064698811761
113,30,0,5,5,1,1.212975642833928
113,30,0,5,5,1,0.9866433081645289
113,30,0,5,5,1,1.413295211530442
113,30,0,5,5,1,1.4109190524782143
113,30,0,5,5,1,1.1897613298570036
113,30,0,5,5,1,1.4136675518064437
113,30,0,5,5,1,1.3799364092479371
113,30,0,5,5,1,1.1338242151979512
113,30,0,5,5,1,1.4075275585853444
113,30,0,5,5,1,1.1850560064689033
113,30,0,5,5,1,0.58336110640839
113,30,0,5,5,1,0.8706040911322992
113,30,0,5,5,1,1.1181090530539917
113,30,0,5,5,1,1.1202899846641514
113,30,0,5,5,1,1.413854465953943
113,30,0,5,5,1,1.183601566716364
113,30,0,5,5,1,0.3688936646273584
113,30,0,5,5,1,1.1078655498103138
113,30,0,5,5,1,1.2650786474038138
113,30,0,5,5,1,1.3353332864093062
113,30,0,5,5,1,1.1205365664922124
113,30,0,5,5,1,0.26163158132699665
113,30,0,5,5,1,1.2917550162402036
113,30,0,5,5,1,1.3727947715324382
113,30,0,5,5,1,1.004716322937361
113,30,0,5,5,1,1.030755689052026
113,30,0,5,5,1,1.3866504598047504
113,30,0,5,5,1,1.4134141613735798
113,30,0,5,5,1,1.2283858970164017
113,30,0,5,5,1,1.411990948218527
113,30,0,5,5,1,1.2091060630043746
113,30,0,5,5,1,1.3313561781190977
113,30,0,5,5,1,0.7034669189430739
113,30,0,5,5,1,1.402747329872907
113,30,0,5,5,1,1.2612492555698367
113,30,0,5,5,1,1.4027940835329853
113,30,0,5,5,1,1.0841709486857043
113,30,0,5,5,1,1.0868926430815622
114,30,0,6,2,0,3.147026582587739e-15
114,30,0,6,2,0,8.682165183120533e-16
114,30,0,6,2,0,6.730443129810665e-16
114,30,0,6,2,0,1.8954175127374404e-15
114,30,0,6,2,0,2.4583072430043343e-16
114,30,0,6,2,0,4.842236947242759e-16
114,30,0,6,2,0,4.334732051891061e-15
114,30,0,6,2,0,9.70951645650115e-16
114,30,0,6,2,0,1.035902720952103e-15
114,30,0,6,2,0,3.3235067931985987e-15
114,30,0,6,2,0,5.735381077550866e-15
114,30,0,6,2,0,6.392672359371607e-16
114,30,0,6,2,0,2.3691027231669922e-15
114,30,0,6,2,0,6.413088558746341e-15
114,30,0,6,2,0,6.385786348864111e-15
114,30,0,6,2,0,2.2334842597166043e-15
114,30,0,6,2,0,1.2886681644944001e-14
114,30,0,6,2,0,1.238155738378786e-16
114,30,0,6,2,0,3.1711647001698733e-15
114,30,0,6,2,0,6.05371551515899e-15
114,30,0,6,2,0,2.0886586290526066e-15
114,30,0,6,2,0,1.1279071303040346e-14
114,30,0,6,2,0,5.8977150874266245e-15
114,30,0,6,2,0,1.8086360089780686e-14
114,30,0,6,2,0,2.777870770511216e-16
114,30,0,6,2,0,0.0
114,30,0,6,2,0,2.312868537518986e-15
114,30,0,6,2,0,1.1915813794295483e-16
114,30,0,6,2,0,1.2875102730164105e-15
114,30,0,6,2,0,2.4950979960465116e-14
114,30,0,6,2,0,1.7610070853687208e-15
114,30,0,6,2,0,2.2617103632715823e-16
114,30,0,6,2,0,1.4358372462253852e-16
114,30,0,6,2,0,6.371269183358548e-16
114,30,0,6,2,0,0.0
114,30,0,6,2,0,9.787069565124582e-16
114,30,0,6,2,0,1.3207685499263285e-15
114,30,0,6,2,0,1.4452660453064892e-14
114,30,0,6,2,0,7.538445945468841e-16
114,30,0,6,2,0,1.7815884246429066e-16
114,30,0,6,2,0,5.820828316443668e-16
114,30,0,6,2,0,2.348783136245328e-16
114,30,0,6,2,0,0.0
114,30,0,6,2,0,1.2601304111212045e-16
114,30,0,6,2,0,2.624524756988907e-16
114,30,0,6,2,0,3.4120547788659613e-16
114,30,0,6,2,0,2.3439384563975865e-16
114,30,0,6,2,0,4.097438397972443e-16
114,30,0,6,2,0,1.5990396561712818e-15
114,30,0,6,2,0,1.973266851384126e-14
114,30,0,6,2,0,1.077712250186546e-14
114,30,0,6,2,0,4.921682880551599e-16
114,30,0,6,2,0,1.4274146701542588e-15
114,30,0,6,2,0,3.549442321468622e-16
114,30,0,6,2,0,3.694969683964148e-15
114,30,0,6,2,0,3.444936529334537e-15
114,30,0,6,2,0,9.288037386858324e-16
114,30,0,6,2,0,8.759299687582476e-15
114,30,0,6,2,0,3.846538201287345e-16
114,30,0,6,2,0,8.277987924611946e-15
114,30,0,6,2,0,1.5860605630632595e-14
114,30,0,6,2,0,8.423338122376002e-16
114,30,0,6,2,0,2.8670712869303956e-16
114,30,0,6,2,0,4.131708464093311e-14
114,30,0,6,2,0,6.042548251008621e-15
114,30,0,6,2,0,1.9077548627194073e-15
114,30,0,6,2,0,1.4170228647166478e-16
114,30,0,6,2,0,3.4782208420032004e-15
114,30,0,6,2,0,2.6465315316271125e-15
114,30,0,6,2,0,9.601685922584782e-16
114,30,0,6,2,0,2.579109575963059e-15
114,30,0,6,2,0,4.560525293996661e-15
114,30,0,6,2,0,6.730600248481007e-16
114,30,0,6,2,0,6.492677125444418e-15
114,30,0,6,2,0,1.3131741068873657e-15
114,30,0,6,2,0,1.1320764491787501e-15
114,30,0,6,2,0,0.0
114,30,0,6,2,0,5.339846704990131e-15
114,30,0,6,2,0,3.714978571984027e-16
114,30,0,6,2,1,0.12658566833736123
114,30,0,6,2,1,0.03500753751931139
114,30,0,6,2,1,0.012424293205728226
114,30,0,6,2,1,0.11502768277192474
114,30,0,6,2,1,0.046538932948649296
114,30,0,6,2,1,0.026254581599391102
114,30,0,6,2,1,0.22707487271796023
114,30,0,6,2,1,0.05879336389761087
114,30,0,6,2,1,0.2740685174675908
114,30,0,6,2,1,0.23545122314288291
114,30,0,6,2,1,0.03859605851891864
114,30,0,6,2,1,0.8079331807003731
114,30,0,6,2,1,0.22035974757923235
114,30,0,6,2,1,0.14050634639919743
114,30,0,6,2,1,0.5052900842109501
114,30,0,6,2,1,0.507484260632985
114,30,0,6,2,1,1.3266333686136311
114,30,0,6,2,1,0.1594060878939926
114,30,0,6,2,1,0.0819839297552522
114,30,0,6,2,1,0.13311655927873112
114,30,0,6,2,1,0.9203178674912588
114,30,0,6,2,1,0.192720234041301
114,30,0,6,2,1,0.004953815905067015
114,30,0,6,2,1,1.400736395788758
114,30,0,6,2,1,0.004390015966957281
114,30,0,6,2,1,0.00018365508870761888
114,30,0,6,2,1,0.6849007152081619
114,30,0,6,2,1,0.004365274176320427
114,30,0,6,2,1,0.019413966023314678
114,30,0,6,2,1,0.9549558151232332
114,30,0,6,2,1,1.0569152192947668
114,30,0,6,2,1,0.5013729410635201
114,30,0,6,2,1,0.04802553443956312
114,30,0,6,2,1,0.13714689644867886
114,30,0,6,2,1,0.9174187525684141
114,30,0,6,2,1,0.004415488235242423
114,30,0,6,2,1,0.10838463042811189
114,30,0,6,2,1,0.21341038538221166
114,30,0,6,2,1,0.9028878095190056
114,30,0,6,2,1,0.03761666558399428
114,30,0,6,2,1,0.10568469231593494
114,30,0,6,2,1,0.023039462350039088
114,30,0,6,2,1,0.0689293068403342
114,30,0,6,2,1,0.001868917006596465
114,30,0,6,2,1,0.0037877451181658273
114,30,0,6,2,1,0.017016188703438052
114,30,0,6,2,1,0.12899163218720605
114,30,0,6,2,1,0.6599471490101745
114,30,0,6,2,1,0.5691954322037468
114,30,0,6,2,1,1.3789314782763813
114,30,0,6,2,1,1.2952242255767337
114,30,0,6,2,1,0.004189808889645202
114,30,0,6,2,1,0.10052948768167096
114,30,0,6,2,1,0.1460758282140696
114,30,0,6,2,1,0.9053204956169291
114,30,0,6,2,1,0.7444134110257253
114,30,0,6,2,1,0.04326128869082677
114,30,0,6,2,1,0.055372005932677645
114,30,0,6,2,1,1.3847771417121073
114,30,0,6,2,1,0.06165440891133063
114,30,0,6,2,1,1.4139178408844073
114,30,0,6,2,1,0.12689690041324625
114,30,0,6,2,1,0.02586875591656373
114,30,0,6,2,1,1.2677720317677457
114,30,0,6,2,1,0.7053809893802699
114,30,0,6,2,1,0.01921340467930325
114,30,0,6,2,1,0.054201134247178734
114,30,0,6,2,1,1.2848806871693148
114,30,0,6,2,1,1.0008807903810375
114,30,0,6,2,1,0.1786808152169097
114,30,0,6,2,1,0.029096074718787376
114,30,0,6,2,1,0.01633932888725631
114,30,0,6,2,1,0.20728127116738934
114,30,0,6,2,1,0.9298939434084974
114,30,0,6,2,1,0.10559252864020283
114,30,0,6,2,1,0.049686845643007516
114,30,0,6,2,1,0.276680464028999
114,30,0,6,2,1,0.5580763063260902
114,30,0,6,2,1,0.016075692935611594
114,30,0,6,2,1,0.4276900016716497
114,30,0,6,2,1,0.10822267741618845
114,30,0,6,2,1,0.0802091660724772
114,30,0,6,2,1,0.3175688244026899
114,30,0,6,2,1,0.494657651632506
114,30,0,6,2,1,0.04678153752918134
114,30,0,6,2,1,0.12714594337854276
114,30,0,6,2,1,0.056436699290759874
114,30,0,6,2,1,0.1607069063846902
114,30,0,6,2,1,0.7914794240267712
114,30,0,6,2,1,0.5939567554985661
114,30,0,6,2,1,0.35827937099326723
114,30,0,6,2,1,0.8041002928639892
114,30,0,6,2,1,0.22747096935114983
114,30,0,6,2,1,0.03425594757859314
114,30,0,6,2,1,0.3008681353587458
114,30,0,6,2,1,0.07098517565898167
114,30,0,6,2,1,0.2545573998715958
114,30,0,6,2,1,0.3728407466166694
114,30,0,6,2,1,0.6922145269533394
114,30,0,6,2,1,0.2891820231788424
114,30,0,6,2,1,0.45509262307741216
114,30,0,6,2,1,0.24685618259839542
114,30,0,6,2,1,1.336656700763955
114,30,0,6,2,1,0.07606030344279771
114,30,0,6,2,1,0.16621951750651132
114,30,0,6,2,1,0.06528851090414413
114,30,0,6,2,1,0.18378343324366736
114,30,0,6,2,1,0.049536974546247906
114,30,0,6,2,1,0.6887974564410793
114,30,0,6,2,1,1.1892219766420433
114,30,0,6,2,1,0.9751514312121242
114,30,0,6,2,1,0.2372601575879117
114,30,0,6,2,1,0.3765012165264564
114,30,0,6,2,1,0.045180825179386146
114,30,0,6,2,1,0.02442067361110452
114,30,0,6,2,1,0.3331375362251819
114,30,0,6,2,1,0.4471078247322914
114,30,0,6,2,1,0.06240517434297787
114,30,0,6,2,1,0.05700421535951296
114,30,0,6,2,1,0.11981507352990943
114,30,0,6,2,1,0.0748182658233736
114,30,0,6,2,1,0.008077836737917185
114,30,0,6,2,1,0.15329372296902377
114,30,0,6,2,1,0.1971100660070838
114,30,0,6,2,1,0.08015299504743774
114,30,0,6,2,1,0.07405317118798097
114,30,0,6,2,1,0.6113661632967006
114,30,0,6,2,1,0.36453541249152566
114,30,0,6,2,1,0.45991149050950586
114,30,0,6,2,1,0.4441130859539518
114,30,0,6,2,1,0.04096206601060146
114,30,0,6,2,1,0.09703614106140972
114,30,0,6,2,1,0.2817958447317313
114,30,0,6,2,1,0.8676585138572476
114,30,0,6,2,1,0.8646065940469653
114,30,0,6,2,1,0.23724475416572474
114,30,0,6,2,1,0.2930965496975349
114,30,0,6,2,1,0.06823778358803018
114,30,0,6,2,1,0.12217931021283085
114,30,0,6,2,1,1.4072583786154707
114,30,0,6,2,1,0.10205726303890726
114,30,0,6,2,1,0.15763012154915845
114,30,0,6,2,1,1.1955623698153726
114,30,0,6,2,1,1.4125677998612134
114,30,0,6,2,1,0.18379728210561866
114,30,0,6,2,1,0.16666740701364302
114,30,0,6,2,1,0.08897969694719433
114,30,0,6,2,1,0.9576832484866397
114,30,0,6,2,1,0.704347862706786
114,30,0,6,2,1,0.5861314865102722
114,30,0,6,2,1,0.20773101602176783
114,30,0,6,2,1,0.3378018580399053
114,30,0,6,2,1,0.08258874515569126
114,30,0,6,2,1,0.18665982214701907
114,30,0,6,2,1,0.2035923836682885
114,30,0,6,2,1,0.08100306566537611
114,30,0,6,2,1,0.10594568323692843
114,30,0,6,2,1,0.4320781958313086
115,30,0,6,3,0,1.6644953022270354e-15
115,30,0,6,3,0,4.3030099868838314e-16
115,30,0,6,3,0,1.2409172521402816e-15
115,30,0,6,3,0,1.9530758773350347e-15
115,30,0,6,3,0,2.21192622647573e-15
115,30,0,6,3,0,2.051207070426899e-15
115,30,0,6,3,0,2.115853971320471e-15
115,30,0,6,3,0,1.26990605431386e-15
115,30,0,6,3,0,1.0488808134472555e-15
115,30,0,6,3,0,2.606679510548273e-15
115,30,0,6,3,0,1.250479648097086e-14
115,30,0,6,3,0,2.608182420601568e-15
115,30,0,6,3,0,4.1318515675764095e-15
115,30,0,6,3,0,1.3187407699313333e-14
115,30,0,6,3,0,5.280073817093938e-14
115,30,0,6,3,0,7.955104947517847e-15
115,30,0,6,3,0,1.5562181098559102e-15
115,30,0,6,3,0,2.2167346944320367e-15
115,30,0,6,3,0,3.781105653086274e-15
115,30,0,6,3,0,9.895560361184022e-15
115,30,0,6,3,0,2.993897118519532e-15
115,30,0,6,3,0,4.077358032546056e-16
115,30,0,6,3,0,1.0688384055913114e-14
115,30,0,6,3,0,4.578891015741313e-16
115,30,0,6,3,0,2.721651617328913e-16
115,30,0,6,3,0,2.8611531656910175e-15
115,30,0,6,3,0,1.5317377552797002e-15
115,30,0,6,3,0,1.5794463852114488e-15
115,30,0,6,3,0,1.5918024294643785e-15
115,30,0,6,3,0,6.328195966120557e-16
115,30,0,6,3,0,2.6983406826771145e-15
115,30,0,6,3,0,1.2059258286400022e-15
115,30,0,6,3,0,9.519178977208663e-16
115,30,0,6,3,0,2.1101989533868355e-15
115,30,0,6,3,0,6.914844320021062e-16
115,30,0,6,3,0,7.745771078688142e-16
115,30,0,6,3,0,5.321216201778139e-16
115,30,0,6,3,0,2.07605738701926e-15
115,30,0,6,3,0,6.014075110770615e-15
115,30,0,6,3,0,2.9182357014321195e-16
115,30,0,6,3,0,5.76298349906117e-16
115,30,0,6,3,0,1.7391312168409104e-15
115,30,0,6,3,0,3.570024928316971e-16
115,30,0,6,3,0,8.59486873510119e-16
115,30,0,6,3,0,1.118837077799392e-15
115,30,0,6,3,0,9.39218842638647e-16
115,30,0,6,3,0,9.62039362730566e-16
115,30,0,6,3,0,9.71117685620974e-16
115,30,0,6,3,0,6.464492559835053e-16
115,30,0,6,3,0,3.054483704740613e-16
115,30,0,6,3,0,6.566884267542009e-15
115,30,0,6,3,0,4.4792805771150745e-15
115,30,0,6,3,0,1.2779211164508273e-15
115,30,0,6,3,0,3.5967312087067383e-16
115,30,0,6,3,0,6.640406825148884e-15
115,30,0,6,3,0,5.2593709010827754e-15
115,30,0,6,3,0,1.7002579612258014e-15
115,30,0,6,3,0,8.230693550791467e-15
115,30,0,6,3,0,1.7281364513265498e-15
115,30,0,6,3,0,1.199792251321278e-15
115,30,0,6,3,0,6.17939666789227e-15
115,30,0,6,3,0,1.0496359073000222e-15
115,30,0,6,3,0,1.8639788860529966e-15
115,30,0,6,3,0,2.2469087239555457e-15
115,30,0,6,3,0,6.994729316260519e-16
115,30,0,6,3,0,2.6202275979460973e-15
115,30,0,6,3,0,1.3486349136819318e-15
115,30,0,6,3,0,3.047727084850432e-15
115,30,0,6,3,0,5.525826268651206e-15
115,30,0,6,3,0,1.0385966462959521e-15
115,30,0,6,3,0,1.5847965759986623e-15
115,30,0,6,3,0,2.4139378879775266e-15
115,30,0,6,3,0,4.484678103260698e-15
115,30,0,6,3,0,1.3245483052837808e-14
115,30,0,6,3,0,4.3361288029564715e-15
115,30,0,6,3,0,1.4258400636731148e-15
115,30,0,6,3,0,1.30229912550565e-15
115,30,0,6,3,0,2.3961382798120348e-15
115,30,0,6,3,0,5.176986869156314e-16
115,30,0,6,3,1,1.402912498151776
115,30,0,6,3,1,0.5956837582758214
115,30,0,6,3,1,0.36792008720385444
115,30,0,6,3,1,1.3689200966516764
115,30,0,6,3,1,1.3839856933202288
115,30,0,6,3,1,0.3957669076633987
115,30,0,6,3,1,1.413976953871474
115,30,0,6,3,1,0.918104052789797
115,30,0,6,3,1,1.1434304856313542
115,30,0,6,3,1,1.2837837929734275
115,30,0,6,3,1,1.4023231153747953
115,30,0,6,3,1,0.7574506516346221
115,30,0,6,3,1,0.4296591966636771
115,30,0,6,3,1,0.10121130797251228
115,30,0,6,3,1,0.25499413463250686
115,30,0,6,3,1,0.4738190501462166
115,30,0,6,3,1,0.1654303985123019
115,30,0,6,3,1,0.20284159486502049
115,30,0,6,3,1,0.48699363129155765
115,30,0,6,3,1,0.8792960248987074
115,30,0,6,3,1,1.138032148839923
115,30,0,6,3,1,0.1825057028719395
115,30,0,6,3,1,0.5662018431372277
115,30,0,6,3,1,0.11380890818701435
115,30,0,6,3,1,0.1957075040279122
115,30,0,6,3,1,1.1742766369412034
115,30,0,6,3,1,1.3905178079329379
115,30,0,6,3,1,0.19548516095803853
115,30,0,6,3,1,1.3565223014083414
115,30,0,6,3,1,1.1846121645412324
115,30,0,6,3,1,1.0428233938934803
115,30,0,6,3,1,0.5416098744171822
115,30,0,6,3,1,0.15016658240366826
115,30,0,6,3,1,0.5534073292453906
115,30,0,6,3,1,0.7571690944489933
115,30,0,6,3,1,1.0358909187706982
115,30,0,6,3,1,0.5043450335585068
115,30,0,6,3,1,1.275226644802562
115,30,0,6,3,1,1.4133709813072386
115,30,0,6,3,1,1.3154623455613406
115,30,0,6,3,1,0.21449443516699346
115,30,0,6,3,1,0.3132283780316298
115,30,0,6,3,1,0.8682100226323856
115,30,0,6,3,1,0.31185307792639305
115,30,0,6,3,1,0.7540293532102584
115,30,0,6,3,1,1.4087990568409077
115,30,0,6,3,1,0.5032768284013538
115,30,0,6,3,1,0.9639331124119971
115,30,0,6,3,1,1.000557501884691
115,30,0,6,3,1,0.24817441002873297
115,30,0,6,3,1,1.2019304241442552
115,30,0,6,3,1,0.9645210261294004
115,30,0,6,3,1,0.357394168016456
115,30,0,6,3,1,0.041999768834884564
115,30,0,6,3,1,0.30744885528958144
115,30,0,6,3,1,0.6653533039888426
115,30,0,6,3,1,0.2363089568755932
115,30,0,6,3,1,0.7627049379318749
115,30,0,6,3,1,1.2417125028999818
115,30,0,6,3,1,0.2108123412990796
115,30,0,6,3,1,1.401142721430169
115,30,0,6,3,1,0.3268661210585933
115,30,0,6,3,1,1.086728279676227
115,30,0,6,3,1,0.19766543936860284
115,30,0,6,3,1,0.3024255740378267
115,30,0,6,3,1,1.366134909889096
115,30,0,6,3,1,0.08831438240346265
115,30,0,6,3,1,0.359095806789197
115,30,0,6,3,1,0.6152070844573566
115,30,0,6,3,1,0.20267057670118113
115,30,0,6,3,1,0.15857103749101725
115,30,0,6,3,1,0.7378256864864282
115,30,0,6,3,1,0.7571413280872371
115,30,0,6,3,1,1.1148153453590086
115,30,0,6,3,1,0.5874831915496849
115,30,0,6,3,1,1.4142132777860108
115,30,0,6,3,1,0.11874686679167515
115,30,0,6,3,1,0.35781316459941553
115,30,0,6,3,1,0.13501340676482848
115,30,0,6,3,1,1.4028921303657484
115,30,0,6,3,1,0.2890340004094984
115,30,0,6,3,1,0.08275185251902588
115,30,0,6,3,1,0.31385403462531797
115,30,0,6,3,1,1.1883204019227596
115,30,0,6,3,1,0.8797875532435157
115,30,0,6,3,1,0.8313268208328016
115,30,0,6,3,1,0.8727031066794161
115,30,0,6,3,1,0.907013056656384
115,30,0,6,3,1,0.9168252292744252
115,30,0,6,3,1,0.5795370798978879
115,30,0,6,3,1,1.0514144396788037
115,30,0,6,3,1,0.888985605581253
115,30,0,6,3,1,1.0552393664487654
115,30,0,6,3,1,0.22569194526641223
115,30,0,6,3,1,0.9232246765631508
115,30,0,6,3,1,0.10920889433604128
115,30,0,6,3,1,0.763465294189821
115,30,0,6,3,1,1.01639747808619
115,30,0,6,3,1,0.6958100883302875
115,30,0,6,3,1,0.45568842998944437
115,30,0,6,3,1,0.3706189371142082
115,30,0,6,3,1,1.392550136269596
115,30,0,6,3,1,0.06065716726504891
115,30,0,6,3,1,0.8069341325316856
115,30,0,6,3,1,1.0876967487488742
115,30,0,6,3,1,1.2164141911794832
115,30,0,6,3,1,1.4080799445780823
115,30,0,6,3,1,1.1777277826497556
115,30,0,6,3,1,0.048122030321702966
115,30,0,6,3,1,1.294382577946285
115,30,0,6,3,1,0.4669719255775233
115,30,0,6,3,1,0.39676601981950266
115,30,0,6,3,1,1.1983180696117584
115,30,0,6,3,1,0.7496759047049433
115,30,0,6,3,1,0.8434989502831063
115,30,0,6,3,1,1.085989873570317
115,30,0,6,3,1,1.2695025976142893
115,30,0,6,3,1,1.1063814428273306
115,30,0,6,3,1,0.16529785045685175
115,30,0,6,3,1,1.3942177110205984
115,30,0,6,3,1,1.1989112150611998
115,30,0,6,3,1,0.19962846063732528
115,30,0,6,3,1,0.8643931147930628
115,30,0,6,3,1,1.2259150603261637
115,30,0,6,3,1,0.9970423884786531
115,30,0,6,3,1,1.0239888894992966
115,30,0,6,3,1,0.2767529330119145
115,30,0,6,3,1,0.5903063487641197
115,30,0,6,3,1,1.4123613826029378
115,30,0,6,3,1,1.4023287341731316
115,30,0,6,3,1,0.10609978264383972
115,30,0,6,3,1,1.1028436331161435
115,30,0,6,3,1,1.2658809886257425
115,30,0,6,3,1,1.380795276324447
115,30,0,6,3,1,0.83209616814305
115,30,0,6,3,1,1.1438998182878741
115,30,0,6,3,1,1.0037583048423917
115,30,0,6,3,1,0.4986964883589463
115,30,0,6,3,1,0.44655022975714204
115,30,0,6,3,1,1.240055270821524
115,30,0,6,3,1,0.2359134562324165
115,30,0,6,3,1,1.3555653485039818
115,30,0,6,3,1,0.7726974719663949
115,30,0,6,3,1,0.3041283437178814
115,30,0,6,3,1,0.8109102232591019
115,30,0,6,3,1,0.7158281006001044
115,30,0,6,3,1,0.3294088228033115
115,30,0,6,3,1,0.7463188193404826
115,30,0,6,3,1,1.1271857976390005
115,30,0,6,3,1,1.4038369591495148
115,30,0,6,3,1,0.45898845662964544
115,30,0,6,3,1,0.7556953152058582
115,30,0,6,3,1,0.8144514151442803
115,30,0,6,3,1,0.1688844657842197
115,30,0,6,3,1,1.2793662152580676
115,30,0,6,3,1,0.6229772922372273
115,30,0,6,3,1,0.2291578901032446
115,30,0,6,3,1,0.3071936766668518
116,30,0,6,6,0,2.7488393631389403e-15
116,30,0,6,6,0,8.462211518250035e-16
116,30,0,6,6,0,4.088475042843056e-15
116,30,0,6,6,0,5.555218786294024e-15
116,30,0,6,6,0,5.878356521046523e-15
116,30,0,6,6,0,1.0644565294994318e-15
116,30,0,6,6,0,1.5794968930334436e-15
116,30,0,6,6,0,9.589122227478331e-16
116,30,0,6,6,0,6.515884511569617e-16
116,30,0,6,6,0,1.3095998075980148e-15
116,30,0,6,6,0,2.5306996396043455e-14
116,30,0,6,6,0,8.328081679326951e-15
116,30,0,6,6,0,6.852704371865983e-15
116,30,0,6,6,0,2.110299704947298e-14
116,30,0,6,6,0,6.4013343649926764e-15
116,30,0,6,6,0,3.2456530204426563e-15
116,30,0,6,6,0,1.953462825416614e-15
116,30,0,6,6,0,1.954554792956543e-14
116,30,0,6,6,0,1.7508804708744346e-15
116,30,0,6,6,0,2.409581960178559e-14
116,30,0,6,6,0,2.470113452840623e-15
116,30,0,6,6,0,1.785901831465998e-14
116,30,0,6,6,0,1.817862842424247e-14
116,30,0,6,6,0,6.584771236980717e-15
116,30,0,6,6,0,4.607925941574957e-15
116,30,0,6,6,0,1.0372482613460205e-15
116,30,0,6,6,0,5.399855035351618e-16
116,30,0,6,6,0,5.599678914311995e-16
116,30,0,6,6,0,6.35631221774445e-15
116,30,0,6,6,0,2.3867979908363847e-15
116,30,0,6,6,0,4.3121595214603515e-15
116,30,0,6,6,0,2.724631623501846e-15
116,30,0,6,6,0,2.7818985268478818e-15
116,30,0,6,6,0,1.1465386141680412e-15
116,30,0,6,6,0,1.5669116102907204e-15
116,30,0,6,6,0,5.318053238230481e-16
116,30,0,6,6,0,5.7399218911823456e-15
116,30,0,6,6,0,3.7641790755799245e-15
116,30,0,6,6,0,1.6442717995441927e-15
116,30,0,6,6,0,6.128122067691198e-16
116,30,0,6,6,0,1.8695833711067424e-15
116,30,0,6,6,0,8.872199062008025e-16
116,30,0,6,6,0,6.023308550795297e-16
116,30,0,6,6,0,7.561314189970996e-16
116,30,0,6,6,0,6.722768513718752e-16
116,30,0,6,6,0,6.615366152018286e-16
116,30,0,6,6,0,1.356939280457089e-15
116,30,0,6,6,0,2.637667721910043e-15
116,30,0,6,6,0,4.023987796781636e-15
116,30,0,6,6,0,3.651275203197168e-15
116,30,0,6,6,0,1.0449206175363356e-14
116,30,0,6,6,0,1.5062814360990765e-15
116,30,0,6,6,0,3.2287923300796477e-16
116,30,0,6,6,0,7.417498596132615e-16
116,30,0,6,6,0,1.1069885197845639e-14
116,30,0,6,6,0,4.742925546578511e-15
116,30,0,6,6,0,4.25626641852742e-15
116,30,0,6,6,0,5.9092159704368106e-15
116,30,0,6,6,0,1.0704384541437649e-14
116,30,0,6,6,0,9.71786613745047e-16
116,30,0,6,6,0,1.3412065853057513e-14
116,30,0,6,6,0,9.575314850260079e-16
116,30,0,6,6,0,1.629364406172735e-15
116,30,0,6,6,0,5.081478405427889e-14
116,30,0,6,6,0,7.381572219917393e-16
116,30,0,6,6,0,6.821488967518041e-15
116,30,0,6,6,0,6.281447211860401e-16
116,30,0,6,6,0,8.441714733209298e-15
116,30,0,6,6,0,1.6888813050486495e-15
116,30,0,6,6,0,2.0143327761166918e-14
116,30,0,6,6,0,1.1051498857755446e-15
116,30,0,6,6,0,1.08967191759595e-15
116,30,0,6,6,0,1.9796635253831644e-15
116,30,0,6,6,0,1.789784078541925e-14
116,30,0,6,6,0,1.4061803253202888e-14
116,30,0,6,6,0,5.754429683071e-16
116,30,0,6,6,0,8.671723417088694e-16
116,30,0,6,6,0,4.8073608661679755e-15
116,30,0,6,6,0,1.0093797098609582e-15
116,30,0,6,6,1,1.4020767684211046
116,30,0,6,6,1,0.6459085990387724
116,30,0,6,6,1,0.3503472469685414
116,30,0,6,6,1,0.4355693246720406
116,30,0,6,6,1,1.3168108170014479
116,30,0,6,6,1,0.3386130660570493
116,30,0,6,6,1,1.2366971892023613
116,30,0,6,6,1,1.287961556845568
116,30,0,6,6,1,0.5555287820295979
116,30,0,6,6,1,0.5239056608198507
116,30,0,6,6,1,0.7654010115786265
116,30,0,6,6,1,0.9794547522695459
116,30,0,6,6,1,0.8925537500340963
116,30,0,6,6,1,1.0614685113262463
116,30,0,6,6,1,0.6886816592204796
116,30,0,6,6,1,0.7793798451588474
116,30,0,6,6,1,0.20285271595572243
116,30,0,6,6,1,1.3979657803708874
116,30,0,6,6,1,1.1186331178803084
116,30,0,6,6,1,0.7563400060786667
116,30,0,6,6,1,0.5322413940973016
116,30,0,6,6,1,1.3496793554478421
116,30,0,6,6,1,1.2466533711540455
116,30,0,6,6,1,1.1072351130776774
116,30,0,6,6,1,0.4763182940290775
116,30,0,6,6,1,0.9759802068222294
116,30,0,6,6,1,0.5875241824726007
116,30,0,6,6,1,0.7408383197494036
116,30,0,6,6,1,0.6725185410988128
116,30,0,6,6,1,0.5898198182349486
116,30,0,6,6,1,0.7974281020407155
116,30,0,6,6,1,0.48795442019252233
116,30,0,6,6,1,0.22246069199821264
116,30,0,6,6,1,0.36577136796106036
116,30,0,6,6,1,1.4107821031294343
116,30,0,6,6,1,0.5288955296928435
116,30,0,6,6,1,1.0571778930427604
116,30,0,6,6,1,0.39925120623908356
116,30,0,6,6,1,1.0524196503245828
116,30,0,6,6,1,1.380525149125962
116,30,0,6,6,1,1.0446219721695438
116,30,0,6,6,1,0.29835729845695136
116,30,0,6,6,1,0.30041716846366284
116,30,0,6,6,1,1.3698319946283297
116,30,0,6,6,1,0.34077100983683584
116,30,0,6,6,1,0.5026722523791591
116,30,0,6,6,1,1.059326545932566
116,30,0,6,6,1,0.29005405789708144
116,30,0,6,6,1,1.4125197028524452
116,30,0,6,6,1,0.5139425555552424
116,30,0,6,6,1,0.49703496792830515
116,30,0,6,6,1,0.18589190378070325
116,30,0,6,6,1,0.2778716968014568
116,30,0,6,6,1,0.3540158004316714
116,30,0,6,6,1,0.8043308464590091
116,30,0,6,6,1,0.7836979735059187
116,30,0,6,6,1,1.2947162930952483
116,30,0,6,6,1,1.0793799733673417
116,30,0,6,6,1,1.4117287739718352
116,30,0,6,6,1,0.9763826067673882
116,30,0,6,6,1,0.48731336508178136
116,30,0,6,6,1,0.8999106720743152
116,30,0,6,6,1,1.0349341487571582
116,30,0,6,6,1,0.9565685933877399
116,30,0,6,6,1,0.4188357124686008
116,30,0,6,6,1,1.1524591200109566
116,30,0,6,6,1,0.8543108098029266
116,30,0,6,6,1,0.38559974839657946
116,30,0,6,6,1,0.779737702862212
116,30,0,6,6,1,0.5989975817902564
116,30,0,6,6,1,0.42550785177372696
116,30,0,6,6,1,0.74231026341736
116,30,0,6,6,1,1.3301491371963123
116,30,0,6,6,1,1.40613831444978
116,30,0,6,6,1,0.37137584952841746
116,30,0,6,6,1,0.8418010125853328
116,30,0,6,6,1,0.41861375951154495
116,30,0,6,6,1,0.3301878402192169
116,30,0,6,6,1,1.4053318336471736
116,30,0,6,6,1,1.208232937298108
116,30,0,6,6,1,0.25479323204022
116,30,0,6,6,1,0.37675214393740697
116,30,0,6,6,1,0.5029168794658991
116,30,0,6,6,1,1.3999458567366048
116,30,0,6,6,1,1.3728563300428993
116,30,0,6,6,1,1.401089221121581
116,30,0,6,6,1,0.3830036361279573
116,30,0,6,6,1,0.6768524819755445
116,30,0,6,6,1,0.855695368652077
116,30,0,6,6,1,0.7748267507007933
116,30,0,6,6,1,0.6897395112594223
116,30,0,6,6,1,1.3643998295793776
116,30,0,6,6,1,0.6075964448054723
116,30,0,6,6,1,1.1708369527341005
116,30,0,6,6,1,1.0773714186769419
116,30,0,6,6,1,1.3545688094661554
116,30,0,6,6,1,1.2414468921031072
116,30,0,6,6,1,1.2245817614988086
116,30,0,6,6,1,0.6987461199568504
116,30,0,6,6,1,0.45382175779339684
116,30,0,6,6,1,0.5150767878402635
116,30,0,6,6,1,0.9450407843305186
116,30,0,6,6,1,1.2131435971731364
116,30,0,6,6,1,1.2949580845631359
116,30,0,6,6,1,0.7004549381195667
116,30,0,6,6,1,1.2009489721800144
116,30,0,6,6,1,0.7075614058608941
116,30,0,6,6,1,0.9668899281350862
116,30,0,6,6,1,0.931653845046599
116,30,0,6,6,1,1.260196749195338
116,30,0,6,6,1,1.2319798668061848
116,30,0,6,6,1,1.1752500263950127
116,30,0,6,6,1,0.613130940449856
116,30,0,6,6,1,1.2926087852960828
116,30,0,6,6,1,1.0745133568148073
116,30,0,6,6,1,1.3666662017294207
116,30,0,6,6,1,0.4430697297862892
116,30,0,6,6,1,1.229649946331823
116,30,0,6,6,1,1.219786257725187
116,30,0,6,6,1,0.359979254349331
116,30,0,6,6,1,1.0526601223450684
116,30,0,6,6,1,0.5798933982177136
116,30,0,6,6,1,1.3892938356769362
116,30,0,6,6,1,1.3079786189739095
116,30,0,6,6,1,0.4964009974326092
116,30,0,6,6,1,1.152957127819629
116,30,0,6,6,1,0.9636659993378826
116,30,0,6,6,1,0.9983866894235284
116,30,0,6,6,1,1.1778130708978733
116,30,0,6,6,1,1.2423295754848551
116,30,0,6,6,1,0.4650196289100456
116,30,0,6,6,1,0.2979845320907843
116,30,0,6,6,1,1.1656289676339482
116,30,0,6,6,1,1.1826998059473535
116,30,0,6,6,1,0.7493821135911086
116,30,0,6,6,1,1.3526247632950017
116,30,0,6,6,1,1.411541349107637
116,30,0,6,6,1,0.9403828160151099
116,30,0,6,6,1,0.9345883448384649
116,30,0,6,6,1,1.0776377227136789
116,30,0,6,6,1,0.9917855443072349
116,30,0,6,6,1,0.5604726326649494
116,30,0,6,6,1,0.6645349298326728
116,30,0,6,6,1,0.38463444570082217
116,30,0,6,6,1,1.2502675819674358
116,30,0,6,6,1,0.5500884562465411
116,30,0,6,6,1,1.0256349204655095
116,30,0,6,6,1,1.0980344665933353
116,30,0,6,6,1,0.7159922226487754
116,30,0,6,6,1,0.9248231123147598
116,30,0,6,6,1,0.7792376570747478
116,30,0,6,6,1,1.3807619744419855
116,30,0,6,6,1,1.1196930888993042
116,30,0,6,6,1,1.154203420339046
116,30,0,6,6,1,0.8060005110852957
116,30,0,6,6,1,0.8677886321786217
116,30,0,6,6,1,1.2052926606136405
116,30,0,6,6,1,1.3129914665393607
117,30,1,4,2,0,2.6900812727499505e-14
117,30,1,4,2,0,6.704556783745891e-15
117,30,1,4,2,0,2.964209874030146e-14
117,30,1,4,2,0,3.831682643742831e-15
117,30,1,4,2,0,1.4581425706632967e-15
117,30,1,4,2,0,7.386793229179642e-16
117,30,1,4,2,0,1.4180585605992916e-14
117,30,1,4,2,0,1.6251038579610265e-15
117,30,1,4,2,0,1.0113467337420003e-14
117,30,1,4,2,0,2.5773146356588263e-15
117,30,1,4,2,0,1.8124855330709136e-15
117,30,1,4,2,0,9.096874381791239e-17
117,30,1,4,2,0,4.944366664305204e-16
117,30,1,4,2,0,1.5766520609654773e-15
117,30,1,4,2,0,1.5277824906567044e-16
117,30,1,4,2,0,2.685013173300763e-16
117,30,1,4,2,0,5.1849689898517664e-15
117,30,1,4,2,0,3.758826408978945e-15
117,30,1,4,2,0,9.07535413686741e-15
117,30,1,4,2,0,5.461064579276272e-15
117,30,1,4,2,0,7.95756299713218e-15
117,30,1,4,2,0,6.30281633523707e-15
117,30,1,4,2,0,4.954444242379665e-16
117,30,1,4,2,0,6.727493782508573e-15
117,30,1,4,2,0,8.168602992536488e-14
117,30,1,4,2,0,3.79946596118575e-15
117,30,1,4,2,0,1.4169696222553565e-14
117,30,1,4,2,0,1.613342909061884e-15
117,30,1,4,2,0,4.365158716374758e-15
117,30,1,4,2,0,3.676657428108705e-15
117,30,1,4,2,0,1.0942864683803918e-14
117,30,1,4,2,0,4.302950233240491e-14
117,30,1,4,2,0,4.251991268080384e-15
117,30,1,4,2,0,1.7840724942996463e-15
117,30,1,4,2,0,1.0225626864257228e-14
117,30,1,4,2,0,1.1615851838611354e-15
117,30,1,4,2,0,1.6277966545635881e-15
117,30,1,4,2,0,2.0864108172904811e-16
117,30,1,4,2,0,2.531260216309782e-16
117,30,1,4,2,0,9.131186206195202e-17
117,30,1,4,2,0,2.7329847358305964e-15
117,30,1,4,2,0,1.5008792894481237e-15
117,30,1,4,2,0,1.9794759614299487e-16
117,30,1,4,2,0,2.1501028757571127e-15
117,30,1,4,2,0,6.518793730019978e-14
117,30,1,4,2,0,7.582684932738889e-16
117,30,1,4,2,0,1.3471047253739435e-14
117,30,1,4,2,0,1.5950774651544642e-14
117,30,1,4,2,0,1.2974601107478877e-14
117,30,1,4,2,0,7.355694477256321e-16
117,30,1,4,2,0,5.6068621872435734e-15
117,30,1,4,2,0,1.0663185148225695e-14
117,30,1,4,2,0,4.054310761593629e-15
117,30,1,4,2,0,5.600041674141424e-16
117,30,1,4,2,0,3.2861047695036007e-12
117,30,1,4,2,0,3.098027399633002e-15
117,30,1,4,2,0,4.36701050617042e-15
117,30,1,4,2,0,2.0961353879313248e-14
117,30,1,4,2,0,2.2855543075040035e-14
117,30,1,4,2,0,1.2214170475001665e-14
117,30,1,4,2,0,8.453344971723152e-15
117,30,1,4,2,0,2.010566330700625e-14
117,30,1,4,2,0,2.4596960986721484e-16
117,30,1,4,2,0,3.071877980545123e-16
117,30,1,4,2,0,0.0
117,30,1,4,2,0,2.241554383169834e-16
117,30,1,4,2,0,2.150507271520762e-14
117,30,1,4,2,0,2.2307920002844892e-14
117,30,1,4,2,0,1.1076301600002585e-14
117,30,1,4,2,0,2.0738969993573003e-14
117,30,1,4,2,0,8.779930889121056e-15
117,30,1,4,2,0,3.614370053532587e-15
117,30,1,4,2,0,2.9131856239583852e-15
117,30,1,4,2,0,8.054582254486911e-17
117,30,1,4,2,0,8.288242955923332e-14
117,30,1,4,2,0,1.0256601027844523e-14
117,30,1,4,2,0,2.735509522379407e-15
117,30,1,4,2,0,4.1217175142718933e-16
117,30,1,4,2,1,1.386177717080444
117,30,1,4,2,1,1.0956159910860646
117,30,1,4,2,1,1.4124750519428522
117,30,1,4,2,1,0.07917801776794241
117,30,1,4,2,1,0.08061128943933457
117,30,1,4,2,1,1.3788464787885981
117,30,1,4,2,1,0.4193402917333594
117,30,1,4,2,1,0.25213733637942215
117,30,1,4,2,1,1.087870966502114
117,30,1,4,2,1,1.4141817338769493
117,30,1,4,2,1,0.8647847260179992
117,30,1,4,2,1,0.6726148925593842
117,30,1,4,2,1,0.20490683231945508
117,30,1,4,2,1,0.6721231902416286
117,30,1,4,2,1,1.2354725994399174
117,30,1,4,2,1,0.20007479957926091
117,30,1,4,2,1,0.4288402737274597
117,30,1,4,2,1,0.4813272406907234
117,30,1,4,2,1,0.9095739685612493
117,30,1,4,2,1,0.67236638585185
117,30,1,4,2,1,0.5418832186373559
117,30,1,4,2,1,0.4094632119670551
117,30,1,4,2,1,0.28469065004454946
117,30,1,4,2,1,0.06331167609762968
117,30,1,4,2,1,0.19865577750386315
117,30,1,4,2,1,0.4482686119894268
117,30,1,4,2,1,0.6226384164398887
117,30,1,4,2,1,0.4167595734478063
117,30,1,4,2,1,0.930967227887446
117,30,1,4,2,1,0.11843064917475021
117,30,1,4,2,1,0.9146156908474886
117,30,1,4,2,1,0.6002387192094187
117,30,1,4,2,1,1.0927381344376608
117,30,1,4,2,1,0.19794816332424361
117,30,1,4,2,1,0.4874610991233825
117,30,1,4,2,1,0.22908172216513012
117,30,1,4,2,1,0.9780476864958355
117,30,1,4,2,1,1.0163523839673325
117,30,1,4,2,1,0.4904423281761908
117,30,1,4,2,1,1.0172462169067218
117,30,1,4,2,1,0.8615632702722885
117,30,1,4,2,1,1.0489365605001189
117,30,1,4,2,1,0.0013747622016153178
117,30,1,4,2,1,0.7607678519854568
117,30,1,4,2,1,1.3956014147793705
117,30,1,4,2,1,1.356123787095897
117,30,1,4,2,1,0.01710941073370203
117,30,1,4,2,1,0.35879553728259145
117,30,1,4,2,1,1.2149551354791612
117,30,1,4,2,1,0.3445222699777916
117,30,1,4,2,1,1.0586257669305734
117,30,1,4,2,1,0.1508693404485482
117,30,1,4,2,1,0.03342058132746113
117,30,1,4,2,1,0.13477659361720964
117,30,1,4,2,1,1.261263632290064
117,30,1,4,2,1,0.16816438698613648
117,30,1,4,2,1,0.4709209266773861
117,30,1,4,2,1,0.9553710257397688
117,30,1,4,2,1,1.340625776202568
117,30,1,4,2,1,1.0295477234946395
117,30,1,4,2,1,0.05297059963550363
117,30,1,4,2,1,0.6466474074328562
117,30,1,4,2,1,1.2886328880007547
117,30,1,4,2,1,0.30239464092169244
117,30,1,4,2,1,0.9071043411057227
117,30,1,4,2,1,0.416115932770372
117,30,1,4,2,1,0.30347408399313286
117,30,1,4,2,1,0.3994790057628714
117,30,1,4,2,1,0.2649264157998749
117,30,1,4,2,1,1.0036997640257979
117,30,1,4,2,1,1.3414756189361363
117,30,1,4,2,1,0.41968666377610875
117,30,1,4,2,1,0.3283135072442754
117,30,1,4,2,1,1.2281932133246045
117,30,1,4,2,1,0.5179334908425186
117,30,1,4,2,1,1.2110151363706838
117,30,1,4,2,1,1.2424421139868407
117,30,1,4,2,1,1.3465451687594834
117,30,1,4,2,1,0.8111583184519175
117,30,1,4,2,1,0.6218164695704241
117,30,1,4,2,1,0.3067575201731918
117,30,1,4,2,1,0.08452236061564268
117,30,1,4,2,1,1.3453518364475265
117,30,1,4,2,1,0.8527125994070952
117,30,1,4,2,1,0.5772260556891483
117,30,1,4,2,1,0.17373308597684567
117,30,1,4,2,1,1.143415867078361
117,30,1,4,2,1,1.1364971257944092
117,30,1,4,2,1,1.2313805083518952
117,30,1,4,2,1,0.11889010588491164
117,30,1,4,2,1,0.613091024562372
117,30,1,4,2,1,1.2642259683471766
117,30,1,4,2,1,0.14849726856622952
117,30,1,4,2,1,0.5603704601709606
117,30,1,4,2,1,0.4839876850943313
117,30,1,4,2,1,0.9906058551944533
117,30,1,4,2,1,0.5457884570907541
117,30,1,4,2,1,0.9818469672300358
117,30,1,4,2,1,0.6440234014417318
117,30,1,4,2,1,0.09754011111116141
117,30,1,4,2,1,0.3774375721618469
117,30,1,4,2,1,0.05463740891090078
117,30,1,4,2,1,0.11313055969643616
117,30,1,4,2,1,0.22492020322103473
117,30,1,4,2,1,0.17663001606908255
117,30,1,4,2,1,0.03995326565928894
117,30,1,4,2,1,0.35159139791868493
117,30,1,4,2,1,0.10594506558300586
117,30,1,4,2,1,0.3705875760924387
117,30,1,4,2,1,0.5106736839433338
117,30,1,4,2,1,0.22882833836433022
117,30,1,4,2,1,0.20331847215433232
117,30,1,4,2,1,0.5807184097327708
117,30,1,4,2,1,0.6297986335755649
117,30,1,4,2,1,0.16114740902933777
117,30,1,4,2,1,0.7348057998579725
117,30,1,4,2,1,0.4526270265124316
117,30,1,4,2,1,1.335687752433506
117,30,1,4,2,1,0.9430545208602863
117,30,1,4,2,1,1.4123170770674418
117,30,1,4,2,1,1.3886413936626218
117,30,1,4,2,1,1.2832156316129115
117,30,1,4,2,1,1.1215338290388444
117,30,1,4,2,1,1.4131992871007208
117,30,1,4,2,1,0.09087082837055721
117,30,1,4,2,1,0.10576052670664299
117,30,1,4,2,1,0.21427832843616634
117,30,1,4,2,1,0.18572821296089462
117,30,1,4,2,1,0.14382896120664102
117,30,1,4,2,1,0.3799907665558246
117,30,1,4,2,1,1.211083631473333
117,30,1,4,2,1,0.16412947817037618
117,30,1,4,2,1,0.49834971952097645
117,30,1,4,2,1,0.38458926362188417
117,30,1,4,2,1,1.3788439311819394
117,30,1,4,2,1,1.0701530687602112
117,30,1,4,2,1,1.2909307676977595
117,30,1,4,2,1,0.05792861301538574
117,30,1,4,2,1,0.929926049609958
117,30,1,4,2,1,0.9023691114936941
117,30,1,4,2,1,0.15977858073008008
117,30,1,4,2,1,0.8248033345982201
117,30,1,4,2,1,0.06049151108847414
117,30,1,4,2,1,0.7045015121468792
117,30,1,4,2,1,0.5106540496534947
117,30,1,4,2,1,0.18516157162049274
117,30,1,4,2,1,0.8351996893632228
117,30,1,4,2,1,0.7502005097137531
117,30,1,4,2,1,0.6918735959331862
117,30,1,4,2,1,0.3297330333522948
117,30,1,4,2,1,1.208598809367666
117,30,1,4,2,1,0.019412054691482772
117,30,1,4,2,1,0.6328730956501908
117,30,1,4,2,1,1.0640995509220161
117,30,1,4,2,1,0.7035636836779566
117,30,1,4,2,1,1.353781095173537
118,30,1,4,3,0,1.1608006250283939e-14
118,30,1,4,3,0,9.027958056719824e-16
118,30,1,4,3,0,6.0612217665868016e-15
118,30,1,4,3,0,2.7405165714349376e-15
118,30,1,4,3,0,1.4941017762839928e-15
118,30,1,4,3,0,1.2731734743337447e-15
118,30,1,4,3,0,2.2657192620497147e-16
118,30,1,4,3,0,6.600036550558381e-15
118,30,1,4,3,0,5.7080969373248034e-15
118,30,1,4,3,0,8.695664268580592e-16
118,30,1,4,3,0,3.37256565626964e-15
118,30,1,4,3,0,6.127602018945649e-16
118,30,1,4,3,0,7.803961772510446e-16
118,30,1,4,3,0,8.485979879800221e-16
118,30,1,4,3,0,6.307628844821214e-16
118,30,1,4,3,0,3.561483549980354e-16
118,30,1,4,3,0,8.753495859632523e-16
118,30,1,4,3,0,1.1606298158097802e-15
118,30,1,4,3,0,1.997817133931643e-15
118,30,1,4,3,0,3.607096410550479e-15
118,30,1,4,3,0,4.868259839538744e-15
118,30,1,4,3,0,2.8003677833607075e-14
118,30,1,4,3,0,2.2293608630751684e-14
118,30,1,4,3,0,1.0479971060277654e-14
118,30,1,4,3,0,5.4860204330687934e-15
118,30,1,4,3,0,2.3534773591210798e-15
118,30,1,4,3,0,5.636968901800427e-15
118,30,1,4,3,0,2.848336156642242e-15
118,30,1,4,3,0,5.562435321061062e-16
118,30,1,4,3,0,3.794883886831761e-16
118,30,1,4,3,0,4.89266752522961e-16
118,30,1,4,3,0,1.0038776740743525e-14
118,30,1,4,3,0,5.3544059420496225e-15
118,30,1,4,3,0,4.1604520369985443e-16
118,30,1,4,3,0,6.255505043316489e-16
118,30,1,4,3,0,4.7884743079427505e-15
118,30,1,4,3,0,1.6107246314851287e-15
118,30,1,4,3,0,1.1813528304638136e-15
118,30,1,4,3,0,2.1248929288309209e-16
118,30,1,4,3,0,3.3934556719158935e-16
118,30,1,4,3,0,1.161747670067427e-15
118,30,1,4,3,0,9.67947371447009e-16
118,30,1,4,3,0,7.351621349903527e-16
118,30,1,4,3,0,1.227485067118742e-15
118,30,1,4,3,0,1.2313644874558914e-15
118,30,1,4,3,0,1.400864133962318e-15
118,30,1,4,3,0,5.943965479776949e-14
118,30,1,4,3,0,1.3716681978051966e-14
118,30,1,4,3,0,6.486706636371864e-16
118,30,1,4,3,0,1.37405028253884e-15
118,30,1,4,3,0,3.622026229265076e-15
118,30,1,4,3,0,6.553464086677094e-16
118,30,1,4,3,0,4.851423433769546e-15
118,30,1,4,3,0,2.4298801183932394e-15
118,30,1,4,3,0,9.65280608821987e-15
118,30,1,4,3,0,1.7833939915416145e-15
118,30,1,4,3,0,8.778400869231841e-16
118,30,1,4,3,0,8.94475925475383e-16
118,30,1,4,3,0,1.8431626850092573e-15
118,30,1,4,3,0,9.54617797335091e-15
118,30,1,4,3,0,9.154116778329953e-15
118,30,1,4,3,0,1.6614557445510595e-14
118,30,1,4,3,0,3.8594067081435126e-16
118,30,1,4,3,0,9.904093632957382e-16
118,30,1,4,3,0,2.7552324344921665e-16
118,30,1,4,3,0,3.289458108617103e-16
118,30,1,4,3,0,3.4688536455751834e-15
118,30,1,4,3,0,4.051908498490346e-15
118,30,1,4,3,0,4.050850797308451e-15
118,30,1,4,3,0,2.686345069120721e-15
118,30,1,4,3,0,8.992545422717e-16
118,30,1,4,3,0,2.1474798190373634e-14
118,30,1,4,3,0,8.340892461266897e-16
118,30,1,4,3,0,7.805535061943845e-16
118,30,1,4,3,0,6.299288587976322e-14
118,30,1,4,3,0,2.212751836190901e-15
118,30,1,4,3,0,4.2872310377510545e-15
118,30,1,4,3,0,1.4993764076507696e-15
118,30,1,4,3,1,1.3319906925551248
118,30,1,4,3,1,0.7063316524129962
118,30,1,4,3,1,1.4081309366848438
118,30,1,4,3,1,0.6042565440701819
118,30,1,4,3,1,1.412699042584055
118,30,1,4,3,1,1.2154983148654692
118,30,1,4,3,1,1.412788097331223
118,30,1,4,3,1,1.3225270551401602
118,30,1,4,3,1,0.671434483709521
118,30,1,4,3,1,0.565328231210119
118,30,1,4,3,1,0.23637012745132227
118,30,1,4,3,1,0.835924525750514
118,30,1,4,3,1,0.8348691230525983
118,30,1,4,3,1,0.552162601575864
118,30,1,4,3,1,1.0163124679843527
118,30,1,4,3,1,0.19622530079867048
118,30,1,4,3,1,1.2566477204246291
118,30,1,4,3,1,0.9226676565509426
118,30,1,4,3,1,1.1338398307519004
118,30,1,4,3,1,1.0113797612510875
118,30,1,4,3,1,1.4102053542150446
118,30,1,4,3,1,0.5225810074383335
118,30,1,4,3,1,1.408008073206424
118,30,1,4,3,1,0.6937961494515145
118,30,1,4,3,1,0.6322865619122066
118,30,1,4,3,1,0.5285518224813005
118,30,1,4,3,1,0.43074702919097285
118,30,1,4,3,1,0.9245398050506825
118,30,1,4,3,1,0.20436317821506672
118,30,1,4,3,1,0.7453237016948046
118,30,1,4,3,1,0.8339920187638167
118,30,1,4,3,1,0.7462407415821339
118,30,1,4,3,1,1.19190689128867
118,30,1,4,3,1,0.3262356717430126
118,30,1,4,3,1,1.2362328144350383
118,30,1,4,3,1,1.1696800133600223
118,30,1,4,3,1,0.9893535839718356
118,30,1,4,3,1,1.3355771633297215
118,30,1,4,3,1,0.329019140584359
118,30,1,4,3,1,0.21656799660046283
118,30,1,4,3,1,1.0020510555431372
118,30,1,4,3,1,0.8896446390920371
118,30,1,4,3,1,0.6915510058634067
118,30,1,4,3,1,0.2612531258987108
118,30,1,4,3,1,0.9023039356890318
118,30,1,4,3,1,0.9297460742573012
118,30,1,4,3,1,0.857303153142989
118,30,1,4,3,1,0.3253582060562526
118,30,1,4,3,1,1.1604318936521578
118,30,1,4,3,1,0.1784898909166244
118,30,1,4,3,1,0.10721674678453907
118,30,1,4,3,1,1.4106062841790246
118,30,1,4,3,1,1.2182184994144876
118,30,1,4,3,1,0.1689450575586345
118,30,1,4,3,1,1.1362266771189693
118,30,1,4,3,1,0.1798555472283796
118,30,1,4,3,1,0.6800557749711056
118,30,1,4,3,1,0.4271152357928487
118,30,1,4,3,1,1.0302342920133525
118,30,1,4,3,1,1.407065171724973
118,30,1,4,3,1,0.89920591749438
118,30,1,4,3,1,1.4126179743243241
118,30,1,4,3,1,0.747160148333656
118,30,1,4,3,1,0.36867002403094823
118,30,1,4,3,1,0.31308262514074975
118,30,1,4,3,1,0.1400733233817205
118,30,1,4,3,1,0.8586950714720838
118,30,1,4,3,1,1.4132509836657117
118,30,1,4,3,1,1.2423322941267727
118,30,1,4,3,1,0.854621010716145
118,30,1,4,3,1,0.6939624759628082
118,30,1,4,3,1,1.3223409213926194
118,30,1,4,3,1,0.07827151669846387
118,30,1,4,3,1,0.17385716167253149
118,30,1,4,3,1,0.4047731994270173
118,30,1,4,3,1,0.31519689041578636
118,30,1,4,3,1,0.22016488833926987
118,30,1,4,3,1,0.6004464811580552
118,30,1,4,3,1,0.9279247901974166
118,30,1,4,3,1,1.0032478000310798
118,30,1,4,3,1,1.035765647602293
118,30,1,4,3,1,0.979029460203093
118,30,1,4,3,1,1.4138686869195052
118,30,1,4,3,1,0.9784573831162607
118,30,1,4,3,1,1.327558136042156
118,30,1,4,3,1,1.3544614384460498
118,30,1,4,3,1,0.08538708497502939
118,30,1,4,3,1,1.3880417834527254
118,30,1,4,3,1,1.4120424727003278
118,30,1,4,3,1,1.2121483182898993
118,30,1,4,3,1,1.3370993168171459
118,30,1,4,3,1,1.340522354513109
118,30,1,4,3,1,1.0614780866439495
118,30,1,4,3,1,0.33248480819298076
118,30,1,4,3,1,1.1034847952308842
118,30,1,4,3,1,0.39542038272530944
118,30,1,4,3,1,1.2037027319720428
118,30,1,4,3,1,1.00488404170822
118,30,1,4,3,1,1.4141762433190705
118,30,1,4,3,1,0.7632788842744764
118,30,1,4,3,1,0.6558420938101037
118,30,1,4,3,1,1.2692286744259433
118,30,1,4,3,1,1.3957502646421036
118,30,1,4,3,1,1.3365555180562094
118,30,1,4,3,1,1.1843258177249623
118,30,1,4,3,1,0.950383264578544
118,30,1,4,3,1,0.6584835232653561
118,30,1,4,3,1,0.9330888302453773
118,30,1,4,3,1,0.9802141726143553
118,30,1,4,3,1,0.2980982212783608
118,30,1,4,3,1,0.7703918123569246
118,30,1,4,3,1,0.7828137941986038
118,30,1,4,3,1,1.0896330394105769
118,30,1,4,3,1,1.3845668197994159
118,30,1,4,3,1,1.376353685089558
118,30,1,4,3,1,0.8866860099303776
118,30,1,4,3,1,0.8824056941227243
118,30,1,4,3,1,0.579576934966944
118,30,1,4,3,1,0.5559090938788525
118,30,1,4,3,1,0.3663883629756173
118,30,1,4,3,1,1.259848166182113
118,30,1,4,3,1,1.0002609456471614
118,30,1,4,3,1,1.0142777456812981
118,30,1,4,3,1,0.9703283089359053
118,30,1,4,3,1,0.815025456673685
118,30,1,4,3,1,0.5981883709465343
118,30,1,4,3,1,0.6758463972508604
118,30,1,4,3,1,0.0640064084317648
118,30,1,4,3,1,0.17790540487866896
118,30,1,4,3,1,1.328004248337939
118,30,1,4,3,1,0.559475279206785
118,30,1,4,3,1,1.166058337102938
118,30,1,4,3,1,1.398492239139429
118,30,1,4,3,1,0.361741292133106
118,30,1,4,3,1,0.8172724305335501
118,30,1,4,3,1,1.3557190302888884
118,30,1,4,3,1,0.7686113695157547
118,30,1,4,3,1,0.939197822091336
118,30,1,4,3,1,0.7601170228847439
118,30,1,4,3,1,1.2626186147800733
118,30,1,4,3,1,1.399463253710116
118,30,1,4,3,1,0.6514171214354327
118,30,1,4,3,1,1.2728493393573987
118,30,1,4,3,1,1.4124255287229686
118,30,1,4,3,1,1.044020120748386
118,30,1,4,3,1,0.5351740409899753
118,30,1,4,3,1,1.3163232322891418
118,30,1,4,3,1,1.055019307385996
118,30,1,4,3,1,1.334236337598734
118,30,1,4,3,1,1.3826408522858877
118,30,1,4,3,1,1.2234156706939743
118,30,1,4,3,1,0.8452249799281256
118,30,1,4,3,1,0.6649613087714468
118,30,1,4,3,1,0.7427131190403172
118,30,1,4,3,1,1.0272354984378531
118,30,1,4,3,1,1.0919515163374112
119,30,1,4,4,0,1.030698057706834e-15
119,30,1,4,4,0,1.5635779829192757e-15
119,30,1,4,4,0,4.9607369295581756e-15
119,30,1,4,4,0,7.862015240473721e-16
119,30,1,4,4,0,3.839677162163809e-15
119,30,1,4,4,0,7.492127510954348e-16
119,30,1,4,4,0,4.530980726881461e-16
119,30,1,4,4,0,3.3256883929205584e-15
119,30,1,4,4,0,5.917140260958869e-16
119,30,1,4,4,0,2.846081046008078e-15
119,30,1,4,4,0,1.4077002103018615e-15
119,30,1,4,4,0,8.417878283124224e-16
119,30,1,4,4,0,3.4125370920021184e-16
119,30,1,4,4,0,1.8001061982267282e-16
119,30,1,4,4,0,5.116705679059677e-16
119,30,1,4,4,0,5.130555279926098e-16
119,30,1,4,4,0,2.7304951716204913e-15
119,30,1,4,4,0,7.770208215964703e-16
119,30,1,4,4,0,9.805314306791382e-16
119,30,1,4,4,0,4.3296980178606076e-16
119,30,1,4,4,0,5.841055084266216e-15
119,30,1,4,4,0,1.2017988227244267e-15
119,30,1,4,4,0,6.706692587330475e-16
119,30,1,4,4,0,4.632048777187571e-15
119,30,1,4,4,0,2.594525528725386e-15
119,30,1,4,4,0,3.892992725379278e-15
119,30,1,4,4,0,2.173557968795553e-14
119,30,1,4,4,0,2.684334808050243e-15
119,30,1,4,4,0,3.50733203614468e-15
119,30,1,4,4,0,1.7150775030453138e-15
119,30,1,4,4,0,6.0227824621251944e-15
119,30,1,4,4,0,5.266674433100349e-15
119,30,1,4,4,0,1.4965597899850085e-15
119,30,1,4,4,0,2.616506270235074e-16
119,30,1,4,4,0,9.724072292493577e-17
119,30,1,4,4,0,1.4495482998911182e-15
119,30,1,4,4,0,1.8445892252678755e-15
119,30,1,4,4,0,2.219446873357741e-15
119,30,1,4,4,0,6.208677961203164e-16
119,30,1,4,4,0,1.1088533486831256e-15
119,30,1,4,4,0,9.416506322013156e-15
119,30,1,4,4,0,3.037733349547346e-15
119,30,1,4,4,0,3.778829282796256e-15
119,30,1,4,4,0,1.6666182892237654e-15
119,30,1,4,4,0,8.019214917003284e-16
119,30,1,4,4,0,4.139378050621136e-16
119,30,1,4,4,0,7.566677153672054e-15
119,30,1,4,4,0,1.1091497250956982e-14
119,30,1,4,4,0,2.774321846733115e-15
119,30,1,4,4,0,1.2811219142288873e-15
119,30,1,4,4,0,1.7703218005687662e-15
119,30,1,4,4,0,1.0942517529220673e-15
119,30,1,4,4,0,5.665730666436822e-15
119,30,1,4,4,0,3.712873658465856e-15
119,30,1,4,4,0,1.1530732186372994e-15
119,30,1,4,4,0,6.010696258789831e-15
119,30,1,4,4,0,9.929009099676266e-16
119,30,1,4,4,0,8.838585932329466e-15
119,30,1,4,4,0,3.3893706348669665e-15
119,30,1,4,4,0,2.204996857151876e-15
119,30,1,4,4,0,1.1252542862443317e-15
119,30,1,4,4,0,6.166536602066371e-15
119,30,1,4,4,0,4.129229826517764e-16
119,30,1,4,4,0,1.9088789618057417e-16
119,30,1,4,4,0,7.3538268804666625e-16
119,30,1,4,4,0,8.619550316871492e-16
119,30,1,4,4,0,1.113974311786137e-15
119,30,1,4,4,0,3.4169812686908573e-15
119,30,1,4,4,0,2.2030581511568297e-15
119,30,1,4,4,0,6.0836585935348536e-15
119,30,1,4,4,0,1.0832084760710855e-15
119,30,1,4,4,0,6.6738943859528115e-15
119,30,1,4,4,0,7.699649377051322e-16
119,30,1,4,4,0,5.091146542165346e-16
119,30,1,4,4,0,4.067447046815571e-15
119,30,1,4,4,0,4.660329401612125e-15
119,30,1,4,4,0,7.858042358114838e-16
119,30,1,4,4,0,1.2041501271304006e-15
119,30,1,4,4,1,0.2484600509360835
119,30,1,4,4,1,0.2897691023723931
119,30,1,4,4,1,1.3761272080979048
119,30,1,4,4,1,1.2619566313992974
119,30,1,4,4,1,0.9130484345841031
119,30,1,4,4,1,0.42227905298037693
119,30,1,4,4,1,0.35986562494438
119,30,1,4,4,1,1.3716842225522314
119,30,1,4,4,1,0.3447800969687753
119,30,1,4,4,1,0.5395632540284006
119,30,1,4,4,1,1.3269349037488423
119,30,1,4,4,1,0.3665689578330438
119,30,1,4,4,1,0.2993737989698744
119,30,1,4,4,1,1.0733519897545003
119,30,1,4,4,1,0.45272995557941004
119,30,1,4,4,1,0.2689563516145589
119,30,1,4,4,1,0.7248194168791228
119,30,1,4,4,1,0.941062847361608
119,30,1,4,4,1,0.6598318257598941
119,30,1,4,4,1,0.27827636866098293
119,30,1,4,4,1,1.308432723432102
119,30,1,4,4,1,0.30103772158042974
119,30,1,4,4,1,0.8274505973094882
119,30,1,4,4,1,0.7093562968435219
119,30,1,4,4,1,0.3594361990534289
119,30,1,4,4,1,0.8739111463132727
119,30,1,4,4,1,1.3403109118550005
119,30,1,4,4,1,1.0807379189477502
119,30,1,4,4,1,1.030198151770763
119,30,1,4,4,1,0.6110646461923015
119,30,1,4,4,1,1.1641105648546168
119,30,1,4,4,1,0.25623851745854714
119,30,1,4,4,1,1.0008006329813812
119,30,1,4,4,1,0.2649174552521046
119,30,1,4,4,1,0.7867249352776373
119,30,1,4,4,1,0.7685811047751163
119,30,1,4,4,1,0.4909894204307992
119,30,1,4,4,1,1.388349696114377
119,30,1,4,4,1,0.5990897934531455
119,30,1,4,4,1,0.7779515763788696
119,30,1,4,4,1,1.4142087075649727
119,30,1,4,4,1,1.3667900486079443
119,30,1,4,4,1,0.5134478713515328
119,30,1,4,4,1,0.6979253211116596
119,30,1,4,4,1,1.0291449931431946
119,30,1,4,4,1,0.32859295665355265
119,30,1,4,4,1,0.4095828411000539
119,30,1,4,4,1,0.8755952403636207
119,30,1,4,4,1,0.8713129732097793
119,30,1,4,4,1,0.11046881490224134
119,30,1,4,4,1,0.2752336214433184
119,30,1,4,4,1,0.4379208746055019
119,30,1,4,4,1,1.0270424702786463
119,30,1,4,4,1,0.6990167080419764
119,30,1,4,4,1,0.473752151769557
119,30,1,4,4,1,0.41639938278527644
119,30,1,4,4,1,0.43499082812550105
119,30,1,4,4,1,0.6071692974991277
119,30,1,4,4,1,0.8523650692315019
119,30,1,4,4,1,0.3976276889056306
119,30,1,4,4,1,0.8063416610160974
119,30,1,4,4,1,0.6721341461783747
119,30,1,4,4,1,0.2254068385826267
119,30,1,4,4,1,1.0964001531635625
119,30,1,4,4,1,0.2757841369247943
119,30,1,4,4,1,0.29492985088215373
119,30,1,4,4,1,0.33519439618962876
119,30,1,4,4,1,0.24028913094397567
119,30,1,4,4,1,1.1454355563081042
119,30,1,4,4,1,1.0134998638201822
119,30,1,4,4,1,0.4831428538553704
119,30,1,4,4,1,0.32426928527488813
119,30,1,4,4,1,0.3974471786964351
119,30,1,4,4,1,0.29397849181781577
119,30,1,4,4,1,0.779105607453117
119,30,1,4,4,1,1.3924171411327126
119,30,1,4,4,1,0.672466287967377
119,30,1,4,4,1,0.45215466228598516
119,30,1,4,4,1,1.3650369622401346
119,30,1,4,4,1,1.0456704203237126
119,30,1,4,4,1,0.5756626082248544
119,30,1,4,4,1,1.3632875633164716
119,30,1,4,4,1,0.7719981289264725
119,30,1,4,4,1,0.6499632925354903
119,30,1,4,4,1,0.5259909314195768
119,30,1,4,4,1,1.4140907227913748
119,30,1,4,4,1,1.154588350030609
119,30,1,4,4,1,0.4589403097866022
119,30,1,4,4,1,1.1655847699287405
119,30,1,4,4,1,0.5379027911629204
119,30,1,4,4,1,1.3163950657661152
119,30,1,4,4,1,0.9973084468273614
119,30,1,4,4,1,1.1680231464603763
119,30,1,4,4,1,1.4113246659422485
119,30,1,4,4,1,0.49611095085044304
119,30,1,4,4,1,0.42495799014063196
119,30,1,4,4,1,0.8300002922241299
119,30,1,4,4,1,1.189948975631402
119,30,1,4,4,1,0.7855803703178997
119,30,1,4,4,1,0.8503713461451844
119,30,1,4,4,1,1.012150688395013
119,30,1,4,4,1,1.20902532049186
119,30,1,4,4,1,1.2501868173512976
119,30,1,4,4,1,1.3992670811414514
119,30,1,4,4,1,1.1011689260208017
119,30,1,4,4,1,1.1937886957899615
119,30,1,4,4,1,1.0731011751211033
119,30,1,4,4,1,1.0334148601550777
119,30,1,4,4,1,1.4040799091719056
119,30,1,4,4,1,0.9267944268038357
119,30,1,4,4,1,1.408945800313533
119,30,1,4,4,1,0.7961136644145707
119,30,1,4,4,1,0.7901549239951066
119,30,1,4,4,1,1.1992976554596746
119,30,1,4,4,1,0.2358991373230196
119,30,1,4,4,1,1.4141389384100054
119,30,1,4,4,1,0.5973719264677729
119,30,1,4,4,1,0.35036467401658467
119,30,1,4,4,1,1.4137227673611445
119,30,1,4,4,1,0.4439524463231203
119,30,1,4,4,1,1.373725426230696
119,30,1,4,4,1,1.4032470761452651
119,30,1,4,4,1,0.8455125419938831
119,30,1,4,4,1,0.7185227105750291
119,30,1,4,4,1,0.6688097801509766
119,30,1,4,4,1,0.643673292022707
119,30,1,4,4,1,1.1504431964104065
119,30,1,4,4,1,0.9498184611200725
119,30,1,4,4,1,0.14739067145585133
119,30,1,4,4,1,1.046233517105462
119,30,1,4,4,1,0.9735310228473714
119,30,1,4,4,1,1.4033384787848633
119,30,1,4,4,1,0.9742625245575579
119,30,1,4,4,1,1.3382974123961753
119,30,1,4,4,1,1.2409954094846505
119,30,1,4,4,1,1.412788970982048
119,30,1,4,4,1,0.5458935654989657
119,30,1,4,4,1,1.165008012405863
119,30,1,4,4,1,0.7515799352352653
119,30,1,4,4,1,1.3188622432800718
119,30,1,4,4,1,0.5971102033964508
119,30,1,4,4,1,0.40904013287079505
119,30,1,4,4,1,0.7657001261898553
119,30,1,4,4,1,0.3702169093763591
119,30,1,4,4,1,0.8907983845156816
119,30,1,4,4,1,1.335738219019945
119,30,1,4,4,1,1.2943182802382511
119,30,1,4,4,1,0.4922031882602721
119,30,1,4,4,1,0.4109633883553154
119,30,1,4,4,1,0.2576335917005573
119,30,1,4,4,1,1.0745842391619005
119,30,1,4,4,1,1.3064993749588192
119,30,1,4,4,1,1.1260404254279721
119,30,1,4,4,1,0.8732083310500145
119,30,1,4,4,1,1.4142130082369908
119,30,1,4,4,1,0.8632752979357282


==> anc/results/exp03_formula.csv <==
family,n_nodes,disorder,geom_seed,n_bonds,n_free,m,overlap,odd,n_params,full_dim,predicted,rank,limited_by,sv_gap,match
delaunay,12,0.0,0,27,21,3,0,0,27,9,9,9,symmetry,1e+18,1
delaunay,12,0.0,0,27,21,3,0,1,54,9,9,9,symmetry,1e+18,1
delaunay,12,0.0,0,27,21,3,1,0,27,9,9,9,symmetry,1e+18,1
delaunay,12,0.0,0,27,21,3,1,1,54,9,9,9,symmetry,1e+18,1
delaunay,12,0.0,0,27,21,3,3,0,27,9,6,6,symmetry,105832182882575.3,1
delaunay,12,0.0,0,27,21,3,3,1,54,9,9,9,symmetry,1e+18,1
delaunay,12,0.0,0,27,21,4,0,0,27,16,16,16,symmetry,1e+18,1
delaunay,12,0.0,0,27,21,4,0,1,54,16,16,16,symmetry,1e+18,1
delaunay,12,0.0,0,27,21,4,1,0,27,16,16,16,symmetry,1e+18,1
delaunay,12,0.0,0,27,21,4,1,1,54,16,16,16,symmetry,1e+18,1
delaunay,12,0.0,0,27,21,4,2,0,27,16,15,15,symmetry,26052767744402.56,1
delaunay,12,0.0,0,27,21,4,2,1,54,16,16,16,symmetry,1e+18,1
delaunay,12,0.0,0,27,21,4,4,0,27,16,10,10,symmetry,30311370906421.03,1
delaunay,12,0.0,0,27,21,4,4,1,54,16,16,16,symmetry,1e+18,1
delaunay,12,0.0,0,27,21,5,0,0,27,25,25,25,symmetry,1e+18,1
delaunay,12,0.0,0,27,21,5,0,1,54,25,25,25,symmetry,1e+18,1
delaunay,12,0.0,0,27,21,5,1,0,27,25,25,24,symmetry,1395753479473.1345,0
delaunay,12,0.0,0,27,21,5,1,1,54,25,25,25,symmetry,1e+18,1
delaunay,12,0.0,0,27,21,5,2,0,27,25,24,24,symmetry,177820184282.93546,1
delaunay,12,0.0,0,27,21,5,2,1,54,25,25,25,symmetry,1e+18,1
delaunay,12,0.0,0,27,21,5,5,0,27,25,15,15,symmetry,24530745147389.645,1
delaunay,12,0.0,0,27,21,5,5,1,54,25,25,25,symmetry,1e+18,1
delaunay,12,0.0,0,27,21,6,0,0,27,36,27,26,params,11134371280945.12,0
delaunay,12,0.0,0,27,21,6,0,1,54,36,36,30,symmetry,1121254610637.0994,0
delaunay,12,0.0,0,27,21,6,1,0,27,36,27,24,params,12657195664683.082,0
delaunay,12,0.0,0,27,21,6,1,1,54,36,36,36,symmetry,1e+18,1
delaunay,12,0.0,0,27,21,6,3,0,27,36,27,23,params,5114497801668.41,0
delaunay,12,0.0,0,27,21,6,3,1,54,36,36,36,symmetry,1e+18,1
delaunay,12,0.0,0,27,21,6,6,0,27,36,21,21,symmetry,357391278277.194,1
delaunay,12,0.0,0,27,21,6,6,1,54,36,36,36,symmetry,1e+18,1
delaunay,12,0.0,0,27,21,7,0,0,27,49,27,26,params,154530360974619.03,0
delaunay,12,0.0,0,27,21,7,0,1,54,49,49,46,symmetry,9260788565022.383,0
delaunay,12,0.0,0,27,21,7,1,0,27,49,27,25,params,113679213034792.94,0
delaunay,12,0.0,0,27,21,7,1,1,54,49,49,48,symmetry,4999081422401.379,0
delaunay,12,0.0,0,27,21,7,3,0,27,49,27,26,params,26527296333094.67,0
delaunay,12,0.0,0,27,21,7,3,1,54,49,49,47,symmetry,404493158822.82245,0
delaunay,12,0.0,0,27,21,7,7,0,27,49,27,22,params,221897264453.98492,0
delaunay,12,0.0,0,27,21,7,7,1,54,49,49,49,symmetry,1e+18,1
delaunay,12,0.0,0,27,21,8,0,0,27,64,27,26,params,61056326562534.94,0
delaunay,12,0.0,0,27,21,8,0,1,54,64,54,53,params,13895656760270.736,0
delaunay,12,0.0,0,27,21,8,1,0,27,64,27,26,params,30964801365363.215,0
delaunay,12,0.0,0,27,21,8,1,1,54,64,54,53,params,6785383170436.075,0
delaunay,12,0.0,0,27,21,8,4,0,27,64,27,25,params,31067551050579.61,0
delaunay,12,0.0,0,27,21,8,4,1,54,64,54,54,params,1e+18,1
delaunay,12,0.0,0,27,21,8,8,0,27,64,27,25,params,4511796872483.239,0
delaunay,12,0.0,0,27,21,8,8,1,54,64,54,54,params,1e+18,1
delaunay,12,0.0,0,27,21,9,0,0,27,81,27,27,params,1e+18,1
delaunay,12,0.0,0,27,21,9,0,1,54,81,54,54,params,1e+18,1
delaunay,12,0.0,0,27,21,9,1,0,27,81,27,27,params,1e+18,1
delaunay,12,0.0,0,27,21,9,1,1,54,81,54,54,params,1e+18,1
delaunay,12,0.0,0,27,21,9,4,0,27,81,27,27,params,1e+18,1
delaunay,12,0.0,0,27,21,9,4,1,54,81,54,54,params,1e+18,1
delaunay,12,0.0,0,27,21,9,9,0,27,81,27,24,params,7272036469811.63,0
delaunay,12,0.0,0,27,21,9,9,1,54,81,54,49,params,3000252190261.734,0
delaunay,12,0.0,0,27,21,10,0,0,27,100,27,27,params,1e+18,1
delaunay,12,0.0,0,27,21,10,0,1,54,100,54,54,params,1e+18,1
delaunay,12,0.0,0,27,21,10,1,0,27,100,27,27,params,1e+18,1
delaunay,12,0.0,0,27,21,10,1,1,54,100,54,54,params,1e+18,1
delaunay,12,0.0,0,27,21,10,5,0,27,100,27,27,params,1e+18,1
delaunay,12,0.0,0,27,21,10,5,1,54,100,54,54,params,1e+18,1
delaunay,12,0.0,0,27,21,10,10,0,27,100,27,25,params,7960217919764.476,0
delaunay,12,0.0,0,27,21,10,10,1,54,100,54,54,params,1e+18,1
delaunay,12,0.0,1,25,21,3,0,0,25,9,9,9,symmetry,1e+18,1
delaunay,12,0.0,1,25,21,3,0,1,50,9,9,9,symmetry,1e+18,1
delaunay,12,0.0,1,25,21,3,1,0,25,9,9,9,symmetry,1e+18,1
delaunay,12,0.0,1,25,21,3,1,1,50,9,9,9,symmetry,1e+18,1
delaunay,12,0.0,1,25,21,3,3,0,25,9,6,6,symmetry,280257526962518.34,1
delaunay,12,0.0,1,25,21,3,3,1,50,9,9,9,symmetry,1e+18,1
delaunay,12,0.0,1,25,21,4,0,0,25,16,16,16,symmetry,1e+18,1
delaunay,12,0.0,1,25,21,4,0,1,50,16,16,16,symmetry,1e+18,1
delaunay,12,0.0,1,25,21,4,1,0,25,16,16,16,symmetry,1e+18,1
delaunay,12,0.0,1,25,21,4,1,1,50,16,16,16,symmetry,1e+18,1
delaunay,12,0.0,1,25,21,4,2,0,25,16,15,15,symmetry,65399772306787.46,1
delaunay,12,0.0,1,25,21,4,2,1,50,16,16,16,symmetry,1e+18,1
delaunay,12,0.0,1,25,21,4,4,0,25,16,10,10,symmetry,103910790121039.67,1
delaunay,12,0.0,1,25,21,4,4,1,50,16,16,16,symmetry,1e+18,1
delaunay,12,0.0,1,25,21,5,0,0,25,25,25,20,symmetry,62954271070664.37,0
delaunay,12,0.0,1,25,21,5,0,1,50,25,25,25,symmetry,1e+18,1
delaunay,12,0.0,1,25,21,5,1,0,25,25,25,21,symmetry,88261799205677.97,0
delaunay,12,0.0,1,25,21,5,1,1,50,25,25,25,symmetry,1e+18,1
delaunay,12,0.0,1,25,21,5,2,0,25,25,24,19,symmetry,23116266761853.523,0
delaunay,12,0.0,1,25,21,5,2,1,50,25,25,25,symmetry,1e+18,1
delaunay,12,0.0,1,25,21,5,5,0,25,25,15,15,symmetry,41201775814391.72,1
delaunay,12,0.0,1,25,21,5,5,1,50,25,25,25,symmetry,1e+18,1
delaunay,12,0.0,1,25,21,6,0,0,25,36,25,21,params,132077859148744.6,0
delaunay,12,0.0,1,25,21,6,0,1,50,36,36,35,symmetry,51183400842979.48,0
delaunay,12,0.0,1,25,21,6,1,0,25,36,25,22,params,64928720046532.766,0
delaunay,12,0.0,1,25,21,6,1,1,50,36,36,36,symmetry,1e+18,1
delaunay,12,0.0,1,25,21,6,3,0,25,36,25,21,params,143488165280861.28,0
delaunay,12,0.0,1,25,21,6,3,1,50,36,36,36,symmetry,1e+18,1
delaunay,12,0.0,1,25,21,6,6,0,25,36,21,20,symmetry,4650447181981.061,0
delaunay,12,0.0,1,25,21,6,6,1,50,36,36,36,symmetry,1e+18,1
delaunay,12,0.0,1,25,21,7,0,0,25,49,25,23,params,105853343968693.2,0
delaunay,12,0.0,1,25,21,7,0,1,50,49,49,47,symmetry,436218321418.3911,0
delaunay,12,0.0,1,25,21,7,1,0,25,49,25,22,params,177692519364510.4,0
delaunay,12,0.0,1,25,21,7,1,1,50,49,49,46,symmetry,1378192942569.2378,0
delaunay,12,0.0,1,25,21,7,3,0,25,49,25,22,params,107970944998475.61,0
delaunay,12,0.0,1,25,21,7,3,1,50,49,49,47,symmetry,2455890755263.6597,0
delaunay,12,0.0,1,25,21,7,7,0,25,49,25,21,params,17576732935906.727,0
delaunay,12,0.0,1,25,21,7,7,1,50,49,49,46,symmetry,3079036324191.608,0
delaunay,12,0.0,1,25,21,8,0,0,25,64,25,23,params,184332163238662.94,0
delaunay,12,0.0,1,25,21,8,0,1,50,64,50,48,params,6090408565190.909,0
delaunay,12,0.0,1,25,21,8,1,0,25,64,25,22,params,356460360713857.94,0
delaunay,12,0.0,1,25,21,8,1,1,50,64,50,49,params,5530669160347.501,0
delaunay,12,0.0,1,25,21,8,4,0,25,64,25,23,params,128408091213588.66,0
delaunay,12,0.0,1,25,21,8,4,1,50,64,50,48,params,7065454636351.921,0
delaunay,12,0.0,1,25,21,8,8,0,25,64,25,23,params,2941857465762.089,0
delaunay,12,0.0,1,25,21,8,8,1,50,64,50,46,params,9565581579686.951,0
delaunay,12,0.0,1,25,21,9,0,0,25,81,25,24,params,206503573773709.5,0
delaunay,12,0.0,1,25,21,9,0,1,50,81,50,49,params,40186628553767.555,0
delaunay,12,0.0,1,25,21,9,1,0,25,81,25,24,params,1315385175167928.8,0
delaunay,12,0.0,1,25,21,9,1,1,50,81,50,49,params,22509512259251.152,0
delaunay,12,0.0,1,25,21,9,4,0,25,81,25,23,params,119290166320411.53,0
delaunay,12,0.0,1,25,21,9,4,1,50,81,50,48,params,15534752088617.525,0
delaunay,12,0.0,1,25,21,9,9,0,25,81,25,21,params,87629105932623.06,0
delaunay,12,0.0,1,25,21,9,9,1,50,81,50,46,params,8252006104368.919,0
delaunay,12,0.0,1,25,21,10,0,0,25,100,25,25,params,1e+18,1
delaunay,12,0.0,1,25,21,10,0,1,50,100,50,50,params,1e+18,1
delaunay,12,0.0,1,25,21,10,1,0,25,100,25,24,params,435882417814495.3,0
delaunay,12,0.0,1,25,21,10,1,1,50,100,50,49,params,84946146802328.1,0
delaunay,12,0.0,1,25,21,10,5,0,25,100,25,24,params,80101905289294.39,0
delaunay,12,0.0,1,25,21,10,5,1,50,100,50,49,params,132844479325410.69,0
delaunay,12,0.0,1,25,21,10,10,0,25,100,25,21,params,77159267254319.16,0
delaunay,12,0.0,1,25,21,10,10,1,50,100,50,47,params,37984246860220.18,0
delaunay,12,0.0,2,27,21,3,0,0,27,9,9,9,symmetry,1e+18,1
delaunay,12,0.0,2,27,21,3,0,1,54,9,9,9,symmetry,1e+18,1
delaunay,12,0.0,2,27,21,3,1,0,27,9,9,9,symmetry,1e+18,1
delaunay,12,0.0,2,27,21,3,1,1,54,9,9,9,symmetry,1e+18,1
delaunay,12,0.0,2,27,21,3,3,0,27,9,6,6,symmetry,146290245856922.97,1
delaunay,12,0.0,2,27,21,3,3,1,54,9,9,9,symmetry,1e+18,1
delaunay,12,0.0,2,27,21,4,0,0,27,16,16,16,symmetry,1e+18,1
delaunay,12,0.0,2,27,21,4,0,1,54,16,16,16,symmetry,1e+18,1
delaunay,12,0.0,2,27,21,4,1,0,27,16,16,16,symmetry,1e+18,1
delaunay,12,0.0,2,27,21,4,1,1,54,16,16,16,symmetry,1e+18,1
delaunay,12,0.0,2,27,21,4,2,0,27,16,15,15,symmetry,23710799656898.453,1
delaunay,12,0.0,2,27,21,4,2,1,54,16,16,16,symmetry,1e+18,1
delaunay,12,0.0,2,27,21,4,4,0,27,16,10,10,symmetry,43311379148261.6,1
delaunay,12,0.0,2,27,21,4,4,1,54,16,16,16,symmetry,1e+18,1
delaunay,12,0.0,2,27,21,5,0,0,27,25,25,23,symmetry,5052444792142.268,0
delaunay,12,0.0,2,27,21,5,0,1,54,25,25,25,symmetry,1e+18,1
delaunay,12,0.0,2,27,21,5,1,0,27,25,25,23,symmetry,27231227637643.46,0
delaunay,12,0.0,2,27,21,5,1,1,54,25,25,25,symmetry,1e+18,1
delaunay,12,0.0,2,27,21,5,2,0,27,25,24,24,symmetry,1424344883352.6462,1
delaunay,12,0.0,2,27,21,5,2,1,54,25,25,25,symmetry,1e+18,1
delaunay,12,0.0,2,27,21,5,5,0,27,25,15,15,symmetry,16073467684201.537,1
delaunay,12,0.0,2,27,21,5,5,1,54,25,25,25,symmetry,1e+18,1
delaunay,12,0.0,2,27,21,6,0,0,27,36,27,24,params,26366889224482.082,0
delaunay,12,0.0,2,27,21,6,0,1,54,36,36,36,symmetry,1e+18,1
delaunay,12,0.0,2,27,21,6,1,0,27,36,27,25,params,17437455623142.732,0
delaunay,12,0.0,2,27,21,6,1,1,54,36,36,36,symmetry,1e+18,1
delaunay,12,0.0,2,27,21,6,3,0,27,36,27,24,params,3681272493008.7017,0
delaunay,12,0.0,2,27,21,6,3,1,54,36,36,36,symmetry,1e+18,1
delaunay,12,0.0,2,27,21,6,6,0,27,36,21,21,symmetry,1688982982840.9607,1
delaunay,12,0.0,2,27,21,6,6,1,54,36,36,36,symmetry,1e+18,1
delaunay,12,0.0,2,27,21,7,0,0,27,49,27,25,params,214781410970732.2,0
delaunay,12,0.0,2,27,21,7,0,1,54,49,49,49,symmetry,1e+18,1
delaunay,12,0.0,2,27,21,7,1,0,27,49,27,25,params,22865765641862.906,0
delaunay,12,0.0,2,27,21,7,1,1,54,49,49,49,symmetry,1e+18,1
delaunay,12,0.0,2,27,21,7,3,0,27,49,27,24,params,14330057000619.225,0
delaunay,12,0.0,2,27,21,7,3,1,54,49,49,48,symmetry,2422850573458.4517,0
delaunay,12,0.0,2,27,21,7,7,0,27,49,27,23,params,2497292919105.1313,0
delaunay,12,0.0,2,27,21,7,7,1,54,49,49,49,symmetry,1e+18,1
delaunay,12,0.0,2,27,21,8,0,0,27,64,27,25,params,277338015705350.53,0
delaunay,12,0.0,2,27,21,8,0,1,54,64,54,51,params,4348031011307.588,0
delaunay,12,0.0,2,27,21,8,1,0,27,64,27,25,params,99197760468531.42,0
delaunay,12,0.0,2,27,21,8,1,1,54,64,54,53,params,35776816265468.86,0
delaunay,12,0.0,2,27,21,8,4,0,27,64,27,26,params,293812815407315.7,0
delaunay,12,0.0,2,27,21,8,4,1,54,64,54,52,params,596542916478.1592,0
delaunay,12,0.0,2,27,21,8,8,0,27,64,27,25,params,9469119227477.377,0
delaunay,12,0.0,2,27,21,8,8,1,54,64,54,51,params,13028862551747.861,0
delaunay,12,0.0,2,27,21,9,0,0,27,81,27,27,params,1e+18,1
delaunay,12,0.0,2,27,21,9,0,1,54,81,54,52,params,13045922452458.588,0
delaunay,12,0.0,2,27,21,9,1,0,27,81,27,27,params,1e+18,1
delaunay,12,0.0,2,27,21,9,1,1,54,81,54,53,params,4691931852127.296,0
delaunay,12,0.0,2,27,21,9,4,0,27,81,27,26,params,56710702785118.555,0
delaunay,12,0.0,2,27,21,9,4,1,54,81,54,52,params,2359909580182.496,0
delaunay,12,0.0,2,27,21,9,9,0,27,81,27,25,params,13713997744121.502,0
delaunay,12,0.0,2,27,21,9,9,1,54,81,54,54,params,1e+18,1
delaunay,12,0.0,2,27,21,10,0,0,27,100,27,27,params,1e+18,1
delaunay,12,0.0,2,27,21,10,0,1,54,100,54,54,params,1e+18,1
delaunay,12,0.0,2,27,21,10,1,0,27,100,27,27,params,1e+18,1
delaunay,12,0.0,2,27,21,10,1,1,54,100,54,54,params,1e+18,1
delaunay,12,0.0,2,27,21,10,5,0,27,100,27,25,params,181678533425521.94,0
delaunay,12,0.0,2,27,21,10,5,1,54,100,54,54,params,1e+18,1
delaunay,12,0.0,2,27,21,10,10,0,27,100,27,26,params,36146203025463.66,0
delaunay,12,0.0,2,27,21,10,10,1,54,100,54,54,params,1e+18,1
delaunay,16,0.0,0,38,29,3,0,0,38,9,9,9,symmetry,1e+18,1
delaunay,16,0.0,0,38,29,3,0,1,76,9,9,9,symmetry,1e+18,1
delaunay,16,0.0,0,38,29,3,1,0,38,9,9,9,symmetry,1e+18,1
delaunay,16,0.0,0,38,29,3,1,1,76,9,9,9,symmetry,1e+18,1
delaunay,16,0.0,0,38,29,3,3,0,38,9,6,6,symmetry,136882758700117.97,1
delaunay,16,0.0,0,38,29,3,3,1,76,9,9,9,symmetry,1e+18,1
delaunay,16,0.0,0,38,29,4,0,0,38,16,16,16,symmetry,1e+18,1
delaunay,16,0.0,0,38,29,4,0,1,76,16,16,16,symmetry,1e+18,1
delaunay,16,0.0,0,38,29,4,1,0,38,16,16,16,symmetry,1e+18,1
delaunay,16,0.0,0,38,29,4,1,1,76,16,16,16,symmetry,1e+18,1
delaunay,16,0.0,0,38,29,4,2,0,38,16,15,15,symmetry,34648256132895.312,1
delaunay,16,0.0,0,38,29,4,2,1,76,16,16,16,symmetry,1e+18,1
delaunay,16,0.0,0,38,29,4,4,0,38,16,10,10,symmetry,128280313546021.27,1
delaunay,16,0.0,0,38,29,4,4,1,76,16,16,16,symmetry,1e+18,1
delaunay,16,0.0,0,38,29,5,0,0,38,25,25,25,symmetry,1e+18,1
delaunay,16,0.0,0,38,29,5,0,1,76,25,25,25,symmetry,1e+18,1
delaunay,16,0.0,0,38,29,5,1,0,38,25,25,25,symmetry,1e+18,1
delaunay,16,0.0,0,38,29,5,1,1,76,25,25,25,symmetry,1e+18,1
delaunay,16,0.0,0,38,29,5,2,0,38,25,24,24,symmetry,7472092991406.896,1
delaunay,16,0.0,0,38,29,5,2,1,76,25,25,25,symmetry,1e+18,1
delaunay,16,0.0,0,38,29,5,5,0,38,25,15,15,symmetry,30642747952394.84,1
delaunay,16,0.0,0,38,29,5,5,1,76,25,25,25,symmetry,1e+18,1
delaunay,16,0.0,0,38,29,6,0,0,38,36,36,35,symmetry,52317433127652.91,0
delaunay,16,0.0,0,38,29,6,0,1,76,36,36,36,symmetry,1e+18,1
delaunay,16,0.0,0,38,29,6,1,0,38,36,36,36,symmetry,1e+18,1
delaunay,16,0.0,0,38,29,6,1,1,76,36,36,36,symmetry,1e+18,1
delaunay,16,0.0,0,38,29,6,3,0,38,36,33,33,symmetry,818943189657.7177,1
delaunay,16,0.0,0,38,29,6,3,1,76,36,36,36,symmetry,1e+18,1
delaunay,16,0.0,0,38,29,6,6,0,38,36,21,21,symmetry,6439810876563.298,1
delaunay,16,0.0,0,38,29,6,6,1,76,36,36,36,symmetry,1e+18,1
delaunay,16,0.0,0,38,29,7,0,0,38,49,38,35,params,15057598880904.104,0
delaunay,16,0.0,0,38,29,7,0,1,76,49,49,49,symmetry,1e+18,1
delaunay,16,0.0,0,38,29,7,1,0,38,49,38,36,params,6884572800356.176,0
delaunay,16,0.0,0,38,29,7,1,1,76,49,49,49,symmetry,1e+18,1
delaunay,16,0.0,0,38,29,7,3,0,38,49,38,35,params,13875957230971.492,0
delaunay,16,0.0,0,38,29,7,3,1,76,49,49,49,symmetry,1e+18,1
delaunay,16,0.0,0,38,29,7,7,0,38,49,28,28,symmetry,6970177835093.791,1
delaunay,16,0.0,0,38,29,7,7,1,76,49,49,49,symmetry,1e+18,1
delaunay,16,0.0,0,38,29,8,0,0,38,64,38,35,params,11187876070543.162,0
delaunay,16,0.0,0,38,29,8,0,1,76,64,64,64,symmetry,1e+18,1
delaunay,16,0.0,0,38,29,8,1,0,38,64,38,36,params,31547520151057.19,0
delaunay,16,0.0,0,38,29,8,1,1,76,64,64,64,symmetry,1e+18,1
delaunay,16,0.0,0,38,29,8,4,0,38,64,38,36,params,5372151963813.535,0
delaunay,16,0.0,0,38,29,8,4,1,76,64,64,64,symmetry,1e+18,1
delaunay,16,0.0,0,38,29,8,8,0,38,64,36,36,symmetry,10078641496.58284,1
delaunay,16,0.0,0,38,29,8,8,1,76,64,64,64,symmetry,1e+18,1
delaunay,16,0.0,0,38,29,9,0,0,38,81,38,37,params,34538513046823.92,0
delaunay,16,0.0,0,38,29,9,0,1,76,81,76,75,params,984169332416.6224,0
delaunay,16,0.0,0,38,29,9,1,0,38,81,38,36,params,53714738560843.15,0
delaunay,16,0.0,0,38,29,9,1,1,76,81,76,75,params,80943637414.9817,0
delaunay,16,0.0,0,38,29,9,4,0,38,81,38,36,params,32898800112985.12,0
delaunay,16,0.0,0,38,29,9,4,1,76,81,76,75,params,808262946705.876,0
delaunay,16,0.0,0,38,29,9,9,0,38,81,38,35,params,326166456200.15326,0
delaunay,16,0.0,0,38,29,9,9,1,76,81,76,73,params,1551317410732.8235,0
delaunay,16,0.0,0,38,29,10,0,0,38,100,38,37,params,98134019731066.89,0
delaunay,16,0.0,0,38,29,10,0,1,76,100,76,76,params,1e+18,1
delaunay,16,0.0,0,38,29,10,1,0,38,100,38,36,params,14142137919015.584,0
delaunay,16,0.0,0,38,29,10,1,1,76,100,76,75,params,14260079656980.094,0
delaunay,16,0.0,0,38,29,10,5,0,38,100,38,37,params,70775719145179.45,0
delaunay,16,0.0,0,38,29,10,5,1,76,100,76,76,params,1e+18,1
delaunay,16,0.0,0,38,29,10,10,0,38,100,38,35,params,2590673589729.9985,0
delaunay,16,0.0,0,38,29,10,10,1,76,100,76,76,params,1e+18,1
delaunay,16,0.0,1,36,29,3,0,0,36,9,9,9,symmetry,1e+18,1
delaunay,16,0.0,1,36,29,3,0,1,72,9,9,9,symmetry,1e+18,1
delaunay,16,0.0,1,36,29,3,1,0,36,9,9,9,symmetry,1e+18,1
delaunay,16,0.0,1,36,29,3,1,1,72,9,9,9,symmetry,1e+18,1
delaunay,16,0.0,1,36,29,3,3,0,36,9,6,6,symmetry,660514506782399.6,1
delaunay,16,0.0,1,36,29,3,3,1,72,9,9,9,symmetry,1e+18,1
delaunay,16,0.0,1,36,29,4,0,0,36,16,16,16,symmetry,1e+18,1
delaunay,16,0.0,1,36,29,4,0,1,72,16,16,16,symmetry,1e+18,1
delaunay,16,0.0,1,36,29,4,1,0,36,16,16,16,symmetry,1e+18,1
delaunay,16,0.0,1,36,29,4,1,1,72,16,16,16,symmetry,1e+18,1
delaunay,16,0.0,1,36,29,4,2,0,36,16,15,15,symmetry,37346079412073.84,1
delaunay,16,0.0,1,36,29,4,2,1,72,16,16,16,symmetry,1e+18,1
delaunay,16,0.0,1,36,29,4,4,0,36,16,10,10,symmetry,165312869928086.0,1
delaunay,16,0.0,1,36,29,4,4,1,72,16,16,16,symmetry,1e+18,1
delaunay,16,0.0,1,36,29,5,0,0,36,25,25,25,symmetry,1e+18,1
delaunay,16,0.0,1,36,29,5,0,1,72,25,25,25,symmetry,1e+18,1
delaunay,16,0.0,1,36,29,5,1,0,36,25,25,25,symmetry,1e+18,1
delaunay,16,0.0,1,36,29,5,1,1,72,25,25,25,symmetry,1e+18,1
delaunay,16,0.0,1,36,29,5,2,0,36,25,24,24,symmetry,18662097125488.066,1
delaunay,16,0.0,1,36,29,5,2,1,72,25,25,25,symmetry,1e+18,1
delaunay,16,0.0,1,36,29,5,5,0,36,25,15,15,symmetry,11027419468587.768,1
delaunay,16,0.0,1,36,29,5,5,1,72,25,25,25,symmetry,1e+18,1
delaunay,16,0.0,1,36,29,6,0,0,36,36,36,29,symmetry,8777581330800.809,0
delaunay,16,0.0,1,36,29,6,0,1,72,36,36,36,symmetry,1e+18,1
delaunay,16,0.0,1,36,29,6,1,0,36,36,36,28,symmetry,3565084119558.57,0
delaunay,16,0.0,1,36,29,6,1,1,72,36,36,36,symmetry,1e+18,1
delaunay,16,0.0,1,36,29,6,3,0,36,36,33,29,symmetry,111731748104.99197,0
delaunay,16,0.0,1,36,29,6,3,1,72,36,36,36,symmetry,1e+18,1
delaunay,16,0.0,1,36,29,6,6,0,36,36,21,21,symmetry,11811015162710.91,1
delaunay,16,0.0,1,36,29,6,6,1,72,36,36,36,symmetry,1e+18,1
delaunay,16,0.0,1,36,29,7,0,0,36,49,36,30,params,7244770428391.422,0
delaunay,16,0.0,1,36,29,7,0,1,72,49,49,49,symmetry,1e+18,1
delaunay,16,0.0,1,36,29,7,1,0,36,49,36,30,params,4613153170403.641,0
delaunay,16,0.0,1,36,29,7,1,1,72,49,49,49,symmetry,1e+18,1
delaunay,16,0.0,1,36,29,7,3,0,36,49,36,30,params,9676270624784.826,0
delaunay,16,0.0,1,36,29,7,3,1,72,49,49,49,symmetry,1e+18,1
delaunay,16,0.0,1,36,29,7,7,0,36,49,28,28,symmetry,848852280425.6766,1
delaunay,16,0.0,1,36,29,7,7,1,72,49,49,49,symmetry,1e+18,1
delaunay,16,0.0,1,36,29,8,0,0,36,64,36,32,params,22599673180316.824,0
delaunay,16,0.0,1,36,29,8,0,1,72,64,64,63,symmetry,1392944353954.8823,0
delaunay,16,0.0,1,36,29,8,1,0,36,64,36,31,params,11642806127108.975,0
delaunay,16,0.0,1,36,29,8,1,1,72,64,64,62,symmetry,29677753279.639843,0
delaunay,16,0.0,1,36,29,8,4,0,36,64,36,30,params,24212081377567.15,0
delaunay,16,0.0,1,36,29,8,4,1,72,64,64,64,symmetry,1e+18,1
delaunay,16,0.0,1,36,29,8,8,0,36,64,36,30,symmetry,177598538246.23895,0
delaunay,16,0.0,1,36,29,8,8,1,72,64,64,64,symmetry,1e+18,1
delaunay,16,0.0,1,36,29,9,0,0,36,81,36,32,params,21682875714162.68,0
delaunay,16,0.0,1,36,29,9,0,1,72,81,72,68,params,832018051308.4197,0
delaunay,16,0.0,1,36,29,9,1,0,36,81,36,34,params,2578762882975.366,0
delaunay,16,0.0,1,36,29,9,1,1,72,81,72,68,params,659234925438.8905,0
delaunay,16,0.0,1,36,29,9,4,0,36,81,36,31,params,32978744649810.49,0
delaunay,16,0.0,1,36,29,9,4,1,72,81,72,68,params,167423115963.87152,0
delaunay,16,0.0,1,36,29,9,9,0,36,81,36,28,params,22610635262707.723,0
delaunay,16,0.0,1,36,29,9,9,1,72,81,72,66,params,620273907610.957,0
delaunay,16,0.0,1,36,29,10,0,0,36,100,36,33,params,72820462189035.81,0
delaunay,16,0.0,1,36,29,10,0,1,72,100,72,68,params,7373546537688.612,0
delaunay,16,0.0,1,36,29,10,1,0,36,100,36,32,params,55442029526366.695,0
delaunay,16,0.0,1,36,29,10,1,1,72,100,72,69,params,5045205499509.955,0
delaunay,16,0.0,1,36,29,10,5,0,36,100,36,32,params,40342091878536.234,0
delaunay,16,0.0,1,36,29,10,5,1,72,100,72,69,params,2207515655968.755,0
delaunay,16,0.0,1,36,29,10,10,0,36,100,36,31,params,34355103787099.703,0
delaunay,16,0.0,1,36,29,10,10,1,72,100,72,69,params,207384440348.56638,0
delaunay,16,0.0,2,37,29,3,0,0,37,9,9,9,symmetry,1e+18,1
delaunay,16,0.0,2,37,29,3,0,1,74,9,9,9,symmetry,1e+18,1
delaunay,16,0.0,2,37,29,3,1,0,37,9,9,9,symmetry,1e+18,1
delaunay,16,0.0,2,37,29,3,1,1,74,9,9,9,symmetry,1e+18,1
delaunay,16,0.0,2,37,29,3,3,0,37,9,6,6,symmetry,315210887052721.44,1
delaunay,16,0.0,2,37,29,3,3,1,74,9,9,9,symmetry,1e+18,1
delaunay,16,0.0,2,37,29,4,0,0,37,16,16,16,symmetry,1e+18,1
delaunay,16,0.0,2,37,29,4,0,1,74,16,16,16,symmetry,1e+18,1
delaunay,16,0.0,2,37,29,4,1,0,37,16,16,16,symmetry,1e+18,1
delaunay,16,0.0,2,37,29,4,1,1,74,16,16,16,symmetry,1e+18,1
delaunay,16,0.0,2,37,29,4,2,0,37,16,15,15,symmetry,48727316782011.76,1
delaunay,16,0.0,2,37,29,4,2,1,74,16,16,16,symmetry,1e+18,1
delaunay,16,0.0,2,37,29,4,4,0,37,16,10,10,symmetry,54591131595548.445,1
delaunay,16,0.0,2,37,29,4,4,1,74,16,16,16,symmetry,1e+18,1
delaunay,16,0.0,2,37,29,5,0,0,37,25,25,25,symmetry,1e+18,1
delaunay,16,0.0,2,37,29,5,0,1,74,25,25,25,symmetry,1e+18,1
delaunay,16,0.0,2,37,29,5,1,0,37,25,25,25,symmetry,1e+18,1
delaunay,16,0.0,2,37,29,5,1,1,74,25,25,25,symmetry,1e+18,1
delaunay,16,0.0,2,37,29,5,2,0,37,25,24,24,symmetry,15102682395163.012,1
delaunay,16,0.0,2,37,29,5,2,1,74,25,25,25,symmetry,1e+18,1
delaunay,16,0.0,2,37,29,5,5,0,37,25,15,15,symmetry,21390345607818.723,1
delaunay,16,0.0,2,37,29,5,5,1,74,25,25,25,symmetry,1e+18,1
delaunay,16,0.0,2,37,29,6,0,0,37,36,36,33,symmetry,8093307239347.506,0
delaunay,16,0.0,2,37,29,6,0,1,74,36,36,36,symmetry,1e+18,1
delaunay,16,0.0,2,37,29,6,1,0,37,36,36,32,symmetry,775180985254.2423,0
delaunay,16,0.0,2,37,29,6,1,1,74,36,36,36,symmetry,1e+18,1
delaunay,16,0.0,2,37,29,6,3,0,37,36,33,32,symmetry,1204957894956.0881,0
delaunay,16,0.0,2,37,29,6,3,1,74,36,36,36,symmetry,1e+18,1
delaunay,16,0.0,2,37,29,6,6,0,37,36,21,21,symmetry,14546031273816.186,1
delaunay,16,0.0,2,37,29,6,6,1,74,36,36,36,symmetry,1e+18,1
delaunay,16,0.0,2,37,29,7,0,0,37,49,37,34,params,8682280277313.362,0
delaunay,16,0.0,2,37,29,7,0,1,74,49,49,49,symmetry,1e+18,1
delaunay,16,0.0,2,37,29,7,1,0,37,49,37,32,params,7586351619566.486,0
delaunay,16,0.0,2,37,29,7,1,1,74,49,49,49,symmetry,1e+18,1
delaunay,16,0.0,2,37,29,7,3,0,37,49,37,32,params,4779949363079.594,0
delaunay,16,0.0,2,37,29,7,3,1,74,49,49,49,symmetry,1e+18,1
delaunay,16,0.0,2,37,29,7,7,0,37,49,28,28,symmetry,812700783608.175,1
delaunay,16,0.0,2,37,29,7,7,1,74,49,49,49,symmetry,1e+18,1
delaunay,16,0.0,2,37,29,8,0,0,37,64,37,34,params,69411131360728.56,0
delaunay,16,0.0,2,37,29,8,0,1,74,64,64,64,symmetry,1e+18,1
delaunay,16,0.0,2,37,29,8,1,0,37,64,37,34,params,14282974153953.262,0
delaunay,16,0.0,2,37,29,8,1,1,74,64,64,64,symmetry,1e+18,1
delaunay,16,0.0,2,37,29,8,4,0,37,64,37,32,params,5996623991157.6455,0
delaunay,16,0.0,2,37,29,8,4,1,74,64,64,64,symmetry,1e+18,1
delaunay,16,0.0,2,37,29,8,8,0,37,64,36,31,symmetry,3997877100082.508,0
delaunay,16,0.0,2,37,29,8,8,1,74,64,64,64,symmetry,1e+18,1
delaunay,16,0.0,2,37,29,9,0,0,37,81,37,35,params,42339682776444.81,0
delaunay,16,0.0,2,37,29,9,0,1,74,81,74,71,params,1692660602299.5654,0
delaunay,16,0.0,2,37,29,9,1,0,37,81,37,34,params,16068589554119.857,0
delaunay,16,0.0,2,37,29,9,1,1,74,81,74,69,params,32407393800.436695,0
delaunay,16,0.0,2,37,29,9,4,0,37,81,37,33,params,9595372153025.932,0
delaunay,16,0.0,2,37,29,9,4,1,74,81,74,71,params,504968347170.4731,0
delaunay,16,0.0,2,37,29,9,9,0,37,81,37,33,params,6326087489644.172,0
delaunay,16,0.0,2,37,29,9,9,1,74,81,74,68,params,298504197861.7956,0
delaunay,16,0.0,2,37,29,10,0,0,37,100,37,34,params,47860798698880.43,0
delaunay,16,0.0,2,37,29,10,0,1,74,100,74,72,params,689818279674.7657,0
delaunay,16,0.0,2,37,29,10,1,0,37,100,37,35,params,30545811526531.363,0
delaunay,16,0.0,2,37,29,10,1,1,74,100,74,72,params,8586902836730.962,0
delaunay,16,0.0,2,37,29,10,5,0,37,100,37,35,params,73008950611726.88,0
delaunay,16,0.0,2,37,29,10,5,1,74,100,74,72,params,4150040961593.501,0
delaunay,16,0.0,2,37,29,10,10,0,37,100,37,34,params,17831883753853.33,0
delaunay,16,0.0,2,37,29,10,10,1,74,100,74,70,params,3351226071787.142,0
delaunay,20,0.0,0,50,37,3,0,0,50,9,9,9,symmetry,1e+18,1
delaunay,20,0.0,0,50,37,3,0,1,100,9,9,9,symmetry,1e+18,1
delaunay,20,0.0,0,50,37,3,1,0,50,9,9,9,symmetry,1e+18,1
delaunay,20,0.0,0,50,37,3,1,1,100,9,9,9,symmetry,1e+18,1
delaunay,20,0.0,0,50,37,3,3,0,50,9,6,6,symmetry,216915575889691.7,1
delaunay,20,0.0,0,50,37,3,3,1,100,9,9,9,symmetry,1e+18,1
delaunay,20,0.0,0,50,37,4,0,0,50,16,16,16,symmetry,1e+18,1
delaunay,20,0.0,0,50,37,4,0,1,100,16,16,16,symmetry,1e+18,1
delaunay,20,0.0,0,50,37,4,1,0,50,16,16,16,symmetry,1e+18,1
delaunay,20,0.0,0,50,37,4,1,1,100,16,16,16,symmetry,1e+18,1
delaunay,20,0.0,0,50,37,4,2,0,50,16,15,15,symmetry,50115083535005.055,1
delaunay,20,0.0,0,50,37,4,2,1,100,16,16,16,symmetry,1e+18,1
delaunay,20,0.0,0,50,37,4,4,0,50,16,10,10,symmetry,59365573552980.73,1
delaunay,20,0.0,0,50,37,4,4,1,100,16,16,16,symmetry,1e+18,1
delaunay,20,0.0,0,50,37,5,0,0,50,25,25,25,symmetry,1e+18,1
delaunay,20,0.0,0,50,37,5,0,1,100,25,25,25,symmetry,1e+18,1
delaunay,20,0.0,0,50,37,5,1,0,50,25,25,25,symmetry,1e+18,1
delaunay,20,0.0,0,50,37,5,1,1,100,25,25,25,symmetry,1e+18,1
delaunay,20,0.0,0,50,37,5,2,0,50,25,24,24,symmetry,16151837705789.973,1
delaunay,20,0.0,0,50,37,5,2,1,100,25,25,25,symmetry,1e+18,1
delaunay,20,0.0,0,50,37,5,5,0,50,25,15,15,symmetry,21035862843955.617,1
delaunay,20,0.0,0,50,37,5,5,1,100,25,25,25,symmetry,1e+18,1
delaunay,20,0.0,0,50,37,6,0,0,50,36,36,36,symmetry,1e+18,1
delaunay,20,0.0,0,50,37,6,0,1,100,36,36,36,symmetry,1e+18,1
delaunay,20,0.0,0,50,37,6,1,0,50,36,36,36,symmetry,1e+18,1
delaunay,20,0.0,0,50,37,6,1,1,100,36,36,36,symmetry,1e+18,1
delaunay,20,0.0,0,50,37,6,3,0,50,36,33,33,symmetry,4413460471940.587,1
delaunay,20,0.0,0,50,37,6,3,1,100,36,36,36,symmetry,1e+18,1
delaunay,20,0.0,0,50,37,6,6,0,50,36,21,21,symmetry,7701695727272.1045,1
delaunay,20,0.0,0,50,37,6,6,1,100,36,36,36,symmetry,1e+18,1
delaunay,20,0.0,0,50,37,7,0,0,50,49,49,47,symmetry,100072628937.21107,0
delaunay,20,0.0,0,50,37,7,0,1,100,49,49,49,symmetry,1e+18,1
delaunay,20,0.0,0,50,37,7,1,0,50,49,49,47,symmetry,177644128298.1236,0
delaunay,20,0.0,0,50,37,7,1,1,100,49,49,49,symmetry,1e+18,1
delaunay,20,0.0,0,50,37,7,3,0,50,49,46,46,symmetry,8576923554.020212,1
delaunay,20,0.0,0,50,37,7,3,1,100,49,49,49,symmetry,1e+18,1
delaunay,20,0.0,0,50,37,7,7,0,50,49,28,28,symmetry,1366979755330.1643,1
delaunay,20,0.0,0,50,37,7,7,1,100,49,49,49,symmetry,1e+18,1
delaunay,20,0.0,0,50,37,8,0,0,50,64,50,50,params,1e+18,1
delaunay,20,0.0,0,50,37,8,0,1,100,64,64,64,symmetry,1e+18,1
delaunay,20,0.0,0,50,37,8,1,0,50,64,50,49,params,4214456938298.0605,0
delaunay,20,0.0,0,50,37,8,1,1,100,64,64,64,symmetry,1e+18,1
delaunay,20,0.0,0,50,37,8,4,0,50,64,50,47,params,1235246696472.2764,0
delaunay,20,0.0,0,50,37,8,4,1,100,64,64,64,symmetry,1e+18,1
delaunay,20,0.0,0,50,37,8,8,0,50,64,36,36,symmetry,1076617144915.4503,1
delaunay,20,0.0,0,50,37,8,8,1,100,64,64,64,symmetry,1e+18,1
delaunay,20,0.0,0,50,37,9,0,0,50,81,50,49,params,12087754511868.908,0
delaunay,20,0.0,0,50,37,9,0,1,100,81,81,81,symmetry,1e+18,1
delaunay,20,0.0,0,50,37,9,1,0,50,81,50,50,params,1e+18,1
delaunay,20,0.0,0,50,37,9,1,1,100,81,81,81,symmetry,1e+18,1
delaunay,20,0.0,0,50,37,9,4,0,50,81,50,48,params,406763917664.93384,0
delaunay,20,0.0,0,50,37,9,4,1,100,81,81,81,symmetry,1e+18,1
delaunay,20,0.0,0,50,37,9,9,0,50,81,45,45,symmetry,304663251758.38165,1
delaunay,20,0.0,0,50,37,9,9,1,100,81,81,81,symmetry,1e+18,1
delaunay,20,0.0,0,50,37,10,0,0,50,100,50,49,params,30760446489367.395,0
delaunay,20,0.0,0,50,37,10,0,1,100,100,100,95,symmetry,242496835.0493159,0
delaunay,20,0.0,0,50,37,10,1,0,50,100,50,48,params,15491715389209.02,0
delaunay,20,0.0,0,50,37,10,1,1,100,100,100,98,symmetry,1780504350.65155,0
delaunay,20,0.0,0,50,37,10,5,0,50,100,50,48,params,4053941071801.9175,0
delaunay,20,0.0,0,50,37,10,5,1,100,100,100,96,symmetry,807369169.8913134,0
delaunay,20,0.0,0,50,37,10,10,0,50,100,50,47,params,117485569415.9243,0
delaunay,20,0.0,0,50,37,10,10,1,100,100,100,96,symmetry,69072139452.13652,0
delaunay,20,0.0,1,48,37,3,0,0,48,9,9,9,symmetry,1e+18,1
delaunay,20,0.0,1,48,37,3,0,1,96,9,9,9,symmetry,1e+18,1
delaunay,20,0.0,1,48,37,3,1,0,48,9,9,9,symmetry,1e+18,1
delaunay,20,0.0,1,48,37,3,1,1,96,9,9,9,symmetry,1e+18,1
delaunay,20,0.0,1,48,37,3,3,0,48,9,6,6,symmetry,248924413389272.62,1
delaunay,20,0.0,1,48,37,3,3,1,96,9,9,9,symmetry,1e+18,1
delaunay,20,0.0,1,48,37,4,0,0,48,16,16,16,symmetry,1e+18,1
delaunay,20,0.0,1,48,37,4,0,1,96,16,16,16,symmetry,1e+18,1
delaunay,20,0.0,1,48,37,4,1,0,48,16,16,16,symmetry,1e+18,1
delaunay,20,0.0,1,48,37,4,1,1,96,16,16,16,symmetry,1e+18,1
delaunay,20,0.0,1,48,37,4,2,0,48,16,15,15,symmetry,71414997131174.98,1
delaunay,20,0.0,1,48,37,4,2,1,96,16,16,16,symmetry,1e+18,1
delaunay,20,0.0,1,48,37,4,4,0,48,16,10,10,symmetry,98799330301104.16,1
delaunay,20,0.0,1,48,37,4,4,1,96,16,16,16,symmetry,1e+18,1
delaunay,20,0.0,1,48,37,5,0,0,48,25,25,25,symmetry,1e+18,1
delaunay,20,0.0,1,48,37,5,0,1,96,25,25,25,symmetry,1e+18,1
delaunay,20,0.0,1,48,37,5,1,0,48,25,25,25,symmetry,1e+18,1
delaunay,20,0.0,1,48,37,5,1,1,96,25,25,25,symmetry,1e+18,1
delaunay,20,0.0,1,48,37,5,2,0,48,25,24,24,symmetry,8371270165222.557,1
delaunay,20,0.0,1,48,37,5,2,1,96,25,25,25,symmetry,1e+18,1
delaunay,20,0.0,1,48,37,5,5,0,48,25,15,15,symmetry,31743721253345.914,1
delaunay,20,0.0,1,48,37,5,5,1,96,25,25,25,symmetry,1e+18,1
delaunay,20,0.0,1,48,37,6,0,0,48,36,36,36,symmetry,1e+18,1
delaunay,20,0.0,1,48,37,6,0,1,96,36,36,36,symmetry,1e+18,1
delaunay,20,0.0,1,48,37,6,1,0,48,36,36,36,symmetry,1e+18,1
delaunay,20,0.0,1,48,37,6,1,1,96,36,36,36,symmetry,1e+18,1
delaunay,20,0.0,1,48,37,6,3,0,48,36,33,33,symmetry,491434690628.5653,1
delaunay,20,0.0,1,48,37,6,3,1,96,36,36,36,symmetry,1e+18,1
delaunay,20,0.0,1,48,37,6,6,0,48,36,21,21,symmetry,17464143292890.592,1
delaunay,20,0.0,1,48,37,6,6,1,96,36,36,36,symmetry,1e+18,1
delaunay,20,0.0,1,48,37,7,0,0,48,49,48,43,params,138493575323.76767,0
delaunay,20,0.0,1,48,37,7,0,1,96,49,49,49,symmetry,1e+18,1
delaunay,20,0.0,1,48,37,7,1,0,48,49,48,41,params,355235707707.4087,0
delaunay,20,0.0,1,48,37,7,1,1,96,49,49,49,symmetry,1e+18,1
delaunay,20,0.0,1,48,37,7,3,0,48,49,46,40,symmetry,5077296319.766431,0
delaunay,20,0.0,1,48,37,7,3,1,96,49,49,49,symmetry,1e+18,1
delaunay,20,0.0,1,48,37,7,7,0,48,49,28,28,symmetry,1724812149708.6523,1
delaunay,20,0.0,1,48,37,7,7,1,96,49,49,49,symmetry,1e+18,1
delaunay,20,0.0,1,48,37,8,0,0,48,64,48,42,params,2340530841126.6426,0
delaunay,20,0.0,1,48,37,8,0,1,96,64,64,64,symmetry,1e+18,1
delaunay,20,0.0,1,48,37,8,1,0,48,64,48,43,params,388099968333.6692,0
delaunay,20,0.0,1,48,37,8,1,1,96,64,64,63,symmetry,1531110947354.463,0
delaunay,20,0.0,1,48,37,8,4,0,48,64,48,45,params,855254696277.4344,0
delaunay,20,0.0,1,48,37,8,4,1,96,64,64,63,symmetry,3530424756501.799,0
delaunay,20,0.0,1,48,37,8,8,0,48,64,36,36,symmetry,71737932899.21703,1
delaunay,20,0.0,1,48,37,8,8,1,96,64,64,64,symmetry,1e+18,1
delaunay,20,0.0,1,48,37,9,0,0,48,81,48,44,params,3074880801226.8364,0
delaunay,20,0.0,1,48,37,9,0,1,96,81,81,75,symmetry,153761587882.64975,0
delaunay,20,0.0,1,48,37,9,1,0,48,81,48,44,params,986916566657.2932,0
delaunay,20,0.0,1,48,37,9,1,1,96,81,81,76,symmetry,12496206726.572157,0
delaunay,20,0.0,1,48,37,9,4,0,48,81,48,43,params,1281856634962.751,0
delaunay,20,0.0,1,48,37,9,4,1,96,81,81,79,symmetry,784696100247.3123,0
delaunay,20,0.0,1,48,37,9,9,0,48,81,45,42,symmetry,108180295089.15486,0
delaunay,20,0.0,1,48,37,9,9,1,96,81,81,81,symmetry,1e+18,1
delaunay,20,0.0,1,48,37,10,0,0,48,100,48,43,params,11047754563573.982,0
delaunay,20,0.0,1,48,37,10,0,1,96,100,96,91,params,15.732591471095708,0
delaunay,20,0.0,1,48,37,10,1,0,48,100,48,43,params,9755589579293.61,0
delaunay,20,0.0,1,48,37,10,1,1,96,100,96,86,params,7688723911.112465,0
delaunay,20,0.0,1,48,37,10,5,0,48,100,48,44,params,2702486693066.0195,0
delaunay,20,0.0,1,48,37,10,5,1,96,100,96,86,params,29435080530.641582,0
delaunay,20,0.0,1,48,37,10,10,0,48,100,48,41,params,7828463126.06584,0
delaunay,20,0.0,1,48,37,10,10,1,96,100,96,93,params,76185321546.51949,0
delaunay,20,0.0,2,49,37,3,0,0,49,9,9,9,symmetry,1e+18,1
delaunay,20,0.0,2,49,37,3,0,1,98,9,9,9,symmetry,1e+18,1
delaunay,20,0.0,2,49,37,3,1,0,49,9,9,9,symmetry,1e+18,1
delaunay,20,0.0,2,49,37,3,1,1,98,9,9,9,symmetry,1e+18,1
delaunay,20,0.0,2,49,37,3,3,0,49,9,6,6,symmetry,103774172102606.28,1
delaunay,20,0.0,2,49,37,3,3,1,98,9,9,9,symmetry,1e+18,1
delaunay,20,0.0,2,49,37,4,0,0,49,16,16,16,symmetry,1e+18,1
delaunay,20,0.0,2,49,37,4,0,1,98,16,16,16,symmetry,1e+18,1
delaunay,20,0.0,2,49,37,4,1,0,49,16,16,16,symmetry,1e+18,1
delaunay,20,0.0,2,49,37,4,1,1,98,16,16,16,symmetry,1e+18,1
delaunay,20,0.0,2,49,37,4,2,0,49,16,15,15,symmetry,42346336893269.9,1
delaunay,20,0.0,2,49,37,4,2,1,98,16,16,16,symmetry,1e+18,1
delaunay,20,0.0,2,49,37,4,4,0,49,16,10,10,symmetry,65860096326377.28,1
delaunay,20,0.0,2,49,37,4,4,1,98,16,16,16,symmetry,1e+18,1
delaunay,20,0.0,2,49,37,5,0,0,49,25,25,25,symmetry,1e+18,1
delaunay,20,0.0,2,49,37,5,0,1,98,25,25,25,symmetry,1e+18,1
delaunay,20,0.0,2,49,37,5,1,0,49,25,25,25,symmetry,1e+18,1
delaunay,20,0.0,2,49,37,5,1,1,98,25,25,25,symmetry,1e+18,1
delaunay,20,0.0,2,49,37,5,2,0,49,25,24,24,symmetry,15392181735218.252,1
delaunay,20,0.0,2,49,37,5,2,1,98,25,25,25,symmetry,1e+18,1
delaunay,20,0.0,2,49,37,5,5,0,49,25,15,15,symmetry,19264550009288.37,1
delaunay,20,0.0,2,49,37,5,5,1,98,25,25,25,symmetry,1e+18,1
delaunay,20,0.0,2,49,37,6,0,0,49,36,36,36,symmetry,1e+18,1
delaunay,20,0.0,2,49,37,6,0,1,98,36,36,36,symmetry,1e+18,1
delaunay,20,0.0,2,49,37,6,1,0,49,36,36,36,symmetry,1e+18,1
delaunay,20,0.0,2,49,37,6,1,1,98,36,36,36,symmetry,1e+18,1
delaunay,20,0.0,2,49,37,6,3,0,49,36,33,33,symmetry,8726641923564.319,1
delaunay,20,0.0,2,49,37,6,3,1,98,36,36,36,symmetry,1e+18,1
delaunay,20,0.0,2,49,37,6,6,0,49,36,21,21,symmetry,7175666161205.917,1
delaunay,20,0.0,2,49,37,6,6,1,98,36,36,36,symmetry,1e+18,1
delaunay,20,0.0,2,49,37,7,0,0,49,49,49,45,symmetry,2373057952029.6377,0
delaunay,20,0.0,2,49,37,7,0,1,98,49,49,49,symmetry,1e+18,1
delaunay,20,0.0,2,49,37,7,1,0,49,49,49,44,symmetry,3958748088685.6084,0
delaunay,20,0.0,2,49,37,7,1,1,98,49,49,49,symmetry,1e+18,1
delaunay,20,0.0,2,49,37,7,3,0,49,49,46,44,symmetry,1053996034243.2913,0
delaunay,20,0.0,2,49,37,7,3,1,98,49,49,49,symmetry,1e+18,1
delaunay,20,0.0,2,49,37,7,7,0,49,49,28,28,symmetry,4032832642690.4697,1
delaunay,20,0.0,2,49,37,7,7,1,98,49,49,49,symmetry,1e+18,1
delaunay,20,0.0,2,49,37,8,0,0,49,64,49,45,params,7450630674900.101,0
delaunay,20,0.0,2,49,37,8,0,1,98,64,64,64,symmetry,1e+18,1
delaunay,20,0.0,2,49,37,8,1,0,49,64,49,46,params,30496460305107.926,0
delaunay,20,0.0,2,49,37,8,1,1,98,64,64,64,symmetry,1e+18,1
delaunay,20,0.0,2,49,37,8,4,0,49,64,49,44,params,4680262337195.445,0
delaunay,20,0.0,2,49,37,8,4,1,98,64,64,64,symmetry,1e+18,1
delaunay,20,0.0,2,49,37,8,8,0,49,64,36,36,symmetry,731538825984.0243,1
delaunay,20,0.0,2,49,37,8,8,1,98,64,64,64,symmetry,1e+18,1
delaunay,20,0.0,2,49,37,9,0,0,49,81,49,47,params,5824993122471.886,0
delaunay,20,0.0,2,49,37,9,0,1,98,81,81,81,symmetry,1e+18,1
delaunay,20,0.0,2,49,37,9,1,0,49,81,49,46,params,10258896696473.1,0
delaunay,20,0.0,2,49,37,9,1,1,98,81,81,81,symmetry,1e+18,1
delaunay,20,0.0,2,49,37,9,4,0,49,81,49,45,params,9649450642122.355,0
delaunay,20,0.0,2,49,37,9,4,1,98,81,81,81,symmetry,1e+18,1
delaunay,20,0.0,2,49,37,9,9,0,49,81,45,45,symmetry,47661692887.08289,1
delaunay,20,0.0,2,49,37,9,9,1,98,81,81,81,symmetry,1e+18,1
delaunay,20,0.0,2,49,37,10,0,0,49,100,49,47,params,20261621448089.11,0
delaunay,20,0.0,2,49,37,10,0,1,98,100,98,96,params,701266135097.2495,0
delaunay,20,0.0,2,49,37,10,1,0,49,100,49,47,params,6719845934428.878,0
delaunay,20,0.0,2,49,37,10,1,1,98,100,98,96,params,1114012729634.7515,0
delaunay,20,0.0,2,49,37,10,5,0,49,100,49,46,params,5037394430207.6455,0
delaunay,20,0.0,2,49,37,10,5,1,98,100,98,96,params,10012668516.215395,0
delaunay,20,0.0,2,49,37,10,10,0,49,100,49,45,params,965337894607.1621,0
delaunay,20,0.0,2,49,37,10,10,1,98,100,98,96,params,1825197995865.5254,0
delaunay,24,0.0,0,61,45,3,0,0,61,9,9,9,symmetry,1e+18,1
delaunay,24,0.0,0,61,45,3,0,1,122,9,9,9,symmetry,1e+18,1
delaunay,24,0.0,0,61,45,3,1,0,61,9,9,9,symmetry,1e+18,1
delaunay,24,0.0,0,61,45,3,1,1,122,9,9,9,symmetry,1e+18,1
delaunay,24,0.0,0,61,45,3,3,0,61,9,6,6,symmetry,250417394321827.5,1
delaunay,24,0.0,0,61,45,3,3,1,122,9,9,9,symmetry,1e+18,1
delaunay,24,0.0,0,61,45,4,0,0,61,16,16,16,symmetry,1e+18,1
delaunay,24,0.0,0,61,45,4,0,1,122,16,16,16,symmetry,1e+18,1
delaunay,24,0.0,0,61,45,4,1,0,61,16,16,16,symmetry,1e+18,1
delaunay,24,0.0,0,61,45,4,1,1,122,16,16,16,symmetry,1e+18,1
delaunay,24,0.0,0,61,45,4,2,0,61,16,15,15,symmetry,18236343388998.73,1
delaunay,24,0.0,0,61,45,4,2,1,122,16,16,16,symmetry,1e+18,1
delaunay,24,0.0,0,61,45,4,4,0,61,16,10,10,symmetry,108271562584524.08,1
delaunay,24,0.0,0,61,45,4,4,1,122,16,16,16,symmetry,1e+18,1
delaunay,24,0.0,0,61,45,5,0,0,61,25,25,25,symmetry,1e+18,1
delaunay,24,0.0,0,61,45,5,0,1,122,25,25,25,symmetry,1e+18,1
delaunay,24,0.0,0,61,45,5,1,0,61,25,25,25,symmetry,1e+18,1
delaunay,24,0.0,0,61,45,5,1,1,122,25,25,25,symmetry,1e+18,1
delaunay,24,0.0,0,61,45,5,2,0,61,25,24,24,symmetry,31196815762027.55,1
delaunay,24,0.0,0,61,45,5,2,1,122,25,25,25,symmetry,1e+18,1
delaunay,24,0.0,0,61,45,5,5,0,61,25,15,15,symmetry,22984767099368.332,1
delaunay,24,0.0,0,61,45,5,5,1,122,25,25,25,symmetry,1e+18,1
delaunay,24,0.0,0,61,45,6,0,0,61,36,36,36,symmetry,1e+18,1
delaunay,24,0.0,0,61,45,6,0,1,122,36,36,36,symmetry,1e+18,1
delaunay,24,0.0,0,61,45,6,1,0,61,36,36,36,symmetry,1e+18,1
delaunay,24,0.0,0,61,45,6,1,1,122,36,36,36,symmetry,1e+18,1
delaunay,24,0.0,0,61,45,6,3,0,61,36,33,33,symmetry,2704340762705.4023,1
delaunay,24,0.0,0,61,45,6,3,1,122,36,36,36,symmetry,1e+18,1
delaunay,24,0.0,0,61,45,6,6,0,61,36,21,21,symmetry,9392863088228.666,1
delaunay,24,0.0,0,61,45,6,6,1,122,36,36,36,symmetry,1e+18,1
delaunay,24,0.0,0,61,45,7,0,0,61,49,49,49,symmetry,1e+18,1
delaunay,24,0.0,0,61,45,7,0,1,122,49,49,49,symmetry,1e+18,1
delaunay,24,0.0,0,61,45,7,1,0,61,49,49,49,symmetry,1e+18,1
delaunay,24,0.0,0,61,45,7,1,1,122,49,49,49,symmetry,1e+18,1
delaunay,24,0.0,0,61,45,7,3,0,61,49,46,46,symmetry,678025952679.3743,1
delaunay,24,0.0,0,61,45,7,3,1,122,49,49,49,symmetry,1e+18,1
delaunay,24,0.0,0,61,45,7,7,0,61,49,28,28,symmetry,3745374974932.049,1
delaunay,24,0.0,0,61,45,7,7,1,122,49,49,49,symmetry,1e+18,1
delaunay,24,0.0,0,61,45,8,0,0,61,64,61,56,params,808155926503.6426,0
delaunay,24,0.0,0,61,45,8,0,1,122,64,64,64,symmetry,1e+18,1
delaunay,24,0.0,0,61,45,8,1,0,61,64,61,56,params,328676558283.0172,0
delaunay,24,0.0,0,61,45,8,1,1,122,64,64,64,symmetry,1e+18,1
delaunay,24,0.0,0,61,45,8,4,0,61,64,58,54,symmetry,5974041974.64627,0
delaunay,24,0.0,0,61,45,8,4,1,122,64,64,64,symmetry,1e+18,1
delaunay,24,0.0,0,61,45,8,8,0,61,64,36,36,symmetry,4396597091080.3047,1
delaunay,24,0.0,0,61,45,8,8,1,122,64,64,64,symmetry,1e+18,1
delaunay,24,0.0,0,61,45,9,0,0,61,81,61,57,params,1520503320649.5635,0
delaunay,24,0.0,0,61,45,9,0,1,122,81,81,81,symmetry,1e+18,1
delaunay,24,0.0,0,61,45,9,1,0,61,81,61,55,params,1773411690419.118,0
delaunay,24,0.0,0,61,45,9,1,1,122,81,81,81,symmetry,1e+18,1
delaunay,24,0.0,0,61,45,9,4,0,61,81,61,56,params,3857071247438.807,0
delaunay,24,0.0,0,61,45,9,4,1,122,81,81,81,symmetry,1e+18,1
delaunay,24,0.0,0,61,45,9,9,0,61,81,45,45,symmetry,1018938766792.7498,1
delaunay,24,0.0,0,61,45,9,9,1,122,81,81,81,symmetry,1e+18,1
delaunay,24,0.0,0,61,45,10,0,0,61,100,61,57,params,5906548696142.776,0
delaunay,24,0.0,0,61,45,10,0,1,122,100,100,100,symmetry,1e+18,1
delaunay,24,0.0,0,61,45,10,1,0,61,100,61,57,params,3593912806212.084,0
delaunay,24,0.0,0,61,45,10,1,1,122,100,100,100,symmetry,1e+18,1
delaunay,24,0.0,0,61,45,10,5,0,61,100,61,55,params,2784565365131.654,0
delaunay,24,0.0,0,61,45,10,5,1,122,100,100,100,symmetry,1e+18,1
delaunay,24,0.0,0,61,45,10,10,0,61,100,55,55,symmetry,14068629816.110825,1
delaunay,24,0.0,0,61,45,10,10,1,122,100,100,100,symmetry,1e+18,1
delaunay,24,0.0,1,60,45,3,0,0,60,9,9,9,symmetry,1e+18,1
delaunay,24,0.0,1,60,45,3,0,1,120,9,9,9,symmetry,1e+18,1
delaunay,24,0.0,1,60,45,3,1,0,60,9,9,9,symmetry,1e+18,1
delaunay,24,0.0,1,60,45,3,1,1,120,9,9,9,symmetry,1e+18,1
delaunay,24,0.0,1,60,45,3,3,0,60,9,6,6,symmetry,216694409576162.1,1
delaunay,24,0.0,1,60,45,3,3,1,120,9,9,9,symmetry,1e+18,1
delaunay,24,0.0,1,60,45,4,0,0,60,16,16,16,symmetry,1e+18,1
delaunay,24,0.0,1,60,45,4,0,1,120,16,16,16,symmetry,1e+18,1
delaunay,24,0.0,1,60,45,4,1,0,60,16,16,16,symmetry,1e+18,1
delaunay,24,0.0,1,60,45,4,1,1,120,16,16,16,symmetry,1e+18,1
delaunay,24,0.0,1,60,45,4,2,0,60,16,15,15,symmetry,39116244477178.43,1
delaunay,24,0.0,1,60,45,4,2,1,120,16,16,16,symmetry,1e+18,1
delaunay,24,0.0,1,60,45,4,4,0,60,16,10,10,symmetry,220449277887248.1,1
delaunay,24,0.0,1,60,45,4,4,1,120,16,16,16,symmetry,1e+18,1
delaunay,24,0.0,1,60,45,5,0,0,60,25,25,25,symmetry,1e+18,1
delaunay,24,0.0,1,60,45,5,0,1,120,25,25,25,symmetry,1e+18,1
delaunay,24,0.0,1,60,45,5,1,0,60,25,25,25,symmetry,1e+18,1
delaunay,24,0.0,1,60,45,5,1,1,120,25,25,25,symmetry,1e+18,1
delaunay,24,0.0,1,60,45,5,2,0,60,25,24,24,symmetry,15007391794238.88,1
delaunay,24,0.0,1,60,45,5,2,1,120,25,25,25,symmetry,1e+18,1
delaunay,24,0.0,1,60,45,5,5,0,60,25,15,15,symmetry,20609178215626.863,1
delaunay,24,0.0,1,60,45,5,5,1,120,25,25,25,symmetry,1e+18,1
delaunay,24,0.0,1,60,45,6,0,0,60,36,36,36,symmetry,1e+18,1
delaunay,24,0.0,1,60,45,6,0,1,120,36,36,36,symmetry,1e+18,1
delaunay,24,0.0,1,60,45,6,1,0,60,36,36,36,symmetry,1e+18,1
delaunay,24,0.0,1,60,45,6,1,1,120,36,36,36,symmetry,1e+18,1
delaunay,24,0.0,1,60,45,6,3,0,60,36,33,33,symmetry,3065078547828.919,1
delaunay,24,0.0,1,60,45,6,3,1,120,36,36,36,symmetry,1e+18,1
delaunay,24,0.0,1,60,45,6,6,0,60,36,21,21,symmetry,15204699263803.648,1
delaunay,24,0.0,1,60,45,6,6,1,120,36,36,36,symmetry,1e+18,1
delaunay,24,0.0,1,60,45,7,0,0,60,49,49,49,symmetry,1e+18,1
delaunay,24,0.0,1,60,45,7,0,1,120,49,49,49,symmetry,1e+18,1
delaunay,24,0.0,1,60,45,7,1,0,60,49,49,49,symmetry,1e+18,1
delaunay,24,0.0,1,60,45,7,1,1,120,49,49,49,symmetry,1e+18,1
delaunay,24,0.0,1,60,45,7,3,0,60,49,46,46,symmetry,430803795159.7247,1
delaunay,24,0.0,1,60,45,7,3,1,120,49,49,49,symmetry,1e+18,1
delaunay,24,0.0,1,60,45,7,7,0,60,49,28,28,symmetry,4065602950555.6094,1
delaunay,24,0.0,1,60,45,7,7,1,120,49,49,49,symmetry,1e+18,1
delaunay,24,0.0,1,60,45,8,0,0,60,64,60,56,params,222618776971.684,0
delaunay,24,0.0,1,60,45,8,0,1,120,64,64,64,symmetry,1e+18,1
delaunay,24,0.0,1,60,45,8,1,0,60,64,60,56,params,47268208057.908745,0
delaunay,24,0.0,1,60,45,8,1,1,120,64,64,64,symmetry,1e+18,1
delaunay,24,0.0,1,60,45,8,4,0,60,64,58,52,symmetry,99185721370.95369,0
delaunay,24,0.0,1,60,45,8,4,1,120,64,64,64,symmetry,1e+18,1
delaunay,24,0.0,1,60,45,8,8,0,60,64,36,36,symmetry,1033961235970.7307,1
delaunay,24,0.0,1,60,45,8,8,1,120,64,64,64,symmetry,1e+18,1
delaunay,24,0.0,1,60,45,9,0,0,60,81,60,56,params,55750900436.671616,0
delaunay,24,0.0,1,60,45,9,0,1,120,81,81,79,symmetry,1593436977134.7925,0
delaunay,24,0.0,1,60,45,9,1,0,60,81,60,56,params,344040464646.5587,0
delaunay,24,0.0,1,60,45,9,1,1,120,81,81,81,symmetry,1e+18,1
delaunay,24,0.0,1,60,45,9,4,0,60,81,60,53,params,58133702090.09351,0
delaunay,24,0.0,1,60,45,9,4,1,120,81,81,81,symmetry,1e+18,1
delaunay,24,0.0,1,60,45,9,9,0,60,81,45,45,symmetry,91550139603.11797,1
delaunay,24,0.0,1,60,45,9,9,1,120,81,81,81,symmetry,1e+18,1
delaunay,24,0.0,1,60,45,10,0,0,60,100,60,57,params,3865061904049.285,0
delaunay,24,0.0,1,60,45,10,0,1,120,100,100,100,symmetry,1e+18,1
delaunay,24,0.0,1,60,45,10,1,0,60,100,60,54,params,288440440514.09796,0
delaunay,24,0.0,1,60,45,10,1,1,120,100,100,100,symmetry,1e+18,1
delaunay,24,0.0,1,60,45,10,5,0,60,100,60,52,params,45764585331.82791,0
delaunay,24,0.0,1,60,45,10,5,1,120,100,100,96,symmetry,160631774029.59357,0
delaunay,24,0.0,1,60,45,10,10,0,60,100,55,51,symmetry,4735746836.525395,0
delaunay,24,0.0,1,60,45,10,10,1,120,100,100,98,symmetry,570981422551.895,0
delaunay,24,0.0,2,62,45,3,0,0,62,9,9,9,symmetry,1e+18,1
delaunay,24,0.0,2,62,45,3,0,1,124,9,9,9,symmetry,1e+18,1
delaunay,24,0.0,2,62,45,3,1,0,62,9,9,9,symmetry,1e+18,1
delaunay,24,0.0,2,62,45,3,1,1,124,9,9,9,symmetry,1e+18,1
delaunay,24,0.0,2,62,45,3,3,0,62,9,6,6,symmetry,145768694855381.7,1
delaunay,24,0.0,2,62,45,3,3,1,124,9,9,9,symmetry,1e+18,1
delaunay,24,0.0,2,62,45,4,0,0,62,16,16,16,symmetry,1e+18,1
delaunay,24,0.0,2,62,45,4,0,1,124,16,16,16,symmetry,1e+18,1
delaunay,24,0.0,2,62,45,4,1,0,62,16,16,16,symmetry,1e+18,1
delaunay,24,0.0,2,62,45,4,1,1,124,16,16,16,symmetry,1e+18,1
delaunay,24,0.0,2,62,45,4,2,0,62,16,15,15,symmetry,28817978010259.637,1
delaunay,24,0.0,2,62,45,4,2,1,124,16,16,16,symmetry,1e+18,1
delaunay,24,0.0,2,62,45,4,4,0,62,16,10,10,symmetry,28760398096205.812,1
delaunay,24,0.0,2,62,45,4,4,1,124,16,16,16,symmetry,1e+18,1
delaunay,24,0.0,2,62,45,5,0,0,62,25,25,25,symmetry,1e+18,1
delaunay,24,0.0,2,62,45,5,0,1,124,25,25,25,symmetry,1e+18,1
delaunay,24,0.0,2,62,45,5,1,0,62,25,25,25,symmetry,1e+18,1
delaunay,24,0.0,2,62,45,5,1,1,124,25,25,25,symmetry,1e+18,1
delaunay,24,0.0,2,62,45,5,2,0,62,25,24,24,symmetry,30978823501653.62,1
delaunay,24,0.0,2,62,45,5,2,1,124,25,25,25,symmetry,1e+18,1
delaunay,24,0.0,2,62,45,5,5,0,62,25,15,15,symmetry,22219135171631.816,1
delaunay,24,0.0,2,62,45,5,5,1,124,25,25,25,symmetry,1e+18,1
delaunay,24,0.0,2,62,45,6,0,0,62,36,36,36,symmetry,1e+18,1
delaunay,24,0.0,2,62,45,6,0,1,124,36,36,36,symmetry,1e+18,1
delaunay,24,0.0,2,62,45,6,1,0,62,36,36,36,symmetry,1e+18,1
delaunay,24,0.0,2,62,45,6,1,1,124,36,36,36,symmetry,1e+18,1
delaunay,24,0.0,2,62,45,6,3,0,62,36,33,33,symmetry,7366848216581.729,1
delaunay,24,0.0,2,62,45,6,3,1,124,36,36,36,symmetry,1e+18,1
delaunay,24,0.0,2,62,45,6,6,0,62,36,21,21,symmetry,14973291546617.564,1
delaunay,24,0.0,2,62,45,6,6,1,124,36,36,36,symmetry,1e+18,1
delaunay,24,0.0,2,62,45,7,0,0,62,49,49,49,symmetry,1e+18,1
delaunay,24,0.0,2,62,45,7,0,1,124,49,49,49,symmetry,1e+18,1
delaunay,24,0.0,2,62,45,7,1,0,62,49,49,49,symmetry,1e+18,1
delaunay,24,0.0,2,62,45,7,1,1,124,49,49,49,symmetry,1e+18,1
delaunay,24,0.0,2,62,45,7,3,0,62,49,46,46,symmetry,2636914704859.7466,1
delaunay,24,0.0,2,62,45,7,3,1,124,49,49,49,symmetry,1e+18,1
delaunay,24,0.0,2,62,45,7,7,0,62,49,28,28,symmetry,2295010083104.6177,1
delaunay,24,0.0,2,62,45,7,7,1,124,49,49,49,symmetry,1e+18,1
delaunay,24,0.0,2,62,45,8,0,0,62,64,62,60,params,968464581766.2518,0
delaunay,24,0.0,2,62,45,8,0,1,124,64,64,64,symmetry,1e+18,1
delaunay,24,0.0,2,62,45,8,1,0,62,64,62,60,params,297641865494.5266,0
delaunay,24,0.0,2,62,45,8,1,1,124,64,64,64,symmetry,1e+18,1
delaunay,24,0.0,2,62,45,8,4,0,62,64,58,58,symmetry,483839174110.1514,1
delaunay,24,0.0,2,62,45,8,4,1,124,64,64,64,symmetry,1e+18,1
delaunay,24,0.0,2,62,45,8,8,0,62,64,36,36,symmetry,3220529602263.8203,1
delaunay,24,0.0,2,62,45,8,8,1,124,64,64,64,symmetry,1e+18,1
delaunay,24,0.0,2,62,45,9,0,0,62,81,62,61,params,1598543365275.8936,0
delaunay,24,0.0,2,62,45,9,0,1,124,81,81,81,symmetry,1e+18,1
delaunay,24,0.0,2,62,45,9,1,0,62,81,62,59,params,477078330823.6539,0
delaunay,24,0.0,2,62,45,9,1,1,124,81,81,81,symmetry,1e+18,1
delaunay,24,0.0,2,62,45,9,4,0,62,81,62,60,params,677788617882.994,0
delaunay,24,0.0,2,62,45,9,4,1,124,81,81,81,symmetry,1e+18,1
delaunay,24,0.0,2,62,45,9,9,0,62,81,45,45,symmetry,1376508285995.1448,1
delaunay,24,0.0,2,62,45,9,9,1,124,81,81,81,symmetry,1e+18,1
delaunay,24,0.0,2,62,45,10,0,0,62,100,62,60,params,1030162346366.1302,0
delaunay,24,0.0,2,62,45,10,0,1,124,100,100,100,symmetry,1e+18,1
delaunay,24,0.0,2,62,45,10,1,0,62,100,62,60,params,1605578609866.4497,0
delaunay,24,0.0,2,62,45,10,1,1,124,100,100,100,symmetry,1e+18,1
delaunay,24,0.0,2,62,45,10,5,0,62,100,62,60,params,1233168977085.6082,0
delaunay,24,0.0,2,62,45,10,5,1,124,100,100,100,symmetry,1e+18,1
delaunay,24,0.0,2,62,45,10,10,0,62,100,55,55,symmetry,104221023788.59587,1
delaunay,24,0.0,2,62,45,10,10,1,124,100,100,100,symmetry,1e+18,1
delaunay,30,0.0,0,79,57,3,0,0,79,9,9,9,symmetry,1e+18,1
delaunay,30,0.0,0,79,57,3,0,1,158,9,9,9,symmetry,1e+18,1
delaunay,30,0.0,0,79,57,3,1,0,79,9,9,9,symmetry,1e+18,1
delaunay,30,0.0,0,79,57,3,1,1,158,9,9,9,symmetry,1e+18,1
delaunay,30,0.0,0,79,57,3,3,0,79,9,6,6,symmetry,101418543546692.47,1
delaunay,30,0.0,0,79,57,3,3,1,158,9,9,9,symmetry,1e+18,1
delaunay,30,0.0,0,79,57,4,0,0,79,16,16,16,symmetry,1e+18,1
delaunay,30,0.0,0,79,57,4,0,1,158,16,16,16,symmetry,1e+18,1
delaunay,30,0.0,0,79,57,4,1,0,79,16,16,16,symmetry,1e+18,1
delaunay,30,0.0,0,79,57,4,1,1,158,16,16,16,symmetry,1e+18,1
delaunay,30,0.0,0,79,57,4,2,0,79,16,15,15,symmetry,54117652385298.85,1
delaunay,30,0.0,0,79,57,4,2,1,158,16,16,16,symmetry,1e+18,1
delaunay,30,0.0,0,79,57,4,4,0,79,16,10,10,symmetry,25510956498794.676,1
delaunay,30,0.0,0,79,57,4,4,1,158,16,16,16,symmetry,1e+18,1
delaunay,30,0.0,0,79,57,5,0,0,79,25,25,25,symmetry,1e+18,1
delaunay,30,0.0,0,79,57,5,0,1,158,25,25,25,symmetry,1e+18,1
delaunay,30,0.0,0,79,57,5,1,0,79,25,25,25,symmetry,1e+18,1
delaunay,30,0.0,0,79,57,5,1,1,158,25,25,25,symmetry,1e+18,1
delaunay,30,0.0,0,79,57,5,2,0,79,25,24,24,symmetry,7625770302098.162,1
delaunay,30,0.0,0,79,57,5,2,1,158,25,25,25,symmetry,1e+18,1
delaunay,30,0.0,0,79,57,5,5,0,79,25,15,15,symmetry,30871957642206.312,1
delaunay,30,0.0,0,79,57,5,5,1,158,25,25,25,symmetry,1e+18,1
delaunay,30,0.0,0,79,57,6,0,0,79,36,36,36,symmetry,1e+18,1
delaunay,30,0.0,0,79,57,6,0,1,158,36,36,36,symmetry,1e+18,1
delaunay,30,0.0,0,79,57,6,1,0,79,36,36,36,symmetry,1e+18,1
delaunay,30,0.0,0,79,57,6,1,1,158,36,36,36,symmetry,1e+18,1
delaunay,30,0.0,0,79,57,6,3,0,79,36,33,33,symmetry,4826164352059.093,1
delaunay,30,0.0,0,79,57,6,3,1,158,36,36,36,symmetry,1e+18,1
delaunay,30,0.0,0,79,57,6,6,0,79,36,21,21,symmetry,2732578828050.425,1
delaunay,30,0.0,0,79,57,6,6,1,158,36,36,36,symmetry,1e+18,1
delaunay,30,0.0,0,79,57,7,0,0,79,49,49,49,symmetry,1e+18,1
delaunay,30,0.0,0,79,57,7,0,1,158,49,49,49,symmetry,1e+18,1
delaunay,30,0.0,0,79,57,7,1,0,79,49,49,49,symmetry,1e+18,1
delaunay,30,0.0,0,79,57,7,1,1,158,49,49,49,symmetry,1e+18,1
delaunay,30,0.0,0,79,57,7,3,0,79,49,46,46,symmetry,2701236676249.864,1
delaunay,30,0.0,0,79,57,7,3,1,158,49,49,49,symmetry,1e+18,1
delaunay,30,0.0,0,79,57,7,7,0,79,49,28,28,symmetry,4315303828758.443,1
delaunay,30,0.0,0,79,57,7,7,1,158,49,49,49,symmetry,1e+18,1
delaunay,30,0.0,0,79,57,8,0,0,79,64,64,64,symmetry,1e+18,1
delaunay,30,0.0,0,79,57,8,0,1,158,64,64,64,symmetry,1e+18,1
delaunay,30,0.0,0,79,57,8,1,0,79,64,64,64,symmetry,1e+18,1
delaunay,30,0.0,0,79,57,8,1,1,158,64,64,64,symmetry,1e+18,1
delaunay,30,0.0,0,79,57,8,4,0,79,64,58,58,symmetry,257213660079.9377,1
delaunay,30,0.0,0,79,57,8,4,1,158,64,64,64,symmetry,1e+18,1
delaunay,30,0.0,0,79,57,8,8,0,79,64,36,36,symmetry,1070143833073.2213,1
delaunay,30,0.0,0,79,57,8,8,1,158,64,64,64,symmetry,1e+18,1
delaunay,30,0.0,0,79,57,9,0,0,79,81,79,74,params,129901923694.80548,0
delaunay,30,0.0,0,79,57,9,0,1,158,81,81,81,symmetry,1e+18,1
delaunay,30,0.0,0,79,57,9,1,0,79,81,79,76,params,269715108262.16376,0
delaunay,30,0.0,0,79,57,9,1,1,158,81,81,81,symmetry,1e+18,1
delaunay,30,0.0,0,79,57,9,4,0,79,81,75,72,symmetry,9962047070.518518,0
delaunay,30,0.0,0,79,57,9,4,1,158,81,81,81,symmetry,1e+18,1
delaunay,30,0.0,0,79,57,9,9,0,79,81,45,45,symmetry,1426842318061.4597,1
delaunay,30,0.0,0,79,57,9,9,1,158,81,81,81,symmetry,1e+18,1
delaunay,30,0.0,0,79,57,10,0,0,79,100,79,75,params,452149352419.0755,0
delaunay,30,0.0,0,79,57,10,0,1,158,100,100,100,symmetry,1e+18,1
delaunay,30,0.0,0,79,57,10,1,0,79,100,79,75,params,296317025695.4772,0
delaunay,30,0.0,0,79,57,10,1,1,158,100,100,100,symmetry,1e+18,1
delaunay,30,0.0,0,79,57,10,5,0,79,100,79,74,params,2420294991.1644998,0
delaunay,30,0.0,0,79,57,10,5,1,158,100,100,100,symmetry,1e+18,1
delaunay,30,0.0,0,79,57,10,10,0,79,100,55,55,symmetry,130911516066.6729,1
delaunay,30,0.0,0,79,57,10,10,1,158,100,100,100,symmetry,1e+18,1
delaunay,30,0.0,1,78,57,3,0,0,78,9,9,9,symmetry,1e+18,1
delaunay,30,0.0,1,78,57,3,0,1,156,9,9,9,symmetry,1e+18,1
delaunay,30,0.0,1,78,57,3,1,0,78,9,9,9,symmetry,1e+18,1
delaunay,30,0.0,1,78,57,3,1,1,156,9,9,9,symmetry,1e+18,1
delaunay,30,0.0,1,78,57,3,3,0,78,9,6,6,symmetry,298761904129398.06,1
delaunay,30,0.0,1,78,57,3,3,1,156,9,9,9,symmetry,1e+18,1
delaunay,30,0.0,1,78,57,4,0,0,78,16,16,16,symmetry,1e+18,1
delaunay,30,0.0,1,78,57,4,0,1,156,16,16,16,symmetry,1e+18,1
delaunay,30,0.0,1,78,57,4,1,0,78,16,16,16,symmetry,1e+18,1
delaunay,30,0.0,1,78,57,4,1,1,156,16,16,16,symmetry,1e+18,1
delaunay,30,0.0,1,78,57,4,2,0,78,16,15,15,symmetry,61763093967837.125,1
delaunay,30,0.0,1,78,57,4,2,1,156,16,16,16,symmetry,1e+18,1
delaunay,30,0.0,1,78,57,4,4,0,78,16,10,10,symmetry,137009301253985.72,1
delaunay,30,0.0,1,78,57,4,4,1,156,16,16,16,symmetry,1e+18,1
delaunay,30,0.0,1,78,57,5,0,0,78,25,25,25,symmetry,1e+18,1
delaunay,30,0.0,1,78,57,5,0,1,156,25,25,25,symmetry,1e+18,1
delaunay,30,0.0,1,78,57,5,1,0,78,25,25,25,symmetry,1e+18,1
delaunay,30,0.0,1,78,57,5,1,1,156,25,25,25,symmetry,1e+18,1
delaunay,30,0.0,1,78,57,5,2,0,78,25,24,24,symmetry,22561751721138.94,1
delaunay,30,0.0,1,78,57,5,2,1,156,25,25,25,symmetry,1e+18,1
delaunay,30,0.0,1,78,57,5,5,0,78,25,15,15,symmetry,10937568370713.377,1
delaunay,30,0.0,1,78,57,5,5,1,156,25,25,25,symmetry,1e+18,1
delaunay,30,0.0,1,78,57,6,0,0,78,36,36,36,symmetry,1e+18,1
delaunay,30,0.0,1,78,57,6,0,1,156,36,36,36,symmetry,1e+18,1
delaunay,30,0.0,1,78,57,6,1,0,78,36,36,36,symmetry,1e+18,1
delaunay,30,0.0,1,78,57,6,1,1,156,36,36,36,symmetry,1e+18,1
delaunay,30,0.0,1,78,57,6,3,0,78,36,33,33,symmetry,5185821388985.838,1
delaunay,30,0.0,1,78,57,6,3,1,156,36,36,36,symmetry,1e+18,1
delaunay,30,0.0,1,78,57,6,6,0,78,36,21,21,symmetry,13379952641170.885,1
delaunay,30,0.0,1,78,57,6,6,1,156,36,36,36,symmetry,1e+18,1
delaunay,30,0.0,1,78,57,7,0,0,78,49,49,49,symmetry,1e+18,1
delaunay,30,0.0,1,78,57,7,0,1,156,49,49,49,symmetry,1e+18,1
delaunay,30,0.0,1,78,57,7,1,0,78,49,49,49,symmetry,1e+18,1
delaunay,30,0.0,1,78,57,7,1,1,156,49,49,49,symmetry,1e+18,1
delaunay,30,0.0,1,78,57,7,3,0,78,49,46,46,symmetry,269269866936.43683,1
delaunay,30,0.0,1,78,57,7,3,1,156,49,49,49,symmetry,1e+18,1
delaunay,30,0.0,1,78,57,7,7,0,78,49,28,28,symmetry,6522149999635.679,1
delaunay,30,0.0,1,78,57,7,7,1,156,49,49,49,symmetry,1e+18,1
delaunay,30,0.0,1,78,57,8,0,0,78,64,64,64,symmetry,1e+18,1
delaunay,30,0.0,1,78,57,8,0,1,156,64,64,64,symmetry,1e+18,1
delaunay,30,0.0,1,78,57,8,1,0,78,64,64,64,symmetry,1e+18,1
delaunay,30,0.0,1,78,57,8,1,1,156,64,64,64,symmetry,1e+18,1
delaunay,30,0.0,1,78,57,8,4,0,78,64,58,58,symmetry,456170132019.00574,1
delaunay,30,0.0,1,78,57,8,4,1,156,64,64,64,symmetry,1e+18,1
delaunay,30,0.0,1,78,57,8,8,0,78,64,36,36,symmetry,1494519517539.9402,1
delaunay,30,0.0,1,78,57,8,8,1,156,64,64,64,symmetry,1e+18,1
delaunay,30,0.0,1,78,57,9,0,0,78,81,78,72,params,25443855013.814255,0
delaunay,30,0.0,1,78,57,9,0,1,156,81,81,81,symmetry,1e+18,1
delaunay,30,0.0,1,78,57,9,1,0,78,81,78,75,params,88584912325.73651,0
delaunay,30,0.0,1,78,57,9,1,1,156,81,81,81,symmetry,1e+18,1
delaunay,30,0.0,1,78,57,9,4,0,78,81,75,72,symmetry,25515196969.18185,0
delaunay,30,0.0,1,78,57,9,4,1,156,81,81,81,symmetry,1e+18,1
delaunay,30,0.0,1,78,57,9,9,0,78,81,45,45,symmetry,196576810578.9214,1
delaunay,30,0.0,1,78,57,9,9,1,156,81,81,81,symmetry,1e+18,1
delaunay,30,0.0,1,78,57,10,0,0,78,100,78,73,params,383670425828.497,0
delaunay,30,0.0,1,78,57,10,0,1,156,100,100,100,symmetry,1e+18,1
delaunay,30,0.0,1,78,57,10,1,0,78,100,78,73,params,489862850623.17566,0
delaunay,30,0.0,1,78,57,10,1,1,156,100,100,100,symmetry,1e+18,1
delaunay,30,0.0,1,78,57,10,5,0,78,100,78,73,params,4006583154.860813,0
delaunay,30,0.0,1,78,57,10,5,1,156,100,100,100,symmetry,1e+18,1
delaunay,30,0.0,1,78,57,10,10,0,78,100,55,55,symmetry,70053465861.82246,1
delaunay,30,0.0,1,78,57,10,10,1,156,100,100,100,symmetry,1e+18,1
delaunay,30,0.0,2,80,57,3,0,0,80,9,9,9,symmetry,1e+18,1
delaunay,30,0.0,2,80,57,3,0,1,160,9,9,9,symmetry,1e+18,1
delaunay,30,0.0,2,80,57,3,1,0,80,9,9,9,symmetry,1e+18,1
delaunay,30,0.0,2,80,57,3,1,1,160,9,9,9,symmetry,1e+18,1
delaunay,30,0.0,2,80,57,3,3,0,80,9,6,6,symmetry,432917693940667.06,1
delaunay,30,0.0,2,80,57,3,3,1,160,9,9,9,symmetry,1e+18,1
delaunay,30,0.0,2,80,57,4,0,0,80,16,16,16,symmetry,1e+18,1
delaunay,30,0.0,2,80,57,4,0,1,160,16,16,16,symmetry,1e+18,1
delaunay,30,0.0,2,80,57,4,1,0,80,16,16,16,symmetry,1e+18,1
delaunay,30,0.0,2,80,57,4,1,1,160,16,16,16,symmetry,1e+18,1
delaunay,30,0.0,2,80,57,4,2,0,80,16,15,15,symmetry,39394032291225.06,1
delaunay,30,0.0,2,80,57,4,2,1,160,16,16,16,symmetry,1e+18,1
delaunay,30,0.0,2,80,57,4,4,0,80,16,10,10,symmetry,134358869322947.38,1
delaunay,30,0.0,2,80,57,4,4,1,160,16,16,16,symmetry,1e+18,1
delaunay,30,0.0,2,80,57,5,0,0,80,25,25,25,symmetry,1e+18,1
delaunay,30,0.0,2,80,57,5,0,1,160,25,25,25,symmetry,1e+18,1
delaunay,30,0.0,2,80,57,5,1,0,80,25,25,25,symmetry,1e+18,1
delaunay,30,0.0,2,80,57,5,1,1,160,25,25,25,symmetry,1e+18,1
delaunay,30,0.0,2,80,57,5,2,0,80,25,24,24,symmetry,18417806421814.566,1
delaunay,30,0.0,2,80,57,5,2,1,160,25,25,25,symmetry,1e+18,1
delaunay,30,0.0,2,80,57,5,5,0,80,25,15,15,symmetry,22490280257352.793,1
delaunay,30,0.0,2,80,57,5,5,1,160,25,25,25,symmetry,1e+18,1
delaunay,30,0.0,2,80,57,6,0,0,80,36,36,36,symmetry,1e+18,1
delaunay,30,0.0,2,80,57,6,0,1,160,36,36,36,symmetry,1e+18,1
delaunay,30,0.0,2,80,57,6,1,0,80,36,36,36,symmetry,1e+18,1
delaunay,30,0.0,2,80,57,6,1,1,160,36,36,36,symmetry,1e+18,1
delaunay,30,0.0,2,80,57,6,3,0,80,36,33,33,symmetry,9974624242549.908,1
delaunay,30,0.0,2,80,57,6,3,1,160,36,36,36,symmetry,1e+18,1
delaunay,30,0.0,2,80,57,6,6,0,80,36,21,21,symmetry,13160653128521.66,1
delaunay,30,0.0,2,80,57,6,6,1,160,36,36,36,symmetry,1e+18,1
delaunay,30,0.0,2,80,57,7,0,0,80,49,49,49,symmetry,1e+18,1
delaunay,30,0.0,2,80,57,7,0,1,160,49,49,49,symmetry,1e+18,1
delaunay,30,0.0,2,80,57,7,1,0,80,49,49,49,symmetry,1e+18,1
delaunay,30,0.0,2,80,57,7,1,1,160,49,49,49,symmetry,1e+18,1
delaunay,30,0.0,2,80,57,7,3,0,80,49,46,46,symmetry,1696233683711.0835,1
delaunay,30,0.0,2,80,57,7,3,1,160,49,49,49,symmetry,1e+18,1
delaunay,30,0.0,2,80,57,7,7,0,80,49,28,28,symmetry,9205803246454.23,1
delaunay,30,0.0,2,80,57,7,7,1,160,49,49,49,symmetry,1e+18,1
delaunay,30,0.0,2,80,57,8,0,0,80,64,64,64,symmetry,1e+18,1
delaunay,30,0.0,2,80,57,8,0,1,160,64,64,64,symmetry,1e+18,1
delaunay,30,0.0,2,80,57,8,1,0,80,64,64,64,symmetry,1e+18,1
delaunay,30,0.0,2,80,57,8,1,1,160,64,64,64,symmetry,1e+18,1
delaunay,30,0.0,2,80,57,8,4,0,80,64,58,58,symmetry,2257363715534.8174,1
delaunay,30,0.0,2,80,57,8,4,1,160,64,64,64,symmetry,1e+18,1
delaunay,30,0.0,2,80,57,8,8,0,80,64,36,36,symmetry,3305012641717.5728,1
delaunay,30,0.0,2,80,57,8,8,1,160,64,64,64,symmetry,1e+18,1
delaunay,30,0.0,2,80,57,9,0,0,80,81,80,77,params,607892971235.6537,0
delaunay,30,0.0,2,80,57,9,0,1,160,81,81,81,symmetry,1e+18,1
delaunay,30,0.0,2,80,57,9,1,0,80,81,80,78,params,633718078473.601,0
delaunay,30,0.0,2,80,57,9,1,1,160,81,81,81,symmetry,1e+18,1
delaunay,30,0.0,2,80,57,9,4,0,80,81,75,75,symmetry,12372113091.884441,1
delaunay,30,0.0,2,80,57,9,4,1,160,81,81,81,symmetry,1e+18,1
delaunay,30,0.0,2,80,57,9,9,0,80,81,45,45,symmetry,1570558304096.0078,1
delaunay,30,0.0,2,80,57,9,9,1,160,81,81,81,symmetry,1e+18,1
delaunay,30,0.0,2,80,57,10,0,0,80,100,80,78,params,519363201989.2101,0
delaunay,30,0.0,2,80,57,10,0,1,160,100,100,100,symmetry,1e+18,1
delaunay,30,0.0,2,80,57,10,1,0,80,100,80,78,params,670241455178.6753,0
delaunay,30,0.0,2,80,57,10,1,1,160,100,100,100,symmetry,1e+18,1
delaunay,30,0.0,2,80,57,10,5,0,80,100,80,78,params,138460723153.9219,0
delaunay,30,0.0,2,80,57,10,5,1,160,100,100,100,symmetry,1e+18,1
delaunay,30,0.0,2,80,57,10,10,0,80,100,55,55,symmetry,318842999617.7981,1
delaunay,30,0.0,2,80,57,10,10,1,160,100,100,100,symmetry,1e+18,1
delaunay,36,0.0,0,95,69,3,0,0,95,9,9,9,symmetry,1e+18,1
delaunay,36,0.0,0,95,69,3,0,1,190,9,9,9,symmetry,1e+18,1
delaunay,36,0.0,0,95,69,3,1,0,95,9,9,9,symmetry,1e+18,1
delaunay,36,0.0,0,95,69,3,1,1,190,9,9,9,symmetry,1e+18,1
delaunay,36,0.0,0,95,69,3,3,0,95,9,6,6,symmetry,210720663314500.94,1
delaunay,36,0.0,0,95,69,3,3,1,190,9,9,9,symmetry,1e+18,1
delaunay,36,0.0,0,95,69,4,0,0,95,16,16,16,symmetry,1e+18,1
delaunay,36,0.0,0,95,69,4,0,1,190,16,16,16,symmetry,1e+18,1
delaunay,36,0.0,0,95,69,4,1,0,95,16,16,16,symmetry,1e+18,1
delaunay,36,0.0,0,95,69,4,1,1,190,16,16,16,symmetry,1e+18,1
delaunay,36,0.0,0,95,69,4,2,0,95,16,15,15,symmetry,17108310727811.213,1
delaunay,36,0.0,0,95,69,4,2,1,190,16,16,16,symmetry,1e+18,1
delaunay,36,0.0,0,95,69,4,4,0,95,16,10,10,symmetry,25987623716217.023,1
delaunay,36,0.0,0,95,69,4,4,1,190,16,16,16,symmetry,1e+18,1
delaunay,36,0.0,0,95,69,5,0,0,95,25,25,25,symmetry,1e+18,1
delaunay,36,0.0,0,95,69,5,0,1,190,25,25,25,symmetry,1e+18,1
delaunay,36,0.0,0,95,69,5,1,0,95,25,25,25,symmetry,1e+18,1
delaunay,36,0.0,0,95,69,5,1,1,190,25,25,25,symmetry,1e+18,1
delaunay,36,0.0,0,95,69,5,2,0,95,25,24,24,symmetry,12421707358687.312,1
delaunay,36,0.0,0,95,69,5,2,1,190,25,25,25,symmetry,1e+18,1
delaunay,36,0.0,0,95,69,5,5,0,95,25,15,15,symmetry,4340473347915.883,1
delaunay,36,0.0,0,95,69,5,5,1,190,25,25,25,symmetry,1e+18,1
delaunay,36,0.0,0,95,69,6,0,0,95,36,36,36,symmetry,1e+18,1
delaunay,36,0.0,0,95,69,6,0,1,190,36,36,36,symmetry,1e+18,1
delaunay,36,0.0,0,95,69,6,1,0,95,36,36,36,symmetry,1e+18,1
delaunay,36,0.0,0,95,69,6,1,1,190,36,36,36,symmetry,1e+18,1
delaunay,36,0.0,0,95,69,6,3,0,95,36,33,33,symmetry,4352175620565.3403,1
delaunay,36,0.0,0,95,69,6,3,1,190,36,36,36,symmetry,1e+18,1
delaunay,36,0.0,0,95,69,6,6,0,95,36,21,21,symmetry,15020684475623.443,1
delaunay,36,0.0,0,95,69,6,6,1,190,36,36,36,symmetry,1e+18,1
delaunay,36,0.0,0,95,69,7,0,0,95,49,49,49,symmetry,1e+18,1
delaunay,36,0.0,0,95,69,7,0,1,190,49,49,49,symmetry,1e+18,1
delaunay,36,0.0,0,95,69,7,1,0,95,49,49,49,symmetry,1e+18,1
delaunay,36,0.0,0,95,69,7,1,1,190,49,49,49,symmetry,1e+18,1
delaunay,36,0.0,0,95,69,7,3,0,95,49,46,46,symmetry,643730394259.1836,1
delaunay,36,0.0,0,95,69,7,3,1,190,49,49,49,symmetry,1e+18,1
delaunay,36,0.0,0,95,69,7,7,0,95,49,28,28,symmetry,2787591142486.696,1
delaunay,36,0.0,0,95,69,7,7,1,190,49,49,49,symmetry,1e+18,1
delaunay,36,0.0,0,95,69,8,0,0,95,64,64,64,symmetry,1e+18,1
delaunay,36,0.0,0,95,69,8,0,1,190,64,64,64,symmetry,1e+18,1
delaunay,36,0.0,0,95,69,8,1,0,95,64,64,64,symmetry,1e+18,1
delaunay,36,0.0,0,95,69,8,1,1,190,64,64,64,symmetry,1e+18,1
delaunay,36,0.0,0,95,69,8,4,0,95,64,58,58,symmetry,457432127371.42096,1
delaunay,36,0.0,0,95,69,8,4,1,190,64,64,64,symmetry,1e+18,1
delaunay,36,0.0,0,95,69,8,8,0,95,64,36,36,symmetry,1082240972790.0839,1
delaunay,36,0.0,0,95,69,8,8,1,190,64,64,64,symmetry,1e+18,1
delaunay,36,0.0,0,95,69,9,0,0,95,81,81,81,symmetry,1e+18,1
delaunay,36,0.0,0,95,69,9,0,1,190,81,81,81,symmetry,1e+18,1
delaunay,36,0.0,0,95,69,9,1,0,95,81,81,81,symmetry,1e+18,1
delaunay,36,0.0,0,95,69,9,1,1,190,81,81,81,symmetry,1e+18,1
delaunay,36,0.0,0,95,69,9,4,0,95,81,75,75,symmetry,117177183129.66579,1
delaunay,36,0.0,0,95,69,9,4,1,190,81,81,81,symmetry,1e+18,1
delaunay,36,0.0,0,95,69,9,9,0,95,81,45,45,symmetry,1632530199541.409,1
delaunay,36,0.0,0,95,69,9,9,1,190,81,81,81,symmetry,1e+18,1
delaunay,36,0.0,0,95,69,10,0,0,95,100,95,88,params,18435068517.723278,0
delaunay,36,0.0,0,95,69,10,0,1,190,100,100,100,symmetry,1e+18,1
delaunay,36,0.0,0,95,69,10,1,0,95,100,95,88,params,102654070613.19908,0
delaunay,36,0.0,0,95,69,10,1,1,190,100,100,100,symmetry,1e+18,1
delaunay,36,0.0,0,95,69,10,5,0,95,100,90,89,symmetry,411639999.4451599,0
delaunay,36,0.0,0,95,69,10,5,1,190,100,100,100,symmetry,1e+18,1
delaunay,36,0.0,0,95,69,10,10,0,95,100,55,55,symmetry,342638644319.2436,1
delaunay,36,0.0,0,95,69,10,10,1,190,100,100,100,symmetry,1e+18,1
delaunay,36,0.0,1,97,69,3,0,0,97,9,9,9,symmetry,1e+18,1
delaunay,36,0.0,1,97,69,3,0,1,194,9,9,9,symmetry,1e+18,1
delaunay,36,0.0,1,97,69,3,1,0,97,9,9,9,symmetry,1e+18,1
delaunay,36,0.0,1,97,69,3,1,1,194,9,9,9,symmetry,1e+18,1
delaunay,36,0.0,1,97,69,3,3,0,97,9,6,6,symmetry,171099604170154.72,1
delaunay,36,0.0,1,97,69,3,3,1,194,9,9,9,symmetry,1e+18,1
delaunay,36,0.0,1,97,69,4,0,0,97,16,16,16,symmetry,1e+18,1
delaunay,36,0.0,1,97,69,4,0,1,194,16,16,16,symmetry,1e+18,1
delaunay,36,0.0,1,97,69,4,1,0,97,16,16,16,symmetry,1e+18,1
delaunay,36,0.0,1,97,69,4,1,1,194,16,16,16,symmetry,1e+18,1
delaunay,36,0.0,1,97,69,4,2,0,97,16,15,15,symmetry,26747266312356.594,1
delaunay,36,0.0,1,97,69,4,2,1,194,16,16,16,symmetry,1e+18,1
delaunay,36,0.0,1,97,69,4,4,0,97,16,10,10,symmetry,61817911445783.234,1
delaunay,36,0.0,1,97,69,4,4,1,194,16,16,16,symmetry,1e+18,1
delaunay,36,0.0,1,97,69,5,0,0,97,25,25,25,symmetry,1e+18,1
delaunay,36,0.0,1,97,69,5,0,1,194,25,25,25,symmetry,1e+18,1
delaunay,36,0.0,1,97,69,5,1,0,97,25,25,25,symmetry,1e+18,1
delaunay,36,0.0,1,97,69,5,1,1,194,25,25,25,symmetry,1e+18,1
delaunay,36,0.0,1,97,69,5,2,0,97,25,24,24,symmetry,55927565874746.91,1
delaunay,36,0.0,1,97,69,5,2,1,194,25,25,25,symmetry,1e+18,1
delaunay,36,0.0,1,97,69,5,5,0,97,25,15,15,symmetry,25086745022865.984,1
delaunay,36,0.0,1,97,69,5,5,1,194,25,25,25,symmetry,1e+18,1
delaunay,36,0.0,1,97,69,6,0,0,97,36,36,36,symmetry,1e+18,1
delaunay,36,0.0,1,97,69,6,0,1,194,36,36,36,symmetry,1e+18,1
delaunay,36,0.0,1,97,69,6,1,0,97,36,36,36,symmetry,1e+18,1
delaunay,36,0.0,1,97,69,6,1,1,194,36,36,36,symmetry,1e+18,1
delaunay,36,0.0,1,97,69,6,3,0,97,36,33,33,symmetry,10286674872264.678,1
delaunay,36,0.0,1,97,69,6,3,1,194,36,36,36,symmetry,1e+18,1
delaunay,36,0.0,1,97,69,6,6,0,97,36,21,21,symmetry,6233528262171.2295,1
delaunay,36,0.0,1,97,69,6,6,1,194,36,36,36,symmetry,1e+18,1
delaunay,36,0.0,1,97,69,7,0,0,97,49,49,49,symmetry,1e+18,1
delaunay,36,0.0,1,97,69,7,0,1,194,49,49,49,symmetry,1e+18,1
delaunay,36,0.0,1,97,69,7,1,0,97,49,49,49,symmetry,1e+18,1
delaunay,36,0.0,1,97,69,7,1,1,194,49,49,49,symmetry,1e+18,1
delaunay,36,0.0,1,97,69,7,3,0,97,49,46,46,symmetry,1034370252323.9508,1
delaunay,36,0.0,1,97,69,7,3,1,194,49,49,49,symmetry,1e+18,1
delaunay,36,0.0,1,97,69,7,7,0,97,49,28,28,symmetry,5398949219350.536,1
delaunay,36,0.0,1,97,69,7,7,1,194,49,49,49,symmetry,1e+18,1
delaunay,36,0.0,1,97,69,8,0,0,97,64,64,64,symmetry,1e+18,1
delaunay,36,0.0,1,97,69,8,0,1,194,64,64,64,symmetry,1e+18,1
delaunay,36,0.0,1,97,69,8,1,0,97,64,64,64,symmetry,1e+18,1
delaunay,36,0.0,1,97,69,8,1,1,194,64,64,64,symmetry,1e+18,1
delaunay,36,0.0,1,97,69,8,4,0,97,64,58,58,symmetry,495950444593.70386,1
delaunay,36,0.0,1,97,69,8,4,1,194,64,64,64,symmetry,1e+18,1
delaunay,36,0.0,1,97,69,8,8,0,97,64,36,36,symmetry,2321402252528.0024,1
delaunay,36,0.0,1,97,69,8,8,1,194,64,64,64,symmetry,1e+18,1
delaunay,36,0.0,1,97,69,9,0,0,97,81,81,81,symmetry,1e+18,1
delaunay,36,0.0,1,97,69,9,0,1,194,81,81,81,symmetry,1e+18,1
delaunay,36,0.0,1,97,69,9,1,0,97,81,81,81,symmetry,1e+18,1
delaunay,36,0.0,1,97,69,9,1,1,194,81,81,81,symmetry,1e+18,1
delaunay,36,0.0,1,97,69,9,4,0,97,81,75,75,symmetry,25502981789.49921,1
delaunay,36,0.0,1,97,69,9,4,1,194,81,81,81,symmetry,1e+18,1
delaunay,36,0.0,1,97,69,9,9,0,97,81,45,45,symmetry,784570868358.7642,1
delaunay,36,0.0,1,97,69,9,9,1,194,81,81,81,symmetry,1e+18,1
delaunay,36,0.0,1,97,69,10,0,0,97,100,97,92,params,42062287692.90536,0
delaunay,36,0.0,1,97,69,10,0,1,194,100,100,100,symmetry,1e+18,1
delaunay,36,0.0,1,97,69,10,1,0,97,100,97,91,params,70336989.8820175,0
delaunay,36,0.0,1,97,69,10,1,1,194,100,100,100,symmetry,1e+18,1
delaunay,36,0.0,1,97,69,10,5,0,97,100,90,90,symmetry,73186383.89857516,1
delaunay,36,0.0,1,97,69,10,5,1,194,100,100,100,symmetry,1e+18,1
delaunay,36,0.0,1,97,69,10,10,0,97,100,55,55,symmetry,202633305144.03247,1
delaunay,36,0.0,1,97,69,10,10,1,194,100,100,100,symmetry,1e+18,1
delaunay,36,0.0,2,96,69,3,0,0,96,9,9,9,symmetry,1e+18,1
delaunay,36,0.0,2,96,69,3,0,1,192,9,9,9,symmetry,1e+18,1
delaunay,36,0.0,2,96,69,3,1,0,96,9,9,9,symmetry,1e+18,1
delaunay,36,0.0,2,96,69,3,1,1,192,9,9,9,symmetry,1e+18,1
delaunay,36,0.0,2,96,69,3,3,0,96,9,6,6,symmetry,200252431262528.44,1
delaunay,36,0.0,2,96,69,3,3,1,192,9,9,9,symmetry,1e+18,1
delaunay,36,0.0,2,96,69,4,0,0,96,16,16,16,symmetry,1e+18,1
delaunay,36,0.0,2,96,69,4,0,1,192,16,16,16,symmetry,1e+18,1
delaunay,36,0.0,2,96,69,4,1,0,96,16,16,16,symmetry,1e+18,1
delaunay,36,0.0,2,96,69,4,1,1,192,16,16,16,symmetry,1e+18,1
delaunay,36,0.0,2,96,69,4,2,0,96,16,15,15,symmetry,23425978945862.66,1
delaunay,36,0.0,2,96,69,4,2,1,192,16,16,16,symmetry,1e+18,1
delaunay,36,0.0,2,96,69,4,4,0,96,16,10,10,symmetry,54922438944251.04,1
delaunay,36,0.0,2,96,69,4,4,1,192,16,16,16,symmetry,1e+18,1
delaunay,36,0.0,2,96,69,5,0,0,96,25,25,25,symmetry,1e+18,1
delaunay,36,0.0,2,96,69,5,0,1,192,25,25,25,symmetry,1e+18,1
delaunay,36,0.0,2,96,69,5,1,0,96,25,25,25,symmetry,1e+18,1
delaunay,36,0.0,2,96,69,5,1,1,192,25,25,25,symmetry,1e+18,1
delaunay,36,0.0,2,96,69,5,2,0,96,25,24,24,symmetry,9829122978897.66,1
delaunay,36,0.0,2,96,69,5,2,1,192,25,25,25,symmetry,1e+18,1
delaunay,36,0.0,2,96,69,5,5,0,96,25,15,15,symmetry,18693154894826.867,1
delaunay,36,0.0,2,96,69,5,5,1,192,25,25,25,symmetry,1e+18,1
delaunay,36,0.0,2,96,69,6,0,0,96,36,36,36,symmetry,1e+18,1
delaunay,36,0.0,2,96,69,6,0,1,192,36,36,36,symmetry,1e+18,1
delaunay,36,0.0,2,96,69,6,1,0,96,36,36,36,symmetry,1e+18,1
delaunay,36,0.0,2,96,69,6,1,1,192,36,36,36,symmetry,1e+18,1
delaunay,36,0.0,2,96,69,6,3,0,96,36,33,33,symmetry,3366351820997.6216,1
delaunay,36,0.0,2,96,69,6,3,1,192,36,36,36,symmetry,1e+18,1
delaunay,36,0.0,2,96,69,6,6,0,96,36,21,21,symmetry,9281608999506.387,1
delaunay,36,0.0,2,96,69,6,6,1,192,36,36,36,symmetry,1e+18,1
delaunay,36,0.0,2,96,69,7,0,0,96,49,49,49,symmetry,1e+18,1
delaunay,36,0.0,2,96,69,7,0,1,192,49,49,49,symmetry,1e+18,1
delaunay,36,0.0,2,96,69,7,1,0,96,49,49,49,symmetry,1e+18,1
delaunay,36,0.0,2,96,69,7,1,1,192,49,49,49,symmetry,1e+18,1
delaunay,36,0.0,2,96,69,7,3,0,96,49,46,46,symmetry,3510768248325.3555,1
delaunay,36,0.0,2,96,69,7,3,1,192,49,49,49,symmetry,1e+18,1
delaunay,36,0.0,2,96,69,7,7,0,96,49,28,28,symmetry,5925943962138.162,1
delaunay,36,0.0,2,96,69,7,7,1,192,49,49,49,symmetry,1e+18,1
delaunay,36,0.0,2,96,69,8,0,0,96,64,64,64,symmetry,1e+18,1
delaunay,36,0.0,2,96,69,8,0,1,192,64,64,64,symmetry,1e+18,1
delaunay,36,0.0,2,96,69,8,1,0,96,64,64,64,symmetry,1e+18,1
delaunay,36,0.0,2,96,69,8,1,1,192,64,64,64,symmetry,1e+18,1
delaunay,36,0.0,2,96,69,8,4,0,96,64,58,58,symmetry,1052337267691.7656,1
delaunay,36,0.0,2,96,69,8,4,1,192,64,64,64,symmetry,1e+18,1
delaunay,36,0.0,2,96,69,8,8,0,96,64,36,36,symmetry,1995041738305.6162,1
delaunay,36,0.0,2,96,69,8,8,1,192,64,64,64,symmetry,1e+18,1
delaunay,36,0.0,2,96,69,9,0,0,96,81,81,81,symmetry,1e+18,1
delaunay,36,0.0,2,96,69,9,0,1,192,81,81,81,symmetry,1e+18,1
delaunay,36,0.0,2,96,69,9,1,0,96,81,81,81,symmetry,1e+18,1
delaunay,36,0.0,2,96,69,9,1,1,192,81,81,81,symmetry,1e+18,1
delaunay,36,0.0,2,96,69,9,4,0,96,81,75,75,symmetry,175173444039.02963,1
delaunay,36,0.0,2,96,69,9,4,1,192,81,81,81,symmetry,1e+18,1
delaunay,36,0.0,2,96,69,9,9,0,96,81,45,45,symmetry,932523169279.6703,1
delaunay,36,0.0,2,96,69,9,9,1,192,81,81,81,symmetry,1e+18,1
delaunay,36,0.0,2,96,69,10,0,0,96,100,96,93,params,82938070644.41528,0
delaunay,36,0.0,2,96,69,10,0,1,192,100,100,100,symmetry,1e+18,1
delaunay,36,0.0,2,96,69,10,1,0,96,100,96,93,params,66632303381.65216,0
delaunay,36,0.0,2,96,69,10,1,1,192,100,100,100,symmetry,1e+18,1
delaunay,36,0.0,2,96,69,10,5,0,96,100,90,90,symmetry,1487360578.3438396,1
delaunay,36,0.0,2,96,69,10,5,1,192,100,100,100,symmetry,1e+18,1
delaunay,36,0.0,2,96,69,10,10,0,96,100,55,55,symmetry,289387940709.5235,1
delaunay,36,0.0,2,96,69,10,10,1,192,100,100,100,symmetry,1e+18,1
delaunay,44,0.0,0,119,85,3,0,0,119,9,9,9,symmetry,1e+18,1
delaunay,44,0.0,0,119,85,3,0,1,238,9,9,9,symmetry,1e+18,1
delaunay,44,0.0,0,119,85,3,1,0,119,9,9,9,symmetry,1e+18,1
delaunay,44,0.0,0,119,85,3,1,1,238,9,9,9,symmetry,1e+18,1
delaunay,44,0.0,0,119,85,3,3,0,119,9,6,6,symmetry,110075915817125.78,1
delaunay,44,0.0,0,119,85,3,3,1,238,9,9,9,symmetry,1e+18,1
delaunay,44,0.0,0,119,85,4,0,0,119,16,16,16,symmetry,1e+18,1
delaunay,44,0.0,0,119,85,4,0,1,238,16,16,16,symmetry,1e+18,1
delaunay,44,0.0,0,119,85,4,1,0,119,16,16,16,symmetry,1e+18,1
delaunay,44,0.0,0,119,85,4,1,1,238,16,16,16,symmetry,1e+18,1
delaunay,44,0.0,0,119,85,4,2,0,119,16,15,15,symmetry,47477920630858.914,1
delaunay,44,0.0,0,119,85,4,2,1,238,16,16,16,symmetry,1e+18,1
delaunay,44,0.0,0,119,85,4,4,0,119,16,10,10,symmetry,99523230020000.39,1
delaunay,44,0.0,0,119,85,4,4,1,238,16,16,16,symmetry,1e+18,1
delaunay,44,0.0,0,119,85,5,0,0,119,25,25,25,symmetry,1e+18,1
delaunay,44,0.0,0,119,85,5,0,1,238,25,25,25,symmetry,1e+18,1
delaunay,44,0.0,0,119,85,5,1,0,119,25,25,25,symmetry,1e+18,1
delaunay,44,0.0,0,119,85,5,1,1,238,25,25,25,symmetry,1e+18,1
delaunay,44,0.0,0,119,85,5,2,0,119,25,24,24,symmetry,7303267908523.202,1
delaunay,44,0.0,0,119,85,5,2,1,238,25,25,25,symmetry,1e+18,1
delaunay,44,0.0,0,119,85,5,5,0,119,25,15,15,symmetry,20584476680484.895,1
delaunay,44,0.0,0,119,85,5,5,1,238,25,25,25,symmetry,1e+18,1
delaunay,44,0.0,0,119,85,6,0,0,119,36,36,36,symmetry,1e+18,1
delaunay,44,0.0,0,119,85,6,0,1,238,36,36,36,symmetry,1e+18,1
delaunay,44,0.0,0,119,85,6,1,0,119,36,36,36,symmetry,1e+18,1
delaunay,44,0.0,0,119,85,6,1,1,238,36,36,36,symmetry,1e+18,1
delaunay,44,0.0,0,119,85,6,3,0,119,36,33,33,symmetry,11739133396804.023,1
delaunay,44,0.0,0,119,85,6,3,1,238,36,36,36,symmetry,1e+18,1
delaunay,44,0.0,0,119,85,6,6,0,119,36,21,21,symmetry,10790074316459.549,1
delaunay,44,0.0,0,119,85,6,6,1,238,36,36,36,symmetry,1e+18,1
delaunay,44,0.0,0,119,85,7,0,0,119,49,49,49,symmetry,1e+18,1
delaunay,44,0.0,0,119,85,7,0,1,238,49,49,49,symmetry,1e+18,1
delaunay,44,0.0,0,119,85,7,1,0,119,49,49,49,symmetry,1e+18,1
delaunay,44,0.0,0,119,85,7,1,1,238,49,49,49,symmetry,1e+18,1
delaunay,44,0.0,0,119,85,7,3,0,119,49,46,46,symmetry,2160663184106.1755,1
delaunay,44,0.0,0,119,85,7,3,1,238,49,49,49,symmetry,1e+18,1
delaunay,44,0.0,0,119,85,7,7,0,119,49,28,28,symmetry,5569783427158.06,1
delaunay,44,0.0,0,119,85,7,7,1,238,49,49,49,symmetry,1e+18,1
delaunay,44,0.0,0,119,85,8,0,0,119,64,64,64,symmetry,1e+18,1
delaunay,44,0.0,0,119,85,8,0,1,238,64,64,64,symmetry,1e+18,1
delaunay,44,0.0,0,119,85,8,1,0,119,64,64,64,symmetry,1e+18,1
delaunay,44,0.0,0,119,85,8,1,1,238,64,64,64,symmetry,1e+18,1
delaunay,44,0.0,0,119,85,8,4,0,119,64,58,58,symmetry,1364449374840.014,1
delaunay,44,0.0,0,119,85,8,4,1,238,64,64,64,symmetry,1e+18,1
delaunay,44,0.0,0,119,85,8,8,0,119,64,36,36,symmetry,2124323778911.9172,1
delaunay,44,0.0,0,119,85,8,8,1,238,64,64,64,symmetry,1e+18,1
delaunay,44,0.0,0,119,85,9,0,0,119,81,81,81,symmetry,1e+18,1
delaunay,44,0.0,0,119,85,9,0,1,238,81,81,81,symmetry,1e+18,1
delaunay,44,0.0,0,119,85,9,1,0,119,81,81,81,symmetry,1e+18,1
delaunay,44,0.0,0,119,85,9,1,1,238,81,81,81,symmetry,1e+18,1
delaunay,44,0.0,0,119,85,9,4,0,119,81,75,75,symmetry,129384142621.97752,1
delaunay,44,0.0,0,119,85,9,4,1,238,81,81,81,symmetry,1e+18,1
delaunay,44,0.0,0,119,85,9,9,0,119,81,45,45,symmetry,619702384076.6996,1
delaunay,44,0.0,0,119,85,9,9,1,238,81,81,81,symmetry,1e+18,1
delaunay,44,0.0,0,119,85,10,0,0,119,100,100,100,symmetry,1e+18,1
delaunay,44,0.0,0,119,85,10,0,1,238,100,100,100,symmetry,1e+18,1
delaunay,44,0.0,0,119,85,10,1,0,119,100,100,100,symmetry,1e+18,1
delaunay,44,0.0,0,119,85,10,1,1,238,100,100,100,symmetry,1e+18,1
delaunay,44,0.0,0,119,85,10,5,0,119,100,90,90,symmetry,21197269318.9779,1
delaunay,44,0.0,0,119,85,10,5,1,238,100,100,100,symmetry,1e+18,1
delaunay,44,0.0,0,119,85,10,10,0,119,100,55,55,symmetry,229377776729.93774,1
delaunay,44,0.0,0,119,85,10,10,1,238,100,100,100,symmetry,1e+18,1
delaunay,44,0.0,1,121,85,3,0,0,121,9,9,9,symmetry,1e+18,1
delaunay,44,0.0,1,121,85,3,0,1,242,9,9,9,symmetry,1e+18,1
delaunay,44,0.0,1,121,85,3,1,0,121,9,9,9,symmetry,1e+18,1
delaunay,44,0.0,1,121,85,3,1,1,242,9,9,9,symmetry,1e+18,1
delaunay,44,0.0,1,121,85,3,3,0,121,9,6,6,symmetry,317812232504931.25,1
delaunay,44,0.0,1,121,85,3,3,1,242,9,9,9,symmetry,1e+18,1
delaunay,44,0.0,1,121,85,4,0,0,121,16,16,16,symmetry,1e+18,1
delaunay,44,0.0,1,121,85,4,0,1,242,16,16,16,symmetry,1e+18,1
delaunay,44,0.0,1,121,85,4,1,0,121,16,16,16,symmetry,1e+18,1
delaunay,44,0.0,1,121,85,4,1,1,242,16,16,16,symmetry,1e+18,1
delaunay,44,0.0,1,121,85,4,2,0,121,16,15,15,symmetry,79749504967839.53,1
delaunay,44,0.0,1,121,85,4,2,1,242,16,16,16,symmetry,1e+18,1
delaunay,44,0.0,1,121,85,4,4,0,121,16,10,10,symmetry,74585487644323.75,1
delaunay,44,0.0,1,121,85,4,4,1,242,16,16,16,symmetry,1e+18,1
delaunay,44,0.0,1,121,85,5,0,0,121,25,25,25,symmetry,1e+18,1
delaunay,44,0.0,1,121,85,5,0,1,242,25,25,25,symmetry,1e+18,1
delaunay,44,0.0,1,121,85,5,1,0,121,25,25,25,symmetry,1e+18,1
delaunay,44,0.0,1,121,85,5,1,1,242,25,25,25,symmetry,1e+18,1
delaunay,44,0.0,1,121,85,5,2,0,121,25,24,24,symmetry,8684325118679.847,1
delaunay,44,0.0,1,121,85,5,2,1,242,25,25,25,symmetry,1e+18,1
delaunay,44,0.0,1,121,85,5,5,0,121,25,15,15,symmetry,13090069422742.988,1
delaunay,44,0.0,1,121,85,5,5,1,242,25,25,25,symmetry,1e+18,1
delaunay,44,0.0,1,121,85,6,0,0,121,36,36,36,symmetry,1e+18,1
delaunay,44,0.0,1,121,85,6,0,1,242,36,36,36,symmetry,1e+18,1
delaunay,44,0.0,1,121,85,6,1,0,121,36,36,36,symmetry,1e+18,1
delaunay,44,0.0,1,121,85,6,1,1,242,36,36,36,symmetry,1e+18,1
delaunay,44,0.0,1,121,85,6,3,0,121,36,33,33,symmetry,6607755411585.884,1
delaunay,44,0.0,1,121,85,6,3,1,242,36,36,36,symmetry,1e+18,1
delaunay,44,0.0,1,121,85,6,6,0,121,36,21,21,symmetry,3933159905019.9106,1
delaunay,44,0.0,1,121,85,6,6,1,242,36,36,36,symmetry,1e+18,1
delaunay,44,0.0,1,121,85,7,0,0,121,49,49,49,symmetry,1e+18,1
delaunay,44,0.0,1,121,85,7,0,1,242,49,49,49,symmetry,1e+18,1
delaunay,44,0.0,1,121,85,7,1,0,121,49,49,49,symmetry,1e+18,1
delaunay,44,0.0,1,121,85,7,1,1,242,49,49,49,symmetry,1e+18,1
delaunay,44,0.0,1,121,85,7,3,0,121,49,46,46,symmetry,2499218442363.3853,1
delaunay,44,0.0,1,121,85,7,3,1,242,49,49,49,symmetry,1e+18,1
delaunay,44,0.0,1,121,85,7,7,0,121,49,28,28,symmetry,3052802492030.107,1
delaunay,44,0.0,1,121,85,7,7,1,242,49,49,49,symmetry,1e+18,1
delaunay,44,0.0,1,121,85,8,0,0,121,64,64,64,symmetry,1e+18,1
delaunay,44,0.0,1,121,85,8,0,1,242,64,64,64,symmetry,1e+18,1
delaunay,44,0.0,1,121,85,8,1,0,121,64,64,64,symmetry,1e+18,1
delaunay,44,0.0,1,121,85,8,1,1,242,64,64,64,symmetry,1e+18,1
delaunay,44,0.0,1,121,85,8,4,0,121,64,58,58,symmetry,1266997046356.5696,1
delaunay,44,0.0,1,121,85,8,4,1,242,64,64,64,symmetry,1e+18,1
delaunay,44,0.0,1,121,85,8,8,0,121,64,36,36,symmetry,3484497727327.337,1
delaunay,44,0.0,1,121,85,8,8,1,242,64,64,64,symmetry,1e+18,1
delaunay,44,0.0,1,121,85,9,0,0,121,81,81,81,symmetry,1e+18,1
delaunay,44,0.0,1,121,85,9,0,1,242,81,81,81,symmetry,1e+18,1
delaunay,44,0.0,1,121,85,9,1,0,121,81,81,81,symmetry,1e+18,1
delaunay,44,0.0,1,121,85,9,1,1,242,81,81,81,symmetry,1e+18,1
delaunay,44,0.0,1,121,85,9,4,0,121,81,75,75,symmetry,478791519449.8636,1
delaunay,44,0.0,1,121,85,9,4,1,242,81,81,81,symmetry,1e+18,1
delaunay,44,0.0,1,121,85,9,9,0,121,81,45,45,symmetry,881471325409.225,1
delaunay,44,0.0,1,121,85,9,9,1,242,81,81,81,symmetry,1e+18,1
delaunay,44,0.0,1,121,85,10,0,0,121,100,100,100,symmetry,1e+18,1
delaunay,44,0.0,1,121,85,10,0,1,242,100,100,100,symmetry,1e+18,1
delaunay,44,0.0,1,121,85,10,1,0,121,100,100,100,symmetry,1e+18,1
delaunay,44,0.0,1,121,85,10,1,1,242,100,100,100,symmetry,1e+18,1
delaunay,44,0.0,1,121,85,10,5,0,121,100,90,90,symmetry,19731484491.321487,1
delaunay,44,0.0,1,121,85,10,5,1,242,100,100,100,symmetry,1e+18,1
delaunay,44,0.0,1,121,85,10,10,0,121,100,55,55,symmetry,549350821493.67395,1
delaunay,44,0.0,1,121,85,10,10,1,242,100,100,100,symmetry,1e+18,1
delaunay,44,0.0,2,118,85,3,0,0,118,9,9,9,symmetry,1e+18,1
delaunay,44,0.0,2,118,85,3,0,1,236,9,9,9,symmetry,1e+18,1
delaunay,44,0.0,2,118,85,3,1,0,118,9,9,9,symmetry,1e+18,1
delaunay,44,0.0,2,118,85,3,1,1,236,9,9,9,symmetry,1e+18,1
delaunay,44,0.0,2,118,85,3,3,0,118,9,6,6,symmetry,221154041946586.4,1
delaunay,44,0.0,2,118,85,3,3,1,236,9,9,9,symmetry,1e+18,1
delaunay,44,0.0,2,118,85,4,0,0,118,16,16,16,symmetry,1e+18,1
delaunay,44,0.0,2,118,85,4,0,1,236,16,16,16,symmetry,1e+18,1
delaunay,44,0.0,2,118,85,4,1,0,118,16,16,16,symmetry,1e+18,1
delaunay,44,0.0,2,118,85,4,1,1,236,16,16,16,symmetry,1e+18,1
delaunay,44,0.0,2,118,85,4,2,0,118,16,15,15,symmetry,23111008409372.348,1
delaunay,44,0.0,2,118,85,4,2,1,236,16,16,16,symmetry,1e+18,1
delaunay,44,0.0,2,118,85,4,4,0,118,16,10,10,symmetry,30556903599783.78,1
delaunay,44,0.0,2,118,85,4,4,1,236,16,16,16,symmetry,1e+18,1
delaunay,44,0.0,2,118,85,5,0,0,118,25,25,25,symmetry,1e+18,1
delaunay,44,0.0,2,118,85,5,0,1,236,25,25,25,symmetry,1e+18,1
delaunay,44,0.0,2,118,85,5,1,0,118,25,25,25,symmetry,1e+18,1
delaunay,44,0.0,2,118,85,5,1,1,236,25,25,25,symmetry,1e+18,1
delaunay,44,0.0,2,118,85,5,2,0,118,25,24,24,symmetry,26841016994690.227,1
delaunay,44,0.0,2,118,85,5,2,1,236,25,25,25,symmetry,1e+18,1
delaunay,44,0.0,2,118,85,5,5,0,118,25,15,15,symmetry,21104102035896.945,1
delaunay,44,0.0,2,118,85,5,5,1,236,25,25,25,symmetry,1e+18,1
delaunay,44,0.0,2,118,85,6,0,0,118,36,36,36,symmetry,1e+18,1
delaunay,44,0.0,2,118,85,6,0,1,236,36,36,36,symmetry,1e+18,1
delaunay,44,0.0,2,118,85,6,1,0,118,36,36,36,symmetry,1e+18,1
delaunay,44,0.0,2,118,85,6,1,1,236,36,36,36,symmetry,1e+18,1
delaunay,44,0.0,2,118,85,6,3,0,118,36,33,33,symmetry,5329195505974.866,1
delaunay,44,0.0,2,118,85,6,3,1,236,36,36,36,symmetry,1e+18,1
delaunay,44,0.0,2,118,85,6,6,0,118,36,21,21,symmetry,8152557766288.614,1
delaunay,44,0.0,2,118,85,6,6,1,236,36,36,36,symmetry,1e+18,1
delaunay,44,0.0,2,118,85,7,0,0,118,49,49,49,symmetry,1e+18,1
delaunay,44,0.0,2,118,85,7,0,1,236,49,49,49,symmetry,1e+18,1
delaunay,44,0.0,2,118,85,7,1,0,118,49,49,49,symmetry,1e+18,1
delaunay,44,0.0,2,118,85,7,1,1,236,49,49,49,symmetry,1e+18,1
delaunay,44,0.0,2,118,85,7,3,0,118,49,46,46,symmetry,600578396396.2174,1
delaunay,44,0.0,2,118,85,7,3,1,236,49,49,49,symmetry,1e+18,1
delaunay,44,0.0,2,118,85,7,7,0,118,49,28,28,symmetry,4469842600727.868,1
delaunay,44,0.0,2,118,85,7,7,1,236,49,49,49,symmetry,1e+18,1
delaunay,44,0.0,2,118,85,8,0,0,118,64,64,64,symmetry,1e+18,1
delaunay,44,0.0,2,118,85,8,0,1,236,64,64,64,symmetry,1e+18,1
delaunay,44,0.0,2,118,85,8,1,0,118,64,64,64,symmetry,1e+18,1
delaunay,44,0.0,2,118,85,8,1,1,236,64,64,64,symmetry,1e+18,1
delaunay,44,0.0,2,118,85,8,4,0,118,64,58,58,symmetry,447507340921.7013,1
delaunay,44,0.0,2,118,85,8,4,1,236,64,64,64,symmetry,1e+18,1
delaunay,44,0.0,2,118,85,8,8,0,118,64,36,36,symmetry,1462948515004.413,1
delaunay,44,0.0,2,118,85,8,8,1,236,64,64,64,symmetry,1e+18,1
delaunay,44,0.0,2,118,85,9,0,0,118,81,81,81,symmetry,1e+18,1
delaunay,44,0.0,2,118,85,9,0,1,236,81,81,81,symmetry,1e+18,1
delaunay,44,0.0,2,118,85,9,1,0,118,81,81,81,symmetry,1e+18,1
delaunay,44,0.0,2,118,85,9,1,1,236,81,81,81,symmetry,1e+18,1
delaunay,44,0.0,2,118,85,9,4,0,118,81,75,75,symmetry,510097573772.2222,1
delaunay,44,0.0,2,118,85,9,4,1,236,81,81,81,symmetry,1e+18,1
delaunay,44,0.0,2,118,85,9,9,0,118,81,45,45,symmetry,832929142632.8457,1
delaunay,44,0.0,2,118,85,9,9,1,236,81,81,81,symmetry,1e+18,1
delaunay,44,0.0,2,118,85,10,0,0,118,100,100,100,symmetry,1e+18,1
delaunay,44,0.0,2,118,85,10,0,1,236,100,100,100,symmetry,1e+18,1
delaunay,44,0.0,2,118,85,10,1,0,118,100,100,100,symmetry,1e+18,1
delaunay,44,0.0,2,118,85,10,1,1,236,100,100,100,symmetry,1e+18,1
delaunay,44,0.0,2,118,85,10,5,0,118,100,90,90,symmetry,122469439240.02081,1
delaunay,44,0.0,2,118,85,10,5,1,236,100,100,100,symmetry,1e+18,1
delaunay,44,0.0,2,118,85,10,10,0,118,100,55,55,symmetry,1074372623151.1488,1
delaunay,44,0.0,2,118,85,10,10,1,236,100,100,100,symmetry,1e+18,1
delaunay,56,0.0,0,156,109,3,0,0,156,9,9,9,symmetry,1e+18,1
delaunay,56,0.0,0,156,109,3,0,1,312,9,9,9,symmetry,1e+18,1
delaunay,56,0.0,0,156,109,3,1,0,156,9,9,9,symmetry,1e+18,1
delaunay,56,0.0,0,156,109,3,1,1,312,9,9,9,symmetry,1e+18,1
delaunay,56,0.0,0,156,109,3,3,0,156,9,6,6,symmetry,99479223883176.95,1
delaunay,56,0.0,0,156,109,3,3,1,312,9,9,9,symmetry,1e+18,1
delaunay,56,0.0,0,156,109,4,0,0,156,16,16,16,symmetry,1e+18,1
delaunay,56,0.0,0,156,109,4,0,1,312,16,16,16,symmetry,1e+18,1
delaunay,56,0.0,0,156,109,4,1,0,156,16,16,16,symmetry,1e+18,1
delaunay,56,0.0,0,156,109,4,1,1,312,16,16,16,symmetry,1e+18,1
delaunay,56,0.0,0,156,109,4,2,0,156,16,15,15,symmetry,22331505174829.58,1
delaunay,56,0.0,0,156,109,4,2,1,312,16,16,16,symmetry,1e+18,1
delaunay,56,0.0,0,156,109,4,4,0,156,16,10,10,symmetry,29692162735843.547,1
delaunay,56,0.0,0,156,109,4,4,1,312,16,16,16,symmetry,1e+18,1
delaunay,56,0.0,0,156,109,5,0,0,156,25,25,25,symmetry,1e+18,1
delaunay,56,0.0,0,156,109,5,0,1,312,25,25,25,symmetry,1e+18,1
delaunay,56,0.0,0,156,109,5,1,0,156,25,25,25,symmetry,1e+18,1
delaunay,56,0.0,0,156,109,5,1,1,312,25,25,25,symmetry,1e+18,1
delaunay,56,0.0,0,156,109,5,2,0,156,25,24,24,symmetry,4015704178442.642,1
delaunay,56,0.0,0,156,109,5,2,1,312,25,25,25,symmetry,1e+18,1
delaunay,56,0.0,0,156,109,5,5,0,156,25,15,15,symmetry,10283927242733.592,1
delaunay,56,0.0,0,156,109,5,5,1,312,25,25,25,symmetry,1e+18,1
delaunay,56,0.0,0,156,109,6,0,0,156,36,36,36,symmetry,1e+18,1
delaunay,56,0.0,0,156,109,6,0,1,312,36,36,36,symmetry,1e+18,1
delaunay,56,0.0,0,156,109,6,1,0,156,36,36,36,symmetry,1e+18,1
delaunay,56,0.0,0,156,109,6,1,1,312,36,36,36,symmetry,1e+18,1
delaunay,56,0.0,0,156,109,6,3,0,156,36,33,33,symmetry,3922431347391.964,1
delaunay,56,0.0,0,156,109,6,3,1,312,36,36,36,symmetry,1e+18,1
delaunay,56,0.0,0,156,109,6,6,0,156,36,21,21,symmetry,5527917064115.065,1
delaunay,56,0.0,0,156,109,6,6,1,312,36,36,36,symmetry,1e+18,1
delaunay,56,0.0,0,156,109,7,0,0,156,49,49,49,symmetry,1e+18,1
delaunay,56,0.0,0,156,109,7,0,1,312,49,49,49,symmetry,1e+18,1
delaunay,56,0.0,0,156,109,7,1,0,156,49,49,49,symmetry,1e+18,1
delaunay,56,0.0,0,156,109,7,1,1,312,49,49,49,symmetry,1e+18,1
delaunay,56,0.0,0,156,109,7,3,0,156,49,46,46,symmetry,1183052466544.6562,1
delaunay,56,0.0,0,156,109,7,3,1,312,49,49,49,symmetry,1e+18,1
delaunay,56,0.0,0,156,109,7,7,0,156,49,28,28,symmetry,3008967934179.712,1
delaunay,56,0.0,0,156,109,7,7,1,312,49,49,49,symmetry,1e+18,1
delaunay,56,0.0,0,156,109,8,0,0,156,64,64,64,symmetry,1e+18,1
delaunay,56,0.0,0,156,109,8,0,1,312,64,64,64,symmetry,1e+18,1
delaunay,56,0.0,0,156,109,8,1,0,156,64,64,64,symmetry,1e+18,1
delaunay,56,0.0,0,156,109,8,1,1,312,64,64,64,symmetry,1e+18,1
delaunay,56,0.0,0,156,109,8,4,0,156,64,58,58,symmetry,248128685258.99466,1
delaunay,56,0.0,0,156,109,8,4,1,312,64,64,64,symmetry,1e+18,1
delaunay,56,0.0,0,156,109,8,8,0,156,64,36,36,symmetry,1973719835196.523,1
delaunay,56,0.0,0,156,109,8,8,1,312,64,64,64,symmetry,1e+18,1
delaunay,56,0.0,0,156,109,9,0,0,156,81,81,81,symmetry,1e+18,1
delaunay,56,0.0,0,156,109,9,0,1,312,81,81,81,symmetry,1e+18,1
delaunay,56,0.0,0,156,109,9,1,0,156,81,81,81,symmetry,1e+18,1
delaunay,56,0.0,0,156,109,9,1,1,312,81,81,81,symmetry,1e+18,1
delaunay,56,0.0,0,156,109,9,4,0,156,81,75,75,symmetry,56871374314.940796,1
delaunay,56,0.0,0,156,109,9,4,1,312,81,81,81,symmetry,1e+18,1
delaunay,56,0.0,0,156,109,9,9,0,156,81,45,45,symmetry,801107387864.3044,1
delaunay,56,0.0,0,156,109,9,9,1,312,81,81,81,symmetry,1e+18,1
delaunay,56,0.0,0,156,109,10,0,0,156,100,100,100,symmetry,1e+18,1
delaunay,56,0.0,0,156,109,10,0,1,312,100,100,100,symmetry,1e+18,1
delaunay,56,0.0,0,156,109,10,1,0,156,100,100,100,symmetry,1e+18,1
delaunay,56,0.0,0,156,109,10,1,1,312,100,100,100,symmetry,1e+18,1
delaunay,56,0.0,0,156,109,10,5,0,156,100,90,90,symmetry,85633842870.17874,1
delaunay,56,0.0,0,156,109,10,5,1,312,100,100,100,symmetry,1e+18,1
delaunay,56,0.0,0,156,109,10,10,0,156,100,55,55,symmetry,143271205449.6715,1
delaunay,56,0.0,0,156,109,10,10,1,312,100,100,100,symmetry,1e+18,1
delaunay,56,0.0,1,156,109,3,0,0,156,9,9,9,symmetry,1e+18,1
delaunay,56,0.0,1,156,109,3,0,1,312,9,9,9,symmetry,1e+18,1
delaunay,56,0.0,1,156,109,3,1,0,156,9,9,9,symmetry,1e+18,1
delaunay,56,0.0,1,156,109,3,1,1,312,9,9,9,symmetry,1e+18,1
delaunay,56,0.0,1,156,109,3,3,0,156,9,6,6,symmetry,226330298033339.34,1
delaunay,56,0.0,1,156,109,3,3,1,312,9,9,9,symmetry,1e+18,1
delaunay,56,0.0,1,156,109,4,0,0,156,16,16,16,symmetry,1e+18,1
delaunay,56,0.0,1,156,109,4,0,1,312,16,16,16,symmetry,1e+18,1
delaunay,56,0.0,1,156,109,4,1,0,156,16,16,16,symmetry,1e+18,1
delaunay,56,0.0,1,156,109,4,1,1,312,16,16,16,symmetry,1e+18,1
delaunay,56,0.0,1,156,109,4,2,0,156,16,15,15,symmetry,47402222854599.92,1
delaunay,56,0.0,1,156,109,4,2,1,312,16,16,16,symmetry,1e+18,1
delaunay,56,0.0,1,156,109,4,4,0,156,16,10,10,symmetry,59545458121925.61,1
delaunay,56,0.0,1,156,109,4,4,1,312,16,16,16,symmetry,1e+18,1
delaunay,56,0.0,1,156,109,5,0,0,156,25,25,25,symmetry,1e+18,1
delaunay,56,0.0,1,156,109,5,0,1,312,25,25,25,symmetry,1e+18,1
delaunay,56,0.0,1,156,109,5,1,0,156,25,25,25,symmetry,1e+18,1
delaunay,56,0.0,1,156,109,5,1,1,312,25,25,25,symmetry,1e+18,1
delaunay,56,0.0,1,156,109,5,2,0,156,25,24,24,symmetry,31833510211857.598,1
delaunay,56,0.0,1,156,109,5,2,1,312,25,25,25,symmetry,1e+18,1
delaunay,56,0.0,1,156,109,5,5,0,156,25,15,15,symmetry,35062266706322.59,1
delaunay,56,0.0,1,156,109,5,5,1,312,25,25,25,symmetry,1e+18,1
delaunay,56,0.0,1,156,109,6,0,0,156,36,36,36,symmetry,1e+18,1
delaunay,56,0.0,1,156,109,6,0,1,312,36,36,36,symmetry,1e+18,1
delaunay,56,0.0,1,156,109,6,1,0,156,36,36,36,symmetry,1e+18,1
delaunay,56,0.0,1,156,109,6,1,1,312,36,36,36,symmetry,1e+18,1
delaunay,56,0.0,1,156,109,6,3,0,156,36,33,33,symmetry,5827854850410.621,1
delaunay,56,0.0,1,156,109,6,3,1,312,36,36,36,symmetry,1e+18,1
delaunay,56,0.0,1,156,109,6,6,0,156,36,21,21,symmetry,12109012939153.969,1
delaunay,56,0.0,1,156,109,6,6,1,312,36,36,36,symmetry,1e+18,1
delaunay,56,0.0,1,156,109,7,0,0,156,49,49,49,symmetry,1e+18,1
delaunay,56,0.0,1,156,109,7,0,1,312,49,49,49,symmetry,1e+18,1
delaunay,56,0.0,1,156,109,7,1,0,156,49,49,49,symmetry,1e+18,1
delaunay,56,0.0,1,156,109,7,1,1,312,49,49,49,symmetry,1e+18,1
delaunay,56,0.0,1,156,109,7,3,0,156,49,46,46,symmetry,1576765287284.944,1
delaunay,56,0.0,1,156,109,7,3,1,312,49,49,49,symmetry,1e+18,1
delaunay,56,0.0,1,156,109,7,7,0,156,49,28,28,symmetry,7009798198884.671,1
delaunay,56,0.0,1,156,109,7,7,1,312,49,49,49,symmetry,1e+18,1
delaunay,56,0.0,1,156,109,8,0,0,156,64,64,64,symmetry,1e+18,1
delaunay,56,0.0,1,156,109,8,0,1,312,64,64,64,symmetry,1e+18,1
delaunay,56,0.0,1,156,109,8,1,0,156,64,64,64,symmetry,1e+18,1
delaunay,56,0.0,1,156,109,8,1,1,312,64,64,64,symmetry,1e+18,1
delaunay,56,0.0,1,156,109,8,4,0,156,64,58,58,symmetry,654909240948.1233,1
delaunay,56,0.0,1,156,109,8,4,1,312,64,64,64,symmetry,1e+18,1
delaunay,56,0.0,1,156,109,8,8,0,156,64,36,36,symmetry,2179512594971.58,1
delaunay,56,0.0,1,156,109,8,8,1,312,64,64,64,symmetry,1e+18,1
delaunay,56,0.0,1,156,109,9,0,0,156,81,81,81,symmetry,1e+18,1
delaunay,56,0.0,1,156,109,9,0,1,312,81,81,81,symmetry,1e+18,1
delaunay,56,0.0,1,156,109,9,1,0,156,81,81,81,symmetry,1e+18,1
delaunay,56,0.0,1,156,109,9,1,1,312,81,81,81,symmetry,1e+18,1
delaunay,56,0.0,1,156,109,9,4,0,156,81,75,75,symmetry,247547533733.99225,1
delaunay,56,0.0,1,156,109,9,4,1,312,81,81,81,symmetry,1e+18,1
delaunay,56,0.0,1,156,109,9,9,0,156,81,45,45,symmetry,612019914129.3556,1
delaunay,56,0.0,1,156,109,9,9,1,312,81,81,81,symmetry,1e+18,1
delaunay,56,0.0,1,156,109,10,0,0,156,100,100,100,symmetry,1e+18,1
delaunay,56,0.0,1,156,109,10,0,1,312,100,100,100,symmetry,1e+18,1
delaunay,56,0.0,1,156,109,10,1,0,156,100,100,100,symmetry,1e+18,1
delaunay,56,0.0,1,156,109,10,1,1,312,100,100,100,symmetry,1e+18,1
delaunay,56,0.0,1,156,109,10,5,0,156,100,90,90,symmetry,124656625270.42372,1
delaunay,56,0.0,1,156,109,10,5,1,312,100,100,100,symmetry,1e+18,1
delaunay,56,0.0,1,156,109,10,10,0,156,100,55,55,symmetry,663530015572.703,1
delaunay,56,0.0,1,156,109,10,10,1,312,100,100,100,symmetry,1e+18,1
delaunay,56,0.0,2,154,109,3,0,0,154,9,9,9,symmetry,1e+18,1
delaunay,56,0.0,2,154,109,3,0,1,308,9,9,9,symmetry,1e+18,1
delaunay,56,0.0,2,154,109,3,1,0,154,9,9,9,symmetry,1e+18,1
delaunay,56,0.0,2,154,109,3,1,1,308,9,9,9,symmetry,1e+18,1
delaunay,56,0.0,2,154,109,3,3,0,154,9,6,6,symmetry,90662720886731.84,1
delaunay,56,0.0,2,154,109,3,3,1,308,9,9,9,symmetry,1e+18,1
delaunay,56,0.0,2,154,109,4,0,0,154,16,16,16,symmetry,1e+18,1
delaunay,56,0.0,2,154,109,4,0,1,308,16,16,16,symmetry,1e+18,1
delaunay,56,0.0,2,154,109,4,1,0,154,16,16,16,symmetry,1e+18,1
delaunay,56,0.0,2,154,109,4,1,1,308,16,16,16,symmetry,1e+18,1
delaunay,56,0.0,2,154,109,4,2,0,154,16,15,15,symmetry,32916011626128.117,1
delaunay,56,0.0,2,154,109,4,2,1,308,16,16,16,symmetry,1e+18,1
delaunay,56,0.0,2,154,109,4,4,0,154,16,10,10,symmetry,52312510429934.766,1
delaunay,56,0.0,2,154,109,4,4,1,308,16,16,16,symmetry,1e+18,1
delaunay,56,0.0,2,154,109,5,0,0,154,25,25,25,symmetry,1e+18,1
delaunay,56,0.0,2,154,109,5,0,1,308,25,25,25,symmetry,1e+18,1
delaunay,56,0.0,2,154,109,5,1,0,154,25,25,25,symmetry,1e+18,1
delaunay,56,0.0,2,154,109,5,1,1,308,25,25,25,symmetry,1e+18,1
delaunay,56,0.0,2,154,109,5,2,0,154,25,24,24,symmetry,3190820591007.6436,1
delaunay,56,0.0,2,154,109,5,2,1,308,25,25,25,symmetry,1e+18,1
delaunay,56,0.0,2,154,109,5,5,0,154,25,15,15,symmetry,25925750391716.484,1
delaunay,56,0.0,2,154,109,5,5,1,308,25,25,25,symmetry,1e+18,1
delaunay,56,0.0,2,154,109,6,0,0,154,36,36,36,symmetry,1e+18,1
delaunay,56,0.0,2,154,109,6,0,1,308,36,36,36,symmetry,1e+18,1
delaunay,56,0.0,2,154,109,6,1,0,154,36,36,36,symmetry,1e+18,1
delaunay,56,0.0,2,154,109,6,1,1,308,36,36,36,symmetry,1e+18,1
delaunay,56,0.0,2,154,109,6,3,0,154,36,33,33,symmetry,6905109826290.525,1
delaunay,56,0.0,2,154,109,6,3,1,308,36,36,36,symmetry,1e+18,1
delaunay,56,0.0,2,154,109,6,6,0,154,36,21,21,symmetry,5199285063062.943,1
delaunay,56,0.0,2,154,109,6,6,1,308,36,36,36,symmetry,1e+18,1
delaunay,56,0.0,2,154,109,7,0,0,154,49,49,49,symmetry,1e+18,1
delaunay,56,0.0,2,154,109,7,0,1,308,49,49,49,symmetry,1e+18,1
delaunay,56,0.0,2,154,109,7,1,0,154,49,49,49,symmetry,1e+18,1
delaunay,56,0.0,2,154,109,7,1,1,308,49,49,49,symmetry,1e+18,1
delaunay,56,0.0,2,154,109,7,3,0,154,49,46,46,symmetry,5511168482204.189,1
delaunay,56,0.0,2,154,109,7,3,1,308,49,49,49,symmetry,1e+18,1
delaunay,56,0.0,2,154,109,7,7,0,154,49,28,28,symmetry,5553688617650.025,1
delaunay,56,0.0,2,154,109,7,7,1,308,49,49,49,symmetry,1e+18,1
delaunay,56,0.0,2,154,109,8,0,0,154,64,64,64,symmetry,1e+18,1
delaunay,56,0.0,2,154,109,8,0,1,308,64,64,64,symmetry,1e+18,1
delaunay,56,0.0,2,154,109,8,1,0,154,64,64,64,symmetry,1e+18,1
delaunay,56,0.0,2,154,109,8,1,1,308,64,64,64,symmetry,1e+18,1
delaunay,56,0.0,2,154,109,8,4,0,154,64,58,58,symmetry,801349943910.7173,1
delaunay,56,0.0,2,154,109,8,4,1,308,64,64,64,symmetry,1e+18,1
delaunay,56,0.0,2,154,109,8,8,0,154,64,36,36,symmetry,2524214050940.3403,1
delaunay,56,0.0,2,154,109,8,8,1,308,64,64,64,symmetry,1e+18,1
delaunay,56,0.0,2,154,109,9,0,0,154,81,81,81,symmetry,1e+18,1
delaunay,56,0.0,2,154,109,9,0,1,308,81,81,81,symmetry,1e+18,1
delaunay,56,0.0,2,154,109,9,1,0,154,81,81,81,symmetry,1e+18,1
delaunay,56,0.0,2,154,109,9,1,1,308,81,81,81,symmetry,1e+18,1
delaunay,56,0.0,2,154,109,9,4,0,154,81,75,75,symmetry,761638785442.566,1
delaunay,56,0.0,2,154,109,9,4,1,308,81,81,81,symmetry,1e+18,1
delaunay,56,0.0,2,154,109,9,9,0,154,81,45,45,symmetry,338459610285.02924,1
delaunay,56,0.0,2,154,109,9,9,1,308,81,81,81,symmetry,1e+18,1
delaunay,56,0.0,2,154,109,10,0,0,154,100,100,100,symmetry,1e+18,1
delaunay,56,0.0,2,154,109,10,0,1,308,100,100,100,symmetry,1e+18,1
delaunay,56,0.0,2,154,109,10,1,0,154,100,100,100,symmetry,1e+18,1
delaunay,56,0.0,2,154,109,10,1,1,308,100,100,100,symmetry,1e+18,1
delaunay,56,0.0,2,154,109,10,5,0,154,100,90,90,symmetry,159188884674.29416,1
delaunay,56,0.0,2,154,109,10,5,1,308,100,100,100,symmetry,1e+18,1
delaunay,56,0.0,2,154,109,10,10,0,154,100,55,55,symmetry,385960968339.50555,1
delaunay,56,0.0,2,154,109,10,10,1,308,100,100,100,symmetry,1e+18,1
triangular,20,0.0,0,43,37,3,0,0,43,9,9,9,symmetry,1e+18,1
triangular,20,0.0,0,43,37,3,0,1,86,9,9,9,symmetry,1e+18,1
triangular,20,0.0,0,43,37,3,1,0,43,9,9,9,symmetry,1e+18,1
triangular,20,0.0,0,43,37,3,1,1,86,9,9,9,symmetry,1e+18,1
triangular,20,0.0,0,43,37,3,3,0,43,9,6,6,symmetry,57805187854830.234,1
triangular,20,0.0,0,43,37,3,3,1,86,9,9,9,symmetry,1e+18,1
triangular,20,0.0,0,43,37,4,0,0,43,16,16,16,symmetry,1e+18,1
triangular,20,0.0,0,43,37,4,0,1,86,16,16,16,symmetry,1e+18,1
triangular,20,0.0,0,43,37,4,1,0,43,16,16,16,symmetry,1e+18,1
triangular,20,0.0,0,43,37,4,1,1,86,16,16,16,symmetry,1e+18,1
triangular,20,0.0,0,43,37,4,2,0,43,16,15,15,symmetry,8809265823738.734,1
triangular,20,0.0,0,43,37,4,2,1,86,16,16,16,symmetry,1e+18,1
triangular,20,0.0,0,43,37,4,4,0,43,16,10,10,symmetry,37746688061873.94,1
triangular,20,0.0,0,43,37,4,4,1,86,16,16,16,symmetry,1e+18,1
triangular,20,0.0,0,43,37,5,0,0,43,25,25,21,symmetry,19453107470967.992,0
triangular,20,0.0,0,43,37,5,0,1,86,25,25,25,symmetry,1e+18,1
triangular,20,0.0,0,43,37,5,1,0,43,25,25,25,symmetry,1e+18,1
triangular,20,0.0,0,43,37,5,1,1,86,25,25,25,symmetry,1e+18,1
triangular,20,0.0,0,43,37,5,2,0,43,25,24,24,symmetry,10657203597858.314,1
triangular,20,0.0,0,43,37,5,2,1,86,25,25,25,symmetry,1e+18,1
triangular,20,0.0,0,43,37,5,5,0,43,25,15,15,symmetry,7270711473967.886,1
triangular,20,0.0,0,43,37,5,5,1,86,25,25,25,symmetry,1e+18,1
triangular,20,0.0,0,43,37,6,0,0,43,36,36,33,symmetry,590875455141.1415,0
triangular,20,0.0,0,43,37,6,0,1,86,36,36,36,symmetry,1e+18,1
triangular,20,0.0,0,43,37,6,1,0,43,36,36,31,symmetry,366358461322.0018,0
triangular,20,0.0,0,43,37,6,1,1,86,36,36,36,symmetry,1e+18,1
triangular,20,0.0,0,43,37,6,3,0,43,36,33,33,symmetry,154700685775.35962,1
triangular,20,0.0,0,43,37,6,3,1,86,36,36,36,symmetry,1e+18,1
triangular,20,0.0,0,43,37,6,6,0,43,36,21,21,symmetry,4086391809252.5195,1
triangular,20,0.0,0,43,37,6,6,1,86,36,36,36,symmetry,1e+18,1
triangular,20,0.0,0,43,37,7,0,0,43,49,43,34,params,3409232363059.148,0
triangular,20,0.0,0,43,37,7,0,1,86,49,49,49,symmetry,1e+18,1
triangular,20,0.0,0,43,37,7,1,0,43,49,43,34,params,284953687591.9004,0
triangular,20,0.0,0,43,37,7,1,1,86,49,49,49,symmetry,1e+18,1
triangular,20,0.0,0,43,37,7,3,0,43,49,43,32,params,1482193947463.7834,0
triangular,20,0.0,0,43,37,7,3,1,86,49,49,49,symmetry,1e+18,1
triangular,20,0.0,0,43,37,7,7,0,43,49,28,24,symmetry,663987768140.0402,0
triangular,20,0.0,0,43,37,7,7,1,86,49,49,49,symmetry,1e+18,1
triangular,20,0.0,0,43,37,8,0,0,43,64,43,35,params,12425582636260.54,0
triangular,20,0.0,0,43,37,8,0,1,86,64,64,57,symmetry,241176095089.3751,0
triangular,20,0.0,0,43,37,8,1,0,43,64,43,35,params,5477670744058.184,0
triangular,20,0.0,0,43,37,8,1,1,86,64,64,61,symmetry,360859364684.91205,0
triangular,20,0.0,0,43,37,8,4,0,43,64,43,34,params,3923914163511.4746,0
triangular,20,0.0,0,43,37,8,4,1,86,64,64,64,symmetry,1e+18,1
triangular,20,0.0,0,43,37,8,8,0,43,64,36,32,symmetry,17179085890.059277,0
triangular,20,0.0,0,43,37,8,8,1,86,64,64,64,symmetry,1e+18,1
triangular,20,0.0,0,43,37,9,0,0,43,81,43,36,params,7963473715942.0625,0
triangular,20,0.0,0,43,37,9,0,1,86,81,81,77,symmetry,5426132804.249699,0
triangular,20,0.0,0,43,37,9,1,0,43,81,43,37,params,16970087307659.191,0
triangular,20,0.0,0,43,37,9,1,1,86,81,81,79,symmetry,32882536379.885838,0
triangular,20,0.0,0,43,37,9,4,0,43,81,43,35,params,9460967987011.877,0
triangular,20,0.0,0,43,37,9,4,1,86,81,81,78,symmetry,39615497443.43942,0
triangular,20,0.0,0,43,37,9,9,0,43,81,43,30,params,1029773440677.8102,0
triangular,20,0.0,0,43,37,9,9,1,86,81,81,73,symmetry,11897054962.893122,0
triangular,20,0.0,0,43,37,10,0,0,43,100,43,36,params,13041509045188.771,0
triangular,20,0.0,0,43,37,10,0,1,86,100,86,81,params,655201150216.1394,0
triangular,20,0.0,0,43,37,10,1,0,43,100,43,37,params,9643900783577.957,0
triangular,20,0.0,0,43,37,10,1,1,86,100,86,83,params,20267544941.06273,0
triangular,20,0.0,0,43,37,10,5,0,43,100,43,34,params,5746292213596.914,0
triangular,20,0.0,0,43,37,10,5,1,86,100,86,82,params,215655417537.211,0
triangular,20,0.0,0,43,37,10,10,0,43,100,43,33,params,664189379772.7017,0
triangular,20,0.0,0,43,37,10,10,1,86,100,86,79,params,3855312649.426037,0
triangular,20,0.05,0,43,37,3,0,0,43,9,9,9,symmetry,1e+18,1
triangular,20,0.05,0,43,37,3,0,1,86,9,9,9,symmetry,1e+18,1
triangular,20,0.05,0,43,37,3,1,0,43,9,9,9,symmetry,1e+18,1
triangular,20,0.05,0,43,37,3,1,1,86,9,9,9,symmetry,1e+18,1
triangular,20,0.05,0,43,37,3,3,0,43,9,6,6,symmetry,149421511830955.22,1
triangular,20,0.05,0,43,37,3,3,1,86,9,9,9,symmetry,1e+18,1
triangular,20,0.05,0,43,37,4,0,0,43,16,16,16,symmetry,1e+18,1
triangular,20,0.05,0,43,37,4,0,1,86,16,16,16,symmetry,1e+18,1
triangular,20,0.05,0,43,37,4,1,0,43,16,16,16,symmetry,1e+18,1
triangular,20,0.05,0,43,37,4,1,1,86,16,16,16,symmetry,1e+18,1
triangular,20,0.05,0,43,37,4,2,0,43,16,15,15,symmetry,4879146019015.912,1
triangular,20,0.05,0,43,37,4,2,1,86,16,16,16,symmetry,1e+18,1
triangular,20,0.05,0,43,37,4,4,0,43,16,10,10,symmetry,26921434049438.48,1
triangular,20,0.05,0,43,37,4,4,1,86,16,16,16,symmetry,1e+18,1
triangular,20,0.05,0,43,37,5,0,0,43,25,25,25,symmetry,1e+18,1
triangular,20,0.05,0,43,37,5,0,1,86,25,25,25,symmetry,1e+18,1
triangular,20,0.05,0,43,37,5,1,0,43,25,25,25,symmetry,1e+18,1
triangular,20,0.05,0,43,37,5,1,1,86,25,25,25,symmetry,1e+18,1
triangular,20,0.05,0,43,37,5,2,0,43,25,24,24,symmetry,602370342982.2565,1
triangular,20,0.05,0,43,37,5,2,1,86,25,25,25,symmetry,1e+18,1
triangular,20,0.05,0,43,37,5,5,0,43,25,15,15,symmetry,12843809924284.227,1
triangular,20,0.05,0,43,37,5,5,1,86,25,25,25,symmetry,1e+18,1
triangular,20,0.05,0,43,37,6,0,0,43,36,36,32,symmetry,4219136502569.324,0
triangular,20,0.05,0,43,37,6,0,1,86,36,36,36,symmetry,1e+18,1
triangular,20,0.05,0,43,37,6,1,0,43,36,36,32,symmetry,77544513271.15399,0
triangular,20,0.05,0,43,37,6,1,1,86,36,36,36,symmetry,1e+18,1
triangular,20,0.05,0,43,37,6,3,0,43,36,33,31,symmetry,72229458856.30725,0
triangular,20,0.05,0,43,37,6,3,1,86,36,36,36,symmetry,1e+18,1
triangular,20,0.05,0,43,37,6,6,0,43,36,21,21,symmetry,3912401994259.2017,1
triangular,20,0.05,0,43,37,6,6,1,86,36,36,36,symmetry,1e+18,1
triangular,20,0.05,0,43,37,7,0,0,43,49,43,34,params,4822894652714.002,0
triangular,20,0.05,0,43,37,7,0,1,86,49,49,49,symmetry,1e+18,1
triangular,20,0.05,0,43,37,7,1,0,43,49,43,32,params,830342069106.1261,0
triangular,20,0.05,0,43,37,7,1,1,86,49,49,49,symmetry,1e+18,1
triangular,20,0.05,0,43,37,7,3,0,43,49,43,32,params,1723866115863.325,0
triangular,20,0.05,0,43,37,7,3,1,86,49,49,49,symmetry,1e+18,1
triangular,20,0.05,0,43,37,7,7,0,43,49,28,28,symmetry,3041977029.6646395,1
triangular,20,0.05,0,43,37,7,7,1,86,49,49,49,symmetry,1e+18,1
triangular,20,0.05,0,43,37,8,0,0,43,64,43,35,params,17464918032674.195,0
triangular,20,0.05,0,43,37,8,0,1,86,64,64,64,symmetry,1e+18,1
triangular,20,0.05,0,43,37,8,1,0,43,64,43,35,params,7087146317191.747,0
triangular,20,0.05,0,43,37,8,1,1,86,64,64,64,symmetry,1e+18,1
triangular,20,0.05,0,43,37,8,4,0,43,64,43,33,params,706017161744.4713,0
triangular,20,0.05,0,43,37,8,4,1,86,64,64,63,symmetry,824552102646.5641,0
triangular,20,0.05,0,43,37,8,8,0,43,64,36,31,symmetry,212484793705.39645,0
triangular,20,0.05,0,43,37,8,8,1,86,64,64,64,symmetry,1e+18,1
triangular,20,0.05,0,43,37,9,0,0,43,81,43,35,params,966617125909.8752,0
triangular,20,0.05,0,43,37,9,0,1,86,81,81,74,symmetry,208286304.9692641,0
triangular,20,0.05,0,43,37,9,1,0,43,81,43,36,params,1720602441001.9014,0
triangular,20,0.05,0,43,37,9,1,1,86,81,81,73,symmetry,186502816878.4071,0
triangular,20,0.05,0,43,37,9,4,0,43,81,43,36,params,1667539896263.9792,0
triangular,20,0.05,0,43,37,9,4,1,86,81,81,76,symmetry,871080845.1909865,0
triangular,20,0.05,0,43,37,9,9,0,43,81,43,31,params,238652177171.40982,0
triangular,20,0.05,0,43,37,9,9,1,86,81,81,76,symmetry,15770056799.153893,0
triangular,20,0.05,0,43,37,10,0,0,43,100,43,36,params,6837657978076.916,0
triangular,20,0.05,0,43,37,10,0,1,86,100,86,78,params,30715700843.877377,0
triangular,20,0.05,0,43,37,10,1,0,43,100,43,38,params,2868532416936.366,0
triangular,20,0.05,0,43,37,10,1,1,86,100,86,78,params,32667253673.40074,0
triangular,20,0.05,0,43,37,10,5,0,43,100,43,36,params,1822168176015.788,0
triangular,20,0.05,0,43,37,10,5,1,86,100,86,80,params,34441834138.87773,0
triangular,20,0.05,0,43,37,10,10,0,43,100,43,33,params,980996045696.9556,0
triangular,20,0.05,0,43,37,10,10,1,86,100,86,77,params,92867522.19724742,0
triangular,20,0.05,1,43,37,3,0,0,43,9,9,9,symmetry,1e+18,1
triangular,20,0.05,1,43,37,3,0,1,86,9,9,9,symmetry,1e+18,1
triangular,20,0.05,1,43,37,3,1,0,43,9,9,9,symmetry,1e+18,1
triangular,20,0.05,1,43,37,3,1,1,86,9,9,9,symmetry,1e+18,1
triangular,20,0.05,1,43,37,3,3,0,43,9,6,6,symmetry,164592743867064.6,1
triangular,20,0.05,1,43,37,3,3,1,86,9,9,9,symmetry,1e+18,1
triangular,20,0.05,1,43,37,4,0,0,43,16,16,16,symmetry,1e+18,1
triangular,20,0.05,1,43,37,4,0,1,86,16,16,16,symmetry,1e+18,1
triangular,20,0.05,1,43,37,4,1,0,43,16,16,16,symmetry,1e+18,1
triangular,20,0.05,1,43,37,4,1,1,86,16,16,16,symmetry,1e+18,1
triangular,20,0.05,1,43,37,4,2,0,43,16,15,15,symmetry,16982996794260.557,1
triangular,20,0.05,1,43,37,4,2,1,86,16,16,16,symmetry,1e+18,1
triangular,20,0.05,1,43,37,4,4,0,43,16,10,10,symmetry,11588705260132.496,1
triangular,20,0.05,1,43,37,4,4,1,86,16,16,16,symmetry,1e+18,1
triangular,20,0.05,1,43,37,5,0,0,43,25,25,25,symmetry,1e+18,1
triangular,20,0.05,1,43,37,5,0,1,86,25,25,25,symmetry,1e+18,1
triangular,20,0.05,1,43,37,5,1,0,43,25,25,25,symmetry,1e+18,1
triangular,20,0.05,1,43,37,5,1,1,86,25,25,25,symmetry,1e+18,1
triangular,20,0.05,1,43,37,5,2,0,43,25,24,24,symmetry,12731655239062.81,1
triangular,20,0.05,1,43,37,5,2,1,86,25,25,25,symmetry,1e+18,1
triangular,20,0.05,1,43,37,5,5,0,43,25,15,15,symmetry,27379904191441.79,1
triangular,20,0.05,1,43,37,5,5,1,86,25,25,25,symmetry,1e+18,1
triangular,20,0.05,1,43,37,6,0,0,43,36,36,31,symmetry,8238378703943.885,0
triangular,20,0.05,1,43,37,6,0,1,86,36,36,36,symmetry,1e+18,1
triangular,20,0.05,1,43,37,6,1,0,43,36,36,33,symmetry,594761535252.799,0
triangular,20,0.05,1,43,37,6,1,1,86,36,36,36,symmetry,1e+18,1
triangular,20,0.05,1,43,37,6,3,0,43,36,33,33,symmetry,13962158566.621254,1
triangular,20,0.05,1,43,37,6,3,1,86,36,36,36,symmetry,1e+18,1
triangular,20,0.05,1,43,37,6,6,0,43,36,21,21,symmetry,1133910647258.1907,1
triangular,20,0.05,1,43,37,6,6,1,86,36,36,36,symmetry,1e+18,1
triangular,20,0.05,1,43,37,7,0,0,43,49,43,34,params,3308200653237.295,0
triangular,20,0.05,1,43,37,7,0,1,86,49,49,49,symmetry,1e+18,1
triangular,20,0.05,1,43,37,7,1,0,43,49,43,34,params,8262957854475.578,0
triangular,20,0.05,1,43,37,7,1,1,86,49,49,49,symmetry,1e+18,1
triangular,20,0.05,1,43,37,7,3,0,43,49,43,30,params,1147772194615.7246,0
triangular,20,0.05,1,43,37,7,3,1,86,49,49,49,symmetry,1e+18,1
triangular,20,0.05,1,43,37,7,7,0,43,49,28,28,symmetry,405499885556.7855,1
triangular,20,0.05,1,43,37,7,7,1,86,49,49,49,symmetry,1e+18,1
triangular,20,0.05,1,43,37,8,0,0,43,64,43,35,params,4288637513993.326,0
triangular,20,0.05,1,43,37,8,0,1,86,64,64,64,symmetry,1e+18,1
triangular,20,0.05,1,43,37,8,1,0,43,64,43,34,params,5075036972766.007,0
triangular,20,0.05,1,43,37,8,1,1,86,64,64,59,symmetry,616583879372.2681,0
triangular,20,0.05,1,43,37,8,4,0,43,64,43,34,params,3155466359206.658,0
triangular,20,0.05,1,43,37,8,4,1,86,64,64,64,symmetry,1e+18,1
triangular,20,0.05,1,43,37,8,8,0,43,64,36,33,symmetry,661591503884.4116,0
triangular,20,0.05,1,43,37,8,8,1,86,64,64,64,symmetry,1e+18,1
triangular,20,0.05,1,43,37,9,0,0,43,81,43,36,params,13117139530234.445,0
triangular,20,0.05,1,43,37,9,0,1,86,81,81,74,symmetry,38326475469.72104,0
triangular,20,0.05,1,43,37,9,1,0,43,81,43,35,params,31334799249277.414,0
triangular,20,0.05,1,43,37,9,1,1,86,81,81,74,symmetry,1132002509.365391,0
triangular,20,0.05,1,43,37,9,4,0,43,81,43,35,params,900575203213.999,0
triangular,20,0.05,1,43,37,9,4,1,86,81,81,73,symmetry,19679926669.55732,0
triangular,20,0.05,1,43,37,9,9,0,43,81,43,31,params,1398570129793.5793,0
triangular,20,0.05,1,43,37,9,9,1,86,81,81,72,symmetry,103352336629.74217,0
triangular,20,0.05,1,43,37,10,0,0,43,100,43,36,params,4310335463036.4375,0
triangular,20,0.05,1,43,37,10,0,1,86,100,86,74,params,10476909632.840408,0
triangular,20,0.05,1,43,37,10,1,0,43,100,43,36,params,9491922388928.928,0
triangular,20,0.05,1,43,37,10,1,1,86,100,86,78,params,605261730075.1897,0
triangular,20,0.05,1,43,37,10,5,0,43,100,43,37,params,1978806024861.7869,0
triangular,20,0.05,1,43,37,10,5,1,86,100,86,76,params,150009992522.634,0
triangular,20,0.05,1,43,37,10,10,0,43,100,43,32,params,760599016417.4626,0
triangular,20,0.05,1,43,37,10,10,1,86,100,86,74,params,97274064691.63686,0
triangular,20,0.15,0,43,37,3,0,0,43,9,9,9,symmetry,1e+18,1
triangular,20,0.15,0,43,37,3,0,1,86,9,9,9,symmetry,1e+18,1
triangular,20,0.15,0,43,37,3,1,0,43,9,9,9,symmetry,1e+18,1
triangular,20,0.15,0,43,37,3,1,1,86,9,9,9,symmetry,1e+18,1
triangular,20,0.15,0,43,37,3,3,0,43,9,6,6,symmetry,92191629815850.81,1
triangular,20,0.15,0,43,37,3,3,1,86,9,9,9,symmetry,1e+18,1
triangular,20,0.15,0,43,37,4,0,0,43,16,16,16,symmetry,1e+18,1
triangular,20,0.15,0,43,37,4,0,1,86,16,16,16,symmetry,1e+18,1
triangular,20,0.15,0,43,37,4,1,0,43,16,16,16,symmetry,1e+18,1
triangular,20,0.15,0,43,37,4,1,1,86,16,16,16,symmetry,1e+18,1
triangular,20,0.15,0,43,37,4,2,0,43,16,15,15,symmetry,28063957345343.844,1
triangular,20,0.15,0,43,37,4,2,1,86,16,16,16,symmetry,1e+18,1
triangular,20,0.15,0,43,37,4,4,0,43,16,10,10,symmetry,11599606748882.916,1
triangular,20,0.15,0,43,37,4,4,1,86,16,16,16,symmetry,1e+18,1
triangular,20,0.15,0,43,37,5,0,0,43,25,25,25,symmetry,1e+18,1
triangular,20,0.15,0,43,37,5,0,1,86,25,25,25,symmetry,1e+18,1
triangular,20,0.15,0,43,37,5,1,0,43,25,25,25,symmetry,1e+18,1
triangular,20,0.15,0,43,37,5,1,1,86,25,25,25,symmetry,1e+18,1
triangular,20,0.15,0,43,37,5,2,0,43,25,24,24,symmetry,101767957747.18663,1
triangular,20,0.15,0,43,37,5,2,1,86,25,25,25,symmetry,1e+18,1
triangular,20,0.15,0,43,37,5,5,0,43,25,15,15,symmetry,8336008464422.302,1
triangular,20,0.15,0,43,37,5,5,1,86,25,25,25,symmetry,1e+18,1
triangular,20,0.15,0,43,37,6,0,0,43,36,36,32,symmetry,5594349790692.434,0
triangular,20,0.15,0,43,37,6,0,1,86,36,36,36,symmetry,1e+18,1
triangular,20,0.15,0,43,37,6,1,0,43,36,36,32,symmetry,1452711984919.2314,0
triangular,20,0.15,0,43,37,6,1,1,86,36,36,36,symmetry,1e+18,1
triangular,20,0.15,0,43,37,6,3,0,43,36,33,31,symmetry,354770082137.68555,0
triangular,20,0.15,0,43,37,6,3,1,86,36,36,36,symmetry,1e+18,1
triangular,20,0.15,0,43,37,6,6,0,43,36,21,21,symmetry,2365149483388.1445,1
triangular,20,0.15,0,43,37,6,6,1,86,36,36,36,symmetry,1e+18,1
triangular,20,0.15,0,43,37,7,0,0,43,49,43,37,params,5220811367432.197,0
triangular,20,0.15,0,43,37,7,0,1,86,49,49,49,symmetry,1e+18,1
triangular,20,0.15,0,43,37,7,1,0,43,49,43,35,params,4279807776605.934,0
triangular,20,0.15,0,43,37,7,1,1,86,49,49,49,symmetry,1e+18,1
triangular,20,0.15,0,43,37,7,3,0,43,49,43,32,params,9360215817478.09,0
triangular,20,0.15,0,43,37,7,3,1,86,49,49,49,symmetry,1e+18,1
triangular,20,0.15,0,43,37,7,7,0,43,49,28,28,symmetry,781559120677.7506,1
triangular,20,0.15,0,43,37,7,7,1,86,49,49,49,symmetry,1e+18,1
triangular,20,0.15,0,43,37,8,0,0,43,64,43,36,params,3899423478781.893,0
triangular,20,0.15,0,43,37,8,0,1,86,64,64,64,symmetry,1e+18,1
triangular,20,0.15,0,43,37,8,1,0,43,64,43,35,params,4332633532627.4893,0
triangular,20,0.15,0,43,37,8,1,1,86,64,64,59,symmetry,1518511348603.7827,0
triangular,20,0.15,0,43,37,8,4,0,43,64,43,35,params,1480880642098.6863,0
triangular,20,0.15,0,43,37,8,4,1,86,64,64,64,symmetry,1e+18,1
triangular,20,0.15,0,43,37,8,8,0,43,64,36,31,symmetry,3023016601325.5664,0
triangular,20,0.15,0,43,37,8,8,1,86,64,64,64,symmetry,1e+18,1
triangular,20,0.15,0,43,37,9,0,0,43,81,43,36,params,3542305004773.0996,0
triangular,20,0.15,0,43,37,9,0,1,86,81,81,77,symmetry,57788514669.25318,0
triangular,20,0.15,0,43,37,9,1,0,43,81,43,35,params,2286142153126.13,0
triangular,20,0.15,0,43,37,9,1,1,86,81,81,74,symmetry,5995765658.503952,0
triangular,20,0.15,0,43,37,9,4,0,43,81,43,35,params,2635150530382.846,0
triangular,20,0.15,0,43,37,9,4,1,86,81,81,72,symmetry,10959041307.162884,0
triangular,20,0.15,0,43,37,9,9,0,43,81,43,35,params,1637286722517.9717,0
triangular,20,0.15,0,43,37,9,9,1,86,81,81,78,symmetry,31.720351906802723,0
triangular,20,0.15,0,43,37,10,0,0,43,100,43,37,params,14635913024807.457,0
triangular,20,0.15,0,43,37,10,0,1,86,100,86,77,params,11328138553.94407,0
triangular,20,0.15,0,43,37,10,1,0,43,100,43,37,params,6471604026352.589,0
triangular,20,0.15,0,43,37,10,1,1,86,100,86,77,params,97228379276.86246,0
triangular,20,0.15,0,43,37,10,5,0,43,100,43,37,params,1294593371620.23,0
triangular,20,0.15,0,43,37,10,5,1,86,100,86,77,params,15275027139.03388,0
triangular,20,0.15,0,43,37,10,10,0,43,100,43,33,params,9651658767417.998,0
triangular,20,0.15,0,43,37,10,10,1,86,100,86,73,params,44246907975.16476,0
triangular,20,0.15,1,43,37,3,0,0,43,9,9,9,symmetry,1e+18,1
triangular,20,0.15,1,43,37,3,0,1,86,9,9,9,symmetry,1e+18,1
triangular,20,0.15,1,43,37,3,1,0,43,9,9,9,symmetry,1e+18,1
triangular,20,0.15,1,43,37,3,1,1,86,9,9,9,symmetry,1e+18,1
triangular,20,0.15,1,43,37,3,3,0,43,9,6,6,symmetry,109555006754244.64,1
triangular,20,0.15,1,43,37,3,3,1,86,9,9,9,symmetry,1e+18,1
triangular,20,0.15,1,43,37,4,0,0,43,16,16,16,symmetry,1e+18,1
triangular,20,0.15,1,43,37,4,0,1,86,16,16,16,symmetry,1e+18,1
triangular,20,0.15,1,43,37,4,1,0,43,16,16,16,symmetry,1e+18,1
triangular,20,0.15,1,43,37,4,1,1,86,16,16,16,symmetry,1e+18,1
triangular,20,0.15,1,43,37,4,2,0,43,16,15,15,symmetry,20107264712056.33,1
triangular,20,0.15,1,43,37,4,2,1,86,16,16,16,symmetry,1e+18,1
triangular,20,0.15,1,43,37,4,4,0,43,16,10,10,symmetry,57948944385289.91,1
triangular,20,0.15,1,43,37,4,4,1,86,16,16,16,symmetry,1e+18,1
triangular,20,0.15,1,43,37,5,0,0,43,25,25,25,symmetry,1e+18,1
triangular,20,0.15,1,43,37,5,0,1,86,25,25,25,symmetry,1e+18,1
triangular,20,0.15,1,43,37,5,1,0,43,25,25,25,symmetry,1e+18,1
triangular,20,0.15,1,43,37,5,1,1,86,25,25,25,symmetry,1e+18,1
triangular,20,0.15,1,43,37,5,2,0,43,25,24,24,symmetry,4296956985785.4473,1
triangular,20,0.15,1,43,37,5,2,1,86,25,25,25,symmetry,1e+18,1
triangular,20,0.15,1,43,37,5,5,0,43,25,15,15,symmetry,6280752459823.119,1
triangular,20,0.15,1,43,37,5,5,1,86,25,25,25,symmetry,1e+18,1
triangular,20,0.15,1,43,37,6,0,0,43,36,36,34,symmetry,928943771944.3917,0
triangular,20,0.15,1,43,37,6,0,1,86,36,36,36,symmetry,1e+18,1
triangular,20,0.15,1,43,37,6,1,0,43,36,36,33,symmetry,625554077054.7175,0
triangular,20,0.15,1,43,37,6,1,1,86,36,36,36,symmetry,1e+18,1
triangular,20,0.15,1,43,37,6,3,0,43,36,33,31,symmetry,57012986529.434525,0
triangular,20,0.15,1,43,37,6,3,1,86,36,36,36,symmetry,1e+18,1
triangular,20,0.15,1,43,37,6,6,0,43,36,21,21,symmetry,2702299070339.3027,1
triangular,20,0.15,1,43,37,6,6,1,86,36,36,36,symmetry,1e+18,1
triangular,20,0.15,1,43,37,7,0,0,43,49,43,33,params,2664576388967.272,0
triangular,20,0.15,1,43,37,7,0,1,86,49,49,49,symmetry,1e+18,1
triangular,20,0.15,1,43,37,7,1,0,43,49,43,35,params,12829427414257.379,0
triangular,20,0.15,1,43,37,7,1,1,86,49,49,49,symmetry,1e+18,1
triangular,20,0.15,1,43,37,7,3,0,43,49,43,33,params,2973613235109.5674,0
triangular,20,0.15,1,43,37,7,3,1,86,49,49,49,symmetry,1e+18,1
triangular,20,0.15,1,43,37,7,7,0,43,49,28,28,symmetry,125301953012.58603,1
triangular,20,0.15,1,43,37,7,7,1,86,49,49,49,symmetry,1e+18,1
triangular,20,0.15,1,43,37,8,0,0,43,64,43,34,params,9022246896616.508,0
triangular,20,0.15,1,43,37,8,0,1,86,64,64,63,symmetry,618589795435.4349,0
triangular,20,0.15,1,43,37,8,1,0,43,64,43,33,params,7404901037354.744,0
triangular,20,0.15,1,43,37,8,1,1,86,64,64,64,symmetry,1e+18,1
triangular,20,0.15,1,43,37,8,4,0,43,64,43,32,params,6479153126182.229,0
triangular,20,0.15,1,43,37,8,4,1,86,64,64,64,symmetry,1e+18,1
triangular,20,0.15,1,43,37,8,8,0,43,64,36,32,symmetry,578088932368.6694,0
triangular,20,0.15,1,43,37,8,8,1,86,64,64,64,symmetry,1e+18,1
triangular,20,0.15,1,43,37,9,0,0,43,81,43,37,params,27061335205771.965,0
triangular,20,0.15,1,43,37,9,0,1,86,81,81,76,symmetry,6778453573.398601,0
triangular,20,0.15,1,43,37,9,1,0,43,81,43,36,params,9446855393921.775,0
triangular,20,0.15,1,43,37,9,1,1,86,81,81,74,symmetry,59663177705.571175,0
triangular,20,0.15,1,43,37,9,4,0,43,81,43,35,params,4685744234809.416,0
triangular,20,0.15,1,43,37,9,4,1,86,81,81,75,symmetry,29359800214.00659,0
triangular,20,0.15,1,43,37,9,9,0,43,81,43,32,params,203794189270.6501,0
triangular,20,0.15,1,43,37,9,9,1,86,81,81,72,symmetry,744788801575.1534,0
triangular,20,0.15,1,43,37,10,0,0,43,100,43,36,params,14118219697212.78,0
triangular,20,0.15,1,43,37,10,0,1,86,100,86,77,params,16323241632.71482,0
triangular,20,0.15,1,43,37,10,1,0,43,100,43,38,params,2981362487055.3516,0
triangular,20,0.15,1,43,37,10,1,1,86,100,86,75,params,455480453661.86584,0
triangular,20,0.15,1,43,37,10,5,0,43,100,43,35,params,10993684846975.553,0
triangular,20,0.15,1,43,37,10,5,1,86,100,86,75,params,1036207936569.5706,0
triangular,20,0.15,1,43,37,10,10,0,43,100,43,33,params,2257958664581.409,0
triangular,20,0.15,1,43,37,10,10,1,86,100,86,73,params,5336263639.863159,0
triangular,30,0.0,0,69,57,3,0,0,69,9,9,9,symmetry,1e+18,1
triangular,30,0.0,0,69,57,3,0,1,138,9,9,9,symmetry,1e+18,1
triangular,30,0.0,0,69,57,3,1,0,69,9,9,9,symmetry,1e+18,1
triangular,30,0.0,0,69,57,3,1,1,138,9,9,9,symmetry,1e+18,1
triangular,30,0.0,0,69,57,3,3,0,69,9,6,6,symmetry,21498073417756.02,1
triangular,30,0.0,0,69,57,3,3,1,138,9,9,9,symmetry,1e+18,1
triangular,30,0.0,0,69,57,4,0,0,69,16,16,16,symmetry,1e+18,1
triangular,30,0.0,0,69,57,4,0,1,138,16,16,16,symmetry,1e+18,1
triangular,30,0.0,0,69,57,4,1,0,69,16,16,16,symmetry,1e+18,1
triangular,30,0.0,0,69,57,4,1,1,138,16,16,16,symmetry,1e+18,1
triangular,30,0.0,0,69,57,4,2,0,69,16,15,15,symmetry,5821176054083.6875,1
triangular,30,0.0,0,69,57,4,2,1,138,16,16,16,symmetry,1e+18,1
triangular,30,0.0,0,69,57,4,4,0,69,16,10,10,symmetry,10543836545033.393,1
triangular,30,0.0,0,69,57,4,4,1,138,16,16,16,symmetry,1e+18,1
triangular,30,0.0,0,69,57,5,0,0,69,25,25,25,symmetry,1e+18,1
triangular,30,0.0,0,69,57,5,0,1,138,25,25,25,symmetry,1e+18,1
triangular,30,0.0,0,69,57,5,1,0,69,25,25,25,symmetry,1e+18,1
triangular,30,0.0,0,69,57,5,1,1,138,25,25,25,symmetry,1e+18,1
triangular,30,0.0,0,69,57,5,2,0,69,25,24,24,symmetry,4438034615891.122,1
triangular,30,0.0,0,69,57,5,2,1,138,25,25,25,symmetry,1e+18,1
triangular,30,0.0,0,69,57,5,5,0,69,25,15,15,symmetry,3414410988464.2095,1
triangular,30,0.0,0,69,57,5,5,1,138,25,25,25,symmetry,1e+18,1
triangular,30,0.0,0,69,57,6,0,0,69,36,36,36,symmetry,1e+18,1
triangular,30,0.0,0,69,57,6,0,1,138,36,36,36,symmetry,1e+18,1
triangular,30,0.0,0,69,57,6,1,0,69,36,36,31,symmetry,8511376667806.439,0
triangular,30,0.0,0,69,57,6,1,1,138,36,36,36,symmetry,1e+18,1
triangular,30,0.0,0,69,57,6,3,0,69,36,33,32,symmetry,2347029560098.7686,0
triangular,30,0.0,0,69,57,6,3,1,138,36,36,36,symmetry,1e+18,1
triangular,30,0.0,0,69,57,6,6,0,69,36,21,21,symmetry,1627738855659.4753,1
triangular,30,0.0,0,69,57,6,6,1,138,36,36,36,symmetry,1e+18,1
triangular,30,0.0,0,69,57,7,0,0,69,49,49,43,symmetry,6252941332209.957,0
triangular,30,0.0,0,69,57,7,0,1,138,49,49,49,symmetry,1e+18,1
triangular,30,0.0,0,69,57,7,1,0,69,49,49,49,symmetry,1e+18,1
triangular,30,0.0,0,69,57,7,1,1,138,49,49,49,symmetry,1e+18,1
triangular,30,0.0,0,69,57,7,3,0,69,49,46,46,symmetry,143018024712.04626,1
triangular,30,0.0,0,69,57,7,3,1,138,49,49,49,symmetry,1e+18,1
triangular,30,0.0,0,69,57,7,7,0,69,49,28,28,symmetry,909675033982.0338,1
triangular,30,0.0,0,69,57,7,7,1,138,49,49,49,symmetry,1e+18,1
triangular,30,0.0,0,69,57,8,0,0,69,64,64,57,symmetry,676141117756.9429,0
triangular,30,0.0,0,69,57,8,0,1,138,64,64,64,symmetry,1e+18,1
triangular,30,0.0,0,69,57,8,1,0,69,64,64,55,symmetry,350436483601.8626,0
triangular,30,0.0,0,69,57,8,1,1,138,64,64,61,symmetry,696920406430.5812,0
triangular,30,0.0,0,69,57,8,4,0,69,64,58,49,symmetry,6889356538.326502,0
triangular,30,0.0,0,69,57,8,4,1,138,64,64,64,symmetry,1e+18,1
triangular,30,0.0,0,69,57,8,8,0,69,64,36,29,symmetry,387654657772.41205,0
triangular,30,0.0,0,69,57,8,8,1,138,64,64,64,symmetry,1e+18,1
triangular,30,0.0,0,69,57,9,0,0,69,81,69,55,params,2297773866238.7725,0
triangular,30,0.0,0,69,57,9,0,1,138,81,81,81,symmetry,1e+18,1
triangular,30,0.0,0,69,57,9,1,0,69,81,69,56,params,298462788915.2113,0
triangular,30,0.0,0,69,57,9,1,1,138,81,81,81,symmetry,1e+18,1
triangular,30,0.0,0,69,57,9,4,0,69,81,69,55,params,780388566939.9886,0
triangular,30,0.0,0,69,57,9,4,1,138,81,81,81,symmetry,1e+18,1
triangular,30,0.0,0,69,57,9,9,0,69,81,45,45,symmetry,61865370880.3539,1
triangular,30,0.0,0,69,57,9,9,1,138,81,81,81,symmetry,1e+18,1
triangular,30,0.0,0,69,57,10,0,0,69,100,69,58,params,2534165820641.14,0
triangular,30,0.0,0,69,57,10,0,1,138,100,100,91,symmetry,386804388000.7718,0
triangular,30,0.0,0,69,57,10,1,0,69,100,69,56,params,1133708425273.2693,0
triangular,30,0.0,0,69,57,10,1,1,138,100,100,100,symmetry,1e+18,1
triangular,30,0.0,0,69,57,10,5,0,69,100,69,54,params,269705408687.2106,0
triangular,30,0.0,0,69,57,10,5,1,138,100,100,100,symmetry,1e+18,1
triangular,30,0.0,0,69,57,10,10,0,69,100,55,54,symmetry,1440369645.0760765,0
triangular,30,0.0,0,69,57,10,10,1,138,100,100,100,symmetry,1e+18,1
triangular,30,0.05,0,69,57,3,0,0,69,9,9,9,symmetry,1e+18,1
triangular,30,0.05,0,69,57,3,0,1,138,9,9,9,symmetry,1e+18,1
triangular,30,0.05,0,69,57,3,1,0,69,9,9,9,symmetry,1e+18,1
triangular,30,0.05,0,69,57,3,1,1,138,9,9,9,symmetry,1e+18,1
triangular,30,0.05,0,69,57,3,3,0,69,9,6,6,symmetry,21386185756789.87,1
triangular,30,0.05,0,69,57,3,3,1,138,9,9,9,symmetry,1e+18,1
triangular,30,0.05,0,69,57,4,0,0,69,16,16,16,symmetry,1e+18,1
triangular,30,0.05,0,69,57,4,0,1,138,16,16,16,symmetry,1e+18,1
triangular,30,0.05,0,69,57,4,1,0,69,16,16,16,symmetry,1e+18,1
triangular,30,0.05,0,69,57,4,1,1,138,16,16,16,symmetry,1e+18,1
triangular,30,0.05,0,69,57,4,2,0,69,16,15,15,symmetry,4950442154763.143,1
triangular,30,0.05,0,69,57,4,2,1,138,16,16,16,symmetry,1e+18,1
triangular,30,0.05,0,69,57,4,4,0,69,16,10,10,symmetry,14657318187159.818,1
triangular,30,0.05,0,69,57,4,4,1,138,16,16,16,symmetry,1e+18,1
triangular,30,0.05,0,69,57,5,0,0,69,25,25,25,symmetry,1e+18,1
triangular,30,0.05,0,69,57,5,0,1,138,25,25,25,symmetry,1e+18,1
triangular,30,0.05,0,69,57,5,1,0,69,25,25,25,symmetry,1e+18,1
triangular,30,0.05,0,69,57,5,1,1,138,25,25,25,symmetry,1e+18,1
triangular,30,0.05,0,69,57,5,2,0,69,25,24,24,symmetry,2757271839026.2817,1
triangular,30,0.05,0,69,57,5,2,1,138,25,25,25,symmetry,1e+18,1
triangular,30,0.05,0,69,57,5,5,0,69,25,15,15,symmetry,8056998236301.52,1
triangular,30,0.05,0,69,57,5,5,1,138,25,25,25,symmetry,1e+18,1
triangular,30,0.05,0,69,57,6,0,0,69,36,36,36,symmetry,1e+18,1
triangular,30,0.05,0,69,57,6,0,1,138,36,36,36,symmetry,1e+18,1
triangular,30,0.05,0,69,57,6,1,0,69,36,36,36,symmetry,1e+18,1
triangular,30,0.05,0,69,57,6,1,1,138,36,36,36,symmetry,1e+18,1
triangular,30,0.05,0,69,57,6,3,0,69,36,33,33,symmetry,872878004800.1084,1
triangular,30,0.05,0,69,57,6,3,1,138,36,36,36,symmetry,1e+18,1
triangular,30,0.05,0,69,57,6,6,0,69,36,21,21,symmetry,5175922105786.665,1
triangular,30,0.05,0,69,57,6,6,1,138,36,36,36,symmetry,1e+18,1
triangular,30,0.05,0,69,57,7,0,0,69,49,49,49,symmetry,1e+18,1
triangular,30,0.05,0,69,57,7,0,1,138,49,49,49,symmetry,1e+18,1
triangular,30,0.05,0,69,57,7,1,0,69,49,49,49,symmetry,1e+18,1
triangular,30,0.05,0,69,57,7,1,1,138,49,49,49,symmetry,1e+18,1
triangular,30,0.05,0,69,57,7,3,0,69,49,46,46,symmetry,39104449012.96651,1
triangular,30,0.05,0,69,57,7,3,1,138,49,49,49,symmetry,1e+18,1
triangular,30,0.05,0,69,57,7,7,0,69,49,28,28,symmetry,2048974962687.3813,1
triangular,30,0.05,0,69,57,7,7,1,138,49,49,49,symmetry,1e+18,1
triangular,30,0.05,0,69,57,8,0,0,69,64,64,56,symmetry,84571390815.25325,0
triangular,30,0.05,0,69,57,8,0,1,138,64,64,64,symmetry,1e+18,1
triangular,30,0.05,0,69,57,8,1,0,69,64,64,56,symmetry,495036863419.9878,0
triangular,30,0.05,0,69,57,8,1,1,138,64,64,61,symmetry,6.107492817777179,0
triangular,30,0.05,0,69,57,8,4,0,69,64,58,52,symmetry,3673345379.435184,0
triangular,30,0.05,0,69,57,8,4,1,138,64,64,64,symmetry,1e+18,1
triangular,30,0.05,0,69,57,8,8,0,69,64,36,36,symmetry,93649992853.1506,1
triangular,30,0.05,0,69,57,8,8,1,138,64,64,64,symmetry,1e+18,1
triangular,30,0.05,0,69,57,9,0,0,69,81,69,58,params,1198525480620.183,0
triangular,30,0.05,0,69,57,9,0,1,138,81,81,81,symmetry,1e+18,1
triangular,30,0.05,0,69,57,9,1,0,69,81,69,57,params,154972882381.93927,0
triangular,30,0.05,0,69,57,9,1,1,138,81,81,81,symmetry,1e+18,1
triangular,30,0.05,0,69,57,9,4,0,69,81,69,57,params,28753228945.151226,0
triangular,30,0.05,0,69,57,9,4,1,138,81,81,81,symmetry,1e+18,1
triangular,30,0.05,0,69,57,9,9,0,69,81,45,45,symmetry,69380791120.04703,1
triangular,30,0.05,0,69,57,9,9,1,138,81,81,81,symmetry,1e+18,1
triangular,30,0.05,0,69,57,10,0,0,69,100,69,57,params,828057230316.6509,0
triangular,30,0.05,0,69,57,10,0,1,138,100,100,100,symmetry,1e+18,1
triangular,30,0.05,0,69,57,10,1,0,69,100,69,59,params,526900534556.2265,0
triangular,30,0.05,0,69,57,10,1,1,138,100,100,100,symmetry,1e+18,1
triangular,30,0.05,0,69,57,10,5,0,69,100,69,57,params,381131056702.04376,0
triangular,30,0.05,0,69,57,10,5,1,138,100,100,100,symmetry,1e+18,1
triangular,30,0.05,0,69,57,10,10,0,69,100,55,55,symmetry,1812173523.6684656,1
triangular,30,0.05,0,69,57,10,10,1,138,100,100,100,symmetry,1e+18,1
triangular,30,0.05,1,69,57,3,0,0,69,9,9,9,symmetry,1e+18,1
triangular,30,0.05,1,69,57,3,0,1,138,9,9,9,symmetry,1e+18,1
triangular,30,0.05,1,69,57,3,1,0,69,9,9,9,symmetry,1e+18,1
triangular,30,0.05,1,69,57,3,1,1,138,9,9,9,symmetry,1e+18,1
triangular,30,0.05,1,69,57,3,3,0,69,9,6,6,symmetry,224028524704321.1,1
triangular,30,0.05,1,69,57,3,3,1,138,9,9,9,symmetry,1e+18,1
triangular,30,0.05,1,69,57,4,0,0,69,16,16,16,symmetry,1e+18,1
triangular,30,0.05,1,69,57,4,0,1,138,16,16,16,symmetry,1e+18,1
triangular,30,0.05,1,69,57,4,1,0,69,16,16,16,symmetry,1e+18,1
triangular,30,0.05,1,69,57,4,1,1,138,16,16,16,symmetry,1e+18,1
triangular,30,0.05,1,69,57,4,2,0,69,16,15,15,symmetry,55613852551753.83,1
triangular,30,0.05,1,69,57,4,2,1,138,16,16,16,symmetry,1e+18,1
triangular,30,0.05,1,69,57,4,4,0,69,16,10,10,symmetry,113655423067216.97,1
triangular,30,0.05,1,69,57,4,4,1,138,16,16,16,symmetry,1e+18,1
triangular,30,0.05,1,69,57,5,0,0,69,25,25,25,symmetry,1e+18,1
triangular,30,0.05,1,69,57,5,0,1,138,25,25,25,symmetry,1e+18,1
triangular,30,0.05,1,69,57,5,1,0,69,25,25,25,symmetry,1e+18,1
triangular,30,0.05,1,69,57,5,1,1,138,25,25,25,symmetry,1e+18,1
triangular,30,0.05,1,69,57,5,2,0,69,25,24,24,symmetry,22406975494485.543,1
triangular,30,0.05,1,69,57,5,2,1,138,25,25,25,symmetry,1e+18,1
triangular,30,0.05,1,69,57,5,5,0,69,25,15,15,symmetry,27855340714758.61,1
triangular,30,0.05,1,69,57,5,5,1,138,25,25,25,symmetry,1e+18,1
triangular,30,0.05,1,69,57,6,0,0,69,36,36,36,symmetry,1e+18,1
triangular,30,0.05,1,69,57,6,0,1,138,36,36,36,symmetry,1e+18,1
triangular,30,0.05,1,69,57,6,1,0,69,36,36,36,symmetry,1e+18,1
triangular,30,0.05,1,69,57,6,1,1,138,36,36,36,symmetry,1e+18,1
triangular,30,0.05,1,69,57,6,3,0,69,36,33,33,symmetry,159619647774.18167,1
triangular,30,0.05,1,69,57,6,3,1,138,36,36,36,symmetry,1e+18,1
triangular,30,0.05,1,69,57,6,6,0,69,36,21,21,symmetry,771507518565.4705,1
triangular,30,0.05,1,69,57,6,6,1,138,36,36,36,symmetry,1e+18,1
triangular,30,0.05,1,69,57,7,0,0,69,49,49,49,symmetry,1e+18,1
triangular,30,0.05,1,69,57,7,0,1,138,49,49,49,symmetry,1e+18,1
triangular,30,0.05,1,69,57,7,1,0,69,49,49,49,symmetry,1e+18,1
triangular,30,0.05,1,69,57,7,1,1,138,49,49,49,symmetry,1e+18,1
triangular,30,0.05,1,69,57,7,3,0,69,49,46,46,symmetry,1297380797378.2896,1
triangular,30,0.05,1,69,57,7,3,1,138,49,49,49,symmetry,1e+18,1
triangular,30,0.05,1,69,57,7,7,0,69,49,28,28,symmetry,3194936730884.1885,1
triangular,30,0.05,1,69,57,7,7,1,138,49,49,49,symmetry,1e+18,1
triangular,30,0.05,1,69,57,8,0,0,69,64,64,54,symmetry,455182528055.43835,0
triangular,30,0.05,1,69,57,8,0,1,138,64,64,64,symmetry,1e+18,1
triangular,30,0.05,1,69,57,8,1,0,69,64,64,52,symmetry,329035915764.0517,0
triangular,30,0.05,1,69,57,8,1,1,138,64,64,64,symmetry,1e+18,1
triangular,30,0.05,1,69,57,8,4,0,69,64,58,53,symmetry,216188604690.67108,0
triangular,30,0.05,1,69,57,8,4,1,138,64,64,64,symmetry,1e+18,1
triangular,30,0.05,1,69,57,8,8,0,69,64,36,36,symmetry,925449984921.7594,1
triangular,30,0.05,1,69,57,8,8,1,138,64,64,64,symmetry,1e+18,1
triangular,30,0.05,1,69,57,9,0,0,69,81,69,54,params,4601769185019.54,0
triangular,30,0.05,1,69,57,9,0,1,138,81,81,81,symmetry,1e+18,1
triangular,30,0.05,1,69,57,9,1,0,69,81,69,54,params,88875328442.17444,0
triangular,30,0.05,1,69,57,9,1,1,138,81,81,81,symmetry,1e+18,1
triangular,30,0.05,1,69,57,9,4,0,69,81,69,53,params,106973076896.35738,0
triangular,30,0.05,1,69,57,9,4,1,138,81,81,81,symmetry,1e+18,1
triangular,30,0.05,1,69,57,9,9,0,69,81,45,45,symmetry,381175760639.92883,1
triangular,30,0.05,1,69,57,9,9,1,138,81,81,81,symmetry,1e+18,1
triangular,30,0.05,1,69,57,10,0,0,69,100,69,56,params,1113065153920.8442,0
triangular,30,0.05,1,69,57,10,0,1,138,100,100,99,symmetry,36891460009.30596,0
triangular,30,0.05,1,69,57,10,1,0,69,100,69,54,params,5130130750573.423,0
triangular,30,0.05,1,69,57,10,1,1,138,100,100,100,symmetry,1e+18,1
triangular,30,0.05,1,69,57,10,5,0,69,100,69,52,params,511067810670.74786,0
triangular,30,0.05,1,69,57,10,5,1,138,100,100,100,symmetry,1e+18,1
triangular,30,0.05,1,69,57,10,10,0,69,100,55,52,symmetry,83245754817.93668,0
triangular,30,0.05,1,69,57,10,10,1,138,100,100,100,symmetry,1e+18,1
triangular,30,0.15,0,69,57,3,0,0,69,9,9,9,symmetry,1e+18,1
triangular,30,0.15,0,69,57,3,0,1,138,9,9,9,symmetry,1e+18,1
triangular,30,0.15,0,69,57,3,1,0,69,9,9,9,symmetry,1e+18,1
triangular,30,0.15,0,69,57,3,1,1,138,9,9,9,symmetry,1e+18,1
triangular,30,0.15,0,69,57,3,3,0,69,9,6,6,symmetry,48283716017528.94,1
triangular,30,0.15,0,69,57,3,3,1,138,9,9,9,symmetry,1e+18,1
triangular,30,0.15,0,69,57,4,0,0,69,16,16,16,symmetry,1e+18,1
triangular,30,0.15,0,69,57,4,0,1,138,16,16,16,symmetry,1e+18,1
triangular,30,0.15,0,69,57,4,1,0,69,16,16,16,symmetry,1e+18,1
triangular,30,0.15,0,69,57,4,1,1,138,16,16,16,symmetry,1e+18,1
triangular,30,0.15,0,69,57,4,2,0,69,16,15,15,symmetry,11172947794268.695,1
triangular,30,0.15,0,69,57,4,2,1,138,16,16,16,symmetry,1e+18,1
triangular,30,0.15,0,69,57,4,4,0,69,16,10,10,symmetry,25032432372949.285,1
triangular,30,0.15,0,69,57,4,4,1,138,16,16,16,symmetry,1e+18,1
triangular,30,0.15,0,69,57,5,0,0,69,25,25,25,symmetry,1e+18,1
triangular,30,0.15,0,69,57,5,0,1,138,25,25,25,symmetry,1e+18,1
triangular,30,0.15,0,69,57,5,1,0,69,25,25,25,symmetry,1e+18,1
triangular,30,0.15,0,69,57,5,1,1,138,25,25,25,symmetry,1e+18,1
triangular,30,0.15,0,69,57,5,2,0,69,25,24,24,symmetry,1118615644919.0222,1
triangular,30,0.15,0,69,57,5,2,1,138,25,25,25,symmetry,1e+18,1
triangular,30,0.15,0,69,57,5,5,0,69,25,15,15,symmetry,3299147992545.463,1
triangular,30,0.15,0,69,57,5,5,1,138,25,25,25,symmetry,1e+18,1
triangular,30,0.15,0,69,57,6,0,0,69,36,36,36,symmetry,1e+18,1
triangular,30,0.15,0,69,57,6,0,1,138,36,36,36,symmetry,1e+18,1
triangular,30,0.15,0,69,57,6,1,0,69,36,36,36,symmetry,1e+18,1
triangular,30,0.15,0,69,57,6,1,1,138,36,36,36,symmetry,1e+18,1
triangular,30,0.15,0,69,57,6,3,0,69,36,33,33,symmetry,1359847218585.9094,1
triangular,30,0.15,0,69,57,6,3,1,138,36,36,36,symmetry,1e+18,1
triangular,30,0.15,0,69,57,6,6,0,69,36,21,21,symmetry,388439175949.5443,1
triangular,30,0.15,0,69,57,6,6,1,138,36,36,36,symmetry,1e+18,1
triangular,30,0.15,0,69,57,7,0,0,69,49,49,49,symmetry,1e+18,1
triangular,30,0.15,0,69,57,7,0,1,138,49,49,49,symmetry,1e+18,1
triangular,30,0.15,0,69,57,7,1,0,69,49,49,49,symmetry,1e+18,1
triangular,30,0.15,0,69,57,7,1,1,138,49,49,49,symmetry,1e+18,1
triangular,30,0.15,0,69,57,7,3,0,69,49,46,46,symmetry,430196818037.18115,1
triangular,30,0.15,0,69,57,7,3,1,138,49,49,49,symmetry,1e+18,1
triangular,30,0.15,0,69,57,7,7,0,69,49,28,28,symmetry,621845984824.9796,1
triangular,30,0.15,0,69,57,7,7,1,138,49,49,49,symmetry,1e+18,1
triangular,30,0.15,0,69,57,8,0,0,69,64,64,57,symmetry,351746209690.01373,0
triangular,30,0.15,0,69,57,8,0,1,138,64,64,64,symmetry,1e+18,1
triangular,30,0.15,0,69,57,8,1,0,69,64,64,57,symmetry,78486275407.86974,0
triangular,30,0.15,0,69,57,8,1,1,138,64,64,64,symmetry,1e+18,1
triangular,30,0.15,0,69,57,8,4,0,69,64,58,55,symmetry,5519178344.633963,0
triangular,30,0.15,0,69,57,8,4,1,138,64,64,64,symmetry,1e+18,1
triangular,30,0.15,0,69,57,8,8,0,69,64,36,36,symmetry,271073669863.56384,1
triangular,30,0.15,0,69,57,8,8,1,138,64,64,64,symmetry,1e+18,1
triangular,30,0.15,0,69,57,9,0,0,69,81,69,58,params,102036705717.19514,0
triangular,30,0.15,0,69,57,9,0,1,138,81,81,77,symmetry,32881484497.091755,0
triangular,30,0.15,0,69,57,9,1,0,69,81,69,59,params,307874666117.16345,0
triangular,30,0.15,0,69,57,9,1,1,138,81,81,81,symmetry,1e+18,1
triangular,30,0.15,0,69,57,9,4,0,69,81,69,59,params,87264468300.50609,0
triangular,30,0.15,0,69,57,9,4,1,138,81,81,78,symmetry,15825881158.930347,0
triangular,30,0.15,0,69,57,9,9,0,69,81,45,45,symmetry,111120646931.89287,1
triangular,30,0.15,0,69,57,9,9,1,138,81,81,81,symmetry,1e+18,1
triangular,30,0.15,0,69,57,10,0,0,69,100,69,58,params,76113689182.9455,0
triangular,30,0.15,0,69,57,10,0,1,138,100,100,100,symmetry,1e+18,1
triangular,30,0.15,0,69,57,10,1,0,69,100,69,58,params,239978457601.85715,0
triangular,30,0.15,0,69,57,10,1,1,138,100,100,100,symmetry,1e+18,1
triangular,30,0.15,0,69,57,10,5,0,69,100,69,57,params,319063902996.7926,0
triangular,30,0.15,0,69,57,10,5,1,138,100,100,99,symmetry,4271295091.8429623,0
triangular,30,0.15,0,69,57,10,10,0,69,100,55,55,symmetry,194316546.78107002,1
triangular,30,0.15,0,69,57,10,10,1,138,100,100,100,symmetry,1e+18,1
triangular,30,0.15,1,69,57,3,0,0,69,9,9,9,symmetry,1e+18,1
triangular,30,0.15,1,69,57,3,0,1,138,9,9,9,symmetry,1e+18,1
triangular,30,0.15,1,69,57,3,1,0,69,9,9,9,symmetry,1e+18,1
triangular,30,0.15,1,69,57,3,1,1,138,9,9,9,symmetry,1e+18,1
triangular,30,0.15,1,69,57,3,3,0,69,9,6,6,symmetry,68144697311242.72,1
triangular,30,0.15,1,69,57,3,3,1,138,9,9,9,symmetry,1e+18,1
triangular,30,0.15,1,69,57,4,0,0,69,16,16,16,symmetry,1e+18,1
triangular,30,0.15,1,69,57,4,0,1,138,16,16,16,symmetry,1e+18,1
triangular,30,0.15,1,69,57,4,1,0,69,16,16,16,symmetry,1e+18,1
triangular,30,0.15,1,69,57,4,1,1,138,16,16,16,symmetry,1e+18,1
triangular,30,0.15,1,69,57,4,2,0,69,16,15,15,symmetry,16309777430646.904,1
triangular,30,0.15,1,69,57,4,2,1,138,16,16,16,symmetry,1e+18,1
triangular,30,0.15,1,69,57,4,4,0,69,16,10,10,symmetry,83848806233821.78,1
triangular,30,0.15,1,69,57,4,4,1,138,16,16,16,symmetry,1e+18,1
triangular,30,0.15,1,69,57,5,0,0,69,25,25,25,symmetry,1e+18,1
triangular,30,0.15,1,69,57,5,0,1,138,25,25,25,symmetry,1e+18,1
triangular,30,0.15,1,69,57,5,1,0,69,25,25,25,symmetry,1e+18,1
triangular,30,0.15,1,69,57,5,1,1,138,25,25,25,symmetry,1e+18,1
triangular,30,0.15,1,69,57,5,2,0,69,25,24,24,symmetry,6335993211432.804,1
triangular,30,0.15,1,69,57,5,2,1,138,25,25,25,symmetry,1e+18,1
triangular,30,0.15,1,69,57,5,5,0,69,25,15,15,symmetry,32789001527180.99,1
triangular,30,0.15,1,69,57,5,5,1,138,25,25,25,symmetry,1e+18,1
triangular,30,0.15,1,69,57,6,0,0,69,36,36,36,symmetry,1e+18,1
triangular,30,0.15,1,69,57,6,0,1,138,36,36,36,symmetry,1e+18,1
triangular,30,0.15,1,69,57,6,1,0,69,36,36,36,symmetry,1e+18,1
triangular,30,0.15,1,69,57,6,1,1,138,36,36,36,symmetry,1e+18,1
triangular,30,0.15,1,69,57,6,3,0,69,36,33,33,symmetry,7978438037098.73,1
triangular,30,0.15,1,69,57,6,3,1,138,36,36,36,symmetry,1e+18,1
triangular,30,0.15,1,69,57,6,6,0,69,36,21,21,symmetry,12370017885632.281,1
triangular,30,0.15,1,69,57,6,6,1,138,36,36,36,symmetry,1e+18,1
triangular,30,0.15,1,69,57,7,0,0,69,49,49,49,symmetry,1e+18,1
triangular,30,0.15,1,69,57,7,0,1,138,49,49,49,symmetry,1e+18,1
triangular,30,0.15,1,69,57,7,1,0,69,49,49,49,symmetry,1e+18,1
triangular,30,0.15,1,69,57,7,1,1,138,49,49,49,symmetry,1e+18,1
triangular,30,0.15,1,69,57,7,3,0,69,49,46,46,symmetry,864331045333.9974,1
triangular,30,0.15,1,69,57,7,3,1,138,49,49,49,symmetry,1e+18,1
triangular,30,0.15,1,69,57,7,7,0,69,49,28,28,symmetry,5231679050089.928,1
triangular,30,0.15,1,69,57,7,7,1,138,49,49,49,symmetry,1e+18,1
triangular,30,0.15,1,69,57,8,0,0,69,64,64,53,symmetry,1013992381326.1469,0
triangular,30,0.15,1,69,57,8,0,1,138,64,64,64,symmetry,1e+18,1
triangular,30,0.15,1,69,57,8,1,0,69,64,64,53,symmetry,335013759227.13446,0
triangular,30,0.15,1,69,57,8,1,1,138,64,64,64,symmetry,1e+18,1
triangular,30,0.15,1,69,57,8,4,0,69,64,58,53,symmetry,70364628262.4601,0
triangular,30,0.15,1,69,57,8,4,1,138,64,64,64,symmetry,1e+18,1
triangular,30,0.15,1,69,57,8,8,0,69,64,36,36,symmetry,2717773231943.1577,1
triangular,30,0.15,1,69,57,8,8,1,138,64,64,64,symmetry,1e+18,1
triangular,30,0.15,1,69,57,9,0,0,69,81,69,53,params,1684525815380.8386,0
triangular,30,0.15,1,69,57,9,0,1,138,81,81,81,symmetry,1e+18,1
triangular,30,0.15,1,69,57,9,1,0,69,81,69,56,params,671317247562.3763,0
triangular,30,0.15,1,69,57,9,1,1,138,81,81,81,symmetry,1e+18,1
triangular,30,0.15,1,69,57,9,4,0,69,81,69,54,params,1893872361493.3567,0
triangular,30,0.15,1,69,57,9,4,1,138,81,81,81,symmetry,1e+18,1
triangular,30,0.15,1,69,57,9,9,0,69,81,45,45,symmetry,838889178560.0162,1
triangular,30,0.15,1,69,57,9,9,1,138,81,81,81,symmetry,1e+18,1
triangular,30,0.15,1,69,57,10,0,0,69,100,69,57,params,4381209460324.3633,0
triangular,30,0.15,1,69,57,10,0,1,138,100,100,100,symmetry,1e+18,1
triangular,30,0.15,1,69,57,10,1,0,69,100,69,57,params,1916733045931.3296,0
triangular,30,0.15,1,69,57,10,1,1,138,100,100,100,symmetry,1e+18,1
triangular,30,0.15,1,69,57,10,5,0,69,100,69,53,params,4727112734377.032,0
triangular,30,0.15,1,69,57,10,5,1,138,100,100,100,symmetry,1e+18,1
triangular,30,0.15,1,69,57,10,10,0,69,100,55,52,symmetry,38978908782.87262,0
triangular,30,0.15,1,69,57,10,10,1,138,100,100,100,symmetry,1e+18,1
triangular,42,0.0,0,101,81,3,0,0,101,9,9,9,symmetry,1e+18,1
triangular,42,0.0,0,101,81,3,0,1,202,9,9,9,symmetry,1e+18,1
triangular,42,0.0,0,101,81,3,1,0,101,9,9,9,symmetry,1e+18,1
triangular,42,0.0,0,101,81,3,1,1,202,9,9,9,symmetry,1e+18,1
triangular,42,0.0,0,101,81,3,3,0,101,9,6,6,symmetry,31835848487179.508,1
triangular,42,0.0,0,101,81,3,3,1,202,9,9,9,symmetry,1e+18,1
triangular,42,0.0,0,101,81,4,0,0,101,16,16,16,symmetry,1e+18,1
triangular,42,0.0,0,101,81,4,0,1,202,16,16,16,symmetry,1e+18,1
triangular,42,0.0,0,101,81,4,1,0,101,16,16,16,symmetry,1e+18,1
triangular,42,0.0,0,101,81,4,1,1,202,16,16,16,symmetry,1e+18,1
triangular,42,0.0,0,101,81,4,2,0,101,16,15,15,symmetry,12672047718701.717,1
triangular,42,0.0,0,101,81,4,2,1,202,16,16,16,symmetry,1e+18,1
triangular,42,0.0,0,101,81,4,4,0,101,16,10,10,symmetry,10685504520215.24,1
triangular,42,0.0,0,101,81,4,4,1,202,16,16,16,symmetry,1e+18,1
triangular,42,0.0,0,101,81,5,0,0,101,25,25,25,symmetry,1e+18,1
triangular,42,0.0,0,101,81,5,0,1,202,25,25,25,symmetry,1e+18,1
triangular,42,0.0,0,101,81,5,1,0,101,25,25,25,symmetry,1e+18,1
triangular,42,0.0,0,101,81,5,1,1,202,25,25,25,symmetry,1e+18,1
triangular,42,0.0,0,101,81,5,2,0,101,25,24,24,symmetry,298582732742.9766,1
triangular,42,0.0,0,101,81,5,2,1,202,25,25,25,symmetry,1e+18,1
triangular,42,0.0,0,101,81,5,5,0,101,25,15,15,symmetry,4008448280056.5576,1
triangular,42,0.0,0,101,81,5,5,1,202,25,25,25,symmetry,1e+18,1
triangular,42,0.0,0,101,81,6,0,0,101,36,36,36,symmetry,1e+18,1
triangular,42,0.0,0,101,81,6,0,1,202,36,36,36,symmetry,1e+18,1
triangular,42,0.0,0,101,81,6,1,0,101,36,36,36,symmetry,1e+18,1
triangular,42,0.0,0,101,81,6,1,1,202,36,36,36,symmetry,1e+18,1
triangular,42,0.0,0,101,81,6,3,0,101,36,33,33,symmetry,390582412463.44495,1
triangular,42,0.0,0,101,81,6,3,1,202,36,36,36,symmetry,1e+18,1
triangular,42,0.0,0,101,81,6,6,0,101,36,21,21,symmetry,649913725745.7756,1
triangular,42,0.0,0,101,81,6,6,1,202,36,36,36,symmetry,1e+18,1
triangular,42,0.0,0,101,81,7,0,0,101,49,49,43,symmetry,1524783884380.65,0
triangular,42,0.0,0,101,81,7,0,1,202,49,49,49,symmetry,1e+18,1
triangular,42,0.0,0,101,81,7,1,0,101,49,49,49,symmetry,1e+18,1
triangular,42,0.0,0,101,81,7,1,1,202,49,49,49,symmetry,1e+18,1
triangular,42,0.0,0,101,81,7,3,0,101,49,46,46,symmetry,193971431803.4888,1
triangular,42,0.0,0,101,81,7,3,1,202,49,49,49,symmetry,1e+18,1
triangular,42,0.0,0,101,81,7,7,0,101,49,28,28,symmetry,918383079530.227,1
triangular,42,0.0,0,101,81,7,7,1,202,49,49,49,symmetry,1e+18,1
triangular,42,0.0,0,101,81,8,0,0,101,64,64,64,symmetry,1e+18,1
triangular,42,0.0,0,101,81,8,0,1,202,64,64,64,symmetry,1e+18,1
triangular,42,0.0,0,101,81,8,1,0,101,64,64,64,symmetry,1e+18,1
triangular,42,0.0,0,101,81,8,1,1,202,64,64,64,symmetry,1e+18,1
triangular,42,0.0,0,101,81,8,4,0,101,64,58,58,symmetry,68206179253.34854,1
triangular,42,0.0,0,101,81,8,4,1,202,64,64,64,symmetry,1e+18,1
triangular,42,0.0,0,101,81,8,8,0,101,64,36,36,symmetry,107637048728.4777,1
triangular,42,0.0,0,101,81,8,8,1,202,64,64,64,symmetry,1e+18,1
triangular,42,0.0,0,101,81,9,0,0,101,81,81,81,symmetry,1e+18,1
triangular,42,0.0,0,101,81,9,0,1,202,81,81,81,symmetry,1e+18,1
triangular,42,0.0,0,101,81,9,1,0,101,81,81,73,symmetry,174243990612.9013,0
triangular,42,0.0,0,101,81,9,1,1,202,81,81,81,symmetry,1e+18,1
triangular,42,0.0,0,101,81,9,4,0,101,81,75,75,symmetry,6750155796.386042,1
triangular,42,0.0,0,101,81,9,4,1,202,81,81,81,symmetry,1e+18,1
triangular,42,0.0,0,101,81,9,9,0,101,81,45,37,symmetry,74729733408.51067,0
triangular,42,0.0,0,101,81,9,9,1,202,81,81,81,symmetry,1e+18,1
triangular,42,0.0,0,101,81,10,0,0,101,100,100,86,symmetry,47883622264.208145,0
triangular,42,0.0,0,101,81,10,0,1,202,100,100,100,symmetry,1e+18,1
triangular,42,0.0,0,101,81,10,1,0,101,100,100,85,symmetry,178835865901.14615,0
triangular,42,0.0,0,101,81,10,1,1,202,100,100,100,symmetry,1e+18,1
triangular,42,0.0,0,101,81,10,5,0,101,100,90,81,symmetry,1237171986.8150225,0
triangular,42,0.0,0,101,81,10,5,1,202,100,100,100,symmetry,1e+18,1
triangular,42,0.0,0,101,81,10,10,0,101,100,55,55,symmetry,11943520953.051691,1
triangular,42,0.0,0,101,81,10,10,1,202,100,100,100,symmetry,1e+18,1
triangular,42,0.05,0,101,81,3,0,0,101,9,9,9,symmetry,1e+18,1
triangular,42,0.05,0,101,81,3,0,1,202,9,9,9,symmetry,1e+18,1
triangular,42,0.05,0,101,81,3,1,0,101,9,9,9,symmetry,1e+18,1
triangular,42,0.05,0,101,81,3,1,1,202,9,9,9,symmetry,1e+18,1
triangular,42,0.05,0,101,81,3,3,0,101,9,6,6,symmetry,82577910060364.78,1
triangular,42,0.05,0,101,81,3,3,1,202,9,9,9,symmetry,1e+18,1
triangular,42,0.05,0,101,81,4,0,0,101,16,16,16,symmetry,1e+18,1
triangular,42,0.05,0,101,81,4,0,1,202,16,16,16,symmetry,1e+18,1
triangular,42,0.05,0,101,81,4,1,0,101,16,16,16,symmetry,1e+18,1
triangular,42,0.05,0,101,81,4,1,1,202,16,16,16,symmetry,1e+18,1
triangular,42,0.05,0,101,81,4,2,0,101,16,15,15,symmetry,4854438766821.482,1
triangular,42,0.05,0,101,81,4,2,1,202,16,16,16,symmetry,1e+18,1
triangular,42,0.05,0,101,81,4,4,0,101,16,10,10,symmetry,27840258853335.22,1
triangular,42,0.05,0,101,81,4,4,1,202,16,16,16,symmetry,1e+18,1
triangular,42,0.05,0,101,81,5,0,0,101,25,25,25,symmetry,1e+18,1
triangular,42,0.05,0,101,81,5,0,1,202,25,25,25,symmetry,1e+18,1
triangular,42,0.05,0,101,81,5,1,0,101,25,25,25,symmetry,1e+18,1
triangular,42,0.05,0,101,81,5,1,1,202,25,25,25,symmetry,1e+18,1
triangular,42,0.05,0,101,81,5,2,0,101,25,24,24,symmetry,4172574683312.9883,1
triangular,42,0.05,0,101,81,5,2,1,202,25,25,25,symmetry,1e+18,1
triangular,42,0.05,0,101,81,5,5,0,101,25,15,15,symmetry,7318621310064.48,1
triangular,42,0.05,0,101,81,5,5,1,202,25,25,25,symmetry,1e+18,1
triangular,42,0.05,0,101,81,6,0,0,101,36,36,36,symmetry,1e+18,1
triangular,42,0.05,0,101,81,6,0,1,202,36,36,36,symmetry,1e+18,1
triangular,42,0.05,0,101,81,6,1,0,101,36,36,36,symmetry,1e+18,1
triangular,42,0.05,0,101,81,6,1,1,202,36,36,36,symmetry,1e+18,1
triangular,42,0.05,0,101,81,6,3,0,101,36,33,33,symmetry,1129309779702.8318,1
triangular,42,0.05,0,101,81,6,3,1,202,36,36,36,symmetry,1e+18,1
triangular,42,0.05,0,101,81,6,6,0,101,36,21,21,symmetry,1321262312568.7295,1
triangular,42,0.05,0,101,81,6,6,1,202,36,36,36,symmetry,1e+18,1
triangular,42,0.05,0,101,81,7,0,0,101,49,49,49,symmetry,1e+18,1
triangular,42,0.05,0,101,81,7,0,1,202,49,49,49,symmetry,1e+18,1
triangular,42,0.05,0,101,81,7,1,0,101,49,49,49,symmetry,1e+18,1
triangular,42,0.05,0,101,81,7,1,1,202,49,49,49,symmetry,1e+18,1
triangular,42,0.05,0,101,81,7,3,0,101,49,46,46,symmetry,301151201673.22723,1
triangular,42,0.05,0,101,81,7,3,1,202,49,49,49,symmetry,1e+18,1
triangular,42,0.05,0,101,81,7,7,0,101,49,28,28,symmetry,898806710555.3815,1
triangular,42,0.05,0,101,81,7,7,1,202,49,49,49,symmetry,1e+18,1
triangular,42,0.05,0,101,81,8,0,0,101,64,64,64,symmetry,1e+18,1
triangular,42,0.05,0,101,81,8,0,1,202,64,64,64,symmetry,1e+18,1
triangular,42,0.05,0,101,81,8,1,0,101,64,64,64,symmetry,1e+18,1
triangular,42,0.05,0,101,81,8,1,1,202,64,64,64,symmetry,1e+18,1
triangular,42,0.05,0,101,81,8,4,0,101,64,58,58,symmetry,121121351070.87544,1
triangular,42,0.05,0,101,81,8,4,1,202,64,64,64,symmetry,1e+18,1
triangular,42,0.05,0,101,81,8,8,0,101,64,36,36,symmetry,519243512012.30646,1
triangular,42,0.05,0,101,81,8,8,1,202,64,64,64,symmetry,1e+18,1
triangular,42,0.05,0,101,81,9,0,0,101,81,81,81,symmetry,1e+18,1
triangular,42,0.05,0,101,81,9,0,1,202,81,81,81,symmetry,1e+18,1
triangular,42,0.05,0,101,81,9,1,0,101,81,81,81,symmetry,1e+18,1
triangular,42,0.05,0,101,81,9,1,1,202,81,81,81,symmetry,1e+18,1
triangular,42,0.05,0,101,81,9,4,0,101,81,75,75,symmetry,1017539991.0651131,1
triangular,42,0.05,0,101,81,9,4,1,202,81,81,81,symmetry,1e+18,1
triangular,42,0.05,0,101,81,9,9,0,101,81,45,45,symmetry,174378893517.61932,1
triangular,42,0.05,0,101,81,9,9,1,202,81,81,81,symmetry,1e+18,1
triangular,42,0.05,0,101,81,10,0,0,101,100,100,83,symmetry,49685250847.679726,0
triangular,42,0.05,0,101,81,10,0,1,202,100,100,100,symmetry,1e+18,1
triangular,42,0.05,0,101,81,10,1,0,101,100,100,85,symmetry,169525798082.05856,0
triangular,42,0.05,0,101,81,10,1,1,202,100,100,100,symmetry,1e+18,1
triangular,42,0.05,0,101,81,10,5,0,101,100,90,82,symmetry,1070383355.6772434,0
triangular,42,0.05,0,101,81,10,5,1,202,100,100,100,symmetry,1e+18,1
triangular,42,0.05,0,101,81,10,10,0,101,100,55,55,symmetry,60721863006.380936,1
triangular,42,0.05,0,101,81,10,10,1,202,100,100,100,symmetry,1e+18,1
triangular,42,0.05,1,101,81,3,0,0,101,9,9,9,symmetry,1e+18,1
triangular,42,0.05,1,101,81,3,0,1,202,9,9,9,symmetry,1e+18,1
triangular,42,0.05,1,101,81,3,1,0,101,9,9,9,symmetry,1e+18,1
triangular,42,0.05,1,101,81,3,1,1,202,9,9,9,symmetry,1e+18,1
triangular,42,0.05,1,101,81,3,3,0,101,9,6,6,symmetry,98628651914475.9,1
triangular,42,0.05,1,101,81,3,3,1,202,9,9,9,symmetry,1e+18,1
triangular,42,0.05,1,101,81,4,0,0,101,16,16,16,symmetry,1e+18,1
triangular,42,0.05,1,101,81,4,0,1,202,16,16,16,symmetry,1e+18,1
triangular,42,0.05,1,101,81,4,1,0,101,16,16,16,symmetry,1e+18,1
triangular,42,0.05,1,101,81,4,1,1,202,16,16,16,symmetry,1e+18,1
triangular,42,0.05,1,101,81,4,2,0,101,16,15,15,symmetry,9298983051077.582,1
triangular,42,0.05,1,101,81,4,2,1,202,16,16,16,symmetry,1e+18,1
triangular,42,0.05,1,101,81,4,4,0,101,16,10,10,symmetry,53725320794043.12,1
triangular,42,0.05,1,101,81,4,4,1,202,16,16,16,symmetry,1e+18,1
triangular,42,0.05,1,101,81,5,0,0,101,25,25,25,symmetry,1e+18,1
triangular,42,0.05,1,101,81,5,0,1,202,25,25,25,symmetry,1e+18,1
triangular,42,0.05,1,101,81,5,1,0,101,25,25,25,symmetry,1e+18,1
triangular,42,0.05,1,101,81,5,1,1,202,25,25,25,symmetry,1e+18,1
triangular,42,0.05,1,101,81,5,2,0,101,25,24,24,symmetry,9889207353883.867,1
triangular,42,0.05,1,101,81,5,2,1,202,25,25,25,symmetry,1e+18,1
triangular,42,0.05,1,101,81,5,5,0,101,25,15,15,symmetry,12121856453462.055,1
triangular,42,0.05,1,101,81,5,5,1,202,25,25,25,symmetry,1e+18,1
triangular,42,0.05,1,101,81,6,0,0,101,36,36,36,symmetry,1e+18,1
triangular,42,0.05,1,101,81,6,0,1,202,36,36,36,symmetry,1e+18,1
triangular,42,0.05,1,101,81,6,1,0,101,36,36,36,symmetry,1e+18,1
triangular,42,0.05,1,101,81,6,1,1,202,36,36,36,symmetry,1e+18,1
triangular,42,0.05,1,101,81,6,3,0,101,36,33,33,symmetry,1717582719108.273,1
triangular,42,0.05,1,101,81,6,3,1,202,36,36,36,symmetry,1e+18,1
triangular,42,0.05,1,101,81,6,6,0,101,36,21,21,symmetry,3132464116020.0454,1
triangular,42,0.05,1,101,81,6,6,1,202,36,36,36,symmetry,1e+18,1
triangular,42,0.05,1,101,81,7,0,0,101,49,49,49,symmetry,1e+18,1
triangular,42,0.05,1,101,81,7,0,1,202,49,49,49,symmetry,1e+18,1
triangular,42,0.05,1,101,81,7,1,0,101,49,49,49,symmetry,1e+18,1
triangular,42,0.05,1,101,81,7,1,1,202,49,49,49,symmetry,1e+18,1
triangular,42,0.05,1,101,81,7,3,0,101,49,46,46,symmetry,654970657065.3745,1
triangular,42,0.05,1,101,81,7,3,1,202,49,49,49,symmetry,1e+18,1
triangular,42,0.05,1,101,81,7,7,0,101,49,28,28,symmetry,1880875341310.8564,1
triangular,42,0.05,1,101,81,7,7,1,202,49,49,49,symmetry,1e+18,1
triangular,42,0.05,1,101,81,8,0,0,101,64,64,64,symmetry,1e+18,1
triangular,42,0.05,1,101,81,8,0,1,202,64,64,64,symmetry,1e+18,1
triangular,42,0.05,1,101,81,8,1,0,101,64,64,64,symmetry,1e+18,1
triangular,42,0.05,1,101,81,8,1,1,202,64,64,64,symmetry,1e+18,1
triangular,42,0.05,1,101,81,8,4,0,101,64,58,58,symmetry,249649392966.97546,1
triangular,42,0.05,1,101,81,8,4,1,202,64,64,64,symmetry,1e+18,1
triangular,42,0.05,1,101,81,8,8,0,101,64,36,36,symmetry,818561095221.3822,1
triangular,42,0.05,1,101,81,8,8,1,202,64,64,64,symmetry,1e+18,1
triangular,42,0.05,1,101,81,9,0,0,101,81,81,81,symmetry,1e+18,1
triangular,42,0.05,1,101,81,9,0,1,202,81,81,81,symmetry,1e+18,1
triangular,42,0.05,1,101,81,9,1,0,101,81,81,81,symmetry,1e+18,1
triangular,42,0.05,1,101,81,9,1,1,202,81,81,81,symmetry,1e+18,1
triangular,42,0.05,1,101,81,9,4,0,101,81,75,75,symmetry,46704461078.92695,1
triangular,42,0.05,1,101,81,9,4,1,202,81,81,81,symmetry,1e+18,1
triangular,42,0.05,1,101,81,9,9,0,101,81,45,45,symmetry,434029977800.2555,1
triangular,42,0.05,1,101,81,9,9,1,202,81,81,81,symmetry,1e+18,1
triangular,42,0.05,1,101,81,10,0,0,101,100,100,83,symmetry,211182104407.3602,0
triangular,42,0.05,1,101,81,10,0,1,202,100,100,100,symmetry,1e+18,1
triangular,42,0.05,1,101,81,10,1,0,101,100,100,85,symmetry,55602387872.0825,0
triangular,42,0.05,1,101,81,10,1,1,202,100,100,100,symmetry,1e+18,1
triangular,42,0.05,1,101,81,10,5,0,101,100,90,82,symmetry,23193941704.579487,0
triangular,42,0.05,1,101,81,10,5,1,202,100,100,100,symmetry,1e+18,1
triangular,42,0.05,1,101,81,10,10,0,101,100,55,55,symmetry,49875547730.28222,1
triangular,42,0.05,1,101,81,10,10,1,202,100,100,100,symmetry,1e+18,1
triangular,42,0.15,0,101,81,3,0,0,101,9,9,9,symmetry,1e+18,1
triangular,42,0.15,0,101,81,3,0,1,202,9,9,9,symmetry,1e+18,1
triangular,42,0.15,0,101,81,3,1,0,101,9,9,9,symmetry,1e+18,1
triangular,42,0.15,0,101,81,3,1,1,202,9,9,9,symmetry,1e+18,1
triangular,42,0.15,0,101,81,3,3,0,101,9,6,6,symmetry,60803605216994.01,1
triangular,42,0.15,0,101,81,3,3,1,202,9,9,9,symmetry,1e+18,1
triangular,42,0.15,0,101,81,4,0,0,101,16,16,16,symmetry,1e+18,1
triangular,42,0.15,0,101,81,4,0,1,202,16,16,16,symmetry,1e+18,1
triangular,42,0.15,0,101,81,4,1,0,101,16,16,16,symmetry,1e+18,1
triangular,42,0.15,0,101,81,4,1,1,202,16,16,16,symmetry,1e+18,1
triangular,42,0.15,0,101,81,4,2,0,101,16,15,15,symmetry,8800731132494.957,1
triangular,42,0.15,0,101,81,4,2,1,202,16,16,16,symmetry,1e+18,1
triangular,42,0.15,0,101,81,4,4,0,101,16,10,10,symmetry,22416244974831.06,1
triangular,42,0.15,0,101,81,4,4,1,202,16,16,16,symmetry,1e+18,1
triangular,42,0.15,0,101,81,5,0,0,101,25,25,25,symmetry,1e+18,1
triangular,42,0.15,0,101,81,5,0,1,202,25,25,25,symmetry,1e+18,1
triangular,42,0.15,0,101,81,5,1,0,101,25,25,25,symmetry,1e+18,1
triangular,42,0.15,0,101,81,5,1,1,202,25,25,25,symmetry,1e+18,1
triangular,42,0.15,0,101,81,5,2,0,101,25,24,24,symmetry,4925615569867.242,1
triangular,42,0.15,0,101,81,5,2,1,202,25,25,25,symmetry,1e+18,1
triangular,42,0.15,0,101,81,5,5,0,101,25,15,15,symmetry,4564496753833.726,1
triangular,42,0.15,0,101,81,5,5,1,202,25,25,25,symmetry,1e+18,1
triangular,42,0.15,0,101,81,6,0,0,101,36,36,36,symmetry,1e+18,1
triangular,42,0.15,0,101,81,6,0,1,202,36,36,36,symmetry,1e+18,1
triangular,42,0.15,0,101,81,6,1,0,101,36,36,36,symmetry,1e+18,1
triangular,42,0.15,0,101,81,6,1,1,202,36,36,36,symmetry,1e+18,1
triangular,42,0.15,0,101,81,6,3,0,101,36,33,33,symmetry,326792525020.1784,1
triangular,42,0.15,0,101,81,6,3,1,202,36,36,36,symmetry,1e+18,1
triangular,42,0.15,0,101,81,6,6,0,101,36,21,21,symmetry,1317957835088.478,1
triangular,42,0.15,0,101,81,6,6,1,202,36,36,36,symmetry,1e+18,1
triangular,42,0.15,0,101,81,7,0,0,101,49,49,49,symmetry,1e+18,1
triangular,42,0.15,0,101,81,7,0,1,202,49,49,49,symmetry,1e+18,1
triangular,42,0.15,0,101,81,7,1,0,101,49,49,49,symmetry,1e+18,1
triangular,42,0.15,0,101,81,7,1,1,202,49,49,49,symmetry,1e+18,1
triangular,42,0.15,0,101,81,7,3,0,101,49,46,46,symmetry,333908619235.69214,1
triangular,42,0.15,0,101,81,7,3,1,202,49,49,49,symmetry,1e+18,1
triangular,42,0.15,0,101,81,7,7,0,101,49,28,28,symmetry,1329983663716.5046,1
triangular,42,0.15,0,101,81,7,7,1,202,49,49,49,symmetry,1e+18,1
triangular,42,0.15,0,101,81,8,0,0,101,64,64,64,symmetry,1e+18,1
triangular,42,0.15,0,101,81,8,0,1,202,64,64,64,symmetry,1e+18,1
triangular,42,0.15,0,101,81,8,1,0,101,64,64,64,symmetry,1e+18,1
triangular,42,0.15,0,101,81,8,1,1,202,64,64,64,symmetry,1e+18,1
triangular,42,0.15,0,101,81,8,4,0,101,64,58,58,symmetry,164420395334.6725,1
triangular,42,0.15,0,101,81,8,4,1,202,64,64,64,symmetry,1e+18,1
triangular,42,0.15,0,101,81,8,8,0,101,64,36,36,symmetry,586051908101.8403,1
triangular,42,0.15,0,101,81,8,8,1,202,64,64,64,symmetry,1e+18,1
triangular,42,0.15,0,101,81,9,0,0,101,81,81,81,symmetry,1e+18,1
triangular,42,0.15,0,101,81,9,0,1,202,81,81,81,symmetry,1e+18,1
triangular,42,0.15,0,101,81,9,1,0,101,81,81,81,symmetry,1e+18,1
triangular,42,0.15,0,101,81,9,1,1,202,81,81,81,symmetry,1e+18,1
triangular,42,0.15,0,101,81,9,4,0,101,81,75,75,symmetry,1921852418.8720212,1
triangular,42,0.15,0,101,81,9,4,1,202,81,81,81,symmetry,1e+18,1
triangular,42,0.15,0,101,81,9,9,0,101,81,45,45,symmetry,59561718251.79295,1
triangular,42,0.15,0,101,81,9,9,1,202,81,81,81,symmetry,1e+18,1
triangular,42,0.15,0,101,81,10,0,0,101,100,100,84,symmetry,58932182372.00403,0
triangular,42,0.15,0,101,81,10,0,1,202,100,100,100,symmetry,1e+18,1
triangular,42,0.15,0,101,81,10,1,0,101,100,100,85,symmetry,8791374699.466759,0
triangular,42,0.15,0,101,81,10,1,1,202,100,100,100,symmetry,1e+18,1
triangular,42,0.15,0,101,81,10,5,0,101,100,90,85,symmetry,2229505005.828009,0
triangular,42,0.15,0,101,81,10,5,1,202,100,100,100,symmetry,1e+18,1
triangular,42,0.15,0,101,81,10,10,0,101,100,55,55,symmetry,9935344386.380873,1
triangular,42,0.15,0,101,81,10,10,1,202,100,100,100,symmetry,1e+18,1
triangular,42,0.15,1,101,81,3,0,0,101,9,9,9,symmetry,1e+18,1
triangular,42,0.15,1,101,81,3,0,1,202,9,9,9,symmetry,1e+18,1
triangular,42,0.15,1,101,81,3,1,0,101,9,9,9,symmetry,1e+18,1
triangular,42,0.15,1,101,81,3,1,1,202,9,9,9,symmetry,1e+18,1
triangular,42,0.15,1,101,81,3,3,0,101,9,6,6,symmetry,110569762462207.03,1
triangular,42,0.15,1,101,81,3,3,1,202,9,9,9,symmetry,1e+18,1
triangular,42,0.15,1,101,81,4,0,0,101,16,16,16,symmetry,1e+18,1
triangular,42,0.15,1,101,81,4,0,1,202,16,16,16,symmetry,1e+18,1
triangular,42,0.15,1,101,81,4,1,0,101,16,16,16,symmetry,1e+18,1
triangular,42,0.15,1,101,81,4,1,1,202,16,16,16,symmetry,1e+18,1
triangular,42,0.15,1,101,81,4,2,0,101,16,15,15,symmetry,10491537751936.37,1
triangular,42,0.15,1,101,81,4,2,1,202,16,16,16,symmetry,1e+18,1
triangular,42,0.15,1,101,81,4,4,0,101,16,10,10,symmetry,23695766807384.035,1
triangular,42,0.15,1,101,81,4,4,1,202,16,16,16,symmetry,1e+18,1
triangular,42,0.15,1,101,81,5,0,0,101,25,25,25,symmetry,1e+18,1
triangular,42,0.15,1,101,81,5,0,1,202,25,25,25,symmetry,1e+18,1
triangular,42,0.15,1,101,81,5,1,0,101,25,25,25,symmetry,1e+18,1
triangular,42,0.15,1,101,81,5,1,1,202,25,25,25,symmetry,1e+18,1
triangular,42,0.15,1,101,81,5,2,0,101,25,24,24,symmetry,9979849478276.209,1
triangular,42,0.15,1,101,81,5,2,1,202,25,25,25,symmetry,1e+18,1
triangular,42,0.15,1,101,81,5,5,0,101,25,15,15,symmetry,8175193614798.563,1
triangular,42,0.15,1,101,81,5,5,1,202,25,25,25,symmetry,1e+18,1
triangular,42,0.15,1,101,81,6,0,0,101,36,36,36,symmetry,1e+18,1
triangular,42,0.15,1,101,81,6,0,1,202,36,36,36,symmetry,1e+18,1
triangular,42,0.15,1,101,81,6,1,0,101,36,36,36,symmetry,1e+18,1
triangular,42,0.15,1,101,81,6,1,1,202,36,36,36,symmetry,1e+18,1
triangular,42,0.15,1,101,81,6,3,0,101,36,33,33,symmetry,782249795236.6095,1
triangular,42,0.15,1,101,81,6,3,1,202,36,36,36,symmetry,1e+18,1
triangular,42,0.15,1,101,81,6,6,0,101,36,21,21,symmetry,4275119177648.831,1
triangular,42,0.15,1,101,81,6,6,1,202,36,36,36,symmetry,1e+18,1
triangular,42,0.15,1,101,81,7,0,0,101,49,49,49,symmetry,1e+18,1
triangular,42,0.15,1,101,81,7,0,1,202,49,49,49,symmetry,1e+18,1
triangular,42,0.15,1,101,81,7,1,0,101,49,49,49,symmetry,1e+18,1
triangular,42,0.15,1,101,81,7,1,1,202,49,49,49,symmetry,1e+18,1
triangular,42,0.15,1,101,81,7,3,0,101,49,46,46,symmetry,1026390730124.825,1
triangular,42,0.15,1,101,81,7,3,1,202,49,49,49,symmetry,1e+18,1
triangular,42,0.15,1,101,81,7,7,0,101,49,28,28,symmetry,4367106508043.2715,1
triangular,42,0.15,1,101,81,7,7,1,202,49,49,49,symmetry,1e+18,1
triangular,42,0.15,1,101,81,8,0,0,101,64,64,64,symmetry,1e+18,1
triangular,42,0.15,1,101,81,8,0,1,202,64,64,64,symmetry,1e+18,1
triangular,42,0.15,1,101,81,8,1,0,101,64,64,64,symmetry,1e+18,1
triangular,42,0.15,1,101,81,8,1,1,202,64,64,64,symmetry,1e+18,1
triangular,42,0.15,1,101,81,8,4,0,101,64,58,58,symmetry,377829740083.2102,1
triangular,42,0.15,1,101,81,8,4,1,202,64,64,64,symmetry,1e+18,1
triangular,42,0.15,1,101,81,8,8,0,101,64,36,36,symmetry,583261985492.8213,1
triangular,42,0.15,1,101,81,8,8,1,202,64,64,64,symmetry,1e+18,1
triangular,42,0.15,1,101,81,9,0,0,101,81,81,81,symmetry,1e+18,1
triangular,42,0.15,1,101,81,9,0,1,202,81,81,81,symmetry,1e+18,1
triangular,42,0.15,1,101,81,9,1,0,101,81,81,81,symmetry,1e+18,1
triangular,42,0.15,1,101,81,9,1,1,202,81,81,81,symmetry,1e+18,1
triangular,42,0.15,1,101,81,9,4,0,101,81,75,75,symmetry,6702999243.094445,1
triangular,42,0.15,1,101,81,9,4,1,202,81,81,81,symmetry,1e+18,1
triangular,42,0.15,1,101,81,9,9,0,101,81,45,45,symmetry,195561463596.00043,1
triangular,42,0.15,1,101,81,9,9,1,202,81,81,81,symmetry,1e+18,1
triangular,42,0.15,1,101,81,10,0,0,101,100,100,83,symmetry,180536235148.67145,0
triangular,42,0.15,1,101,81,10,0,1,202,100,100,100,symmetry,1e+18,1
triangular,42,0.15,1,101,81,10,1,0,101,100,100,82,symmetry,512126649878.3783,0
triangular,42,0.15,1,101,81,10,1,1,202,100,100,100,symmetry,1e+18,1
triangular,42,0.15,1,101,81,10,5,0,101,100,90,80,symmetry,44977713964.67528,0
triangular,42,0.15,1,101,81,10,5,1,202,100,100,100,symmetry,1e+18,1
triangular,42,0.15,1,101,81,10,10,0,101,100,55,55,symmetry,79591852052.99036,1
triangular,42,0.15,1,101,81,10,10,1,202,100,100,100,symmetry,1e+18,1


==> anc/results/exp03_subspace.csv <==
case,n_nodes,geom_seed,m,overlap,p,dim_SP,dim_AP,dim_img_pass,dim_img_odd,dim_new,ang_pass_SP_deg,ang_new_AP_deg
0,18,0,4,2,2,15,1,15,16,1,1.2074182697257333e-06,0.0
1,18,0,4,3,3,13,3,13,16,3,1.2074182697257333e-06,0.0
2,18,0,4,4,4,10,6,10,16,6,1.2074182697257333e-06,8.537736462515939e-07
3,18,0,5,2,2,24,1,24,25,1,1.9090959104164224e-06,0.0
4,18,0,5,3,3,22,3,22,25,3,1.2074182697257333e-06,1.4787793334710982e-06
5,18,0,5,5,5,15,10,15,25,10,8.537736462515939e-07,1.7075472925031877e-06
6,18,0,6,2,2,35,1,35,36,1,1.9090959104164224e-06,0.0
7,18,0,6,3,3,33,3,33,36,3,1.7075472925031877e-06,8.537736462515939e-07
8,18,0,6,6,6,21,15,21,36,15,2.091309789151873e-06,1.2074182697257333e-06
9,18,1,4,2,2,15,1,15,16,1,1.9090959104164224e-06,0.0
10,18,1,4,3,3,13,3,13,16,3,1.4787793334710982e-06,0.0
11,18,1,4,4,4,10,6,10,16,6,1.7075472925031877e-06,8.537736462515939e-07
12,18,1,5,2,2,24,1,24,25,1,1.4787793334710982e-06,0.0
13,18,1,5,3,3,22,3,22,25,3,1.7075472925031877e-06,0.0
14,18,1,5,5,5,15,10,15,25,10,8.537736462515939e-07,1.4787793334710982e-06
15,18,1,6,2,2,35,1,34,36,2,1.4787793334710982e-06,0.0
16,18,1,6,3,3,33,3,31,36,5,1.9090959104164224e-06,8.537736462515939e-07
17,18,1,6,6,6,21,15,21,36,15,8.537736462515939e-07,8.537736462515939e-07
18,18,2,4,2,2,15,1,15,16,1,1.2074182697257333e-06,0.0
19,18,2,4,3,3,13,3,13,16,3,1.2074182697257333e-06,0.0
20,18,2,4,4,4,10,6,10,16,6,1.2074182697257333e-06,8.537736462515939e-07
21,18,2,5,2,2,24,1,24,25,1,1.2074182697257333e-06,0.0
22,18,2,5,3,3,22,3,22,25,3,8.537736462515939e-07,0.0
23,18,2,5,5,5,15,10,15,25,10,1.7075472925031877e-06,1.2074182697257333e-06
24,18,2,6,2,2,35,1,35,36,1,1.7075472925031877e-06,0.0
25,18,2,6,3,3,33,3,33,36,3,1.4787793334710982e-06,8.537736462515939e-07
26,18,2,6,6,6,21,15,21,36,15,1.7075472925031877e-06,1.2074182697257333e-06
27,18,3,4,2,2,15,1,15,16,1,1.2074182697257333e-06,0.0
28,18,3,4,3,3,13,3,13,16,3,1.2074182697257333e-06,0.0
29,18,3,4,4,4,10,6,10,16,6,1.7075472925031877e-06,8.537736462515939e-07
30,18,3,5,2,2,24,1,24,25,1,1.7075472925031877e-06,0.0
31,18,3,5,3,3,22,3,22,25,3,1.4787793334710982e-06,0.0
32,18,3,5,5,5,15,10,15,25,10,1.2074182697257333e-06,1.4787793334710982e-06
33,18,3,6,2,2,35,1,35,36,1,1.4787793334710982e-06,0.0
34,18,3,6,3,3,33,3,33,36,3,1.4787793334710982e-06,8.537736462515939e-07
35,18,3,6,6,6,21,15,21,36,15,1.2074182697257333e-06,8.537736462515939e-07
36,18,4,4,2,2,15,1,15,16,1,1.4787793334710982e-06,0.0
37,18,4,4,3,3,13,3,13,16,3,1.4787793334710982e-06,8.537736462515939e-07
38,18,4,4,4,4,10,6,10,16,6,8.537736462515939e-07,1.2074182697257333e-06
39,18,4,5,2,2,24,1,24,25,1,1.2074182697257333e-06,0.0
40,18,4,5,3,3,22,3,22,25,3,1.7075472925031877e-06,8.537736462515939e-07
41,18,4,5,5,5,15,10,15,25,10,1.9090959104164224e-06,1.2074182697257333e-06
42,18,4,6,2,2,35,1,34,36,2,1.7075472925031877e-06,0.0
43,18,4,6,3,3,33,3,33,36,3,1.4787793334710982e-06,0.0
44,18,4,6,6,6,21,15,21,36,15,1.4787793334710982e-06,8.537736462515939e-07
45,18,5,4,2,2,15,1,15,16,1,1.9090959104164224e-06,0.0
46,18,5,4,3,3,13,3,13,16,3,1.2074182697257333e-06,8.537736462515939e-07
47,18,5,4,4,4,10,6,10,16,6,1.4787793334710982e-06,0.0
48,18,5,5,2,2,24,1,24,25,1,1.4787793334710982e-06,0.0
49,18,5,5,3,3,22,3,22,25,3,1.4787793334710982e-06,1.4787793334710982e-06
50,18,5,5,5,5,15,10,15,25,10,1.2074182697257333e-06,8.537736462515939e-07
51,18,5,6,2,2,35,1,35,36,1,1.7075472925031877e-06,0.0
52,18,5,6,3,3,33,3,33,36,3,1.4787793334710982e-06,8.537736462515939e-07
53,18,5,6,6,6,21,15,21,36,15,1.9090959104164224e-06,8.537736462515939e-07
54,24,0,4,2,2,15,1,15,16,1,1.4787793334710982e-06,0.0
55,24,0,4,3,3,13,3,13,16,3,1.7075472925031877e-06,0.0
56,24,0,4,4,4,10,6,10,16,6,0.0,0.0
57,24,0,5,2,2,24,1,24,25,1,1.7075472925031877e-06,0.0
58,24,0,5,3,3,22,3,22,25,3,1.4787793334710982e-06,0.0
59,24,0,5,5,5,15,10,15,25,10,1.4787793334710982e-06,0.0
60,24,0,6,2,2,35,1,35,36,1,1.2074182697257333e-06,0.0
61,24,0,6,3,3,33,3,33,36,3,1.4787793334710982e-06,0.0
62,24,0,6,6,6,21,15,21,36,15,1.9090959104164224e-06,1.4787793334710982e-06
63,24,1,4,2,2,15,1,15,16,1,1.4787793334710982e-06,0.0
64,24,1,4,3,3,13,3,13,16,3,1.7075472925031877e-06,0.0
65,24,1,4,4,4,10,6,10,16,6,1.7075472925031877e-06,8.537736462515939e-07
66,24,1,5,2,2,24,1,24,25,1,1.4787793334710982e-06,0.0
67,24,1,5,3,3,22,3,22,25,3,1.7075472925031877e-06,1.4787793334710982e-06
68,24,1,5,5,5,15,10,15,25,10,1.4787793334710982e-06,1.4787793334710982e-06
69,24,1,6,2,2,35,1,35,36,1,1.4787793334710982e-06,0.0
70,24,1,6,3,3,33,3,33,36,3,1.4787793334710982e-06,0.0
71,24,1,6,6,6,21,15,21,36,15,1.4787793334710982e-06,2.091309789151873e-06
72,24,2,4,2,2,15,1,15,16,1,8.537736462515939e-07,0.0
73,24,2,4,3,3,13,3,13,16,3,1.9090959104164224e-06,0.0
74,24,2,4,4,4,10,6,10,16,6,1.2074182697257333e-06,0.0
75,24,2,5,2,2,24,1,24,25,1,1.2074182697257333e-06,0.0
76,24,2,5,3,3,22,3,22,25,3,1.9090959104164224e-06,8.537736462515939e-07
77,24,2,5,5,5,15,10,15,25,10,1.2074182697257333e-06,8.537736462515939e-07
78,24,2,6,2,2,35,1,35,36,1,1.4787793334710982e-06,0.0
79,24,2,6,3,3,33,3,33,36,3,1.4787793334710982e-06,8.537736462515939e-07
80,24,2,6,6,6,21,15,21,36,15,1.4787793334710982e-06,8.537736462515939e-07
81,24,3,4,2,2,15,1,15,16,1,1.9090959104164224e-06,0.0
82,24,3,4,3,3,13,3,13,16,3,1.7075472925031877e-06,1.4787793334710982e-06
83,24,3,4,4,4,10,6,10,16,6,8.537736462515939e-07,8.537736462515939e-07
84,24,3,5,2,2,24,1,24,25,1,1.7075472925031877e-06,0.0
85,24,3,5,3,3,22,3,22,25,3,1.4787793334710982e-06,0.0
86,24,3,5,5,5,15,10,15,25,10,1.4787793334710982e-06,1.2074182697257333e-06
87,24,3,6,2,2,35,1,35,36,1,1.7075472925031877e-06,0.0
88,24,3,6,3,3,33,3,33,36,3,1.4787793334710982e-06,0.0
89,24,3,6,6,6,21,15,21,36,15,1.2074182697257333e-06,8.537736462515939e-07
90,24,4,4,2,2,15,1,15,16,1,1.4787793334710982e-06,0.0
91,24,4,4,3,3,13,3,13,16,3,1.7075472925031877e-06,8.537736462515939e-07
92,24,4,4,4,4,10,6,10,16,6,1.2074182697257333e-06,0.0
93,24,4,5,2,2,24,1,24,25,1,1.7075472925031877e-06,0.0
94,24,4,5,3,3,22,3,22,25,3,1.4787793334710982e-06,0.0
95,24,4,5,5,5,15,10,15,25,10,1.4787793334710982e-06,1.4787793334710982e-06
96,24,4,6,2,2,35,1,35,36,1,1.7075472925031877e-06,0.0
97,24,4,6,3,3,33,3,33,36,3,1.4787793334710982e-06,0.0
98,24,4,6,6,6,21,15,21,36,15,1.4787793334710982e-06,1.4787793334710982e-06
99,24,5,4,2,2,15,1,15,16,1,1.7075472925031877e-06,0.0
100,24,5,4,3,3,13,3,13,16,3,1.4787793334710982e-06,0.0
101,24,5,4,4,4,10,6,10,16,6,1.7075472925031877e-06,0.0
102,24,5,5,2,2,24,1,24,25,1,8.537736462515939e-07,0.0
103,24,5,5,3,3,22,3,22,25,3,1.7075472925031877e-06,0.0
104,24,5,5,5,5,15,10,15,25,10,1.7075472925031877e-06,8.537736462515939e-07
105,24,5,6,2,2,35,1,35,36,1,1.4787793334710982e-06,0.0
106,24,5,6,3,3,33,3,33,36,3,1.4787793334710982e-06,0.0
107,24,5,6,6,6,21,15,21,36,15,1.7075472925031877e-06,8.537736462515939e-07
108,30,0,4,2,2,15,1,15,16,1,8.537736462515939e-07,0.0
109,30,0,4,3,3,13,3,13,16,3,1.4787793334710982e-06,0.0
110,30,0,4,4,4,10,6,10,16,6,1.2074182697257333e-06,0.0
111,30,0,5,2,2,24,1,24,25,1,1.7075472925031877e-06,0.0
112,30,0,5,3,3,22,3,22,25,3,1.4787793334710982e-06,8.537736462515939e-07
113,30,0,5,5,5,15,10,15,25,10,1.4787793334710982e-06,8.537736462515939e-07
114,30,0,6,2,2,35,1,35,36,1,1.7075472925031877e-06,0.0
115,30,0,6,3,3,33,3,33,36,3,1.2074182697257333e-06,0.0
116,30,0,6,6,6,21,15,21,36,15,8.537736462515939e-07,1.2074182697257333e-06
117,30,1,4,2,2,15,1,15,16,1,1.9090959104164224e-06,0.0
118,30,1,4,3,3,13,3,13,16,3,1.2074182697257333e-06,0.0
119,30,1,4,4,4,10,6,10,16,6,1.2074182697257333e-06,0.0


==> anc/results/exp04_curves.csv <==
iter,passive_forbidden,passive_allowed,odd_forbidden,floor
0,1.396574295143563,1.0619720887458213,1.0498829618511107,0.11016614113803547
1,0.7126320341487435,0.4307073360071341,0.7004031034564132,0.11016614113803547
2,0.20259415763389435,0.3719549267043295,0.24705029781478283,0.11016614113803547
3,0.19776722174557687,0.37179210539337204,0.11311302032236369,0.11016614113803547
4,0.1948855826246409,0.3712998500708106,0.11029256423039699,0.11016614113803547
5,0.18962829473240944,0.3698209376611755,0.10294501685396727,0.11016614113803547
6,0.18912245896270954,0.3529446171119719,0.08532278200319048,0.11016614113803547
7,0.18763045389142585,0.3438611841575064,0.0603517250317885,0.11016614113803547
8,0.1836046066884057,0.31836896999051534,0.05954907969328714,0.11016614113803547
9,0.17397667984564721,0.27987091808657377,0.05713048501199738,0.11016614113803547
10,0.1566597978873076,0.19119687280633224,0.051264550817397794,0.11016614113803547
11,0.13584743863599352,0.1182363999499433,0.043064589968245415,0.11016614113803547
12,0.12213795592087592,0.10012058452964823,0.037568298863491854,0.11016614113803547
13,0.12059484782117397,0.09302692326561152,0.03185783476945645,0.11016614113803547
14,0.11895438455963753,0.07058851892287449,0.030171482561113277,0.11016614113803547
15,0.11723475744228652,0.05462916270271424,0.02667058747092386,0.11016614113803547
16,0.11674916702766232,0.04119294701344169,0.020521053857245484,0.11016614113803547
17,0.1128245630998735,0.03890421998983572,0.01376904126483179,0.11016614113803547
18,0.11275122226888923,0.03826647650327449,0.007814110220104021,0.11016614113803547
19,0.11271801105295079,0.03806504585934695,0.0017305727130625043,0.11016614113803547
20,0.1126231639237141,0.03750624133190684,2.196098556955815e-05,0.11016614113803547
21,0.11240425232483114,0.03733271619971862,8.272718580234784e-08,0.11016614113803547
22,0.11208148830546172,0.03680526100988494,2.1777873542258287e-10,0.11016614113803547
23,0.11178528148969984,0.03540054494411334,7.996996829455672e-12,0.11016614113803547
24,0.11149458329826577,0.03239636929159462,5.587831784020311e-12,0.11016614113803547
25,0.11108377038587501,0.03150563054664086,1.173115066760292e-12,0.11016614113803547
26,0.11095645549004948,0.02942225711438617,1.1603730473648839e-12,0.11016614113803547
27,0.11091771659383262,0.02514212778163193,1.1603730473648839e-12,0.11016614113803547
28,0.11090558847824286,0.018761154421985685,,0.11016614113803547
29,0.11087056090627401,0.012317135895255614,,0.11016614113803547
30,0.11077972614784906,0.006826289976776914,,0.11016614113803547
31,0.11074878019479606,0.003307538830915795,,0.11016614113803547
32,0.11067431683405737,0.001554972567022892,,0.11016614113803547
33,0.11053434391894154,0.0007328268867389043,,0.11016614113803547
34,0.11046878931740468,0.0003429899347636822,,0.11016614113803547
35,0.11038903655271617,0.00015971790730355396,,0.11016614113803547
36,0.11034065135873863,7.419351951032045e-05,,0.11016614113803547
37,0.11029773298895165,3.44266142723594e-05,,0.11016614113803547
38,0.1102163459530658,1.596618462035631e-05,,0.11016614113803547
39,0.11017579052069121,7.402959694170203e-06,,0.11016614113803547
40,0.11016796988965986,3.432171041959752e-06,,0.11016614113803547
41,0.11016647200902503,1.5911114420666152e-06,,0.11016614113803547
42,0.11016619985941568,7.376186027740014e-07,,0.11016614113803547
43,0.11016615274364543,3.419529714667207e-07,,0.11016614113803547
44,0.11016614213216047,1.585063017263336e-07,,0.11016614113803547
45,0.11016614132302432,7.34919421476954e-08,,0.11016614113803547
46,0.11016614114999215,3.407898658697023e-08,,0.11016614113803547
47,0.11016614113903468,1.579974524556895e-08,,0.11016614113803547
48,0.11016614113428412,7.332052081837795e-09,,0.11016614113803547
49,0.11016614112969578,3.495914415426606e-09,,0.11016614113803547
50,0.11016614111525416,1.767687927333179e-09,,0.11016614113803547
51,0.11016614110808978,8.27108750269958e-10,,0.11016614113803547
52,0.11016614108982103,4.427932273650182e-10,,0.11016614113803547
53,0.11016614108091317,1.973931834230926e-10,,0.11016614113803547
54,0.11016614107857092,9.46691442201096e-11,,0.11016614113803547
55,0.11016614107196931,6.000550215642174e-11,,0.11016614113803547
56,0.11016614107196931,4.751964212976865e-11,,0.11016614113803547
57,,3.909319636785499e-11,,0.11016614113803547
58,,1.3049964917695363e-11,,0.11016614113803547
59,,1.1672758795892738e-11,,0.11016614113803547
60,,1.1672758795892738e-11,,0.11016614113803547


==> anc/results/exp04_learning.csv <==
n_nodes,geom_seed,m,draw,n_bonds,n_free,eps_rel,block_norm,eps_design,floor_formula,floor_allowed,passive_forbidden,passive_allowed,odd_forbidden,ratio,generic_floor,generic_error,generic_ratio
24,0,4,0,61,45,0.1,3.8684016940540453,0.38684016940540455,0.38684016940540455,4.1214927040449093e-16,0.3868401694021231,7.753736218745134e-11,5.0429925592248527e-14,0.9999999999915173,2.3442892815956684,3.242264208764571,1.3830478321163868
24,0,4,0,61,45,0.01,3.8684016940540453,0.03868401694054045,0.0386840169405404,4.1214927040449093e-16,0.03868401693395663,3.666902439412407e-11,1.457607645370969e-13,0.9999999998298065,2.3442892815956684,3.242264208764571,1.3830478321163868
24,0,4,0,61,45,0.001,3.8684016940540453,0.0038684016940540456,0.003868401694053961,4.1214927040449093e-16,0.0038684016912101833,8.748924827775725e-12,1.1389171978284757e-13,0.9999999992648702,2.3442892815956684,3.242264208764571,1.3830478321163868
24,0,4,0,61,45,0.0001,3.8684016940540453,0.00038684016940540453,0.000386840169405346,4.1214927040449093e-16,0.00038684016125411396,2.6230135105328484e-11,9.95156414119534e-15,0.9999999789286825,2.3442892815956684,3.242264208764571,1.3830478321163868
24,0,4,1,61,45,0.1,4.502117251104794,0.4502117251104794,0.4502117251104799,8.439246965425291e-16,0.4502117250874579,3.313338681391011e-11,8.634694882422884e-13,0.999999999948864,4.167286813723277,4.480500188575629,1.0751600235004009
24,0,4,1,61,45,0.01,4.502117251104794,0.04502117251104794,0.045021172511048486,8.439246965425291e-16,0.04502117249251378,1.793718728878726e-11,9.233277181545013e-15,0.9999999995883113,4.167286813723277,4.480500188575629,1.0751600235004009
24,0,4,1,61,45,0.001,4.502117251104794,0.004502117251104794,0.004502117251105378,8.428399966703241e-16,0.004502117220759599,2.1981150964109286e-11,9.605741682091613e-14,0.9999999932596649,4.167286813723277,4.480500188575629,1.0751600235004009
24,0,4,1,61,45,0.0001,4.502117251104794,0.0004502117251104794,0.0004502117251109829,8.428399966703241e-16,0.0004502117024622059,2.703058572086074e-11,1.8519510990220328e-13,0.9999999496930538,4.167286813723277,4.480500188575629,1.0751600235004009
24,0,5,0,61,45,0.1,4.573660052036389,0.4573660052036389,0.4573660052036392,1.5760915082160227e-15,0.4573660051874993,1.5117522127163248e-05,9.861982144557841e-15,0.9999999999647112,2.0825659249819246,3.9631330707131847,1.903004857216024
24,0,5,0,61,45,0.01,4.573660052036389,0.045736600520363886,0.045736600520364094,1.5760915082160227e-15,0.04573660048623909,2.0508297614721726e-11,3.5599517360218814e-13,0.9999999992538798,2.0825659249819246,3.9631330707131847,1.903004857216024
24,0,5,0,61,45,0.001,4.573660052036389,0.004573660052036389,0.004573660052036651,1.5760915082160227e-15,0.004573660037876334,3.739072669790888e-14,1.9260428288853693e-13,0.9999999969039419,2.0825659249819246,3.9631330707131847,1.903004857216024
24,0,5,0,61,45,0.0001,4.573660052036389,0.0004573660052036389,0.0004573660052039294,1.5760915082160227e-15,0.000457365986776216,5.9331826534881894e-12,1.1854363779444315e-13,0.9999999597090444,2.0825659249819246,3.9631330707131847,1.903004857216024
24,0,5,1,61,45,0.1,4.078978475639781,0.4078978475639781,0.4078978475639779,2.5172027167143304e-16,0.4078978476461717,0.01236926769565579,1.465719823919916e-13,1.000000000201506,2.519936544796148,3.5728505065006164,1.4178335219903897
24,0,5,1,61,45,0.01,4.078978475639781,0.040789784756397815,0.040789784756397586,2.4941438852581805e-16,0.04078978488385438,3.38903733076316e-10,7.362485128021469e-13,1.0000000031247234,2.519936544796148,3.5728505065006164,1.4178335219903897
24,0,5,1,61,45,0.001,4.078978475639781,0.0040789784756397815,0.004078978475639652,2.4941438852581805e-16,0.004078978672547103,2.64158364044687e-05,1.3452488967923094e-12,1.0000000482737164,2.519936544796148,3.5728505065006164,1.4178335219903897
24,0,5,1,61,45,0.0001,4.078978475639781,0.00040789784756397815,0.00040789784756377806,2.4941438852581805e-16,0.0004078980117977684,1.4213407362820311e-10,6.446676751509131e-13,1.0000004026350993,2.519936544796148,3.5728505065006164,1.4178335219903897
24,0,6,0,61,45,0.1,7.835280534014528,0.7835280534014528,0.7835280534014522,2.048278738563957e-15,0.7835280534273189,0.15954896216060216,5.949654015269225e-11,1.0000000000330131,5.17983542969693,7.821131602943621,1.5099189364402705
24,0,6,0,61,45,0.01,7.835280534014528,0.07835280534014528,0.07835280534014441,2.033652370140273e-15,0.07835280540106603,0.000557605815962749,6.791771556432014e-13,1.0000000007775294,5.17983542969693,7.821131602943621,1.5099189364402705
24,0,6,0,61,45,0.001,7.835280534014528,0.007835280534014527,0.007835280534013809,2.0396099332657777e-15,0.007835280583795933,2.267584618667351e-11,8.169256908716633e-13,1.0000000063535854,5.17983542969693,7.821131602943621,1.5099189364402705
24,0,6,0,61,45,0.0001,7.835280534014528,0.0007835280534014528,0.0007835280534007927,2.033652370140273e-15,0.0007835280954696219,1.000434936103166e-09,4.254272320285404e-13,1.0000000536915419,5.17983542969693,7.821131602943621,1.5099189364402705
24,0,6,1,61,45,0.1,5.542441902711256,0.5542441902711256,0.5542441902711256,3.532708032038494e-16,0.5542441902248156,0.12638501298978588,2.8725657349130234e-12,0.9999999999164448,4.134797937083339,5.266242706728036,1.2736396764391373
24,0,6,1,61,45,0.01,5.542441902711256,0.055424419027112565,0.05542441902711261,3.6188843062238402e-16,0.05542441900353714,2.925075738924546e-11,2.7493057584499074e-13,0.9999999995746374,4.134797937083339,5.266242706728036,1.2736396764391373
24,0,6,1,61,45,0.001,5.542441902711256,0.005542441902711256,0.005542441902711245,3.6188843062238402e-16,0.0055424418679539955,1.9613417478250716e-11,3.2121532634050067e-12,0.9999999937288925,4.134797937083339,5.266242706728036,1.2736396764391373
24,0,6,1,61,45,0.0001,5.542441902711256,0.0005542441902711256,0.0005542441902711069,3.6188843062238402e-16,0.0005542441617596308,3.5209915010055515e-13,1.8870501247143753e-12,0.9999999485579163,4.134797937083339,5.266242706728036,1.2736396764391373
24,1,4,0,60,45,0.1,4.104081537952811,0.4104081537952811,0.4104081537952813,3.885780586188048e-16,0.4104081537810434,8.105815646613411e-12,2.4745741793970432e-14,0.999999999965308,2.1954487140621195,3.742324265774179,1.704582868096226
24,1,4,0,60,45,0.01,4.104081537952811,0.04104081537952811,0.04104081537952823,3.898151775035868e-16,0.041040815373105104,3.2516960597008695e-13,1.0546653087358584e-14,0.9999999998434942,2.1954487140621195,3.742324265774179,1.704582868096226
24,1,4,0,60,45,0.001,4.104081537952811,0.0041040815379528115,0.004104081537952935,3.898151775035868e-16,0.004104081528601805,1.6581636653345474e-12,8.61759222118334e-15,0.999999997721505,2.1954487140621195,3.742324265774179,1.704582868096226
24,1,4,0,60,45,0.0001,4.104081537952811,0.0004104081537952811,0.0004104081537954046,3.898151775035868e-16,0.00041040813804602683,4.576877253827846e-12,9.2319525670871e-15,0.9999999616250856,2.1954487140621195,3.742324265774179,1.704582868096226
24,1,4,1,60,45,0.1,2.662976942287788,0.2662976942287788,0.2662976942287788,1.7284671898045098e-16,0.2662976942180357,1.1746588839382307e-11,3.944100499963223e-15,0.9999999999596575,1.1548483066955466,1.8366092480686822,1.5903467472051882
24,1,4,1,60,45,0.01,2.662976942287788,0.02662976942287788,0.026629769422877838,1.6515442118630742e-16,0.026629769414535726,1.2718924780761251e-11,7.125311430477581e-15,0.9999999996867374,1.1548483066955466,1.8366092480686822,1.5903467472051882
24,1,4,1,60,45,0.001,2.662976942287788,0.002662976942287788,0.0026629769422877522,1.6504961764177468e-16,0.002662976929335764,6.666071696996941e-12,6.740961083673219e-14,0.9999999951362747,1.1548483066955466,1.8366092480686822,1.5903467472051882
24,1,4,1,60,45,0.0001,2.662976942287788,0.00026629769422877877,0.00026629769422872987,1.6504961764177468e-16,0.00026629768254341055,6.683650365724409e-15,1.968679070260715e-14,0.9999999561193372,1.1548483066955466,1.8366092480686822,1.5903467472051882
24,1,5,0,60,45,0.1,4.863377287426851,0.4863377287426851,0.486337728742685,4.017373885259503e-16,0.48633772871792846,0.001378264928450142,6.963717144130257e-13,0.999999999949096,2.6778427751308613,3.8961420032539595,1.4549554736511976
24,1,5,0,60,45,0.01,4.863377287426851,0.04863377287426851,0.048633772874268455,3.8571762755144336e-16,0.04863377284867446,5.550445823779808e-12,2.944499553745422e-13,0.9999999994737403,2.6778427751308613,3.8961420032539595,1.4549554736511976
24,1,5,0,60,45,0.001,4.863377287426851,0.004863377287426851,0.004863377287426703,3.8571762755144336e-16,0.0048633772625513135,2.578772682281009e-13,4.898808626748108e-14,0.9999999948851613,2.6778427751308613,3.8961420032539595,1.4549554736511976
24,1,5,0,60,45,0.0001,4.863377287426851,0.0004863377287426851,0.0004863377287426121,3.8571762755144336e-16,0.00048633770777608084,5.308258965413065e-12,3.447937498000671e-14,0.9999999568889477,2.6778427751308613,3.8961420032539595,1.4549554736511976
24,1,5,1,60,45,0.1,5.100986253144729,0.5100986253144729,0.5100986253144726,6.905506891099882e-16,0.5100986253026338,8.161158611734983e-11,9.263200970615613e-13,0.9999999999767912,2.5469127840098276,4.867453692127835,1.911119109647947
24,1,5,1,60,45,0.01,5.100986253144729,0.05100986253144729,0.05100986253144699,6.905506891099882e-16,0.05100986244871352,3.981246827397677e-11,2.400655460728828e-13,0.9999999983780888,2.5469127840098276,4.867453692127835,1.911119109647947
24,1,5,1,60,45,0.001,5.100986253144729,0.005100986253144729,0.005100986253144485,6.905506891099882e-16,0.005100986205199388,9.58839607559152e-12,5.1790319954063416e-14,0.9999999906008183,2.5469127840098276,4.867453692127835,1.911119109647947
24,1,5,1,60,45,0.0001,5.100986253144729,0.0005100986253144729,0.0005100986253141845,6.905506891099882e-16,0.0005100985912286197,2.9142405786554536e-11,1.0792318642927303e-13,0.9999999331784815,2.5469127840098276,4.867453692127835,1.911119109647947
24,1,6,0,60,45,0.1,6.6162333719038395,0.661623337190384,0.6616233371903841,7.463626335909236e-16,0.6616233371714844,0.11139237055562154,1.538239772187111e-11,0.9999999999714343,3.2013873149435983,4.939600121839827,1.5429561111779604
24,1,6,0,60,45,0.01,6.6162333719038395,0.0661623337190384,0.06616233371903844,7.499635129569681e-16,0.06616233369370883,3.6527816559187414e-11,2.0361865721457132e-12,0.9999999996171596,3.2013873149435983,4.939600121839827,1.5429561111779604
24,1,6,0,60,45,0.001,6.6162333719038395,0.006616233371903839,0.006616233371903861,7.499635129569681e-16,0.006616233338017182,6.125191283480709e-11,4.575752762472419e-13,0.9999999948782522,3.2013873149435983,4.939600121839827,1.5429561111779604
24,1,6,0,60,45,0.0001,6.6162333719038395,0.000661623337190384,0.0006616233371903872,7.499635129569681e-16,0.000661623320351333,8.540636443161157e-11,3.1288253700589156e-12,0.9999999745488811,3.2013873149435983,4.939600121839827,1.5429561111779604
24,1,6,1,60,45,0.1,3.9903534927022606,0.3990353492702261,0.39903534927022594,5.282966416674362e-16,0.3990353492668573,0.12246576920774126,1.0568240569023307e-11,0.9999999999915581,2.955609472282913,3.2197761816195953,1.0893780832055053
24,1,6,1,60,45,0.01,3.9903534927022606,0.03990353492702261,0.039903534927022394,5.314202985293346e-16,0.03990353492390648,0.006745651688242032,2.07293390454883e-12,0.9999999999219138,2.955609472282913,3.2197761816195953,1.0893780832055053
24,1,6,1,60,45,0.001,3.9903534927022606,0.00399035349270226,0.003990353492702061,5.275285248539383e-16,0.003990353488583523,0.0002672946121148903,4.888411275871753e-13,0.9999999989678764,2.955609472282913,3.2197761816195953,1.0893780832055053
24,1,6,1,60,45,0.0001,3.9903534927022606,0.0003990353492702261,0.00039903534927004415,5.275285248539383e-16,0.00039903534589283386,1.1164646797854885e-10,9.019805656441099e-13,0.9999999915365636,2.955609472282913,3.2197761816195953,1.0893780832055053
30,0,4,0,79,57,0.1,5.417685674278558,0.5417685674278558,0.5417685674278558,2.2463161964190524e-16,0.5417685674248284,3.601869153600842e-10,1.5524853644054874e-14,0.9999999999944119,3.0800256960213406,4.333447187199582,1.406951634461155
30,0,4,0,79,57,0.01,5.417685674278558,0.05417685674278558,0.05417685674278556,2.2463161964190524e-16,0.054176856737566594,1.840034155775926e-11,4.9077894048156986e-15,0.9999999999036681,3.0800256960213406,4.333447187199582,1.406951634461155
30,0,4,0,79,57,0.001,5.417685674278558,0.005417685674278558,0.005417685674278593,2.2463161964190524e-16,0.005417685669229207,1.0995384165202294e-13,4.0611695731416e-15,0.999999999067981,3.0800256960213406,4.333447187199582,1.406951634461155
30,0,4,0,79,57,0.0001,5.417685674278558,0.0005417685674278559,0.0005417685674278773,2.2463161964190524e-16,0.0005417685639037946,7.981798056019082e-12,8.987768232828362e-15,0.9999999934952248,3.0800256960213406,4.333447187199582,1.406951634461155
30,0,4,1,79,57,0.1,5.843447102531819,0.5843447102531819,0.5843447102531808,1.910704792106945e-15,0.5843447101761603,7.812569467714339e-11,4.0856114028217994e-11,0.9999999998681934,3.2552656833639797,5.195813387169863,1.5961257521077443
30,0,4,1,79,57,0.01,5.843447102531819,0.05843447102531819,0.05843447102531715,1.9043440039239667e-15,0.05843447090339214,1.1551658831386792e-10,2.341651312000572e-12,0.9999999979134745,3.2552656833639797,5.195813387169863,1.5961257521077443
30,0,4,1,79,57,0.001,5.843447102531819,0.005843447102531819,0.005843447102530743,1.9043440039239667e-15,0.0058434469613396454,7.159639235630815e-11,5.171684318004812e-12,0.9999999758377042,3.2552656833639797,5.195813387169863,1.5961257521077443
30,0,4,1,79,57,0.0001,5.843447102531819,0.0005843447102531819,0.0005843447102521572,1.9043440039239667e-15,0.0005843445555531319,1.0598462591640205e-10,5.763869963082694e-12,0.9999997352606731,3.2552656833639797,5.195813387169863,1.5961257521077443
30,0,5,0,79,57,0.1,11.016614113803488,1.101661411380349,1.1016614113803496,1.7694043397697121e-15,1.1016614113485492,0.4802784699269078,1.2465239244535934e-11,0.9999999999711342,8.170337893360232,10.320072152171182,1.263114486434884
30,0,5,0,79,57,0.01,11.016614113803488,0.11016614113803488,0.11016614113803547,1.7694043397697121e-15,0.11016614107196931,1.1672758795892738e-11,1.1603730473648839e-12,0.9999999994003044,8.170337893360232,10.320072152171182,1.263114486434884
30,0,5,0,79,57,0.001,11.016614113803488,0.011016614113803488,0.011016614113804292,1.7694043397697121e-15,0.011016614040681152,5.5664131081876546e-11,6.362824436369549e-13,0.999999993362467,8.170337893360232,10.320072152171182,1.263114486434884
30,0,5,0,79,57,0.0001,11.016614113803488,0.001101661411380349,0.0011016614113808448,1.7694043397697121e-15,0.001101661373047125,1.0070748274119984e-10,2.6333685079694093e-13,0.9999999652037191,8.170337893360232,10.320072152171182,1.263114486434884
30,0,5,1,79,57,0.1,5.601520629709125,0.5601520629709125,0.5601520629709134,1.1370050462376727e-15,0.5601520628257411,1.6540393083260048e-05,3.5338146230647093e-12,0.9999999997408343,3.3169769304717662,4.672826275974781,1.4087605593657764
30,0,5,1,79,57,0.01,5.601520629709125,0.056015206297091245,0.0560152062970921,1.1447702960237458e-15,0.05601520625394405,1.288800843204815e-10,6.390082459448806e-13,0.9999999992297083,3.3169769304717662,4.672826275974781,1.4087605593657764
30,0,5,1,79,57,0.001,5.601520629709125,0.005601520629709125,0.005601520629710001,1.1397542487260974e-15,0.005601520457983789,3.300065268622705e-11,5.408592466103854e-13,0.9999999693429298,3.3169769304717662,4.672826275974781,1.4087605593657764
30,0,5,1,79,57,0.0001,5.601520629709125,0.0005601520629709125,0.0005601520629718986,1.1397542487260974e-15,0.0005601519673456561,8.096667630888671e-11,2.7222759827656023e-13,0.9999998292852088,3.3169769304717662,4.672826275974781,1.4087605593657764
30,0,6,0,79,57,0.1,5.75524340140277,0.575524340140277,0.575524340140277,6.607998688265578e-16,0.5755243417240726,0.09685317320538656,1.6721691786289356e-13,1.0000000027519178,3.82372421561439,5.319177132269214,1.3910985291638083
30,0,6,0,79,57,0.01,5.75524340140277,0.0575524340140277,0.057552434014027744,6.60895779947178e-16,0.05755244633320685,0.007843723723105973,9.133370605726982e-13,1.0000002140514006,3.82372421561439,5.319177132269214,1.3910985291638083
30,0,6,0,79,57,0.001,5.75524340140277,0.00575524340140277,0.0057552434014028365,6.6089454490426e-16,0.005755365518265229,9.23472838609477e-12,2.916215826108192e-14,1.0000212183662576,3.82372421561439,5.319177132269214,1.3910985291638083
30,0,6,0,79,57,0.0001,5.75524340140277,0.0005755243401402771,0.0005755243401403433,6.608948572780695e-16,0.0005767442348391378,7.500702708702871e-11,6.395855620750433e-14,1.0021196231222769,3.82372421561439,5.319177132269214,1.3910985291638083
30,0,6,1,79,57,0.1,4.0227258012857305,0.4022725801285731,0.402272580128573,3.22527969517708e-16,0.40227258015278267,0.10729029663892696,3.966379646282743e-12,1.0000000000601823,2.7237592006428804,3.110435264296352,1.1419641147287198
30,0,6,1,79,57,0.01,4.0227258012857305,0.04022725801285731,0.040227258012857266,3.231618034892086e-16,0.04022725801203512,0.0020309627432562186,2.464897953574431e-12,0.9999999999795625,2.7237592006428804,3.110435264296352,1.1419641147287198
30,0,6,1,79,57,0.001,4.0227258012857305,0.004022725801285731,0.004022725801285736,3.231618034892086e-16,0.004022725795417626,2.436245312012457e-11,4.726739991850838e-13,0.9999999985412603,2.7237592006428804,3.110435264296352,1.1419641147287198
30,0,6,1,79,57,0.0001,4.0227258012857305,0.00040227258012857307,0.000402272580128512,3.231618034892086e-16,0.0004022725692147633,7.132756395012564e-10,9.75818442196396e-13,0.9999999728697674,2.7237592006428804,3.110435264296352,1.1419641147287198
30,1,4,0,78,57,0.1,3.938631150288664,0.39386311502886645,0.3938631150288654,1.6831145027369618e-15,0.393863114987436,6.8139913197364976e-12,3.402372087215646e-12,0.9999999998948127,2.317292127791568,3.227765789804093,1.3929041362947308
30,1,4,0,78,57,0.01,3.938631150288664,0.03938631150288664,0.03938631150288569,1.6873946925106661e-15,0.039386311467694037,4.0838287261203143e-11,1.1407078331447657e-12,0.9999999991065004,2.317292127791568,3.227765789804093,1.3929041362947308
30,1,4,0,78,57,0.001,3.938631150288664,0.003938631150288664,0.003938631150287743,1.6873946925106661e-15,0.003938631084195595,4.4489203941094865e-11,2.8016159467300925e-12,0.9999999832195131,2.317292127791568,3.227765789804093,1.3929041362947308
30,1,4,0,78,57,0.0001,3.938631150288664,0.0003938631150288664,0.0003938631150279438,1.6873946925106661e-15,0.00039386306481357074,3.745819185574837e-11,2.378165813463519e-13,0.9999998725080589,2.317292127791568,3.227765789804093,1.3929041362947308
30,1,4,1,78,57,0.1,6.376870275911057,0.6376870275911057,0.637687027591106,4.304351991299644e-16,0.6376870275720296,1.0674139464120066e-10,1.8391731071629417e-12,0.999999999970085,3.545296039482946,5.645065883315076,1.592269254936004
30,1,4,1,78,57,0.01,6.376870275911057,0.06376870275911058,0.06376870275911078,4.304351991299644e-16,0.06376870273309375,2.7402524724444987e-11,3.365966958463036e-14,0.9999999995920094,3.545296039482946,5.645065883315076,1.592269254936004
30,1,4,1,78,57,0.001,6.376870275911057,0.006376870275911057,0.006376870275911212,4.304351991299644e-16,0.006376870250637891,2.9745743457047156e-11,1.861036035528757e-12,0.9999999960367203,3.545296039482946,5.645065883315076,1.592269254936004
30,1,4,1,78,57,0.0001,6.376870275911057,0.0006376870275911057,0.0006376870275912747,4.304351991299644e-16,0.0006376870065053548,4.0498880629977306e-11,1.1985408640282066e-12,0.999999966933748,3.545296039482946,5.645065883315076,1.592269254936004
30,1,5,0,78,57,0.1,2.8242168820570224,0.28242168820570224,0.2824216882057023,2.0983701616624552e-16,0.282421688199177,5.5094531025007805e-08,4.386578305482506e-12,0.9999999999768953,2.375638895843352,2.6433371018800766,1.112684720941855
30,1,5,0,78,57,0.01,2.8242168820570224,0.028242168820570224,0.028242168820570235,2.7463472367321857e-16,0.02824216880634154,2.6140944403786967e-11,1.761075435330256e-12,0.9999999994961898,2.375638895843352,2.6433371018800766,1.112684720941855
30,1,5,0,78,57,0.001,2.8242168820570224,0.0028242168820570225,0.0028242168820570516,2.7463472367321857e-16,0.0028242168727206584,3.977730474689854e-11,2.6284418852822873e-13,0.9999999966941656,2.375638895843352,2.6433371018800766,1.112684720941855
30,1,5,0,78,57,0.0001,2.8242168820570224,0.00028242168820570226,0.00028242168820574796,2.7463472367321857e-16,0.0002824216871145528,2.8073641811620842e-11,9.029627793441338e-13,0.9999999961362912,2.375638895843352,2.6433371018800766,1.112684720941855
30,1,5,1,78,57,0.1,5.172203403218264,0.5172203403218264,0.5172203403218268,7.57389090187955e-16,0.5172203403109595,4.976694829858184e-06,1.0802463614157656e-12,0.999999999978989,4.084394331960832,5.0151959494096205,1.227892201829085
30,1,5,1,78,57,0.01,5.172203403218264,0.05172203403218264,0.051722034032182916,7.549107190310841e-16,0.051722034020581384,1.7617880300211533e-11,9.709851231461725e-12,0.9999999997756945,4.084394331960832,5.0151959494096205,1.227892201829085
30,1,5,1,78,57,0.001,5.172203403218264,0.005172203403218264,0.00517220340321855,7.549107190310841e-16,0.005172203393310879,3.214112854611424e-11,3.663461624701224e-12,0.9999999980844391,4.084394331960832,5.0151959494096205,1.227892201829085
30,1,5,1,78,57,0.0001,5.172203403218264,0.0005172203403218264,0.000517220340322092,7.549107190310841e-16,0.0005172203301055017,3.463741327285779e-11,6.926088754603973e-12,0.999999980247122,4.084394331960832,5.0151959494096205,1.227892201829085
30,1,6,0,78,57,0.1,6.414015020692202,0.6414015020692202,0.6414015020692194,2.0167247845348072e-15,0.6414015130402799,0.11143534551906274,5.852838971358743e-12,1.0000000171048251,3.601053144419761,5.301569114991861,1.4722274019219188
30,1,6,0,78,57,0.01,6.414015020692202,0.06414015020692201,0.06414015020692121,2.0167247845348072e-15,0.064140397532757,7.697562616556082e-06,8.289918136228605e-12,1.0000038560220859,3.601053144419761,5.301569114991861,1.4722274019219188
30,1,6,0,78,57,0.001,6.414015020692202,0.006414015020692202,0.006414015020691444,2.0167247845348072e-15,0.006414779628918578,5.005208169664217e-09,1.5991913187821018e-12,1.0001192089860511,3.601053144419761,5.301569114991861,1.4722274019219188
30,1,6,0,78,57,0.0001,6.414015020692202,0.0006414015020692202,0.000641401502068333,2.0167247845348072e-15,0.0006560140964401356,2.0134100868896205e-10,6.9875155009095904e-12,1.0227822889791827,3.601053144419761,5.301569114991861,1.4722274019219188
30,1,6,1,78,57,0.1,5.061530585980634,0.5061530585980635,0.506153058598063,7.562797523175373e-16,0.5061530585908555,0.009333222948776365,2.2452549544930944e-12,0.9999999999857601,3.5105767483501493,4.769033852523022,1.3584758842729487
30,1,6,1,78,57,0.01,5.061530585980634,0.050615305859806344,0.05061530585980595,7.569201062653478e-16,0.05061530583950947,7.223351645151111e-11,1.7977414711577554e-12,0.9999999995990051,3.5105767483501493,4.769033852523022,1.3584758842729487
30,1,6,1,78,57,0.001,5.061530585980634,0.0050615305859806345,0.005061530585980154,7.569201062653478e-16,0.005061530571160351,1.4791656718574034e-10,3.0768149814191144e-12,0.9999999970720708,3.5105767483501493,4.769033852523022,1.3584758842729487
30,1,6,1,78,57,0.0001,5.061530585980634,0.0005061530585980634,0.0005061530585975998,7.569201062653478e-16,0.000506153049003473,6.32711564128118e-11,3.34943351906988e-12,0.9999999810450088,3.5105767483501493,4.769033852523022,1.3584758842729487
36,0,4,0,95,69,0.1,7.168614743036464,0.7168614743036464,0.7168614743036463,1.2664574440879132e-15,0.7168614742612573,3.4690102762360765e-10,3.0109188045068636e-13,0.9999999999408686,6.202841070549382,7.06651453145055,1.1392383669157387
36,0,4,0,95,69,0.01,7.168614743036464,0.07168614743036464,0.07168614743036485,1.2664574440879132e-15,0.07168614736480898,2.0555302492617543e-11,4.2634876324738625e-13,0.9999999990855155,6.202841070549382,7.06651453145055,1.1392383669157387
36,0,4,0,95,69,0.001,7.168614743036464,0.007168614743036464,0.007168614743036477,1.2664574440879132e-15,0.007168614626448082,4.458473405587734e-12,3.185338981919358e-14,0.9999999837362727,6.202841070549382,7.06651453145055,1.1392383669157387
36,0,4,0,95,69,0.0001,7.168614743036464,0.0007168614743036464,0.0007168614743036695,1.2664574440879132e-15,0.0007168613604107518,3.22079417304137e-11,2.884707516844535e-13,0.9999998411228364,6.202841070549382,7.06651453145055,1.1392383669157387
36,0,4,1,95,69,0.1,7.603468308227917,0.7603468308227918,0.7603468308227916,1.4895204919483639e-15,0.7603468307862724,2.4654708283056383e-10,1.981431273449323e-11,0.9999999999519703,2.5520411652957264,2.7856045109909617,1.0915202109085769
36,0,4,1,95,69,0.01,7.603468308227917,0.07603468308227918,0.07603468308227893,1.4895204919483639e-15,0.07603468299529968,1.5694045003903612e-10,2.1938824785678773e-12,0.9999999988560583,2.5520411652957264,2.7856045109909617,1.0915202109085769
36,0,4,1,95,69,0.001,7.603468308227917,0.0076034683082279175,0.007603468308227808,1.4895204919483639e-15,0.007603468273823484,7.771597844764152e-11,4.219529933376133e-13,0.9999999954751801,2.5520411652957264,2.7856045109909617,1.0915202109085769
36,0,4,1,95,69,0.0001,7.603468308227917,0.0007603468308227918,0.0007603468308226643,1.4895204919483639e-15,0.0007603466454510092,1.0726053084144463e-10,6.08773502169245e-13,0.9999997562011866,2.5520411652957264,2.7856045109909617,1.0915202109085769
36,0,5,0,95,69,0.1,8.660533170467346,0.8660533170467346,0.866053317046734,2.5292625216210046e-15,0.8660533170180502,0.050652907364817826,9.73388105721103e-13,0.9999999999668798,5.10216765804479,6.248174070841839,1.2246116728426388
36,0,5,0,95,69,0.01,8.660533170467346,0.08660533170467347,0.08660533170467283,2.5501921959348117e-15,0.08660533163271915,1.8180570849879034e-10,1.2088201725926903e-12,0.9999999991691773,5.10216765804479,6.248174070841839,1.2246116728426388
36,0,5,0,95,69,0.001,8.660533170467346,0.008660533170467347,0.00866053317046666,2.5501921959348117e-15,0.008660533116274701,2.575835879608525e-11,8.395541458952318e-13,0.9999999937426534,5.10216765804479,6.248174070841839,1.2246116728426388
36,0,5,0,95,69,0.0001,8.660533170467346,0.0008660533170467347,0.0008660533170458149,2.5501921959348117e-15,0.0008660532273636005,1.470854678478061e-11,2.5566038716190145e-13,0.9999998964472363,5.10216765804479,6.248174070841839,1.2246116728426388
36,0,5,1,95,69,0.1,4.878121507496177,0.4878121507496177,0.4878121507496177,9.441486507746713e-16,0.4878121507221158,2.2673668077630834e-09,1.1065455410718388e-12,0.999999999943622,1.865571566608279,4.088881245043999,2.1917579138911463
36,0,5,1,95,69,0.01,4.878121507496177,0.04878121507496177,0.0487812150749617,9.424259482731142e-16,0.048781215066837066,1.1745324969209857e-11,1.2384414423728204e-12,0.9999999998334476,1.865571566608279,4.088881245043999,2.1917579138911463
36,0,5,1,95,69,0.001,4.878121507496177,0.004878121507496177,0.0048781215074961614,9.46771326333043e-16,0.004878121496109145,7.061915199892083e-11,6.075411828726852e-13,0.9999999976656965,1.865571566608279,4.088881245043999,2.1917579138911463
36,0,5,1,95,69,0.0001,4.878121507496177,0.0004878121507496177,0.00048781215074961403,9.462117537301131e-16,0.0004878121327129732,3.768834715690538e-11,4.223160464981405e-13,0.9999999630254376,1.865571566608279,4.088881245043999,2.1917579138911463
36,0,6,0,95,69,0.1,4.5250419945573555,0.45250419945573556,0.4525041994557357,9.084395884166979e-16,0.45250419980664625,0.01912498699205798,4.529753528760075e-12,1.0000000007754857,2.542818128530918,4.096756842596514,1.6111088703632004
36,0,6,0,95,69,0.01,4.5250419945573555,0.04525041994557356,0.04525041994557366,8.993474731345887e-16,0.0452504199253449,1.460989200783677e-10,5.508230786497011e-13,0.9999999995529597,2.542818128530918,4.096756842596514,1.6111088703632004
36,0,6,0,95,69,0.001,4.5250419945573555,0.004525041994557355,0.00452504199455755,8.993474731345887e-16,0.004525041965659682,1.0014303729803589e-10,7.469434429914443e-13,0.9999999936137902,2.542818128530918,4.096756842596514,1.6111088703632004
36,0,6,0,95,69,0.0001,4.5250419945573555,0.00045250419945573557,0.0004525041994559511,8.993474731345887e-16,0.00045250418094287755,8.130804863904976e-11,5.603827316740851e-12,0.9999999590875099,2.542818128530918,4.096756842596514,1.6111088703632004
36,0,6,1,95,69,0.1,6.876132055726957,0.6876132055726958,0.6876132055726957,1.3709189386066137e-15,0.6876132054740303,0.00483629415531731,1.458199447301705e-13,0.9999999998565103,5.143211865646952,6.239618152059666,1.2131754077128223
36,0,6,1,95,69,0.01,6.876132055726957,0.06876132055726958,0.06876132055726951,1.3709189386066137e-15,0.06876132049325576,4.222378705580855e-11,7.835319256369061e-13,0.9999999990690441,5.143211865646952,6.239618152059666,1.2131754077128223
36,0,6,1,95,69,0.001,6.876132055726957,0.006876132055726958,0.006876132055726977,1.3659931283207736e-15,0.006876131950311241,4.275724119674325e-11,1.303506427287911e-13,0.9999999846693264,5.143211865646952,6.239618152059666,1.2131754077128223
36,0,6,1,95,69,0.0001,6.876132055726957,0.0006876132055726958,0.0006876132055726499,1.3659931283207736e-15,0.0006876131511103912,5.4155467205299744e-11,1.3604097811452378e-13,0.9999999207952113,5.143211865646952,6.239618152059666,1.2131754077128223
36,1,4,0,97,69,0.1,3.6917075245129936,0.3691707524512994,0.3691707524512993,2.758592157742798e-16,0.36917075242425423,5.609559971748642e-11,2.205217667614255e-12,0.9999999999267409,2.377284459978239,3.6671914940018198,1.5425968392673497
36,1,4,0,97,69,0.01,3.6917075245129936,0.03691707524512994,0.036917075245129806,2.71416322966788e-16,0.03691707521572489,3.835569946693487e-11,7.752319131941251e-14,0.9999999992034874,2.377284459978239,3.6671914940018198,1.5425968392673497
36,1,4,0,97,69,0.001,3.6917075245129936,0.0036917075245129936,0.0036917075245128466,2.718151715625074e-16,0.0036917075008235604,2.6071549326239102e-11,7.081800265359512e-13,0.9999999935831086,2.377284459978239,3.6671914940018198,1.5425968392673497
36,1,4,0,97,69,0.0001,3.6917075245129936,0.0003691707524512994,0.0003691707524511415,2.718151715625074e-16,0.00036917072958147026,1.4453471310785238e-11,2.0116207884738168e-13,0.9999999380512377,2.377284459978239,3.6671914940018198,1.5425968392673497
36,1,4,1,97,69,0.1,2.973003549394588,0.2973003549394588,0.29730035493945844,7.176305923866031e-16,0.29730035492315066,5.0842351308771416e-11,4.764452787432318e-14,0.9999999999451471,1.2335830070746798,1.8020849041059877,1.460854189601277
36,1,4,1,97,69,0.01,2.973003549394588,0.02973003549394588,0.029730035493945546,7.203260380843012e-16,0.02973003544814157,2.911321713664058e-11,2.868847109632925e-13,0.9999999984593366,1.2335830070746798,1.8020849041059877,1.460854189601277
36,1,4,1,97,69,0.001,2.973003549394588,0.002973003549394588,0.0029730035493942637,7.203260380843012e-16,0.0029730035243482225,1.0446241430508983e-11,9.185499123734382e-13,0.9999999915755091,1.2335830070746798,1.8020849041059877,1.460854189601277
36,1,4,1,97,69,0.0001,2.973003549394588,0.0002973003549394588,0.0002973003549391278,7.203260380843012e-16,0.0002973003257508194,1.9737244967536196e-11,3.122400685119256e-13,0.9999999018221543,1.2335830070746798,1.8020849041059877,1.460854189601277
36,1,5,0,97,69,0.1,5.477296087556119,0.5477296087556119,0.547729608755611,1.2363309833385758e-15,0.5477296086989812,5.826694525173305e-08,1.8496198810281727e-12,0.9999999998966099,3.488558683369334,5.134734718324838,1.4718785562654166
36,1,5,0,97,69,0.01,5.477296087556119,0.05477296087556119,0.05477296087556037,1.2223192007338766e-15,0.05477296082982947,3.612029001642098e-11,8.217138701108933e-13,0.9999999991650826,3.488558683369334,5.134734718324838,1.4718785562654166
36,1,5,0,97,69,0.001,5.477296087556119,0.005477296087556119,0.005477296087555282,1.2272748696455163e-15,0.0054772960311177095,7.8301050384771e-11,3.990100315764304e-13,0.9999999896960888,3.488558683369334,5.134734718324838,1.4718785562654166
36,1,5,0,97,69,0.0001,5.477296087556119,0.000547729608755612,0.0005477296087547054,1.2272748696455163e-15,0.0005477295347678351,1.0462777114930254e-10,4.1417143030785694e-13,0.9999998649208128,3.488558683369334,5.134734718324838,1.4718785562654166
36,1,5,1,97,69,0.1,4.811968545898946,0.4811968545898946,0.48119685458989475,7.932221081332201e-16,0.48119685458279754,3.564401438735923e-11,5.437607037185767e-13,0.9999999999852509,3.122551759830024,4.254186053833861,1.362406897000624
36,1,5,1,97,69,0.01,4.811968545898946,0.04811968545898946,0.04811968545898963,7.966744712696734e-16,0.048119685449399485,1.795852349149718e-11,2.0999655696052745e-12,0.9999999998007022,3.122551759830024,4.254186053833861,1.362406897000624
36,1,5,1,97,69,0.001,4.811968545898946,0.004811968545898946,0.0048119685458990966,7.962371306342993e-16,0.0048119685349540765,2.4569459355342274e-11,5.882097980403092e-13,0.9999999977254589,3.122551759830024,4.254186053833861,1.362406897000624
36,1,5,1,97,69,0.0001,4.811968545898946,0.0004811968545898946,0.00048119685459004904,7.964555948253397e-16,0.0004811968447802819,2.5997834465218827e-11,8.417228184232294e-12,0.9999999796138169,3.122551759830024,4.254186053833861,1.362406897000624
36,1,6,0,97,69,0.1,8.354369811796124,0.8354369811796124,0.835436981179613,2.502084706245004e-15,0.8354369811755964,3.2847745432005165e-09,2.3472776851308803e-11,0.9999999999951923,5.106098817241711,6.225246953793073,1.2191787069949267
36,1,6,0,97,69,0.01,8.354369811796124,0.08354369811796124,0.08354369811796172,2.5171262048306456e-15,0.0835436981040759,3.2993032516642147e-11,1.321225952885315e-13,0.9999999998337897,5.106098817241711,6.225246953793073,1.2191787069949267
36,1,6,0,97,69,0.001,8.354369811796124,0.008354369811796124,0.008354369811796677,2.5171262048306456e-15,0.00835436980800087,3.64408357536471e-11,1.9166221462340623e-12,0.9999999995456501,5.106098817241711,6.225246953793073,1.2191787069949267
36,1,6,0,97,69,0.0001,8.354369811796124,0.0008354369811796124,0.0008354369811800926,2.5171262048306456e-15,0.0008354369773360323,1.1490968371299808e-11,3.2003285768901416e-12,0.9999999953987428,5.106098817241711,6.225246953793073,1.2191787069949267
36,1,6,1,97,69,0.1,5.720700517999314,0.5720700517999314,0.5720700517999313,7.932828053906937e-16,0.5720700517975557,0.061741611778760364,1.0116468620254504e-11,0.9999999999958472,4.321791841335632,5.370930867047954,1.242755566262555
36,1,6,1,97,69,0.01,5.720700517999314,0.05720700517999314,0.057207005179993074,7.922237304942757e-16,0.05720700517592015,0.0012035204311368934,1.6522332204883245e-12,0.9999999999288037,4.321791841335632,5.370930867047954,1.242755566262555
36,1,6,1,97,69,0.001,5.720700517999314,0.005720700517999314,0.005720700517999149,7.922237304942757e-16,0.005720700512936583,4.37804580278574e-11,2.028904229460765e-12,0.9999999991150444,4.321791841335632,5.370930867047954,1.242755566262555
36,1,6,1,97,69,0.0001,5.720700517999314,0.0005720700517999314,0.0005720700517998432,7.922237304942757e-16,0.0005720700476112985,4.217815158694861e-11,1.1930166497903117e-12,0.9999999926782661,4.321791841335632,5.370930867047954,1.242755566262555


==> anc/results/exp05_duality.csv <==
family,n_nodes,geom_seed,n_bonds,n_free,sym_dim,mT,mS,overlap,d,dim_Y,dim_Vperp,dim_KVperpK,rank,deficit_measured,deficit_duality,agree,attained,generic_pred,sv_gap
delaunay,10,0,22,17,153,2,2,0,4,4,131,131,4,0,0,1,1,0,1e+18
delaunay,10,0,22,17,153,2,2,1,4,4,131,131,4,0,0,1,1,0,1e+18
delaunay,10,0,22,17,153,2,2,2,3,3,131,131,3,0,0,1,1,0,7306657884302381.0
delaunay,10,0,22,17,153,3,3,0,9,9,131,131,9,0,0,1,1,0,1e+18
delaunay,10,0,22,17,153,3,3,1,9,9,131,131,9,0,0,1,1,0,1e+18
delaunay,10,0,22,17,153,3,3,3,6,6,131,131,6,0,0,1,1,0,127438450733951.5
delaunay,10,0,22,17,153,4,4,0,16,16,131,131,13,3,3,1,0,0,95923360860380.61
delaunay,10,0,22,17,153,4,4,1,16,16,131,131,16,0,0,1,1,0,1e+18
delaunay,10,0,22,17,153,4,4,4,10,10,131,131,10,0,0,1,1,0,50179190236146.82
delaunay,10,0,22,17,153,5,5,0,25,25,131,131,20,5,5,1,0,3,169757166477863.75
delaunay,10,0,22,17,153,5,5,1,25,25,131,131,20,5,5,1,0,3,469477809464472.75
delaunay,10,0,22,17,153,5,5,5,15,15,131,131,15,0,0,1,1,0,5828488695251.948
delaunay,10,0,22,17,153,3,5,0,15,15,131,131,15,0,0,1,1,0,1e+18
delaunay,10,0,22,17,153,3,5,1,15,15,131,131,15,0,0,1,1,0,1e+18
delaunay,10,0,22,17,153,3,5,3,12,12,131,131,12,0,0,1,1,0,281437684523810.3
delaunay,10,0,22,17,153,4,2,0,8,8,131,131,8,0,0,1,1,0,1e+18
delaunay,10,0,22,17,153,4,2,1,8,8,131,131,8,0,0,1,1,0,1e+18
delaunay,10,0,22,17,153,4,2,2,7,7,131,131,7,0,0,1,1,0,333964112996802.06
delaunay,10,0,22,17,153,5,3,0,15,15,131,131,15,0,0,1,1,0,1e+18
delaunay,10,0,22,17,153,5,3,1,15,15,131,131,15,0,0,1,1,0,1e+18
delaunay,10,0,22,17,153,5,3,3,12,12,131,131,12,0,0,1,1,0,611612597881971.6
delaunay,10,1,19,17,153,2,2,0,4,4,134,134,4,0,0,1,1,0,1e+18
delaunay,10,1,19,17,153,2,2,1,4,4,134,134,4,0,0,1,1,0,1e+18
delaunay,10,1,19,17,153,2,2,2,3,3,134,134,3,0,0,1,1,0,949756172708321.8
delaunay,10,1,19,17,153,3,3,0,9,9,134,134,9,0,0,1,1,0,1e+18
delaunay,10,1,19,17,153,3,3,1,9,9,134,134,9,0,0,1,1,0,1e+18
delaunay,10,1,19,17,153,3,3,3,6,6,134,134,6,0,0,1,1,0,136568685464615.7
delaunay,10,1,19,17,153,4,4,0,16,16,134,134,15,1,1,1,0,0,20526952689325.215
delaunay,10,1,19,17,153,4,4,1,16,16,134,134,15,1,1,1,0,0,244195576457.38043
delaunay,10,1,19,17,153,4,4,4,10,10,134,134,10,0,0,1,1,0,120968554732318.83
delaunay,10,1,19,17,153,5,5,0,25,25,134,134,16,9,9,1,0,6,41041715398690.61
delaunay,10,1,19,17,153,5,5,1,25,25,134,134,15,10,10,1,0,6,67879932102140.91
delaunay,10,1,19,17,153,5,5,5,15,15,134,134,13,2,2,1,0,0,11814261379270.703
delaunay,10,1,19,17,153,3,5,0,15,15,134,134,15,0,0,1,1,0,1e+18
delaunay,10,1,19,17,153,3,5,1,15,15,134,134,13,2,2,1,0,0,116599321131370.97
delaunay,10,1,19,17,153,3,5,3,12,12,134,134,11,1,1,1,0,0,2134010531417.3489
delaunay,10,1,19,17,153,4,2,0,8,8,134,134,8,0,0,1,1,0,1e+18
delaunay,10,1,19,17,153,4,2,1,8,8,134,134,8,0,0,1,1,0,1e+18
delaunay,10,1,19,17,153,4,2,2,7,7,134,134,7,0,0,1,1,0,490631510841895.06
delaunay,10,1,19,17,153,5,3,0,15,15,134,134,12,3,3,1,0,0,34028869394387.1
delaunay,10,1,19,17,153,5,3,1,15,15,134,134,13,2,2,1,0,0,1201680972980.443
delaunay,10,1,19,17,153,5,3,3,12,12,134,134,12,0,0,1,1,0,4538360047705.395
delaunay,10,2,22,17,153,2,2,0,4,4,131,131,4,0,0,1,1,0,1e+18
delaunay,10,2,22,17,153,2,2,1,4,4,131,131,4,0,0,1,1,0,1e+18
delaunay,10,2,22,17,153,2,2,2,3,3,131,131,3,0,0,1,1,0,649133082374578.2
delaunay,10,2,22,17,153,3,3,0,9,9,131,131,9,0,0,1,1,0,1e+18
delaunay,10,2,22,17,153,3,3,1,9,9,131,131,9,0,0,1,1,0,1e+18
delaunay,10,2,22,17,153,3,3,3,6,6,131,131,6,0,0,1,1,0,152233811657480.84
delaunay,10,2,22,17,153,4,4,0,16,16,131,131,16,0,0,1,1,0,1e+18
delaunay,10,2,22,17,153,4,4,1,16,16,131,131,14,2,2,1,0,0,42439416733353.69
delaunay,10,2,22,17,153,4,4,4,10,10,131,131,10,0,0,1,1,0,41231922090355.68
delaunay,10,2,22,17,153,5,5,0,25,25,131,131,19,6,6,1,0,3,117285477144.6063
delaunay,10,2,22,17,153,5,5,1,25,25,131,131,19,6,6,1,0,3,2571266769173.3716
delaunay,10,2,22,17,153,5,5,5,15,15,131,131,15,0,0,1,1,0,3520128350723.79
delaunay,10,2,22,17,153,3,5,0,15,15,131,131,15,0,0,1,1,0,1e+18
delaunay,10,2,22,17,153,3,5,1,15,15,131,131,15,0,0,1,1,0,1e+18
delaunay,10,2,22,17,153,3,5,3,12,12,131,131,12,0,0,1,1,0,8090904042281.896
delaunay,10,2,22,17,153,4,2,0,8,8,131,131,8,0,0,1,1,0,1e+18
delaunay,10,2,22,17,153,4,2,1,8,8,131,131,8,0,0,1,1,0,1e+18
delaunay,10,2,22,17,153,4,2,2,7,7,131,131,7,0,0,1,1,0,103124441361293.75
delaunay,10,2,22,17,153,5,3,0,15,15,131,131,14,1,1,1,0,0,51468973239381.195
delaunay,10,2,22,17,153,5,3,1,15,15,131,131,15,0,0,1,1,0,1e+18
delaunay,10,2,22,17,153,5,3,3,12,12,131,131,12,0,0,1,1,0,127073813213542.27
delaunay,12,0,27,21,231,2,2,0,4,4,204,204,4,0,0,1,1,0,1e+18
delaunay,12,0,27,21,231,2,2,1,4,4,204,204,4,0,0,1,1,0,1e+18
delaunay,12,0,27,21,231,2,2,2,3,3,204,204,3,0,0,1,1,0,437067217358313.2
delaunay,12,0,27,21,231,3,3,0,9,9,204,204,9,0,0,1,1,0,1e+18
delaunay,12,0,27,21,231,3,3,1,9,9,204,204,9,0,0,1,1,0,1e+18
delaunay,12,0,27,21,231,3,3,3,6,6,204,204,6,0,0,1,1,0,281470517896689.56
delaunay,12,0,27,21,231,4,4,0,16,16,204,204,16,0,0,1,1,0,1e+18
delaunay,12,0,27,21,231,4,4,1,16,16,204,204,16,0,0,1,1,0,1e+18
delaunay,12,0,27,21,231,4,4,4,10,10,204,204,10,0,0,1,1,0,51248271294066.09
delaunay,12,0,27,21,231,5,5,0,25,25,204,204,24,1,1,1,0,0,2973137237609.764
delaunay,12,0,27,21,231,5,5,1,25,25,204,204,24,1,1,1,0,0,8847197685211.809
delaunay,12,0,27,21,231,5,5,5,15,15,204,204,15,0,0,1,1,0,4783088999814.802
delaunay,12,0,27,21,231,3,5,0,15,15,204,204,15,0,0,1,1,0,1e+18
delaunay,12,0,27,21,231,3,5,1,15,15,204,204,15,0,0,1,1,0,1e+18
delaunay,12,0,27,21,231,3,5,3,12,12,204,204,12,0,0,1,1,0,31398661821780.957
delaunay,12,0,27,21,231,4,2,0,8,8,204,204,8,0,0,1,1,0,1e+18
delaunay,12,0,27,21,231,4,2,1,8,8,204,204,8,0,0,1,1,0,1e+18
delaunay,12,0,27,21,231,4,2,2,7,7,204,204,7,0,0,1,1,0,88422192083730.34
delaunay,12,0,27,21,231,5,3,0,15,15,204,204,15,0,0,1,1,0,1e+18
delaunay,12,0,27,21,231,5,3,1,15,15,204,204,15,0,0,1,1,0,1e+18
delaunay,12,0,27,21,231,5,3,3,12,12,204,204,12,0,0,1,1,0,11700629649950.111
delaunay,12,1,25,21,231,2,2,0,4,4,206,206,4,0,0,1,1,0,1e+18
delaunay,12,1,25,21,231,2,2,1,4,4,206,206,4,0,0,1,1,0,1e+18
delaunay,12,1,25,21,231,2,2,2,3,3,206,206,3,0,0,1,1,0,1206307872687594.5
delaunay,12,1,25,21,231,3,3,0,9,9,206,206,9,0,0,1,1,0,1e+18
delaunay,12,1,25,21,231,3,3,1,9,9,206,206,9,0,0,1,1,0,1e+18
delaunay,12,1,25,21,231,3,3,3,6,6,206,206,6,0,0,1,1,0,757008455020124.6
delaunay,12,1,25,21,231,4,4,0,16,16,206,206,16,0,0,1,1,0,1e+18
delaunay,12,1,25,21,231,4,4,1,16,16,206,206,16,0,0,1,1,0,1e+18
delaunay,12,1,25,21,231,4,4,4,10,10,206,206,10,0,0,1,1,0,122292244252521.73
delaunay,12,1,25,21,231,5,5,0,25,25,206,206,20,5,5,1,0,0,76862319453907.6
delaunay,12,1,25,21,231,5,5,1,25,25,206,206,22,3,3,1,0,0,15776093595700.7
delaunay,12,1,25,21,231,5,5,5,15,15,206,206,15,0,0,1,1,0,73584399958001.86
delaunay,12,1,25,21,231,3,5,0,15,15,206,206,15,0,0,1,1,0,1e+18
delaunay,12,1,25,21,231,3,5,1,15,15,206,206,15,0,0,1,1,0,1e+18
delaunay,12,1,25,21,231,3,5,3,12,12,206,206,12,0,0,1,1,0,112168478673951.48
delaunay,12,1,25,21,231,4,2,0,8,8,206,206,8,0,0,1,1,0,1e+18
delaunay,12,1,25,21,231,4,2,1,8,8,206,206,8,0,0,1,1,0,1e+18
delaunay,12,1,25,21,231,4,2,2,7,7,206,206,7,0,0,1,1,0,953697695360245.2
delaunay,12,1,25,21,231,5,3,0,15,15,206,206,15,0,0,1,1,0,1e+18
delaunay,12,1,25,21,231,5,3,1,15,15,206,206,15,0,0,1,1,0,1e+18
delaunay,12,1,25,21,231,5,3,3,12,12,206,206,12,0,0,1,1,0,26370951459484.76
delaunay,12,2,27,21,231,2,2,0,4,4,204,204,4,0,0,1,1,0,1e+18
delaunay,12,2,27,21,231,2,2,1,4,4,204,204,4,0,0,1,1,0,1e+18
delaunay,12,2,27,21,231,2,2,2,3,3,204,204,3,0,0,1,1,0,2740677441045631.5
delaunay,12,2,27,21,231,3,3,0,9,9,204,204,9,0,0,1,1,0,1e+18
delaunay,12,2,27,21,231,3,3,1,9,9,204,204,9,0,0,1,1,0,1e+18
delaunay,12,2,27,21,231,3,3,3,6,6,204,204,6,0,0,1,1,0,537779521154438.5
delaunay,12,2,27,21,231,4,4,0,16,16,204,204,16,0,0,1,1,0,1e+18
delaunay,12,2,27,21,231,4,4,1,16,16,204,204,16,0,0,1,1,0,1e+18
delaunay,12,2,27,21,231,4,4,4,10,10,204,204,10,0,0,1,1,0,137253602798228.23
delaunay,12,2,27,21,231,5,5,0,25,25,204,204,24,1,1,1,0,0,160680720741372.78
delaunay,12,2,27,21,231,5,5,1,25,25,204,204,24,1,1,1,0,0,2100068384544.081
delaunay,12,2,27,21,231,5,5,5,15,15,204,204,15,0,0,1,1,0,6102625142922.688
delaunay,12,2,27,21,231,3,5,0,15,15,204,204,15,0,0,1,1,0,1e+18
delaunay,12,2,27,21,231,3,5,1,15,15,204,204,15,0,0,1,1,0,1e+18
delaunay,12,2,27,21,231,3,5,3,12,12,204,204,12,0,0,1,1,0,10591529590795.145
delaunay,12,2,27,21,231,4,2,0,8,8,204,204,8,0,0,1,1,0,1e+18
delaunay,12,2,27,21,231,4,2,1,8,8,204,204,8,0,0,1,1,0,1e+18
delaunay,12,2,27,21,231,4,2,2,7,7,204,204,7,0,0,1,1,0,72462103584093.88
delaunay,12,2,27,21,231,5,3,0,15,15,204,204,15,0,0,1,1,0,1e+18
delaunay,12,2,27,21,231,5,3,1,15,15,204,204,15,0,0,1,1,0,1e+18
delaunay,12,2,27,21,231,5,3,3,12,12,204,204,12,0,0,1,1,0,42905101888965.18
delaunay,14,0,33,25,325,2,2,0,4,4,292,292,4,0,0,1,1,0,1e+18
delaunay,14,0,33,25,325,2,2,1,4,4,292,292,4,0,0,1,1,0,1e+18
delaunay,14,0,33,25,325,2,2,2,3,3,292,292,3,0,0,1,1,0,806249191221958.6
delaunay,14,0,33,25,325,3,3,0,9,9,292,292,9,0,0,1,1,0,1e+18
delaunay,14,0,33,25,325,3,3,1,9,9,292,292,9,0,0,1,1,0,1e+18
delaunay,14,0,33,25,325,3,3,3,6,6,292,292,6,0,0,1,1,0,107186980631629.8
delaunay,14,0,33,25,325,4,4,0,16,16,292,292,16,0,0,1,1,0,1e+18
delaunay,14,0,33,25,325,4,4,1,16,16,292,292,16,0,0,1,1,0,1e+18
delaunay,14,0,33,25,325,4,4,4,10,10,292,292,10,0,0,1,1,0,59508830465362.46
delaunay,14,0,33,25,325,5,5,0,25,25,292,292,25,0,0,1,1,0,1e+18
delaunay,14,0,33,25,325,5,5,1,25,25,292,292,25,0,0,1,1,0,1e+18
delaunay,14,0,33,25,325,5,5,5,15,15,292,292,15,0,0,1,1,0,15284359725605.857
delaunay,14,0,33,25,325,3,5,0,15,15,292,292,15,0,0,1,1,0,1e+18
delaunay,14,0,33,25,325,3,5,1,15,15,292,292,15,0,0,1,1,0,1e+18
delaunay,14,0,33,25,325,3,5,3,12,12,292,292,12,0,0,1,1,0,36903956400724.86
delaunay,14,0,33,25,325,4,2,0,8,8,292,292,8,0,0,1,1,0,1e+18
delaunay,14,0,33,25,325,4,2,1,8,8,292,292,8,0,0,1,1,0,1e+18
delaunay,14,0,33,25,325,4,2,2,7,7,292,292,7,0,0,1,1,0,323082050706926.4
delaunay,14,0,33,25,325,5,3,0,15,15,292,292,15,0,0,1,1,0,1e+18
delaunay,14,0,33,25,325,5,3,1,15,15,292,292,15,0,0,1,1,0,1e+18
delaunay,14,0,33,25,325,5,3,3,12,12,292,292,12,0,0,1,1,0,14309715637535.406
delaunay,14,1,31,25,325,2,2,0,4,4,294,294,4,0,0,1,1,0,1e+18
delaunay,14,1,31,25,325,2,2,1,4,4,294,294,4,0,0,1,1,0,1e+18
delaunay,14,1,31,25,325,2,2,2,3,3,294,294,3,0,0,1,1,0,2872493866539552.0
delaunay,14,1,31,25,325,3,3,0,9,9,294,294,9,0,0,1,1,0,1e+18
delaunay,14,1,31,25,325,3,3,1,9,9,294,294,9,0,0,1,1,0,1e+18
delaunay,14,1,31,25,325,3,3,3,6,6,294,294,6,0,0,1,1,0,600404112500516.5
delaunay,14,1,31,25,325,4,4,0,16,16,294,294,16,0,0,1,1,0,1e+18
delaunay,14,1,31,25,325,4,4,1,16,16,294,294,16,0,0,1,1,0,1e+18
delaunay,14,1,31,25,325,4,4,4,10,10,294,294,10,0,0,1,1,0,290465468941031.06
delaunay,14,1,31,25,325,5,5,0,25,25,294,294,25,0,0,1,1,0,1e+18
delaunay,14,1,31,25,325,5,5,1,25,25,294,294,25,0,0,1,1,0,1e+18
delaunay,14,1,31,25,325,5,5,5,15,15,294,294,15,0,0,1,1,0,46547771434566.11
delaunay,14,1,31,25,325,3,5,0,15,15,294,294,15,0,0,1,1,0,1e+18
delaunay,14,1,31,25,325,3,5,1,15,15,294,294,15,0,0,1,1,0,1e+18
delaunay,14,1,31,25,325,3,5,3,12,12,294,294,12,0,0,1,1,0,165649539859766.97
delaunay,14,1,31,25,325,4,2,0,8,8,294,294,8,0,0,1,1,0,1e+18
delaunay,14,1,31,25,325,4,2,1,8,8,294,294,8,0,0,1,1,0,1e+18
delaunay,14,1,31,25,325,4,2,2,7,7,294,294,7,0,0,1,1,0,243064152573224.38
delaunay,14,1,31,25,325,5,3,0,15,15,294,294,15,0,0,1,1,0,1e+18
delaunay,14,1,31,25,325,5,3,1,15,15,294,294,15,0,0,1,1,0,1e+18
delaunay,14,1,31,25,325,5,3,3,12,12,294,294,12,0,0,1,1,0,54785678585291.59
delaunay,14,2,32,25,325,2,2,0,4,4,293,293,4,0,0,1,1,0,1e+18
delaunay,14,2,32,25,325,2,2,1,4,4,293,293,4,0,0,1,1,0,1e+18
delaunay,14,2,32,25,325,2,2,2,3,3,293,293,3,0,0,1,1,0,3113948778540210.5
delaunay,14,2,32,25,325,3,3,0,9,9,293,293,9,0,0,1,1,0,1e+18
delaunay,14,2,32,25,325,3,3,1,9,9,293,293,9,0,0,1,1,0,1e+18
delaunay,14,2,32,25,325,3,3,3,6,6,293,293,6,0,0,1,1,0,65212565155265.984
delaunay,14,2,32,25,325,4,4,0,16,16,293,293,16,0,0,1,1,0,1e+18
delaunay,14,2,32,25,325,4,4,1,16,16,293,293,16,0,0,1,1,0,1e+18
delaunay,14,2,32,25,325,4,4,4,10,10,293,293,10,0,0,1,1,0,28102788667714.08
delaunay,14,2,32,25,325,5,5,0,25,25,293,293,25,0,0,1,1,0,1e+18
delaunay,14,2,32,25,325,5,5,1,25,25,293,293,25,0,0,1,1,0,1e+18
delaunay,14,2,32,25,325,5,5,5,15,15,293,293,15,0,0,1,1,0,29276877126187.082
delaunay,14,2,32,25,325,3,5,0,15,15,293,293,15,0,0,1,1,0,1e+18
delaunay,14,2,32,25,325,3,5,1,15,15,293,293,15,0,0,1,1,0,1e+18
delaunay,14,2,32,25,325,3,5,3,12,12,293,293,12,0,0,1,1,0,56050355538598.45
delaunay,14,2,32,25,325,4,2,0,8,8,293,293,8,0,0,1,1,0,1e+18
delaunay,14,2,32,25,325,4,2,1,8,8,293,293,8,0,0,1,1,0,1e+18
delaunay,14,2,32,25,325,4,2,2,7,7,293,293,7,0,0,1,1,0,337637107220189.7
delaunay,14,2,32,25,325,5,3,0,15,15,293,293,15,0,0,1,1,0,1e+18
delaunay,14,2,32,25,325,5,3,1,15,15,293,293,15,0,0,1,1,0,1e+18
delaunay,14,2,32,25,325,5,3,3,12,12,293,293,12,0,0,1,1,0,176752170368052.88
delaunay,16,0,38,29,435,2,2,0,4,4,397,397,4,0,0,1,1,0,1e+18
delaunay,16,0,38,29,435,2,2,1,4,4,397,397,4,0,0,1,1,0,1e+18
delaunay,16,0,38,29,435,2,2,2,3,3,397,397,3,0,0,1,1,0,3201910187757765.0
delaunay,16,0,38,29,435,3,3,0,9,9,397,397,9,0,0,1,1,0,1e+18
delaunay,16,0,38,29,435,3,3,1,9,9,397,397,9,0,0,1,1,0,1e+18
delaunay,16,0,38,29,435,3,3,3,6,6,397,397,6,0,0,1,1,0,102294761516364.34
delaunay,16,0,38,29,435,4,4,0,16,16,397,397,16,0,0,1,1,0,1e+18
delaunay,16,0,38,29,435,4,4,1,16,16,397,397,16,0,0,1,1,0,1e+18
delaunay,16,0,38,29,435,4,4,4,10,10,397,397,10,0,0,1,1,0,177624864991425.94
delaunay,16,0,38,29,435,5,5,0,25,25,397,397,25,0,0,1,1,0,1e+18
delaunay,16,0,38,29,435,5,5,1,25,25,397,397,25,0,0,1,1,0,1e+18
delaunay,16,0,38,29,435,5,5,5,15,15,397,397,15,0,0,1,1,0,44312825517033.94
delaunay,16,0,38,29,435,3,5,0,15,15,397,397,15,0,0,1,1,0,1e+18
delaunay,16,0,38,29,435,3,5,1,15,15,397,397,15,0,0,1,1,0,1e+18
delaunay,16,0,38,29,435,3,5,3,12,12,397,397,12,0,0,1,1,0,120321139505913.0
delaunay,16,0,38,29,435,4,2,0,8,8,397,397,8,0,0,1,1,0,1e+18
delaunay,16,0,38,29,435,4,2,1,8,8,397,397,8,0,0,1,1,0,1e+18
delaunay,16,0,38,29,435,4,2,2,7,7,397,397,7,0,0,1,1,0,1126149549233220.8
delaunay,16,0,38,29,435,5,3,0,15,15,397,397,15,0,0,1,1,0,1e+18
delaunay,16,0,38,29,435,5,3,1,15,15,397,397,15,0,0,1,1,0,1e+18
delaunay,16,0,38,29,435,5,3,3,12,12,397,397,12,0,0,1,1,0,180691149894174.6
delaunay,16,1,36,29,435,2,2,0,4,4,399,399,4,0,0,1,1,0,1e+18
delaunay,16,1,36,29,435,2,2,1,4,4,399,399,4,0,0,1,1,0,1e+18
delaunay,16,1,36,29,435,2,2,2,3,3,399,399,3,0,0,1,1,0,1258027454070584.2
delaunay,16,1,36,29,435,3,3,0,9,9,399,399,9,0,0,1,1,0,1e+18
delaunay,16,1,36,29,435,3,3,1,9,9,399,399,9,0,0,1,1,0,1e+18
delaunay,16,1,36,29,435,3,3,3,6,6,399,399,6,0,0,1,1,0,580560681148698.2
delaunay,16,1,36,29,435,4,4,0,16,16,399,399,16,0,0,1,1,0,1e+18
delaunay,16,1,36,29,435,4,4,1,16,16,399,399,16,0,0,1,1,0,1e+18
delaunay,16,1,36,29,435,4,4,4,10,10,399,399,10,0,0,1,1,0,67345865979510.83
delaunay,16,1,36,29,435,5,5,0,25,25,399,399,25,0,0,1,1,0,1e+18
delaunay,16,1,36,29,435,5,5,1,25,25,399,399,25,0,0,1,1,0,1e+18
delaunay,16,1,36,29,435,5,5,5,15,15,399,399,15,0,0,1,1,0,49655697768909.43
delaunay,16,1,36,29,435,3,5,0,15,15,399,399,15,0,0,1,1,0,1e+18
delaunay,16,1,36,29,435,3,5,1,15,15,399,399,15,0,0,1,1,0,1e+18
delaunay,16,1,36,29,435,3,5,3,12,12,399,399,12,0,0,1,1,0,102410009251230.44
delaunay,16,1,36,29,435,4,2,0,8,8,399,399,8,0,0,1,1,0,1e+18
delaunay,16,1,36,29,435,4,2,1,8,8,399,399,8,0,0,1,1,0,1e+18
delaunay,16,1,36,29,435,4,2,2,7,7,399,399,7,0,0,1,1,0,58990067725078.32
delaunay,16,1,36,29,435,5,3,0,15,15,399,399,15,0,0,1,1,0,1e+18
delaunay,16,1,36,29,435,5,3,1,15,15,399,399,15,0,0,1,1,0,1e+18
delaunay,16,1,36,29,435,5,3,3,12,12,399,399,12,0,0,1,1,0,58945296596536.055
delaunay,16,2,37,29,435,2,2,0,4,4,398,398,4,0,0,1,1,0,1e+18
delaunay,16,2,37,29,435,2,2,1,4,4,398,398,4,0,0,1,1,0,1e+18
delaunay,16,2,37,29,435,2,2,2,3,3,398,398,3,0,0,1,1,0,354800280626842.56
delaunay,16,2,37,29,435,3,3,0,9,9,398,398,9,0,0,1,1,0,1e+18
delaunay,16,2,37,29,435,3,3,1,9,9,398,398,9,0,0,1,1,0,1e+18
delaunay,16,2,37,29,435,3,3,3,6,6,398,398,6,0,0,1,1,0,339101057093701.9
delaunay,16,2,37,29,435,4,4,0,16,16,398,398,16,0,0,1,1,0,1e+18
delaunay,16,2,37,29,435,4,4,1,16,16,398,398,16,0,0,1,1,0,1e+18
delaunay,16,2,37,29,435,4,4,4,10,10,398,398,10,0,0,1,1,0,105640366277152.56
delaunay,16,2,37,29,435,5,5,0,25,25,398,398,25,0,0,1,1,0,1e+18
delaunay,16,2,37,29,435,5,5,1,25,25,398,398,25,0,0,1,1,0,1e+18
delaunay,16,2,37,29,435,5,5,5,15,15,398,398,15,0,0,1,1,0,7027784545390.497
delaunay,16,2,37,29,435,3,5,0,15,15,398,398,15,0,0,1,1,0,1e+18
delaunay,16,2,37,29,435,3,5,1,15,15,398,398,15,0,0,1,1,0,1e+18
delaunay,16,2,37,29,435,3,5,3,12,12,398,398,12,0,0,1,1,0,68914817387833.69
delaunay,16,2,37,29,435,4,2,0,8,8,398,398,8,0,0,1,1,0,1e+18
delaunay,16,2,37,29,435,4,2,1,8,8,398,398,8,0,0,1,1,0,1e+18
delaunay,16,2,37,29,435,4,2,2,7,7,398,398,7,0,0,1,1,0,350519317302008.9
delaunay,16,2,37,29,435,5,3,0,15,15,398,398,15,0,0,1,1,0,1e+18
delaunay,16,2,37,29,435,5,3,1,15,15,398,398,15,0,0,1,1,0,1e+18
delaunay,16,2,37,29,435,5,3,3,12,12,398,398,12,0,0,1,1,0,45343191609375.125
triangular,12,0,23,21,231,2,2,0,4,4,208,208,4,0,0,1,1,0,1e+18
triangular,12,0,23,21,231,2,2,1,4,4,208,208,4,0,0,1,1,0,1e+18
triangular,12,0,23,21,231,2,2,2,3,3,208,208,3,0,0,1,1,0,2471543294674173.0
triangular,12,0,23,21,231,3,3,0,9,9,208,208,9,0,0,1,1,0,1e+18
triangular,12,0,23,21,231,3,3,1,9,9,208,208,9,0,0,1,1,0,1e+18
triangular,12,0,23,21,231,3,3,3,6,6,208,208,6,0,0,1,1,0,172408867535024.1
triangular,12,0,23,21,231,4,4,0,16,16,208,208,16,0,0,1,1,0,1e+18
triangular,12,0,23,21,231,4,4,1,16,16,208,208,14,2,2,1,0,0,25690821619098.207
triangular,12,0,23,21,231,4,4,4,10,10,208,208,10,0,0,1,1,0,25781356340397.44
triangular,12,0,23,21,231,5,5,0,25,25,208,208,16,9,9,1,0,2,164536243831369.9
triangular,12,0,23,21,231,5,5,1,25,25,208,208,18,7,7,1,0,2,49767764649616.19
triangular,12,0,23,21,231,5,5,5,15,15,208,208,13,2,2,1,0,0,39762632790.922005
triangular,12,0,23,21,231,3,5,0,15,15,208,208,15,0,0,1,1,0,1e+18
triangular,12,0,23,21,231,3,5,1,15,15,208,208,13,2,2,1,0,0,98010197418252.6
triangular,12,0,23,21,231,3,5,3,12,12,208,208,12,0,0,1,1,0,51803214809691.6
triangular,12,0,23,21,231,4,2,0,8,8,208,208,8,0,0,1,1,0,1e+18
triangular,12,0,23,21,231,4,2,1,8,8,208,208,8,0,0,1,1,0,1e+18
triangular,12,0,23,21,231,4,2,2,7,7,208,208,7,0,0,1,1,0,100246311281991.03
triangular,12,0,23,21,231,5,3,0,15,15,208,208,15,0,0,1,1,0,1e+18
triangular,12,0,23,21,231,5,3,1,15,15,208,208,14,1,1,1,0,0,185201885670427.0
triangular,12,0,23,21,231,5,3,3,12,12,208,208,12,0,0,1,1,0,34179357891389.016
triangular,12,1,23,21,231,2,2,0,4,4,208,208,4,0,0,1,1,0,1e+18
triangular,12,1,23,21,231,2,2,1,4,4,208,208,4,0,0,1,1,0,1e+18
triangular,12,1,23,21,231,2,2,2,3,3,208,208,3,0,0,1,1,0,1388987460316572.5
triangular,12,1,23,21,231,3,3,0,9,9,208,208,9,0,0,1,1,0,1e+18
triangular,12,1,23,21,231,3,3,1,9,9,208,208,9,0,0,1,1,0,1e+18
triangular,12,1,23,21,231,3,3,3,6,6,208,208,6,0,0,1,1,0,295455238179957.94
triangular,12,1,23,21,231,4,4,0,16,16,208,208,16,0,0,1,1,0,1e+18
triangular,12,1,23,21,231,4,4,1,16,16,208,208,14,2,2,1,0,0,40207990195489.3
triangular,12,1,23,21,231,4,4,4,10,10,208,208,10,0,0,1,1,0,201881858506248.94
triangular,12,1,23,21,231,5,5,0,25,25,208,208,16,9,9,1,0,2,1959334183066.524
triangular,12,1,23,21,231,5,5,1,25,25,208,208,19,6,6,1,0,2,42169438412176.59
triangular,12,1,23,21,231,5,5,5,15,15,208,208,14,1,1,1,0,0,3635557298291.4224
triangular,12,1,23,21,231,3,5,0,15,15,208,208,15,0,0,1,1,0,1e+18
triangular,12,1,23,21,231,3,5,1,15,15,208,208,15,0,0,1,1,0,1e+18
triangular,12,1,23,21,231,3,5,3,12,12,208,208,12,0,0,1,1,0,5293508560.441383
triangular,12,1,23,21,231,4,2,0,8,8,208,208,8,0,0,1,1,0,1e+18
triangular,12,1,23,21,231,4,2,1,8,8,208,208,8,0,0,1,1,0,1e+18
triangular,12,1,23,21,231,4,2,2,7,7,208,208,7,0,0,1,1,0,113063920824638.33
triangular,12,1,23,21,231,5,3,0,15,15,208,208,15,0,0,1,1,0,1e+18
triangular,12,1,23,21,231,5,3,1,15,15,208,208,15,0,0,1,1,0,1e+18
triangular,12,1,23,21,231,5,3,3,12,12,208,208,12,0,0,1,1,0,4118939256753.416
triangular,15,0,30,27,378,2,2,0,4,4,348,348,4,0,0,1,1,0,1e+18
triangular,15,0,30,27,378,2,2,1,4,4,348,348,4,0,0,1,1,0,1e+18
triangular,15,0,30,27,378,2,2,2,3,3,348,348,3,0,0,1,1,0,556413088471008.3
triangular,15,0,30,27,378,3,3,0,9,9,348,348,9,0,0,1,1,0,1e+18
triangular,15,0,30,27,378,3,3,1,9,9,348,348,9,0,0,1,1,0,1e+18
triangular,15,0,30,27,378,3,3,3,6,6,348,348,6,0,0,1,1,0,89717439860176.2
triangular,15,0,30,27,378,4,4,0,16,16,348,348,16,0,0,1,1,0,1e+18
triangular,15,0,30,27,378,4,4,1,16,16,348,348,15,1,1,1,0,0,2565596419504.758
triangular,15,0,30,27,378,4,4,4,10,10,348,348,10,0,0,1,1,0,139829907626829.08
triangular,15,0,30,27,378,5,5,0,25,25,348,348,21,4,4,1,0,0,42159963265.385735
triangular,15,0,30,27,378,5,5,1,25,25,348,348,20,5,5,1,0,0,3739559153834.2656
triangular,15,0,30,27,378,5,5,5,15,15,348,348,14,1,1,1,0,0,12172113677074.057
triangular,15,0,30,27,378,3,5,0,15,15,348,348,15,0,0,1,1,0,1e+18
triangular,15,0,30,27,378,3,5,1,15,15,348,348,15,0,0,1,1,0,1e+18
triangular,15,0,30,27,378,3,5,3,12,12,348,348,12,0,0,1,1,0,21885643136747.715
triangular,15,0,30,27,378,4,2,0,8,8,348,348,8,0,0,1,1,0,1e+18
triangular,15,0,30,27,378,4,2,1,8,8,348,348,8,0,0,1,1,0,1e+18
triangular,15,0,30,27,378,4,2,2,7,7,348,348,7,0,0,1,1,0,96516341540948.52
triangular,15,0,30,27,378,5,3,0,15,15,348,348,14,1,1,1,0,0,7555967766266.074
triangular,15,0,30,27,378,5,3,1,15,15,348,348,15,0,0,1,1,0,1e+18
triangular,15,0,30,27,378,5,3,3,12,12,348,348,12,0,0,1,1,0,7629895400584.338
triangular,15,1,30,27,378,2,2,0,4,4,348,348,4,0,0,1,1,0,1e+18
triangular,15,1,30,27,378,2,2,1,4,4,348,348,4,0,0,1,1,0,1e+18
triangular,15,1,30,27,378,2,2,2,3,3,348,348,3,0,0,1,1,0,1003243906302498.8
triangular,15,1,30,27,378,3,3,0,9,9,348,348,9,0,0,1,1,0,1e+18
triangular,15,1,30,27,378,3,3,1,9,9,348,348,9,0,0,1,1,0,1e+18
triangular,15,1,30,27,378,3,3,3,6,6,348,348,6,0,0,1,1,0,172620435693391.78
triangular,15,1,30,27,378,4,4,0,16,16,348,348,16,0,0,1,1,0,1e+18
triangular,15,1,30,27,378,4,4,1,16,16,348,348,16,0,0,1,1,0,1e+18
triangular,15,1,30,27,378,4,4,4,10,10,348,348,10,0,0,1,1,0,39989503622837.31
triangular,15,1,30,27,378,5,5,0,25,25,348,348,22,3,3,1,0,0,625753599344.7892
triangular,15,1,30,27,378,5,5,1,25,25,348,348,23,2,2,1,0,0,1141955402686.4944
triangular,15,1,30,27,378,5,5,5,15,15,348,348,15,0,0,1,1,0,3130998612462.5894
triangular,15,1,30,27,378,3,5,0,15,15,348,348,15,0,0,1,1,0,1e+18
triangular,15,1,30,27,378,3,5,1,15,15,348,348,14,1,1,1,0,0,163773692072320.78
triangular,15,1,30,27,378,3,5,3,12,12,348,348,12,0,0,1,1,0,20589234311627.086
triangular,15,1,30,27,378,4,2,0,8,8,348,348,8,0,0,1,1,0,1e+18
triangular,15,1,30,27,378,4,2,1,8,8,348,348,8,0,0,1,1,0,1e+18
triangular,15,1,30,27,378,4,2,2,7,7,348,348,7,0,0,1,1,0,33907433548767.76
triangular,15,1,30,27,378,5,3,0,15,15,348,348,15,0,0,1,1,0,1e+18
triangular,15,1,30,27,378,5,3,1,15,15,348,348,15,0,0,1,1,0,1e+18
triangular,15,1,30,27,378,5,3,3,12,12,348,348,12,0,0,1,1,0,34671596596282.227


==> anc/results/exp06_certificate.csv <==
n_nodes,geom_seed,n_bonds,n_free,m,overlap,d,bound,rank_mod_p,rank_float,rank_exact_Q,certified,exact_confirms_failure,det_nonzero
10,0,21,17,2,0,4,4,4,4,-1,1,0,1
10,0,21,17,2,1,4,4,4,4,-1,1,0,1
10,0,21,17,2,2,3,3,3,3,-1,1,0,1
10,0,21,17,3,0,9,9,9,9,-1,1,0,1
10,0,21,17,3,1,9,9,9,9,-1,1,0,1
10,0,21,17,3,3,6,6,6,6,-1,1,0,1
10,0,21,17,4,0,16,16,14,14,14,0,1,1
10,0,21,17,4,1,16,16,16,16,-1,1,0,1
10,0,21,17,4,2,15,15,15,15,-1,1,0,1
10,0,21,17,4,4,10,10,10,10,-1,1,0,1
10,0,21,17,5,0,25,21,20,20,20,0,1,1
10,0,21,17,5,1,25,21,19,19,19,0,1,1
10,0,21,17,5,2,24,21,18,18,18,0,1,1
10,0,21,17,5,5,15,15,15,15,-1,1,0,1
10,0,21,17,6,0,36,21,20,20,20,0,1,1
10,0,21,17,6,1,36,21,19,19,19,0,1,1
10,0,21,17,6,3,33,21,18,18,18,0,1,1
10,0,21,17,6,6,21,21,16,16,16,0,1,1
10,1,21,17,2,0,4,4,4,4,-1,1,0,1
10,1,21,17,2,1,4,4,4,4,-1,1,0,1
10,1,21,17,2,2,3,3,3,3,-1,1,0,1
10,1,21,17,3,0,9,9,9,9,-1,1,0,1
10,1,21,17,3,1,9,9,9,9,-1,1,0,1
10,1,21,17,3,3,6,6,6,6,-1,1,0,1
10,1,21,17,4,0,16,16,16,16,-1,1,0,1
10,1,21,17,4,1,16,16,16,16,-1,1,0,1
10,1,21,17,4,2,15,15,15,15,-1,1,0,1
10,1,21,17,4,4,10,10,10,10,-1,1,0,1
10,1,21,17,5,0,25,21,20,20,20,0,1,1
10,1,21,17,5,1,25,21,19,19,19,0,1,1
10,1,21,17,5,2,24,21,17,17,17,0,1,1
10,1,21,17,5,5,15,15,15,15,-1,1,0,1
10,1,21,17,6,0,36,21,19,19,19,0,1,1
10,1,21,17,6,1,36,21,20,20,20,0,1,1
10,1,21,17,6,3,33,21,19,19,19,0,1,1
10,1,21,17,6,6,21,21,16,16,16,0,1,1
10,2,20,17,2,0,4,4,4,4,-1,1,0,1
10,2,20,17,2,1,4,4,4,4,-1,1,0,1
10,2,20,17,2,2,3,3,3,3,-1,1,0,1
10,2,20,17,3,0,9,9,9,9,-1,1,0,1
10,2,20,17,3,1,9,9,9,9,-1,1,0,1
10,2,20,17,3,3,6,6,6,6,-1,1,0,1
10,2,20,17,4,0,16,16,16,16,-1,1,0,1
10,2,20,17,4,1,16,16,16,16,-1,1,0,1
10,2,20,17,4,2,15,15,14,14,14,0,1,1
10,2,20,17,4,4,10,10,10,10,-1,1,0,1
10,2,20,17,5,0,25,20,16,16,16,0,1,1
10,2,20,17,5,1,25,20,18,18,18,0,1,1
10,2,20,17,5,2,24,20,20,20,-1,1,0,1
10,2,20,17,5,5,15,15,15,15,-1,1,0,1
10,2,20,17,6,0,36,20,18,18,18,0,1,1
10,2,20,17,6,1,36,20,18,18,18,0,1,1
10,2,20,17,6,3,33,20,15,15,15,0,1,1
10,2,20,17,6,6,21,20,17,17,17,0,1,1
12,0,27,21,2,0,4,4,4,4,-1,1,0,1
12,0,27,21,2,1,4,4,4,4,-1,1,0,1
12,0,27,21,2,2,3,3,3,3,-1,1,0,1
12,0,27,21,3,0,9,9,9,9,-1,1,0,1
12,0,27,21,3,1,9,9,9,9,-1,1,0,1
12,0,27,21,3,3,6,6,6,6,-1,1,0,1
12,0,27,21,4,0,16,16,16,16,-1,1,0,1
12,0,27,21,4,1,16,16,16,16,-1,1,0,1
12,0,27,21,4,2,15,15,15,15,-1,1,0,1
12,0,27,21,4,4,10,10,10,10,-1,1,0,1
12,0,27,21,5,0,25,25,22,22,22,0,1,1
12,0,27,21,5,1,25,25,23,23,23,0,1,1
12,0,27,21,5,2,24,24,24,24,-1,1,0,1
12,0,27,21,5,5,15,15,15,15,-1,1,0,1
12,0,27,21,6,0,36,27,24,24,24,0,1,1
12,0,27,21,6,1,36,27,26,26,26,0,1,1
12,0,27,21,6,3,33,27,25,25,25,0,1,1
12,0,27,21,6,6,21,21,21,21,-1,1,0,1
12,1,26,21,2,0,4,4,4,4,-1,1,0,1
12,1,26,21,2,1,4,4,4,4,-1,1,0,1
12,1,26,21,2,2,3,3,3,3,-1,1,0,1
12,1,26,21,3,0,9,9,9,9,-1,1,0,1
12,1,26,21,3,1,9,9,9,9,-1,1,0,1
12,1,26,21,3,3,6,6,6,6,-1,1,0,1
12,1,26,21,4,0,16,16,16,16,-1,1,0,1
12,1,26,21,4,1,16,16,16,16,-1,1,0,1
12,1,26,21,4,2,15,15,15,15,-1,1,0,1
12,1,26,21,4,4,10,10,10,10,-1,1,0,1
12,1,26,21,5,0,25,25,22,22,22,0,1,1
12,1,26,21,5,1,25,25,21,21,21,0,1,1
12,1,26,21,5,2,24,24,22,22,22,0,1,1
12,1,26,21,5,5,15,15,15,15,-1,1,0,1
12,1,26,21,6,0,36,26,21,21,21,0,1,1
12,1,26,21,6,1,36,26,21,21,21,0,1,1
12,1,26,21,6,3,33,26,21,21,21,0,1,1
12,1,26,21,6,6,21,21,21,21,-1,1,0,1
12,2,25,21,2,0,4,4,4,4,-1,1,0,1
12,2,25,21,2,1,4,4,4,4,-1,1,0,1
12,2,25,21,2,2,3,3,3,3,-1,1,0,1
12,2,25,21,3,0,9,9,9,9,-1,1,0,1
12,2,25,21,3,1,9,9,9,9,-1,1,0,1
12,2,25,21,3,3,6,6,6,6,-1,1,0,1
12,2,25,21,4,0,16,16,16,16,-1,1,0,1
12,2,25,21,4,1,16,16,16,16,-1,1,0,1
12,2,25,21,4,2,15,15,15,15,-1,1,0,1
12,2,25,21,4,4,10,10,10,10,-1,1,0,1
12,2,25,21,5,0,25,25,22,22,22,0,1,1
12,2,25,21,5,1,25,25,20,20,20,0,1,1
12,2,25,21,5,2,24,24,20,20,20,0,1,1
12,2,25,21,5,5,15,15,15,15,-1,1,0,1
12,2,25,21,6,0,36,25,23,23,23,0,1,1
12,2,25,21,6,1,36,25,22,22,22,0,1,1
12,2,25,21,6,3,33,25,21,21,21,0,1,1
12,2,25,21,6,6,21,21,20,20,20,0,1,1
14,0,33,25,2,0,4,4,4,4,-1,1,0,1
14,0,33,25,2,1,4,4,4,4,-1,1,0,1
14,0,33,25,2,2,3,3,3,3,-1,1,0,1
14,0,33,25,3,0,9,9,9,9,-1,1,0,1
14,0,33,25,3,1,9,9,9,9,-1,1,0,1
14,0,33,25,3,3,6,6,6,6,-1,1,0,1
14,0,33,25,4,0,16,16,16,16,-1,1,0,1
14,0,33,25,4,1,16,16,16,16,-1,1,0,1
14,0,33,25,4,2,15,15,15,15,-1,1,0,1
14,0,33,25,4,4,10,10,10,10,-1,1,0,1
14,0,33,25,5,0,25,25,25,25,-1,1,0,1
14,0,33,25,5,1,25,25,23,23,23,0,1,1
14,0,33,25,5,2,24,24,24,24,-1,1,0,1
14,0,33,25,5,5,15,15,15,15,-1,1,0,1
14,0,33,25,6,0,36,33,29,29,29,0,1,1
14,0,33,25,6,1,36,33,29,29,29,0,1,1
14,0,33,25,6,3,33,33,26,26,26,0,1,1
14,0,33,25,6,6,21,21,21,21,-1,1,0,1
14,1,31,25,2,0,4,4,4,4,-1,1,0,1
14,1,31,25,2,1,4,4,4,4,-1,1,0,1
14,1,31,25,2,2,3,3,3,3,-1,1,0,1
14,1,31,25,3,0,9,9,9,9,-1,1,0,1
14,1,31,25,3,1,9,9,9,9,-1,1,0,1
14,1,31,25,3,3,6,6,6,6,-1,1,0,1
14,1,31,25,4,0,16,16,16,16,-1,1,0,1
14,1,31,25,4,1,16,16,16,16,-1,1,0,1
14,1,31,25,4,2,15,15,15,15,-1,1,0,1
14,1,31,25,4,4,10,10,10,10,-1,1,0,1
14,1,31,25,5,0,25,25,25,25,-1,1,0,1
14,1,31,25,5,1,25,25,25,25,-1,1,0,1
14,1,31,25,5,2,24,24,24,24,-1,1,0,1
14,1,31,25,5,5,15,15,15,15,-1,1,0,1
14,1,31,25,6,0,36,31,26,26,26,0,1,1
14,1,31,25,6,1,36,31,27,27,27,0,1,1
14,1,31,25,6,3,33,31,27,27,27,0,1,1
14,1,31,25,6,6,21,21,21,21,-1,1,0,1
14,2,31,25,2,0,4,4,4,4,-1,1,0,1
14,2,31,25,2,1,4,4,4,4,-1,1,0,1
14,2,31,25,2,2,3,3,3,3,-1,1,0,1
14,2,31,25,3,0,9,9,9,9,-1,1,0,1
14,2,31,25,3,1,9,9,9,9,-1,1,0,1
14,2,31,25,3,3,6,6,6,6,-1,1,0,1
14,2,31,25,4,0,16,16,16,16,-1,1,0,1
14,2,31,25,4,1,16,16,16,16,-1,1,0,1
14,2,31,25,4,2,15,15,15,15,-1,1,0,1
14,2,31,25,4,4,10,10,10,10,-1,1,0,1
14,2,31,25,5,0,25,25,25,25,-1,1,0,1
14,2,31,25,5,1,25,25,25,25,-1,1,0,1
14,2,31,25,5,2,24,24,24,24,-1,1,0,1
14,2,31,25,5,5,15,15,15,15,-1,1,0,1
14,2,31,25,6,0,36,31,28,28,28,0,1,1
14,2,31,25,6,1,36,31,29,29,29,0,1,1
14,2,31,25,6,3,33,31,27,27,27,0,1,1
14,2,31,25,6,6,21,21,21,21,-1,1,0,1
16,0,38,29,2,0,4,4,4,4,-1,1,0,1
16,0,38,29,2,1,4,4,4,4,-1,1,0,1
16,0,38,29,2,2,3,3,3,3,-1,1,0,1
16,0,38,29,3,0,9,9,9,9,-1,1,0,1
16,0,38,29,3,1,9,9,9,9,-1,1,0,1
16,0,38,29,3,3,6,6,6,6,-1,1,0,1
16,0,38,29,4,0,16,16,16,16,-1,1,0,1
16,0,38,29,4,1,16,16,16,16,-1,1,0,1
16,0,38,29,4,2,15,15,15,15,-1,1,0,1
16,0,38,29,4,4,10,10,10,10,-1,1,0,1
16,0,38,29,5,0,25,25,25,25,-1,1,0,1
16,0,38,29,5,1,25,25,25,25,-1,1,0,1
16,0,38,29,5,2,24,24,24,24,-1,1,0,1
16,0,38,29,5,5,15,15,15,15,-1,1,0,1
16,0,38,29,6,0,36,36,30,30,30,0,1,1
16,0,38,29,6,1,36,36,33,33,33,0,1,1
16,0,38,29,6,3,33,33,30,30,30,0,1,1
16,0,38,29,6,6,21,21,20,20,20,0,1,1
16,1,36,29,2,0,4,4,4,4,-1,1,0,1
16,1,36,29,2,1,4,4,4,4,-1,1,0,1
16,1,36,29,2,2,3,3,3,3,-1,1,0,1
16,1,36,29,3,0,9,9,9,9,-1,1,0,1
16,1,36,29,3,1,9,9,9,9,-1,1,0,1
16,1,36,29,3,3,6,6,6,6,-1,1,0,1
16,1,36,29,4,0,16,16,16,16,-1,1,0,1
16,1,36,29,4,1,16,16,16,16,-1,1,0,1
16,1,36,29,4,2,15,15,15,15,-1,1,0,1
16,1,36,29,4,4,10,10,10,10,-1,1,0,1
16,1,36,29,5,0,25,25,25,25,-1,1,0,1
16,1,36,29,5,1,25,25,25,25,-1,1,0,1
16,1,36,29,5,2,24,24,24,24,-1,1,0,1
16,1,36,29,5,5,15,15,15,15,-1,1,0,1
16,1,36,29,6,0,36,36,30,30,30,0,1,1
16,1,36,29,6,1,36,36,32,32,32,0,1,1
16,1,36,29,6,3,33,33,30,30,30,0,1,1
16,1,36,29,6,6,21,21,21,21,-1,1,0,1
16,2,36,29,2,0,4,4,4,4,-1,1,0,1
16,2,36,29,2,1,4,4,4,4,-1,1,0,1
16,2,36,29,2,2,3,3,3,3,-1,1,0,1
16,2,36,29,3,0,9,9,9,9,-1,1,0,1
16,2,36,29,3,1,9,9,9,9,-1,1,0,1
16,2,36,29,3,3,6,6,6,6,-1,1,0,1
16,2,36,29,4,0,16,16,16,16,-1,1,0,1
16,2,36,29,4,1,16,16,16,16,-1,1,0,1
16,2,36,29,4,2,15,15,15,15,-1,1,0,1
16,2,36,29,4,4,10,10,10,10,-1,1,0,1
16,2,36,29,5,0,25,25,25,25,-1,1,0,1
16,2,36,29,5,1,25,25,25,25,-1,1,0,1
16,2,36,29,5,2,24,24,24,24,-1,1,0,1
16,2,36,29,5,5,15,15,15,15,-1,1,0,1
16,2,36,29,6,0,36,36,32,32,32,0,1,1
16,2,36,29,6,1,36,36,32,32,32,0,1,1
16,2,36,29,6,3,33,33,30,30,30,0,1,1
16,2,36,29,6,6,21,21,21,21,-1,1,0,1
20,0,49,37,2,0,4,4,4,4,-1,1,0,1
20,0,49,37,2,1,4,4,4,4,-1,1,0,1
20,0,49,37,2,2,3,3,3,3,-1,1,0,1
20,0,49,37,3,0,9,9,9,9,-1,1,0,1
20,0,49,37,3,1,9,9,9,9,-1,1,0,1
20,0,49,37,3,3,6,6,6,6,-1,1,0,1
20,0,49,37,4,0,16,16,16,16,-1,1,0,1
20,0,49,37,4,1,16,16,16,16,-1,1,0,1
20,0,49,37,4,2,15,15,15,15,-1,1,0,1
20,0,49,37,4,4,10,10,10,10,-1,1,0,1
20,0,49,37,5,0,25,25,25,25,-1,1,0,1
20,0,49,37,5,1,25,25,25,25,-1,1,0,1
20,0,49,37,5,2,24,24,23,23,23,0,1,1
20,0,49,37,5,5,15,15,15,15,-1,1,0,1
20,0,49,37,6,0,36,36,36,36,-1,1,0,1
20,0,49,37,6,1,36,36,34,34,34,0,1,1
20,0,49,37,6,3,33,33,33,33,-1,1,0,1
20,0,49,37,6,6,21,21,21,21,-1,1,0,1
20,1,49,37,2,0,4,4,4,4,-1,1,0,1
20,1,49,37,2,1,4,4,4,4,-1,1,0,1
20,1,49,37,2,2,3,3,3,3,-1,1,0,1
20,1,49,37,3,0,9,9,9,9,-1,1,0,1
20,1,49,37,3,1,9,9,9,9,-1,1,0,1
20,1,49,37,3,3,6,6,6,6,-1,1,0,1
20,1,49,37,4,0,16,16,16,16,-1,1,0,1
20,1,49,37,4,1,16,16,16,16,-1,1,0,1
20,1,49,37,4,2,15,15,15,15,-1,1,0,1
20,1,49,37,4,4,10,10,10,10,-1,1,0,1
20,1,49,37,5,0,25,25,25,25,-1,1,0,1
20,1,49,37,5,1,25,25,25,25,-1,1,0,1
20,1,49,37,5,2,24,24,24,24,-1,1,0,1
20,1,49,37,5,5,15,15,15,15,-1,1,0,1
20,1,49,37,6,0,36,36,36,36,-1,1,0,1
20,1,49,37,6,1,36,36,36,36,-1,1,0,1
20,1,49,37,6,3,33,33,33,33,-1,1,0,1
20,1,49,37,6,6,21,21,21,21,-1,1,0,1
20,2,50,37,2,0,4,4,4,4,-1,1,0,1
20,2,50,37,2,1,4,4,4,4,-1,1,0,1
20,2,50,37,2,2,3,3,3,3,-1,1,0,1
20,2,50,37,3,0,9,9,9,9,-1,1,0,1
20,2,50,37,3,1,9,9,9,9,-1,1,0,1
20,2,50,37,3,3,6,6,6,6,-1,1,0,1
20,2,50,37,4,0,16,16,16,16,-1,1,0,1
20,2,50,37,4,1,16,16,16,16,-1,1,0,1
20,2,50,37,4,2,15,15,15,15,-1,1,0,1
20,2,50,37,4,4,10,10,10,10,-1,1,0,1
20,2,50,37,5,0,25,25,25,25,-1,1,0,1
20,2,50,37,5,1,25,25,25,25,-1,1,0,1
20,2,50,37,5,2,24,24,24,24,-1,1,0,1
20,2,50,37,5,5,15,15,15,15,-1,1,0,1
20,2,50,37,6,0,36,36,36,36,-1,1,0,1
20,2,50,37,6,1,36,36,36,36,-1,1,0,1
20,2,50,37,6,3,33,33,33,33,-1,1,0,1
20,2,50,37,6,6,21,21,21,21,-1,1,0,1
24,0,60,45,2,0,4,4,4,4,-1,1,0,1
24,0,60,45,2,1,4,4,4,4,-1,1,0,1
24,0,60,45,2,2,3,3,3,3,-1,1,0,1
24,0,60,45,3,0,9,9,9,9,-1,1,0,1
24,0,60,45,3,1,9,9,9,9,-1,1,0,1
24,0,60,45,3,3,6,6,6,6,-1,1,0,1
24,0,60,45,4,0,16,16,16,16,-1,1,0,1
24,0,60,45,4,1,16,16,16,16,-1,1,0,1
24,0,60,45,4,2,15,15,15,15,-1,1,0,1
24,0,60,45,4,4,10,10,10,10,-1,1,0,1
24,0,60,45,5,0,25,25,25,25,-1,1,0,1
24,0,60,45,5,1,25,25,25,25,-1,1,0,1
24,0,60,45,5,2,24,24,24,24,-1,1,0,1
24,0,60,45,5,5,15,15,15,15,-1,1,0,1
24,0,60,45,6,0,36,36,36,36,-1,1,0,1
24,0,60,45,6,1,36,36,36,36,-1,1,0,1
24,0,60,45,6,3,33,33,33,33,-1,1,0,1
24,0,60,45,6,6,21,21,21,21,-1,1,0,1
24,1,62,45,2,0,4,4,4,4,-1,1,0,1
24,1,62,45,2,1,4,4,4,4,-1,1,0,1
24,1,62,45,2,2,3,3,3,3,-1,1,0,1
24,1,62,45,3,0,9,9,9,9,-1,1,0,1
24,1,62,45,3,1,9,9,9,9,-1,1,0,1
24,1,62,45,3,3,6,6,6,6,-1,1,0,1
24,1,62,45,4,0,16,16,16,16,-1,1,0,1
24,1,62,45,4,1,16,16,16,16,-1,1,0,1
24,1,62,45,4,2,15,15,15,15,-1,1,0,1
24,1,62,45,4,4,10,10,10,10,-1,1,0,1
24,1,62,45,5,0,25,25,25,25,-1,1,0,1
24,1,62,45,5,1,25,25,25,25,-1,1,0,1
24,1,62,45,5,2,24,24,24,24,-1,1,0,1
24,1,62,45,5,5,15,15,15,15,-1,1,0,1
24,1,62,45,6,0,36,36,36,36,-1,1,0,1
24,1,62,45,6,1,36,36,36,36,-1,1,0,1
24,1,62,45,6,3,33,33,33,33,-1,1,0,1
24,1,62,45,6,6,21,21,21,21,-1,1,0,1
24,2,62,45,2,0,4,4,4,4,-1,1,0,1
24,2,62,45,2,1,4,4,4,4,-1,1,0,1
24,2,62,45,2,2,3,3,3,3,-1,1,0,1
24,2,62,45,3,0,9,9,9,9,-1,1,0,1
24,2,62,45,3,1,9,9,9,9,-1,1,0,1
24,2,62,45,3,3,6,6,6,6,-1,1,0,1
24,2,62,45,4,0,16,16,16,16,-1,1,0,1
24,2,62,45,4,1,16,16,16,16,-1,1,0,1
24,2,62,45,4,2,15,15,15,15,-1,1,0,1
24,2,62,45,4,4,10,10,10,10,-1,1,0,1
24,2,62,45,5,0,25,25,25,25,-1,1,0,1
24,2,62,45,5,1,25,25,25,25,-1,1,0,1
24,2,62,45,5,2,24,24,24,24,-1,1,0,1
24,2,62,45,5,5,15,15,15,15,-1,1,0,1
24,2,62,45,6,0,36,36,36,36,-1,1,0,1
24,2,62,45,6,1,36,36,36,36,-1,1,0,1
24,2,62,45,6,3,33,33,33,33,-1,1,0,1
24,2,62,45,6,6,21,21,21,21,-1,1,0,1
30,0,78,57,2,0,4,4,4,4,-1,1,0,1
30,0,78,57,2,1,4,4,4,4,-1,1,0,1
30,0,78,57,2,2,3,3,3,3,-1,1,0,1
30,0,78,57,3,0,9,9,9,9,-1,1,0,1
30,0,78,57,3,1,9,9,9,9,-1,1,0,1
30,0,78,57,3,3,6,6,6,6,-1,1,0,1
30,0,78,57,4,0,16,16,16,16,-1,1,0,1
30,0,78,57,4,1,16,16,16,16,-1,1,0,1
30,0,78,57,4,2,15,15,15,15,-1,1,0,1
30,0,78,57,4,4,10,10,10,10,-1,1,0,1
30,0,78,57,5,0,25,25,25,25,-1,1,0,1
30,0,78,57,5,1,25,25,25,25,-1,1,0,1
30,0,78,57,5,2,24,24,24,24,-1,1,0,1
30,0,78,57,5,5,15,15,15,15,-1,1,0,1
30,0,78,57,6,0,36,36,36,36,-1,1,0,1
30,0,78,57,6,1,36,36,36,36,-1,1,0,1
30,0,78,57,6,3,33,33,33,33,-1,1,0,1
30,0,78,57,6,6,21,21,21,21,-1,1,0,1
30,1,79,57,2,0,4,4,4,4,-1,1,0,1
30,1,79,57,2,1,4,4,4,4,-1,1,0,1
30,1,79,57,2,2,3,3,3,3,-1,1,0,1
30,1,79,57,3,0,9,9,9,9,-1,1,0,1
30,1,79,57,3,1,9,9,9,9,-1,1,0,1
30,1,79,57,3,3,6,6,6,6,-1,1,0,1
30,1,79,57,4,0,16,16,16,16,-1,1,0,1
30,1,79,57,4,1,16,16,16,16,-1,1,0,1
30,1,79,57,4,2,15,15,15,15,-1,1,0,1
30,1,79,57,4,4,10,10,10,10,-1,1,0,1
30,1,79,57,5,0,25,25,25,25,-1,1,0,1
30,1,79,57,5,1,25,25,25,25,-1,1,0,1
30,1,79,57,5,2,24,24,24,24,-1,1,0,1
30,1,79,57,5,5,15,15,15,15,-1,1,0,1
30,1,79,57,6,0,36,36,36,36,-1,1,0,1
30,1,79,57,6,1,36,36,36,36,-1,1,0,1
30,1,79,57,6,3,33,33,33,33,-1,1,0,1
30,1,79,57,6,6,21,21,21,21,-1,1,0,1
30,2,80,57,2,0,4,4,4,4,-1,1,0,1
30,2,80,57,2,1,4,4,4,4,-1,1,0,1
30,2,80,57,2,2,3,3,3,3,-1,1,0,1
30,2,80,57,3,0,9,9,9,9,-1,1,0,1
30,2,80,57,3,1,9,9,9,9,-1,1,0,1
30,2,80,57,3,3,6,6,6,6,-1,1,0,1
30,2,80,57,4,0,16,16,16,16,-1,1,0,1
30,2,80,57,4,1,16,16,16,16,-1,1,0,1
30,2,80,57,4,2,15,15,15,15,-1,1,0,1
30,2,80,57,4,4,10,10,10,10,-1,1,0,1
30,2,80,57,5,0,25,25,25,25,-1,1,0,1
30,2,80,57,5,1,25,25,25,25,-1,1,0,1
30,2,80,57,5,2,24,24,24,24,-1,1,0,1
30,2,80,57,5,5,15,15,15,15,-1,1,0,1
30,2,80,57,6,0,36,36,36,36,-1,1,0,1
30,2,80,57,6,1,36,36,36,36,-1,1,0,1
30,2,80,57,6,3,33,33,33,33,-1,1,0,1
30,2,80,57,6,6,21,21,21,21,-1,1,0,1
36,0,96,69,2,0,4,4,4,4,-1,1,0,1
36,0,96,69,2,1,4,4,4,4,-1,1,0,1
36,0,96,69,2,2,3,3,3,3,-1,1,0,1
36,0,96,69,3,0,9,9,9,9,-1,1,0,1
36,0,96,69,3,1,9,9,9,9,-1,1,0,1
36,0,96,69,3,3,6,6,6,6,-1,1,0,1
36,0,96,69,4,0,16,16,16,16,-1,1,0,1
36,0,96,69,4,1,16,16,16,16,-1,1,0,1
36,0,96,69,4,2,15,15,15,15,-1,1,0,1
36,0,96,69,4,4,10,10,10,10,-1,1,0,1
36,0,96,69,5,0,25,25,25,25,-1,1,0,1
36,0,96,69,5,1,25,25,25,25,-1,1,0,1
36,0,96,69,5,2,24,24,24,24,-1,1,0,1
36,0,96,69,5,5,15,15,15,15,-1,1,0,1
36,0,96,69,6,0,36,36,36,36,-1,1,0,1
36,0,96,69,6,1,36,36,36,36,-1,1,0,1
36,0,96,69,6,3,33,33,33,33,-1,1,0,1
36,0,96,69,6,6,21,21,21,21,-1,1,0,1
36,1,97,69,2,0,4,4,4,4,-1,1,0,1
36,1,97,69,2,1,4,4,4,4,-1,1,0,1
36,1,97,69,2,2,3,3,3,3,-1,1,0,1
36,1,97,69,3,0,9,9,9,9,-1,1,0,1
36,1,97,69,3,1,9,9,9,9,-1,1,0,1
36,1,97,69,3,3,6,6,6,6,-1,1,0,1
36,1,97,69,4,0,16,16,16,16,-1,1,0,1
36,1,97,69,4,1,16,16,16,16,-1,1,0,1
36,1,97,69,4,2,15,15,15,15,-1,1,0,1
36,1,97,69,4,4,10,10,10,10,-1,1,0,1
36,1,97,69,5,0,25,25,25,25,-1,1,0,1
36,1,97,69,5,1,25,25,25,25,-1,1,0,1
36,1,97,69,5,2,24,24,24,24,-1,1,0,1
36,1,97,69,5,5,15,15,15,15,-1,1,0,1
36,1,97,69,6,0,36,36,36,36,-1,1,0,1
36,1,97,69,6,1,36,36,36,36,-1,1,0,1
36,1,97,69,6,3,33,33,33,33,-1,1,0,1
36,1,97,69,6,6,21,21,21,21,-1,1,0,1
36,2,98,69,2,0,4,4,4,4,-1,1,0,1
36,2,98,69,2,1,4,4,4,4,-1,1,0,1
36,2,98,69,2,2,3,3,3,3,-1,1,0,1
36,2,98,69,3,0,9,9,9,9,-1,1,0,1
36,2,98,69,3,1,9,9,9,9,-1,1,0,1
36,2,98,69,3,3,6,6,6,6,-1,1,0,1
36,2,98,69,4,0,16,16,16,16,-1,1,0,1
36,2,98,69,4,1,16,16,16,16,-1,1,0,1
36,2,98,69,4,2,15,15,15,15,-1,1,0,1
36,2,98,69,4,4,10,10,10,10,-1,1,0,1
36,2,98,69,5,0,25,25,25,25,-1,1,0,1
36,2,98,69,5,1,25,25,25,25,-1,1,0,1
36,2,98,69,5,2,24,24,24,24,-1,1,0,1
36,2,98,69,5,5,15,15,15,15,-1,1,0,1
36,2,98,69,6,0,36,36,36,36,-1,1,0,1
36,2,98,69,6,1,36,36,36,36,-1,1,0,1
36,2,98,69,6,3,33,33,33,33,-1,1,0,1
36,2,98,69,6,6,21,21,21,21,-1,1,0,1


==> anc/results/exp06_certificates.json <==
{"prime": 2305843009213693951, "note": "K = sum_b kappa_b qcheck_b qcheck_b^T with qcheck built from integer X; T, S index free DOFs after pinning both DOFs of the leftmost node and the y-DOF of the rightmost.", "instances": [{"n_nodes": 10, "geom_seed": 0, "n_bonds": 21, "n_free": 17, "m": 2, "overlap": 0, "d": 4, "bound": 4, "rank_mod_p": 4, "rank_float": 4, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[850, 636], [511, 269], [307, 40], [75, 16], [175, 813], [649, 912], [503, 606], [970, 729], [632, 543], [559, 935]], "bonds": [[0, 1], [0, 5], [0, 7], [0, 8], [1, 2], [1, 3], [1, 4], [1, 6], [1, 7], [1, 8], [2, 3], [2, 7], [3, 4], [4, 6], [4, 9], [5, 6], [5, 7], [5, 8], [5, 9], [6, 8], [6, 9]], "T": [7, 12], "S": [15, 8], "kappa": [37, 42, 31, 29, 20, 44, 44, 39, 46, 44, 1, 3, 1, 17, 3, 30, 18, 22, 45, 3, 9]}, {"n_nodes": 10, "geom_seed": 0, "n_bonds": 21, "n_free": 17, "m": 2, "overlap": 1, "d": 4, "bound": 4, "rank_mod_p": 4, "rank_float": 4, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[850, 636], [511, 269], [307, 40], [75, 16], [175, 813], [649, 912], [503, 606], [970, 729], [632, 543], [559, 935]], "bonds": [[0, 1], [0, 5], [0, 7], [0, 8], [1, 2], [1, 3], [1, 4], [1, 6], [1, 7], [1, 8], [2, 3], [2, 7], [3, 4], [4, 6], [4, 9], [5, 6], [5, 7], [5, 8], [5, 9], [6, 8], [6, 9]], "T": [2, 4], "S": [2, 5], "kappa": [42, 17, 7, 6, 13, 4, 27, 29, 9, 16, 19, 8, 32, 20, 10, 21, 28, 45, 25, 18, 35]}, {"n_nodes": 10, "geom_seed": 0, "n_bonds": 21, "n_free": 17, "m": 2, "overlap": 2, "d": 3, "bound": 3, "rank_mod_p": 3, "rank_float": 3, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[850, 636], [511, 269], [307, 40], [75, 16], [175, 813], [649, 912], [503, 606], [970, 729], [632, 543], [559, 935]], "bonds": [[0, 1], [0, 5], [0, 7], [0, 8], [1, 2], [1, 3], [1, 4], [1, 6], [1, 7], [1, 8], [2, 3], [2, 7], [3, 4], [4, 6], [4, 9], [5, 6], [5, 7], [5, 8], [5, 9], [6, 8], [6, 9]], "T": [15, 0], "S": [15, 0], "kappa": [6, 19, 27, 24, 40, 17, 49, 2, 42, 26, 37, 7, 13, 30, 35, 45, 23, 44, 28, 42, 49]}, {"n_nodes": 10, "geom_seed": 0, "n_bonds": 21, "n_free": 17, "m": 3, "overlap": 0, "d": 9, "bound": 9, "rank_mod_p": 9, "rank_float": 9, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[850, 636], [511, 269], [307, 40], [75, 16], [175, 813], [649, 912], [503, 606], [970, 729], [632, 543], [559, 935]], "bonds": [[0, 1], [0, 5], [0, 7], [0, 8], [1, 2], [1, 3], [1, 4], [1, 6], [1, 7], [1, 8], [2, 3], [2, 7], [3, 4], [4, 6], [4, 9], [5, 6], [5, 7], [5, 8], [5, 9], [6, 8], [6, 9]], "T": [3, 14, 0], "S": [10, 7, 15], "kappa": [34, 19, 16, 14, 38, 40, 40, 6, 14, 48, 17, 21, 45, 30, 34, 14, 29, 1, 8, 40, 37]}, {"n_nodes": 10, "geom_seed": 0, "n_bonds": 21, "n_free": 17, "m": 3, "overlap": 1, "d": 9, "bound": 9, "rank_mod_p": 9, "rank_float": 9, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[850, 636], [511, 269], [307, 40], [75, 16], [175, 813], [649, 912], [503, 606], [970, 729], [632, 543], [559, 935]], "bonds": [[0, 1], [0, 5], [0, 7], [0, 8], [1, 2], [1, 3], [1, 4], [1, 6], [1, 7], [1, 8], [2, 3], [2, 7], [3, 4], [4, 6], [4, 9], [5, 6], [5, 7], [5, 8], [5, 9], [6, 8], [6, 9]], "T": [16, 2, 12], "S": [16, 6, 15], "kappa": [14, 39, 32, 4, 26, 26, 24, 35, 4, 37, 35, 32, 3, 11, 27, 1, 36, 40, 4, 15, 42]}, {"n_nodes": 10, "geom_seed": 0, "n_bonds": 21, "n_free": 17, "m": 3, "overlap": 3, "d": 6, "bound": 6, "rank_mod_p": 6, "rank_float": 6, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[850, 636], [511, 269], [307, 40], [75, 16], [175, 813], [649, 912], [503, 606], [970, 729], [632, 543], [559, 935]], "bonds": [[0, 1], [0, 5], [0, 7], [0, 8], [1, 2], [1, 3], [1, 4], [1, 6], [1, 7], [1, 8], [2, 3], [2, 7], [3, 4], [4, 6], [4, 9], [5, 6], [5, 7], [5, 8], [5, 9], [6, 8], [6, 9]], "T": [8, 4, 12], "S": [8, 4, 12], "kappa": [32, 19, 22, 11, 39, 39, 12, 7, 40, 31, 2, 27, 9, 13, 35, 18, 17, 45, 34, 28, 17]}, {"n_nodes": 10, "geom_seed": 0, "n_bonds": 21, "n_free": 17, "m": 4, "overlap": 1, "d": 16, "bound": 16, "rank_mod_p": 16, "rank_float": 16, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[850, 636], [511, 269], [307, 40], [75, 16], [175, 813], [649, 912], [503, 606], [970, 729], [632, 543], [559, 935]], "bonds": [[0, 1], [0, 5], [0, 7], [0, 8], [1, 2], [1, 3], [1, 4], [1, 6], [1, 7], [1, 8], [2, 3], [2, 7], [3, 4], [4, 6], [4, 9], [5, 6], [5, 7], [5, 8], [5, 9], [6, 8], [6, 9]], "T": [3, 9, 14, 2], "S": [3, 4, 13, 0], "kappa": [35, 37, 36, 2, 19, 1, 21, 5, 17, 28, 10, 44, 39, 23, 29, 32, 42, 43, 35, 45, 30]}, {"n_nodes": 10, "geom_seed": 0, "n_bonds": 21, "n_free": 17, "m": 4, "overlap": 2, "d": 15, "bound": 15, "rank_mod_p": 15, "rank_float": 15, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[850, 636], [511, 269], [307, 40], [75, 16], [175, 813], [649, 912], [503, 606], [970, 729], [632, 543], [559, 935]], "bonds": [[0, 1], [0, 5], [0, 7], [0, 8], [1, 2], [1, 3], [1, 4], [1, 6], [1, 7], [1, 8], [2, 3], [2, 7], [3, 4], [4, 6], [4, 9], [5, 6], [5, 7], [5, 8], [5, 9], [6, 8], [6, 9]], "T": [3, 8, 0, 15], "S": [3, 8, 13, 12], "kappa": [27, 17, 13, 3, 2, 6, 18, 45, 45, 25, 2, 19, 20, 4, 46, 36, 18, 34, 20, 39, 43]}, {"n_nodes": 10, "geom_seed": 0, "n_bonds": 21, "n_free": 17, "m": 4, "overlap": 4, "d": 10, "bound": 10, "rank_mod_p": 10, "rank_float": 10, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[850, 636], [511, 269], [307, 40], [75, 16], [175, 813], [649, 912], [503, 606], [970, 729], [632, 543], [559, 935]], "bonds": [[0, 1], [0, 5], [0, 7], [0, 8], [1, 2], [1, 3], [1, 4], [1, 6], [1, 7], [1, 8], [2, 3], [2, 7], [3, 4], [4, 6], [4, 9], [5, 6], [5, 7], [5, 8], [5, 9], [6, 8], [6, 9]], "T": [8, 10, 12, 4], "S": [8, 10, 12, 4], "kappa": [1, 44, 17, 13, 15, 30, 32, 9, 1, 41, 2, 24, 21, 17, 8, 22, 45, 8, 12, 1, 15]}, {"n_nodes": 10, "geom_seed": 0, "n_bonds": 21, "n_free": 17, "m": 5, "overlap": 5, "d": 15, "bound": 15, "rank_mod_p": 15, "rank_float": 15, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[850, 636], [511, 269], [307, 40], [75, 16], [175, 813], [649, 912], [503, 606], [970, 729], [632, 543], [559, 935]], "bonds": [[0, 1], [0, 5], [0, 7], [0, 8], [1, 2], [1, 3], [1, 4], [1, 6], [1, 7], [1, 8], [2, 3], [2, 7], [3, 4], [4, 6], [4, 9], [5, 6], [5, 7], [5, 8], [5, 9], [6, 8], [6, 9]], "T": [16, 5, 1, 11, 6], "S": [16, 5, 1, 11, 6], "kappa": [21, 21, 22, 43, 40, 22, 9, 29, 30, 22, 46, 27, 35, 23, 25, 39, 26, 37, 16, 46, 35]}, {"n_nodes": 10, "geom_seed": 1, "n_bonds": 21, "n_free": 17, "m": 2, "overlap": 0, "d": 4, "bound": 4, "rank_mod_p": 4, "rank_float": 4, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[473, 511], [755, 950], [34, 144], [822, 948], [249, 311], [869, 423], [273, 827], [256, 409], [643, 549], [85, 27]], "bonds": [[0, 4], [0, 5], [0, 6], [0, 7], [0, 8], [1, 3], [1, 6], [1, 8], [2, 4], [2, 6], [2, 7], [2, 9], [3, 5], [3, 8], [4, 5], [4, 7], [4, 9], [5, 8], [5, 9], [6, 7], [6, 8]], "T": [11, 1], "S": [0, 4], "kappa": [49, 33, 29, 48, 31, 42, 24, 8, 15, 33, 28, 32, 35, 30, 24, 46, 14, 6, 40, 25, 37]}, {"n_nodes": 10, "geom_seed": 1, "n_bonds": 21, "n_free": 17, "m": 2, "overlap": 1, "d": 4, "bound": 4, "rank_mod_p": 4, "rank_float": 4, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[473, 511], [755, 950], [34, 144], [822, 948], [249, 311], [869, 423], [273, 827], [256, 409], [643, 549], [85, 27]], "bonds": [[0, 4], [0, 5], [0, 6], [0, 7], [0, 8], [1, 3], [1, 6], [1, 8], [2, 4], [2, 6], [2, 7], [2, 9], [3, 5], [3, 8], [4, 5], [4, 7], [4, 9], [5, 8], [5, 9], [6, 7], [6, 8]], "T": [13, 2], "S": [13, 3], "kappa": [11, 11, 10, 3, 48, 36, 15, 48, 27, 30, 36, 44, 15, 27, 7, 13, 23, 28, 10, 1, 4]}, {"n_nodes": 10, "geom_seed": 1, "n_bonds": 21, "n_free": 17, "m": 2, "overlap": 2, "d": 3, "bound": 3, "rank_mod_p": 3, "rank_float": 3, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[473, 511], [755, 950], [34, 144], [822, 948], [249, 311], [869, 423], [273, 827], [256, 409], [643, 549], [85, 27]], "bonds": [[0, 4], [0, 5], [0, 6], [0, 7], [0, 8], [1, 3], [1, 6], [1, 8], [2, 4], [2, 6], [2, 7], [2, 9], [3, 5], [3, 8], [4, 5], [4, 7], [4, 9], [5, 8], [5, 9], [6, 7], [6, 8]], "T": [1, 14], "S": [1, 14], "kappa": [36, 18, 4, 25, 49, 41, 39, 2, 49, 8, 23, 5, 49, 31, 15, 4, 17, 32, 35, 33, 31]}, {"n_nodes": 10, "geom_seed": 1, "n_bonds": 21, "n_free": 17, "m": 3, "overlap": 0, "d": 9, "bound": 9, "rank_mod_p": 9, "rank_float": 9, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[473, 511], [755, 950], [34, 144], [822, 948], [249, 311], [869, 423], [273, 827], [256, 409], [643, 549], [85, 27]], "bonds": [[0, 4], [0, 5], [0, 6], [0, 7], [0, 8], [1, 3], [1, 6], [1, 8], [2, 4], [2, 6], [2, 7], [2, 9], [3, 5], [3, 8], [4, 5], [4, 7], [4, 9], [5, 8], [5, 9], [6, 7], [6, 8]], "T": [3, 10, 8], "S": [7, 2, 11], "kappa": [19, 33, 45, 48, 48, 47, 15, 2, 9, 16, 27, 27, 47, 30, 10, 45, 11, 2, 2, 38, 21]}, {"n_nodes": 10, "geom_seed": 1, "n_bonds": 21, "n_free": 17, "m": 3, "overlap": 1, "d": 9, "bound": 9, "rank_mod_p": 9, "rank_float": 9, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[473, 511], [755, 950], [34, 144], [822, 948], [249, 311], [869, 423], [273, 827], [256, 409], [643, 549], [85, 27]], "bonds": [[0, 4], [0, 5], [0, 6], [0, 7], [0, 8], [1, 3], [1, 6], [1, 8], [2, 4], [2, 6], [2, 7], [2, 9], [3, 5], [3, 8], [4, 5], [4, 7], [4, 9], [5, 8], [5, 9], [6, 7], [6, 8]], "T": [5, 14, 0], "S": [5, 16, 2], "kappa": [13, 24, 48, 23, 26, 27, 27, 2, 17, 8, 6, 18, 18, 14, 14, 38, 34, 47, 7, 27, 34]}, {"n_nodes": 10, "geom_seed": 1, "n_bonds": 21, "n_free": 17, "m": 3, "overlap": 3, "d": 6, "bound": 6, "rank_mod_p": 6, "rank_float": 6, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[473, 511], [755, 950], [34, 144], [822, 948], [249, 311], [869, 423], [273, 827], [256, 409], [643, 549], [85, 27]], "bonds": [[0, 4], [0, 5], [0, 6], [0, 7], [0, 8], [1, 3], [1, 6], [1, 8], [2, 4], [2, 6], [2, 7], [2, 9], [3, 5], [3, 8], [4, 5], [4, 7], [4, 9], [5, 8], [5, 9], [6, 7], [6, 8]], "T": [3, 1, 11], "S": [3, 1, 11], "kappa": [39, 3, 18, 16, 32, 26, 49, 25, 23, 20, 4, 49, 9, 1, 30, 39, 33, 21, 3, 2, 41]}, {"n_nodes": 10, "geom_seed": 1, "n_bonds": 21, "n_free": 17, "m": 4, "overlap": 0, "d": 16, "bound": 16, "rank_mod_p": 16, "rank_float": 16, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[473, 511], [755, 950], [34, 144], [822, 948], [249, 311], [869, 423], [273, 827], [256, 409], [643, 549], [85, 27]], "bonds": [[0, 4], [0, 5], [0, 6], [0, 7], [0, 8], [1, 3], [1, 6], [1, 8], [2, 4], [2, 6], [2, 7], [2, 9], [3, 5], [3, 8], [4, 5], [4, 7], [4, 9], [5, 8], [5, 9], [6, 7], [6, 8]], "T": [0, 11, 10, 8], "S": [14, 13, 3, 4], "kappa": [7, 28, 2, 22, 12, 24, 8, 31, 4, 39, 4, 32, 5, 31, 30, 9, 45, 34, 49, 31, 16]}, {"n_nodes": 10, "geom_seed": 1, "n_bonds": 21, "n_free": 17, "m": 4, "overlap": 1, "d": 16, "bound": 16, "rank_mod_p": 16, "rank_float": 16, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[473, 511], [755, 950], [34, 144], [822, 948], [249, 311], [869, 423], [273, 827], [256, 409], [643, 549], [85, 27]], "bonds": [[0, 4], [0, 5], [0, 6], [0, 7], [0, 8], [1, 3], [1, 6], [1, 8], [2, 4], [2, 6], [2, 7], [2, 9], [3, 5], [3, 8], [4, 5], [4, 7], [4, 9], [5, 8], [5, 9], [6, 7], [6, 8]], "T": [8, 10, 7, 4], "S": [8, 11, 5, 14], "kappa": [23, 34, 15, 6, 27, 1, 33, 19, 42, 3, 7, 37, 14, 9, 30, 32, 27, 49, 7, 25, 9]}, {"n_nodes": 10, "geom_seed": 1, "n_bonds": 21, "n_free": 17, "m": 4, "overlap": 2, "d": 15, "bound": 15, "rank_mod_p": 15, "rank_float": 15, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[473, 511], [755, 950], [34, 144], [822, 948], [249, 311], [869, 423], [273, 827], [256, 409], [643, 549], [85, 27]], "bonds": [[0, 4], [0, 5], [0, 6], [0, 7], [0, 8], [1, 3], [1, 6], [1, 8], [2, 4], [2, 6], [2, 7], [2, 9], [3, 5], [3, 8], [4, 5], [4, 7], [4, 9], [5, 8], [5, 9], [6, 7], [6, 8]], "T": [15, 10, 2, 1], "S": [15, 10, 8, 13], "kappa": [42, 37, 12, 42, 35, 29, 44, 19, 22, 14, 36, 25, 8, 18, 14, 27, 16, 48, 46, 39, 1]}, {"n_nodes": 10, "geom_seed": 1, "n_bonds": 21, "n_free": 17, "m": 4, "overlap": 4, "d": 10, "bound": 10, "rank_mod_p": 10, "rank_float": 10, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[473, 511], [755, 950], [34, 144], [822, 948], [249, 311], [869, 423], [273, 827], [256, 409], [643, 549], [85, 27]], "bonds": [[0, 4], [0, 5], [0, 6], [0, 7], [0, 8], [1, 3], [1, 6], [1, 8], [2, 4], [2, 6], [2, 7], [2, 9], [3, 5], [3, 8], [4, 5], [4, 7], [4, 9], [5, 8], [5, 9], [6, 7], [6, 8]], "T": [6, 7, 14, 9], "S": [6, 7, 14, 9], "kappa": [11, 44, 46, 2, 8, 2, 12, 40, 49, 35, 9, 23, 35, 23, 7, 23, 16, 30, 40, 15, 17]}, {"n_nodes": 10, "geom_seed": 1, "n_bonds": 21, "n_free": 17, "m": 5, "overlap": 5, "d": 15, "bound": 15, "rank_mod_p": 15, "rank_float": 15, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[473, 511], [755, 950], [34, 144], [822, 948], [249, 311], [869, 423], [273, 827], [256, 409], [643, 549], [85, 27]], "bonds": [[0, 4], [0, 5], [0, 6], [0, 7], [0, 8], [1, 3], [1, 6], [1, 8], [2, 4], [2, 6], [2, 7], [2, 9], [3, 5], [3, 8], [4, 5], [4, 7], [4, 9], [5, 8], [5, 9], [6, 7], [6, 8]], "T": [6, 16, 4, 12, 7], "S": [6, 16, 4, 12, 7], "kappa": [44, 49, 1, 46, 7, 6, 5, 13, 10, 4, 49, 34, 40, 6, 47, 30, 11, 9, 12, 3, 36]}, {"n_nodes": 10, "geom_seed": 2, "n_bonds": 20, "n_free": 17, "m": 2, "overlap": 0, "d": 4, "bound": 4, "rank_mod_p": 4, "rank_float": 4, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[837, 261], [109, 298], [413, 814], [451, 91], [334, 600], [813, 728], [992, 187], [880, 55], [558, 274], [201, 657]], "bonds": [[0, 5], [0, 6], [0, 7], [0, 8], [1, 3], [1, 4], [1, 8], [1, 9], [2, 4], [2, 5], [2, 9], [3, 7], [3, 8], [4, 5], [4, 8], [4, 9], [5, 6], [5, 8], [6, 7], [7, 8]], "T": [16, 6], "S": [2, 5], "kappa": [26, 34, 19, 10, 46, 40, 32, 22, 18, 23, 26, 41, 9, 17, 41, 11, 24, 5, 6, 29]}, {"n_nodes": 10, "geom_seed": 2, "n_bonds": 20, "n_free": 17, "m": 2, "overlap": 1, "d": 4, "bound": 4, "rank_mod_p": 4, "rank_float": 4, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[837, 261], [109, 298], [413, 814], [451, 91], [334, 600], [813, 728], [992, 187], [880, 55], [558, 274], [201, 657]], "bonds": [[0, 5], [0, 6], [0, 7], [0, 8], [1, 3], [1, 4], [1, 8], [1, 9], [2, 4], [2, 5], [2, 9], [3, 7], [3, 8], [4, 5], [4, 8], [4, 9], [5, 6], [5, 8], [6, 7], [7, 8]], "T": [11, 0], "S": [11, 10], "kappa": [13, 19, 33, 28, 36, 39, 39, 37, 39, 49, 11, 25, 19, 43, 42, 23, 49, 22, 7, 30]}, {"n_nodes": 10, "geom_seed": 2, "n_bonds": 20, "n_free": 17, "m": 2, "overlap": 2, "d": 3, "bound": 3, "rank_mod_p": 3, "rank_float": 3, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[837, 261], [109, 298], [413, 814], [451, 91], [334, 600], [813, 728], [992, 187], [880, 55], [558, 274], [201, 657]], "bonds": [[0, 5], [0, 6], [0, 7], [0, 8], [1, 3], [1, 4], [1, 8], [1, 9], [2, 4], [2, 5], [2, 9], [3, 7], [3, 8], [4, 5], [4, 8], [4, 9], [5, 6], [5, 8], [6, 7], [7, 8]], "T": [11, 8], "S": [11, 8], "kappa": [34, 49, 18, 39, 27, 38, 11, 24, 28, 27, 6, 15, 14, 21, 20, 43, 11, 47, 45, 8]}, {"n_nodes": 10, "geom_seed": 2, "n_bonds": 20, "n_free": 17, "m": 3, "overlap": 0, "d": 9, "bound": 9, "rank_mod_p": 9, "rank_float": 9, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[837, 261], [109, 298], [413, 814], [451, 91], [334, 600], [813, 728], [992, 187], [880, 55], [558, 274], [201, 657]], "bonds": [[0, 5], [0, 6], [0, 7], [0, 8], [1, 3], [1, 4], [1, 8], [1, 9], [2, 4], [2, 5], [2, 9], [3, 7], [3, 8], [4, 5], [4, 8], [4, 9], [5, 6], [5, 8], [6, 7], [7, 8]], "T": [4, 12, 8], "S": [14, 9, 11], "kappa": [46, 34, 26, 17, 34, 30, 14, 23, 5, 39, 16, 28, 39, 6, 38, 9, 45, 43, 34, 42]}, {"n_nodes": 10, "geom_seed": 2, "n_bonds": 20, "n_free": 17, "m": 3, "overlap": 1, "d": 9, "bound": 9, "rank_mod_p": 9, "rank_float": 9, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[837, 261], [109, 298], [413, 814], [451, 91], [334, 600], [813, 728], [992, 187], [880, 55], [558, 274], [201, 657]], "bonds": [[0, 5], [0, 6], [0, 7], [0, 8], [1, 3], [1, 4], [1, 8], [1, 9], [2, 4], [2, 5], [2, 9], [3, 7], [3, 8], [4, 5], [4, 8], [4, 9], [5, 6], [5, 8], [6, 7], [7, 8]], "T": [13, 0, 14], "S": [13, 8, 11], "kappa": [38, 9, 49, 30, 42, 49, 17, 14, 30, 14, 11, 42, 33, 22, 27, 2, 36, 19, 43, 46]}, {"n_nodes": 10, "geom_seed": 2, "n_bonds": 20, "n_free": 17, "m": 3, "overlap": 3, "d": 6, "bound": 6, "rank_mod_p": 6, "rank_float": 6, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[837, 261], [109, 298], [413, 814], [451, 91], [334, 600], [813, 728], [992, 187], [880, 55], [558, 274], [201, 657]], "bonds": [[0, 5], [0, 6], [0, 7], [0, 8], [1, 3], [1, 4], [1, 8], [1, 9], [2, 4], [2, 5], [2, 9], [3, 7], [3, 8], [4, 5], [4, 8], [4, 9], [5, 6], [5, 8], [6, 7], [7, 8]], "T": [5, 0, 1], "S": [5, 0, 1], "kappa": [47, 8, 22, 31, 44, 35, 22, 43, 28, 13, 17, 48, 35, 19, 25, 19, 9, 18, 31, 32]}, {"n_nodes": 10, "geom_seed": 2, "n_bonds": 20, "n_free": 17, "m": 4, "overlap": 0, "d": 16, "bound": 16, "rank_mod_p": 16, "rank_float": 16, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[837, 261], [109, 298], [413, 814], [451, 91], [334, 600], [813, 728], [992, 187], [880, 55], [558, 274], [201, 657]], "bonds": [[0, 5], [0, 6], [0, 7], [0, 8], [1, 3], [1, 4], [1, 8], [1, 9], [2, 4], [2, 5], [2, 9], [3, 7], [3, 8], [4, 5], [4, 8], [4, 9], [5, 6], [5, 8], [6, 7], [7, 8]], "T": [16, 7, 1, 5], "S": [11, 9, 3, 4], "kappa": [36, 40, 35, 27, 23, 24, 49, 44, 8, 20, 22, 11, 43, 43, 46, 41, 27, 2, 33, 22]}, {"n_nodes": 10, "geom_seed": 2, "n_bonds": 20, "n_free": 17, "m": 4, "overlap": 1, "d": 16, "bound": 16, "rank_mod_p": 16, "rank_float": 16, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[837, 261], [109, 298], [413, 814], [451, 91], [334, 600], [813, 728], [992, 187], [880, 55], [558, 274], [201, 657]], "bonds": [[0, 5], [0, 6], [0, 7], [0, 8], [1, 3], [1, 4], [1, 8], [1, 9], [2, 4], [2, 5], [2, 9], [3, 7], [3, 8], [4, 5], [4, 8], [4, 9], [5, 6], [5, 8], [6, 7], [7, 8]], "T": [5, 0, 7, 12], "S": [5, 10, 15, 3], "kappa": [33, 23, 46, 4, 43, 18, 32, 36, 23, 24, 21, 33, 41, 22, 2, 39, 31, 26, 23, 45]}, {"n_nodes": 10, "geom_seed": 2, "n_bonds": 20, "n_free": 17, "m": 4, "overlap": 4, "d": 10, "bound": 10, "rank_mod_p": 10, "rank_float": 10, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[837, 261], [109, 298], [413, 814], [451, 91], [334, 600], [813, 728], [992, 187], [880, 55], [558, 274], [201, 657]], "bonds": [[0, 5], [0, 6], [0, 7], [0, 8], [1, 3], [1, 4], [1, 8], [1, 9], [2, 4], [2, 5], [2, 9], [3, 7], [3, 8], [4, 5], [4, 8], [4, 9], [5, 6], [5, 8], [6, 7], [7, 8]], "T": [3, 8, 16, 12], "S": [3, 8, 16, 12], "kappa": [18, 9, 1, 1, 34, 23, 20, 40, 34, 1, 9, 43, 6, 23, 39, 41, 37, 10, 43, 3]}, {"n_nodes": 10, "geom_seed": 2, "n_bonds": 20, "n_free": 17, "m": 5, "overlap": 2, "d": 24, "bound": 20, "rank_mod_p": 20, "rank_float": 20, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[837, 261], [109, 298], [413, 814], [451, 91], [334, 600], [813, 728], [992, 187], [880, 55], [558, 274], [201, 657]], "bonds": [[0, 5], [0, 6], [0, 7], [0, 8], [1, 3], [1, 4], [1, 8], [1, 9], [2, 4], [2, 5], [2, 9], [3, 7], [3, 8], [4, 5], [4, 8], [4, 9], [5, 6], [5, 8], [6, 7], [7, 8]], "T": [3, 15, 5, 1, 11], "S": [3, 15, 4, 2, 8], "kappa": [13, 28, 18, 36, 42, 48, 9, 48, 46, 3, 28, 30, 22, 20, 2, 40, 23, 39, 42, 15]}, {"n_nodes": 10, "geom_seed": 2, "n_bonds": 20, "n_free": 17, "m": 5, "overlap": 5, "d": 15, "bound": 15, "rank_mod_p": 15, "rank_float": 15, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[837, 261], [109, 298], [413, 814], [451, 91], [334, 600], [813, 728], [992, 187], [880, 55], [558, 274], [201, 657]], "bonds": [[0, 5], [0, 6], [0, 7], [0, 8], [1, 3], [1, 4], [1, 8], [1, 9], [2, 4], [2, 5], [2, 9], [3, 7], [3, 8], [4, 5], [4, 8], [4, 9], [5, 6], [5, 8], [6, 7], [7, 8]], "T": [11, 10, 3, 1, 9], "S": [11, 10, 3, 1, 9], "kappa": [5, 28, 41, 47, 49, 47, 11, 6, 28, 8, 45, 22, 4, 2, 17, 6, 41, 30, 13, 24]}, {"n_nodes": 12, "geom_seed": 0, "n_bonds": 27, "n_free": 21, "m": 2, "overlap": 0, "d": 4, "bound": 4, "rank_mod_p": 4, "rank_float": 4, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[850, 636], [511, 269], [307, 40], [75, 16], [175, 813], [649, 912], [503, 606], [970, 729], [632, 543], [559, 935], [277, 815], [670, 2]], "bonds": [[0, 5], [0, 7], [0, 8], [0, 11], [1, 2], [1, 3], [1, 4], [1, 6], [1, 8], [1, 11], [2, 3], [2, 11], [3, 4], [3, 11], [4, 6], [4, 9], [4, 10], [5, 6], [5, 7], [5, 8], [5, 9], [6, 8], [6, 9], [6, 10], [7, 11], [8, 11], [9, 10]], "T": [11, 6], "S": [12, 18], "kappa": [37, 42, 31, 29, 20, 44, 44, 39, 46, 44, 1, 3, 1, 17, 3, 30, 18, 22, 45, 3, 9, 26, 41, 40, 24, 24, 9]}, {"n_nodes": 12, "geom_seed": 0, "n_bonds": 27, "n_free": 21, "m": 2, "overlap": 1, "d": 4, "bound": 4, "rank_mod_p": 4, "rank_float": 4, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[850, 636], [511, 269], [307, 40], [75, 16], [175, 813], [649, 912], [503, 606], [970, 729], [632, 543], [559, 935], [277, 815], [670, 2]], "bonds": [[0, 5], [0, 7], [0, 8], [0, 11], [1, 2], [1, 3], [1, 4], [1, 6], [1, 8], [1, 11], [2, 3], [2, 11], [3, 4], [3, 11], [4, 6], [4, 9], [4, 10], [5, 6], [5, 7], [5, 8], [5, 9], [6, 8], [6, 9], [6, 10], [7, 11], [8, 11], [9, 10]], "T": [14, 16], "S": [14, 18], "kappa": [42, 17, 7, 6, 13, 4, 27, 29, 9, 16, 19, 8, 32, 20, 10, 21, 28, 45, 25, 18, 35, 7, 16, 14, 34, 29, 27]}, {"n_nodes": 12, "geom_seed": 0, "n_bonds": 27, "n_free": 21, "m": 2, "overlap": 2, "d": 3, "bound": 3, "rank_mod_p": 3, "rank_float": 3, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[850, 636], [511, 269], [307, 40], [75, 16], [175, 813], [649, 912], [503, 606], [970, 729], [632, 543], [559, 935], [277, 815], [670, 2]], "bonds": [[0, 5], [0, 7], [0, 8], [0, 11], [1, 2], [1, 3], [1, 4], [1, 6], [1, 8], [1, 11], [2, 3], [2, 11], [3, 4], [3, 11], [4, 6], [4, 9], [4, 10], [5, 6], [5, 7], [5, 8], [5, 9], [6, 8], [6, 9], [6, 10], [7, 11], [8, 11], [9, 10]], "T": [7, 8], "S": [7, 8], "kappa": [6, 19, 27, 24, 40, 17, 49, 2, 42, 26, 37, 7, 13, 30, 35, 45, 23, 44, 28, 42, 49, 3, 44, 5, 36, 31, 5]}, {"n_nodes": 12, "geom_seed": 0, "n_bonds": 27, "n_free": 21, "m": 3, "overlap": 0, "d": 9, "bound": 9, "rank_mod_p": 9, "rank_float": 9, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[850, 636], [511, 269], [307, 40], [75, 16], [175, 813], [649, 912], [503, 606], [970, 729], [632, 543], [559, 935], [277, 815], [670, 2]], "bonds": [[0, 5], [0, 7], [0, 8], [0, 11], [1, 2], [1, 3], [1, 4], [1, 6], [1, 8], [1, 11], [2, 3], [2, 11], [3, 4], [3, 11], [4, 6], [4, 9], [4, 10], [5, 6], [5, 7], [5, 8], [5, 9], [6, 8], [6, 9], [6, 10], [7, 11], [8, 11], [9, 10]], "T": [11, 7, 17], "S": [8, 6, 19], "kappa": [34, 19, 16, 14, 38, 40, 40, 6, 14, 48, 17, 21, 45, 30, 34, 14, 29, 1, 8, 40, 37, 45, 15, 4, 24, 48, 43]}, {"n_nodes": 12, "geom_seed": 0, "n_bonds": 27, "n_free": 21, "m": 3, "overlap": 1, "d": 9, "bound": 9, "rank_mod_p": 9, "rank_float": 9, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[850, 636], [511, 269], [307, 40], [75, 16], [175, 813], [649, 912], [503, 606], [970, 729], [632, 543], [559, 935], [277, 815], [670, 2]], "bonds": [[0, 5], [0, 7], [0, 8], [0, 11], [1, 2], [1, 3], [1, 4], [1, 6], [1, 8], [1, 11], [2, 3], [2, 11], [3, 4], [3, 11], [4, 6], [4, 9], [4, 10], [5, 6], [5, 7], [5, 8], [5, 9], [6, 8], [6, 9], [6, 10], [7, 11], [8, 11], [9, 10]], "T": [5, 18, 4], "S": [5, 9, 0], "kappa": [14, 39, 32, 4, 26, 26, 24, 35, 4, 37, 35, 32, 3, 11, 27, 1, 36, 40, 4, 15, 42, 9, 45, 23, 21, 37, 14]}, {"n_nodes": 12, "geom_seed": 0, "n_bonds": 27, "n_free": 21, "m": 3, "overlap": 3, "d": 6, "bound": 6, "rank_mod_p": 6, "rank_float": 6, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[850, 636], [511, 269], [307, 40], [75, 16], [175, 813], [649, 912], [503, 606], [970, 729], [632, 543], [559, 935], [277, 815], [670, 2]], "bonds": [[0, 5], [0, 7], [0, 8], [0, 11], [1, 2], [1, 3], [1, 4], [1, 6], [1, 8], [1, 11], [2, 3], [2, 11], [3, 4], [3, 11], [4, 6], [4, 9], [4, 10], [5, 6], [5, 7], [5, 8], [5, 9], [6, 8], [6, 9], [6, 10], [7, 11], [8, 11], [9, 10]], "T": [14, 11, 5], "S": [14, 11, 5], "kappa": [32, 19, 22, 11, 39, 39, 12, 7, 40, 31, 2, 27, 9, 13, 35, 18, 17, 45, 34, 28, 17, 28, 40, 12, 30, 45, 40]}, {"n_nodes": 12, "geom_seed": 0, "n_bonds": 27, "n_free": 21, "m": 4, "overlap": 0, "d": 16, "bound": 16, "rank_mod_p": 16, "rank_float": 16, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[850, 636], [511, 269], [307, 40], [75, 16], [175, 813], [649, 912], [503, 606], [970, 729], [632, 543], [559, 935], [277, 815], [670, 2]], "bonds": [[0, 5], [0, 7], [0, 8], [0, 11], [1, 2], [1, 3], [1, 4], [1, 6], [1, 8], [1, 11], [2, 3], [2, 11], [3, 4], [3, 11], [4, 6], [4, 9], [4, 10], [5, 6], [5, 7], [5, 8], [5, 9], [6, 8], [6, 9], [6, 10], [7, 11], [8, 11], [9, 10]], "T": [19, 3, 0, 17], "S": [7, 9, 13, 12], "kappa": [5, 5, 9, 25, 36, 19, 19, 13, 47, 36, 39, 27, 47, 38, 25, 34, 33, 6, 33, 29, 39, 17, 47, 4, 16, 11, 35]}, {"n_nodes": 12, "geom_seed": 0, "n_bonds": 27, "n_free": 21, "m": 4, "overlap": 1, "d": 16, "bound": 16, "rank_mod_p": 16, "rank_float": 16, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[850, 636], [511, 269], [307, 40], [75, 16], [175, 813], [649, 912], [503, 606], [970, 729], [632, 543], [559, 935], [277, 815], [670, 2]], "bonds": [[0, 5], [0, 7], [0, 8], [0, 11], [1, 2], [1, 3], [1, 4], [1, 6], [1, 8], [1, 11], [2, 3], [2, 11], [3, 4], [3, 11], [4, 6], [4, 9], [4, 10], [5, 6], [5, 7], [5, 8], [5, 9], [6, 8], [6, 9], [6, 10], [7, 11], [8, 11], [9, 10]], "T": [16, 14, 10, 5], "S": [16, 8, 4, 3], "kappa": [35, 37, 36, 2, 19, 1, 21, 5, 17, 28, 10, 44, 39, 23, 29, 32, 42, 43, 35, 45, 30, 20, 9, 36, 16, 1, 45]}, {"n_nodes": 12, "geom_seed": 0, "n_bonds": 27, "n_free": 21, "m": 4, "overlap": 2, "d": 15, "bound": 15, "rank_mod_p": 15, "rank_float": 15, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[850, 636], [511, 269], [307, 40], [75, 16], [175, 813], [649, 912], [503, 606], [970, 729], [632, 543], [559, 935], [277, 815], [670, 2]], "bonds": [[0, 5], [0, 7], [0, 8], [0, 11], [1, 2], [1, 3], [1, 4], [1, 6], [1, 8], [1, 11], [2, 3], [2, 11], [3, 4], [3, 11], [4, 6], [4, 9], [4, 10], [5, 6], [5, 7], [5, 8], [5, 9], [6, 8], [6, 9], [6, 10], [7, 11], [8, 11], [9, 10]], "T": [14, 20, 6, 19], "S": [14, 20, 13, 15], "kappa": [27, 17, 13, 3, 2, 6, 18, 45, 45, 25, 2, 19, 20, 4, 46, 36, 18, 34, 20, 39, 43, 16, 47, 48, 29, 1, 46]}, {"n_nodes": 12, "geom_seed": 0, "n_bonds": 27, "n_free": 21, "m": 4, "overlap": 4, "d": 10, "bound": 10, "rank_mod_p": 10, "rank_float": 10, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[850, 636], [511, 269], [307, 40], [75, 16], [175, 813], [649, 912], [503, 606], [970, 729], [632, 543], [559, 935], [277, 815], [670, 2]], "bonds": [[0, 5], [0, 7], [0, 8], [0, 11], [1, 2], [1, 3], [1, 4], [1, 6], [1, 8], [1, 11], [2, 3], [2, 11], [3, 4], [3, 11], [4, 6], [4, 9], [4, 10], [5, 6], [5, 7], [5, 8], [5, 9], [6, 8], [6, 9], [6, 10], [7, 11], [8, 11], [9, 10]], "T": [8, 7, 3, 4], "S": [8, 7, 3, 4], "kappa": [1, 44, 17, 13, 15, 30, 32, 9, 1, 41, 2, 24, 21, 17, 8, 22, 45, 8, 12, 1, 15, 17, 42, 27, 31, 8, 24]}, {"n_nodes": 12, "geom_seed": 0, "n_bonds": 27, "n_free": 21, "m": 5, "overlap": 2, "d": 24, "bound": 24, "rank_mod_p": 24, "rank_float": 24, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[850, 636], [511, 269], [307, 40], [75, 16], [175, 813], [649, 912], [503, 606], [970, 729], [632, 543], [559, 935], [277, 815], [670, 2]], "bonds": [[0, 5], [0, 7], [0, 8], [0, 11], [1, 2], [1, 3], [1, 4], [1, 6], [1, 8], [1, 11], [2, 3], [2, 11], [3, 4], [3, 11], [4, 6], [4, 9], [4, 10], [5, 6], [5, 7], [5, 8], [5, 9], [6, 8], [6, 9], [6, 10], [7, 11], [8, 11], [9, 10]], "T": [0, 18, 3, 4, 17], "S": [0, 18, 11, 6, 19], "kappa": [13, 42, 38, 34, 37, 35, 3, 44, 10, 42, 45, 10, 18, 39, 45, 34, 41, 43, 34, 14, 26, 37, 44, 27, 13, 32, 23]}, {"n_nodes": 12, "geom_seed": 0, "n_bonds": 27, "n_free": 21, "m": 5, "overlap": 5, "d": 15, "bound": 15, "rank_mod_p": 15, "rank_float": 15, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[850, 636], [511, 269], [307, 40], [75, 16], [175, 813], [649, 912], [503, 606], [970, 729], [632, 543], [559, 935], [277, 815], [670, 2]], "bonds": [[0, 5], [0, 7], [0, 8], [0, 11], [1, 2], [1, 3], [1, 4], [1, 6], [1, 8], [1, 11], [2, 3], [2, 11], [3, 4], [3, 11], [4, 6], [4, 9], [4, 10], [5, 6], [5, 7], [5, 8], [5, 9], [6, 8], [6, 9], [6, 10], [7, 11], [8, 11], [9, 10]], "T": [3, 17, 19, 7, 15], "S": [3, 17, 19, 7, 15], "kappa": [21, 21, 22, 43, 40, 22, 9, 29, 30, 22, 46, 27, 35, 23, 25, 39, 26, 37, 16, 46, 35, 45, 25, 7, 18, 20, 14]}, {"n_nodes": 12, "geom_seed": 0, "n_bonds": 27, "n_free": 21, "m": 6, "overlap": 6, "d": 21, "bound": 21, "rank_mod_p": 21, "rank_float": 21, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[850, 636], [511, 269], [307, 40], [75, 16], [175, 813], [649, 912], [503, 606], [970, 729], [632, 543], [559, 935], [277, 815], [670, 2]], "bonds": [[0, 5], [0, 7], [0, 8], [0, 11], [1, 2], [1, 3], [1, 4], [1, 6], [1, 8], [1, 11], [2, 3], [2, 11], [3, 4], [3, 11], [4, 6], [4, 9], [4, 10], [5, 6], [5, 7], [5, 8], [5, 9], [6, 8], [6, 9], [6, 10], [7, 11], [8, 11], [9, 10]], "T": [17, 20, 5, 2, 13, 18], "S": [17, 20, 5, 2, 13, 18], "kappa": [40, 29, 24, 12, 44, 44, 21, 32, 7, 28, 16, 33, 47, 44, 42, 25, 26, 27, 12, 12, 47, 11, 34, 44, 42, 41, 21]}, {"n_nodes": 12, "geom_seed": 1, "n_bonds": 26, "n_free": 21, "m": 2, "overlap": 0, "d": 4, "bound": 4, "rank_mod_p": 4, "rank_float": 4, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[473, 511], [755, 950], [34, 144], [822, 948], [249, 311], [869, 423], [273, 827], [256, 409], [643, 549], [85, 27], [865, 753], [837, 538]], "bonds": [[0, 4], [0, 5], [0, 6], [0, 7], [0, 8], [1, 3], [1, 6], [1, 8], [1, 10], [2, 4], [2, 6], [2, 7], [2, 9], [3, 10], [4, 5], [4, 7], [4, 9], [5, 8], [5, 9], [5, 10], [5, 11], [6, 7], [6, 8], [8, 10], [8, 11], [10, 11]], "T": [12, 8], "S": [20, 19], "kappa": [49, 33, 29, 48, 31, 42, 24, 8, 15, 33, 28, 32, 35, 30, 24, 46, 14, 6, 40, 25, 37, 6, 38, 13, 3, 6]}, {"n_nodes": 12, "geom_seed": 1, "n_bonds": 26, "n_free": 21, "m": 2, "overlap": 1, "d": 4, "bound": 4, "rank_mod_p": 4, "rank_float": 4, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[473, 511], [755, 950], [34, 144], [822, 948], [249, 311], [869, 423], [273, 827], [256, 409], [643, 549], [85, 27], [865, 753], [837, 538]], "bonds": [[0, 4], [0, 5], [0, 6], [0, 7], [0, 8], [1, 3], [1, 6], [1, 8], [1, 10], [2, 4], [2, 6], [2, 7], [2, 9], [3, 10], [4, 5], [4, 7], [4, 9], [5, 8], [5, 9], [5, 10], [5, 11], [6, 7], [6, 8], [8, 10], [8, 11], [10, 11]], "T": [12, 11], "S": [12, 6], "kappa": [11, 11, 10, 3, 48, 36, 15, 48, 27, 30, 36, 44, 15, 27, 7, 13, 23, 28, 10, 1, 4, 10, 43, 9, 34, 6]}, {"n_nodes": 12, "geom_seed": 1, "n_bonds": 26, "n_free": 21, "m": 2, "overlap": 2, "d": 3, "bound": 3, "rank_mod_p": 3, "rank_float": 3, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[473, 511], [755, 950], [34, 144], [822, 948], [249, 311], [869, 423], [273, 827], [256, 409], [643, 549], [85, 27], [865, 753], [837, 538]], "bonds": [[0, 4], [0, 5], [0, 6], [0, 7], [0, 8], [1, 3], [1, 6], [1, 8], [1, 10], [2, 4], [2, 6], [2, 7], [2, 9], [3, 10], [4, 5], [4, 7], [4, 9], [5, 8], [5, 9], [5, 10], [5, 11], [6, 7], [6, 8], [8, 10], [8, 11], [10, 11]], "T": [15, 0], "S": [15, 0], "kappa": [36, 18, 4, 25, 49, 41, 39, 2, 49, 8, 23, 5, 49, 31, 15, 4, 17, 32, 35, 33, 31, 46, 4, 23, 10, 9]}, {"n_nodes": 12, "geom_seed": 1, "n_bonds": 26, "n_free": 21, "m": 3, "overlap": 0, "d": 9, "bound": 9, "rank_mod_p": 9, "rank_float": 9, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[473, 511], [755, 950], [34, 144], [822, 948], [249, 311], [869, 423], [273, 827], [256, 409], [643, 549], [85, 27], [865, 753], [837, 538]], "bonds": [[0, 4], [0, 5], [0, 6], [0, 7], [0, 8], [1, 3], [1, 6], [1, 8], [1, 10], [2, 4], [2, 6], [2, 7], [2, 9], [3, 10], [4, 5], [4, 7], [4, 9], [5, 8], [5, 9], [5, 10], [5, 11], [6, 7], [6, 8], [8, 10], [8, 11], [10, 11]], "T": [8, 10, 14], "S": [13, 1, 4], "kappa": [19, 33, 45, 48, 48, 47, 15, 2, 9, 16, 27, 27, 47, 30, 10, 45, 11, 2, 2, 38, 21, 45, 30, 9, 12, 27]}, {"n_nodes": 12, "geom_seed": 1, "n_bonds": 26, "n_free": 21, "m": 3, "overlap": 1, "d": 9, "bound": 9, "rank_mod_p": 9, "rank_float": 9, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[473, 511], [755, 950], [34, 144], [822, 948], [249, 311], [869, 423], [273, 827], [256, 409], [643, 549], [85, 27], [865, 753], [837, 538]], "bonds": [[0, 4], [0, 5], [0, 6], [0, 7], [0, 8], [1, 3], [1, 6], [1, 8], [1, 10], [2, 4], [2, 6], [2, 7], [2, 9], [3, 10], [4, 5], [4, 7], [4, 9], [5, 8], [5, 9], [5, 10], [5, 11], [6, 7], [6, 8], [8, 10], [8, 11], [10, 11]], "T": [6, 4, 11], "S": [6, 0, 15], "kappa": [13, 24, 48, 23, 26, 27, 27, 2, 17, 8, 6, 18, 18, 14, 14, 38, 34, 47, 7, 27, 34, 2, 10, 9, 19, 42]}, {"n_nodes": 12, "geom_seed": 1, "n_bonds": 26, "n_free": 21, "m": 3, "overlap": 3, "d": 6, "bound": 6, "rank_mod_p": 6, "rank_float": 6, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[473, 511], [755, 950], [34, 144], [822, 948], [249, 311], [869, 423], [273, 827], [256, 409], [643, 549], [85, 27], [865, 753], [837, 538]], "bonds": [[0, 4], [0, 5], [0, 6], [0, 7], [0, 8], [1, 3], [1, 6], [1, 8], [1, 10], [2, 4], [2, 6], [2, 7], [2, 9], [3, 10], [4, 5], [4, 7], [4, 9], [5, 8], [5, 9], [5, 10], [5, 11], [6, 7], [6, 8], [8, 10], [8, 11], [10, 11]], "T": [3, 15, 1], "S": [3, 15, 1], "kappa": [39, 3, 18, 16, 32, 26, 49, 25, 23, 20, 4, 49, 9, 1, 30, 39, 33, 21, 3, 2, 41, 13, 6, 34, 48, 26]}, {"n_nodes": 12, "geom_seed": 1, "n_bonds": 26, "n_free": 21, "m": 4, "overlap": 0, "d": 16, "bound": 16, "rank_mod_p": 16, "rank_float": 16, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[473, 511], [755, 950], [34, 144], [822, 948], [249, 311], [869, 423], [273, 827], [256, 409], [643, 549], [85, 27], [865, 753], [837, 538]], "bonds": [[0, 4], [0, 5], [0, 6], [0, 7], [0, 8], [1, 3], [1, 6], [1, 8], [1, 10], [2, 4], [2, 6], [2, 7], [2, 9], [3, 10], [4, 5], [4, 7], [4, 9], [5, 8], [5, 9], [5, 10], [5, 11], [6, 7], [6, 8], [8, 10], [8, 11], [10, 11]], "T": [10, 13, 20, 4], "S": [2, 3, 16, 0], "kappa": [7, 28, 2, 22, 12, 24, 8, 31, 4, 39, 4, 32, 5, 31, 30, 9, 45, 34, 49, 31, 16, 44, 45, 14, 18, 12]}, {"n_nodes": 12, "geom_seed": 1, "n_bonds": 26, "n_free": 21, "m": 4, "overlap": 1, "d": 16, "bound": 16, "rank_mod_p": 16, "rank_float": 16, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[473, 511], [755, 950], [34, 144], [822, 948], [249, 311], [869, 423], [273, 827], [256, 409], [643, 549], [85, 27], [865, 753], [837, 538]], "bonds": [[0, 4], [0, 5], [0, 6], [0, 7], [0, 8], [1, 3], [1, 6], [1, 8], [1, 10], [2, 4], [2, 6], [2, 7], [2, 9], [3, 10], [4, 5], [4, 7], [4, 9], [5, 8], [5, 9], [5, 10], [5, 11], [6, 7], [6, 8], [8, 10], [8, 11], [10, 11]], "T": [9, 2, 13, 16], "S": [9, 12, 4, 8], "kappa": [23, 34, 15, 6, 27, 1, 33, 19, 42, 3, 7, 37, 14, 9, 30, 32, 27, 49, 7, 25, 9, 20, 33, 21, 36, 39]}, {"n_nodes": 12, "geom_seed": 1, "n_bonds": 26, "n_free": 21, "m": 4, "overlap": 2, "d": 15, "bound": 15, "rank_mod_p": 15, "rank_float": 15, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[473, 511], [755, 950], [34, 144], [822, 948], [249, 311], [869, 423], [273, 827], [256, 409], [643, 549], [85, 27], [865, 753], [837, 538]], "bonds": [[0, 4], [0, 5], [0, 6], [0, 7], [0, 8], [1, 3], [1, 6], [1, 8], [1, 10], [2, 4], [2, 6], [2, 7], [2, 9], [3, 10], [4, 5], [4, 7], [4, 9], [5, 8], [5, 9], [5, 10], [5, 11], [6, 7], [6, 8], [8, 10], [8, 11], [10, 11]], "T": [7, 2, 8, 9], "S": [7, 2, 16, 5], "kappa": [42, 37, 12, 42, 35, 29, 44, 19, 22, 14, 36, 25, 8, 18, 14, 27, 16, 48, 46, 39, 1, 42, 7, 9, 44, 32]}, {"n_nodes": 12, "geom_seed": 1, "n_bonds": 26, "n_free": 21, "m": 4, "overlap": 4, "d": 10, "bound": 10, "rank_mod_p": 10, "rank_float": 10, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[473, 511], [755, 950], [34, 144], [822, 948], [249, 311], [869, 423], [273, 827], [256, 409], [643, 549], [85, 27], [865, 753], [837, 538]], "bonds": [[0, 4], [0, 5], [0, 6], [0, 7], [0, 8], [1, 3], [1, 6], [1, 8], [1, 10], [2, 4], [2, 6], [2, 7], [2, 9], [3, 10], [4, 5], [4, 7], [4, 9], [5, 8], [5, 9], [5, 10], [5, 11], [6, 7], [6, 8], [8, 10], [8, 11], [10, 11]], "T": [9, 16, 20, 8], "S": [9, 16, 20, 8], "kappa": [11, 44, 46, 2, 8, 2, 12, 40, 49, 35, 9, 23, 35, 23, 7, 23, 16, 30, 40, 15, 17, 25, 23, 29, 21, 27]}, {"n_nodes": 12, "geom_seed": 1, "n_bonds": 26, "n_free": 21, "m": 5, "overlap": 5, "d": 15, "bound": 15, "rank_mod_p": 15, "rank_float": 15, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[473, 511], [755, 950], [34, 144], [822, 948], [249, 311], [869, 423], [273, 827], [256, 409], [643, 549], [85, 27], [865, 753], [837, 538]], "bonds": [[0, 4], [0, 5], [0, 6], [0, 7], [0, 8], [1, 3], [1, 6], [1, 8], [1, 10], [2, 4], [2, 6], [2, 7], [2, 9], [3, 10], [4, 5], [4, 7], [4, 9], [5, 8], [5, 9], [5, 10], [5, 11], [6, 7], [6, 8], [8, 10], [8, 11], [10, 11]], "T": [1, 12, 0, 10, 15], "S": [1, 12, 0, 10, 15], "kappa": [44, 49, 1, 46, 7, 6, 5, 13, 10, 4, 49, 34, 40, 6, 47, 30, 11, 9, 12, 3, 36, 27, 18, 22, 38, 37]}, {"n_nodes": 12, "geom_seed": 1, "n_bonds": 26, "n_free": 21, "m": 6, "overlap": 6, "d": 21, "bound": 21, "rank_mod_p": 21, "rank_float": 21, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[473, 511], [755, 950], [34, 144], [822, 948], [249, 311], [869, 423], [273, 827], [256, 409], [643, 549], [85, 27], [865, 753], [837, 538]], "bonds": [[0, 4], [0, 5], [0, 6], [0, 7], [0, 8], [1, 3], [1, 6], [1, 8], [1, 10], [2, 4], [2, 6], [2, 7], [2, 9], [3, 10], [4, 5], [4, 7], [4, 9], [5, 8], [5, 9], [5, 10], [5, 11], [6, 7], [6, 8], [8, 10], [8, 11], [10, 11]], "T": [1, 12, 20, 11, 19, 3], "S": [1, 12, 20, 11, 19, 3], "kappa": [28, 20, 22, 43, 9, 1, 46, 13, 20, 18, 8, 42, 18, 49, 32, 24, 26, 44, 24, 34, 3, 41, 6, 37, 23, 33]}, {"n_nodes": 12, "geom_seed": 2, "n_bonds": 25, "n_free": 21, "m": 2, "overlap": 0, "d": 4, "bound": 4, "rank_mod_p": 4, "rank_float": 4, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[837, 261], [109, 298], [413, 814], [451, 91], [334, 600], [813, 728], [992, 187], [880, 55], [558, 274], [201, 657], [305, 562], [260, 150]], "bonds": [[0, 5], [0, 6], [0, 7], [0, 8], [1, 9], [1, 10], [1, 11], [2, 4], [2, 5], [2, 9], [3, 7], [3, 8], [3, 11], [4, 5], [4, 8], [4, 9], [4, 10], [5, 6], [5, 8], [6, 7], [7, 8], [8, 10], [8, 11], [9, 10], [10, 11]], "T": [12, 8], "S": [1, 18], "kappa": [26, 34, 19, 10, 46, 40, 32, 22, 18, 23, 26, 41, 9, 17, 41, 11, 24, 5, 6, 29, 24, 7, 17, 47, 9]}, {"n_nodes": 12, "geom_seed": 2, "n_bonds": 25, "n_free": 21, "m": 2, "overlap": 1, "d": 4, "bound": 4, "rank_mod_p": 4, "rank_float": 4, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[837, 261], [109, 298], [413, 814], [451, 91], [334, 600], [813, 728], [992, 187], [880, 55], [558, 274], [201, 657], [305, 562], [260, 150]], "bonds": [[0, 5], [0, 6], [0, 7], [0, 8], [1, 9], [1, 10], [1, 11], [2, 4], [2, 5], [2, 9], [3, 7], [3, 8], [3, 11], [4, 5], [4, 8], [4, 9], [4, 10], [5, 6], [5, 8], [6, 7], [7, 8], [8, 10], [8, 11], [9, 10], [10, 11]], "T": [16, 17], "S": [16, 7], "kappa": [13, 19, 33, 28, 36, 39, 39, 37, 39, 49, 11, 25, 19, 43, 42, 23, 49, 22, 7, 30, 2, 33, 34, 13, 35]}, {"n_nodes": 12, "geom_seed": 2, "n_bonds": 25, "n_free": 21, "m": 2, "overlap": 2, "d": 3, "bound": 3, "rank_mod_p": 3, "rank_float": 3, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[837, 261], [109, 298], [413, 814], [451, 91], [334, 600], [813, 728], [992, 187], [880, 55], [558, 274], [201, 657], [305, 562], [260, 150]], "bonds": [[0, 5], [0, 6], [0, 7], [0, 8], [1, 9], [1, 10], [1, 11], [2, 4], [2, 5], [2, 9], [3, 7], [3, 8], [3, 11], [4, 5], [4, 8], [4, 9], [4, 10], [5, 6], [5, 8], [6, 7], [7, 8], [8, 10], [8, 11], [9, 10], [10, 11]], "T": [4, 13], "S": [4, 13], "kappa": [34, 49, 18, 39, 27, 38, 11, 24, 28, 27, 6, 15, 14, 21, 20, 43, 11, 47, 45, 8, 26, 34, 12, 19, 26]}, {"n_nodes": 12, "geom_seed": 2, "n_bonds": 25, "n_free": 21, "m": 3, "overlap": 0, "d": 9, "bound": 9, "rank_mod_p": 9, "rank_float": 9, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[837, 261], [109, 298], [413, 814], [451, 91], [334, 600], [813, 728], [992, 187], [880, 55], [558, 274], [201, 657], [305, 562], [260, 150]], "bonds": [[0, 5], [0, 6], [0, 7], [0, 8], [1, 9], [1, 10], [1, 11], [2, 4], [2, 5], [2, 9], [3, 7], [3, 8], [3, 11], [4, 5], [4, 8], [4, 9], [4, 10], [5, 6], [5, 8], [6, 7], [7, 8], [8, 10], [8, 11], [9, 10], [10, 11]], "T": [12, 11, 19], "S": [20, 3, 1], "kappa": [46, 34, 26, 17, 34, 30, 14, 23, 5, 39, 16, 28, 39, 6, 38, 9, 45, 43, 34, 42, 35, 44, 15, 14, 29]}, {"n_nodes": 12, "geom_seed": 2, "n_bonds": 25, "n_free": 21, "m": 3, "overlap": 1, "d": 9, "bound": 9, "rank_mod_p": 9, "rank_float": 9, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[837, 261], [109, 298], [413, 814], [451, 91], [334, 600], [813, 728], [992, 187], [880, 55], [558, 274], [201, 657], [305, 562], [260, 150]], "bonds": [[0, 5], [0, 6], [0, 7], [0, 8], [1, 9], [1, 10], [1, 11], [2, 4], [2, 5], [2, 9], [3, 7], [3, 8], [3, 11], [4, 5], [4, 8], [4, 9], [4, 10], [5, 6], [5, 8], [6, 7], [7, 8], [8, 10], [8, 11], [9, 10], [10, 11]], "T": [12, 11, 0], "S": [12, 7, 3], "kappa": [38, 9, 49, 30, 42, 49, 17, 14, 30, 14, 11, 42, 33, 22, 27, 2, 36, 19, 43, 46, 3, 39, 49, 41, 24]}, {"n_nodes": 12, "geom_seed": 2, "n_bonds": 25, "n_free": 21, "m": 3, "overlap": 3, "d": 6, "bound": 6, "rank_mod_p": 6, "rank_float": 6, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[837, 261], [109, 298], [413, 814], [451, 91], [334, 600], [813, 728], [992, 187], [880, 55], [558, 274], [201, 657], [305, 562], [260, 150]], "bonds": [[0, 5], [0, 6], [0, 7], [0, 8], [1, 9], [1, 10], [1, 11], [2, 4], [2, 5], [2, 9], [3, 7], [3, 8], [3, 11], [4, 5], [4, 8], [4, 9], [4, 10], [5, 6], [5, 8], [6, 7], [7, 8], [8, 10], [8, 11], [9, 10], [10, 11]], "T": [16, 20, 1], "S": [16, 20, 1], "kappa": [47, 8, 22, 31, 44, 35, 22, 43, 28, 13, 17, 48, 35, 19, 25, 19, 9, 18, 31, 32, 2, 4, 17, 29, 14]}, {"n_nodes": 12, "geom_seed": 2, "n_bonds": 25, "n_free": 21, "m": 4, "overlap": 0, "d": 16, "bound": 16, "rank_mod_p": 16, "rank_float": 16, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[837, 261], [109, 298], [413, 814], [451, 91], [334, 600], [813, 728], [992, 187], [880, 55], [558, 274], [201, 657], [305, 562], [260, 150]], "bonds": [[0, 5], [0, 6], [0, 7], [0, 8], [1, 9], [1, 10], [1, 11], [2, 4], [2, 5], [2, 9], [3, 7], [3, 8], [3, 11], [4, 5], [4, 8], [4, 9], [4, 10], [5, 6], [5, 8], [6, 7], [7, 8], [8, 10], [8, 11], [9, 10], [10, 11]], "T": [17, 5, 6, 8], "S": [13, 18, 19, 11], "kappa": [36, 40, 35, 27, 23, 24, 49, 44, 8, 20, 22, 11, 43, 43, 46, 41, 27, 2, 33, 22, 49, 15, 5, 44, 16]}, {"n_nodes": 12, "geom_seed": 2, "n_bonds": 25, "n_free": 21, "m": 4, "overlap": 1, "d": 16, "bound": 16, "rank_mod_p": 16, "rank_float": 16, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[837, 261], [109, 298], [413, 814], [451, 91], [334, 600], [813, 728], [992, 187], [880, 55], [558, 274], [201, 657], [305, 562], [260, 150]], "bonds": [[0, 5], [0, 6], [0, 7], [0, 8], [1, 9], [1, 10], [1, 11], [2, 4], [2, 5], [2, 9], [3, 7], [3, 8], [3, 11], [4, 5], [4, 8], [4, 9], [4, 10], [5, 6], [5, 8], [6, 7], [7, 8], [8, 10], [8, 11], [9, 10], [10, 11]], "T": [5, 13, 3, 12], "S": [5, 10, 1, 6], "kappa": [33, 23, 46, 4, 43, 18, 32, 36, 23, 24, 21, 33, 41, 22, 2, 39, 31, 26, 23, 45, 34, 42, 41, 1, 17]}, {"n_nodes": 12, "geom_seed": 2, "n_bonds": 25, "n_free": 21, "m": 4, "overlap": 2, "d": 15, "bound": 15, "rank_mod_p": 15, "rank_float": 15, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[837, 261], [109, 298], [413, 814], [451, 91], [334, 600], [813, 728], [992, 187], [880, 55], [558, 274], [201, 657], [305, 562], [260, 150]], "bonds": [[0, 5], [0, 6], [0, 7], [0, 8], [1, 9], [1, 10], [1, 11], [2, 4], [2, 5], [2, 9], [3, 7], [3, 8], [3, 11], [4, 5], [4, 8], [4, 9], [4, 10], [5, 6], [5, 8], [6, 7], [7, 8], [8, 10], [8, 11], [9, 10], [10, 11]], "T": [5, 15, 0, 10], "S": [5, 15, 19, 18], "kappa": [10, 4, 48, 41, 1, 7, 24, 20, 29, 36, 13, 1, 10, 23, 15, 47, 2, 42, 19, 18, 7, 41, 39, 28, 16]}, {"n_nodes": 12, "geom_seed": 2, "n_bonds": 25, "n_free": 21, "m": 4, "overlap": 4, "d": 10, "bound": 10, "rank_mod_p": 10, "rank_float": 10, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[837, 261], [109, 298], [413, 814], [451, 91], [334, 600], [813, 728], [992, 187], [880, 55], [558, 274], [201, 657], [305, 562], [260, 150]], "bonds": [[0, 5], [0, 6], [0, 7], [0, 8], [1, 9], [1, 10], [1, 11], [2, 4], [2, 5], [2, 9], [3, 7], [3, 8], [3, 11], [4, 5], [4, 8], [4, 9], [4, 10], [5, 6], [5, 8], [6, 7], [7, 8], [8, 10], [8, 11], [9, 10], [10, 11]], "T": [14, 2, 11, 10], "S": [14, 2, 11, 10], "kappa": [18, 9, 1, 1, 34, 23, 20, 40, 34, 1, 9, 43, 6, 23, 39, 41, 37, 10, 43, 3, 12, 28, 38, 12, 26]}, {"n_nodes": 12, "geom_seed": 2, "n_bonds": 25, "n_free": 21, "m": 5, "overlap": 5, "d": 15, "bound": 15, "rank_mod_p": 15, "rank_float": 15, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[837, 261], [109, 298], [413, 814], [451, 91], [334, 600], [813, 728], [992, 187], [880, 55], [558, 274], [201, 657], [305, 562], [260, 150]], "bonds": [[0, 5], [0, 6], [0, 7], [0, 8], [1, 9], [1, 10], [1, 11], [2, 4], [2, 5], [2, 9], [3, 7], [3, 8], [3, 11], [4, 5], [4, 8], [4, 9], [4, 10], [5, 6], [5, 8], [6, 7], [7, 8], [8, 10], [8, 11], [9, 10], [10, 11]], "T": [7, 8, 6, 0, 9], "S": [7, 8, 6, 0, 9], "kappa": [5, 28, 41, 47, 49, 47, 11, 6, 28, 8, 45, 22, 4, 2, 17, 6, 41, 30, 13, 24, 7, 11, 33, 33, 34]}, {"n_nodes": 14, "geom_seed": 0, "n_bonds": 33, "n_free": 25, "m": 2, "overlap": 0, "d": 4, "bound": 4, "rank_mod_p": 4, "rank_float": 4, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[850, 636], [511, 269], [307, 40], [75, 16], [175, 813], [649, 912], [503, 606], [970, 729], [632, 543], [559, 935], [277, 815], [670, 2], [394, 857], [554, 33]], "bonds": [[0, 5], [0, 7], [0, 8], [0, 11], [1, 2], [1, 3], [1, 4], [1, 6], [1, 8], [1, 11], [1, 13], [2, 3], [2, 11], [2, 13], [3, 4], [3, 11], [4, 6], [4, 9], [4, 10], [4, 12], [5, 6], [5, 7], [5, 8], [5, 9], [6, 8], [6, 9], [6, 10], [6, 12], [7, 11], [8, 11], [9, 12], [10, 12], [11, 13]], "T": [14, 19], "S": [4, 9], "kappa": [37, 42, 31, 29, 20, 44, 44, 39, 46, 44, 1, 3, 1, 17, 3, 30, 18, 22, 45, 3, 9, 26, 41, 40, 24, 24, 9, 33, 32, 45, 16, 41, 8]}, {"n_nodes": 14, "geom_seed": 0, "n_bonds": 33, "n_free": 25, "m": 2, "overlap": 1, "d": 4, "bound": 4, "rank_mod_p": 4, "rank_float": 4, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[850, 636], [511, 269], [307, 40], [75, 16], [175, 813], [649, 912], [503, 606], [970, 729], [632, 543], [559, 935], [277, 815], [670, 2], [394, 857], [554, 33]], "bonds": [[0, 5], [0, 7], [0, 8], [0, 11], [1, 2], [1, 3], [1, 4], [1, 6], [1, 8], [1, 11], [1, 13], [2, 3], [2, 11], [2, 13], [3, 4], [3, 11], [4, 6], [4, 9], [4, 10], [4, 12], [5, 6], [5, 7], [5, 8], [5, 9], [6, 8], [6, 9], [6, 10], [6, 12], [7, 11], [8, 11], [9, 12], [10, 12], [11, 13]], "T": [21, 9], "S": [21, 1], "kappa": [42, 17, 7, 6, 13, 4, 27, 29, 9, 16, 19, 8, 32, 20, 10, 21, 28, 45, 25, 18, 35, 7, 16, 14, 34, 29, 27, 43, 35, 44, 16, 14, 32]}, {"n_nodes": 14, "geom_seed": 0, "n_bonds": 33, "n_free": 25, "m": 2, "overlap": 2, "d": 3, "bound": 3, "rank_mod_p": 3, "rank_float": 3, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[850, 636], [511, 269], [307, 40], [75, 16], [175, 813], [649, 912], [503, 606], [970, 729], [632, 543], [559, 935], [277, 815], [670, 2], [394, 857], [554, 33]], "bonds": [[0, 5], [0, 7], [0, 8], [0, 11], [1, 2], [1, 3], [1, 4], [1, 6], [1, 8], [1, 11], [1, 13], [2, 3], [2, 11], [2, 13], [3, 4], [3, 11], [4, 6], [4, 9], [4, 10], [4, 12], [5, 6], [5, 7], [5, 8], [5, 9], [6, 8], [6, 9], [6, 10], [6, 12], [7, 11], [8, 11], [9, 12], [10, 12], [11, 13]], "T": [19, 1], "S": [19, 1], "kappa": [6, 19, 27, 24, 40, 17, 49, 2, 42, 26, 37, 7, 13, 30, 35, 45, 23, 44, 28, 42, 49, 3, 44, 5, 36, 31, 5, 20, 18, 2, 29, 48, 9]}, {"n_nodes": 14, "geom_seed": 0, "n_bonds": 33, "n_free": 25, "m": 3, "overlap": 0, "d": 9, "bound": 9, "rank_mod_p": 9, "rank_float": 9, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[850, 636], [511, 269], [307, 40], [75, 16], [175, 813], [649, 912], [503, 606], [970, 729], [632, 543], [559, 935], [277, 815], [670, 2], [394, 857], [554, 33]], "bonds": [[0, 5], [0, 7], [0, 8], [0, 11], [1, 2], [1, 3], [1, 4], [1, 6], [1, 8], [1, 11], [1, 13], [2, 3], [2, 11], [2, 13], [3, 4], [3, 11], [4, 6], [4, 9], [4, 10], [4, 12], [5, 6], [5, 7], [5, 8], [5, 9], [6, 8], [6, 9], [6, 10], [6, 12], [7, 11], [8, 11], [9, 12], [10, 12], [11, 13]], "T": [7, 23, 12], "S": [6, 10, 20], "kappa": [34, 19, 16, 14, 38, 40, 40, 6, 14, 48, 17, 21, 45, 30, 34, 14, 29, 1, 8, 40, 37, 45, 15, 4, 24, 48, 43, 19, 23, 24, 45, 43, 28]}, {"n_nodes": 14, "geom_seed": 0, "n_bonds": 33, "n_free": 25, "m": 3, "overlap": 1, "d": 9, "bound": 9, "rank_mod_p": 9, "rank_float": 9, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[850, 636], [511, 269], [307, 40], [75, 16], [175, 813], [649, 912], [503, 606], [970, 729], [632, 543], [559, 935], [277, 815], [670, 2], [394, 857], [554, 33]], "bonds": [[0, 5], [0, 7], [0, 8], [0, 11], [1, 2], [1, 3], [1, 4], [1, 6], [1, 8], [1, 11], [1, 13], [2, 3], [2, 11], [2, 13], [3, 4], [3, 11], [4, 6], [4, 9], [4, 10], [4, 12], [5, 6], [5, 7], [5, 8], [5, 9], [6, 8], [6, 9], [6, 10], [6, 12], [7, 11], [8, 11], [9, 12], [10, 12], [11, 13]], "T": [7, 1, 24], "S": [7, 14, 15], "kappa": [14, 39, 32, 4, 26, 26, 24, 35, 4, 37, 35, 32, 3, 11, 27, 1, 36, 40, 4, 15, 42, 9, 45, 23, 21, 37, 14, 3, 13, 2, 15, 22, 18]}, {"n_nodes": 14, "geom_seed": 0, "n_bonds": 33, "n_free": 25, "m": 3, "overlap": 3, "d": 6, "bound": 6, "rank_mod_p": 6, "rank_float": 6, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[850, 636], [511, 269], [307, 40], [75, 16], [175, 813], [649, 912], [503, 606], [970, 729], [632, 543], [559, 935], [277, 815], [670, 2], [394, 857], [554, 33]], "bonds": [[0, 5], [0, 7], [0, 8], [0, 11], [1, 2], [1, 3], [1, 4], [1, 6], [1, 8], [1, 11], [1, 13], [2, 3], [2, 11], [2, 13], [3, 4], [3, 11], [4, 6], [4, 9], [4, 10], [4, 12], [5, 6], [5, 7], [5, 8], [5, 9], [6, 8], [6, 9], [6, 10], [6, 12], [7, 11], [8, 11], [9, 12], [10, 12], [11, 13]], "T": [1, 6, 2], "S": [1, 6, 2], "kappa": [32, 19, 22, 11, 39, 39, 12, 7, 40, 31, 2, 27, 9, 13, 35, 18, 17, 45, 34, 28, 17, 28, 40, 12, 30, 45, 40, 31, 35, 14, 38, 14, 31]}, {"n_nodes": 14, "geom_seed": 0, "n_bonds": 33, "n_free": 25, "m": 4, "overlap": 0, "d": 16, "bound": 16, "rank_mod_p": 16, "rank_float": 16, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[850, 636], [511, 269], [307, 40], [75, 16], [175, 813], [649, 912], [503, 606], [970, 729], [632, 543], [559, 935], [277, 815], [670, 2], [394, 857], [554, 33]], "bonds": [[0, 5], [0, 7], [0, 8], [0, 11], [1, 2], [1, 3], [1, 4], [1, 6], [1, 8], [1, 11], [1, 13], [2, 3], [2, 11], [2, 13], [3, 4], [3, 11], [4, 6], [4, 9], [4, 10], [4, 12], [5, 6], [5, 7], [5, 8], [5, 9], [6, 8], [6, 9], [6, 10], [6, 12], [7, 11], [8, 11], [9, 12], [10, 12], [11, 13]], "T": [16, 17, 12, 10], "S": [8, 2, 6, 22], "kappa": [5, 5, 9, 25, 36, 19, 19, 13, 47, 36, 39, 27, 47, 38, 25, 34, 33, 6, 33, 29, 39, 17, 47, 4, 16, 11, 35, 13, 40, 24, 41, 38, 2]}, {"n_nodes": 14, "geom_seed": 0, "n_bonds": 33, "n_free": 25, "m": 4, "overlap": 1, "d": 16, "bound": 16, "rank_mod_p": 16, "rank_float": 16, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[850, 636], [511, 269], [307, 40], [75, 16], [175, 813], [649, 912], [503, 606], [970, 729], [632, 543], [559, 935], [277, 815], [670, 2], [394, 857], [554, 33]], "bonds": [[0, 5], [0, 7], [0, 8], [0, 11], [1, 2], [1, 3], [1, 4], [1, 6], [1, 8], [1, 11], [1, 13], [2, 3], [2, 11], [2, 13], [3, 4], [3, 11], [4, 6], [4, 9], [4, 10], [4, 12], [5, 6], [5, 7], [5, 8], [5, 9], [6, 8], [6, 9], [6, 10], [6, 12], [7, 11], [8, 11], [9, 12], [10, 12], [11, 13]], "T": [4, 14, 20, 18], "S": [4, 3, 15, 5], "kappa": [35, 37, 36, 2, 19, 1, 21, 5, 17, 28, 10, 44, 39, 23, 29, 32, 42, 43, 35, 45, 30, 20, 9, 36, 16, 1, 45, 12, 13, 48, 23, 26, 37]}, {"n_nodes": 14, "geom_seed": 0, "n_bonds": 33, "n_free": 25, "m": 4, "overlap": 2, "d": 15, "bound": 15, "rank_mod_p": 15, "rank_float": 15, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[850, 636], [511, 269], [307, 40], [75, 16], [175, 813], [649, 912], [503, 606], [970, 729], [632, 543], [559, 935], [277, 815], [670, 2], [394, 857], [554, 33]], "bonds": [[0, 5], [0, 7], [0, 8], [0, 11], [1, 2], [1, 3], [1, 4], [1, 6], [1, 8], [1, 11], [1, 13], [2, 3], [2, 11], [2, 13], [3, 4], [3, 11], [4, 6], [4, 9], [4, 10], [4, 12], [5, 6], [5, 7], [5, 8], [5, 9], [6, 8], [6, 9], [6, 10], [6, 12], [7, 11], [8, 11], [9, 12], [10, 12], [11, 13]], "T": [14, 20, 24, 10], "S": [14, 20, 0, 1], "kappa": [27, 17, 13, 3, 2, 6, 18, 45, 45, 25, 2, 19, 20, 4, 46, 36, 18, 34, 20, 39, 43, 16, 47, 48, 29, 1, 46, 42, 43, 17, 40, 48, 35]}, {"n_nodes": 14, "geom_seed": 0, "n_bonds": 33, "n_free": 25, "m": 4, "overlap": 4, "d": 10, "bound": 10, "rank_mod_p": 10, "rank_float": 10, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[850, 636], [511, 269], [307, 40], [75, 16], [175, 813], [649, 912], [503, 606], [970, 729], [632, 543], [559, 935], [277, 815], [670, 2], [394, 857], [554, 33]], "bonds": [[0, 5], [0, 7], [0, 8], [0, 11], [1, 2], [1, 3], [1, 4], [1, 6], [1, 8], [1, 11], [1, 13], [2, 3], [2, 11], [2, 13], [3, 4], [3, 11], [4, 6], [4, 9], [4, 10], [4, 12], [5, 6], [5, 7], [5, 8], [5, 9], [6, 8], [6, 9], [6, 10], [6, 12], [7, 11], [8, 11], [9, 12], [10, 12], [11, 13]], "T": [3, 16, 22, 2], "S": [3, 16, 22, 2], "kappa": [1, 44, 17, 13, 15, 30, 32, 9, 1, 41, 2, 24, 21, 17, 8, 22, 45, 8, 12, 1, 15, 17, 42, 27, 31, 8, 24, 20, 13, 8, 21, 14, 47]}, {"n_nodes": 14, "geom_seed": 0, "n_bonds": 33, "n_free": 25, "m": 5, "overlap": 0, "d": 25, "bound": 25, "rank_mod_p": 25, "rank_float": 25, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[850, 636], [511, 269], [307, 40], [75, 16], [175, 813], [649, 912], [503, 606], [970, 729], [632, 543], [559, 935], [277, 815], [670, 2], [394, 857], [554, 33]], "bonds": [[0, 5], [0, 7], [0, 8], [0, 11], [1, 2], [1, 3], [1, 4], [1, 6], [1, 8], [1, 11], [1, 13], [2, 3], [2, 11], [2, 13], [3, 4], [3, 11], [4, 6], [4, 9], [4, 10], [4, 12], [5, 6], [5, 7], [5, 8], [5, 9], [6, 8], [6, 9], [6, 10], [6, 12], [7, 11], [8, 11], [9, 12], [10, 12], [11, 13]], "T": [20, 17, 15, 11, 1], "S": [12, 19, 6, 21, 7], "kappa": [11, 23, 30, 1, 41, 20, 2, 34, 36, 43, 44, 6, 7, 8, 12, 8, 29, 9, 2, 19, 9, 46, 12, 24, 28, 39, 30, 9, 17, 23, 13, 43, 24]}, {"n_nodes": 14, "geom_seed": 0, "n_bonds": 33, "n_free": 25, "m": 5, "overlap": 2, "d": 24, "bound": 24, "rank_mod_p": 24, "rank_float": 24, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[850, 636], [511, 269], [307, 40], [75, 16], [175, 813], [649, 912], [503, 606], [970, 729], [632, 543], [559, 935], [277, 815], [670, 2], [394, 857], [554, 33]], "bonds": [[0, 5], [0, 7], [0, 8], [0, 11], [1, 2], [1, 3], [1, 4], [1, 6], [1, 8], [1, 11], [1, 13], [2, 3], [2, 11], [2, 13], [3, 4], [3, 11], [4, 6], [4, 9], [4, 10], [4, 12], [5, 6], [5, 7], [5, 8], [5, 9], [6, 8], [6, 9], [6, 10], [6, 12], [7, 11], [8, 11], [9, 12], [10, 12], [11, 13]], "T": [15, 10, 19, 11, 6], "S": [15, 10, 2, 24, 18], "kappa": [13, 42, 38, 34, 37, 35, 3, 44, 10, 42, 45, 10, 18, 39, 45, 34, 41, 43, 34, 14, 26, 37, 44, 27, 13, 32, 23, 14, 22, 15, 2, 32, 10]}, {"n_nodes": 14, "geom_seed": 0, "n_bonds": 33, "n_free": 25, "m": 5, "overlap": 5, "d": 15, "bound": 15, "rank_mod_p": 15, "rank_float": 15, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[850, 636], [511, 269], [307, 40], [75, 16], [175, 813], [649, 912], [503, 606], [970, 729], [632, 543], [559, 935], [277, 815], [670, 2], [394, 857], [554, 33]], "bonds": [[0, 5], [0, 7], [0, 8], [0, 11], [1, 2], [1, 3], [1, 4], [1, 6], [1, 8], [1, 11], [1, 13], [2, 3], [2, 11], [2, 13], [3, 4], [3, 11], [4, 6], [4, 9], [4, 10], [4, 12], [5, 6], [5, 7], [5, 8], [5, 9], [6, 8], [6, 9], [6, 10], [6, 12], [7, 11], [8, 11], [9, 12], [10, 12], [11, 13]], "T": [18, 24, 23, 19, 15], "S": [18, 24, 23, 19, 15], "kappa": [21, 21, 22, 43, 40, 22, 9, 29, 30, 22, 46, 27, 35, 23, 25, 39, 26, 37, 16, 46, 35, 45, 25, 7, 18, 20, 14, 10, 49, 21, 19, 36, 46]}, {"n_nodes": 14, "geom_seed": 0, "n_bonds": 33, "n_free": 25, "m": 6, "overlap": 6, "d": 21, "bound": 21, "rank_mod_p": 21, "rank_float": 21, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[850, 636], [511, 269], [307, 40], [75, 16], [175, 813], [649, 912], [503, 606], [970, 729], [632, 543], [559, 935], [277, 815], [670, 2], [394, 857], [554, 33]], "bonds": [[0, 5], [0, 7], [0, 8], [0, 11], [1, 2], [1, 3], [1, 4], [1, 6], [1, 8], [1, 11], [1, 13], [2, 3], [2, 11], [2, 13], [3, 4], [3, 11], [4, 6], [4, 9], [4, 10], [4, 12], [5, 6], [5, 7], [5, 8], [5, 9], [6, 8], [6, 9], [6, 10], [6, 12], [7, 11], [8, 11], [9, 12], [10, 12], [11, 13]], "T": [19, 22, 5, 10, 20, 1], "S": [19, 22, 5, 10, 20, 1], "kappa": [40, 29, 24, 12, 44, 44, 21, 32, 7, 28, 16, 33, 47, 44, 42, 25, 26, 27, 12, 12, 47, 11, 34, 44, 42, 41, 21, 41, 8, 37, 46, 13, 43]}, {"n_nodes": 14, "geom_seed": 1, "n_bonds": 31, "n_free": 25, "m": 2, "overlap": 0, "d": 4, "bound": 4, "rank_mod_p": 4, "rank_float": 4, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[473, 511], [755, 950], [34, 144], [822, 948], [249, 311], [869, 423], [273, 827], [256, 409], [643, 549], [85, 27], [865, 753], [837, 538], [817, 329], [452, 788]], "bonds": [[0, 4], [0, 6], [0, 7], [0, 8], [0, 12], [0, 13], [1, 3], [1, 6], [1, 10], [1, 13], [2, 4], [2, 6], [2, 7], [2, 9], [3, 10], [4, 7], [4, 9], [4, 12], [5, 8], [5, 10], [5, 11], [5, 12], [6, 7], [6, 13], [8, 10], [8, 11], [8, 12], [8, 13], [9, 12], [10, 11], [10, 13]], "T": [19, 18], "S": [10, 21], "kappa": [49, 33, 29, 48, 31, 42, 24, 8, 15, 33, 28, 32, 35, 30, 24, 46, 14, 6, 40, 25, 37, 6, 38, 13, 3, 6, 23, 33, 22, 46, 3]}, {"n_nodes": 14, "geom_seed": 1, "n_bonds": 31, "n_free": 25, "m": 2, "overlap": 1, "d": 4, "bound": 4, "rank_mod_p": 4, "rank_float": 4, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[473, 511], [755, 950], [34, 144], [822, 948], [249, 311], [869, 423], [273, 827], [256, 409], [643, 549], [85, 27], [865, 753], [837, 538], [817, 329], [452, 788]], "bonds": [[0, 4], [0, 6], [0, 7], [0, 8], [0, 12], [0, 13], [1, 3], [1, 6], [1, 10], [1, 13], [2, 4], [2, 6], [2, 7], [2, 9], [3, 10], [4, 7], [4, 9], [4, 12], [5, 8], [5, 10], [5, 11], [5, 12], [6, 7], [6, 13], [8, 10], [8, 11], [8, 12], [8, 13], [9, 12], [10, 11], [10, 13]], "T": [1, 21], "S": [1, 4], "kappa": [11, 11, 10, 3, 48, 36, 15, 48, 27, 30, 36, 44, 15, 27, 7, 13, 23, 28, 10, 1, 4, 10, 43, 9, 34, 6, 29, 16, 29, 4, 41]}, {"n_nodes": 14, "geom_seed": 1, "n_bonds": 31, "n_free": 25, "m": 2, "overlap": 2, "d": 3, "bound": 3, "rank_mod_p": 3, "rank_float": 3, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[473, 511], [755, 950], [34, 144], [822, 948], [249, 311], [869, 423], [273, 827], [256, 409], [643, 549], [85, 27], [865, 753], [837, 538], [817, 329], [452, 788]], "bonds": [[0, 4], [0, 6], [0, 7], [0, 8], [0, 12], [0, 13], [1, 3], [1, 6], [1, 10], [1, 13], [2, 4], [2, 6], [2, 7], [2, 9], [3, 10], [4, 7], [4, 9], [4, 12], [5, 8], [5, 10], [5, 11], [5, 12], [6, 7], [6, 13], [8, 10], [8, 11], [8, 12], [8, 13], [9, 12], [10, 11], [10, 13]], "T": [15, 23], "S": [15, 23], "kappa": [36, 18, 4, 25, 49, 41, 39, 2, 49, 8, 23, 5, 49, 31, 15, 4, 17, 32, 35, 33, 31, 46, 4, 23, 10, 9, 1, 36, 17, 39, 44]}, {"n_nodes": 14, "geom_seed": 1, "n_bonds": 31, "n_free": 25, "m": 3, "overlap": 0, "d": 9, "bound": 9, "rank_mod_p": 9, "rank_float": 9, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[473, 511], [755, 950], [34, 144], [822, 948], [249, 311], [869, 423], [273, 827], [256, 409], [643, 549], [85, 27], [865, 753], [837, 538], [817, 329], [452, 788]], "bonds": [[0, 4], [0, 6], [0, 7], [0, 8], [0, 12], [0, 13], [1, 3], [1, 6], [1, 10], [1, 13], [2, 4], [2, 6], [2, 7], [2, 9], [3, 10], [4, 7], [4, 9], [4, 12], [5, 8], [5, 10], [5, 11], [5, 12], [6, 7], [6, 13], [8, 10], [8, 11], [8, 12], [8, 13], [9, 12], [10, 11], [10, 13]], "T": [3, 6, 1], "S": [13, 7, 19], "kappa": [19, 33, 45, 48, 48, 47, 15, 2, 9, 16, 27, 27, 47, 30, 10, 45, 11, 2, 2, 38, 21, 45, 30, 9, 12, 27, 34, 38, 4, 38, 11]}, {"n_nodes": 14, "geom_seed": 1, "n_bonds": 31, "n_free": 25, "m": 3, "overlap": 1, "d": 9, "bound": 9, "rank_mod_p": 9, "rank_float": 9, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[473, 511], [755, 950], [34, 144], [822, 948], [249, 311], [869, 423], [273, 827], [256, 409], [643, 549], [85, 27], [865, 753], [837, 538], [817, 329], [452, 788]], "bonds": [[0, 4], [0, 6], [0, 7], [0, 8], [0, 12], [0, 13], [1, 3], [1, 6], [1, 10], [1, 13], [2, 4], [2, 6], [2, 7], [2, 9], [3, 10], [4, 7], [4, 9], [4, 12], [5, 8], [5, 10], [5, 11], [5, 12], [6, 7], [6, 13], [8, 10], [8, 11], [8, 12], [8, 13], [9, 12], [10, 11], [10, 13]], "T": [19, 6, 4], "S": [19, 14, 15], "kappa": [13, 24, 48, 23, 26, 27, 27, 2, 17, 8, 6, 18, 18, 14, 14, 38, 34, 47, 7, 27, 34, 2, 10, 9, 19, 42, 2, 32, 18, 12, 37]}, {"n_nodes": 14, "geom_seed": 1, "n_bonds": 31, "n_free": 25, "m": 3, "overlap": 3, "d": 6, "bound": 6, "rank_mod_p": 6, "rank_float": 6, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[473, 511], [755, 950], [34, 144], [822, 948], [249, 311], [869, 423], [273, 827], [256, 409], [643, 549], [85, 27], [865, 753], [837, 538], [817, 329], [452, 788]], "bonds": [[0, 4], [0, 6], [0, 7], [0, 8], [0, 12], [0, 13], [1, 3], [1, 6], [1, 10], [1, 13], [2, 4], [2, 6], [2, 7], [2, 9], [3, 10], [4, 7], [4, 9], [4, 12], [5, 8], [5, 10], [5, 11], [5, 12], [6, 7], [6, 13], [8, 10], [8, 11], [8, 12], [8, 13], [9, 12], [10, 11], [10, 13]], "T": [17, 24, 4], "S": [17, 24, 4], "kappa": [39, 3, 18, 16, 32, 26, 49, 25, 23, 20, 4, 49, 9, 1, 30, 39, 33, 21, 3, 2, 41, 13, 6, 34, 48, 26, 4, 10, 36, 6, 25]}, {"n_nodes": 14, "geom_seed": 1, "n_bonds": 31, "n_free": 25, "m": 4, "overlap": 0, "d": 16, "bound": 16, "rank_mod_p": 16, "rank_float": 16, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[473, 511], [755, 950], [34, 144], [822, 948], [249, 311], [869, 423], [273, 827], [256, 409], [643, 549], [85, 27], [865, 753], [837, 538], [817, 329], [452, 788]], "bonds": [[0, 4], [0, 6], [0, 7], [0, 8], [0, 12], [0, 13], [1, 3], [1, 6], [1, 10], [1, 13], [2, 4], [2, 6], [2, 7], [2, 9], [3, 10], [4, 7], [4, 9], [4, 12], [5, 8], [5, 10], [5, 11], [5, 12], [6, 7], [6, 13], [8, 10], [8, 11], [8, 12], [8, 13], [9, 12], [10, 11], [10, 13]], "T": [22, 21, 11, 16], "S": [2, 19, 4, 10], "kappa": [7, 28, 2, 22, 12, 24, 8, 31, 4, 39, 4, 32, 5, 31, 30, 9, 45, 34, 49, 31, 16, 44, 45, 14, 18, 12, 47, 3, 33, 3, 11]}, {"n_nodes": 14, "geom_seed": 1, "n_bonds": 31, "n_free": 25, "m": 4, "overlap": 1, "d": 16, "bound": 16, "rank_mod_p": 16, "rank_float": 16, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[473, 511], [755, 950], [34, 144], [822, 948], [249, 311], [869, 423], [273, 827], [256, 409], [643, 549], [85, 27], [865, 753], [837, 538], [817, 329], [452, 788]], "bonds": [[0, 4], [0, 6], [0, 7], [0, 8], [0, 12], [0, 13], [1, 3], [1, 6], [1, 10], [1, 13], [2, 4], [2, 6], [2, 7], [2, 9], [3, 10], [4, 7], [4, 9], [4, 12], [5, 8], [5, 10], [5, 11], [5, 12], [6, 7], [6, 13], [8, 10], [8, 11], [8, 12], [8, 13], [9, 12], [10, 11], [10, 13]], "T": [18, 2, 24, 13], "S": [18, 11, 15, 9], "kappa": [23, 34, 15, 6, 27, 1, 33, 19, 42, 3, 7, 37, 14, 9, 30, 32, 27, 49, 7, 25, 9, 20, 33, 21, 36, 39, 45, 26, 7, 13, 32]}, {"n_nodes": 14, "geom_seed": 1, "n_bonds": 31, "n_free": 25, "m": 4, "overlap": 2, "d": 15, "bound": 15, "rank_mod_p": 15, "rank_float": 15, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[473, 511], [755, 950], [34, 144], [822, 948], [249, 311], [869, 423], [273, 827], [256, 409], [643, 549], [85, 27], [865, 753], [837, 538], [817, 329], [452, 788]], "bonds": [[0, 4], [0, 6], [0, 7], [0, 8], [0, 12], [0, 13], [1, 3], [1, 6], [1, 10], [1, 13], [2, 4], [2, 6], [2, 7], [2, 9], [3, 10], [4, 7], [4, 9], [4, 12], [5, 8], [5, 10], [5, 11], [5, 12], [6, 7], [6, 13], [8, 10], [8, 11], [8, 12], [8, 13], [9, 12], [10, 11], [10, 13]], "T": [11, 3, 7, 8], "S": [11, 3, 17, 2], "kappa": [42, 37, 12, 42, 35, 29, 44, 19, 22, 14, 36, 25, 8, 18, 14, 27, 16, 48, 46, 39, 1, 42, 7, 9, 44, 32, 26, 15, 26, 42, 19]}, {"n_nodes": 14, "geom_seed": 1, "n_bonds": 31, "n_free": 25, "m": 4, "overlap": 4, "d": 10, "bound": 10, "rank_mod_p": 10, "rank_float": 10, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[473, 511], [755, 950], [34, 144], [822, 948], [249, 311], [869, 423], [273, 827], [256, 409], [643, 549], [85, 27], [865, 753], [837, 538], [817, 329], [452, 788]], "bonds": [[0, 4], [0, 6], [0, 7], [0, 8], [0, 12], [0, 13], [1, 3], [1, 6], [1, 10], [1, 13], [2, 4], [2, 6], [2, 7], [2, 9], [3, 10], [4, 7], [4, 9], [4, 12], [5, 8], [5, 10], [5, 11], [5, 12], [6, 7], [6, 13], [8, 10], [8, 11], [8, 12], [8, 13], [9, 12], [10, 11], [10, 13]], "T": [0, 5, 24, 3], "S": [0, 5, 24, 3], "kappa": [11, 44, 46, 2, 8, 2, 12, 40, 49, 35, 9, 23, 35, 23, 7, 23, 16, 30, 40, 15, 17, 25, 23, 29, 21, 27, 24, 26, 41, 23, 10]}, {"n_nodes": 14, "geom_seed": 1, "n_bonds": 31, "n_free": 25, "m": 5, "overlap": 0, "d": 25, "bound": 25, "rank_mod_p": 25, "rank_float": 25, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[473, 511], [755, 950], [34, 144], [822, 948], [249, 311], [869, 423], [273, 827], [256, 409], [643, 549], [85, 27], [865, 753], [837, 538], [817, 329], [452, 788]], "bonds": [[0, 4], [0, 6], [0, 7], [0, 8], [0, 12], [0, 13], [1, 3], [1, 6], [1, 10], [1, 13], [2, 4], [2, 6], [2, 7], [2, 9], [3, 10], [4, 7], [4, 9], [4, 12], [5, 8], [5, 10], [5, 11], [5, 12], [6, 7], [6, 13], [8, 10], [8, 11], [8, 12], [8, 13], [9, 12], [10, 11], [10, 13]], "T": [5, 17, 12, 9, 2], "S": [6, 20, 16, 8, 1], "kappa": [25, 18, 49, 5, 18, 30, 20, 10, 38, 6, 36, 16, 33, 23, 44, 9, 31, 31, 27, 9, 19, 26, 14, 12, 16, 27, 10, 26, 43, 46, 47]}, {"n_nodes": 14, "geom_seed": 1, "n_bonds": 31, "n_free": 25, "m": 5, "overlap": 1, "d": 25, "bound": 25, "rank_mod_p": 25, "rank_float": 25, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[473, 511], [755, 950], [34, 144], [822, 948], [249, 311], [869, 423], [273, 827], [256, 409], [643, 549], [85, 27], [865, 753], [837, 538], [817, 329], [452, 788]], "bonds": [[0, 4], [0, 6], [0, 7], [0, 8], [0, 12], [0, 13], [1, 3], [1, 6], [1, 10], [1, 13], [2, 4], [2, 6], [2, 7], [2, 9], [3, 10], [4, 7], [4, 9], [4, 12], [5, 8], [5, 10], [5, 11], [5, 12], [6, 7], [6, 13], [8, 10], [8, 11], [8, 12], [8, 13], [9, 12], [10, 11], [10, 13]], "T": [3, 9, 11, 22, 8], "S": [3, 17, 19, 24, 20], "kappa": [47, 21, 44, 40, 17, 34, 37, 47, 26, 15, 12, 1, 12, 12, 13, 21, 28, 10, 29, 41, 33, 29, 14, 9, 33, 21, 41, 13, 13, 5, 15]}, {"n_nodes": 14, "geom_seed": 1, "n_bonds": 31, "n_free": 25, "m": 5, "overlap": 2, "d": 24, "bound": 24, "rank_mod_p": 24, "rank_float": 24, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[473, 511], [755, 950], [34, 144], [822, 948], [249, 311], [869, 423], [273, 827], [256, 409], [643, 549], [85, 27], [865, 753], [837, 538], [817, 329], [452, 788]], "bonds": [[0, 4], [0, 6], [0, 7], [0, 8], [0, 12], [0, 13], [1, 3], [1, 6], [1, 10], [1, 13], [2, 4], [2, 6], [2, 7], [2, 9], [3, 10], [4, 7], [4, 9], [4, 12], [5, 8], [5, 10], [5, 11], [5, 12], [6, 7], [6, 13], [8, 10], [8, 11], [8, 12], [8, 13], [9, 12], [10, 11], [10, 13]], "T": [19, 7, 16, 13, 18], "S": [19, 7, 24, 23, 14], "kappa": [6, 27, 16, 22, 23, 40, 28, 48, 8, 8, 7, 9, 19, 39, 41, 45, 42, 38, 36, 19, 12, 39, 38, 27, 47, 38, 25, 9, 10, 47, 44]}, {"n_nodes": 14, "geom_seed": 1, "n_bonds": 31, "n_free": 25, "m": 5, "overlap": 5, "d": 15, "bound": 15, "rank_mod_p": 15, "rank_float": 15, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[473, 511], [755, 950], [34, 144], [822, 948], [249, 311], [869, 423], [273, 827], [256, 409], [643, 549], [85, 27], [865, 753], [837, 538], [817, 329], [452, 788]], "bonds": [[0, 4], [0, 6], [0, 7], [0, 8], [0, 12], [0, 13], [1, 3], [1, 6], [1, 10], [1, 13], [2, 4], [2, 6], [2, 7], [2, 9], [3, 10], [4, 7], [4, 9], [4, 12], [5, 8], [5, 10], [5, 11], [5, 12], [6, 7], [6, 13], [8, 10], [8, 11], [8, 12], [8, 13], [9, 12], [10, 11], [10, 13]], "T": [4, 21, 10, 23, 7], "S": [4, 21, 10, 23, 7], "kappa": [44, 49, 1, 46, 7, 6, 5, 13, 10, 4, 49, 34, 40, 6, 47, 30, 11, 9, 12, 3, 36, 27, 18, 22, 38, 37, 3, 44, 32, 3, 25]}, {"n_nodes": 14, "geom_seed": 1, "n_bonds": 31, "n_free": 25, "m": 6, "overlap": 6, "d": 21, "bound": 21, "rank_mod_p": 21, "rank_float": 21, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[473, 511], [755, 950], [34, 144], [822, 948], [249, 311], [869, 423], [273, 827], [256, 409], [643, 549], [85, 27], [865, 753], [837, 538], [817, 329], [452, 788]], "bonds": [[0, 4], [0, 6], [0, 7], [0, 8], [0, 12], [0, 13], [1, 3], [1, 6], [1, 10], [1, 13], [2, 4], [2, 6], [2, 7], [2, 9], [3, 10], [4, 7], [4, 9], [4, 12], [5, 8], [5, 10], [5, 11], [5, 12], [6, 7], [6, 13], [8, 10], [8, 11], [8, 12], [8, 13], [9, 12], [10, 11], [10, 13]], "T": [20, 22, 18, 7, 19, 11], "S": [20, 22, 18, 7, 19, 11], "kappa": [28, 20, 22, 43, 9, 1, 46, 13, 20, 18, 8, 42, 18, 49, 32, 24, 26, 44, 24, 34, 3, 41, 6, 37, 23, 33, 39, 4, 33, 9, 29]}, {"n_nodes": 14, "geom_seed": 2, "n_bonds": 31, "n_free": 25, "m": 2, "overlap": 0, "d": 4, "bound": 4, "rank_mod_p": 4, "rank_float": 4, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[837, 261], [109, 298], [413, 814], [451, 91], [334, 600], [813, 728], [992, 187], [880, 55], [558, 274], [201, 657], [305, 562], [260, 150], [749, 432], [678, 669]], "bonds": [[0, 6], [0, 7], [0, 8], [0, 12], [1, 9], [1, 10], [1, 11], [2, 4], [2, 5], [2, 9], [2, 13], [3, 7], [3, 8], [3, 11], [4, 8], [4, 9], [4, 10], [4, 13], [5, 6], [5, 12], [5, 13], [6, 7], [6, 12], [7, 8], [8, 10], [8, 11], [8, 12], [8, 13], [9, 10], [10, 11], [12, 13]], "T": [11, 16], "S": [24, 23], "kappa": [26, 34, 19, 10, 46, 40, 32, 22, 18, 23, 26, 41, 9, 17, 41, 11, 24, 5, 6, 29, 24, 7, 17, 47, 9, 5, 23, 46, 30, 22, 22]}, {"n_nodes": 14, "geom_seed": 2, "n_bonds": 31, "n_free": 25, "m": 2, "overlap": 1, "d": 4, "bound": 4, "rank_mod_p": 4, "rank_float": 4, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[837, 261], [109, 298], [413, 814], [451, 91], [334, 600], [813, 728], [992, 187], [880, 55], [558, 274], [201, 657], [305, 562], [260, 150], [749, 432], [678, 669]], "bonds": [[0, 6], [0, 7], [0, 8], [0, 12], [1, 9], [1, 10], [1, 11], [2, 4], [2, 5], [2, 9], [2, 13], [3, 7], [3, 8], [3, 11], [4, 8], [4, 9], [4, 10], [4, 13], [5, 6], [5, 12], [5, 13], [6, 7], [6, 12], [7, 8], [8, 10], [8, 11], [8, 12], [8, 13], [9, 10], [10, 11], [12, 13]], "T": [13, 9], "S": [13, 10], "kappa": [13, 19, 33, 28, 36, 39, 39, 37, 39, 49, 11, 25, 19, 43, 42, 23, 49, 22, 7, 30, 2, 33, 34, 13, 35, 44, 19, 41, 46, 40, 38]}, {"n_nodes": 14, "geom_seed": 2, "n_bonds": 31, "n_free": 25, "m": 2, "overlap": 2, "d": 3, "bound": 3, "rank_mod_p": 3, "rank_float": 3, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[837, 261], [109, 298], [413, 814], [451, 91], [334, 600], [813, 728], [992, 187], [880, 55], [558, 274], [201, 657], [305, 562], [260, 150], [749, 432], [678, 669]], "bonds": [[0, 6], [0, 7], [0, 8], [0, 12], [1, 9], [1, 10], [1, 11], [2, 4], [2, 5], [2, 9], [2, 13], [3, 7], [3, 8], [3, 11], [4, 8], [4, 9], [4, 10], [4, 13], [5, 6], [5, 12], [5, 13], [6, 7], [6, 12], [7, 8], [8, 10], [8, 11], [8, 12], [8, 13], [9, 10], [10, 11], [12, 13]], "T": [16, 20], "S": [16, 20], "kappa": [34, 49, 18, 39, 27, 38, 11, 24, 28, 27, 6, 15, 14, 21, 20, 43, 11, 47, 45, 8, 26, 34, 12, 19, 26, 11, 31, 26, 26, 24, 9]}, {"n_nodes": 14, "geom_seed": 2, "n_bonds": 31, "n_free": 25, "m": 3, "overlap": 0, "d": 9, "bound": 9, "rank_mod_p": 9, "rank_float": 9, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[837, 261], [109, 298], [413, 814], [451, 91], [334, 600], [813, 728], [992, 187], [880, 55], [558, 274], [201, 657], [305, 562], [260, 150], [749, 432], [678, 669]], "bonds": [[0, 6], [0, 7], [0, 8], [0, 12], [1, 9], [1, 10], [1, 11], [2, 4], [2, 5], [2, 9], [2, 13], [3, 7], [3, 8], [3, 11], [4, 8], [4, 9], [4, 10], [4, 13], [5, 6], [5, 12], [5, 13], [6, 7], [6, 12], [7, 8], [8, 10], [8, 11], [8, 12], [8, 13], [9, 10], [10, 11], [12, 13]], "T": [4, 7, 17], "S": [3, 13, 15], "kappa": [46, 34, 26, 17, 34, 30, 14, 23, 5, 39, 16, 28, 39, 6, 38, 9, 45, 43, 34, 42, 35, 44, 15, 14, 29, 35, 4, 10, 33, 30, 3]}, {"n_nodes": 14, "geom_seed": 2, "n_bonds": 31, "n_free": 25, "m": 3, "overlap": 1, "d": 9, "bound": 9, "rank_mod_p": 9, "rank_float": 9, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[837, 261], [109, 298], [413, 814], [451, 91], [334, 600], [813, 728], [992, 187], [880, 55], [558, 274], [201, 657], [305, 562], [260, 150], [749, 432], [678, 669]], "bonds": [[0, 6], [0, 7], [0, 8], [0, 12], [1, 9], [1, 10], [1, 11], [2, 4], [2, 5], [2, 9], [2, 13], [3, 7], [3, 8], [3, 11], [4, 8], [4, 9], [4, 10], [4, 13], [5, 6], [5, 12], [5, 13], [6, 7], [6, 12], [7, 8], [8, 10], [8, 11], [8, 12], [8, 13], [9, 10], [10, 11], [12, 13]], "T": [7, 14, 3], "S": [7, 10, 21], "kappa": [38, 9, 49, 30, 42, 49, 17, 14, 30, 14, 11, 42, 33, 22, 27, 2, 36, 19, 43, 46, 3, 39, 49, 41, 24, 23, 10, 31, 30, 2, 44]}, {"n_nodes": 14, "geom_seed": 2, "n_bonds": 31, "n_free": 25, "m": 3, "overlap": 3, "d": 6, "bound": 6, "rank_mod_p": 6, "rank_float": 6, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[837, 261], [109, 298], [413, 814], [451, 91], [334, 600], [813, 728], [992, 187], [880, 55], [558, 274], [201, 657], [305, 562], [260, 150], [749, 432], [678, 669]], "bonds": [[0, 6], [0, 7], [0, 8], [0, 12], [1, 9], [1, 10], [1, 11], [2, 4], [2, 5], [2, 9], [2, 13], [3, 7], [3, 8], [3, 11], [4, 8], [4, 9], [4, 10], [4, 13], [5, 6], [5, 12], [5, 13], [6, 7], [6, 12], [7, 8], [8, 10], [8, 11], [8, 12], [8, 13], [9, 10], [10, 11], [12, 13]], "T": [6, 24, 16], "S": [6, 24, 16], "kappa": [47, 8, 22, 31, 44, 35, 22, 43, 28, 13, 17, 48, 35, 19, 25, 19, 9, 18, 31, 32, 2, 4, 17, 29, 14, 42, 5, 5, 18, 38, 34]}, {"n_nodes": 14, "geom_seed": 2, "n_bonds": 31, "n_free": 25, "m": 4, "overlap": 0, "d": 16, "bound": 16, "rank_mod_p": 16, "rank_float": 16, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[837, 261], [109, 298], [413, 814], [451, 91], [334, 600], [813, 728], [992, 187], [880, 55], [558, 274], [201, 657], [305, 562], [260, 150], [749, 432], [678, 669]], "bonds": [[0, 6], [0, 7], [0, 8], [0, 12], [1, 9], [1, 10], [1, 11], [2, 4], [2, 5], [2, 9], [2, 13], [3, 7], [3, 8], [3, 11], [4, 8], [4, 9], [4, 10], [4, 13], [5, 6], [5, 12], [5, 13], [6, 7], [6, 12], [7, 8], [8, 10], [8, 11], [8, 12], [8, 13], [9, 10], [10, 11], [12, 13]], "T": [23, 24, 10, 5], "S": [19, 12, 7, 2], "kappa": [36, 40, 35, 27, 23, 24, 49, 44, 8, 20, 22, 11, 43, 43, 46, 41, 27, 2, 33, 22, 49, 15, 5, 44, 16, 20, 23, 27, 32, 15, 17]}, {"n_nodes": 14, "geom_seed": 2, "n_bonds": 31, "n_free": 25, "m": 4, "overlap": 1, "d": 16, "bound": 16, "rank_mod_p": 16, "rank_float": 16, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[837, 261], [109, 298], [413, 814], [451, 91], [334, 600], [813, 728], [992, 187], [880, 55], [558, 274], [201, 657], [305, 562], [260, 150], [749, 432], [678, 669]], "bonds": [[0, 6], [0, 7], [0, 8], [0, 12], [1, 9], [1, 10], [1, 11], [2, 4], [2, 5], [2, 9], [2, 13], [3, 7], [3, 8], [3, 11], [4, 8], [4, 9], [4, 10], [4, 13], [5, 6], [5, 12], [5, 13], [6, 7], [6, 12], [7, 8], [8, 10], [8, 11], [8, 12], [8, 13], [9, 10], [10, 11], [12, 13]], "T": [13, 11, 19, 4], "S": [13, 5, 6, 22], "kappa": [33, 23, 46, 4, 43, 18, 32, 36, 23, 24, 21, 33, 41, 22, 2, 39, 31, 26, 23, 45, 34, 42, 41, 1, 17, 33, 11, 20, 5, 32, 33]}, {"n_nodes": 14, "geom_seed": 2, "n_bonds": 31, "n_free": 25, "m": 4, "overlap": 2, "d": 15, "bound": 15, "rank_mod_p": 15, "rank_float": 15, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[837, 261], [109, 298], [413, 814], [451, 91], [334, 600], [813, 728], [992, 187], [880, 55], [558, 274], [201, 657], [305, 562], [260, 150], [749, 432], [678, 669]], "bonds": [[0, 6], [0, 7], [0, 8], [0, 12], [1, 9], [1, 10], [1, 11], [2, 4], [2, 5], [2, 9], [2, 13], [3, 7], [3, 8], [3, 11], [4, 8], [4, 9], [4, 10], [4, 13], [5, 6], [5, 12], [5, 13], [6, 7], [6, 12], [7, 8], [8, 10], [8, 11], [8, 12], [8, 13], [9, 10], [10, 11], [12, 13]], "T": [3, 16, 21, 23], "S": [3, 16, 1, 2], "kappa": [10, 4, 48, 41, 1, 7, 24, 20, 29, 36, 13, 1, 10, 23, 15, 47, 2, 42, 19, 18, 7, 41, 39, 28, 16, 3, 30, 44, 26, 48, 13]}, {"n_nodes": 14, "geom_seed": 2, "n_bonds": 31, "n_free": 25, "m": 4, "overlap": 4, "d": 10, "bound": 10, "rank_mod_p": 10, "rank_float": 10, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[837, 261], [109, 298], [413, 814], [451, 91], [334, 600], [813, 728], [992, 187], [880, 55], [558, 274], [201, 657], [305, 562], [260, 150], [749, 432], [678, 669]], "bonds": [[0, 6], [0, 7], [0, 8], [0, 12], [1, 9], [1, 10], [1, 11], [2, 4], [2, 5], [2, 9], [2, 13], [3, 7], [3, 8], [3, 11], [4, 8], [4, 9], [4, 10], [4, 13], [5, 6], [5, 12], [5, 13], [6, 7], [6, 12], [7, 8], [8, 10], [8, 11], [8, 12], [8, 13], [9, 10], [10, 11], [12, 13]], "T": [8, 17, 19, 20], "S": [8, 17, 19, 20], "kappa": [18, 9, 1, 1, 34, 23, 20, 40, 34, 1, 9, 43, 6, 23, 39, 41, 37, 10, 43, 3, 12, 28, 38, 12, 26, 39, 30, 6, 24, 44, 17]}, {"n_nodes": 14, "geom_seed": 2, "n_bonds": 31, "n_free": 25, "m": 5, "overlap": 0, "d": 25, "bound": 25, "rank_mod_p": 25, "rank_float": 25, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[837, 261], [109, 298], [413, 814], [451, 91], [334, 600], [813, 728], [992, 187], [880, 55], [558, 274], [201, 657], [305, 562], [260, 150], [749, 432], [678, 669]], "bonds": [[0, 6], [0, 7], [0, 8], [0, 12], [1, 9], [1, 10], [1, 11], [2, 4], [2, 5], [2, 9], [2, 13], [3, 7], [3, 8], [3, 11], [4, 8], [4, 9], [4, 10], [4, 13], [5, 6], [5, 12], [5, 13], [6, 7], [6, 12], [7, 8], [8, 10], [8, 11], [8, 12], [8, 13], [9, 10], [10, 11], [12, 13]], "T": [18, 11, 4, 0, 12], "S": [21, 5, 23, 24, 20], "kappa": [38, 48, 24, 45, 1, 6, 44, 24, 14, 5, 21, 1, 31, 34, 36, 8, 18, 36, 32, 21, 3, 42, 39, 44, 8, 48, 3, 14, 38, 20, 43]}, {"n_nodes": 14, "geom_seed": 2, "n_bonds": 31, "n_free": 25, "m": 5, "overlap": 1, "d": 25, "bound": 25, "rank_mod_p": 25, "rank_float": 25, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[837, 261], [109, 298], [413, 814], [451, 91], [334, 600], [813, 728], [992, 187], [880, 55], [558, 274], [201, 657], [305, 562], [260, 150], [749, 432], [678, 669]], "bonds": [[0, 6], [0, 7], [0, 8], [0, 12], [1, 9], [1, 10], [1, 11], [2, 4], [2, 5], [2, 9], [2, 13], [3, 7], [3, 8], [3, 11], [4, 8], [4, 9], [4, 10], [4, 13], [5, 6], [5, 12], [5, 13], [6, 7], [6, 12], [7, 8], [8, 10], [8, 11], [8, 12], [8, 13], [9, 10], [10, 11], [12, 13]], "T": [24, 6, 4, 12, 3], "S": [24, 10, 5, 19, 21], "kappa": [21, 3, 18, 44, 46, 46, 22, 18, 9, 15, 16, 29, 7, 17, 7, 18, 1, 21, 48, 4, 10, 39, 14, 42, 48, 5, 19, 48, 36, 40, 39]}, {"n_nodes": 14, "geom_seed": 2, "n_bonds": 31, "n_free": 25, "m": 5, "overlap": 2, "d": 24, "bound": 24, "rank_mod_p": 24, "rank_float": 24, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[837, 261], [109, 298], [413, 814], [451, 91], [334, 600], [813, 728], [992, 187], [880, 55], [558, 274], [201, 657], [305, 562], [260, 150], [749, 432], [678, 669]], "bonds": [[0, 6], [0, 7], [0, 8], [0, 12], [1, 9], [1, 10], [1, 11], [2, 4], [2, 5], [2, 9], [2, 13], [3, 7], [3, 8], [3, 11], [4, 8], [4, 9], [4, 10], [4, 13], [5, 6], [5, 12], [5, 13], [6, 7], [6, 12], [7, 8], [8, 10], [8, 11], [8, 12], [8, 13], [9, 10], [10, 11], [12, 13]], "T": [24, 23, 9, 10, 21], "S": [24, 23, 11, 6, 2], "kappa": [13, 28, 18, 36, 42, 48, 9, 48, 46, 3, 28, 30, 22, 20, 2, 40, 23, 39, 42, 15, 15, 39, 7, 13, 19, 37, 11, 12, 32, 19, 38]}, {"n_nodes": 14, "geom_seed": 2, "n_bonds": 31, "n_free": 25, "m": 5, "overlap": 5, "d": 15, "bound": 15, "rank_mod_p": 15, "rank_float": 15, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[837, 261], [109, 298], [413, 814], [451, 91], [334, 600], [813, 728], [992, 187], [880, 55], [558, 274], [201, 657], [305, 562], [260, 150], [749, 432], [678, 669]], "bonds": [[0, 6], [0, 7], [0, 8], [0, 12], [1, 9], [1, 10], [1, 11], [2, 4], [2, 5], [2, 9], [2, 13], [3, 7], [3, 8], [3, 11], [4, 8], [4, 9], [4, 10], [4, 13], [5, 6], [5, 12], [5, 13], [6, 7], [6, 12], [7, 8], [8, 10], [8, 11], [8, 12], [8, 13], [9, 10], [10, 11], [12, 13]], "T": [6, 16, 9, 1, 11], "S": [6, 16, 9, 1, 11], "kappa": [5, 28, 41, 47, 49, 47, 11, 6, 28, 8, 45, 22, 4, 2, 17, 6, 41, 30, 13, 24, 7, 11, 33, 33, 34, 28, 2, 23, 19, 17, 1]}, {"n_nodes": 14, "geom_seed": 2, "n_bonds": 31, "n_free": 25, "m": 6, "overlap": 6, "d": 21, "bound": 21, "rank_mod_p": 21, "rank_float": 21, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[837, 261], [109, 298], [413, 814], [451, 91], [334, 600], [813, 728], [992, 187], [880, 55], [558, 274], [201, 657], [305, 562], [260, 150], [749, 432], [678, 669]], "bonds": [[0, 6], [0, 7], [0, 8], [0, 12], [1, 9], [1, 10], [1, 11], [2, 4], [2, 5], [2, 9], [2, 13], [3, 7], [3, 8], [3, 11], [4, 8], [4, 9], [4, 10], [4, 13], [5, 6], [5, 12], [5, 13], [6, 7], [6, 12], [7, 8], [8, 10], [8, 11], [8, 12], [8, 13], [9, 10], [10, 11], [12, 13]], "T": [18, 2, 21, 19, 1, 10], "S": [18, 2, 21, 19, 1, 10], "kappa": [20, 20, 48, 38, 34, 2, 2, 18, 34, 16, 49, 10, 5, 2, 8, 19, 22, 31, 4, 48, 16, 3, 19, 28, 32, 41, 43, 41, 12, 12, 27]}, {"n_nodes": 16, "geom_seed": 0, "n_bonds": 38, "n_free": 29, "m": 2, "overlap": 0, "d": 4, "bound": 4, "rank_mod_p": 4, "rank_float": 4, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[850, 636], [511, 269], [307, 40], [75, 16], [175, 813], [649, 912], [503, 606], [970, 729], [632, 543], [559, 935], [277, 815], [670, 2], [394, 857], [554, 33], [764, 729], [846, 175]], "bonds": [[0, 7], [0, 8], [0, 14], [0, 15], [1, 2], [1, 3], [1, 4], [1, 6], [1, 8], [1, 11], [1, 13], [1, 15], [2, 3], [2, 11], [2, 13], [3, 4], [3, 11], [4, 6], [4, 9], [4, 10], [4, 12], [5, 6], [5, 7], [5, 9], [5, 14], [6, 8], [6, 9], [6, 10], [6, 12], [6, 14], [7, 14], [7, 15], [8, 14], [8, 15], [9, 12], [10, 12], [11, 13], [11, 15]], "T": [12, 2], "S": [16, 28], "kappa": [37, 42, 31, 29, 20, 44, 44, 39, 46, 44, 1, 3, 1, 17, 3, 30, 18, 22, 45, 3, 9, 26, 41, 40, 24, 24, 9, 33, 32, 45, 16, 41, 8, 22, 32, 10, 40, 46]}, {"n_nodes": 16, "geom_seed": 0, "n_bonds": 38, "n_free": 29, "m": 2, "overlap": 1, "d": 4, "bound": 4, "rank_mod_p": 4, "rank_float": 4, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[850, 636], [511, 269], [307, 40], [75, 16], [175, 813], [649, 912], [503, 606], [970, 729], [632, 543], [559, 935], [277, 815], [670, 2], [394, 857], [554, 33], [764, 729], [846, 175]], "bonds": [[0, 7], [0, 8], [0, 14], [0, 15], [1, 2], [1, 3], [1, 4], [1, 6], [1, 8], [1, 11], [1, 13], [1, 15], [2, 3], [2, 11], [2, 13], [3, 4], [3, 11], [4, 6], [4, 9], [4, 10], [4, 12], [5, 6], [5, 7], [5, 9], [5, 14], [6, 8], [6, 9], [6, 10], [6, 12], [6, 14], [7, 14], [7, 15], [8, 14], [8, 15], [9, 12], [10, 12], [11, 13], [11, 15]], "T": [28, 17], "S": [28, 8], "kappa": [42, 17, 7, 6, 13, 4, 27, 29, 9, 16, 19, 8, 32, 20, 10, 21, 28, 45, 25, 18, 35, 7, 16, 14, 34, 29, 27, 43, 35, 44, 16, 14, 32, 20, 44, 3, 14, 21]}, {"n_nodes": 16, "geom_seed": 0, "n_bonds": 38, "n_free": 29, "m": 2, "overlap": 2, "d": 3, "bound": 3, "rank_mod_p": 3, "rank_float": 3, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[850, 636], [511, 269], [307, 40], [75, 16], [175, 813], [649, 912], [503, 606], [970, 729], [632, 543], [559, 935], [277, 815], [670, 2], [394, 857], [554, 33], [764, 729], [846, 175]], "bonds": [[0, 7], [0, 8], [0, 14], [0, 15], [1, 2], [1, 3], [1, 4], [1, 6], [1, 8], [1, 11], [1, 13], [1, 15], [2, 3], [2, 11], [2, 13], [3, 4], [3, 11], [4, 6], [4, 9], [4, 10], [4, 12], [5, 6], [5, 7], [5, 9], [5, 14], [6, 8], [6, 9], [6, 10], [6, 12], [6, 14], [7, 14], [7, 15], [8, 14], [8, 15], [9, 12], [10, 12], [11, 13], [11, 15]], "T": [12, 9], "S": [12, 9], "kappa": [6, 19, 27, 24, 40, 17, 49, 2, 42, 26, 37, 7, 13, 30, 35, 45, 23, 44, 28, 42, 49, 3, 44, 5, 36, 31, 5, 20, 18, 2, 29, 48, 9, 3, 38, 15, 43, 17]}, {"n_nodes": 16, "geom_seed": 0, "n_bonds": 38, "n_free": 29, "m": 3, "overlap": 0, "d": 9, "bound": 9, "rank_mod_p": 9, "rank_float": 9, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[850, 636], [511, 269], [307, 40], [75, 16], [175, 813], [649, 912], [503, 606], [970, 729], [632, 543], [559, 935], [277, 815], [670, 2], [394, 857], [554, 33], [764, 729], [846, 175]], "bonds": [[0, 7], [0, 8], [0, 14], [0, 15], [1, 2], [1, 3], [1, 4], [1, 6], [1, 8], [1, 11], [1, 13], [1, 15], [2, 3], [2, 11], [2, 13], [3, 4], [3, 11], [4, 6], [4, 9], [4, 10], [4, 12], [5, 6], [5, 7], [5, 9], [5, 14], [6, 8], [6, 9], [6, 10], [6, 12], [6, 14], [7, 14], [7, 15], [8, 14], [8, 15], [9, 12], [10, 12], [11, 13], [11, 15]], "T": [7, 23, 25], "S": [13, 16, 21], "kappa": [34, 19, 16, 14, 38, 40, 40, 6, 14, 48, 17, 21, 45, 30, 34, 14, 29, 1, 8, 40, 37, 45, 15, 4, 24, 48, 43, 19, 23, 24, 45, 43, 28, 26, 16, 45, 28, 23]}, {"n_nodes": 16, "geom_seed": 0, "n_bonds": 38, "n_free": 29, "m": 3, "overlap": 1, "d": 9, "bound": 9, "rank_mod_p": 9, "rank_float": 9, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[850, 636], [511, 269], [307, 40], [75, 16], [175, 813], [649, 912], [503, 606], [970, 729], [632, 543], [559, 935], [277, 815], [670, 2], [394, 857], [554, 33], [764, 729], [846, 175]], "bonds": [[0, 7], [0, 8], [0, 14], [0, 15], [1, 2], [1, 3], [1, 4], [1, 6], [1, 8], [1, 11], [1, 13], [1, 15], [2, 3], [2, 11], [2, 13], [3, 4], [3, 11], [4, 6], [4, 9], [4, 10], [4, 12], [5, 6], [5, 7], [5, 9], [5, 14], [6, 8], [6, 9], [6, 10], [6, 12], [6, 14], [7, 14], [7, 15], [8, 14], [8, 15], [9, 12], [10, 12], [11, 13], [11, 15]], "T": [4, 3, 22], "S": [4, 8, 24], "kappa": [14, 39, 32, 4, 26, 26, 24, 35, 4, 37, 35, 32, 3, 11, 27, 1, 36, 40, 4, 15, 42, 9, 45, 23, 21, 37, 14, 3, 13, 2, 15, 22, 18, 36, 16, 31, 4, 30]}, {"n_nodes": 16, "geom_seed": 0, "n_bonds": 38, "n_free": 29, "m": 3, "overlap": 3, "d": 6, "bound": 6, "rank_mod_p": 6, "rank_float": 6, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[850, 636], [511, 269], [307, 40], [75, 16], [175, 813], [649, 912], [503, 606], [970, 729], [632, 543], [559, 935], [277, 815], [670, 2], [394, 857], [554, 33], [764, 729], [846, 175]], "bonds": [[0, 7], [0, 8], [0, 14], [0, 15], [1, 2], [1, 3], [1, 4], [1, 6], [1, 8], [1, 11], [1, 13], [1, 15], [2, 3], [2, 11], [2, 13], [3, 4], [3, 11], [4, 6], [4, 9], [4, 10], [4, 12], [5, 6], [5, 7], [5, 9], [5, 14], [6, 8], [6, 9], [6, 10], [6, 12], [6, 14], [7, 14], [7, 15], [8, 14], [8, 15], [9, 12], [10, 12], [11, 13], [11, 15]], "T": [16, 22, 19], "S": [16, 22, 19], "kappa": [32, 19, 22, 11, 39, 39, 12, 7, 40, 31, 2, 27, 9, 13, 35, 18, 17, 45, 34, 28, 17, 28, 40, 12, 30, 45, 40, 31, 35, 14, 38, 14, 31, 15, 5, 3, 29, 9]}, {"n_nodes": 16, "geom_seed": 0, "n_bonds": 38, "n_free": 29, "m": 4, "overlap": 0, "d": 16, "bound": 16, "rank_mod_p": 16, "rank_float": 16, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[850, 636], [511, 269], [307, 40], [75, 16], [175, 813], [649, 912], [503, 606], [970, 729], [632, 543], [559, 935], [277, 815], [670, 2], [394, 857], [554, 33], [764, 729], [846, 175]], "bonds": [[0, 7], [0, 8], [0, 14], [0, 15], [1, 2], [1, 3], [1, 4], [1, 6], [1, 8], [1, 11], [1, 13], [1, 15], [2, 3], [2, 11], [2, 13], [3, 4], [3, 11], [4, 6], [4, 9], [4, 10], [4, 12], [5, 6], [5, 7], [5, 9], [5, 14], [6, 8], [6, 9], [6, 10], [6, 12], [6, 14], [7, 14], [7, 15], [8, 14], [8, 15], [9, 12], [10, 12], [11, 13], [11, 15]], "T": [7, 24, 18, 10], "S": [21, 8, 6, 11], "kappa": [5, 5, 9, 25, 36, 19, 19, 13, 47, 36, 39, 27, 47, 38, 25, 34, 33, 6, 33, 29, 39, 17, 47, 4, 16, 11, 35, 13, 40, 24, 41, 38, 2, 25, 45, 25, 40, 5]}, {"n_nodes": 16, "geom_seed": 0, "n_bonds": 38, "n_free": 29, "m": 4, "overlap": 1, "d": 16, "bound": 16, "rank_mod_p": 16, "rank_float": 16, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[850, 636], [511, 269], [307, 40], [75, 16], [175, 813], [649, 912], [503, 606], [970, 729], [632, 543], [559, 935], [277, 815], [670, 2], [394, 857], [554, 33], [764, 729], [846, 175]], "bonds": [[0, 7], [0, 8], [0, 14], [0, 15], [1, 2], [1, 3], [1, 4], [1, 6], [1, 8], [1, 11], [1, 13], [1, 15], [2, 3], [2, 11], [2, 13], [3, 4], [3, 11], [4, 6], [4, 9], [4, 10], [4, 12], [5, 6], [5, 7], [5, 9], [5, 14], [6, 8], [6, 9], [6, 10], [6, 12], [6, 14], [7, 14], [7, 15], [8, 14], [8, 15], [9, 12], [10, 12], [11, 13], [11, 15]], "T": [28, 4, 6, 15], "S": [28, 13, 16, 27], "kappa": [35, 37, 36, 2, 19, 1, 21, 5, 17, 28, 10, 44, 39, 23, 29, 32, 42, 43, 35, 45, 30, 20, 9, 36, 16, 1, 45, 12, 13, 48, 23, 26, 37, 14, 46, 35, 46, 7]}, {"n_nodes": 16, "geom_seed": 0, "n_bonds": 38, "n_free": 29, "m": 4, "overlap": 2, "d": 15, "bound": 15, "rank_mod_p": 15, "rank_float": 15, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[850, 636], [511, 269], [307, 40], [75, 16], [175, 813], [649, 912], [503, 606], [970, 729], [632, 543], [559, 935], [277, 815], [670, 2], [394, 857], [554, 33], [764, 729], [846, 175]], "bonds": [[0, 7], [0, 8], [0, 14], [0, 15], [1, 2], [1, 3], [1, 4], [1, 6], [1, 8], [1, 11], [1, 13], [1, 15], [2, 3], [2, 11], [2, 13], [3, 4], [3, 11], [4, 6], [4, 9], [4, 10], [4, 12], [5, 6], [5, 7], [5, 9], [5, 14], [6, 8], [6, 9], [6, 10], [6, 12], [6, 14], [7, 14], [7, 15], [8, 14], [8, 15], [9, 12], [10, 12], [11, 13], [11, 15]], "T": [10, 8, 9, 21], "S": [10, 8, 18, 24], "kappa": [27, 17, 13, 3, 2, 6, 18, 45, 45, 25, 2, 19, 20, 4, 46, 36, 18, 34, 20, 39, 43, 16, 47, 48, 29, 1, 46, 42, 43, 17, 40, 48, 35, 35, 26, 46, 4, 2]}, {"n_nodes": 16, "geom_seed": 0, "n_bonds": 38, "n_free": 29, "m": 4, "overlap": 4, "d": 10, "bound": 10, "rank_mod_p": 10, "rank_float": 10, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[850, 636], [511, 269], [307, 40], [75, 16], [175, 813], [649, 912], [503, 606], [970, 729], [632, 543], [559, 935], [277, 815], [670, 2], [394, 857], [554, 33], [764, 729], [846, 175]], "bonds": [[0, 7], [0, 8], [0, 14], [0, 15], [1, 2], [1, 3], [1, 4], [1, 6], [1, 8], [1, 11], [1, 13], [1, 15], [2, 3], [2, 11], [2, 13], [3, 4], [3, 11], [4, 6], [4, 9], [4, 10], [4, 12], [5, 6], [5, 7], [5, 9], [5, 14], [6, 8], [6, 9], [6, 10], [6, 12], [6, 14], [7, 14], [7, 15], [8, 14], [8, 15], [9, 12], [10, 12], [11, 13], [11, 15]], "T": [15, 16, 6, 13], "S": [15, 16, 6, 13], "kappa": [1, 44, 17, 13, 15, 30, 32, 9, 1, 41, 2, 24, 21, 17, 8, 22, 45, 8, 12, 1, 15, 17, 42, 27, 31, 8, 24, 20, 13, 8, 21, 14, 47, 9, 7, 34, 6, 40]}, {"n_nodes": 16, "geom_seed": 0, "n_bonds": 38, "n_free": 29, "m": 5, "overlap": 0, "d": 25, "bound": 25, "rank_mod_p": 25, "rank_float": 25, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[850, 636], [511, 269], [307, 40], [75, 16], [175, 813], [649, 912], [503, 606], [970, 729], [632, 543], [559, 935], [277, 815], [670, 2], [394, 857], [554, 33], [764, 729], [846, 175]], "bonds": [[0, 7], [0, 8], [0, 14], [0, 15], [1, 2], [1, 3], [1, 4], [1, 6], [1, 8], [1, 11], [1, 13], [1, 15], [2, 3], [2, 11], [2, 13], [3, 4], [3, 11], [4, 6], [4, 9], [4, 10], [4, 12], [5, 6], [5, 7], [5, 9], [5, 14], [6, 8], [6, 9], [6, 10], [6, 12], [6, 14], [7, 14], [7, 15], [8, 14], [8, 15], [9, 12], [10, 12], [11, 13], [11, 15]], "T": [5, 14, 18, 6, 9], "S": [27, 8, 7, 16, 28], "kappa": [11, 23, 30, 1, 41, 20, 2, 34, 36, 43, 44, 6, 7, 8, 12, 8, 29, 9, 2, 19, 9, 46, 12, 24, 28, 39, 30, 9, 17, 23, 13, 43, 24, 20, 38, 33, 3, 31]}, {"n_nodes": 16, "geom_seed": 0, "n_bonds": 38, "n_free": 29, "m": 5, "overlap": 1, "d": 25, "bound": 25, "rank_mod_p": 25, "rank_float": 25, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[850, 636], [511, 269], [307, 40], [75, 16], [175, 813], [649, 912], [503, 606], [970, 729], [632, 543], [559, 935], [277, 815], [670, 2], [394, 857], [554, 33], [764, 729], [846, 175]], "bonds": [[0, 7], [0, 8], [0, 14], [0, 15], [1, 2], [1, 3], [1, 4], [1, 6], [1, 8], [1, 11], [1, 13], [1, 15], [2, 3], [2, 11], [2, 13], [3, 4], [3, 11], [4, 6], [4, 9], [4, 10], [4, 12], [5, 6], [5, 7], [5, 9], [5, 14], [6, 8], [6, 9], [6, 10], [6, 12], [6, 14], [7, 14], [7, 15], [8, 14], [8, 15], [9, 12], [10, 12], [11, 13], [11, 15]], "T": [21, 26, 4, 7, 1], "S": [21, 22, 6, 9, 5], "kappa": [2, 7, 33, 39, 46, 28, 21, 15, 9, 45, 24, 29, 2, 28, 49, 14, 7, 14, 2, 26, 28, 46, 14, 8, 5, 18, 16, 33, 18, 6, 14, 11, 29, 18, 17, 32, 14, 34]}, {"n_nodes": 16, "geom_seed": 0, "n_bonds": 38, "n_free": 29, "m": 5, "overlap": 2, "d": 24, "bound": 24, "rank_mod_p": 24, "rank_float": 24, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[850, 636], [511, 269], [307, 40], [75, 16], [175, 813], [649, 912], [503, 606], [970, 729], [632, 543], [559, 935], [277, 815], [670, 2], [394, 857], [554, 33], [764, 729], [846, 175]], "bonds": [[0, 7], [0, 8], [0, 14], [0, 15], [1, 2], [1, 3], [1, 4], [1, 6], [1, 8], [1, 11], [1, 13], [1, 15], [2, 3], [2, 11], [2, 13], [3, 4], [3, 11], [4, 6], [4, 9], [4, 10], [4, 12], [5, 6], [5, 7], [5, 9], [5, 14], [6, 8], [6, 9], [6, 10], [6, 12], [6, 14], [7, 14], [7, 15], [8, 14], [8, 15], [9, 12], [10, 12], [11, 13], [11, 15]], "T": [9, 24, 10, 8, 26], "S": [9, 24, 28, 25, 17], "kappa": [13, 42, 38, 34, 37, 35, 3, 44, 10, 42, 45, 10, 18, 39, 45, 34, 41, 43, 34, 14, 26, 37, 44, 27, 13, 32, 23, 14, 22, 15, 2, 32, 10, 44, 47, 39, 16, 6]}, {"n_nodes": 16, "geom_seed": 0, "n_bonds": 38, "n_free": 29, "m": 5, "overlap": 5, "d": 15, "bound": 15, "rank_mod_p": 15, "rank_float": 15, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[850, 636], [511, 269], [307, 40], [75, 16], [175, 813], [649, 912], [503, 606], [970, 729], [632, 543], [559, 935], [277, 815], [670, 2], [394, 857], [554, 33], [764, 729], [846, 175]], "bonds": [[0, 7], [0, 8], [0, 14], [0, 15], [1, 2], [1, 3], [1, 4], [1, 6], [1, 8], [1, 11], [1, 13], [1, 15], [2, 3], [2, 11], [2, 13], [3, 4], [3, 11], [4, 6], [4, 9], [4, 10], [4, 12], [5, 6], [5, 7], [5, 9], [5, 14], [6, 8], [6, 9], [6, 10], [6, 12], [6, 14], [7, 14], [7, 15], [8, 14], [8, 15], [9, 12], [10, 12], [11, 13], [11, 15]], "T": [5, 16, 14, 8, 1], "S": [5, 16, 14, 8, 1], "kappa": [21, 21, 22, 43, 40, 22, 9, 29, 30, 22, 46, 27, 35, 23, 25, 39, 26, 37, 16, 46, 35, 45, 25, 7, 18, 20, 14, 10, 49, 21, 19, 36, 46, 37, 45, 41, 38, 37]}, {"n_nodes": 16, "geom_seed": 1, "n_bonds": 36, "n_free": 29, "m": 2, "overlap": 0, "d": 4, "bound": 4, "rank_mod_p": 4, "rank_float": 4, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[473, 511], [755, 950], [34, 144], [822, 948], [249, 311], [869, 423], [273, 827], [256, 409], [643, 549], [85, 27], [865, 753], [837, 538], [817, 329], [452, 788], [123, 303], [124, 453]], "bonds": [[0, 4], [0, 6], [0, 7], [0, 8], [0, 12], [0, 13], [1, 3], [1, 6], [1, 10], [1, 13], [2, 4], [2, 9], [2, 14], [2, 15], [3, 10], [4, 7], [4, 9], [4, 12], [4, 14], [5, 8], [5, 10], [5, 11], [5, 12], [6, 7], [6, 13], [6, 15], [7, 14], [7, 15], [8, 10], [8, 11], [8, 12], [8, 13], [9, 12], [10, 11], [10, 13], [14, 15]], "T": [18, 22], "S": [1, 14], "kappa": [49, 33, 29, 48, 31, 42, 24, 8, 15, 33, 28, 32, 35, 30, 24, 46, 14, 6, 40, 25, 37, 6, 38, 13, 3, 6, 23, 33, 22, 46, 3, 25, 47, 41, 37, 45]}, {"n_nodes": 16, "geom_seed": 1, "n_bonds": 36, "n_free": 29, "m": 2, "overlap": 1, "d": 4, "bound": 4, "rank_mod_p": 4, "rank_float": 4, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[473, 511], [755, 950], [34, 144], [822, 948], [249, 311], [869, 423], [273, 827], [256, 409], [643, 549], [85, 27], [865, 753], [837, 538], [817, 329], [452, 788], [123, 303], [124, 453]], "bonds": [[0, 4], [0, 6], [0, 7], [0, 8], [0, 12], [0, 13], [1, 3], [1, 6], [1, 10], [1, 13], [2, 4], [2, 9], [2, 14], [2, 15], [3, 10], [4, 7], [4, 9], [4, 12], [4, 14], [5, 8], [5, 10], [5, 11], [5, 12], [6, 7], [6, 13], [6, 15], [7, 14], [7, 15], [8, 10], [8, 11], [8, 12], [8, 13], [9, 12], [10, 11], [10, 13], [14, 15]], "T": [9, 23], "S": [9, 17], "kappa": [11, 11, 10, 3, 48, 36, 15, 48, 27, 30, 36, 44, 15, 27, 7, 13, 23, 28, 10, 1, 4, 10, 43, 9, 34, 6, 29, 16, 29, 4, 41, 9, 3, 42, 35, 7]}, {"n_nodes": 16, "geom_seed": 1, "n_bonds": 36, "n_free": 29, "m": 2, "overlap": 2, "d": 3, "bound": 3, "rank_mod_p": 3, "rank_float": 3, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[473, 511], [755, 950], [34, 144], [822, 948], [249, 311], [869, 423], [273, 827], [256, 409], [643, 549], [85, 27], [865, 753], [837, 538], [817, 329], [452, 788], [123, 303], [124, 453]], "bonds": [[0, 4], [0, 6], [0, 7], [0, 8], [0, 12], [0, 13], [1, 3], [1, 6], [1, 10], [1, 13], [2, 4], [2, 9], [2, 14], [2, 15], [3, 10], [4, 7], [4, 9], [4, 12], [4, 14], [5, 8], [5, 10], [5, 11], [5, 12], [6, 7], [6, 13], [6, 15], [7, 14], [7, 15], [8, 10], [8, 11], [8, 12], [8, 13], [9, 12], [10, 11], [10, 13], [14, 15]], "T": [16, 7], "S": [16, 7], "kappa": [36, 18, 4, 25, 49, 41, 39, 2, 49, 8, 23, 5, 49, 31, 15, 4, 17, 32, 35, 33, 31, 46, 4, 23, 10, 9, 1, 36, 17, 39, 44, 32, 47, 31, 3, 17]}, {"n_nodes": 16, "geom_seed": 1, "n_bonds": 36, "n_free": 29, "m": 3, "overlap": 0, "d": 9, "bound": 9, "rank_mod_p": 9, "rank_float": 9, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[473, 511], [755, 950], [34, 144], [822, 948], [249, 311], [869, 423], [273, 827], [256, 409], [643, 549], [85, 27], [865, 753], [837, 538], [817, 329], [452, 788], [123, 303], [124, 453]], "bonds": [[0, 4], [0, 6], [0, 7], [0, 8], [0, 12], [0, 13], [1, 3], [1, 6], [1, 10], [1, 13], [2, 4], [2, 9], [2, 14], [2, 15], [3, 10], [4, 7], [4, 9], [4, 12], [4, 14], [5, 8], [5, 10], [5, 11], [5, 12], [6, 7], [6, 13], [6, 15], [7, 14], [7, 15], [8, 10], [8, 11], [8, 12], [8, 13], [9, 12], [10, 11], [10, 13], [14, 15]], "T": [16, 9, 22], "S": [28, 14, 6], "kappa": [19, 33, 45, 48, 48, 47, 15, 2, 9, 16, 27, 27, 47, 30, 10, 45, 11, 2, 2, 38, 21, 45, 30, 9, 12, 27, 34, 38, 4, 38, 11, 20, 32, 4, 42, 8]}, {"n_nodes": 16, "geom_seed": 1, "n_bonds": 36, "n_free": 29, "m": 3, "overlap": 1, "d": 9, "bound": 9, "rank_mod_p": 9, "rank_float": 9, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[473, 511], [755, 950], [34, 144], [822, 948], [249, 311], [869, 423], [273, 827], [256, 409], [643, 549], [85, 27], [865, 753], [837, 538], [817, 329], [452, 788], [123, 303], [124, 453]], "bonds": [[0, 4], [0, 6], [0, 7], [0, 8], [0, 12], [0, 13], [1, 3], [1, 6], [1, 10], [1, 13], [2, 4], [2, 9], [2, 14], [2, 15], [3, 10], [4, 7], [4, 9], [4, 12], [4, 14], [5, 8], [5, 10], [5, 11], [5, 12], [6, 7], [6, 13], [6, 15], [7, 14], [7, 15], [8, 10], [8, 11], [8, 12], [8, 13], [9, 12], [10, 11], [10, 13], [14, 15]], "T": [7, 28, 3], "S": [7, 26, 22], "kappa": [13, 24, 48, 23, 26, 27, 27, 2, 17, 8, 6, 18, 18, 14, 14, 38, 34, 47, 7, 27, 34, 2, 10, 9, 19, 42, 2, 32, 18, 12, 37, 11, 44, 32, 13, 31]}, {"n_nodes": 16, "geom_seed": 1, "n_bonds": 36, "n_free": 29, "m": 3, "overlap": 3, "d": 6, "bound": 6, "rank_mod_p": 6, "rank_float": 6, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[473, 511], [755, 950], [34, 144], [822, 948], [249, 311], [869, 423], [273, 827], [256, 409], [643, 549], [85, 27], [865, 753], [837, 538], [817, 329], [452, 788], [123, 303], [124, 453]], "bonds": [[0, 4], [0, 6], [0, 7], [0, 8], [0, 12], [0, 13], [1, 3], [1, 6], [1, 10], [1, 13], [2, 4], [2, 9], [2, 14], [2, 15], [3, 10], [4, 7], [4, 9], [4, 12], [4, 14], [5, 8], [5, 10], [5, 11], [5, 12], [6, 7], [6, 13], [6, 15], [7, 14], [7, 15], [8, 10], [8, 11], [8, 12], [8, 13], [9, 12], [10, 11], [10, 13], [14, 15]], "T": [25, 26, 21], "S": [25, 26, 21], "kappa": [39, 3, 18, 16, 32, 26, 49, 25, 23, 20, 4, 49, 9, 1, 30, 39, 33, 21, 3, 2, 41, 13, 6, 34, 48, 26, 4, 10, 36, 6, 25, 38, 10, 10, 23, 41]}, {"n_nodes": 16, "geom_seed": 1, "n_bonds": 36, "n_free": 29, "m": 4, "overlap": 0, "d": 16, "bound": 16, "rank_mod_p": 16, "rank_float": 16, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[473, 511], [755, 950], [34, 144], [822, 948], [249, 311], [869, 423], [273, 827], [256, 409], [643, 549], [85, 27], [865, 753], [837, 538], [817, 329], [452, 788], [123, 303], [124, 453]], "bonds": [[0, 4], [0, 6], [0, 7], [0, 8], [0, 12], [0, 13], [1, 3], [1, 6], [1, 10], [1, 13], [2, 4], [2, 9], [2, 14], [2, 15], [3, 10], [4, 7], [4, 9], [4, 12], [4, 14], [5, 8], [5, 10], [5, 11], [5, 12], [6, 7], [6, 13], [6, 15], [7, 14], [7, 15], [8, 10], [8, 11], [8, 12], [8, 13], [9, 12], [10, 11], [10, 13], [14, 15]], "T": [27, 10, 22, 19], "S": [2, 11, 25, 12], "kappa": [7, 28, 2, 22, 12, 24, 8, 31, 4, 39, 4, 32, 5, 31, 30, 9, 45, 34, 49, 31, 16, 44, 45, 14, 18, 12, 47, 3, 33, 3, 11, 7, 11, 48, 39, 48]}, {"n_nodes": 16, "geom_seed": 1, "n_bonds": 36, "n_free": 29, "m": 4, "overlap": 1, "d": 16, "bound": 16, "rank_mod_p": 16, "rank_float": 16, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[473, 511], [755, 950], [34, 144], [822, 948], [249, 311], [869, 423], [273, 827], [256, 409], [643, 549], [85, 27], [865, 753], [837, 538], [817, 329], [452, 788], [123, 303], [124, 453]], "bonds": [[0, 4], [0, 6], [0, 7], [0, 8], [0, 12], [0, 13], [1, 3], [1, 6], [1, 10], [1, 13], [2, 4], [2, 9], [2, 14], [2, 15], [3, 10], [4, 7], [4, 9], [4, 12], [4, 14], [5, 8], [5, 10], [5, 11], [5, 12], [6, 7], [6, 13], [6, 15], [7, 14], [7, 15], [8, 10], [8, 11], [8, 12], [8, 13], [9, 12], [10, 11], [10, 13], [14, 15]], "T": [13, 18, 17, 15], "S": [13, 19, 5, 10], "kappa": [23, 34, 15, 6, 27, 1, 33, 19, 42, 3, 7, 37, 14, 9, 30, 32, 27, 49, 7, 25, 9, 20, 33, 21, 36, 39, 45, 26, 7, 13, 32, 24, 39, 43, 5, 30]}, {"n_nodes": 16, "geom_seed": 1, "n_bonds": 36, "n_free": 29, "m": 4, "overlap": 2, "d": 15, "bound": 15, "rank_mod_p": 15, "rank_float": 15, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[473, 511], [755, 950], [34, 144], [822, 948], [249, 311], [869, 423], [273, 827], [256, 409], [643, 549], [85, 27], [865, 753], [837, 538], [817, 329], [452, 788], [123, 303], [124, 453]], "bonds": [[0, 4], [0, 6], [0, 7], [0, 8], [0, 12], [0, 13], [1, 3], [1, 6], [1, 10], [1, 13], [2, 4], [2, 9], [2, 14], [2, 15], [3, 10], [4, 7], [4, 9], [4, 12], [4, 14], [5, 8], [5, 10], [5, 11], [5, 12], [6, 7], [6, 13], [6, 15], [7, 14], [7, 15], [8, 10], [8, 11], [8, 12], [8, 13], [9, 12], [10, 11], [10, 13], [14, 15]], "T": [5, 4, 9, 2], "S": [5, 4, 17, 15], "kappa": [42, 37, 12, 42, 35, 29, 44, 19, 22, 14, 36, 25, 8, 18, 14, 27, 16, 48, 46, 39, 1, 42, 7, 9, 44, 32, 26, 15, 26, 42, 19, 7, 19, 7, 18, 25]}, {"n_nodes": 16, "geom_seed": 1, "n_bonds": 36, "n_free": 29, "m": 4, "overlap": 4, "d": 10, "bound": 10, "rank_mod_p": 10, "rank_float": 10, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[473, 511], [755, 950], [34, 144], [822, 948], [249, 311], [869, 423], [273, 827], [256, 409], [643, 549], [85, 27], [865, 753], [837, 538], [817, 329], [452, 788], [123, 303], [124, 453]], "bonds": [[0, 4], [0, 6], [0, 7], [0, 8], [0, 12], [0, 13], [1, 3], [1, 6], [1, 10], [1, 13], [2, 4], [2, 9], [2, 14], [2, 15], [3, 10], [4, 7], [4, 9], [4, 12], [4, 14], [5, 8], [5, 10], [5, 11], [5, 12], [6, 7], [6, 13], [6, 15], [7, 14], [7, 15], [8, 10], [8, 11], [8, 12], [8, 13], [9, 12], [10, 11], [10, 13], [14, 15]], "T": [5, 6, 18, 28], "S": [5, 6, 18, 28], "kappa": [11, 44, 46, 2, 8, 2, 12, 40, 49, 35, 9, 23, 35, 23, 7, 23, 16, 30, 40, 15, 17, 25, 23, 29, 21, 27, 24, 26, 41, 23, 10, 7, 13, 1, 11, 8]}, {"n_nodes": 16, "geom_seed": 1, "n_bonds": 36, "n_free": 29, "m": 5, "overlap": 0, "d": 25, "bound": 25, "rank_mod_p": 25, "rank_float": 25, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[473, 511], [755, 950], [34, 144], [822, 948], [249, 311], [869, 423], [273, 827], [256, 409], [643, 549], [85, 27], [865, 753], [837, 538], [817, 329], [452, 788], [123, 303], [124, 453]], "bonds": [[0, 4], [0, 6], [0, 7], [0, 8], [0, 12], [0, 13], [1, 3], [1, 6], [1, 10], [1, 13], [2, 4], [2, 9], [2, 14], [2, 15], [3, 10], [4, 7], [4, 9], [4, 12], [4, 14], [5, 8], [5, 10], [5, 11], [5, 12], [6, 7], [6, 13], [6, 15], [7, 14], [7, 15], [8, 10], [8, 11], [8, 12], [8, 13], [9, 12], [10, 11], [10, 13], [14, 15]], "T": [11, 1, 26, 0, 8], "S": [5, 19, 27, 9, 18], "kappa": [25, 18, 49, 5, 18, 30, 20, 10, 38, 6, 36, 16, 33, 23, 44, 9, 31, 31, 27, 9, 19, 26, 14, 12, 16, 27, 10, 26, 43, 46, 47, 29, 47, 26, 7, 16]}, {"n_nodes": 16, "geom_seed": 1, "n_bonds": 36, "n_free": 29, "m": 5, "overlap": 1, "d": 25, "bound": 25, "rank_mod_p": 25, "rank_float": 25, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[473, 511], [755, 950], [34, 144], [822, 948], [249, 311], [869, 423], [273, 827], [256, 409], [643, 549], [85, 27], [865, 753], [837, 538], [817, 329], [452, 788], [123, 303], [124, 453]], "bonds": [[0, 4], [0, 6], [0, 7], [0, 8], [0, 12], [0, 13], [1, 3], [1, 6], [1, 10], [1, 13], [2, 4], [2, 9], [2, 14], [2, 15], [3, 10], [4, 7], [4, 9], [4, 12], [4, 14], [5, 8], [5, 10], [5, 11], [5, 12], [6, 7], [6, 13], [6, 15], [7, 14], [7, 15], [8, 10], [8, 11], [8, 12], [8, 13], [9, 12], [10, 11], [10, 13], [14, 15]], "T": [8, 11, 22, 24, 19], "S": [8, 9, 2, 3, 13], "kappa": [47, 21, 44, 40, 17, 34, 37, 47, 26, 15, 12, 1, 12, 12, 13, 21, 28, 10, 29, 41, 33, 29, 14, 9, 33, 21, 41, 13, 13, 5, 15, 24, 48, 31, 43, 49]}, {"n_nodes": 16, "geom_seed": 1, "n_bonds": 36, "n_free": 29, "m": 5, "overlap": 2, "d": 24, "bound": 24, "rank_mod_p": 24, "rank_float": 24, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[473, 511], [755, 950], [34, 144], [822, 948], [249, 311], [869, 423], [273, 827], [256, 409], [643, 549], [85, 27], [865, 753], [837, 538], [817, 329], [452, 788], [123, 303], [124, 453]], "bonds": [[0, 4], [0, 6], [0, 7], [0, 8], [0, 12], [0, 13], [1, 3], [1, 6], [1, 10], [1, 13], [2, 4], [2, 9], [2, 14], [2, 15], [3, 10], [4, 7], [4, 9], [4, 12], [4, 14], [5, 8], [5, 10], [5, 11], [5, 12], [6, 7], [6, 13], [6, 15], [7, 14], [7, 15], [8, 10], [8, 11], [8, 12], [8, 13], [9, 12], [10, 11], [10, 13], [14, 15]], "T": [22, 0, 7, 4, 20], "S": [22, 0, 5, 13, 17], "kappa": [6, 27, 16, 22, 23, 40, 28, 48, 8, 8, 7, 9, 19, 39, 41, 45, 42, 38, 36, 19, 12, 39, 38, 27, 47, 38, 25, 9, 10, 47, 44, 39, 37, 37, 18, 37]}, {"n_nodes": 16, "geom_seed": 1, "n_bonds": 36, "n_free": 29, "m": 5, "overlap": 5, "d": 15, "bound": 15, "rank_mod_p": 15, "rank_float": 15, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[473, 511], [755, 950], [34, 144], [822, 948], [249, 311], [869, 423], [273, 827], [256, 409], [643, 549], [85, 27], [865, 753], [837, 538], [817, 329], [452, 788], [123, 303], [124, 453]], "bonds": [[0, 4], [0, 6], [0, 7], [0, 8], [0, 12], [0, 13], [1, 3], [1, 6], [1, 10], [1, 13], [2, 4], [2, 9], [2, 14], [2, 15], [3, 10], [4, 7], [4, 9], [4, 12], [4, 14], [5, 8], [5, 10], [5, 11], [5, 12], [6, 7], [6, 13], [6, 15], [7, 14], [7, 15], [8, 10], [8, 11], [8, 12], [8, 13], [9, 12], [10, 11], [10, 13], [14, 15]], "T": [2, 1, 19, 4, 11], "S": [2, 1, 19, 4, 11], "kappa": [44, 49, 1, 46, 7, 6, 5, 13, 10, 4, 49, 34, 40, 6, 47, 30, 11, 9, 12, 3, 36, 27, 18, 22, 38, 37, 3, 44, 32, 3, 25, 17, 17, 11, 21, 47]}, {"n_nodes": 16, "geom_seed": 1, "n_bonds": 36, "n_free": 29, "m": 6, "overlap": 6, "d": 21, "bound": 21, "rank_mod_p": 21, "rank_float": 21, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[473, 511], [755, 950], [34, 144], [822, 948], [249, 311], [869, 423], [273, 827], [256, 409], [643, 549], [85, 27], [865, 753], [837, 538], [817, 329], [452, 788], [123, 303], [124, 453]], "bonds": [[0, 4], [0, 6], [0, 7], [0, 8], [0, 12], [0, 13], [1, 3], [1, 6], [1, 10], [1, 13], [2, 4], [2, 9], [2, 14], [2, 15], [3, 10], [4, 7], [4, 9], [4, 12], [4, 14], [5, 8], [5, 10], [5, 11], [5, 12], [6, 7], [6, 13], [6, 15], [7, 14], [7, 15], [8, 10], [8, 11], [8, 12], [8, 13], [9, 12], [10, 11], [10, 13], [14, 15]], "T": [24, 14, 21, 5, 6, 12], "S": [24, 14, 21, 5, 6, 12], "kappa": [28, 20, 22, 43, 9, 1, 46, 13, 20, 18, 8, 42, 18, 49, 32, 24, 26, 44, 24, 34, 3, 41, 6, 37, 23, 33, 39, 4, 33, 9, 29, 46, 28, 43, 25, 41]}, {"n_nodes": 16, "geom_seed": 2, "n_bonds": 36, "n_free": 29, "m": 2, "overlap": 0, "d": 4, "bound": 4, "rank_mod_p": 4, "rank_float": 4, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[837, 261], [109, 298], [413, 814], [451, 91], [334, 600], [813, 728], [992, 187], [880, 55], [558, 274], [201, 657], [305, 562], [260, 150], [749, 432], [678, 669], [945, 422], [219, 633]], "bonds": [[0, 6], [0, 7], [0, 8], [0, 12], [0, 14], [1, 9], [1, 10], [1, 11], [1, 15], [2, 4], [2, 5], [2, 9], [2, 13], [3, 7], [3, 8], [3, 11], [4, 8], [4, 9], [4, 10], [4, 13], [4, 15], [5, 12], [5, 13], [5, 14], [6, 7], [6, 14], [7, 8], [8, 10], [8, 11], [8, 12], [8, 13], [9, 15], [10, 11], [10, 15], [12, 13], [12, 14]], "T": [7, 6], "S": [12, 27], "kappa": [26, 34, 19, 10, 46, 40, 32, 22, 18, 23, 26, 41, 9, 17, 41, 11, 24, 5, 6, 29, 24, 7, 17, 47, 9, 5, 23, 46, 30, 22, 22, 26, 36, 48, 23, 17]}, {"n_nodes": 16, "geom_seed": 2, "n_bonds": 36, "n_free": 29, "m": 2, "overlap": 1, "d": 4, "bound": 4, "rank_mod_p": 4, "rank_float": 4, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[837, 261], [109, 298], [413, 814], [451, 91], [334, 600], [813, 728], [992, 187], [880, 55], [558, 274], [201, 657], [305, 562], [260, 150], [749, 432], [678, 669], [945, 422], [219, 633]], "bonds": [[0, 6], [0, 7], [0, 8], [0, 12], [0, 14], [1, 9], [1, 10], [1, 11], [1, 15], [2, 4], [2, 5], [2, 9], [2, 13], [3, 7], [3, 8], [3, 11], [4, 8], [4, 9], [4, 10], [4, 13], [4, 15], [5, 12], [5, 13], [5, 14], [6, 7], [6, 14], [7, 8], [8, 10], [8, 11], [8, 12], [8, 13], [9, 15], [10, 11], [10, 15], [12, 13], [12, 14]], "T": [23, 10], "S": [23, 28], "kappa": [13, 19, 33, 28, 36, 39, 39, 37, 39, 49, 11, 25, 19, 43, 42, 23, 49, 22, 7, 30, 2, 33, 34, 13, 35, 44, 19, 41, 46, 40, 38, 22, 27, 22, 14, 1]}, {"n_nodes": 16, "geom_seed": 2, "n_bonds": 36, "n_free": 29, "m": 2, "overlap": 2, "d": 3, "bound": 3, "rank_mod_p": 3, "rank_float": 3, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[837, 261], [109, 298], [413, 814], [451, 91], [334, 600], [813, 728], [992, 187], [880, 55], [558, 274], [201, 657], [305, 562], [260, 150], [749, 432], [678, 669], [945, 422], [219, 633]], "bonds": [[0, 6], [0, 7], [0, 8], [0, 12], [0, 14], [1, 9], [1, 10], [1, 11], [1, 15], [2, 4], [2, 5], [2, 9], [2, 13], [3, 7], [3, 8], [3, 11], [4, 8], [4, 9], [4, 10], [4, 13], [4, 15], [5, 12], [5, 13], [5, 14], [6, 7], [6, 14], [7, 8], [8, 10], [8, 11], [8, 12], [8, 13], [9, 15], [10, 11], [10, 15], [12, 13], [12, 14]], "T": [15, 20], "S": [15, 20], "kappa": [34, 49, 18, 39, 27, 38, 11, 24, 28, 27, 6, 15, 14, 21, 20, 43, 11, 47, 45, 8, 26, 34, 12, 19, 26, 11, 31, 26, 26, 24, 9, 35, 41, 44, 16, 40]}, {"n_nodes": 16, "geom_seed": 2, "n_bonds": 36, "n_free": 29, "m": 3, "overlap": 0, "d": 9, "bound": 9, "rank_mod_p": 9, "rank_float": 9, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[837, 261], [109, 298], [413, 814], [451, 91], [334, 600], [813, 728], [992, 187], [880, 55], [558, 274], [201, 657], [305, 562], [260, 150], [749, 432], [678, 669], [945, 422], [219, 633]], "bonds": [[0, 6], [0, 7], [0, 8], [0, 12], [0, 14], [1, 9], [1, 10], [1, 11], [1, 15], [2, 4], [2, 5], [2, 9], [2, 13], [3, 7], [3, 8], [3, 11], [4, 8], [4, 9], [4, 10], [4, 13], [4, 15], [5, 12], [5, 13], [5, 14], [6, 7], [6, 14], [7, 8], [8, 10], [8, 11], [8, 12], [8, 13], [9, 15], [10, 11], [10, 15], [12, 13], [12, 14]], "T": [18, 12, 17], "S": [3, 9, 4], "kappa": [46, 34, 26, 17, 34, 30, 14, 23, 5, 39, 16, 28, 39, 6, 38, 9, 45, 43, 34, 42, 35, 44, 15, 14, 29, 35, 4, 10, 33, 30, 3, 39, 9, 39, 17, 28]}, {"n_nodes": 16, "geom_seed": 2, "n_bonds": 36, "n_free": 29, "m": 3, "overlap": 1, "d": 9, "bound": 9, "rank_mod_p": 9, "rank_float": 9, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[837, 261], [109, 298], [413, 814], [451, 91], [334, 600], [813, 728], [992, 187], [880, 55], [558, 274], [201, 657], [305, 562], [260, 150], [749, 432], [678, 669], [945, 422], [219, 633]], "bonds": [[0, 6], [0, 7], [0, 8], [0, 12], [0, 14], [1, 9], [1, 10], [1, 11], [1, 15], [2, 4], [2, 5], [2, 9], [2, 13], [3, 7], [3, 8], [3, 11], [4, 8], [4, 9], [4, 10], [4, 13], [4, 15], [5, 12], [5, 13], [5, 14], [6, 7], [6, 14], [7, 8], [8, 10], [8, 11], [8, 12], [8, 13], [9, 15], [10, 11], [10, 15], [12, 13], [12, 14]], "T": [9, 17, 28], "S": [9, 1, 0], "kappa": [38, 9, 49, 30, 42, 49, 17, 14, 30, 14, 11, 42, 33, 22, 27, 2, 36, 19, 43, 46, 3, 39, 49, 41, 24, 23, 10, 31, 30, 2, 44, 34, 18, 23, 8, 43]}, {"n_nodes": 16, "geom_seed": 2, "n_bonds": 36, "n_free": 29, "m": 3, "overlap": 3, "d": 6, "bound": 6, "rank_mod_p": 6, "rank_float": 6, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[837, 261], [109, 298], [413, 814], [451, 91], [334, 600], [813, 728], [992, 187], [880, 55], [558, 274], [201, 657], [305, 562], [260, 150], [749, 432], [678, 669], [945, 422], [219, 633]], "bonds": [[0, 6], [0, 7], [0, 8], [0, 12], [0, 14], [1, 9], [1, 10], [1, 11], [1, 15], [2, 4], [2, 5], [2, 9], [2, 13], [3, 7], [3, 8], [3, 11], [4, 8], [4, 9], [4, 10], [4, 13], [4, 15], [5, 12], [5, 13], [5, 14], [6, 7], [6, 14], [7, 8], [8, 10], [8, 11], [8, 12], [8, 13], [9, 15], [10, 11], [10, 15], [12, 13], [12, 14]], "T": [25, 8, 15], "S": [25, 8, 15], "kappa": [47, 8, 22, 31, 44, 35, 22, 43, 28, 13, 17, 48, 35, 19, 25, 19, 9, 18, 31, 32, 2, 4, 17, 29, 14, 42, 5, 5, 18, 38, 34, 36, 13, 13, 11, 10]}, {"n_nodes": 16, "geom_seed": 2, "n_bonds": 36, "n_free": 29, "m": 4, "overlap": 0, "d": 16, "bound": 16, "rank_mod_p": 16, "rank_float": 16, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[837, 261], [109, 298], [413, 814], [451, 91], [334, 600], [813, 728], [992, 187], [880, 55], [558, 274], [201, 657], [305, 562], [260, 150], [749, 432], [678, 669], [945, 422], [219, 633]], "bonds": [[0, 6], [0, 7], [0, 8], [0, 12], [0, 14], [1, 9], [1, 10], [1, 11], [1, 15], [2, 4], [2, 5], [2, 9], [2, 13], [3, 7], [3, 8], [3, 11], [4, 8], [4, 9], [4, 10], [4, 13], [4, 15], [5, 12], [5, 13], [5, 14], [6, 7], [6, 14], [7, 8], [8, 10], [8, 11], [8, 12], [8, 13], [9, 15], [10, 11], [10, 15], [12, 13], [12, 14]], "T": [12, 18, 3, 6], "S": [17, 11, 22, 4], "kappa": [36, 40, 35, 27, 23, 24, 49, 44, 8, 20, 22, 11, 43, 43, 46, 41, 27, 2, 33, 22, 49, 15, 5, 44, 16, 20, 23, 27, 32, 15, 17, 29, 33, 18, 13, 6]}, {"n_nodes": 16, "geom_seed": 2, "n_bonds": 36, "n_free": 29, "m": 4, "overlap": 1, "d": 16, "bound": 16, "rank_mod_p": 16, "rank_float": 16, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[837, 261], [109, 298], [413, 814], [451, 91], [334, 600], [813, 728], [992, 187], [880, 55], [558, 274], [201, 657], [305, 562], [260, 150], [749, 432], [678, 669], [945, 422], [219, 633]], "bonds": [[0, 6], [0, 7], [0, 8], [0, 12], [0, 14], [1, 9], [1, 10], [1, 11], [1, 15], [2, 4], [2, 5], [2, 9], [2, 13], [3, 7], [3, 8], [3, 11], [4, 8], [4, 9], [4, 10], [4, 13], [4, 15], [5, 12], [5, 13], [5, 14], [6, 7], [6, 14], [7, 8], [8, 10], [8, 11], [8, 12], [8, 13], [9, 15], [10, 11], [10, 15], [12, 13], [12, 14]], "T": [8, 10, 24, 18], "S": [8, 13, 21, 15], "kappa": [33, 23, 46, 4, 43, 18, 32, 36, 23, 24, 21, 33, 41, 22, 2, 39, 31, 26, 23, 45, 34, 42, 41, 1, 17, 33, 11, 20, 5, 32, 33, 14, 33, 11, 14, 29]}, {"n_nodes": 16, "geom_seed": 2, "n_bonds": 36, "n_free": 29, "m": 4, "overlap": 2, "d": 15, "bound": 15, "rank_mod_p": 15, "rank_float": 15, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[837, 261], [109, 298], [413, 814], [451, 91], [334, 600], [813, 728], [992, 187], [880, 55], [558, 274], [201, 657], [305, 562], [260, 150], [749, 432], [678, 669], [945, 422], [219, 633]], "bonds": [[0, 6], [0, 7], [0, 8], [0, 12], [0, 14], [1, 9], [1, 10], [1, 11], [1, 15], [2, 4], [2, 5], [2, 9], [2, 13], [3, 7], [3, 8], [3, 11], [4, 8], [4, 9], [4, 10], [4, 13], [4, 15], [5, 12], [5, 13], [5, 14], [6, 7], [6, 14], [7, 8], [8, 10], [8, 11], [8, 12], [8, 13], [9, 15], [10, 11], [10, 15], [12, 13], [12, 14]], "T": [28, 18, 20, 12], "S": [28, 18, 15, 11], "kappa": [10, 4, 48, 41, 1, 7, 24, 20, 29, 36, 13, 1, 10, 23, 15, 47, 2, 42, 19, 18, 7, 41, 39, 28, 16, 3, 30, 44, 26, 48, 13, 9, 4, 49, 6, 5]}, {"n_nodes": 16, "geom_seed": 2, "n_bonds": 36, "n_free": 29, "m": 4, "overlap": 4, "d": 10, "bound": 10, "rank_mod_p": 10, "rank_float": 10, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[837, 261], [109, 298], [413, 814], [451, 91], [334, 600], [813, 728], [992, 187], [880, 55], [558, 274], [201, 657], [305, 562], [260, 150], [749, 432], [678, 669], [945, 422], [219, 633]], "bonds": [[0, 6], [0, 7], [0, 8], [0, 12], [0, 14], [1, 9], [1, 10], [1, 11], [1, 15], [2, 4], [2, 5], [2, 9], [2, 13], [3, 7], [3, 8], [3, 11], [4, 8], [4, 9], [4, 10], [4, 13], [4, 15], [5, 12], [5, 13], [5, 14], [6, 7], [6, 14], [7, 8], [8, 10], [8, 11], [8, 12], [8, 13], [9, 15], [10, 11], [10, 15], [12, 13], [12, 14]], "T": [27, 20, 16, 2], "S": [27, 20, 16, 2], "kappa": [18, 9, 1, 1, 34, 23, 20, 40, 34, 1, 9, 43, 6, 23, 39, 41, 37, 10, 43, 3, 12, 28, 38, 12, 26, 39, 30, 6, 24, 44, 17, 45, 38, 43, 18, 32]}, {"n_nodes": 16, "geom_seed": 2, "n_bonds": 36, "n_free": 29, "m": 5, "overlap": 0, "d": 25, "bound": 25, "rank_mod_p": 25, "rank_float": 25, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[837, 261], [109, 298], [413, 814], [451, 91], [334, 600], [813, 728], [992, 187], [880, 55], [558, 274], [201, 657], [305, 562], [260, 150], [749, 432], [678, 669], [945, 422], [219, 633]], "bonds": [[0, 6], [0, 7], [0, 8], [0, 12], [0, 14], [1, 9], [1, 10], [1, 11], [1, 15], [2, 4], [2, 5], [2, 9], [2, 13], [3, 7], [3, 8], [3, 11], [4, 8], [4, 9], [4, 10], [4, 13], [4, 15], [5, 12], [5, 13], [5, 14], [6, 7], [6, 14], [7, 8], [8, 10], [8, 11], [8, 12], [8, 13], [9, 15], [10, 11], [10, 15], [12, 13], [12, 14]], "T": [1, 4, 11, 20, 3], "S": [15, 21, 23, 27, 22], "kappa": [38, 48, 24, 45, 1, 6, 44, 24, 14, 5, 21, 1, 31, 34, 36, 8, 18, 36, 32, 21, 3, 42, 39, 44, 8, 48, 3, 14, 38, 20, 43, 40, 1, 32, 48, 15]}, {"n_nodes": 16, "geom_seed": 2, "n_bonds": 36, "n_free": 29, "m": 5, "overlap": 1, "d": 25, "bound": 25, "rank_mod_p": 25, "rank_float": 25, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[837, 261], [109, 298], [413, 814], [451, 91], [334, 600], [813, 728], [992, 187], [880, 55], [558, 274], [201, 657], [305, 562], [260, 150], [749, 432], [678, 669], [945, 422], [219, 633]], "bonds": [[0, 6], [0, 7], [0, 8], [0, 12], [0, 14], [1, 9], [1, 10], [1, 11], [1, 15], [2, 4], [2, 5], [2, 9], [2, 13], [3, 7], [3, 8], [3, 11], [4, 8], [4, 9], [4, 10], [4, 13], [4, 15], [5, 12], [5, 13], [5, 14], [6, 7], [6, 14], [7, 8], [8, 10], [8, 11], [8, 12], [8, 13], [9, 15], [10, 11], [10, 15], [12, 13], [12, 14]], "T": [21, 2, 17, 23, 27], "S": [21, 5, 26, 20, 0], "kappa": [21, 3, 18, 44, 46, 46, 22, 18, 9, 15, 16, 29, 7, 17, 7, 18, 1, 21, 48, 4, 10, 39, 14, 42, 48, 5, 19, 48, 36, 40, 39, 37, 18, 29, 49, 11]}, {"n_nodes": 16, "geom_seed": 2, "n_bonds": 36, "n_free": 29, "m": 5, "overlap": 2, "d": 24, "bound": 24, "rank_mod_p": 24, "rank_float": 24, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[837, 261], [109, 298], [413, 814], [451, 91], [334, 600], [813, 728], [992, 187], [880, 55], [558, 274], [201, 657], [305, 562], [260, 150], [749, 432], [678, 669], [945, 422], [219, 633]], "bonds": [[0, 6], [0, 7], [0, 8], [0, 12], [0, 14], [1, 9], [1, 10], [1, 11], [1, 15], [2, 4], [2, 5], [2, 9], [2, 13], [3, 7], [3, 8], [3, 11], [4, 8], [4, 9], [4, 10], [4, 13], [4, 15], [5, 12], [5, 13], [5, 14], [6, 7], [6, 14], [7, 8], [8, 10], [8, 11], [8, 12], [8, 13], [9, 15], [10, 11], [10, 15], [12, 13], [12, 14]], "T": [28, 5, 12, 10, 9], "S": [28, 5, 22, 13, 19], "kappa": [13, 28, 18, 36, 42, 48, 9, 48, 46, 3, 28, 30, 22, 20, 2, 40, 23, 39, 42, 15, 15, 39, 7, 13, 19, 37, 11, 12, 32, 19, 38, 19, 7, 23, 26, 15]}, {"n_nodes": 16, "geom_seed": 2, "n_bonds": 36, "n_free": 29, "m": 5, "overlap": 5, "d": 15, "bound": 15, "rank_mod_p": 15, "rank_float": 15, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[837, 261], [109, 298], [413, 814], [451, 91], [334, 600], [813, 728], [992, 187], [880, 55], [558, 274], [201, 657], [305, 562], [260, 150], [749, 432], [678, 669], [945, 422], [219, 633]], "bonds": [[0, 6], [0, 7], [0, 8], [0, 12], [0, 14], [1, 9], [1, 10], [1, 11], [1, 15], [2, 4], [2, 5], [2, 9], [2, 13], [3, 7], [3, 8], [3, 11], [4, 8], [4, 9], [4, 10], [4, 13], [4, 15], [5, 12], [5, 13], [5, 14], [6, 7], [6, 14], [7, 8], [8, 10], [8, 11], [8, 12], [8, 13], [9, 15], [10, 11], [10, 15], [12, 13], [12, 14]], "T": [1, 20, 24, 18, 9], "S": [1, 20, 24, 18, 9], "kappa": [5, 28, 41, 47, 49, 47, 11, 6, 28, 8, 45, 22, 4, 2, 17, 6, 41, 30, 13, 24, 7, 11, 33, 33, 34, 28, 2, 23, 19, 17, 1, 16, 4, 21, 33, 23]}, {"n_nodes": 16, "geom_seed": 2, "n_bonds": 36, "n_free": 29, "m": 6, "overlap": 6, "d": 21, "bound": 21, "rank_mod_p": 21, "rank_float": 21, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[837, 261], [109, 298], [413, 814], [451, 91], [334, 600], [813, 728], [992, 187], [880, 55], [558, 274], [201, 657], [305, 562], [260, 150], [749, 432], [678, 669], [945, 422], [219, 633]], "bonds": [[0, 6], [0, 7], [0, 8], [0, 12], [0, 14], [1, 9], [1, 10], [1, 11], [1, 15], [2, 4], [2, 5], [2, 9], [2, 13], [3, 7], [3, 8], [3, 11], [4, 8], [4, 9], [4, 10], [4, 13], [4, 15], [5, 12], [5, 13], [5, 14], [6, 7], [6, 14], [7, 8], [8, 10], [8, 11], [8, 12], [8, 13], [9, 15], [10, 11], [10, 15], [12, 13], [12, 14]], "T": [28, 20, 4, 13, 27, 15], "S": [28, 20, 4, 13, 27, 15], "kappa": [20, 20, 48, 38, 34, 2, 2, 18, 34, 16, 49, 10, 5, 2, 8, 19, 22, 31, 4, 48, 16, 3, 19, 28, 32, 41, 43, 41, 12, 12, 27, 3, 47, 41, 23, 5]}, {"n_nodes": 20, "geom_seed": 0, "n_bonds": 49, "n_free": 37, "m": 2, "overlap": 0, "d": 4, "bound": 4, "rank_mod_p": 4, "rank_float": 4, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[850, 636], [511, 269], [307, 40], [75, 16], [175, 813], [649, 912], [503, 606], [970, 729], [632, 543], [559, 935], [277, 815], [670, 2], [394, 857], [554, 33], [764, 729], [846, 175], [89, 863], [22, 541], [80, 299], [481, 422]], "bonds": [[0, 7], [0, 8], [0, 14], [0, 15], [1, 2], [1, 8], [1, 11], [1, 13], [1, 15], [1, 18], [1, 19], [2, 3], [2, 11], [2, 13], [2, 18], [3, 11], [3, 17], [3, 18], [4, 10], [4, 16], [4, 17], [5, 6], [5, 7], [5, 9], [5, 14], [6, 8], [6, 9], [6, 10], [6, 12], [6, 14], [6, 17], [6, 19], [7, 14], [7, 15], [8, 14], [8, 15], [8, 19], [9, 12], [9, 16], [10, 12], [10, 16], [10, 17], [11, 13], [11, 15], [12, 16], [16, 17], [17, 18], [17, 19], [18, 19]], "T": [16, 28], "S": [34, 7], "kappa": [37, 42, 31, 29, 20, 44, 44, 39, 46, 44, 1, 3, 1, 17, 3, 30, 18, 22, 45, 3, 9, 26, 41, 40, 24, 24, 9, 33, 32, 45, 16, 41, 8, 22, 32, 10, 40, 46, 31, 24, 5, 49, 35, 26, 40, 37, 35, 24, 20]}, {"n_nodes": 20, "geom_seed": 0, "n_bonds": 49, "n_free": 37, "m": 2, "overlap": 1, "d": 4, "bound": 4, "rank_mod_p": 4, "rank_float": 4, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[850, 636], [511, 269], [307, 40], [75, 16], [175, 813], [649, 912], [503, 606], [970, 729], [632, 543], [559, 935], [277, 815], [670, 2], [394, 857], [554, 33], [764, 729], [846, 175], [89, 863], [22, 541], [80, 299], [481, 422]], "bonds": [[0, 7], [0, 8], [0, 14], [0, 15], [1, 2], [1, 8], [1, 11], [1, 13], [1, 15], [1, 18], [1, 19], [2, 3], [2, 11], [2, 13], [2, 18], [3, 11], [3, 17], [3, 18], [4, 10], [4, 16], [4, 17], [5, 6], [5, 7], [5, 9], [5, 14], [6, 8], [6, 9], [6, 10], [6, 12], [6, 14], [6, 17], [6, 19], [7, 14], [7, 15], [8, 14], [8, 15], [8, 19], [9, 12], [9, 16], [10, 12], [10, 16], [10, 17], [11, 13], [11, 15], [12, 16], [16, 17], [17, 18], [17, 19], [18, 19]], "T": [29, 22], "S": [29, 6], "kappa": [42, 17, 7, 6, 13, 4, 27, 29, 9, 16, 19, 8, 32, 20, 10, 21, 28, 45, 25, 18, 35, 7, 16, 14, 34, 29, 27, 43, 35, 44, 16, 14, 32, 20, 44, 3, 14, 21, 32, 16, 30, 7, 33, 23, 8, 18, 7, 45, 41]}, {"n_nodes": 20, "geom_seed": 0, "n_bonds": 49, "n_free": 37, "m": 2, "overlap": 2, "d": 3, "bound": 3, "rank_mod_p": 3, "rank_float": 3, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[850, 636], [511, 269], [307, 40], [75, 16], [175, 813], [649, 912], [503, 606], [970, 729], [632, 543], [559, 935], [277, 815], [670, 2], [394, 857], [554, 33], [764, 729], [846, 175], [89, 863], [22, 541], [80, 299], [481, 422]], "bonds": [[0, 7], [0, 8], [0, 14], [0, 15], [1, 2], [1, 8], [1, 11], [1, 13], [1, 15], [1, 18], [1, 19], [2, 3], [2, 11], [2, 13], [2, 18], [3, 11], [3, 17], [3, 18], [4, 10], [4, 16], [4, 17], [5, 6], [5, 7], [5, 9], [5, 14], [6, 8], [6, 9], [6, 10], [6, 12], [6, 14], [6, 17], [6, 19], [7, 14], [7, 15], [8, 14], [8, 15], [8, 19], [9, 12], [9, 16], [10, 12], [10, 16], [10, 17], [11, 13], [11, 15], [12, 16], [16, 17], [17, 18], [17, 19], [18, 19]], "T": [22, 27], "S": [22, 27], "kappa": [6, 19, 27, 24, 40, 17, 49, 2, 42, 26, 37, 7, 13, 30, 35, 45, 23, 44, 28, 42, 49, 3, 44, 5, 36, 31, 5, 20, 18, 2, 29, 48, 9, 3, 38, 15, 43, 17, 16, 22, 21, 20, 39, 35, 3, 44, 41, 16, 39]}, {"n_nodes": 20, "geom_seed": 0, "n_bonds": 49, "n_free": 37, "m": 3, "overlap": 0, "d": 9, "bound": 9, "rank_mod_p": 9, "rank_float": 9, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[850, 636], [511, 269], [307, 40], [75, 16], [175, 813], [649, 912], [503, 606], [970, 729], [632, 543], [559, 935], [277, 815], [670, 2], [394, 857], [554, 33], [764, 729], [846, 175], [89, 863], [22, 541], [80, 299], [481, 422]], "bonds": [[0, 7], [0, 8], [0, 14], [0, 15], [1, 2], [1, 8], [1, 11], [1, 13], [1, 15], [1, 18], [1, 19], [2, 3], [2, 11], [2, 13], [2, 18], [3, 11], [3, 17], [3, 18], [4, 10], [4, 16], [4, 17], [5, 6], [5, 7], [5, 9], [5, 14], [6, 8], [6, 9], [6, 10], [6, 12], [6, 14], [6, 17], [6, 19], [7, 14], [7, 15], [8, 14], [8, 15], [8, 19], [9, 12], [9, 16], [10, 12], [10, 16], [10, 17], [11, 13], [11, 15], [12, 16], [16, 17], [17, 18], [17, 19], [18, 19]], "T": [13, 27, 18], "S": [5, 1, 12], "kappa": [34, 19, 16, 14, 38, 40, 40, 6, 14, 48, 17, 21, 45, 30, 34, 14, 29, 1, 8, 40, 37, 45, 15, 4, 24, 48, 43, 19, 23, 24, 45, 43, 28, 26, 16, 45, 28, 23, 16, 32, 41, 46, 41, 23, 26, 47, 7, 39, 35]}, {"n_nodes": 20, "geom_seed": 0, "n_bonds": 49, "n_free": 37, "m": 3, "overlap": 1, "d": 9, "bound": 9, "rank_mod_p": 9, "rank_float": 9, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[850, 636], [511, 269], [307, 40], [75, 16], [175, 813], [649, 912], [503, 606], [970, 729], [632, 543], [559, 935], [277, 815], [670, 2], [394, 857], [554, 33], [764, 729], [846, 175], [89, 863], [22, 541], [80, 299], [481, 422]], "bonds": [[0, 7], [0, 8], [0, 14], [0, 15], [1, 2], [1, 8], [1, 11], [1, 13], [1, 15], [1, 18], [1, 19], [2, 3], [2, 11], [2, 13], [2, 18], [3, 11], [3, 17], [3, 18], [4, 10], [4, 16], [4, 17], [5, 6], [5, 7], [5, 9], [5, 14], [6, 8], [6, 9], [6, 10], [6, 12], [6, 14], [6, 17], [6, 19], [7, 14], [7, 15], [8, 14], [8, 15], [8, 19], [9, 12], [9, 16], [10, 12], [10, 16], [10, 17], [11, 13], [11, 15], [12, 16], [16, 17], [17, 18], [17, 19], [18, 19]], "T": [15, 9, 10], "S": [15, 13, 31], "kappa": [14, 39, 32, 4, 26, 26, 24, 35, 4, 37, 35, 32, 3, 11, 27, 1, 36, 40, 4, 15, 42, 9, 45, 23, 21, 37, 14, 3, 13, 2, 15, 22, 18, 36, 16, 31, 4, 30, 45, 46, 6, 15, 9, 9, 29, 31, 46, 46, 3]}, {"n_nodes": 20, "geom_seed": 0, "n_bonds": 49, "n_free": 37, "m": 3, "overlap": 3, "d": 6, "bound": 6, "rank_mod_p": 6, "rank_float": 6, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[850, 636], [511, 269], [307, 40], [75, 16], [175, 813], [649, 912], [503, 606], [970, 729], [632, 543], [559, 935], [277, 815], [670, 2], [394, 857], [554, 33], [764, 729], [846, 175], [89, 863], [22, 541], [80, 299], [481, 422]], "bonds": [[0, 7], [0, 8], [0, 14], [0, 15], [1, 2], [1, 8], [1, 11], [1, 13], [1, 15], [1, 18], [1, 19], [2, 3], [2, 11], [2, 13], [2, 18], [3, 11], [3, 17], [3, 18], [4, 10], [4, 16], [4, 17], [5, 6], [5, 7], [5, 9], [5, 14], [6, 8], [6, 9], [6, 10], [6, 12], [6, 14], [6, 17], [6, 19], [7, 14], [7, 15], [8, 14], [8, 15], [8, 19], [9, 12], [9, 16], [10, 12], [10, 16], [10, 17], [11, 13], [11, 15], [12, 16], [16, 17], [17, 18], [17, 19], [18, 19]], "T": [18, 28, 34], "S": [18, 28, 34], "kappa": [32, 19, 22, 11, 39, 39, 12, 7, 40, 31, 2, 27, 9, 13, 35, 18, 17, 45, 34, 28, 17, 28, 40, 12, 30, 45, 40, 31, 35, 14, 38, 14, 31, 15, 5, 3, 29, 9, 35, 39, 29, 16, 28, 37, 39, 31, 1, 4, 27]}, {"n_nodes": 20, "geom_seed": 0, "n_bonds": 49, "n_free": 37, "m": 4, "overlap": 0, "d": 16, "bound": 16, "rank_mod_p": 16, "rank_float": 16, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[850, 636], [511, 269], [307, 40], [75, 16], [175, 813], [649, 912], [503, 606], [970, 729], [632, 543], [559, 935], [277, 815], [670, 2], [394, 857], [554, 33], [764, 729], [846, 175], [89, 863], [22, 541], [80, 299], [481, 422]], "bonds": [[0, 7], [0, 8], [0, 14], [0, 15], [1, 2], [1, 8], [1, 11], [1, 13], [1, 15], [1, 18], [1, 19], [2, 3], [2, 11], [2, 13], [2, 18], [3, 11], [3, 17], [3, 18], [4, 10], [4, 16], [4, 17], [5, 6], [5, 7], [5, 9], [5, 14], [6, 8], [6, 9], [6, 10], [6, 12], [6, 14], [6, 17], [6, 19], [7, 14], [7, 15], [8, 14], [8, 15], [8, 19], [9, 12], [9, 16], [10, 12], [10, 16], [10, 17], [11, 13], [11, 15], [12, 16], [16, 17], [17, 18], [17, 19], [18, 19]], "T": [27, 31, 17, 22], "S": [33, 25, 29, 15], "kappa": [5, 5, 9, 25, 36, 19, 19, 13, 47, 36, 39, 27, 47, 38, 25, 34, 33, 6, 33, 29, 39, 17, 47, 4, 16, 11, 35, 13, 40, 24, 41, 38, 2, 25, 45, 25, 40, 5, 49, 14, 25, 13, 15, 17, 33, 19, 44, 47, 32]}, {"n_nodes": 20, "geom_seed": 0, "n_bonds": 49, "n_free": 37, "m": 4, "overlap": 1, "d": 16, "bound": 16, "rank_mod_p": 16, "rank_float": 16, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[850, 636], [511, 269], [307, 40], [75, 16], [175, 813], [649, 912], [503, 606], [970, 729], [632, 543], [559, 935], [277, 815], [670, 2], [394, 857], [554, 33], [764, 729], [846, 175], [89, 863], [22, 541], [80, 299], [481, 422]], "bonds": [[0, 7], [0, 8], [0, 14], [0, 15], [1, 2], [1, 8], [1, 11], [1, 13], [1, 15], [1, 18], [1, 19], [2, 3], [2, 11], [2, 13], [2, 18], [3, 11], [3, 17], [3, 18], [4, 10], [4, 16], [4, 17], [5, 6], [5, 7], [5, 9], [5, 14], [6, 8], [6, 9], [6, 10], [6, 12], [6, 14], [6, 17], [6, 19], [7, 14], [7, 15], [8, 14], [8, 15], [8, 19], [9, 12], [9, 16], [10, 12], [10, 16], [10, 17], [11, 13], [11, 15], [12, 16], [16, 17], [17, 18], [17, 19], [18, 19]], "T": [24, 36, 12, 4], "S": [24, 29, 15, 17], "kappa": [35, 37, 36, 2, 19, 1, 21, 5, 17, 28, 10, 44, 39, 23, 29, 32, 42, 43, 35, 45, 30, 20, 9, 36, 16, 1, 45, 12, 13, 48, 23, 26, 37, 14, 46, 35, 46, 7, 33, 10, 13, 32, 25, 12, 11, 4, 17, 13, 34]}, {"n_nodes": 20, "geom_seed": 0, "n_bonds": 49, "n_free": 37, "m": 4, "overlap": 2, "d": 15, "bound": 15, "rank_mod_p": 15, "rank_float": 15, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[850, 636], [511, 269], [307, 40], [75, 16], [175, 813], [649, 912], [503, 606], [970, 729], [632, 543], [559, 935], [277, 815], [670, 2], [394, 857], [554, 33], [764, 729], [846, 175], [89, 863], [22, 541], [80, 299], [481, 422]], "bonds": [[0, 7], [0, 8], [0, 14], [0, 15], [1, 2], [1, 8], [1, 11], [1, 13], [1, 15], [1, 18], [1, 19], [2, 3], [2, 11], [2, 13], [2, 18], [3, 11], [3, 17], [3, 18], [4, 10], [4, 16], [4, 17], [5, 6], [5, 7], [5, 9], [5, 14], [6, 8], [6, 9], [6, 10], [6, 12], [6, 14], [6, 17], [6, 19], [7, 14], [7, 15], [8, 14], [8, 15], [8, 19], [9, 12], [9, 16], [10, 12], [10, 16], [10, 17], [11, 13], [11, 15], [12, 16], [16, 17], [17, 18], [17, 19], [18, 19]], "T": [15, 33, 34, 11], "S": [15, 33, 6, 18], "kappa": [27, 17, 13, 3, 2, 6, 18, 45, 45, 25, 2, 19, 20, 4, 46, 36, 18, 34, 20, 39, 43, 16, 47, 48, 29, 1, 46, 42, 43, 17, 40, 48, 35, 35, 26, 46, 4, 2, 22, 16, 19, 46, 33, 36, 48, 27, 46, 40, 29]}, {"n_nodes": 20, "geom_seed": 0, "n_bonds": 49, "n_free": 37, "m": 4, "overlap": 4, "d": 10, "bound": 10, "rank_mod_p": 10, "rank_float": 10, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[850, 636], [511, 269], [307, 40], [75, 16], [175, 813], [649, 912], [503, 606], [970, 729], [632, 543], [559, 935], [277, 815], [670, 2], [394, 857], [554, 33], [764, 729], [846, 175], [89, 863], [22, 541], [80, 299], [481, 422]], "bonds": [[0, 7], [0, 8], [0, 14], [0, 15], [1, 2], [1, 8], [1, 11], [1, 13], [1, 15], [1, 18], [1, 19], [2, 3], [2, 11], [2, 13], [2, 18], [3, 11], [3, 17], [3, 18], [4, 10], [4, 16], [4, 17], [5, 6], [5, 7], [5, 9], [5, 14], [6, 8], [6, 9], [6, 10], [6, 12], [6, 14], [6, 17], [6, 19], [7, 14], [7, 15], [8, 14], [8, 15], [8, 19], [9, 12], [9, 16], [10, 12], [10, 16], [10, 17], [11, 13], [11, 15], [12, 16], [16, 17], [17, 18], [17, 19], [18, 19]], "T": [2, 3, 0, 9], "S": [2, 3, 0, 9], "kappa": [1, 44, 17, 13, 15, 30, 32, 9, 1, 41, 2, 24, 21, 17, 8, 22, 45, 8, 12, 1, 15, 17, 42, 27, 31, 8, 24, 20, 13, 8, 21, 14, 47, 9, 7, 34, 6, 40, 26, 29, 29, 11, 4, 6, 21, 46, 9, 19, 44]}, {"n_nodes": 20, "geom_seed": 0, "n_bonds": 49, "n_free": 37, "m": 5, "overlap": 0, "d": 25, "bound": 25, "rank_mod_p": 25, "rank_float": 25, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[850, 636], [511, 269], [307, 40], [75, 16], [175, 813], [649, 912], [503, 606], [970, 729], [632, 543], [559, 935], [277, 815], [670, 2], [394, 857], [554, 33], [764, 729], [846, 175], [89, 863], [22, 541], [80, 299], [481, 422]], "bonds": [[0, 7], [0, 8], [0, 14], [0, 15], [1, 2], [1, 8], [1, 11], [1, 13], [1, 15], [1, 18], [1, 19], [2, 3], [2, 11], [2, 13], [2, 18], [3, 11], [3, 17], [3, 18], [4, 10], [4, 16], [4, 17], [5, 6], [5, 7], [5, 9], [5, 14], [6, 8], [6, 9], [6, 10], [6, 12], [6, 14], [6, 17], [6, 19], [7, 14], [7, 15], [8, 14], [8, 15], [8, 19], [9, 12], [9, 16], [10, 12], [10, 16], [10, 17], [11, 13], [11, 15], [12, 16], [16, 17], [17, 18], [17, 19], [18, 19]], "T": [32, 7, 1, 27, 3], "S": [2, 10, 23, 19, 13], "kappa": [11, 23, 30, 1, 41, 20, 2, 34, 36, 43, 44, 6, 7, 8, 12, 8, 29, 9, 2, 19, 9, 46, 12, 24, 28, 39, 30, 9, 17, 23, 13, 43, 24, 20, 38, 33, 3, 31, 15, 45, 16, 31, 35, 20, 16, 13, 25, 46, 27]}, {"n_nodes": 20, "geom_seed": 0, "n_bonds": 49, "n_free": 37, "m": 5, "overlap": 1, "d": 25, "bound": 25, "rank_mod_p": 25, "rank_float": 25, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[850, 636], [511, 269], [307, 40], [75, 16], [175, 813], [649, 912], [503, 606], [970, 729], [632, 543], [559, 935], [277, 815], [670, 2], [394, 857], [554, 33], [764, 729], [846, 175], [89, 863], [22, 541], [80, 299], [481, 422]], "bonds": [[0, 7], [0, 8], [0, 14], [0, 15], [1, 2], [1, 8], [1, 11], [1, 13], [1, 15], [1, 18], [1, 19], [2, 3], [2, 11], [2, 13], [2, 18], [3, 11], [3, 17], [3, 18], [4, 10], [4, 16], [4, 17], [5, 6], [5, 7], [5, 9], [5, 14], [6, 8], [6, 9], [6, 10], [6, 12], [6, 14], [6, 17], [6, 19], [7, 14], [7, 15], [8, 14], [8, 15], [8, 19], [9, 12], [9, 16], [10, 12], [10, 16], [10, 17], [11, 13], [11, 15], [12, 16], [16, 17], [17, 18], [17, 19], [18, 19]], "T": [21, 14, 31, 0, 8], "S": [21, 24, 18, 25, 30], "kappa": [2, 7, 33, 39, 46, 28, 21, 15, 9, 45, 24, 29, 2, 28, 49, 14, 7, 14, 2, 26, 28, 46, 14, 8, 5, 18, 16, 33, 18, 6, 14, 11, 29, 18, 17, 32, 14, 34, 13, 23, 46, 15, 3, 8, 42, 13, 45, 24, 47]}, {"n_nodes": 20, "geom_seed": 0, "n_bonds": 49, "n_free": 37, "m": 5, "overlap": 5, "d": 15, "bound": 15, "rank_mod_p": 15, "rank_float": 15, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[850, 636], [511, 269], [307, 40], [75, 16], [175, 813], [649, 912], [503, 606], [970, 729], [632, 543], [559, 935], [277, 815], [670, 2], [394, 857], [554, 33], [764, 729], [846, 175], [89, 863], [22, 541], [80, 299], [481, 422]], "bonds": [[0, 7], [0, 8], [0, 14], [0, 15], [1, 2], [1, 8], [1, 11], [1, 13], [1, 15], [1, 18], [1, 19], [2, 3], [2, 11], [2, 13], [2, 18], [3, 11], [3, 17], [3, 18], [4, 10], [4, 16], [4, 17], [5, 6], [5, 7], [5, 9], [5, 14], [6, 8], [6, 9], [6, 10], [6, 12], [6, 14], [6, 17], [6, 19], [7, 14], [7, 15], [8, 14], [8, 15], [8, 19], [9, 12], [9, 16], [10, 12], [10, 16], [10, 17], [11, 13], [11, 15], [12, 16], [16, 17], [17, 18], [17, 19], [18, 19]], "T": [36, 16, 21, 28, 34], "S": [36, 16, 21, 28, 34], "kappa": [21, 21, 22, 43, 40, 22, 9, 29, 30, 22, 46, 27, 35, 23, 25, 39, 26, 37, 16, 46, 35, 45, 25, 7, 18, 20, 14, 10, 49, 21, 19, 36, 46, 37, 45, 41, 38, 37, 3, 17, 30, 9, 25, 1, 14, 11, 3, 34, 27]}, {"n_nodes": 20, "geom_seed": 0, "n_bonds": 49, "n_free": 37, "m": 6, "overlap": 0, "d": 36, "bound": 36, "rank_mod_p": 36, "rank_float": 36, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[850, 636], [511, 269], [307, 40], [75, 16], [175, 813], [649, 912], [503, 606], [970, 729], [632, 543], [559, 935], [277, 815], [670, 2], [394, 857], [554, 33], [764, 729], [846, 175], [89, 863], [22, 541], [80, 299], [481, 422]], "bonds": [[0, 7], [0, 8], [0, 14], [0, 15], [1, 2], [1, 8], [1, 11], [1, 13], [1, 15], [1, 18], [1, 19], [2, 3], [2, 11], [2, 13], [2, 18], [3, 11], [3, 17], [3, 18], [4, 10], [4, 16], [4, 17], [5, 6], [5, 7], [5, 9], [5, 14], [6, 8], [6, 9], [6, 10], [6, 12], [6, 14], [6, 17], [6, 19], [7, 14], [7, 15], [8, 14], [8, 15], [8, 19], [9, 12], [9, 16], [10, 12], [10, 16], [10, 17], [11, 13], [11, 15], [12, 16], [16, 17], [17, 18], [17, 19], [18, 19]], "T": [5, 10, 1, 4, 29, 13], "S": [21, 14, 30, 23, 6, 7], "kappa": [16, 49, 29, 5, 46, 45, 46, 49, 7, 30, 7, 28, 41, 39, 49, 15, 38, 14, 27, 43, 48, 5, 41, 22, 17, 24, 8, 20, 37, 37, 44, 31, 15, 46, 16, 35, 19, 8, 45, 10, 19, 18, 38, 3, 10, 14, 27, 36, 40]}, {"n_nodes": 20, "geom_seed": 0, "n_bonds": 49, "n_free": 37, "m": 6, "overlap": 3, "d": 33, "bound": 33, "rank_mod_p": 33, "rank_float": 33, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[850, 636], [511, 269], [307, 40], [75, 16], [175, 813], [649, 912], [503, 606], [970, 729], [632, 543], [559, 935], [277, 815], [670, 2], [394, 857], [554, 33], [764, 729], [846, 175], [89, 863], [22, 541], [80, 299], [481, 422]], "bonds": [[0, 7], [0, 8], [0, 14], [0, 15], [1, 2], [1, 8], [1, 11], [1, 13], [1, 15], [1, 18], [1, 19], [2, 3], [2, 11], [2, 13], [2, 18], [3, 11], [3, 17], [3, 18], [4, 10], [4, 16], [4, 17], [5, 6], [5, 7], [5, 9], [5, 14], [6, 8], [6, 9], [6, 10], [6, 12], [6, 14], [6, 17], [6, 19], [7, 14], [7, 15], [8, 14], [8, 15], [8, 19], [9, 12], [9, 16], [10, 12], [10, 16], [10, 17], [11, 13], [11, 15], [12, 16], [16, 17], [17, 18], [17, 19], [18, 19]], "T": [31, 15, 13, 32, 34, 27], "S": [31, 15, 13, 23, 4, 10], "kappa": [27, 5, 6, 11, 42, 31, 35, 9, 20, 1, 3, 30, 13, 5, 24, 22, 21, 38, 21, 4, 30, 30, 40, 39, 37, 37, 22, 32, 32, 22, 4, 42, 47, 25, 14, 26, 45, 43, 31, 33, 32, 10, 1, 15, 8, 29, 26, 21, 18]}, {"n_nodes": 20, "geom_seed": 0, "n_bonds": 49, "n_free": 37, "m": 6, "overlap": 6, "d": 21, "bound": 21, "rank_mod_p": 21, "rank_float": 21, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[850, 636], [511, 269], [307, 40], [75, 16], [175, 813], [649, 912], [503, 606], [970, 729], [632, 543], [559, 935], [277, 815], [670, 2], [394, 857], [554, 33], [764, 729], [846, 175], [89, 863], [22, 541], [80, 299], [481, 422]], "bonds": [[0, 7], [0, 8], [0, 14], [0, 15], [1, 2], [1, 8], [1, 11], [1, 13], [1, 15], [1, 18], [1, 19], [2, 3], [2, 11], [2, 13], [2, 18], [3, 11], [3, 17], [3, 18], [4, 10], [4, 16], [4, 17], [5, 6], [5, 7], [5, 9], [5, 14], [6, 8], [6, 9], [6, 10], [6, 12], [6, 14], [6, 17], [6, 19], [7, 14], [7, 15], [8, 14], [8, 15], [8, 19], [9, 12], [9, 16], [10, 12], [10, 16], [10, 17], [11, 13], [11, 15], [12, 16], [16, 17], [17, 18], [17, 19], [18, 19]], "T": [2, 23, 6, 35, 12, 34], "S": [2, 23, 6, 35, 12, 34], "kappa": [40, 29, 24, 12, 44, 44, 21, 32, 7, 28, 16, 33, 47, 44, 42, 25, 26, 27, 12, 12, 47, 11, 34, 44, 42, 41, 21, 41, 8, 37, 46, 13, 43, 26, 4, 13, 12, 43, 40, 13, 47, 1, 49, 13, 29, 20, 26, 20, 6]}, {"n_nodes": 20, "geom_seed": 1, "n_bonds": 49, "n_free": 37, "m": 2, "overlap": 0, "d": 4, "bound": 4, "rank_mod_p": 4, "rank_float": 4, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[473, 511], [755, 950], [34, 144], [822, 948], [249, 311], [869, 423], [273, 827], [256, 409], [643, 549], [85, 27], [865, 753], [837, 538], [817, 329], [452, 788], [123, 303], [124, 453], [976, 134], [383, 403], [903, 203], [502, 262]], "bonds": [[0, 6], [0, 7], [0, 8], [0, 13], [0, 17], [0, 19], [1, 3], [1, 6], [1, 10], [1, 13], [2, 4], [2, 9], [2, 14], [2, 15], [3, 10], [4, 7], [4, 9], [4, 14], [4, 17], [4, 19], [5, 8], [5, 10], [5, 11], [5, 12], [5, 16], [5, 18], [6, 7], [6, 13], [6, 15], [7, 14], [7, 15], [7, 17], [8, 10], [8, 11], [8, 12], [8, 13], [8, 19], [9, 16], [9, 19], [10, 11], [10, 13], [10, 16], [12, 18], [12, 19], [14, 15], [16, 18], [16, 19], [17, 19], [18, 19]], "T": [36, 30], "S": [23, 6], "kappa": [49, 33, 29, 48, 31, 42, 24, 8, 15, 33, 28, 32, 35, 30, 24, 46, 14, 6, 40, 25, 37, 6, 38, 13, 3, 6, 23, 33, 22, 46, 3, 25, 47, 41, 37, 45, 44, 33, 26, 2, 12, 27, 49, 22, 47, 40, 43, 30, 32]}, {"n_nodes": 20, "geom_seed": 1, "n_bonds": 49, "n_free": 37, "m": 2, "overlap": 1, "d": 4, "bound": 4, "rank_mod_p": 4, "rank_float": 4, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[473, 511], [755, 950], [34, 144], [822, 948], [249, 311], [869, 423], [273, 827], [256, 409], [643, 549], [85, 27], [865, 753], [837, 538], [817, 329], [452, 788], [123, 303], [124, 453], [976, 134], [383, 403], [903, 203], [502, 262]], "bonds": [[0, 6], [0, 7], [0, 8], [0, 13], [0, 17], [0, 19], [1, 3], [1, 6], [1, 10], [1, 13], [2, 4], [2, 9], [2, 14], [2, 15], [3, 10], [4, 7], [4, 9], [4, 14], [4, 17], [4, 19], [5, 8], [5, 10], [5, 11], [5, 12], [5, 16], [5, 18], [6, 7], [6, 13], [6, 15], [7, 14], [7, 15], [7, 17], [8, 10], [8, 11], [8, 12], [8, 13], [8, 19], [9, 16], [9, 19], [10, 11], [10, 13], [10, 16], [12, 18], [12, 19], [14, 15], [16, 18], [16, 19], [17, 19], [18, 19]], "T": [7, 17], "S": [7, 2], "kappa": [11, 11, 10, 3, 48, 36, 15, 48, 27, 30, 36, 44, 15, 27, 7, 13, 23, 28, 10, 1, 4, 10, 43, 9, 34, 6, 29, 16, 29, 4, 41, 9, 3, 42, 35, 7, 17, 41, 30, 21, 29, 33, 1, 4, 39, 23, 49, 30, 43]}, {"n_nodes": 20, "geom_seed": 1, "n_bonds": 49, "n_free": 37, "m": 2, "overlap": 2, "d": 3, "bound": 3, "rank_mod_p": 3, "rank_float": 3, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[473, 511], [755, 950], [34, 144], [822, 948], [249, 311], [869, 423], [273, 827], [256, 409], [643, 549], [85, 27], [865, 753], [837, 538], [817, 329], [452, 788], [123, 303], [124, 453], [976, 134], [383, 403], [903, 203], [502, 262]], "bonds": [[0, 6], [0, 7], [0, 8], [0, 13], [0, 17], [0, 19], [1, 3], [1, 6], [1, 10], [1, 13], [2, 4], [2, 9], [2, 14], [2, 15], [3, 10], [4, 7], [4, 9], [4, 14], [4, 17], [4, 19], [5, 8], [5, 10], [5, 11], [5, 12], [5, 16], [5, 18], [6, 7], [6, 13], [6, 15], [7, 14], [7, 15], [7, 17], [8, 10], [8, 11], [8, 12], [8, 13], [8, 19], [9, 16], [9, 19], [10, 11], [10, 13], [10, 16], [12, 18], [12, 19], [14, 15], [16, 18], [16, 19], [17, 19], [18, 19]], "T": [33, 21], "S": [33, 21], "kappa": [36, 18, 4, 25, 49, 41, 39, 2, 49, 8, 23, 5, 49, 31, 15, 4, 17, 32, 35, 33, 31, 46, 4, 23, 10, 9, 1, 36, 17, 39, 44, 32, 47, 31, 3, 17, 29, 12, 28, 46, 23, 2, 37, 26, 17, 1, 15, 22, 19]}, {"n_nodes": 20, "geom_seed": 1, "n_bonds": 49, "n_free": 37, "m": 3, "overlap": 0, "d": 9, "bound": 9, "rank_mod_p": 9, "rank_float": 9, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[473, 511], [755, 950], [34, 144], [822, 948], [249, 311], [869, 423], [273, 827], [256, 409], [643, 549], [85, 27], [865, 753], [837, 538], [817, 329], [452, 788], [123, 303], [124, 453], [976, 134], [383, 403], [903, 203], [502, 262]], "bonds": [[0, 6], [0, 7], [0, 8], [0, 13], [0, 17], [0, 19], [1, 3], [1, 6], [1, 10], [1, 13], [2, 4], [2, 9], [2, 14], [2, 15], [3, 10], [4, 7], [4, 9], [4, 14], [4, 17], [4, 19], [5, 8], [5, 10], [5, 11], [5, 12], [5, 16], [5, 18], [6, 7], [6, 13], [6, 15], [7, 14], [7, 15], [7, 17], [8, 10], [8, 11], [8, 12], [8, 13], [8, 19], [9, 16], [9, 19], [10, 11], [10, 13], [10, 16], [12, 18], [12, 19], [14, 15], [16, 18], [16, 19], [17, 19], [18, 19]], "T": [28, 35, 9], "S": [0, 20, 34], "kappa": [19, 33, 45, 48, 48, 47, 15, 2, 9, 16, 27, 27, 47, 30, 10, 45, 11, 2, 2, 38, 21, 45, 30, 9, 12, 27, 34, 38, 4, 38, 11, 20, 32, 4, 42, 8, 13, 19, 29, 31, 40, 17, 37, 20, 44, 4, 4, 15, 5]}, {"n_nodes": 20, "geom_seed": 1, "n_bonds": 49, "n_free": 37, "m": 3, "overlap": 1, "d": 9, "bound": 9, "rank_mod_p": 9, "rank_float": 9, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[473, 511], [755, 950], [34, 144], [822, 948], [249, 311], [869, 423], [273, 827], [256, 409], [643, 549], [85, 27], [865, 753], [837, 538], [817, 329], [452, 788], [123, 303], [124, 453], [976, 134], [383, 403], [903, 203], [502, 262]], "bonds": [[0, 6], [0, 7], [0, 8], [0, 13], [0, 17], [0, 19], [1, 3], [1, 6], [1, 10], [1, 13], [2, 4], [2, 9], [2, 14], [2, 15], [3, 10], [4, 7], [4, 9], [4, 14], [4, 17], [4, 19], [5, 8], [5, 10], [5, 11], [5, 12], [5, 16], [5, 18], [6, 7], [6, 13], [6, 15], [7, 14], [7, 15], [7, 17], [8, 10], [8, 11], [8, 12], [8, 13], [8, 19], [9, 16], [9, 19], [10, 11], [10, 13], [10, 16], [12, 18], [12, 19], [14, 15], [16, 18], [16, 19], [17, 19], [18, 19]], "T": [15, 33, 3], "S": [15, 36, 22], "kappa": [13, 24, 48, 23, 26, 27, 27, 2, 17, 8, 6, 18, 18, 14, 14, 38, 34, 47, 7, 27, 34, 2, 10, 9, 19, 42, 2, 32, 18, 12, 37, 11, 44, 32, 13, 31, 7, 42, 7, 13, 49, 3, 10, 28, 25, 35, 4, 46, 29]}, {"n_nodes": 20, "geom_seed": 1, "n_bonds": 49, "n_free": 37, "m": 3, "overlap": 3, "d": 6, "bound": 6, "rank_mod_p": 6, "rank_float": 6, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[473, 511], [755, 950], [34, 144], [822, 948], [249, 311], [869, 423], [273, 827], [256, 409], [643, 549], [85, 27], [865, 753], [837, 538], [817, 329], [452, 788], [123, 303], [124, 453], [976, 134], [383, 403], [903, 203], [502, 262]], "bonds": [[0, 6], [0, 7], [0, 8], [0, 13], [0, 17], [0, 19], [1, 3], [1, 6], [1, 10], [1, 13], [2, 4], [2, 9], [2, 14], [2, 15], [3, 10], [4, 7], [4, 9], [4, 14], [4, 17], [4, 19], [5, 8], [5, 10], [5, 11], [5, 12], [5, 16], [5, 18], [6, 7], [6, 13], [6, 15], [7, 14], [7, 15], [7, 17], [8, 10], [8, 11], [8, 12], [8, 13], [8, 19], [9, 16], [9, 19], [10, 11], [10, 13], [10, 16], [12, 18], [12, 19], [14, 15], [16, 18], [16, 19], [17, 19], [18, 19]], "T": [19, 33, 3], "S": [19, 33, 3], "kappa": [39, 3, 18, 16, 32, 26, 49, 25, 23, 20, 4, 49, 9, 1, 30, 39, 33, 21, 3, 2, 41, 13, 6, 34, 48, 26, 4, 10, 36, 6, 25, 38, 10, 10, 23, 41, 47, 38, 45, 31, 42, 40, 30, 8, 3, 34, 28, 29, 14]}, {"n_nodes": 20, "geom_seed": 1, "n_bonds": 49, "n_free": 37, "m": 4, "overlap": 0, "d": 16, "bound": 16, "rank_mod_p": 16, "rank_float": 16, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[473, 511], [755, 950], [34, 144], [822, 948], [249, 311], [869, 423], [273, 827], [256, 409], [643, 549], [85, 27], [865, 753], [837, 538], [817, 329], [452, 788], [123, 303], [124, 453], [976, 134], [383, 403], [903, 203], [502, 262]], "bonds": [[0, 6], [0, 7], [0, 8], [0, 13], [0, 17], [0, 19], [1, 3], [1, 6], [1, 10], [1, 13], [2, 4], [2, 9], [2, 14], [2, 15], [3, 10], [4, 7], [4, 9], [4, 14], [4, 17], [4, 19], [5, 8], [5, 10], [5, 11], [5, 12], [5, 16], [5, 18], [6, 7], [6, 13], [6, 15], [7, 14], [7, 15], [7, 17], [8, 10], [8, 11], [8, 12], [8, 13], [8, 19], [9, 16], [9, 19], [10, 11], [10, 13], [10, 16], [12, 18], [12, 19], [14, 15], [16, 18], [16, 19], [17, 19], [18, 19]], "T": [10, 24, 32, 36], "S": [2, 4, 25, 19], "kappa": [7, 28, 2, 22, 12, 24, 8, 31, 4, 39, 4, 32, 5, 31, 30, 9, 45, 34, 49, 31, 16, 44, 45, 14, 18, 12, 47, 3, 33, 3, 11, 7, 11, 48, 39, 48, 6, 25, 21, 24, 48, 37, 48, 38, 32, 39, 20, 21, 45]}, {"n_nodes": 20, "geom_seed": 1, "n_bonds": 49, "n_free": 37, "m": 4, "overlap": 1, "d": 16, "bound": 16, "rank_mod_p": 16, "rank_float": 16, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[473, 511], [755, 950], [34, 144], [822, 948], [249, 311], [869, 423], [273, 827], [256, 409], [643, 549], [85, 27], [865, 753], [837, 538], [817, 329], [452, 788], [123, 303], [124, 453], [976, 134], [383, 403], [903, 203], [502, 262]], "bonds": [[0, 6], [0, 7], [0, 8], [0, 13], [0, 17], [0, 19], [1, 3], [1, 6], [1, 10], [1, 13], [2, 4], [2, 9], [2, 14], [2, 15], [3, 10], [4, 7], [4, 9], [4, 14], [4, 17], [4, 19], [5, 8], [5, 10], [5, 11], [5, 12], [5, 16], [5, 18], [6, 7], [6, 13], [6, 15], [7, 14], [7, 15], [7, 17], [8, 10], [8, 11], [8, 12], [8, 13], [8, 19], [9, 16], [9, 19], [10, 11], [10, 13], [10, 16], [12, 18], [12, 19], [14, 15], [16, 18], [16, 19], [17, 19], [18, 19]], "T": [7, 11, 31, 26], "S": [7, 10, 5, 3], "kappa": [23, 34, 15, 6, 27, 1, 33, 19, 42, 3, 7, 37, 14, 9, 30, 32, 27, 49, 7, 25, 9, 20, 33, 21, 36, 39, 45, 26, 7, 13, 32, 24, 39, 43, 5, 30, 23, 28, 31, 34, 36, 10, 31, 17, 28, 24, 2, 7, 12]}, {"n_nodes": 20, "geom_seed": 1, "n_bonds": 49, "n_free": 37, "m": 4, "overlap": 2, "d": 15, "bound": 15, "rank_mod_p": 15, "rank_float": 15, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[473, 511], [755, 950], [34, 144], [822, 948], [249, 311], [869, 423], [273, 827], [256, 409], [643, 549], [85, 27], [865, 753], [837, 538], [817, 329], [452, 788], [123, 303], [124, 453], [976, 134], [383, 403], [903, 203], [502, 262]], "bonds": [[0, 6], [0, 7], [0, 8], [0, 13], [0, 17], [0, 19], [1, 3], [1, 6], [1, 10], [1, 13], [2, 4], [2, 9], [2, 14], [2, 15], [3, 10], [4, 7], [4, 9], [4, 14], [4, 17], [4, 19], [5, 8], [5, 10], [5, 11], [5, 12], [5, 16], [5, 18], [6, 7], [6, 13], [6, 15], [7, 14], [7, 15], [7, 17], [8, 10], [8, 11], [8, 12], [8, 13], [8, 19], [9, 16], [9, 19], [10, 11], [10, 13], [10, 16], [12, 18], [12, 19], [14, 15], [16, 18], [16, 19], [17, 19], [18, 19]], "T": [20, 0, 17, 2], "S": [20, 0, 25, 12], "kappa": [42, 37, 12, 42, 35, 29, 44, 19, 22, 14, 36, 25, 8, 18, 14, 27, 16, 48, 46, 39, 1, 42, 7, 9, 44, 32, 26, 15, 26, 42, 19, 7, 19, 7, 18, 25, 36, 30, 18, 11, 4, 8, 33, 21, 21, 17, 16, 31, 33]}, {"n_nodes": 20, "geom_seed": 1, "n_bonds": 49, "n_free": 37, "m": 4, "overlap": 4, "d": 10, "bound": 10, "rank_mod_p": 10, "rank_float": 10, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[473, 511], [755, 950], [34, 144], [822, 948], [249, 311], [869, 423], [273, 827], [256, 409], [643, 549], [85, 27], [865, 753], [837, 538], [817, 329], [452, 788], [123, 303], [124, 453], [976, 134], [383, 403], [903, 203], [502, 262]], "bonds": [[0, 6], [0, 7], [0, 8], [0, 13], [0, 17], [0, 19], [1, 3], [1, 6], [1, 10], [1, 13], [2, 4], [2, 9], [2, 14], [2, 15], [3, 10], [4, 7], [4, 9], [4, 14], [4, 17], [4, 19], [5, 8], [5, 10], [5, 11], [5, 12], [5, 16], [5, 18], [6, 7], [6, 13], [6, 15], [7, 14], [7, 15], [7, 17], [8, 10], [8, 11], [8, 12], [8, 13], [8, 19], [9, 16], [9, 19], [10, 11], [10, 13], [10, 16], [12, 18], [12, 19], [14, 15], [16, 18], [16, 19], [17, 19], [18, 19]], "T": [34, 20, 31, 13], "S": [34, 20, 31, 13], "kappa": [11, 44, 46, 2, 8, 2, 12, 40, 49, 35, 9, 23, 35, 23, 7, 23, 16, 30, 40, 15, 17, 25, 23, 29, 21, 27, 24, 26, 41, 23, 10, 7, 13, 1, 11, 8, 12, 33, 12, 9, 43, 33, 31, 38, 32, 24, 25, 24, 15]}, {"n_nodes": 20, "geom_seed": 1, "n_bonds": 49, "n_free": 37, "m": 5, "overlap": 0, "d": 25, "bound": 25, "rank_mod_p": 25, "rank_float": 25, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[473, 511], [755, 950], [34, 144], [822, 948], [249, 311], [869, 423], [273, 827], [256, 409], [643, 549], [85, 27], [865, 753], [837, 538], [817, 329], [452, 788], [123, 303], [124, 453], [976, 134], [383, 403], [903, 203], [502, 262]], "bonds": [[0, 6], [0, 7], [0, 8], [0, 13], [0, 17], [0, 19], [1, 3], [1, 6], [1, 10], [1, 13], [2, 4], [2, 9], [2, 14], [2, 15], [3, 10], [4, 7], [4, 9], [4, 14], [4, 17], [4, 19], [5, 8], [5, 10], [5, 11], [5, 12], [5, 16], [5, 18], [6, 7], [6, 13], [6, 15], [7, 14], [7, 15], [7, 17], [8, 10], [8, 11], [8, 12], [8, 13], [8, 19], [9, 16], [9, 19], [10, 11], [10, 13], [10, 16], [12, 18], [12, 19], [14, 15], [16, 18], [16, 19], [17, 19], [18, 19]], "T": [5, 18, 2, 7, 20], "S": [11, 8, 35, 13, 24], "kappa": [25, 18, 49, 5, 18, 30, 20, 10, 38, 6, 36, 16, 33, 23, 44, 9, 31, 31, 27, 9, 19, 26, 14, 12, 16, 27, 10, 26, 43, 46, 47, 29, 47, 26, 7, 16, 29, 4, 12, 42, 17, 19, 2, 35, 17, 45, 20, 37, 27]}, {"n_nodes": 20, "geom_seed": 1, "n_bonds": 49, "n_free": 37, "m": 5, "overlap": 1, "d": 25, "bound": 25, "rank_mod_p": 25, "rank_float": 25, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[473, 511], [755, 950], [34, 144], [822, 948], [249, 311], [869, 423], [273, 827], [256, 409], [643, 549], [85, 27], [865, 753], [837, 538], [817, 329], [452, 788], [123, 303], [124, 453], [976, 134], [383, 403], [903, 203], [502, 262]], "bonds": [[0, 6], [0, 7], [0, 8], [0, 13], [0, 17], [0, 19], [1, 3], [1, 6], [1, 10], [1, 13], [2, 4], [2, 9], [2, 14], [2, 15], [3, 10], [4, 7], [4, 9], [4, 14], [4, 17], [4, 19], [5, 8], [5, 10], [5, 11], [5, 12], [5, 16], [5, 18], [6, 7], [6, 13], [6, 15], [7, 14], [7, 15], [7, 17], [8, 10], [8, 11], [8, 12], [8, 13], [8, 19], [9, 16], [9, 19], [10, 11], [10, 13], [10, 16], [12, 18], [12, 19], [14, 15], [16, 18], [16, 19], [17, 19], [18, 19]], "T": [36, 27, 11, 28, 15], "S": [36, 1, 14, 7, 5], "kappa": [47, 21, 44, 40, 17, 34, 37, 47, 26, 15, 12, 1, 12, 12, 13, 21, 28, 10, 29, 41, 33, 29, 14, 9, 33, 21, 41, 13, 13, 5, 15, 24, 48, 31, 43, 49, 9, 44, 19, 24, 5, 43, 18, 25, 41, 9, 8, 41, 26]}, {"n_nodes": 20, "geom_seed": 1, "n_bonds": 49, "n_free": 37, "m": 5, "overlap": 2, "d": 24, "bound": 24, "rank_mod_p": 24, "rank_float": 24, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[473, 511], [755, 950], [34, 144], [822, 948], [249, 311], [869, 423], [273, 827], [256, 409], [643, 549], [85, 27], [865, 753], [837, 538], [817, 329], [452, 788], [123, 303], [124, 453], [976, 134], [383, 403], [903, 203], [502, 262]], "bonds": [[0, 6], [0, 7], [0, 8], [0, 13], [0, 17], [0, 19], [1, 3], [1, 6], [1, 10], [1, 13], [2, 4], [2, 9], [2, 14], [2, 15], [3, 10], [4, 7], [4, 9], [4, 14], [4, 17], [4, 19], [5, 8], [5, 10], [5, 11], [5, 12], [5, 16], [5, 18], [6, 7], [6, 13], [6, 15], [7, 14], [7, 15], [7, 17], [8, 10], [8, 11], [8, 12], [8, 13], [8, 19], [9, 16], [9, 19], [10, 11], [10, 13], [10, 16], [12, 18], [12, 19], [14, 15], [16, 18], [16, 19], [17, 19], [18, 19]], "T": [29, 13, 6, 2, 7], "S": [29, 13, 18, 27, 35], "kappa": [6, 27, 16, 22, 23, 40, 28, 48, 8, 8, 7, 9, 19, 39, 41, 45, 42, 38, 36, 19, 12, 39, 38, 27, 47, 38, 25, 9, 10, 47, 44, 39, 37, 37, 18, 37, 30, 16, 36, 10, 40, 41, 9, 1, 28, 24, 15, 22, 12]}, {"n_nodes": 20, "geom_seed": 1, "n_bonds": 49, "n_free": 37, "m": 5, "overlap": 5, "d": 15, "bound": 15, "rank_mod_p": 15, "rank_float": 15, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[473, 511], [755, 950], [34, 144], [822, 948], [249, 311], [869, 423], [273, 827], [256, 409], [643, 549], [85, 27], [865, 753], [837, 538], [817, 329], [452, 788], [123, 303], [124, 453], [976, 134], [383, 403], [903, 203], [502, 262]], "bonds": [[0, 6], [0, 7], [0, 8], [0, 13], [0, 17], [0, 19], [1, 3], [1, 6], [1, 10], [1, 13], [2, 4], [2, 9], [2, 14], [2, 15], [3, 10], [4, 7], [4, 9], [4, 14], [4, 17], [4, 19], [5, 8], [5, 10], [5, 11], [5, 12], [5, 16], [5, 18], [6, 7], [6, 13], [6, 15], [7, 14], [7, 15], [7, 17], [8, 10], [8, 11], [8, 12], [8, 13], [8, 19], [9, 16], [9, 19], [10, 11], [10, 13], [10, 16], [12, 18], [12, 19], [14, 15], [16, 18], [16, 19], [17, 19], [18, 19]], "T": [9, 14, 20, 26, 27], "S": [9, 14, 20, 26, 27], "kappa": [44, 49, 1, 46, 7, 6, 5, 13, 10, 4, 49, 34, 40, 6, 47, 30, 11, 9, 12, 3, 36, 27, 18, 22, 38, 37, 3, 44, 32, 3, 25, 17, 17, 11, 21, 47, 5, 4, 9, 34, 20, 49, 26, 49, 42, 21, 8, 21, 42]}, {"n_nodes": 20, "geom_seed": 1, "n_bonds": 49, "n_free": 37, "m": 6, "overlap": 0, "d": 36, "bound": 36, "rank_mod_p": 36, "rank_float": 36, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[473, 511], [755, 950], [34, 144], [822, 948], [249, 311], [869, 423], [273, 827], [256, 409], [643, 549], [85, 27], [865, 753], [837, 538], [817, 329], [452, 788], [123, 303], [124, 453], [976, 134], [383, 403], [903, 203], [502, 262]], "bonds": [[0, 6], [0, 7], [0, 8], [0, 13], [0, 17], [0, 19], [1, 3], [1, 6], [1, 10], [1, 13], [2, 4], [2, 9], [2, 14], [2, 15], [3, 10], [4, 7], [4, 9], [4, 14], [4, 17], [4, 19], [5, 8], [5, 10], [5, 11], [5, 12], [5, 16], [5, 18], [6, 7], [6, 13], [6, 15], [7, 14], [7, 15], [7, 17], [8, 10], [8, 11], [8, 12], [8, 13], [8, 19], [9, 16], [9, 19], [10, 11], [10, 13], [10, 16], [12, 18], [12, 19], [14, 15], [16, 18], [16, 19], [17, 19], [18, 19]], "T": [14, 35, 26, 1, 15, 29], "S": [28, 0, 27, 3, 12, 11], "kappa": [12, 22, 10, 4, 32, 49, 40, 25, 32, 49, 2, 34, 40, 44, 4, 14, 45, 10, 17, 28, 32, 34, 37, 4, 27, 35, 40, 47, 34, 16, 5, 41, 22, 1, 12, 47, 46, 43, 6, 34, 27, 20, 15, 21, 45, 4, 25, 12, 28]}, {"n_nodes": 20, "geom_seed": 1, "n_bonds": 49, "n_free": 37, "m": 6, "overlap": 1, "d": 36, "bound": 36, "rank_mod_p": 36, "rank_float": 36, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[473, 511], [755, 950], [34, 144], [822, 948], [249, 311], [869, 423], [273, 827], [256, 409], [643, 549], [85, 27], [865, 753], [837, 538], [817, 329], [452, 788], [123, 303], [124, 453], [976, 134], [383, 403], [903, 203], [502, 262]], "bonds": [[0, 6], [0, 7], [0, 8], [0, 13], [0, 17], [0, 19], [1, 3], [1, 6], [1, 10], [1, 13], [2, 4], [2, 9], [2, 14], [2, 15], [3, 10], [4, 7], [4, 9], [4, 14], [4, 17], [4, 19], [5, 8], [5, 10], [5, 11], [5, 12], [5, 16], [5, 18], [6, 7], [6, 13], [6, 15], [7, 14], [7, 15], [7, 17], [8, 10], [8, 11], [8, 12], [8, 13], [8, 19], [9, 16], [9, 19], [10, 11], [10, 13], [10, 16], [12, 18], [12, 19], [14, 15], [16, 18], [16, 19], [17, 19], [18, 19]], "T": [0, 28, 7, 32, 27, 30], "S": [0, 19, 24, 16, 17, 11], "kappa": [45, 12, 29, 33, 39, 16, 23, 46, 5, 6, 41, 10, 45, 43, 36, 12, 21, 9, 12, 24, 38, 21, 31, 24, 42, 38, 38, 1, 17, 2, 33, 26, 3, 32, 46, 14, 43, 48, 37, 27, 5, 11, 48, 43, 24, 3, 12, 8, 39]}, {"n_nodes": 20, "geom_seed": 1, "n_bonds": 49, "n_free": 37, "m": 6, "overlap": 3, "d": 33, "bound": 33, "rank_mod_p": 33, "rank_float": 33, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[473, 511], [755, 950], [34, 144], [822, 948], [249, 311], [869, 423], [273, 827], [256, 409], [643, 549], [85, 27], [865, 753], [837, 538], [817, 329], [452, 788], [123, 303], [124, 453], [976, 134], [383, 403], [903, 203], [502, 262]], "bonds": [[0, 6], [0, 7], [0, 8], [0, 13], [0, 17], [0, 19], [1, 3], [1, 6], [1, 10], [1, 13], [2, 4], [2, 9], [2, 14], [2, 15], [3, 10], [4, 7], [4, 9], [4, 14], [4, 17], [4, 19], [5, 8], [5, 10], [5, 11], [5, 12], [5, 16], [5, 18], [6, 7], [6, 13], [6, 15], [7, 14], [7, 15], [7, 17], [8, 10], [8, 11], [8, 12], [8, 13], [8, 19], [9, 16], [9, 19], [10, 11], [10, 13], [10, 16], [12, 18], [12, 19], [14, 15], [16, 18], [16, 19], [17, 19], [18, 19]], "T": [9, 30, 33, 34, 32, 22], "S": [9, 30, 33, 4, 3, 14], "kappa": [41, 13, 30, 17, 31, 1, 33, 10, 20, 43, 31, 8, 9, 33, 7, 22, 16, 4, 39, 16, 25, 2, 7, 32, 12, 47, 37, 18, 18, 32, 24, 36, 22, 4, 3, 30, 32, 28, 9, 41, 44, 13, 1, 24, 37, 28, 40, 46, 16]}, {"n_nodes": 20, "geom_seed": 1, "n_bonds": 49, "n_free": 37, "m": 6, "overlap": 6, "d": 21, "bound": 21, "rank_mod_p": 21, "rank_float": 21, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[473, 511], [755, 950], [34, 144], [822, 948], [249, 311], [869, 423], [273, 827], [256, 409], [643, 549], [85, 27], [865, 753], [837, 538], [817, 329], [452, 788], [123, 303], [124, 453], [976, 134], [383, 403], [903, 203], [502, 262]], "bonds": [[0, 6], [0, 7], [0, 8], [0, 13], [0, 17], [0, 19], [1, 3], [1, 6], [1, 10], [1, 13], [2, 4], [2, 9], [2, 14], [2, 15], [3, 10], [4, 7], [4, 9], [4, 14], [4, 17], [4, 19], [5, 8], [5, 10], [5, 11], [5, 12], [5, 16], [5, 18], [6, 7], [6, 13], [6, 15], [7, 14], [7, 15], [7, 17], [8, 10], [8, 11], [8, 12], [8, 13], [8, 19], [9, 16], [9, 19], [10, 11], [10, 13], [10, 16], [12, 18], [12, 19], [14, 15], [16, 18], [16, 19], [17, 19], [18, 19]], "T": [3, 27, 12, 7, 10, 11], "S": [3, 27, 12, 7, 10, 11], "kappa": [28, 20, 22, 43, 9, 1, 46, 13, 20, 18, 8, 42, 18, 49, 32, 24, 26, 44, 24, 34, 3, 41, 6, 37, 23, 33, 39, 4, 33, 9, 29, 46, 28, 43, 25, 41, 14, 13, 28, 23, 10, 37, 30, 4, 5, 9, 19, 7, 48]}, {"n_nodes": 20, "geom_seed": 2, "n_bonds": 50, "n_free": 37, "m": 2, "overlap": 0, "d": 4, "bound": 4, "rank_mod_p": 4, "rank_float": 4, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[837, 261], [109, 298], [413, 814], [451, 91], [334, 600], [813, 728], [992, 187], [880, 55], [558, 274], [201, 657], [305, 562], [260, 150], [749, 432], [678, 669], [945, 422], [219, 633], [934, 967], [867, 683], [380, 391], [39, 187]], "bonds": [[0, 6], [0, 7], [0, 8], [0, 12], [0, 14], [1, 9], [1, 10], [1, 11], [1, 15], [1, 18], [1, 19], [2, 4], [2, 5], [2, 9], [2, 13], [2, 16], [3, 7], [3, 8], [3, 11], [3, 18], [3, 19], [4, 9], [4, 10], [4, 13], [4, 15], [4, 18], [5, 13], [5, 16], [5, 17], [6, 7], [6, 14], [6, 16], [7, 8], [8, 12], [8, 18], [9, 15], [9, 19], [10, 15], [10, 18], [11, 18], [11, 19], [12, 13], [12, 14], [12, 17], [12, 18], [13, 17], [13, 18], [14, 16], [14, 17], [16, 17]], "T": [4, 2], "S": [28, 36], "kappa": [26, 34, 19, 10, 46, 40, 32, 22, 18, 23, 26, 41, 9, 17, 41, 11, 24, 5, 6, 29, 24, 7, 17, 47, 9, 5, 23, 46, 30, 22, 22, 26, 36, 48, 23, 17, 12, 13, 48, 22, 3, 27, 31, 22, 34, 28, 18, 39, 4, 13]}, {"n_nodes": 20, "geom_seed": 2, "n_bonds": 50, "n_free": 37, "m": 2, "overlap": 1, "d": 4, "bound": 4, "rank_mod_p": 4, "rank_float": 4, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[837, 261], [109, 298], [413, 814], [451, 91], [334, 600], [813, 728], [992, 187], [880, 55], [558, 274], [201, 657], [305, 562], [260, 150], [749, 432], [678, 669], [945, 422], [219, 633], [934, 967], [867, 683], [380, 391], [39, 187]], "bonds": [[0, 6], [0, 7], [0, 8], [0, 12], [0, 14], [1, 9], [1, 10], [1, 11], [1, 15], [1, 18], [1, 19], [2, 4], [2, 5], [2, 9], [2, 13], [2, 16], [3, 7], [3, 8], [3, 11], [3, 18], [3, 19], [4, 9], [4, 10], [4, 13], [4, 15], [4, 18], [5, 13], [5, 16], [5, 17], [6, 7], [6, 14], [6, 16], [7, 8], [8, 12], [8, 18], [9, 15], [9, 19], [10, 15], [10, 18], [11, 18], [11, 19], [12, 13], [12, 14], [12, 17], [12, 18], [13, 17], [13, 18], [14, 16], [14, 17], [16, 17]], "T": [22, 32], "S": [22, 3], "kappa": [13, 19, 33, 28, 36, 39, 39, 37, 39, 49, 11, 25, 19, 43, 42, 23, 49, 22, 7, 30, 2, 33, 34, 13, 35, 44, 19, 41, 46, 40, 38, 22, 27, 22, 14, 1, 42, 19, 40, 18, 45, 5, 25, 28, 42, 17, 35, 43, 4, 19]}, {"n_nodes": 20, "geom_seed": 2, "n_bonds": 50, "n_free": 37, "m": 2, "overlap": 2, "d": 3, "bound": 3, "rank_mod_p": 3, "rank_float": 3, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[837, 261], [109, 298], [413, 814], [451, 91], [334, 600], [813, 728], [992, 187], [880, 55], [558, 274], [201, 657], [305, 562], [260, 150], [749, 432], [678, 669], [945, 422], [219, 633], [934, 967], [867, 683], [380, 391], [39, 187]], "bonds": [[0, 6], [0, 7], [0, 8], [0, 12], [0, 14], [1, 9], [1, 10], [1, 11], [1, 15], [1, 18], [1, 19], [2, 4], [2, 5], [2, 9], [2, 13], [2, 16], [3, 7], [3, 8], [3, 11], [3, 18], [3, 19], [4, 9], [4, 10], [4, 13], [4, 15], [4, 18], [5, 13], [5, 16], [5, 17], [6, 7], [6, 14], [6, 16], [7, 8], [8, 12], [8, 18], [9, 15], [9, 19], [10, 15], [10, 18], [11, 18], [11, 19], [12, 13], [12, 14], [12, 17], [12, 18], [13, 17], [13, 18], [14, 16], [14, 17], [16, 17]], "T": [17, 2], "S": [17, 2], "kappa": [34, 49, 18, 39, 27, 38, 11, 24, 28, 27, 6, 15, 14, 21, 20, 43, 11, 47, 45, 8, 26, 34, 12, 19, 26, 11, 31, 26, 26, 24, 9, 35, 41, 44, 16, 40, 27, 36, 42, 31, 5, 30, 44, 36, 23, 34, 12, 38, 6, 8]}, {"n_nodes": 20, "geom_seed": 2, "n_bonds": 50, "n_free": 37, "m": 3, "overlap": 0, "d": 9, "bound": 9, "rank_mod_p": 9, "rank_float": 9, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[837, 261], [109, 298], [413, 814], [451, 91], [334, 600], [813, 728], [992, 187], [880, 55], [558, 274], [201, 657], [305, 562], [260, 150], [749, 432], [678, 669], [945, 422], [219, 633], [934, 967], [867, 683], [380, 391], [39, 187]], "bonds": [[0, 6], [0, 7], [0, 8], [0, 12], [0, 14], [1, 9], [1, 10], [1, 11], [1, 15], [1, 18], [1, 19], [2, 4], [2, 5], [2, 9], [2, 13], [2, 16], [3, 7], [3, 8], [3, 11], [3, 18], [3, 19], [4, 9], [4, 10], [4, 13], [4, 15], [4, 18], [5, 13], [5, 16], [5, 17], [6, 7], [6, 14], [6, 16], [7, 8], [8, 12], [8, 18], [9, 15], [9, 19], [10, 15], [10, 18], [11, 18], [11, 19], [12, 13], [12, 14], [12, 17], [12, 18], [13, 17], [13, 18], [14, 16], [14, 17], [16, 17]], "T": [15, 36, 12], "S": [30, 2, 19], "kappa": [46, 34, 26, 17, 34, 30, 14, 23, 5, 39, 16, 28, 39, 6, 38, 9, 45, 43, 34, 42, 35, 44, 15, 14, 29, 35, 4, 10, 33, 30, 3, 39, 9, 39, 17, 28, 9, 24, 35, 32, 6, 17, 31, 16, 32, 13, 5, 13, 38, 49]}, {"n_nodes": 20, "geom_seed": 2, "n_bonds": 50, "n_free": 37, "m": 3, "overlap": 1, "d": 9, "bound": 9, "rank_mod_p": 9, "rank_float": 9, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[837, 261], [109, 298], [413, 814], [451, 91], [334, 600], [813, 728], [992, 187], [880, 55], [558, 274], [201, 657], [305, 562], [260, 150], [749, 432], [678, 669], [945, 422], [219, 633], [934, 967], [867, 683], [380, 391], [39, 187]], "bonds": [[0, 6], [0, 7], [0, 8], [0, 12], [0, 14], [1, 9], [1, 10], [1, 11], [1, 15], [1, 18], [1, 19], [2, 4], [2, 5], [2, 9], [2, 13], [2, 16], [3, 7], [3, 8], [3, 11], [3, 18], [3, 19], [4, 9], [4, 10], [4, 13], [4, 15], [4, 18], [5, 13], [5, 16], [5, 17], [6, 7], [6, 14], [6, 16], [7, 8], [8, 12], [8, 18], [9, 15], [9, 19], [10, 15], [10, 18], [11, 18], [11, 19], [12, 13], [12, 14], [12, 17], [12, 18], [13, 17], [13, 18], [14, 16], [14, 17], [16, 17]], "T": [7, 21, 8], "S": [7, 14, 24], "kappa": [38, 9, 49, 30, 42, 49, 17, 14, 30, 14, 11, 42, 33, 22, 27, 2, 36, 19, 43, 46, 3, 39, 49, 41, 24, 23, 10, 31, 30, 2, 44, 34, 18, 23, 8, 43, 36, 3, 2, 17, 30, 48, 4, 47, 30, 11, 34, 11, 38, 35]}, {"n_nodes": 20, "geom_seed": 2, "n_bonds": 50, "n_free": 37, "m": 3, "overlap": 3, "d": 6, "bound": 6, "rank_mod_p": 6, "rank_float": 6, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[837, 261], [109, 298], [413, 814], [451, 91], [334, 600], [813, 728], [992, 187], [880, 55], [558, 274], [201, 657], [305, 562], [260, 150], [749, 432], [678, 669], [945, 422], [219, 633], [934, 967], [867, 683], [380, 391], [39, 187]], "bonds": [[0, 6], [0, 7], [0, 8], [0, 12], [0, 14], [1, 9], [1, 10], [1, 11], [1, 15], [1, 18], [1, 19], [2, 4], [2, 5], [2, 9], [2, 13], [2, 16], [3, 7], [3, 8], [3, 11], [3, 18], [3, 19], [4, 9], [4, 10], [4, 13], [4, 15], [4, 18], [5, 13], [5, 16], [5, 17], [6, 7], [6, 14], [6, 16], [7, 8], [8, 12], [8, 18], [9, 15], [9, 19], [10, 15], [10, 18], [11, 18], [11, 19], [12, 13], [12, 14], [12, 17], [12, 18], [13, 17], [13, 18], [14, 16], [14, 17], [16, 17]], "T": [4, 15, 21], "S": [4, 15, 21], "kappa": [47, 8, 22, 31, 44, 35, 22, 43, 28, 13, 17, 48, 35, 19, 25, 19, 9, 18, 31, 32, 2, 4, 17, 29, 14, 42, 5, 5, 18, 38, 34, 36, 13, 13, 11, 10, 17, 27, 43, 31, 20, 3, 12, 11, 16, 19, 43, 13, 11, 29]}, {"n_nodes": 20, "geom_seed": 2, "n_bonds": 50, "n_free": 37, "m": 4, "overlap": 0, "d": 16, "bound": 16, "rank_mod_p": 16, "rank_float": 16, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[837, 261], [109, 298], [413, 814], [451, 91], [334, 600], [813, 728], [992, 187], [880, 55], [558, 274], [201, 657], [305, 562], [260, 150], [749, 432], [678, 669], [945, 422], [219, 633], [934, 967], [867, 683], [380, 391], [39, 187]], "bonds": [[0, 6], [0, 7], [0, 8], [0, 12], [0, 14], [1, 9], [1, 10], [1, 11], [1, 15], [1, 18], [1, 19], [2, 4], [2, 5], [2, 9], [2, 13], [2, 16], [3, 7], [3, 8], [3, 11], [3, 18], [3, 19], [4, 9], [4, 10], [4, 13], [4, 15], [4, 18], [5, 13], [5, 16], [5, 17], [6, 7], [6, 14], [6, 16], [7, 8], [8, 12], [8, 18], [9, 15], [9, 19], [10, 15], [10, 18], [11, 18], [11, 19], [12, 13], [12, 14], [12, 17], [12, 18], [13, 17], [13, 18], [14, 16], [14, 17], [16, 17]], "T": [4, 17, 21, 11], "S": [18, 5, 26, 27], "kappa": [36, 40, 35, 27, 23, 24, 49, 44, 8, 20, 22, 11, 43, 43, 46, 41, 27, 2, 33, 22, 49, 15, 5, 44, 16, 20, 23, 27, 32, 15, 17, 29, 33, 18, 13, 6, 42, 40, 26, 22, 7, 32, 8, 12, 44, 34, 1, 24, 31, 26]}, {"n_nodes": 20, "geom_seed": 2, "n_bonds": 50, "n_free": 37, "m": 4, "overlap": 1, "d": 16, "bound": 16, "rank_mod_p": 16, "rank_float": 16, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[837, 261], [109, 298], [413, 814], [451, 91], [334, 600], [813, 728], [992, 187], [880, 55], [558, 274], [201, 657], [305, 562], [260, 150], [749, 432], [678, 669], [945, 422], [219, 633], [934, 967], [867, 683], [380, 391], [39, 187]], "bonds": [[0, 6], [0, 7], [0, 8], [0, 12], [0, 14], [1, 9], [1, 10], [1, 11], [1, 15], [1, 18], [1, 19], [2, 4], [2, 5], [2, 9], [2, 13], [2, 16], [3, 7], [3, 8], [3, 11], [3, 18], [3, 19], [4, 9], [4, 10], [4, 13], [4, 15], [4, 18], [5, 13], [5, 16], [5, 17], [6, 7], [6, 14], [6, 16], [7, 8], [8, 12], [8, 18], [9, 15], [9, 19], [10, 15], [10, 18], [11, 18], [11, 19], [12, 13], [12, 14], [12, 17], [12, 18], [13, 17], [13, 18], [14, 16], [14, 17], [16, 17]], "T": [33, 16, 3, 14], "S": [33, 24, 32, 8], "kappa": [33, 23, 46, 4, 43, 18, 32, 36, 23, 24, 21, 33, 41, 22, 2, 39, 31, 26, 23, 45, 34, 42, 41, 1, 17, 33, 11, 20, 5, 32, 33, 14, 33, 11, 14, 29, 40, 23, 17, 41, 26, 28, 43, 2, 8, 17, 2, 11, 43, 32]}, {"n_nodes": 20, "geom_seed": 2, "n_bonds": 50, "n_free": 37, "m": 4, "overlap": 2, "d": 15, "bound": 15, "rank_mod_p": 15, "rank_float": 15, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[837, 261], [109, 298], [413, 814], [451, 91], [334, 600], [813, 728], [992, 187], [880, 55], [558, 274], [201, 657], [305, 562], [260, 150], [749, 432], [678, 669], [945, 422], [219, 633], [934, 967], [867, 683], [380, 391], [39, 187]], "bonds": [[0, 6], [0, 7], [0, 8], [0, 12], [0, 14], [1, 9], [1, 10], [1, 11], [1, 15], [1, 18], [1, 19], [2, 4], [2, 5], [2, 9], [2, 13], [2, 16], [3, 7], [3, 8], [3, 11], [3, 18], [3, 19], [4, 9], [4, 10], [4, 13], [4, 15], [4, 18], [5, 13], [5, 16], [5, 17], [6, 7], [6, 14], [6, 16], [7, 8], [8, 12], [8, 18], [9, 15], [9, 19], [10, 15], [10, 18], [11, 18], [11, 19], [12, 13], [12, 14], [12, 17], [12, 18], [13, 17], [13, 18], [14, 16], [14, 17], [16, 17]], "T": [3, 32, 27, 33], "S": [3, 32, 21, 5], "kappa": [10, 4, 48, 41, 1, 7, 24, 20, 29, 36, 13, 1, 10, 23, 15, 47, 2, 42, 19, 18, 7, 41, 39, 28, 16, 3, 30, 44, 26, 48, 13, 9, 4, 49, 6, 5, 32, 37, 25, 38, 21, 49, 25, 38, 42, 11, 32, 38, 38, 42]}, {"n_nodes": 20, "geom_seed": 2, "n_bonds": 50, "n_free": 37, "m": 4, "overlap": 4, "d": 10, "bound": 10, "rank_mod_p": 10, "rank_float": 10, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[837, 261], [109, 298], [413, 814], [451, 91], [334, 600], [813, 728], [992, 187], [880, 55], [558, 274], [201, 657], [305, 562], [260, 150], [749, 432], [678, 669], [945, 422], [219, 633], [934, 967], [867, 683], [380, 391], [39, 187]], "bonds": [[0, 6], [0, 7], [0, 8], [0, 12], [0, 14], [1, 9], [1, 10], [1, 11], [1, 15], [1, 18], [1, 19], [2, 4], [2, 5], [2, 9], [2, 13], [2, 16], [3, 7], [3, 8], [3, 11], [3, 18], [3, 19], [4, 9], [4, 10], [4, 13], [4, 15], [4, 18], [5, 13], [5, 16], [5, 17], [6, 7], [6, 14], [6, 16], [7, 8], [8, 12], [8, 18], [9, 15], [9, 19], [10, 15], [10, 18], [11, 18], [11, 19], [12, 13], [12, 14], [12, 17], [12, 18], [13, 17], [13, 18], [14, 16], [14, 17], [16, 17]], "T": [33, 20, 15, 2], "S": [33, 20, 15, 2], "kappa": [18, 9, 1, 1, 34, 23, 20, 40, 34, 1, 9, 43, 6, 23, 39, 41, 37, 10, 43, 3, 12, 28, 38, 12, 26, 39, 30, 6, 24, 44, 17, 45, 38, 43, 18, 32, 4, 38, 29, 48, 12, 40, 43, 47, 10, 14, 1, 22, 29, 1]}, {"n_nodes": 20, "geom_seed": 2, "n_bonds": 50, "n_free": 37, "m": 5, "overlap": 0, "d": 25, "bound": 25, "rank_mod_p": 25, "rank_float": 25, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[837, 261], [109, 298], [413, 814], [451, 91], [334, 600], [813, 728], [992, 187], [880, 55], [558, 274], [201, 657], [305, 562], [260, 150], [749, 432], [678, 669], [945, 422], [219, 633], [934, 967], [867, 683], [380, 391], [39, 187]], "bonds": [[0, 6], [0, 7], [0, 8], [0, 12], [0, 14], [1, 9], [1, 10], [1, 11], [1, 15], [1, 18], [1, 19], [2, 4], [2, 5], [2, 9], [2, 13], [2, 16], [3, 7], [3, 8], [3, 11], [3, 18], [3, 19], [4, 9], [4, 10], [4, 13], [4, 15], [4, 18], [5, 13], [5, 16], [5, 17], [6, 7], [6, 14], [6, 16], [7, 8], [8, 12], [8, 18], [9, 15], [9, 19], [10, 15], [10, 18], [11, 18], [11, 19], [12, 13], [12, 14], [12, 17], [12, 18], [13, 17], [13, 18], [14, 16], [14, 17], [16, 17]], "T": [22, 19, 6, 16, 20], "S": [7, 9, 15, 25, 1], "kappa": [38, 48, 24, 45, 1, 6, 44, 24, 14, 5, 21, 1, 31, 34, 36, 8, 18, 36, 32, 21, 3, 42, 39, 44, 8, 48, 3, 14, 38, 20, 43, 40, 1, 32, 48, 15, 12, 10, 46, 26, 43, 3, 8, 41, 21, 27, 31, 8, 25, 7]}, {"n_nodes": 20, "geom_seed": 2, "n_bonds": 50, "n_free": 37, "m": 5, "overlap": 1, "d": 25, "bound": 25, "rank_mod_p": 25, "rank_float": 25, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[837, 261], [109, 298], [413, 814], [451, 91], [334, 600], [813, 728], [992, 187], [880, 55], [558, 274], [201, 657], [305, 562], [260, 150], [749, 432], [678, 669], [945, 422], [219, 633], [934, 967], [867, 683], [380, 391], [39, 187]], "bonds": [[0, 6], [0, 7], [0, 8], [0, 12], [0, 14], [1, 9], [1, 10], [1, 11], [1, 15], [1, 18], [1, 19], [2, 4], [2, 5], [2, 9], [2, 13], [2, 16], [3, 7], [3, 8], [3, 11], [3, 18], [3, 19], [4, 9], [4, 10], [4, 13], [4, 15], [4, 18], [5, 13], [5, 16], [5, 17], [6, 7], [6, 14], [6, 16], [7, 8], [8, 12], [8, 18], [9, 15], [9, 19], [10, 15], [10, 18], [11, 18], [11, 19], [12, 13], [12, 14], [12, 17], [12, 18], [13, 17], [13, 18], [14, 16], [14, 17], [16, 17]], "T": [17, 26, 7, 0, 11], "S": [17, 29, 14, 34, 8], "kappa": [21, 3, 18, 44, 46, 46, 22, 18, 9, 15, 16, 29, 7, 17, 7, 18, 1, 21, 48, 4, 10, 39, 14, 42, 48, 5, 19, 48, 36, 40, 39, 37, 18, 29, 49, 11, 13, 47, 7, 11, 44, 2, 32, 10, 45, 43, 22, 45, 24, 21]}, {"n_nodes": 20, "geom_seed": 2, "n_bonds": 50, "n_free": 37, "m": 5, "overlap": 2, "d": 24, "bound": 24, "rank_mod_p": 24, "rank_float": 24, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[837, 261], [109, 298], [413, 814], [451, 91], [334, 600], [813, 728], [992, 187], [880, 55], [558, 274], [201, 657], [305, 562], [260, 150], [749, 432], [678, 669], [945, 422], [219, 633], [934, 967], [867, 683], [380, 391], [39, 187]], "bonds": [[0, 6], [0, 7], [0, 8], [0, 12], [0, 14], [1, 9], [1, 10], [1, 11], [1, 15], [1, 18], [1, 19], [2, 4], [2, 5], [2, 9], [2, 13], [2, 16], [3, 7], [3, 8], [3, 11], [3, 18], [3, 19], [4, 9], [4, 10], [4, 13], [4, 15], [4, 18], [5, 13], [5, 16], [5, 17], [6, 7], [6, 14], [6, 16], [7, 8], [8, 12], [8, 18], [9, 15], [9, 19], [10, 15], [10, 18], [11, 18], [11, 19], [12, 13], [12, 14], [12, 17], [12, 18], [13, 17], [13, 18], [14, 16], [14, 17], [16, 17]], "T": [3, 19, 35, 22, 27], "S": [3, 19, 8, 36, 5], "kappa": [13, 28, 18, 36, 42, 48, 9, 48, 46, 3, 28, 30, 22, 20, 2, 40, 23, 39, 42, 15, 15, 39, 7, 13, 19, 37, 11, 12, 32, 19, 38, 19, 7, 23, 26, 15, 23, 48, 21, 27, 37, 23, 11, 9, 4, 20, 47, 45, 46, 19]}, {"n_nodes": 20, "geom_seed": 2, "n_bonds": 50, "n_free": 37, "m": 5, "overlap": 5, "d": 15, "bound": 15, "rank_mod_p": 15, "rank_float": 15, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[837, 261], [109, 298], [413, 814], [451, 91], [334, 600], [813, 728], [992, 187], [880, 55], [558, 274], [201, 657], [305, 562], [260, 150], [749, 432], [678, 669], [945, 422], [219, 633], [934, 967], [867, 683], [380, 391], [39, 187]], "bonds": [[0, 6], [0, 7], [0, 8], [0, 12], [0, 14], [1, 9], [1, 10], [1, 11], [1, 15], [1, 18], [1, 19], [2, 4], [2, 5], [2, 9], [2, 13], [2, 16], [3, 7], [3, 8], [3, 11], [3, 18], [3, 19], [4, 9], [4, 10], [4, 13], [4, 15], [4, 18], [5, 13], [5, 16], [5, 17], [6, 7], [6, 14], [6, 16], [7, 8], [8, 12], [8, 18], [9, 15], [9, 19], [10, 15], [10, 18], [11, 18], [11, 19], [12, 13], [12, 14], [12, 17], [12, 18], [13, 17], [13, 18], [14, 16], [14, 17], [16, 17]], "T": [30, 24, 19, 17, 36], "S": [30, 24, 19, 17, 36], "kappa": [5, 28, 41, 47, 49, 47, 11, 6, 28, 8, 45, 22, 4, 2, 17, 6, 41, 30, 13, 24, 7, 11, 33, 33, 34, 28, 2, 23, 19, 17, 1, 16, 4, 21, 33, 23, 40, 18, 46, 32, 2, 13, 44, 44, 19, 28, 32, 32, 6, 35]}, {"n_nodes": 20, "geom_seed": 2, "n_bonds": 50, "n_free": 37, "m": 6, "overlap": 0, "d": 36, "bound": 36, "rank_mod_p": 36, "rank_float": 36, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[837, 261], [109, 298], [413, 814], [451, 91], [334, 600], [813, 728], [992, 187], [880, 55], [558, 274], [201, 657], [305, 562], [260, 150], [749, 432], [678, 669], [945, 422], [219, 633], [934, 967], [867, 683], [380, 391], [39, 187]], "bonds": [[0, 6], [0, 7], [0, 8], [0, 12], [0, 14], [1, 9], [1, 10], [1, 11], [1, 15], [1, 18], [1, 19], [2, 4], [2, 5], [2, 9], [2, 13], [2, 16], [3, 7], [3, 8], [3, 11], [3, 18], [3, 19], [4, 9], [4, 10], [4, 13], [4, 15], [4, 18], [5, 13], [5, 16], [5, 17], [6, 7], [6, 14], [6, 16], [7, 8], [8, 12], [8, 18], [9, 15], [9, 19], [10, 15], [10, 18], [11, 18], [11, 19], [12, 13], [12, 14], [12, 17], [12, 18], [13, 17], [13, 18], [14, 16], [14, 17], [16, 17]], "T": [27, 30, 28, 16, 8, 33], "S": [0, 10, 24, 6, 3, 34], "kappa": [9, 15, 26, 21, 30, 36, 25, 48, 1, 19, 10, 10, 37, 30, 36, 49, 5, 18, 10, 8, 26, 5, 49, 4, 42, 8, 38, 42, 34, 10, 14, 33, 49, 44, 31, 15, 35, 21, 46, 19, 41, 40, 5, 18, 46, 37, 14, 16, 2, 30]}, {"n_nodes": 20, "geom_seed": 2, "n_bonds": 50, "n_free": 37, "m": 6, "overlap": 1, "d": 36, "bound": 36, "rank_mod_p": 36, "rank_float": 36, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[837, 261], [109, 298], [413, 814], [451, 91], [334, 600], [813, 728], [992, 187], [880, 55], [558, 274], [201, 657], [305, 562], [260, 150], [749, 432], [678, 669], [945, 422], [219, 633], [934, 967], [867, 683], [380, 391], [39, 187]], "bonds": [[0, 6], [0, 7], [0, 8], [0, 12], [0, 14], [1, 9], [1, 10], [1, 11], [1, 15], [1, 18], [1, 19], [2, 4], [2, 5], [2, 9], [2, 13], [2, 16], [3, 7], [3, 8], [3, 11], [3, 18], [3, 19], [4, 9], [4, 10], [4, 13], [4, 15], [4, 18], [5, 13], [5, 16], [5, 17], [6, 7], [6, 14], [6, 16], [7, 8], [8, 12], [8, 18], [9, 15], [9, 19], [10, 15], [10, 18], [11, 18], [11, 19], [12, 13], [12, 14], [12, 17], [12, 18], [13, 17], [13, 18], [14, 16], [14, 17], [16, 17]], "T": [28, 30, 33, 15, 21, 32], "S": [28, 36, 35, 11, 9, 7], "kappa": [1, 7, 25, 15, 19, 46, 16, 34, 20, 36, 17, 17, 3, 45, 41, 1, 31, 23, 37, 27, 34, 24, 23, 21, 25, 3, 21, 23, 19, 1, 6, 31, 42, 10, 33, 8, 11, 32, 10, 35, 47, 28, 13, 33, 5, 6, 31, 17, 31, 34]}, {"n_nodes": 20, "geom_seed": 2, "n_bonds": 50, "n_free": 37, "m": 6, "overlap": 3, "d": 33, "bound": 33, "rank_mod_p": 33, "rank_float": 33, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[837, 261], [109, 298], [413, 814], [451, 91], [334, 600], [813, 728], [992, 187], [880, 55], [558, 274], [201, 657], [305, 562], [260, 150], [749, 432], [678, 669], [945, 422], [219, 633], [934, 967], [867, 683], [380, 391], [39, 187]], "bonds": [[0, 6], [0, 7], [0, 8], [0, 12], [0, 14], [1, 9], [1, 10], [1, 11], [1, 15], [1, 18], [1, 19], [2, 4], [2, 5], [2, 9], [2, 13], [2, 16], [3, 7], [3, 8], [3, 11], [3, 18], [3, 19], [4, 9], [4, 10], [4, 13], [4, 15], [4, 18], [5, 13], [5, 16], [5, 17], [6, 7], [6, 14], [6, 16], [7, 8], [8, 12], [8, 18], [9, 15], [9, 19], [10, 15], [10, 18], [11, 18], [11, 19], [12, 13], [12, 14], [12, 17], [12, 18], [13, 17], [13, 18], [14, 16], [14, 17], [16, 17]], "T": [4, 32, 22, 27, 6, 10], "S": [4, 32, 22, 16, 15, 12], "kappa": [24, 20, 43, 44, 41, 16, 49, 13, 30, 7, 8, 23, 17, 45, 23, 18, 28, 33, 37, 9, 20, 32, 43, 31, 14, 17, 40, 40, 24, 31, 39, 46, 40, 4, 27, 35, 30, 2, 12, 11, 2, 3, 33, 3, 20, 43, 12, 30, 15, 21]}, {"n_nodes": 20, "geom_seed": 2, "n_bonds": 50, "n_free": 37, "m": 6, "overlap": 6, "d": 21, "bound": 21, "rank_mod_p": 21, "rank_float": 21, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[837, 261], [109, 298], [413, 814], [451, 91], [334, 600], [813, 728], [992, 187], [880, 55], [558, 274], [201, 657], [305, 562], [260, 150], [749, 432], [678, 669], [945, 422], [219, 633], [934, 967], [867, 683], [380, 391], [39, 187]], "bonds": [[0, 6], [0, 7], [0, 8], [0, 12], [0, 14], [1, 9], [1, 10], [1, 11], [1, 15], [1, 18], [1, 19], [2, 4], [2, 5], [2, 9], [2, 13], [2, 16], [3, 7], [3, 8], [3, 11], [3, 18], [3, 19], [4, 9], [4, 10], [4, 13], [4, 15], [4, 18], [5, 13], [5, 16], [5, 17], [6, 7], [6, 14], [6, 16], [7, 8], [8, 12], [8, 18], [9, 15], [9, 19], [10, 15], [10, 18], [11, 18], [11, 19], [12, 13], [12, 14], [12, 17], [12, 18], [13, 17], [13, 18], [14, 16], [14, 17], [16, 17]], "T": [24, 9, 6, 4, 34, 16], "S": [24, 9, 6, 4, 34, 16], "kappa": [20, 20, 48, 38, 34, 2, 2, 18, 34, 16, 49, 10, 5, 2, 8, 19, 22, 31, 4, 48, 16, 3, 19, 28, 32, 41, 43, 41, 12, 12, 27, 3, 47, 41, 23, 5, 42, 31, 9, 24, 25, 23, 13, 49, 44, 49, 19, 2, 32, 12]}, {"n_nodes": 24, "geom_seed": 0, "n_bonds": 60, "n_free": 45, "m": 2, "overlap": 0, "d": 4, "bound": 4, "rank_mod_p": 4, "rank_float": 4, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[850, 636], [511, 269], [307, 40], [75, 16], [175, 813], [649, 912], [503, 606], [970, 729], [632, 543], [559, 935], [277, 815], [670, 2], [394, 857], [554, 33], [764, 729], [846, 175], [89, 863], [22, 541], [80, 299], [481, 422], [403, 28], [5, 124], [8, 670], [525, 647]], "bonds": [[0, 7], [0, 8], [0, 14], [0, 15], [1, 2], [1, 8], [1, 11], [1, 13], [1, 15], [1, 18], [1, 19], [1, 20], [2, 3], [2, 18], [2, 20], [3, 11], [3, 18], [3, 20], [3, 21], [4, 10], [4, 16], [4, 17], [4, 22], [5, 7], [5, 9], [5, 14], [5, 23], [6, 8], [6, 10], [6, 17], [6, 19], [6, 23], [7, 14], [7, 15], [8, 14], [8, 15], [8, 19], [8, 23], [9, 12], [9, 16], [9, 23], [10, 12], [10, 16], [10, 17], [10, 23], [11, 13], [11, 15], [11, 20], [12, 16], [12, 23], [13, 20], [14, 23], [16, 22], [17, 18], [17, 19], [17, 21], [17, 22], [18, 19], [18, 21], [21, 22]], "T": [18, 24], "S": [31, 10], "kappa": [37, 42, 31, 29, 20, 44, 44, 39, 46, 44, 1, 3, 1, 17, 3, 30, 18, 22, 45, 3, 9, 26, 41, 40, 24, 24, 9, 33, 32, 45, 16, 41, 8, 22, 32, 10, 40, 46, 31, 24, 5, 49, 35, 26, 40, 37, 35, 24, 20, 11, 41, 23, 46, 17, 35, 17, 46, 23, 1, 22]}, {"n_nodes": 24, "geom_seed": 0, "n_bonds": 60, "n_free": 45, "m": 2, "overlap": 1, "d": 4, "bound": 4, "rank_mod_p": 4, "rank_float": 4, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[850, 636], [511, 269], [307, 40], [75, 16], [175, 813], [649, 912], [503, 606], [970, 729], [632, 543], [559, 935], [277, 815], [670, 2], [394, 857], [554, 33], [764, 729], [846, 175], [89, 863], [22, 541], [80, 299], [481, 422], [403, 28], [5, 124], [8, 670], [525, 647]], "bonds": [[0, 7], [0, 8], [0, 14], [0, 15], [1, 2], [1, 8], [1, 11], [1, 13], [1, 15], [1, 18], [1, 19], [1, 20], [2, 3], [2, 18], [2, 20], [3, 11], [3, 18], [3, 20], [3, 21], [4, 10], [4, 16], [4, 17], [4, 22], [5, 7], [5, 9], [5, 14], [5, 23], [6, 8], [6, 10], [6, 17], [6, 19], [6, 23], [7, 14], [7, 15], [8, 14], [8, 15], [8, 19], [8, 23], [9, 12], [9, 16], [9, 23], [10, 12], [10, 16], [10, 17], [10, 23], [11, 13], [11, 15], [11, 20], [12, 16], [12, 23], [13, 20], [14, 23], [16, 22], [17, 18], [17, 19], [17, 21], [17, 22], [18, 19], [18, 21], [21, 22]], "T": [29, 16], "S": [29, 39], "kappa": [42, 17, 7, 6, 13, 4, 27, 29, 9, 16, 19, 8, 32, 20, 10, 21, 28, 45, 25, 18, 35, 7, 16, 14, 34, 29, 27, 43, 35, 44, 16, 14, 32, 20, 44, 3, 14, 21, 32, 16, 30, 7, 33, 23, 8, 18, 7, 45, 41, 33, 9, 40, 10, 43, 18, 46, 4, 2, 2, 33]}, {"n_nodes": 24, "geom_seed": 0, "n_bonds": 60, "n_free": 45, "m": 2, "overlap": 2, "d": 3, "bound": 3, "rank_mod_p": 3, "rank_float": 3, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[850, 636], [511, 269], [307, 40], [75, 16], [175, 813], [649, 912], [503, 606], [970, 729], [632, 543], [559, 935], [277, 815], [670, 2], [394, 857], [554, 33], [764, 729], [846, 175], [89, 863], [22, 541], [80, 299], [481, 422], [403, 28], [5, 124], [8, 670], [525, 647]], "bonds": [[0, 7], [0, 8], [0, 14], [0, 15], [1, 2], [1, 8], [1, 11], [1, 13], [1, 15], [1, 18], [1, 19], [1, 20], [2, 3], [2, 18], [2, 20], [3, 11], [3, 18], [3, 20], [3, 21], [4, 10], [4, 16], [4, 17], [4, 22], [5, 7], [5, 9], [5, 14], [5, 23], [6, 8], [6, 10], [6, 17], [6, 19], [6, 23], [7, 14], [7, 15], [8, 14], [8, 15], [8, 19], [8, 23], [9, 12], [9, 16], [9, 23], [10, 12], [10, 16], [10, 17], [10, 23], [11, 13], [11, 15], [11, 20], [12, 16], [12, 23], [13, 20], [14, 23], [16, 22], [17, 18], [17, 19], [17, 21], [17, 22], [18, 19], [18, 21], [21, 22]], "T": [17, 21], "S": [17, 21], "kappa": [6, 19, 27, 24, 40, 17, 49, 2, 42, 26, 37, 7, 13, 30, 35, 45, 23, 44, 28, 42, 49, 3, 44, 5, 36, 31, 5, 20, 18, 2, 29, 48, 9, 3, 38, 15, 43, 17, 16, 22, 21, 20, 39, 35, 3, 44, 41, 16, 39, 38, 31, 16, 8, 48, 43, 25, 14, 30, 12, 17]}, {"n_nodes": 24, "geom_seed": 0, "n_bonds": 60, "n_free": 45, "m": 3, "overlap": 0, "d": 9, "bound": 9, "rank_mod_p": 9, "rank_float": 9, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[850, 636], [511, 269], [307, 40], [75, 16], [175, 813], [649, 912], [503, 606], [970, 729], [632, 543], [559, 935], [277, 815], [670, 2], [394, 857], [554, 33], [764, 729], [846, 175], [89, 863], [22, 541], [80, 299], [481, 422], [403, 28], [5, 124], [8, 670], [525, 647]], "bonds": [[0, 7], [0, 8], [0, 14], [0, 15], [1, 2], [1, 8], [1, 11], [1, 13], [1, 15], [1, 18], [1, 19], [1, 20], [2, 3], [2, 18], [2, 20], [3, 11], [3, 18], [3, 20], [3, 21], [4, 10], [4, 16], [4, 17], [4, 22], [5, 7], [5, 9], [5, 14], [5, 23], [6, 8], [6, 10], [6, 17], [6, 19], [6, 23], [7, 14], [7, 15], [8, 14], [8, 15], [8, 19], [8, 23], [9, 12], [9, 16], [9, 23], [10, 12], [10, 16], [10, 17], [10, 23], [11, 13], [11, 15], [11, 20], [12, 16], [12, 23], [13, 20], [14, 23], [16, 22], [17, 18], [17, 19], [17, 21], [17, 22], [18, 19], [18, 21], [21, 22]], "T": [28, 20, 5], "S": [37, 6, 27], "kappa": [34, 19, 16, 14, 38, 40, 40, 6, 14, 48, 17, 21, 45, 30, 34, 14, 29, 1, 8, 40, 37, 45, 15, 4, 24, 48, 43, 19, 23, 24, 45, 43, 28, 26, 16, 45, 28, 23, 16, 32, 41, 46, 41, 23, 26, 47, 7, 39, 35, 2, 41, 20, 8, 18, 25, 48, 15, 30, 23, 20]}, {"n_nodes": 24, "geom_seed": 0, "n_bonds": 60, "n_free": 45, "m": 3, "overlap": 1, "d": 9, "bound": 9, "rank_mod_p": 9, "rank_float": 9, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[850, 636], [511, 269], [307, 40], [75, 16], [175, 813], [649, 912], [503, 606], [970, 729], [632, 543], [559, 935], [277, 815], [670, 2], [394, 857], [554, 33], [764, 729], [846, 175], [89, 863], [22, 541], [80, 299], [481, 422], [403, 28], [5, 124], [8, 670], [525, 647]], "bonds": [[0, 7], [0, 8], [0, 14], [0, 15], [1, 2], [1, 8], [1, 11], [1, 13], [1, 15], [1, 18], [1, 19], [1, 20], [2, 3], [2, 18], [2, 20], [3, 11], [3, 18], [3, 20], [3, 21], [4, 10], [4, 16], [4, 17], [4, 22], [5, 7], [5, 9], [5, 14], [5, 23], [6, 8], [6, 10], [6, 17], [6, 19], [6, 23], [7, 14], [7, 15], [8, 14], [8, 15], [8, 19], [8, 23], [9, 12], [9, 16], [9, 23], [10, 12], [10, 16], [10, 17], [10, 23], [11, 13], [11, 15], [11, 20], [12, 16], [12, 23], [13, 20], [14, 23], [16, 22], [17, 18], [17, 19], [17, 21], [17, 22], [18, 19], [18, 21], [21, 22]], "T": [10, 8, 23], "S": [10, 12, 4], "kappa": [14, 39, 32, 4, 26, 26, 24, 35, 4, 37, 35, 32, 3, 11, 27, 1, 36, 40, 4, 15, 42, 9, 45, 23, 21, 37, 14, 3, 13, 2, 15, 22, 18, 36, 16, 31, 4, 30, 45, 46, 6, 15, 9, 9, 29, 31, 46, 46, 3, 48, 16, 23, 19, 13, 12, 24, 1, 46, 12, 22]}, {"n_nodes": 24, "geom_seed": 0, "n_bonds": 60, "n_free": 45, "m": 3, "overlap": 3, "d": 6, "bound": 6, "rank_mod_p": 6, "rank_float": 6, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[850, 636], [511, 269], [307, 40], [75, 16], [175, 813], [649, 912], [503, 606], [970, 729], [632, 543], [559, 935], [277, 815], [670, 2], [394, 857], [554, 33], [764, 729], [846, 175], [89, 863], [22, 541], [80, 299], [481, 422], [403, 28], [5, 124], [8, 670], [525, 647]], "bonds": [[0, 7], [0, 8], [0, 14], [0, 15], [1, 2], [1, 8], [1, 11], [1, 13], [1, 15], [1, 18], [1, 19], [1, 20], [2, 3], [2, 18], [2, 20], [3, 11], [3, 18], [3, 20], [3, 21], [4, 10], [4, 16], [4, 17], [4, 22], [5, 7], [5, 9], [5, 14], [5, 23], [6, 8], [6, 10], [6, 17], [6, 19], [6, 23], [7, 14], [7, 15], [8, 14], [8, 15], [8, 19], [8, 23], [9, 12], [9, 16], [9, 23], [10, 12], [10, 16], [10, 17], [10, 23], [11, 13], [11, 15], [11, 20], [12, 16], [12, 23], [13, 20], [14, 23], [16, 22], [17, 18], [17, 19], [17, 21], [17, 22], [18, 19], [18, 21], [21, 22]], "T": [29, 34, 39], "S": [29, 34, 39], "kappa": [32, 19, 22, 11, 39, 39, 12, 7, 40, 31, 2, 27, 9, 13, 35, 18, 17, 45, 34, 28, 17, 28, 40, 12, 30, 45, 40, 31, 35, 14, 38, 14, 31, 15, 5, 3, 29, 9, 35, 39, 29, 16, 28, 37, 39, 31, 1, 4, 27, 41, 47, 26, 27, 2, 15, 24, 13, 17, 16, 44]}, {"n_nodes": 24, "geom_seed": 0, "n_bonds": 60, "n_free": 45, "m": 4, "overlap": 0, "d": 16, "bound": 16, "rank_mod_p": 16, "rank_float": 16, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[850, 636], [511, 269], [307, 40], [75, 16], [175, 813], [649, 912], [503, 606], [970, 729], [632, 543], [559, 935], [277, 815], [670, 2], [394, 857], [554, 33], [764, 729], [846, 175], [89, 863], [22, 541], [80, 299], [481, 422], [403, 28], [5, 124], [8, 670], [525, 647]], "bonds": [[0, 7], [0, 8], [0, 14], [0, 15], [1, 2], [1, 8], [1, 11], [1, 13], [1, 15], [1, 18], [1, 19], [1, 20], [2, 3], [2, 18], [2, 20], [3, 11], [3, 18], [3, 20], [3, 21], [4, 10], [4, 16], [4, 17], [4, 22], [5, 7], [5, 9], [5, 14], [5, 23], [6, 8], [6, 10], [6, 17], [6, 19], [6, 23], [7, 14], [7, 15], [8, 14], [8, 15], [8, 19], [8, 23], [9, 12], [9, 16], [9, 23], [10, 12], [10, 16], [10, 17], [10, 23], [11, 13], [11, 15], [11, 20], [12, 16], [12, 23], [13, 20], [14, 23], [16, 22], [17, 18], [17, 19], [17, 21], [17, 22], [18, 19], [18, 21], [21, 22]], "T": [39, 22, 15, 41], "S": [20, 35, 13, 7], "kappa": [5, 5, 9, 25, 36, 19, 19, 13, 47, 36, 39, 27, 47, 38, 25, 34, 33, 6, 33, 29, 39, 17, 47, 4, 16, 11, 35, 13, 40, 24, 41, 38, 2, 25, 45, 25, 40, 5, 49, 14, 25, 13, 15, 17, 33, 19, 44, 47, 32, 49, 27, 24, 48, 41, 32, 46, 34, 35, 10, 27]}, {"n_nodes": 24, "geom_seed": 0, "n_bonds": 60, "n_free": 45, "m": 4, "overlap": 1, "d": 16, "bound": 16, "rank_mod_p": 16, "rank_float": 16, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[850, 636], [511, 269], [307, 40], [75, 16], [175, 813], [649, 912], [503, 606], [970, 729], [632, 543], [559, 935], [277, 815], [670, 2], [394, 857], [554, 33], [764, 729], [846, 175], [89, 863], [22, 541], [80, 299], [481, 422], [403, 28], [5, 124], [8, 670], [525, 647]], "bonds": [[0, 7], [0, 8], [0, 14], [0, 15], [1, 2], [1, 8], [1, 11], [1, 13], [1, 15], [1, 18], [1, 19], [1, 20], [2, 3], [2, 18], [2, 20], [3, 11], [3, 18], [3, 20], [3, 21], [4, 10], [4, 16], [4, 17], [4, 22], [5, 7], [5, 9], [5, 14], [5, 23], [6, 8], [6, 10], [6, 17], [6, 19], [6, 23], [7, 14], [7, 15], [8, 14], [8, 15], [8, 19], [8, 23], [9, 12], [9, 16], [9, 23], [10, 12], [10, 16], [10, 17], [10, 23], [11, 13], [11, 15], [11, 20], [12, 16], [12, 23], [13, 20], [14, 23], [16, 22], [17, 18], [17, 19], [17, 21], [17, 22], [18, 19], [18, 21], [21, 22]], "T": [31, 0, 32, 35], "S": [31, 7, 44, 16], "kappa": [35, 37, 36, 2, 19, 1, 21, 5, 17, 28, 10, 44, 39, 23, 29, 32, 42, 43, 35, 45, 30, 20, 9, 36, 16, 1, 45, 12, 13, 48, 23, 26, 37, 14, 46, 35, 46, 7, 33, 10, 13, 32, 25, 12, 11, 4, 17, 13, 34, 39, 27, 18, 7, 42, 22, 40, 26, 18, 32, 24]}, {"n_nodes": 24, "geom_seed": 0, "n_bonds": 60, "n_free": 45, "m": 4, "overlap": 2, "d": 15, "bound": 15, "rank_mod_p": 15, "rank_float": 15, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[850, 636], [511, 269], [307, 40], [75, 16], [175, 813], [649, 912], [503, 606], [970, 729], [632, 543], [559, 935], [277, 815], [670, 2], [394, 857], [554, 33], [764, 729], [846, 175], [89, 863], [22, 541], [80, 299], [481, 422], [403, 28], [5, 124], [8, 670], [525, 647]], "bonds": [[0, 7], [0, 8], [0, 14], [0, 15], [1, 2], [1, 8], [1, 11], [1, 13], [1, 15], [1, 18], [1, 19], [1, 20], [2, 3], [2, 18], [2, 20], [3, 11], [3, 18], [3, 20], [3, 21], [4, 10], [4, 16], [4, 17], [4, 22], [5, 7], [5, 9], [5, 14], [5, 23], [6, 8], [6, 10], [6, 17], [6, 19], [6, 23], [7, 14], [7, 15], [8, 14], [8, 15], [8, 19], [8, 23], [9, 12], [9, 16], [9, 23], [10, 12], [10, 16], [10, 17], [10, 23], [11, 13], [11, 15], [11, 20], [12, 16], [12, 23], [13, 20], [14, 23], [16, 22], [17, 18], [17, 19], [17, 21], [17, 22], [18, 19], [18, 21], [21, 22]], "T": [43, 7, 22, 38], "S": [43, 7, 1, 31], "kappa": [27, 17, 13, 3, 2, 6, 18, 45, 45, 25, 2, 19, 20, 4, 46, 36, 18, 34, 20, 39, 43, 16, 47, 48, 29, 1, 46, 42, 43, 17, 40, 48, 35, 35, 26, 46, 4, 2, 22, 16, 19, 46, 33, 36, 48, 27, 46, 40, 29, 24, 28, 10, 17, 45, 46, 30, 33, 20, 39, 41]}, {"n_nodes": 24, "geom_seed": 0, "n_bonds": 60, "n_free": 45, "m": 4, "overlap": 4, "d": 10, "bound": 10, "rank_mod_p": 10, "rank_float": 10, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[850, 636], [511, 269], [307, 40], [75, 16], [175, 813], [649, 912], [503, 606], [970, 729], [632, 543], [559, 935], [277, 815], [670, 2], [394, 857], [554, 33], [764, 729], [846, 175], [89, 863], [22, 541], [80, 299], [481, 422], [403, 28], [5, 124], [8, 670], [525, 647]], "bonds": [[0, 7], [0, 8], [0, 14], [0, 15], [1, 2], [1, 8], [1, 11], [1, 13], [1, 15], [1, 18], [1, 19], [1, 20], [2, 3], [2, 18], [2, 20], [3, 11], [3, 18], [3, 20], [3, 21], [4, 10], [4, 16], [4, 17], [4, 22], [5, 7], [5, 9], [5, 14], [5, 23], [6, 8], [6, 10], [6, 17], [6, 19], [6, 23], [7, 14], [7, 15], [8, 14], [8, 15], [8, 19], [8, 23], [9, 12], [9, 16], [9, 23], [10, 12], [10, 16], [10, 17], [10, 23], [11, 13], [11, 15], [11, 20], [12, 16], [12, 23], [13, 20], [14, 23], [16, 22], [17, 18], [17, 19], [17, 21], [17, 22], [18, 19], [18, 21], [21, 22]], "T": [18, 41, 2, 24], "S": [18, 41, 2, 24], "kappa": [1, 44, 17, 13, 15, 30, 32, 9, 1, 41, 2, 24, 21, 17, 8, 22, 45, 8, 12, 1, 15, 17, 42, 27, 31, 8, 24, 20, 13, 8, 21, 14, 47, 9, 7, 34, 6, 40, 26, 29, 29, 11, 4, 6, 21, 46, 9, 19, 44, 6, 1, 4, 13, 44, 30, 11, 18, 5, 38, 16]}, {"n_nodes": 24, "geom_seed": 0, "n_bonds": 60, "n_free": 45, "m": 5, "overlap": 0, "d": 25, "bound": 25, "rank_mod_p": 25, "rank_float": 25, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[850, 636], [511, 269], [307, 40], [75, 16], [175, 813], [649, 912], [503, 606], [970, 729], [632, 543], [559, 935], [277, 815], [670, 2], [394, 857], [554, 33], [764, 729], [846, 175], [89, 863], [22, 541], [80, 299], [481, 422], [403, 28], [5, 124], [8, 670], [525, 647]], "bonds": [[0, 7], [0, 8], [0, 14], [0, 15], [1, 2], [1, 8], [1, 11], [1, 13], [1, 15], [1, 18], [1, 19], [1, 20], [2, 3], [2, 18], [2, 20], [3, 11], [3, 18], [3, 20], [3, 21], [4, 10], [4, 16], [4, 17], [4, 22], [5, 7], [5, 9], [5, 14], [5, 23], [6, 8], [6, 10], [6, 17], [6, 19], [6, 23], [7, 14], [7, 15], [8, 14], [8, 15], [8, 19], [8, 23], [9, 12], [9, 16], [9, 23], [10, 12], [10, 16], [10, 17], [10, 23], [11, 13], [11, 15], [11, 20], [12, 16], [12, 23], [13, 20], [14, 23], [16, 22], [17, 18], [17, 19], [17, 21], [17, 22], [18, 19], [18, 21], [21, 22]], "T": [0, 17, 41, 25, 35], "S": [20, 14, 33, 5, 13], "kappa": [11, 23, 30, 1, 41, 20, 2, 34, 36, 43, 44, 6, 7, 8, 12, 8, 29, 9, 2, 19, 9, 46, 12, 24, 28, 39, 30, 9, 17, 23, 13, 43, 24, 20, 38, 33, 3, 31, 15, 45, 16, 31, 35, 20, 16, 13, 25, 46, 27, 42, 13, 23, 4, 6, 12, 40, 2, 27, 15, 23]}, {"n_nodes": 24, "geom_seed": 0, "n_bonds": 60, "n_free": 45, "m": 5, "overlap": 1, "d": 25, "bound": 25, "rank_mod_p": 25, "rank_float": 25, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[850, 636], [511, 269], [307, 40], [75, 16], [175, 813], [649, 912], [503, 606], [970, 729], [632, 543], [559, 935], [277, 815], [670, 2], [394, 857], [554, 33], [764, 729], [846, 175], [89, 863], [22, 541], [80, 299], [481, 422], [403, 28], [5, 124], [8, 670], [525, 647]], "bonds": [[0, 7], [0, 8], [0, 14], [0, 15], [1, 2], [1, 8], [1, 11], [1, 13], [1, 15], [1, 18], [1, 19], [1, 20], [2, 3], [2, 18], [2, 20], [3, 11], [3, 18], [3, 20], [3, 21], [4, 10], [4, 16], [4, 17], [4, 22], [5, 7], [5, 9], [5, 14], [5, 23], [6, 8], [6, 10], [6, 17], [6, 19], [6, 23], [7, 14], [7, 15], [8, 14], [8, 15], [8, 19], [8, 23], [9, 12], [9, 16], [9, 23], [10, 12], [10, 16], [10, 17], [10, 23], [11, 13], [11, 15], [11, 20], [12, 16], [12, 23], [13, 20], [14, 23], [16, 22], [17, 18], [17, 19], [17, 21], [17, 22], [18, 19], [18, 21], [21, 22]], "T": [40, 21, 32, 18, 35], "S": [40, 33, 11, 36, 44], "kappa": [2, 7, 33, 39, 46, 28, 21, 15, 9, 45, 24, 29, 2, 28, 49, 14, 7, 14, 2, 26, 28, 46, 14, 8, 5, 18, 16, 33, 18, 6, 14, 11, 29, 18, 17, 32, 14, 34, 13, 23, 46, 15, 3, 8, 42, 13, 45, 24, 47, 36, 41, 1, 13, 29, 21, 45, 43, 34, 22, 16]}, {"n_nodes": 24, "geom_seed": 0, "n_bonds": 60, "n_free": 45, "m": 5, "overlap": 2, "d": 24, "bound": 24, "rank_mod_p": 24, "rank_float": 24, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[850, 636], [511, 269], [307, 40], [75, 16], [175, 813], [649, 912], [503, 606], [970, 729], [632, 543], [559, 935], [277, 815], [670, 2], [394, 857], [554, 33], [764, 729], [846, 175], [89, 863], [22, 541], [80, 299], [481, 422], [403, 28], [5, 124], [8, 670], [525, 647]], "bonds": [[0, 7], [0, 8], [0, 14], [0, 15], [1, 2], [1, 8], [1, 11], [1, 13], [1, 15], [1, 18], [1, 19], [1, 20], [2, 3], [2, 18], [2, 20], [3, 11], [3, 18], [3, 20], [3, 21], [4, 10], [4, 16], [4, 17], [4, 22], [5, 7], [5, 9], [5, 14], [5, 23], [6, 8], [6, 10], [6, 17], [6, 19], [6, 23], [7, 14], [7, 15], [8, 14], [8, 15], [8, 19], [8, 23], [9, 12], [9, 16], [9, 23], [10, 12], [10, 16], [10, 17], [10, 23], [11, 13], [11, 15], [11, 20], [12, 16], [12, 23], [13, 20], [14, 23], [16, 22], [17, 18], [17, 19], [17, 21], [17, 22], [18, 19], [18, 21], [21, 22]], "T": [5, 18, 6, 38, 31], "S": [5, 18, 35, 4, 40], "kappa": [13, 42, 38, 34, 37, 35, 3, 44, 10, 42, 45, 10, 18, 39, 45, 34, 41, 43, 34, 14, 26, 37, 44, 27, 13, 32, 23, 14, 22, 15, 2, 32, 10, 44, 47, 39, 16, 6, 23, 24, 36, 21, 48, 20, 15, 46, 32, 48, 13, 20, 34, 30, 47, 46, 35, 19, 42, 35, 49, 37]}, {"n_nodes": 24, "geom_seed": 0, "n_bonds": 60, "n_free": 45, "m": 5, "overlap": 5, "d": 15, "bound": 15, "rank_mod_p": 15, "rank_float": 15, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[850, 636], [511, 269], [307, 40], [75, 16], [175, 813], [649, 912], [503, 606], [970, 729], [632, 543], [559, 935], [277, 815], [670, 2], [394, 857], [554, 33], [764, 729], [846, 175], [89, 863], [22, 541], [80, 299], [481, 422], [403, 28], [5, 124], [8, 670], [525, 647]], "bonds": [[0, 7], [0, 8], [0, 14], [0, 15], [1, 2], [1, 8], [1, 11], [1, 13], [1, 15], [1, 18], [1, 19], [1, 20], [2, 3], [2, 18], [2, 20], [3, 11], [3, 18], [3, 20], [3, 21], [4, 10], [4, 16], [4, 17], [4, 22], [5, 7], [5, 9], [5, 14], [5, 23], [6, 8], [6, 10], [6, 17], [6, 19], [6, 23], [7, 14], [7, 15], [8, 14], [8, 15], [8, 19], [8, 23], [9, 12], [9, 16], [9, 23], [10, 12], [10, 16], [10, 17], [10, 23], [11, 13], [11, 15], [11, 20], [12, 16], [12, 23], [13, 20], [14, 23], [16, 22], [17, 18], [17, 19], [17, 21], [17, 22], [18, 19], [18, 21], [21, 22]], "T": [44, 18, 19, 34, 10], "S": [44, 18, 19, 34, 10], "kappa": [21, 21, 22, 43, 40, 22, 9, 29, 30, 22, 46, 27, 35, 23, 25, 39, 26, 37, 16, 46, 35, 45, 25, 7, 18, 20, 14, 10, 49, 21, 19, 36, 46, 37, 45, 41, 38, 37, 3, 17, 30, 9, 25, 1, 14, 11, 3, 34, 27, 24, 31, 40, 47, 38, 33, 28, 17, 20, 2, 40]}, {"n_nodes": 24, "geom_seed": 0, "n_bonds": 60, "n_free": 45, "m": 6, "overlap": 0, "d": 36, "bound": 36, "rank_mod_p": 36, "rank_float": 36, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[850, 636], [511, 269], [307, 40], [75, 16], [175, 813], [649, 912], [503, 606], [970, 729], [632, 543], [559, 935], [277, 815], [670, 2], [394, 857], [554, 33], [764, 729], [846, 175], [89, 863], [22, 541], [80, 299], [481, 422], [403, 28], [5, 124], [8, 670], [525, 647]], "bonds": [[0, 7], [0, 8], [0, 14], [0, 15], [1, 2], [1, 8], [1, 11], [1, 13], [1, 15], [1, 18], [1, 19], [1, 20], [2, 3], [2, 18], [2, 20], [3, 11], [3, 18], [3, 20], [3, 21], [4, 10], [4, 16], [4, 17], [4, 22], [5, 7], [5, 9], [5, 14], [5, 23], [6, 8], [6, 10], [6, 17], [6, 19], [6, 23], [7, 14], [7, 15], [8, 14], [8, 15], [8, 19], [8, 23], [9, 12], [9, 16], [9, 23], [10, 12], [10, 16], [10, 17], [10, 23], [11, 13], [11, 15], [11, 20], [12, 16], [12, 23], [13, 20], [14, 23], [16, 22], [17, 18], [17, 19], [17, 21], [17, 22], [18, 19], [18, 21], [21, 22]], "T": [29, 6, 14, 28, 23, 13], "S": [15, 39, 25, 36, 11, 22], "kappa": [16, 49, 29, 5, 46, 45, 46, 49, 7, 30, 7, 28, 41, 39, 49, 15, 38, 14, 27, 43, 48, 5, 41, 22, 17, 24, 8, 20, 37, 37, 44, 31, 15, 46, 16, 35, 19, 8, 45, 10, 19, 18, 38, 3, 10, 14, 27, 36, 40, 41, 10, 12, 9, 36, 8, 37, 3, 20, 15, 21]}, {"n_nodes": 24, "geom_seed": 0, "n_bonds": 60, "n_free": 45, "m": 6, "overlap": 1, "d": 36, "bound": 36, "rank_mod_p": 36, "rank_float": 36, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[850, 636], [511, 269], [307, 40], [75, 16], [175, 813], [649, 912], [503, 606], [970, 729], [632, 543], [559, 935], [277, 815], [670, 2], [394, 857], [554, 33], [764, 729], [846, 175], [89, 863], [22, 541], [80, 299], [481, 422], [403, 28], [5, 124], [8, 670], [525, 647]], "bonds": [[0, 7], [0, 8], [0, 14], [0, 15], [1, 2], [1, 8], [1, 11], [1, 13], [1, 15], [1, 18], [1, 19], [1, 20], [2, 3], [2, 18], [2, 20], [3, 11], [3, 18], [3, 20], [3, 21], [4, 10], [4, 16], [4, 17], [4, 22], [5, 7], [5, 9], [5, 14], [5, 23], [6, 8], [6, 10], [6, 17], [6, 19], [6, 23], [7, 14], [7, 15], [8, 14], [8, 15], [8, 19], [8, 23], [9, 12], [9, 16], [9, 23], [10, 12], [10, 16], [10, 17], [10, 23], [11, 13], [11, 15], [11, 20], [12, 16], [12, 23], [13, 20], [14, 23], [16, 22], [17, 18], [17, 19], [17, 21], [17, 22], [18, 19], [18, 21], [21, 22]], "T": [1, 26, 13, 29, 6, 14], "S": [1, 30, 17, 39, 24, 42], "kappa": [40, 5, 18, 22, 1, 29, 43, 40, 11, 30, 5, 36, 6, 35, 7, 34, 28, 4, 31, 38, 21, 29, 47, 7, 45, 21, 2, 19, 46, 14, 10, 27, 4, 45, 4, 46, 9, 12, 39, 47, 21, 9, 22, 7, 31, 26, 8, 12, 10, 15, 6, 43, 14, 31, 22, 49, 15, 35, 29, 14]}, {"n_nodes": 24, "geom_seed": 0, "n_bonds": 60, "n_free": 45, "m": 6, "overlap": 3, "d": 33, "bound": 33, "rank_mod_p": 33, "rank_float": 33, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[850, 636], [511, 269], [307, 40], [75, 16], [175, 813], [649, 912], [503, 606], [970, 729], [632, 543], [559, 935], [277, 815], [670, 2], [394, 857], [554, 33], [764, 729], [846, 175], [89, 863], [22, 541], [80, 299], [481, 422], [403, 28], [5, 124], [8, 670], [525, 647]], "bonds": [[0, 7], [0, 8], [0, 14], [0, 15], [1, 2], [1, 8], [1, 11], [1, 13], [1, 15], [1, 18], [1, 19], [1, 20], [2, 3], [2, 18], [2, 20], [3, 11], [3, 18], [3, 20], [3, 21], [4, 10], [4, 16], [4, 17], [4, 22], [5, 7], [5, 9], [5, 14], [5, 23], [6, 8], [6, 10], [6, 17], [6, 19], [6, 23], [7, 14], [7, 15], [8, 14], [8, 15], [8, 19], [8, 23], [9, 12], [9, 16], [9, 23], [10, 12], [10, 16], [10, 17], [10, 23], [11, 13], [11, 15], [11, 20], [12, 16], [12, 23], [13, 20], [14, 23], [16, 22], [17, 18], [17, 19], [17, 21], [17, 22], [18, 19], [18, 21], [21, 22]], "T": [26, 23, 2, 8, 44, 37], "S": [26, 23, 2, 22, 5, 42], "kappa": [27, 5, 6, 11, 42, 31, 35, 9, 20, 1, 3, 30, 13, 5, 24, 22, 21, 38, 21, 4, 30, 30, 40, 39, 37, 37, 22, 32, 32, 22, 4, 42, 47, 25, 14, 26, 45, 43, 31, 33, 32, 10, 1, 15, 8, 29, 26, 21, 18, 23, 18, 44, 48, 42, 23, 20, 6, 32, 14, 38]}, {"n_nodes": 24, "geom_seed": 0, "n_bonds": 60, "n_free": 45, "m": 6, "overlap": 6, "d": 21, "bound": 21, "rank_mod_p": 21, "rank_float": 21, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[850, 636], [511, 269], [307, 40], [75, 16], [175, 813], [649, 912], [503, 606], [970, 729], [632, 543], [559, 935], [277, 815], [670, 2], [394, 857], [554, 33], [764, 729], [846, 175], [89, 863], [22, 541], [80, 299], [481, 422], [403, 28], [5, 124], [8, 670], [525, 647]], "bonds": [[0, 7], [0, 8], [0, 14], [0, 15], [1, 2], [1, 8], [1, 11], [1, 13], [1, 15], [1, 18], [1, 19], [1, 20], [2, 3], [2, 18], [2, 20], [3, 11], [3, 18], [3, 20], [3, 21], [4, 10], [4, 16], [4, 17], [4, 22], [5, 7], [5, 9], [5, 14], [5, 23], [6, 8], [6, 10], [6, 17], [6, 19], [6, 23], [7, 14], [7, 15], [8, 14], [8, 15], [8, 19], [8, 23], [9, 12], [9, 16], [9, 23], [10, 12], [10, 16], [10, 17], [10, 23], [11, 13], [11, 15], [11, 20], [12, 16], [12, 23], [13, 20], [14, 23], [16, 22], [17, 18], [17, 19], [17, 21], [17, 22], [18, 19], [18, 21], [21, 22]], "T": [3, 2, 21, 33, 6, 11], "S": [3, 2, 21, 33, 6, 11], "kappa": [40, 29, 24, 12, 44, 44, 21, 32, 7, 28, 16, 33, 47, 44, 42, 25, 26, 27, 12, 12, 47, 11, 34, 44, 42, 41, 21, 41, 8, 37, 46, 13, 43, 26, 4, 13, 12, 43, 40, 13, 47, 1, 49, 13, 29, 20, 26, 20, 6, 4, 10, 18, 10, 32, 47, 26, 26, 41, 30, 36]}, {"n_nodes": 24, "geom_seed": 1, "n_bonds": 62, "n_free": 45, "m": 2, "overlap": 0, "d": 4, "bound": 4, "rank_mod_p": 4, "rank_float": 4, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[473, 511], [755, 950], [34, 144], [822, 948], [249, 311], [869, 423], [273, 827], [256, 409], [643, 549], [85, 27], [865, 753], [837, 538], [817, 329], [452, 788], [123, 303], [124, 453], [976, 134], [383, 403], [903, 203], [502, 262], [19, 750], [62, 280], [498, 485], [116, 980]], "bonds": [[0, 6], [0, 7], [0, 8], [0, 13], [0, 17], [0, 22], [1, 3], [1, 10], [1, 13], [1, 23], [2, 4], [2, 9], [2, 14], [2, 20], [2, 21], [3, 10], [3, 23], [4, 7], [4, 9], [4, 14], [4, 17], [4, 19], [5, 8], [5, 10], [5, 11], [5, 12], [5, 16], [5, 18], [6, 7], [6, 13], [6, 15], [6, 20], [6, 23], [7, 14], [7, 15], [7, 17], [8, 10], [8, 11], [8, 12], [8, 13], [8, 19], [8, 22], [9, 16], [9, 19], [10, 11], [10, 13], [10, 16], [12, 18], [12, 19], [13, 23], [14, 15], [14, 21], [15, 20], [15, 21], [16, 18], [16, 19], [17, 19], [17, 22], [18, 19], [19, 22], [20, 21], [20, 23]], "T": [15, 2], "S": [8, 5], "kappa": [49, 33, 29, 48, 31, 42, 24, 8, 15, 33, 28, 32, 35, 30, 24, 46, 14, 6, 40, 25, 37, 6, 38, 13, 3, 6, 23, 33, 22, 46, 3, 25, 47, 41, 37, 45, 44, 33, 26, 2, 12, 27, 49, 22, 47, 40, 43, 30, 32, 35, 43, 9, 31, 22, 17, 29, 16, 19, 1, 45, 20, 43]}, {"n_nodes": 24, "geom_seed": 1, "n_bonds": 62, "n_free": 45, "m": 2, "overlap": 1, "d": 4, "bound": 4, "rank_mod_p": 4, "rank_float": 4, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[473, 511], [755, 950], [34, 144], [822, 948], [249, 311], [869, 423], [273, 827], [256, 409], [643, 549], [85, 27], [865, 753], [837, 538], [817, 329], [452, 788], [123, 303], [124, 453], [976, 134], [383, 403], [903, 203], [502, 262], [19, 750], [62, 280], [498, 485], [116, 980]], "bonds": [[0, 6], [0, 7], [0, 8], [0, 13], [0, 17], [0, 22], [1, 3], [1, 10], [1, 13], [1, 23], [2, 4], [2, 9], [2, 14], [2, 20], [2, 21], [3, 10], [3, 23], [4, 7], [4, 9], [4, 14], [4, 17], [4, 19], [5, 8], [5, 10], [5, 11], [5, 12], [5, 16], [5, 18], [6, 7], [6, 13], [6, 15], [6, 20], [6, 23], [7, 14], [7, 15], [7, 17], [8, 10], [8, 11], [8, 12], [8, 13], [8, 19], [8, 22], [9, 16], [9, 19], [10, 11], [10, 13], [10, 16], [12, 18], [12, 19], [13, 23], [14, 15], [14, 21], [15, 20], [15, 21], [16, 18], [16, 19], [17, 19], [17, 22], [18, 19], [19, 22], [20, 21], [20, 23]], "T": [26, 21], "S": [26, 19], "kappa": [11, 11, 10, 3, 48, 36, 15, 48, 27, 30, 36, 44, 15, 27, 7, 13, 23, 28, 10, 1, 4, 10, 43, 9, 34, 6, 29, 16, 29, 4, 41, 9, 3, 42, 35, 7, 17, 41, 30, 21, 29, 33, 1, 4, 39, 23, 49, 30, 43, 25, 3, 11, 8, 27, 48, 22, 12, 10, 35, 22, 44, 22]}, {"n_nodes": 24, "geom_seed": 1, "n_bonds": 62, "n_free": 45, "m": 2, "overlap": 2, "d": 3, "bound": 3, "rank_mod_p": 3, "rank_float": 3, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[473, 511], [755, 950], [34, 144], [822, 948], [249, 311], [869, 423], [273, 827], [256, 409], [643, 549], [85, 27], [865, 753], [837, 538], [817, 329], [452, 788], [123, 303], [124, 453], [976, 134], [383, 403], [903, 203], [502, 262], [19, 750], [62, 280], [498, 485], [116, 980]], "bonds": [[0, 6], [0, 7], [0, 8], [0, 13], [0, 17], [0, 22], [1, 3], [1, 10], [1, 13], [1, 23], [2, 4], [2, 9], [2, 14], [2, 20], [2, 21], [3, 10], [3, 23], [4, 7], [4, 9], [4, 14], [4, 17], [4, 19], [5, 8], [5, 10], [5, 11], [5, 12], [5, 16], [5, 18], [6, 7], [6, 13], [6, 15], [6, 20], [6, 23], [7, 14], [7, 15], [7, 17], [8, 10], [8, 11], [8, 12], [8, 13], [8, 19], [8, 22], [9, 16], [9, 19], [10, 11], [10, 13], [10, 16], [12, 18], [12, 19], [13, 23], [14, 15], [14, 21], [15, 20], [15, 21], [16, 18], [16, 19], [17, 19], [17, 22], [18, 19], [19, 22], [20, 21], [20, 23]], "T": [35, 30], "S": [35, 30], "kappa": [36, 18, 4, 25, 49, 41, 39, 2, 49, 8, 23, 5, 49, 31, 15, 4, 17, 32, 35, 33, 31, 46, 4, 23, 10, 9, 1, 36, 17, 39, 44, 32, 47, 31, 3, 17, 29, 12, 28, 46, 23, 2, 37, 26, 17, 1, 15, 22, 19, 46, 29, 34, 3, 28, 27, 26, 6, 47, 18, 14, 40, 19]}, {"n_nodes": 24, "geom_seed": 1, "n_bonds": 62, "n_free": 45, "m": 3, "overlap": 0, "d": 9, "bound": 9, "rank_mod_p": 9, "rank_float": 9, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[473, 511], [755, 950], [34, 144], [822, 948], [249, 311], [869, 423], [273, 827], [256, 409], [643, 549], [85, 27], [865, 753], [837, 538], [817, 329], [452, 788], [123, 303], [124, 453], [976, 134], [383, 403], [903, 203], [502, 262], [19, 750], [62, 280], [498, 485], [116, 980]], "bonds": [[0, 6], [0, 7], [0, 8], [0, 13], [0, 17], [0, 22], [1, 3], [1, 10], [1, 13], [1, 23], [2, 4], [2, 9], [2, 14], [2, 20], [2, 21], [3, 10], [3, 23], [4, 7], [4, 9], [4, 14], [4, 17], [4, 19], [5, 8], [5, 10], [5, 11], [5, 12], [5, 16], [5, 18], [6, 7], [6, 13], [6, 15], [6, 20], [6, 23], [7, 14], [7, 15], [7, 17], [8, 10], [8, 11], [8, 12], [8, 13], [8, 19], [8, 22], [9, 16], [9, 19], [10, 11], [10, 13], [10, 16], [12, 18], [12, 19], [13, 23], [14, 15], [14, 21], [15, 20], [15, 21], [16, 18], [16, 19], [17, 19], [17, 22], [18, 19], [19, 22], [20, 21], [20, 23]], "T": [40, 13, 29], "S": [25, 2, 4], "kappa": [19, 33, 45, 48, 48, 47, 15, 2, 9, 16, 27, 27, 47, 30, 10, 45, 11, 2, 2, 38, 21, 45, 30, 9, 12, 27, 34, 38, 4, 38, 11, 20, 32, 4, 42, 8, 13, 19, 29, 31, 40, 17, 37, 20, 44, 4, 4, 15, 5, 1, 14, 29, 14, 49, 38, 11, 46, 14, 31, 41, 35, 2]}, {"n_nodes": 24, "geom_seed": 1, "n_bonds": 62, "n_free": 45, "m": 3, "overlap": 1, "d": 9, "bound": 9, "rank_mod_p": 9, "rank_float": 9, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[473, 511], [755, 950], [34, 144], [822, 948], [249, 311], [869, 423], [273, 827], [256, 409], [643, 549], [85, 27], [865, 753], [837, 538], [817, 329], [452, 788], [123, 303], [124, 453], [976, 134], [383, 403], [903, 203], [502, 262], [19, 750], [62, 280], [498, 485], [116, 980]], "bonds": [[0, 6], [0, 7], [0, 8], [0, 13], [0, 17], [0, 22], [1, 3], [1, 10], [1, 13], [1, 23], [2, 4], [2, 9], [2, 14], [2, 20], [2, 21], [3, 10], [3, 23], [4, 7], [4, 9], [4, 14], [4, 17], [4, 19], [5, 8], [5, 10], [5, 11], [5, 12], [5, 16], [5, 18], [6, 7], [6, 13], [6, 15], [6, 20], [6, 23], [7, 14], [7, 15], [7, 17], [8, 10], [8, 11], [8, 12], [8, 13], [8, 19], [8, 22], [9, 16], [9, 19], [10, 11], [10, 13], [10, 16], [12, 18], [12, 19], [13, 23], [14, 15], [14, 21], [15, 20], [15, 21], [16, 18], [16, 19], [17, 19], [17, 22], [18, 19], [19, 22], [20, 21], [20, 23]], "T": [13, 20, 37], "S": [13, 25, 6], "kappa": [13, 24, 48, 23, 26, 27, 27, 2, 17, 8, 6, 18, 18, 14, 14, 38, 34, 47, 7, 27, 34, 2, 10, 9, 19, 42, 2, 32, 18, 12, 37, 11, 44, 32, 13, 31, 7, 42, 7, 13, 49, 3, 10, 28, 25, 35, 4, 46, 29, 6, 32, 22, 47, 5, 4, 39, 18, 8, 3, 38, 49, 17]}, {"n_nodes": 24, "geom_seed": 1, "n_bonds": 62, "n_free": 45, "m": 3, "overlap": 3, "d": 6, "bound": 6, "rank_mod_p": 6, "rank_float": 6, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[473, 511], [755, 950], [34, 144], [822, 948], [249, 311], [869, 423], [273, 827], [256, 409], [643, 549], [85, 27], [865, 753], [837, 538], [817, 329], [452, 788], [123, 303], [124, 453], [976, 134], [383, 403], [903, 203], [502, 262], [19, 750], [62, 280], [498, 485], [116, 980]], "bonds": [[0, 6], [0, 7], [0, 8], [0, 13], [0, 17], [0, 22], [1, 3], [1, 10], [1, 13], [1, 23], [2, 4], [2, 9], [2, 14], [2, 20], [2, 21], [3, 10], [3, 23], [4, 7], [4, 9], [4, 14], [4, 17], [4, 19], [5, 8], [5, 10], [5, 11], [5, 12], [5, 16], [5, 18], [6, 7], [6, 13], [6, 15], [6, 20], [6, 23], [7, 14], [7, 15], [7, 17], [8, 10], [8, 11], [8, 12], [8, 13], [8, 19], [8, 22], [9, 16], [9, 19], [10, 11], [10, 13], [10, 16], [12, 18], [12, 19], [13, 23], [14, 15], [14, 21], [15, 20], [15, 21], [16, 18], [16, 19], [17, 19], [17, 22], [18, 19], [19, 22], [20, 21], [20, 23]], "T": [5, 22, 42], "S": [5, 22, 42], "kappa": [39, 3, 18, 16, 32, 26, 49, 25, 23, 20, 4, 49, 9, 1, 30, 39, 33, 21, 3, 2, 41, 13, 6, 34, 48, 26, 4, 10, 36, 6, 25, 38, 10, 10, 23, 41, 47, 38, 45, 31, 42, 40, 30, 8, 3, 34, 28, 29, 14, 28, 5, 45, 17, 43, 6, 25, 43, 9, 12, 11, 25, 25]}, {"n_nodes": 24, "geom_seed": 1, "n_bonds": 62, "n_free": 45, "m": 4, "overlap": 0, "d": 16, "bound": 16, "rank_mod_p": 16, "rank_float": 16, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[473, 511], [755, 950], [34, 144], [822, 948], [249, 311], [869, 423], [273, 827], [256, 409], [643, 549], [85, 27], [865, 753], [837, 538], [817, 329], [452, 788], [123, 303], [124, 453], [976, 134], [383, 403], [903, 203], [502, 262], [19, 750], [62, 280], [498, 485], [116, 980]], "bonds": [[0, 6], [0, 7], [0, 8], [0, 13], [0, 17], [0, 22], [1, 3], [1, 10], [1, 13], [1, 23], [2, 4], [2, 9], [2, 14], [2, 20], [2, 21], [3, 10], [3, 23], [4, 7], [4, 9], [4, 14], [4, 17], [4, 19], [5, 8], [5, 10], [5, 11], [5, 12], [5, 16], [5, 18], [6, 7], [6, 13], [6, 15], [6, 20], [6, 23], [7, 14], [7, 15], [7, 17], [8, 10], [8, 11], [8, 12], [8, 13], [8, 19], [8, 22], [9, 16], [9, 19], [10, 11], [10, 13], [10, 16], [12, 18], [12, 19], [13, 23], [14, 15], [14, 21], [15, 20], [15, 21], [16, 18], [16, 19], [17, 19], [17, 22], [18, 19], [19, 22], [20, 21], [20, 23]], "T": [23, 43, 11, 9], "S": [19, 41, 25, 16], "kappa": [7, 28, 2, 22, 12, 24, 8, 31, 4, 39, 4, 32, 5, 31, 30, 9, 45, 34, 49, 31, 16, 44, 45, 14, 18, 12, 47, 3, 33, 3, 11, 7, 11, 48, 39, 48, 6, 25, 21, 24, 48, 37, 48, 38, 32, 39, 20, 21, 45, 40, 32, 16, 6, 48, 36, 4, 32, 45, 29, 6, 29, 16]}, {"n_nodes": 24, "geom_seed": 1, "n_bonds": 62, "n_free": 45, "m": 4, "overlap": 1, "d": 16, "bound": 16, "rank_mod_p": 16, "rank_float": 16, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[473, 511], [755, 950], [34, 144], [822, 948], [249, 311], [869, 423], [273, 827], [256, 409], [643, 549], [85, 27], [865, 753], [837, 538], [817, 329], [452, 788], [123, 303], [124, 453], [976, 134], [383, 403], [903, 203], [502, 262], [19, 750], [62, 280], [498, 485], [116, 980]], "bonds": [[0, 6], [0, 7], [0, 8], [0, 13], [0, 17], [0, 22], [1, 3], [1, 10], [1, 13], [1, 23], [2, 4], [2, 9], [2, 14], [2, 20], [2, 21], [3, 10], [3, 23], [4, 7], [4, 9], [4, 14], [4, 17], [4, 19], [5, 8], [5, 10], [5, 11], [5, 12], [5, 16], [5, 18], [6, 7], [6, 13], [6, 15], [6, 20], [6, 23], [7, 14], [7, 15], [7, 17], [8, 10], [8, 11], [8, 12], [8, 13], [8, 19], [8, 22], [9, 16], [9, 19], [10, 11], [10, 13], [10, 16], [12, 18], [12, 19], [13, 23], [14, 15], [14, 21], [15, 20], [15, 21], [16, 18], [16, 19], [17, 19], [17, 22], [18, 19], [19, 22], [20, 21], [20, 23]], "T": [6, 42, 7, 20], "S": [6, 29, 17, 24], "kappa": [23, 34, 15, 6, 27, 1, 33, 19, 42, 3, 7, 37, 14, 9, 30, 32, 27, 49, 7, 25, 9, 20, 33, 21, 36, 39, 45, 26, 7, 13, 32, 24, 39, 43, 5, 30, 23, 28, 31, 34, 36, 10, 31, 17, 28, 24, 2, 7, 12, 19, 49, 9, 6, 37, 11, 14, 34, 13, 1, 37, 48, 17]}, {"n_nodes": 24, "geom_seed": 1, "n_bonds": 62, "n_free": 45, "m": 4, "overlap": 2, "d": 15, "bound": 15, "rank_mod_p": 15, "rank_float": 15, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[473, 511], [755, 950], [34, 144], [822, 948], [249, 311], [869, 423], [273, 827], [256, 409], [643, 549], [85, 27], [865, 753], [837, 538], [817, 329], [452, 788], [123, 303], [124, 453], [976, 134], [383, 403], [903, 203], [502, 262], [19, 750], [62, 280], [498, 485], [116, 980]], "bonds": [[0, 6], [0, 7], [0, 8], [0, 13], [0, 17], [0, 22], [1, 3], [1, 10], [1, 13], [1, 23], [2, 4], [2, 9], [2, 14], [2, 20], [2, 21], [3, 10], [3, 23], [4, 7], [4, 9], [4, 14], [4, 17], [4, 19], [5, 8], [5, 10], [5, 11], [5, 12], [5, 16], [5, 18], [6, 7], [6, 13], [6, 15], [6, 20], [6, 23], [7, 14], [7, 15], [7, 17], [8, 10], [8, 11], [8, 12], [8, 13], [8, 19], [8, 22], [9, 16], [9, 19], [10, 11], [10, 13], [10, 16], [12, 18], [12, 19], [13, 23], [14, 15], [14, 21], [15, 20], [15, 21], [16, 18], [16, 19], [17, 19], [17, 22], [18, 19], [19, 22], [20, 21], [20, 23]], "T": [12, 13, 6, 23], "S": [12, 13, 44, 31], "kappa": [42, 37, 12, 42, 35, 29, 44, 19, 22, 14, 36, 25, 8, 18, 14, 27, 16, 48, 46, 39, 1, 42, 7, 9, 44, 32, 26, 15, 26, 42, 19, 7, 19, 7, 18, 25, 36, 30, 18, 11, 4, 8, 33, 21, 21, 17, 16, 31, 33, 20, 31, 1, 4, 24, 35, 33, 43, 9, 4, 18, 22, 19]}, {"n_nodes": 24, "geom_seed": 1, "n_bonds": 62, "n_free": 45, "m": 4, "overlap": 4, "d": 10, "bound": 10, "rank_mod_p": 10, "rank_float": 10, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[473, 511], [755, 950], [34, 144], [822, 948], [249, 311], [869, 423], [273, 827], [256, 409], [643, 549], [85, 27], [865, 753], [837, 538], [817, 329], [452, 788], [123, 303], [124, 453], [976, 134], [383, 403], [903, 203], [502, 262], [19, 750], [62, 280], [498, 485], [116, 980]], "bonds": [[0, 6], [0, 7], [0, 8], [0, 13], [0, 17], [0, 22], [1, 3], [1, 10], [1, 13], [1, 23], [2, 4], [2, 9], [2, 14], [2, 20], [2, 21], [3, 10], [3, 23], [4, 7], [4, 9], [4, 14], [4, 17], [4, 19], [5, 8], [5, 10], [5, 11], [5, 12], [5, 16], [5, 18], [6, 7], [6, 13], [6, 15], [6, 20], [6, 23], [7, 14], [7, 15], [7, 17], [8, 10], [8, 11], [8, 12], [8, 13], [8, 19], [8, 22], [9, 16], [9, 19], [10, 11], [10, 13], [10, 16], [12, 18], [12, 19], [13, 23], [14, 15], [14, 21], [15, 20], [15, 21], [16, 18], [16, 19], [17, 19], [17, 22], [18, 19], [19, 22], [20, 21], [20, 23]], "T": [23, 0, 33, 12], "S": [23, 0, 33, 12], "kappa": [11, 44, 46, 2, 8, 2, 12, 40, 49, 35, 9, 23, 35, 23, 7, 23, 16, 30, 40, 15, 17, 25, 23, 29, 21, 27, 24, 26, 41, 23, 10, 7, 13, 1, 11, 8, 12, 33, 12, 9, 43, 33, 31, 38, 32, 24, 25, 24, 15, 30, 49, 19, 42, 30, 38, 9, 8, 49, 33, 43, 11, 4]}, {"n_nodes": 24, "geom_seed": 1, "n_bonds": 62, "n_free": 45, "m": 5, "overlap": 0, "d": 25, "bound": 25, "rank_mod_p": 25, "rank_float": 25, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[473, 511], [755, 950], [34, 144], [822, 948], [249, 311], [869, 423], [273, 827], [256, 409], [643, 549], [85, 27], [865, 753], [837, 538], [817, 329], [452, 788], [123, 303], [124, 453], [976, 134], [383, 403], [903, 203], [502, 262], [19, 750], [62, 280], [498, 485], [116, 980]], "bonds": [[0, 6], [0, 7], [0, 8], [0, 13], [0, 17], [0, 22], [1, 3], [1, 10], [1, 13], [1, 23], [2, 4], [2, 9], [2, 14], [2, 20], [2, 21], [3, 10], [3, 23], [4, 7], [4, 9], [4, 14], [4, 17], [4, 19], [5, 8], [5, 10], [5, 11], [5, 12], [5, 16], [5, 18], [6, 7], [6, 13], [6, 15], [6, 20], [6, 23], [7, 14], [7, 15], [7, 17], [8, 10], [8, 11], [8, 12], [8, 13], [8, 19], [8, 22], [9, 16], [9, 19], [10, 11], [10, 13], [10, 16], [12, 18], [12, 19], [13, 23], [14, 15], [14, 21], [15, 20], [15, 21], [16, 18], [16, 19], [17, 19], [17, 22], [18, 19], [19, 22], [20, 21], [20, 23]], "T": [29, 4, 23, 34, 32], "S": [20, 15, 40, 43, 7], "kappa": [25, 18, 49, 5, 18, 30, 20, 10, 38, 6, 36, 16, 33, 23, 44, 9, 31, 31, 27, 9, 19, 26, 14, 12, 16, 27, 10, 26, 43, 46, 47, 29, 47, 26, 7, 16, 29, 4, 12, 42, 17, 19, 2, 35, 17, 45, 20, 37, 27, 14, 4, 41, 9, 18, 20, 27, 13, 16, 28, 47, 2, 9]}, {"n_nodes": 24, "geom_seed": 1, "n_bonds": 62, "n_free": 45, "m": 5, "overlap": 1, "d": 25, "bound": 25, "rank_mod_p": 25, "rank_float": 25, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[473, 511], [755, 950], [34, 144], [822, 948], [249, 311], [869, 423], [273, 827], [256, 409], [643, 549], [85, 27], [865, 753], [837, 538], [817, 329], [452, 788], [123, 303], [124, 453], [976, 134], [383, 403], [903, 203], [502, 262], [19, 750], [62, 280], [498, 485], [116, 980]], "bonds": [[0, 6], [0, 7], [0, 8], [0, 13], [0, 17], [0, 22], [1, 3], [1, 10], [1, 13], [1, 23], [2, 4], [2, 9], [2, 14], [2, 20], [2, 21], [3, 10], [3, 23], [4, 7], [4, 9], [4, 14], [4, 17], [4, 19], [5, 8], [5, 10], [5, 11], [5, 12], [5, 16], [5, 18], [6, 7], [6, 13], [6, 15], [6, 20], [6, 23], [7, 14], [7, 15], [7, 17], [8, 10], [8, 11], [8, 12], [8, 13], [8, 19], [8, 22], [9, 16], [9, 19], [10, 11], [10, 13], [10, 16], [12, 18], [12, 19], [13, 23], [14, 15], [14, 21], [15, 20], [15, 21], [16, 18], [16, 19], [17, 19], [17, 22], [18, 19], [19, 22], [20, 21], [20, 23]], "T": [6, 22, 3, 12, 40], "S": [6, 43, 21, 30, 23], "kappa": [47, 21, 44, 40, 17, 34, 37, 47, 26, 15, 12, 1, 12, 12, 13, 21, 28, 10, 29, 41, 33, 29, 14, 9, 33, 21, 41, 13, 13, 5, 15, 24, 48, 31, 43, 49, 9, 44, 19, 24, 5, 43, 18, 25, 41, 9, 8, 41, 26, 12, 3, 25, 23, 17, 42, 9, 38, 37, 13, 35, 32, 49]}, {"n_nodes": 24, "geom_seed": 1, "n_bonds": 62, "n_free": 45, "m": 5, "overlap": 2, "d": 24, "bound": 24, "rank_mod_p": 24, "rank_float": 24, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[473, 511], [755, 950], [34, 144], [822, 948], [249, 311], [869, 423], [273, 827], [256, 409], [643, 549], [85, 27], [865, 753], [837, 538], [817, 329], [452, 788], [123, 303], [124, 453], [976, 134], [383, 403], [903, 203], [502, 262], [19, 750], [62, 280], [498, 485], [116, 980]], "bonds": [[0, 6], [0, 7], [0, 8], [0, 13], [0, 17], [0, 22], [1, 3], [1, 10], [1, 13], [1, 23], [2, 4], [2, 9], [2, 14], [2, 20], [2, 21], [3, 10], [3, 23], [4, 7], [4, 9], [4, 14], [4, 17], [4, 19], [5, 8], [5, 10], [5, 11], [5, 12], [5, 16], [5, 18], [6, 7], [6, 13], [6, 15], [6, 20], [6, 23], [7, 14], [7, 15], [7, 17], [8, 10], [8, 11], [8, 12], [8, 13], [8, 19], [8, 22], [9, 16], [9, 19], [10, 11], [10, 13], [10, 16], [12, 18], [12, 19], [13, 23], [14, 15], [14, 21], [15, 20], [15, 21], [16, 18], [16, 19], [17, 19], [17, 22], [18, 19], [19, 22], [20, 21], [20, 23]], "T": [5, 44, 22, 3, 6], "S": [5, 44, 21, 0, 36], "kappa": [6, 27, 16, 22, 23, 40, 28, 48, 8, 8, 7, 9, 19, 39, 41, 45, 42, 38, 36, 19, 12, 39, 38, 27, 47, 38, 25, 9, 10, 47, 44, 39, 37, 37, 18, 37, 30, 16, 36, 10, 40, 41, 9, 1, 28, 24, 15, 22, 12, 12, 21, 4, 44, 39, 26, 49, 9, 4, 21, 1, 23, 31]}, {"n_nodes": 24, "geom_seed": 1, "n_bonds": 62, "n_free": 45, "m": 5, "overlap": 5, "d": 15, "bound": 15, "rank_mod_p": 15, "rank_float": 15, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[473, 511], [755, 950], [34, 144], [822, 948], [249, 311], [869, 423], [273, 827], [256, 409], [643, 549], [85, 27], [865, 753], [837, 538], [817, 329], [452, 788], [123, 303], [124, 453], [976, 134], [383, 403], [903, 203], [502, 262], [19, 750], [62, 280], [498, 485], [116, 980]], "bonds": [[0, 6], [0, 7], [0, 8], [0, 13], [0, 17], [0, 22], [1, 3], [1, 10], [1, 13], [1, 23], [2, 4], [2, 9], [2, 14], [2, 20], [2, 21], [3, 10], [3, 23], [4, 7], [4, 9], [4, 14], [4, 17], [4, 19], [5, 8], [5, 10], [5, 11], [5, 12], [5, 16], [5, 18], [6, 7], [6, 13], [6, 15], [6, 20], [6, 23], [7, 14], [7, 15], [7, 17], [8, 10], [8, 11], [8, 12], [8, 13], [8, 19], [8, 22], [9, 16], [9, 19], [10, 11], [10, 13], [10, 16], [12, 18], [12, 19], [13, 23], [14, 15], [14, 21], [15, 20], [15, 21], [16, 18], [16, 19], [17, 19], [17, 22], [18, 19], [19, 22], [20, 21], [20, 23]], "T": [36, 11, 14, 25, 20], "S": [36, 11, 14, 25, 20], "kappa": [44, 49, 1, 46, 7, 6, 5, 13, 10, 4, 49, 34, 40, 6, 47, 30, 11, 9, 12, 3, 36, 27, 18, 22, 38, 37, 3, 44, 32, 3, 25, 17, 17, 11, 21, 47, 5, 4, 9, 34, 20, 49, 26, 49, 42, 21, 8, 21, 42, 14, 41, 37, 20, 27, 14, 31, 23, 42, 5, 27, 11, 24]}, {"n_nodes": 24, "geom_seed": 1, "n_bonds": 62, "n_free": 45, "m": 6, "overlap": 0, "d": 36, "bound": 36, "rank_mod_p": 36, "rank_float": 36, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[473, 511], [755, 950], [34, 144], [822, 948], [249, 311], [869, 423], [273, 827], [256, 409], [643, 549], [85, 27], [865, 753], [837, 538], [817, 329], [452, 788], [123, 303], [124, 453], [976, 134], [383, 403], [903, 203], [502, 262], [19, 750], [62, 280], [498, 485], [116, 980]], "bonds": [[0, 6], [0, 7], [0, 8], [0, 13], [0, 17], [0, 22], [1, 3], [1, 10], [1, 13], [1, 23], [2, 4], [2, 9], [2, 14], [2, 20], [2, 21], [3, 10], [3, 23], [4, 7], [4, 9], [4, 14], [4, 17], [4, 19], [5, 8], [5, 10], [5, 11], [5, 12], [5, 16], [5, 18], [6, 7], [6, 13], [6, 15], [6, 20], [6, 23], [7, 14], [7, 15], [7, 17], [8, 10], [8, 11], [8, 12], [8, 13], [8, 19], [8, 22], [9, 16], [9, 19], [10, 11], [10, 13], [10, 16], [12, 18], [12, 19], [13, 23], [14, 15], [14, 21], [15, 20], [15, 21], [16, 18], [16, 19], [17, 19], [17, 22], [18, 19], [19, 22], [20, 21], [20, 23]], "T": [44, 17, 31, 3, 33, 30], "S": [7, 27, 18, 4, 6, 13], "kappa": [12, 22, 10, 4, 32, 49, 40, 25, 32, 49, 2, 34, 40, 44, 4, 14, 45, 10, 17, 28, 32, 34, 37, 4, 27, 35, 40, 47, 34, 16, 5, 41, 22, 1, 12, 47, 46, 43, 6, 34, 27, 20, 15, 21, 45, 4, 25, 12, 28, 7, 29, 49, 24, 45, 18, 44, 3, 1, 18, 1, 39, 47]}, {"n_nodes": 24, "geom_seed": 1, "n_bonds": 62, "n_free": 45, "m": 6, "overlap": 1, "d": 36, "bound": 36, "rank_mod_p": 36, "rank_float": 36, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[473, 511], [755, 950], [34, 144], [822, 948], [249, 311], [869, 423], [273, 827], [256, 409], [643, 549], [85, 27], [865, 753], [837, 538], [817, 329], [452, 788], [123, 303], [124, 453], [976, 134], [383, 403], [903, 203], [502, 262], [19, 750], [62, 280], [498, 485], [116, 980]], "bonds": [[0, 6], [0, 7], [0, 8], [0, 13], [0, 17], [0, 22], [1, 3], [1, 10], [1, 13], [1, 23], [2, 4], [2, 9], [2, 14], [2, 20], [2, 21], [3, 10], [3, 23], [4, 7], [4, 9], [4, 14], [4, 17], [4, 19], [5, 8], [5, 10], [5, 11], [5, 12], [5, 16], [5, 18], [6, 7], [6, 13], [6, 15], [6, 20], [6, 23], [7, 14], [7, 15], [7, 17], [8, 10], [8, 11], [8, 12], [8, 13], [8, 19], [8, 22], [9, 16], [9, 19], [10, 11], [10, 13], [10, 16], [12, 18], [12, 19], [13, 23], [14, 15], [14, 21], [15, 20], [15, 21], [16, 18], [16, 19], [17, 19], [17, 22], [18, 19], [19, 22], [20, 21], [20, 23]], "T": [22, 35, 10, 33, 29, 41], "S": [22, 25, 13, 37, 20, 8], "kappa": [45, 12, 29, 33, 39, 16, 23, 46, 5, 6, 41, 10, 45, 43, 36, 12, 21, 9, 12, 24, 38, 21, 31, 24, 42, 38, 38, 1, 17, 2, 33, 26, 3, 32, 46, 14, 43, 48, 37, 27, 5, 11, 48, 43, 24, 3, 12, 8, 39, 2, 20, 19, 32, 43, 37, 30, 11, 24, 42, 23, 42, 23]}, {"n_nodes": 24, "geom_seed": 1, "n_bonds": 62, "n_free": 45, "m": 6, "overlap": 3, "d": 33, "bound": 33, "rank_mod_p": 33, "rank_float": 33, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[473, 511], [755, 950], [34, 144], [822, 948], [249, 311], [869, 423], [273, 827], [256, 409], [643, 549], [85, 27], [865, 753], [837, 538], [817, 329], [452, 788], [123, 303], [124, 453], [976, 134], [383, 403], [903, 203], [502, 262], [19, 750], [62, 280], [498, 485], [116, 980]], "bonds": [[0, 6], [0, 7], [0, 8], [0, 13], [0, 17], [0, 22], [1, 3], [1, 10], [1, 13], [1, 23], [2, 4], [2, 9], [2, 14], [2, 20], [2, 21], [3, 10], [3, 23], [4, 7], [4, 9], [4, 14], [4, 17], [4, 19], [5, 8], [5, 10], [5, 11], [5, 12], [5, 16], [5, 18], [6, 7], [6, 13], [6, 15], [6, 20], [6, 23], [7, 14], [7, 15], [7, 17], [8, 10], [8, 11], [8, 12], [8, 13], [8, 19], [8, 22], [9, 16], [9, 19], [10, 11], [10, 13], [10, 16], [12, 18], [12, 19], [13, 23], [14, 15], [14, 21], [15, 20], [15, 21], [16, 18], [16, 19], [17, 19], [17, 22], [18, 19], [19, 22], [20, 21], [20, 23]], "T": [14, 18, 3, 9, 27, 43], "S": [14, 18, 3, 2, 11, 8], "kappa": [41, 13, 30, 17, 31, 1, 33, 10, 20, 43, 31, 8, 9, 33, 7, 22, 16, 4, 39, 16, 25, 2, 7, 32, 12, 47, 37, 18, 18, 32, 24, 36, 22, 4, 3, 30, 32, 28, 9, 41, 44, 13, 1, 24, 37, 28, 40, 46, 16, 39, 7, 16, 48, 14, 14, 14, 21, 7, 3, 28, 49, 36]}, {"n_nodes": 24, "geom_seed": 1, "n_bonds": 62, "n_free": 45, "m": 6, "overlap": 6, "d": 21, "bound": 21, "rank_mod_p": 21, "rank_float": 21, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[473, 511], [755, 950], [34, 144], [822, 948], [249, 311], [869, 423], [273, 827], [256, 409], [643, 549], [85, 27], [865, 753], [837, 538], [817, 329], [452, 788], [123, 303], [124, 453], [976, 134], [383, 403], [903, 203], [502, 262], [19, 750], [62, 280], [498, 485], [116, 980]], "bonds": [[0, 6], [0, 7], [0, 8], [0, 13], [0, 17], [0, 22], [1, 3], [1, 10], [1, 13], [1, 23], [2, 4], [2, 9], [2, 14], [2, 20], [2, 21], [3, 10], [3, 23], [4, 7], [4, 9], [4, 14], [4, 17], [4, 19], [5, 8], [5, 10], [5, 11], [5, 12], [5, 16], [5, 18], [6, 7], [6, 13], [6, 15], [6, 20], [6, 23], [7, 14], [7, 15], [7, 17], [8, 10], [8, 11], [8, 12], [8, 13], [8, 19], [8, 22], [9, 16], [9, 19], [10, 11], [10, 13], [10, 16], [12, 18], [12, 19], [13, 23], [14, 15], [14, 21], [15, 20], [15, 21], [16, 18], [16, 19], [17, 19], [17, 22], [18, 19], [19, 22], [20, 21], [20, 23]], "T": [25, 33, 12, 40, 4, 38], "S": [25, 33, 12, 40, 4, 38], "kappa": [28, 20, 22, 43, 9, 1, 46, 13, 20, 18, 8, 42, 18, 49, 32, 24, 26, 44, 24, 34, 3, 41, 6, 37, 23, 33, 39, 4, 33, 9, 29, 46, 28, 43, 25, 41, 14, 13, 28, 23, 10, 37, 30, 4, 5, 9, 19, 7, 48, 5, 17, 12, 39, 18, 16, 48, 18, 32, 27, 41, 38, 38]}, {"n_nodes": 24, "geom_seed": 2, "n_bonds": 62, "n_free": 45, "m": 2, "overlap": 0, "d": 4, "bound": 4, "rank_mod_p": 4, "rank_float": 4, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[837, 261], [109, 298], [413, 814], [451, 91], [334, 600], [813, 728], [992, 187], [880, 55], [558, 274], [201, 657], [305, 562], [260, 150], [749, 432], [678, 669], [945, 422], [219, 633], [934, 967], [867, 683], [380, 391], [39, 187], [332, 345], [579, 511], [692, 891], [877, 775]], "bonds": [[0, 6], [0, 7], [0, 8], [0, 12], [0, 14], [1, 9], [1, 10], [1, 11], [1, 15], [1, 19], [1, 20], [2, 4], [2, 9], [2, 13], [2, 16], [2, 21], [2, 22], [3, 7], [3, 8], [3, 11], [3, 19], [3, 20], [4, 9], [4, 10], [4, 15], [4, 18], [4, 21], [5, 13], [5, 17], [5, 22], [5, 23], [6, 7], [6, 14], [6, 16], [7, 8], [8, 12], [8, 18], [8, 20], [8, 21], [9, 15], [9, 19], [10, 15], [10, 18], [10, 20], [11, 19], [11, 20], [12, 13], [12, 14], [12, 17], [12, 21], [13, 17], [13, 21], [13, 22], [14, 16], [14, 17], [14, 23], [16, 22], [16, 23], [17, 23], [18, 20], [18, 21], [22, 23]], "T": [26, 8], "S": [37, 42], "kappa": [26, 34, 19, 10, 46, 40, 32, 22, 18, 23, 26, 41, 9, 17, 41, 11, 24, 5, 6, 29, 24, 7, 17, 47, 9, 5, 23, 46, 30, 22, 22, 26, 36, 48, 23, 17, 12, 13, 48, 22, 3, 27, 31, 22, 34, 28, 18, 39, 4, 13, 42, 6, 3, 48, 30, 23, 41, 23, 7, 37, 20, 37]}, {"n_nodes": 24, "geom_seed": 2, "n_bonds": 62, "n_free": 45, "m": 2, "overlap": 1, "d": 4, "bound": 4, "rank_mod_p": 4, "rank_float": 4, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[837, 261], [109, 298], [413, 814], [451, 91], [334, 600], [813, 728], [992, 187], [880, 55], [558, 274], [201, 657], [305, 562], [260, 150], [749, 432], [678, 669], [945, 422], [219, 633], [934, 967], [867, 683], [380, 391], [39, 187], [332, 345], [579, 511], [692, 891], [877, 775]], "bonds": [[0, 6], [0, 7], [0, 8], [0, 12], [0, 14], [1, 9], [1, 10], [1, 11], [1, 15], [1, 19], [1, 20], [2, 4], [2, 9], [2, 13], [2, 16], [2, 21], [2, 22], [3, 7], [3, 8], [3, 11], [3, 19], [3, 20], [4, 9], [4, 10], [4, 15], [4, 18], [4, 21], [5, 13], [5, 17], [5, 22], [5, 23], [6, 7], [6, 14], [6, 16], [7, 8], [8, 12], [8, 18], [8, 20], [8, 21], [9, 15], [9, 19], [10, 15], [10, 18], [10, 20], [11, 19], [11, 20], [12, 13], [12, 14], [12, 17], [12, 21], [13, 17], [13, 21], [13, 22], [14, 16], [14, 17], [14, 23], [16, 22], [16, 23], [17, 23], [18, 20], [18, 21], [22, 23]], "T": [21, 11], "S": [21, 5], "kappa": [13, 19, 33, 28, 36, 39, 39, 37, 39, 49, 11, 25, 19, 43, 42, 23, 49, 22, 7, 30, 2, 33, 34, 13, 35, 44, 19, 41, 46, 40, 38, 22, 27, 22, 14, 1, 42, 19, 40, 18, 45, 5, 25, 28, 42, 17, 35, 43, 4, 19, 32, 5, 44, 48, 28, 28, 10, 32, 30, 26, 39, 49]}, {"n_nodes": 24, "geom_seed": 2, "n_bonds": 62, "n_free": 45, "m": 2, "overlap": 2, "d": 3, "bound": 3, "rank_mod_p": 3, "rank_float": 3, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[837, 261], [109, 298], [413, 814], [451, 91], [334, 600], [813, 728], [992, 187], [880, 55], [558, 274], [201, 657], [305, 562], [260, 150], [749, 432], [678, 669], [945, 422], [219, 633], [934, 967], [867, 683], [380, 391], [39, 187], [332, 345], [579, 511], [692, 891], [877, 775]], "bonds": [[0, 6], [0, 7], [0, 8], [0, 12], [0, 14], [1, 9], [1, 10], [1, 11], [1, 15], [1, 19], [1, 20], [2, 4], [2, 9], [2, 13], [2, 16], [2, 21], [2, 22], [3, 7], [3, 8], [3, 11], [3, 19], [3, 20], [4, 9], [4, 10], [4, 15], [4, 18], [4, 21], [5, 13], [5, 17], [5, 22], [5, 23], [6, 7], [6, 14], [6, 16], [7, 8], [8, 12], [8, 18], [8, 20], [8, 21], [9, 15], [9, 19], [10, 15], [10, 18], [10, 20], [11, 19], [11, 20], [12, 13], [12, 14], [12, 17], [12, 21], [13, 17], [13, 21], [13, 22], [14, 16], [14, 17], [14, 23], [16, 22], [16, 23], [17, 23], [18, 20], [18, 21], [22, 23]], "T": [17, 29], "S": [17, 29], "kappa": [34, 49, 18, 39, 27, 38, 11, 24, 28, 27, 6, 15, 14, 21, 20, 43, 11, 47, 45, 8, 26, 34, 12, 19, 26, 11, 31, 26, 26, 24, 9, 35, 41, 44, 16, 40, 27, 36, 42, 31, 5, 30, 44, 36, 23, 34, 12, 38, 6, 8, 24, 4, 27, 25, 13, 44, 20, 21, 38, 1, 7, 38]}, {"n_nodes": 24, "geom_seed": 2, "n_bonds": 62, "n_free": 45, "m": 3, "overlap": 0, "d": 9, "bound": 9, "rank_mod_p": 9, "rank_float": 9, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[837, 261], [109, 298], [413, 814], [451, 91], [334, 600], [813, 728], [992, 187], [880, 55], [558, 274], [201, 657], [305, 562], [260, 150], [749, 432], [678, 669], [945, 422], [219, 633], [934, 967], [867, 683], [380, 391], [39, 187], [332, 345], [579, 511], [692, 891], [877, 775]], "bonds": [[0, 6], [0, 7], [0, 8], [0, 12], [0, 14], [1, 9], [1, 10], [1, 11], [1, 15], [1, 19], [1, 20], [2, 4], [2, 9], [2, 13], [2, 16], [2, 21], [2, 22], [3, 7], [3, 8], [3, 11], [3, 19], [3, 20], [4, 9], [4, 10], [4, 15], [4, 18], [4, 21], [5, 13], [5, 17], [5, 22], [5, 23], [6, 7], [6, 14], [6, 16], [7, 8], [8, 12], [8, 18], [8, 20], [8, 21], [9, 15], [9, 19], [10, 15], [10, 18], [10, 20], [11, 19], [11, 20], [12, 13], [12, 14], [12, 17], [12, 21], [13, 17], [13, 21], [13, 22], [14, 16], [14, 17], [14, 23], [16, 22], [16, 23], [17, 23], [18, 20], [18, 21], [22, 23]], "T": [35, 40, 33], "S": [19, 30, 28], "kappa": [46, 34, 26, 17, 34, 30, 14, 23, 5, 39, 16, 28, 39, 6, 38, 9, 45, 43, 34, 42, 35, 44, 15, 14, 29, 35, 4, 10, 33, 30, 3, 39, 9, 39, 17, 28, 9, 24, 35, 32, 6, 17, 31, 16, 32, 13, 5, 13, 38, 49, 47, 30, 18, 22, 5, 48, 18, 28, 40, 33, 45, 5]}, {"n_nodes": 24, "geom_seed": 2, "n_bonds": 62, "n_free": 45, "m": 3, "overlap": 1, "d": 9, "bound": 9, "rank_mod_p": 9, "rank_float": 9, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[837, 261], [109, 298], [413, 814], [451, 91], [334, 600], [813, 728], [992, 187], [880, 55], [558, 274], [201, 657], [305, 562], [260, 150], [749, 432], [678, 669], [945, 422], [219, 633], [934, 967], [867, 683], [380, 391], [39, 187], [332, 345], [579, 511], [692, 891], [877, 775]], "bonds": [[0, 6], [0, 7], [0, 8], [0, 12], [0, 14], [1, 9], [1, 10], [1, 11], [1, 15], [1, 19], [1, 20], [2, 4], [2, 9], [2, 13], [2, 16], [2, 21], [2, 22], [3, 7], [3, 8], [3, 11], [3, 19], [3, 20], [4, 9], [4, 10], [4, 15], [4, 18], [4, 21], [5, 13], [5, 17], [5, 22], [5, 23], [6, 7], [6, 14], [6, 16], [7, 8], [8, 12], [8, 18], [8, 20], [8, 21], [9, 15], [9, 19], [10, 15], [10, 18], [10, 20], [11, 19], [11, 20], [12, 13], [12, 14], [12, 17], [12, 21], [13, 17], [13, 21], [13, 22], [14, 16], [14, 17], [14, 23], [16, 22], [16, 23], [17, 23], [18, 20], [18, 21], [22, 23]], "T": [6, 7, 24], "S": [6, 12, 31], "kappa": [38, 9, 49, 30, 42, 49, 17, 14, 30, 14, 11, 42, 33, 22, 27, 2, 36, 19, 43, 46, 3, 39, 49, 41, 24, 23, 10, 31, 30, 2, 44, 34, 18, 23, 8, 43, 36, 3, 2, 17, 30, 48, 4, 47, 30, 11, 34, 11, 38, 35, 13, 36, 20, 10, 29, 9, 11, 30, 27, 33, 36, 21]}, {"n_nodes": 24, "geom_seed": 2, "n_bonds": 62, "n_free": 45, "m": 3, "overlap": 3, "d": 6, "bound": 6, "rank_mod_p": 6, "rank_float": 6, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[837, 261], [109, 298], [413, 814], [451, 91], [334, 600], [813, 728], [992, 187], [880, 55], [558, 274], [201, 657], [305, 562], [260, 150], [749, 432], [678, 669], [945, 422], [219, 633], [934, 967], [867, 683], [380, 391], [39, 187], [332, 345], [579, 511], [692, 891], [877, 775]], "bonds": [[0, 6], [0, 7], [0, 8], [0, 12], [0, 14], [1, 9], [1, 10], [1, 11], [1, 15], [1, 19], [1, 20], [2, 4], [2, 9], [2, 13], [2, 16], [2, 21], [2, 22], [3, 7], [3, 8], [3, 11], [3, 19], [3, 20], [4, 9], [4, 10], [4, 15], [4, 18], [4, 21], [5, 13], [5, 17], [5, 22], [5, 23], [6, 7], [6, 14], [6, 16], [7, 8], [8, 12], [8, 18], [8, 20], [8, 21], [9, 15], [9, 19], [10, 15], [10, 18], [10, 20], [11, 19], [11, 20], [12, 13], [12, 14], [12, 17], [12, 21], [13, 17], [13, 21], [13, 22], [14, 16], [14, 17], [14, 23], [16, 22], [16, 23], [17, 23], [18, 20], [18, 21], [22, 23]], "T": [7, 16, 35], "S": [7, 16, 35], "kappa": [47, 8, 22, 31, 44, 35, 22, 43, 28, 13, 17, 48, 35, 19, 25, 19, 9, 18, 31, 32, 2, 4, 17, 29, 14, 42, 5, 5, 18, 38, 34, 36, 13, 13, 11, 10, 17, 27, 43, 31, 20, 3, 12, 11, 16, 19, 43, 13, 11, 29, 22, 30, 7, 26, 7, 13, 14, 27, 49, 25, 41, 47]}, {"n_nodes": 24, "geom_seed": 2, "n_bonds": 62, "n_free": 45, "m": 4, "overlap": 0, "d": 16, "bound": 16, "rank_mod_p": 16, "rank_float": 16, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[837, 261], [109, 298], [413, 814], [451, 91], [334, 600], [813, 728], [992, 187], [880, 55], [558, 274], [201, 657], [305, 562], [260, 150], [749, 432], [678, 669], [945, 422], [219, 633], [934, 967], [867, 683], [380, 391], [39, 187], [332, 345], [579, 511], [692, 891], [877, 775]], "bonds": [[0, 6], [0, 7], [0, 8], [0, 12], [0, 14], [1, 9], [1, 10], [1, 11], [1, 15], [1, 19], [1, 20], [2, 4], [2, 9], [2, 13], [2, 16], [2, 21], [2, 22], [3, 7], [3, 8], [3, 11], [3, 19], [3, 20], [4, 9], [4, 10], [4, 15], [4, 18], [4, 21], [5, 13], [5, 17], [5, 22], [5, 23], [6, 7], [6, 14], [6, 16], [7, 8], [8, 12], [8, 18], [8, 20], [8, 21], [9, 15], [9, 19], [10, 15], [10, 18], [10, 20], [11, 19], [11, 20], [12, 13], [12, 14], [12, 17], [12, 21], [13, 17], [13, 21], [13, 22], [14, 16], [14, 17], [14, 23], [16, 22], [16, 23], [17, 23], [18, 20], [18, 21], [22, 23]], "T": [21, 37, 17, 39], "S": [31, 40, 35, 20], "kappa": [36, 40, 35, 27, 23, 24, 49, 44, 8, 20, 22, 11, 43, 43, 46, 41, 27, 2, 33, 22, 49, 15, 5, 44, 16, 20, 23, 27, 32, 15, 17, 29, 33, 18, 13, 6, 42, 40, 26, 22, 7, 32, 8, 12, 44, 34, 1, 24, 31, 26, 31, 9, 41, 7, 26, 16, 30, 37, 32, 47, 36, 31]}, {"n_nodes": 24, "geom_seed": 2, "n_bonds": 62, "n_free": 45, "m": 4, "overlap": 1, "d": 16, "bound": 16, "rank_mod_p": 16, "rank_float": 16, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[837, 261], [109, 298], [413, 814], [451, 91], [334, 600], [813, 728], [992, 187], [880, 55], [558, 274], [201, 657], [305, 562], [260, 150], [749, 432], [678, 669], [945, 422], [219, 633], [934, 967], [867, 683], [380, 391], [39, 187], [332, 345], [579, 511], [692, 891], [877, 775]], "bonds": [[0, 6], [0, 7], [0, 8], [0, 12], [0, 14], [1, 9], [1, 10], [1, 11], [1, 15], [1, 19], [1, 20], [2, 4], [2, 9], [2, 13], [2, 16], [2, 21], [2, 22], [3, 7], [3, 8], [3, 11], [3, 19], [3, 20], [4, 9], [4, 10], [4, 15], [4, 18], [4, 21], [5, 13], [5, 17], [5, 22], [5, 23], [6, 7], [6, 14], [6, 16], [7, 8], [8, 12], [8, 18], [8, 20], [8, 21], [9, 15], [9, 19], [10, 15], [10, 18], [10, 20], [11, 19], [11, 20], [12, 13], [12, 14], [12, 17], [12, 21], [13, 17], [13, 21], [13, 22], [14, 16], [14, 17], [14, 23], [16, 22], [16, 23], [17, 23], [18, 20], [18, 21], [22, 23]], "T": [10, 7, 25, 0], "S": [10, 2, 27, 33], "kappa": [33, 23, 46, 4, 43, 18, 32, 36, 23, 24, 21, 33, 41, 22, 2, 39, 31, 26, 23, 45, 34, 42, 41, 1, 17, 33, 11, 20, 5, 32, 33, 14, 33, 11, 14, 29, 40, 23, 17, 41, 26, 28, 43, 2, 8, 17, 2, 11, 43, 32, 26, 5, 49, 24, 35, 13, 20, 43, 17, 10, 24, 37]}, {"n_nodes": 24, "geom_seed": 2, "n_bonds": 62, "n_free": 45, "m": 4, "overlap": 2, "d": 15, "bound": 15, "rank_mod_p": 15, "rank_float": 15, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[837, 261], [109, 298], [413, 814], [451, 91], [334, 600], [813, 728], [992, 187], [880, 55], [558, 274], [201, 657], [305, 562], [260, 150], [749, 432], [678, 669], [945, 422], [219, 633], [934, 967], [867, 683], [380, 391], [39, 187], [332, 345], [579, 511], [692, 891], [877, 775]], "bonds": [[0, 6], [0, 7], [0, 8], [0, 12], [0, 14], [1, 9], [1, 10], [1, 11], [1, 15], [1, 19], [1, 20], [2, 4], [2, 9], [2, 13], [2, 16], [2, 21], [2, 22], [3, 7], [3, 8], [3, 11], [3, 19], [3, 20], [4, 9], [4, 10], [4, 15], [4, 18], [4, 21], [5, 13], [5, 17], [5, 22], [5, 23], [6, 7], [6, 14], [6, 16], [7, 8], [8, 12], [8, 18], [8, 20], [8, 21], [9, 15], [9, 19], [10, 15], [10, 18], [10, 20], [11, 19], [11, 20], [12, 13], [12, 14], [12, 17], [12, 21], [13, 17], [13, 21], [13, 22], [14, 16], [14, 17], [14, 23], [16, 22], [16, 23], [17, 23], [18, 20], [18, 21], [22, 23]], "T": [40, 24, 4, 33], "S": [40, 24, 13, 27], "kappa": [10, 4, 48, 41, 1, 7, 24, 20, 29, 36, 13, 1, 10, 23, 15, 47, 2, 42, 19, 18, 7, 41, 39, 28, 16, 3, 30, 44, 26, 48, 13, 9, 4, 49, 6, 5, 32, 37, 25, 38, 21, 49, 25, 38, 42, 11, 32, 38, 38, 42, 43, 6, 6, 46, 8, 28, 18, 7, 12, 40, 13, 27]}, {"n_nodes": 24, "geom_seed": 2, "n_bonds": 62, "n_free": 45, "m": 4, "overlap": 4, "d": 10, "bound": 10, "rank_mod_p": 10, "rank_float": 10, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[837, 261], [109, 298], [413, 814], [451, 91], [334, 600], [813, 728], [992, 187], [880, 55], [558, 274], [201, 657], [305, 562], [260, 150], [749, 432], [678, 669], [945, 422], [219, 633], [934, 967], [867, 683], [380, 391], [39, 187], [332, 345], [579, 511], [692, 891], [877, 775]], "bonds": [[0, 6], [0, 7], [0, 8], [0, 12], [0, 14], [1, 9], [1, 10], [1, 11], [1, 15], [1, 19], [1, 20], [2, 4], [2, 9], [2, 13], [2, 16], [2, 21], [2, 22], [3, 7], [3, 8], [3, 11], [3, 19], [3, 20], [4, 9], [4, 10], [4, 15], [4, 18], [4, 21], [5, 13], [5, 17], [5, 22], [5, 23], [6, 7], [6, 14], [6, 16], [7, 8], [8, 12], [8, 18], [8, 20], [8, 21], [9, 15], [9, 19], [10, 15], [10, 18], [10, 20], [11, 19], [11, 20], [12, 13], [12, 14], [12, 17], [12, 21], [13, 17], [13, 21], [13, 22], [14, 16], [14, 17], [14, 23], [16, 22], [16, 23], [17, 23], [18, 20], [18, 21], [22, 23]], "T": [10, 31, 27, 26], "S": [10, 31, 27, 26], "kappa": [18, 9, 1, 1, 34, 23, 20, 40, 34, 1, 9, 43, 6, 23, 39, 41, 37, 10, 43, 3, 12, 28, 38, 12, 26, 39, 30, 6, 24, 44, 17, 45, 38, 43, 18, 32, 4, 38, 29, 48, 12, 40, 43, 47, 10, 14, 1, 22, 29, 1, 23, 48, 4, 28, 34, 12, 3, 47, 40, 5, 30, 2]}, {"n_nodes": 24, "geom_seed": 2, "n_bonds": 62, "n_free": 45, "m": 5, "overlap": 0, "d": 25, "bound": 25, "rank_mod_p": 25, "rank_float": 25, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[837, 261], [109, 298], [413, 814], [451, 91], [334, 600], [813, 728], [992, 187], [880, 55], [558, 274], [201, 657], [305, 562], [260, 150], [749, 432], [678, 669], [945, 422], [219, 633], [934, 967], [867, 683], [380, 391], [39, 187], [332, 345], [579, 511], [692, 891], [877, 775]], "bonds": [[0, 6], [0, 7], [0, 8], [0, 12], [0, 14], [1, 9], [1, 10], [1, 11], [1, 15], [1, 19], [1, 20], [2, 4], [2, 9], [2, 13], [2, 16], [2, 21], [2, 22], [3, 7], [3, 8], [3, 11], [3, 19], [3, 20], [4, 9], [4, 10], [4, 15], [4, 18], [4, 21], [5, 13], [5, 17], [5, 22], [5, 23], [6, 7], [6, 14], [6, 16], [7, 8], [8, 12], [8, 18], [8, 20], [8, 21], [9, 15], [9, 19], [10, 15], [10, 18], [10, 20], [11, 19], [11, 20], [12, 13], [12, 14], [12, 17], [12, 21], [13, 17], [13, 21], [13, 22], [14, 16], [14, 17], [14, 23], [16, 22], [16, 23], [17, 23], [18, 20], [18, 21], [22, 23]], "T": [40, 13, 16, 12, 21], "S": [35, 8, 2, 7, 37], "kappa": [38, 48, 24, 45, 1, 6, 44, 24, 14, 5, 21, 1, 31, 34, 36, 8, 18, 36, 32, 21, 3, 42, 39, 44, 8, 48, 3, 14, 38, 20, 43, 40, 1, 32, 48, 15, 12, 10, 46, 26, 43, 3, 8, 41, 21, 27, 31, 8, 25, 7, 44, 34, 17, 26, 33, 3, 32, 24, 10, 10, 25, 43]}, {"n_nodes": 24, "geom_seed": 2, "n_bonds": 62, "n_free": 45, "m": 5, "overlap": 1, "d": 25, "bound": 25, "rank_mod_p": 25, "rank_float": 25, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[837, 261], [109, 298], [413, 814], [451, 91], [334, 600], [813, 728], [992, 187], [880, 55], [558, 274], [201, 657], [305, 562], [260, 150], [749, 432], [678, 669], [945, 422], [219, 633], [934, 967], [867, 683], [380, 391], [39, 187], [332, 345], [579, 511], [692, 891], [877, 775]], "bonds": [[0, 6], [0, 7], [0, 8], [0, 12], [0, 14], [1, 9], [1, 10], [1, 11], [1, 15], [1, 19], [1, 20], [2, 4], [2, 9], [2, 13], [2, 16], [2, 21], [2, 22], [3, 7], [3, 8], [3, 11], [3, 19], [3, 20], [4, 9], [4, 10], [4, 15], [4, 18], [4, 21], [5, 13], [5, 17], [5, 22], [5, 23], [6, 7], [6, 14], [6, 16], [7, 8], [8, 12], [8, 18], [8, 20], [8, 21], [9, 15], [9, 19], [10, 15], [10, 18], [10, 20], [11, 19], [11, 20], [12, 13], [12, 14], [12, 17], [12, 21], [13, 17], [13, 21], [13, 22], [14, 16], [14, 17], [14, 23], [16, 22], [16, 23], [17, 23], [18, 20], [18, 21], [22, 23]], "T": [0, 35, 19, 25, 4], "S": [0, 29, 27, 44, 21], "kappa": [21, 3, 18, 44, 46, 46, 22, 18, 9, 15, 16, 29, 7, 17, 7, 18, 1, 21, 48, 4, 10, 39, 14, 42, 48, 5, 19, 48, 36, 40, 39, 37, 18, 29, 49, 11, 13, 47, 7, 11, 44, 2, 32, 10, 45, 43, 22, 45, 24, 21, 14, 23, 12, 18, 27, 38, 25, 1, 39, 20, 48, 18]}, {"n_nodes": 24, "geom_seed": 2, "n_bonds": 62, "n_free": 45, "m": 5, "overlap": 2, "d": 24, "bound": 24, "rank_mod_p": 24, "rank_float": 24, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[837, 261], [109, 298], [413, 814], [451, 91], [334, 600], [813, 728], [992, 187], [880, 55], [558, 274], [201, 657], [305, 562], [260, 150], [749, 432], [678, 669], [945, 422], [219, 633], [934, 967], [867, 683], [380, 391], [39, 187], [332, 345], [579, 511], [692, 891], [877, 775]], "bonds": [[0, 6], [0, 7], [0, 8], [0, 12], [0, 14], [1, 9], [1, 10], [1, 11], [1, 15], [1, 19], [1, 20], [2, 4], [2, 9], [2, 13], [2, 16], [2, 21], [2, 22], [3, 7], [3, 8], [3, 11], [3, 19], [3, 20], [4, 9], [4, 10], [4, 15], [4, 18], [4, 21], [5, 13], [5, 17], [5, 22], [5, 23], [6, 7], [6, 14], [6, 16], [7, 8], [8, 12], [8, 18], [8, 20], [8, 21], [9, 15], [9, 19], [10, 15], [10, 18], [10, 20], [11, 19], [11, 20], [12, 13], [12, 14], [12, 17], [12, 21], [13, 17], [13, 21], [13, 22], [14, 16], [14, 17], [14, 23], [16, 22], [16, 23], [17, 23], [18, 20], [18, 21], [22, 23]], "T": [33, 10, 41, 43, 22], "S": [33, 10, 15, 42, 11], "kappa": [13, 28, 18, 36, 42, 48, 9, 48, 46, 3, 28, 30, 22, 20, 2, 40, 23, 39, 42, 15, 15, 39, 7, 13, 19, 37, 11, 12, 32, 19, 38, 19, 7, 23, 26, 15, 23, 48, 21, 27, 37, 23, 11, 9, 4, 20, 47, 45, 46, 19, 33, 6, 42, 9, 32, 13, 49, 31, 16, 33, 37, 33]}, {"n_nodes": 24, "geom_seed": 2, "n_bonds": 62, "n_free": 45, "m": 5, "overlap": 5, "d": 15, "bound": 15, "rank_mod_p": 15, "rank_float": 15, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[837, 261], [109, 298], [413, 814], [451, 91], [334, 600], [813, 728], [992, 187], [880, 55], [558, 274], [201, 657], [305, 562], [260, 150], [749, 432], [678, 669], [945, 422], [219, 633], [934, 967], [867, 683], [380, 391], [39, 187], [332, 345], [579, 511], [692, 891], [877, 775]], "bonds": [[0, 6], [0, 7], [0, 8], [0, 12], [0, 14], [1, 9], [1, 10], [1, 11], [1, 15], [1, 19], [1, 20], [2, 4], [2, 9], [2, 13], [2, 16], [2, 21], [2, 22], [3, 7], [3, 8], [3, 11], [3, 19], [3, 20], [4, 9], [4, 10], [4, 15], [4, 18], [4, 21], [5, 13], [5, 17], [5, 22], [5, 23], [6, 7], [6, 14], [6, 16], [7, 8], [8, 12], [8, 18], [8, 20], [8, 21], [9, 15], [9, 19], [10, 15], [10, 18], [10, 20], [11, 19], [11, 20], [12, 13], [12, 14], [12, 17], [12, 21], [13, 17], [13, 21], [13, 22], [14, 16], [14, 17], [14, 23], [16, 22], [16, 23], [17, 23], [18, 20], [18, 21], [22, 23]], "T": [2, 23, 0, 34, 44], "S": [2, 23, 0, 34, 44], "kappa": [5, 28, 41, 47, 49, 47, 11, 6, 28, 8, 45, 22, 4, 2, 17, 6, 41, 30, 13, 24, 7, 11, 33, 33, 34, 28, 2, 23, 19, 17, 1, 16, 4, 21, 33, 23, 40, 18, 46, 32, 2, 13, 44, 44, 19, 28, 32, 32, 6, 35, 30, 44, 35, 24, 24, 44, 48, 1, 14, 12, 25, 36]}, {"n_nodes": 24, "geom_seed": 2, "n_bonds": 62, "n_free": 45, "m": 6, "overlap": 0, "d": 36, "bound": 36, "rank_mod_p": 36, "rank_float": 36, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[837, 261], [109, 298], [413, 814], [451, 91], [334, 600], [813, 728], [992, 187], [880, 55], [558, 274], [201, 657], [305, 562], [260, 150], [749, 432], [678, 669], [945, 422], [219, 633], [934, 967], [867, 683], [380, 391], [39, 187], [332, 345], [579, 511], [692, 891], [877, 775]], "bonds": [[0, 6], [0, 7], [0, 8], [0, 12], [0, 14], [1, 9], [1, 10], [1, 11], [1, 15], [1, 19], [1, 20], [2, 4], [2, 9], [2, 13], [2, 16], [2, 21], [2, 22], [3, 7], [3, 8], [3, 11], [3, 19], [3, 20], [4, 9], [4, 10], [4, 15], [4, 18], [4, 21], [5, 13], [5, 17], [5, 22], [5, 23], [6, 7], [6, 14], [6, 16], [7, 8], [8, 12], [8, 18], [8, 20], [8, 21], [9, 15], [9, 19], [10, 15], [10, 18], [10, 20], [11, 19], [11, 20], [12, 13], [12, 14], [12, 17], [12, 21], [13, 17], [13, 21], [13, 22], [14, 16], [14, 17], [14, 23], [16, 22], [16, 23], [17, 23], [18, 20], [18, 21], [22, 23]], "T": [6, 30, 36, 14, 24, 27], "S": [10, 15, 1, 23, 2, 33], "kappa": [9, 15, 26, 21, 30, 36, 25, 48, 1, 19, 10, 10, 37, 30, 36, 49, 5, 18, 10, 8, 26, 5, 49, 4, 42, 8, 38, 42, 34, 10, 14, 33, 49, 44, 31, 15, 35, 21, 46, 19, 41, 40, 5, 18, 46, 37, 14, 16, 2, 30, 7, 31, 19, 11, 15, 1, 39, 41, 5, 48, 42, 38]}, {"n_nodes": 24, "geom_seed": 2, "n_bonds": 62, "n_free": 45, "m": 6, "overlap": 1, "d": 36, "bound": 36, "rank_mod_p": 36, "rank_float": 36, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[837, 261], [109, 298], [413, 814], [451, 91], [334, 600], [813, 728], [992, 187], [880, 55], [558, 274], [201, 657], [305, 562], [260, 150], [749, 432], [678, 669], [945, 422], [219, 633], [934, 967], [867, 683], [380, 391], [39, 187], [332, 345], [579, 511], [692, 891], [877, 775]], "bonds": [[0, 6], [0, 7], [0, 8], [0, 12], [0, 14], [1, 9], [1, 10], [1, 11], [1, 15], [1, 19], [1, 20], [2, 4], [2, 9], [2, 13], [2, 16], [2, 21], [2, 22], [3, 7], [3, 8], [3, 11], [3, 19], [3, 20], [4, 9], [4, 10], [4, 15], [4, 18], [4, 21], [5, 13], [5, 17], [5, 22], [5, 23], [6, 7], [6, 14], [6, 16], [7, 8], [8, 12], [8, 18], [8, 20], [8, 21], [9, 15], [9, 19], [10, 15], [10, 18], [10, 20], [11, 19], [11, 20], [12, 13], [12, 14], [12, 17], [12, 21], [13, 17], [13, 21], [13, 22], [14, 16], [14, 17], [14, 23], [16, 22], [16, 23], [17, 23], [18, 20], [18, 21], [22, 23]], "T": [22, 2, 42, 24, 23, 8], "S": [22, 34, 15, 1, 26, 5], "kappa": [1, 7, 25, 15, 19, 46, 16, 34, 20, 36, 17, 17, 3, 45, 41, 1, 31, 23, 37, 27, 34, 24, 23, 21, 25, 3, 21, 23, 19, 1, 6, 31, 42, 10, 33, 8, 11, 32, 10, 35, 47, 28, 13, 33, 5, 6, 31, 17, 31, 34, 29, 37, 48, 12, 49, 15, 24, 49, 17, 14, 47, 30]}, {"n_nodes": 24, "geom_seed": 2, "n_bonds": 62, "n_free": 45, "m": 6, "overlap": 3, "d": 33, "bound": 33, "rank_mod_p": 33, "rank_float": 33, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[837, 261], [109, 298], [413, 814], [451, 91], [334, 600], [813, 728], [992, 187], [880, 55], [558, 274], [201, 657], [305, 562], [260, 150], [749, 432], [678, 669], [945, 422], [219, 633], [934, 967], [867, 683], [380, 391], [39, 187], [332, 345], [579, 511], [692, 891], [877, 775]], "bonds": [[0, 6], [0, 7], [0, 8], [0, 12], [0, 14], [1, 9], [1, 10], [1, 11], [1, 15], [1, 19], [1, 20], [2, 4], [2, 9], [2, 13], [2, 16], [2, 21], [2, 22], [3, 7], [3, 8], [3, 11], [3, 19], [3, 20], [4, 9], [4, 10], [4, 15], [4, 18], [4, 21], [5, 13], [5, 17], [5, 22], [5, 23], [6, 7], [6, 14], [6, 16], [7, 8], [8, 12], [8, 18], [8, 20], [8, 21], [9, 15], [9, 19], [10, 15], [10, 18], [10, 20], [11, 19], [11, 20], [12, 13], [12, 14], [12, 17], [12, 21], [13, 17], [13, 21], [13, 22], [14, 16], [14, 17], [14, 23], [16, 22], [16, 23], [17, 23], [18, 20], [18, 21], [22, 23]], "T": [43, 2, 32, 38, 14, 12], "S": [43, 2, 32, 40, 25, 18], "kappa": [24, 20, 43, 44, 41, 16, 49, 13, 30, 7, 8, 23, 17, 45, 23, 18, 28, 33, 37, 9, 20, 32, 43, 31, 14, 17, 40, 40, 24, 31, 39, 46, 40, 4, 27, 35, 30, 2, 12, 11, 2, 3, 33, 3, 20, 43, 12, 30, 15, 21, 38, 46, 7, 25, 33, 19, 15, 9, 20, 38, 44, 10]}, {"n_nodes": 24, "geom_seed": 2, "n_bonds": 62, "n_free": 45, "m": 6, "overlap": 6, "d": 21, "bound": 21, "rank_mod_p": 21, "rank_float": 21, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[837, 261], [109, 298], [413, 814], [451, 91], [334, 600], [813, 728], [992, 187], [880, 55], [558, 274], [201, 657], [305, 562], [260, 150], [749, 432], [678, 669], [945, 422], [219, 633], [934, 967], [867, 683], [380, 391], [39, 187], [332, 345], [579, 511], [692, 891], [877, 775]], "bonds": [[0, 6], [0, 7], [0, 8], [0, 12], [0, 14], [1, 9], [1, 10], [1, 11], [1, 15], [1, 19], [1, 20], [2, 4], [2, 9], [2, 13], [2, 16], [2, 21], [2, 22], [3, 7], [3, 8], [3, 11], [3, 19], [3, 20], [4, 9], [4, 10], [4, 15], [4, 18], [4, 21], [5, 13], [5, 17], [5, 22], [5, 23], [6, 7], [6, 14], [6, 16], [7, 8], [8, 12], [8, 18], [8, 20], [8, 21], [9, 15], [9, 19], [10, 15], [10, 18], [10, 20], [11, 19], [11, 20], [12, 13], [12, 14], [12, 17], [12, 21], [13, 17], [13, 21], [13, 22], [14, 16], [14, 17], [14, 23], [16, 22], [16, 23], [17, 23], [18, 20], [18, 21], [22, 23]], "T": [7, 35, 18, 21, 3, 40], "S": [7, 35, 18, 21, 3, 40], "kappa": [20, 20, 48, 38, 34, 2, 2, 18, 34, 16, 49, 10, 5, 2, 8, 19, 22, 31, 4, 48, 16, 3, 19, 28, 32, 41, 43, 41, 12, 12, 27, 3, 47, 41, 23, 5, 42, 31, 9, 24, 25, 23, 13, 49, 44, 49, 19, 2, 32, 12, 7, 15, 25, 10, 47, 34, 18, 42, 3, 10, 28, 26]}, {"n_nodes": 30, "geom_seed": 0, "n_bonds": 78, "n_free": 57, "m": 2, "overlap": 0, "d": 4, "bound": 4, "rank_mod_p": 4, "rank_float": 4, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[850, 636], [511, 269], [307, 40], [75, 16], [175, 813], [649, 912], [503, 606], [970, 729], [632, 543], [559, 935], [277, 815], [670, 2], [394, 857], [554, 33], [764, 729], [846, 175], [89, 863], [22, 541], [80, 299], [481, 422], [403, 28], [5, 124], [8, 670], [525, 647], [257, 615], [764, 383], [460, 997], [804, 980], [379, 685], [950, 650]], "bonds": [[0, 7], [0, 8], [0, 14], [0, 25], [0, 29], [1, 2], [1, 11], [1, 13], [1, 15], [1, 18], [1, 19], [1, 20], [1, 25], [2, 3], [2, 18], [2, 20], [3, 11], [3, 18], [3, 20], [3, 21], [4, 10], [4, 16], [4, 22], [4, 24], [5, 9], [5, 14], [5, 23], [5, 27], [6, 8], [6, 19], [6, 23], [6, 24], [6, 28], [7, 14], [7, 15], [7, 27], [7, 29], [8, 14], [8, 19], [8, 23], [8, 25], [9, 12], [9, 23], [9, 26], [9, 27], [10, 12], [10, 16], [10, 24], [10, 26], [10, 28], [11, 13], [11, 15], [11, 20], [12, 23], [12, 26], [12, 28], [13, 20], [14, 23], [14, 27], [15, 25], [15, 29], [16, 22], [16, 26], [17, 18], [17, 21], [17, 22], [17, 24], [18, 19], [18, 21], [18, 24], [19, 24], [19, 25], [21, 22], [22, 24], [23, 28], [24, 28], [25, 29], [26, 27]], "T": [29, 40], "S": [34, 6], "kappa": [37, 42, 31, 29, 20, 44, 44, 39, 46, 44, 1, 3, 1, 17, 3, 30, 18, 22, 45, 3, 9, 26, 41, 40, 24, 24, 9, 33, 32, 45, 16, 41, 8, 22, 32, 10, 40, 46, 31, 24, 5, 49, 35, 26, 40, 37, 35, 24, 20, 11, 41, 23, 46, 17, 35, 17, 46, 23, 1, 22, 22, 29, 36, 12, 20, 1, 49, 42, 6, 45, 44, 1, 42, 37, 25, 4, 40, 33]}, {"n_nodes": 30, "geom_seed": 0, "n_bonds": 78, "n_free": 57, "m": 2, "overlap": 1, "d": 4, "bound": 4, "rank_mod_p": 4, "rank_float": 4, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[850, 636], [511, 269], [307, 40], [75, 16], [175, 813], [649, 912], [503, 606], [970, 729], [632, 543], [559, 935], [277, 815], [670, 2], [394, 857], [554, 33], [764, 729], [846, 175], [89, 863], [22, 541], [80, 299], [481, 422], [403, 28], [5, 124], [8, 670], [525, 647], [257, 615], [764, 383], [460, 997], [804, 980], [379, 685], [950, 650]], "bonds": [[0, 7], [0, 8], [0, 14], [0, 25], [0, 29], [1, 2], [1, 11], [1, 13], [1, 15], [1, 18], [1, 19], [1, 20], [1, 25], [2, 3], [2, 18], [2, 20], [3, 11], [3, 18], [3, 20], [3, 21], [4, 10], [4, 16], [4, 22], [4, 24], [5, 9], [5, 14], [5, 23], [5, 27], [6, 8], [6, 19], [6, 23], [6, 24], [6, 28], [7, 14], [7, 15], [7, 27], [7, 29], [8, 14], [8, 19], [8, 23], [8, 25], [9, 12], [9, 23], [9, 26], [9, 27], [10, 12], [10, 16], [10, 24], [10, 26], [10, 28], [11, 13], [11, 15], [11, 20], [12, 23], [12, 26], [12, 28], [13, 20], [14, 23], [14, 27], [15, 25], [15, 29], [16, 22], [16, 26], [17, 18], [17, 21], [17, 22], [17, 24], [18, 19], [18, 21], [18, 24], [19, 24], [19, 25], [21, 22], [22, 24], [23, 28], [24, 28], [25, 29], [26, 27]], "T": [44, 3], "S": [44, 39], "kappa": [42, 17, 7, 6, 13, 4, 27, 29, 9, 16, 19, 8, 32, 20, 10, 21, 28, 45, 25, 18, 35, 7, 16, 14, 34, 29, 27, 43, 35, 44, 16, 14, 32, 20, 44, 3, 14, 21, 32, 16, 30, 7, 33, 23, 8, 18, 7, 45, 41, 33, 9, 40, 10, 43, 18, 46, 4, 2, 2, 33, 34, 45, 19, 39, 37, 48, 46, 3, 33, 44, 28, 36, 18, 48, 27, 36, 21, 33]}, {"n_nodes": 30, "geom_seed": 0, "n_bonds": 78, "n_free": 57, "m": 2, "overlap": 2, "d": 3, "bound": 3, "rank_mod_p": 3, "rank_float": 3, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[850, 636], [511, 269], [307, 40], [75, 16], [175, 813], [649, 912], [503, 606], [970, 729], [632, 543], [559, 935], [277, 815], [670, 2], [394, 857], [554, 33], [764, 729], [846, 175], [89, 863], [22, 541], [80, 299], [481, 422], [403, 28], [5, 124], [8, 670], [525, 647], [257, 615], [764, 383], [460, 997], [804, 980], [379, 685], [950, 650]], "bonds": [[0, 7], [0, 8], [0, 14], [0, 25], [0, 29], [1, 2], [1, 11], [1, 13], [1, 15], [1, 18], [1, 19], [1, 20], [1, 25], [2, 3], [2, 18], [2, 20], [3, 11], [3, 18], [3, 20], [3, 21], [4, 10], [4, 16], [4, 22], [4, 24], [5, 9], [5, 14], [5, 23], [5, 27], [6, 8], [6, 19], [6, 23], [6, 24], [6, 28], [7, 14], [7, 15], [7, 27], [7, 29], [8, 14], [8, 19], [8, 23], [8, 25], [9, 12], [9, 23], [9, 26], [9, 27], [10, 12], [10, 16], [10, 24], [10, 26], [10, 28], [11, 13], [11, 15], [11, 20], [12, 23], [12, 26], [12, 28], [13, 20], [14, 23], [14, 27], [15, 25], [15, 29], [16, 22], [16, 26], [17, 18], [17, 21], [17, 22], [17, 24], [18, 19], [18, 21], [18, 24], [19, 24], [19, 25], [21, 22], [22, 24], [23, 28], [24, 28], [25, 29], [26, 27]], "T": [51, 24], "S": [51, 24], "kappa": [6, 19, 27, 24, 40, 17, 49, 2, 42, 26, 37, 7, 13, 30, 35, 45, 23, 44, 28, 42, 49, 3, 44, 5, 36, 31, 5, 20, 18, 2, 29, 48, 9, 3, 38, 15, 43, 17, 16, 22, 21, 20, 39, 35, 3, 44, 41, 16, 39, 38, 31, 16, 8, 48, 43, 25, 14, 30, 12, 17, 20, 24, 34, 11, 27, 46, 1, 46, 3, 21, 27, 42, 36, 2, 6, 39, 24, 47]}, {"n_nodes": 30, "geom_seed": 0, "n_bonds": 78, "n_free": 57, "m": 3, "overlap": 0, "d": 9, "bound": 9, "rank_mod_p": 9, "rank_float": 9, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[850, 636], [511, 269], [307, 40], [75, 16], [175, 813], [649, 912], [503, 606], [970, 729], [632, 543], [559, 935], [277, 815], [670, 2], [394, 857], [554, 33], [764, 729], [846, 175], [89, 863], [22, 541], [80, 299], [481, 422], [403, 28], [5, 124], [8, 670], [525, 647], [257, 615], [764, 383], [460, 997], [804, 980], [379, 685], [950, 650]], "bonds": [[0, 7], [0, 8], [0, 14], [0, 25], [0, 29], [1, 2], [1, 11], [1, 13], [1, 15], [1, 18], [1, 19], [1, 20], [1, 25], [2, 3], [2, 18], [2, 20], [3, 11], [3, 18], [3, 20], [3, 21], [4, 10], [4, 16], [4, 22], [4, 24], [5, 9], [5, 14], [5, 23], [5, 27], [6, 8], [6, 19], [6, 23], [6, 24], [6, 28], [7, 14], [7, 15], [7, 27], [7, 29], [8, 14], [8, 19], [8, 23], [8, 25], [9, 12], [9, 23], [9, 26], [9, 27], [10, 12], [10, 16], [10, 24], [10, 26], [10, 28], [11, 13], [11, 15], [11, 20], [12, 23], [12, 26], [12, 28], [13, 20], [14, 23], [14, 27], [15, 25], [15, 29], [16, 22], [16, 26], [17, 18], [17, 21], [17, 22], [17, 24], [18, 19], [18, 21], [18, 24], [19, 24], [19, 25], [21, 22], [22, 24], [23, 28], [24, 28], [25, 29], [26, 27]], "T": [15, 18, 54], "S": [41, 53, 20], "kappa": [34, 19, 16, 14, 38, 40, 40, 6, 14, 48, 17, 21, 45, 30, 34, 14, 29, 1, 8, 40, 37, 45, 15, 4, 24, 48, 43, 19, 23, 24, 45, 43, 28, 26, 16, 45, 28, 23, 16, 32, 41, 46, 41, 23, 26, 47, 7, 39, 35, 2, 41, 20, 8, 18, 25, 48, 15, 30, 23, 20, 26, 45, 7, 33, 31, 8, 17, 6, 44, 8, 23, 27, 29, 44, 6, 46, 27, 48]}, {"n_nodes": 30, "geom_seed": 0, "n_bonds": 78, "n_free": 57, "m": 3, "overlap": 1, "d": 9, "bound": 9, "rank_mod_p": 9, "rank_float": 9, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[850, 636], [511, 269], [307, 40], [75, 16], [175, 813], [649, 912], [503, 606], [970, 729], [632, 543], [559, 935], [277, 815], [670, 2], [394, 857], [554, 33], [764, 729], [846, 175], [89, 863], [22, 541], [80, 299], [481, 422], [403, 28], [5, 124], [8, 670], [525, 647], [257, 615], [764, 383], [460, 997], [804, 980], [379, 685], [950, 650]], "bonds": [[0, 7], [0, 8], [0, 14], [0, 25], [0, 29], [1, 2], [1, 11], [1, 13], [1, 15], [1, 18], [1, 19], [1, 20], [1, 25], [2, 3], [2, 18], [2, 20], [3, 11], [3, 18], [3, 20], [3, 21], [4, 10], [4, 16], [4, 22], [4, 24], [5, 9], [5, 14], [5, 23], [5, 27], [6, 8], [6, 19], [6, 23], [6, 24], [6, 28], [7, 14], [7, 15], [7, 27], [7, 29], [8, 14], [8, 19], [8, 23], [8, 25], [9, 12], [9, 23], [9, 26], [9, 27], [10, 12], [10, 16], [10, 24], [10, 26], [10, 28], [11, 13], [11, 15], [11, 20], [12, 23], [12, 26], [12, 28], [13, 20], [14, 23], [14, 27], [15, 25], [15, 29], [16, 22], [16, 26], [17, 18], [17, 21], [17, 22], [17, 24], [18, 19], [18, 21], [18, 24], [19, 24], [19, 25], [21, 22], [22, 24], [23, 28], [24, 28], [25, 29], [26, 27]], "T": [32, 7, 27], "S": [32, 49, 5], "kappa": [14, 39, 32, 4, 26, 26, 24, 35, 4, 37, 35, 32, 3, 11, 27, 1, 36, 40, 4, 15, 42, 9, 45, 23, 21, 37, 14, 3, 13, 2, 15, 22, 18, 36, 16, 31, 4, 30, 45, 46, 6, 15, 9, 9, 29, 31, 46, 46, 3, 48, 16, 23, 19, 13, 12, 24, 1, 46, 12, 22, 29, 13, 10, 15, 5, 9, 37, 5, 4, 38, 32, 15, 17, 33, 20, 18, 5, 39]}, {"n_nodes": 30, "geom_seed": 0, "n_bonds": 78, "n_free": 57, "m": 3, "overlap": 3, "d": 6, "bound": 6, "rank_mod_p": 6, "rank_float": 6, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[850, 636], [511, 269], [307, 40], [75, 16], [175, 813], [649, 912], [503, 606], [970, 729], [632, 543], [559, 935], [277, 815], [670, 2], [394, 857], [554, 33], [764, 729], [846, 175], [89, 863], [22, 541], [80, 299], [481, 422], [403, 28], [5, 124], [8, 670], [525, 647], [257, 615], [764, 383], [460, 997], [804, 980], [379, 685], [950, 650]], "bonds": [[0, 7], [0, 8], [0, 14], [0, 25], [0, 29], [1, 2], [1, 11], [1, 13], [1, 15], [1, 18], [1, 19], [1, 20], [1, 25], [2, 3], [2, 18], [2, 20], [3, 11], [3, 18], [3, 20], [3, 21], [4, 10], [4, 16], [4, 22], [4, 24], [5, 9], [5, 14], [5, 23], [5, 27], [6, 8], [6, 19], [6, 23], [6, 24], [6, 28], [7, 14], [7, 15], [7, 27], [7, 29], [8, 14], [8, 19], [8, 23], [8, 25], [9, 12], [9, 23], [9, 26], [9, 27], [10, 12], [10, 16], [10, 24], [10, 26], [10, 28], [11, 13], [11, 15], [11, 20], [12, 23], [12, 26], [12, 28], [13, 20], [14, 23], [14, 27], [15, 25], [15, 29], [16, 22], [16, 26], [17, 18], [17, 21], [17, 22], [17, 24], [18, 19], [18, 21], [18, 24], [19, 24], [19, 25], [21, 22], [22, 24], [23, 28], [24, 28], [25, 29], [26, 27]], "T": [18, 40, 29], "S": [18, 40, 29], "kappa": [32, 19, 22, 11, 39, 39, 12, 7, 40, 31, 2, 27, 9, 13, 35, 18, 17, 45, 34, 28, 17, 28, 40, 12, 30, 45, 40, 31, 35, 14, 38, 14, 31, 15, 5, 3, 29, 9, 35, 39, 29, 16, 28, 37, 39, 31, 1, 4, 27, 41, 47, 26, 27, 2, 15, 24, 13, 17, 16, 44, 34, 39, 44, 39, 31, 17, 5, 19, 4, 9, 40, 47, 40, 44, 47, 23, 8, 27]}, {"n_nodes": 30, "geom_seed": 0, "n_bonds": 78, "n_free": 57, "m": 4, "overlap": 0, "d": 16, "bound": 16, "rank_mod_p": 16, "rank_float": 16, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[850, 636], [511, 269], [307, 40], [75, 16], [175, 813], [649, 912], [503, 606], [970, 729], [632, 543], [559, 935], [277, 815], [670, 2], [394, 857], [554, 33], [764, 729], [846, 175], [89, 863], [22, 541], [80, 299], [481, 422], [403, 28], [5, 124], [8, 670], [525, 647], [257, 615], [764, 383], [460, 997], [804, 980], [379, 685], [950, 650]], "bonds": [[0, 7], [0, 8], [0, 14], [0, 25], [0, 29], [1, 2], [1, 11], [1, 13], [1, 15], [1, 18], [1, 19], [1, 20], [1, 25], [2, 3], [2, 18], [2, 20], [3, 11], [3, 18], [3, 20], [3, 21], [4, 10], [4, 16], [4, 22], [4, 24], [5, 9], [5, 14], [5, 23], [5, 27], [6, 8], [6, 19], [6, 23], [6, 24], [6, 28], [7, 14], [7, 15], [7, 27], [7, 29], [8, 14], [8, 19], [8, 23], [8, 25], [9, 12], [9, 23], [9, 26], [9, 27], [10, 12], [10, 16], [10, 24], [10, 26], [10, 28], [11, 13], [11, 15], [11, 20], [12, 23], [12, 26], [12, 28], [13, 20], [14, 23], [14, 27], [15, 25], [15, 29], [16, 22], [16, 26], [17, 18], [17, 21], [17, 22], [17, 24], [18, 19], [18, 21], [18, 24], [19, 24], [19, 25], [21, 22], [22, 24], [23, 28], [24, 28], [25, 29], [26, 27]], "T": [22, 44, 29, 4], "S": [37, 7, 48, 32], "kappa": [5, 5, 9, 25, 36, 19, 19, 13, 47, 36, 39, 27, 47, 38, 25, 34, 33, 6, 33, 29, 39, 17, 47, 4, 16, 11, 35, 13, 40, 24, 41, 38, 2, 25, 45, 25, 40, 5, 49, 14, 25, 13, 15, 17, 33, 19, 44, 47, 32, 49, 27, 24, 48, 41, 32, 46, 34, 35, 10, 27, 47, 29, 9, 19, 46, 16, 47, 23, 39, 27, 17, 49, 26, 30, 3, 1, 27, 29]}, {"n_nodes": 30, "geom_seed": 0, "n_bonds": 78, "n_free": 57, "m": 4, "overlap": 1, "d": 16, "bound": 16, "rank_mod_p": 16, "rank_float": 16, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[850, 636], [511, 269], [307, 40], [75, 16], [175, 813], [649, 912], [503, 606], [970, 729], [632, 543], [559, 935], [277, 815], [670, 2], [394, 857], [554, 33], [764, 729], [846, 175], [89, 863], [22, 541], [80, 299], [481, 422], [403, 28], [5, 124], [8, 670], [525, 647], [257, 615], [764, 383], [460, 997], [804, 980], [379, 685], [950, 650]], "bonds": [[0, 7], [0, 8], [0, 14], [0, 25], [0, 29], [1, 2], [1, 11], [1, 13], [1, 15], [1, 18], [1, 19], [1, 20], [1, 25], [2, 3], [2, 18], [2, 20], [3, 11], [3, 18], [3, 20], [3, 21], [4, 10], [4, 16], [4, 22], [4, 24], [5, 9], [5, 14], [5, 23], [5, 27], [6, 8], [6, 19], [6, 23], [6, 24], [6, 28], [7, 14], [7, 15], [7, 27], [7, 29], [8, 14], [8, 19], [8, 23], [8, 25], [9, 12], [9, 23], [9, 26], [9, 27], [10, 12], [10, 16], [10, 24], [10, 26], [10, 28], [11, 13], [11, 15], [11, 20], [12, 23], [12, 26], [12, 28], [13, 20], [14, 23], [14, 27], [15, 25], [15, 29], [16, 22], [16, 26], [17, 18], [17, 21], [17, 22], [17, 24], [18, 19], [18, 21], [18, 24], [19, 24], [19, 25], [21, 22], [22, 24], [23, 28], [24, 28], [25, 29], [26, 27]], "T": [14, 53, 4, 43], "S": [14, 15, 5, 36], "kappa": [35, 37, 36, 2, 19, 1, 21, 5, 17, 28, 10, 44, 39, 23, 29, 32, 42, 43, 35, 45, 30, 20, 9, 36, 16, 1, 45, 12, 13, 48, 23, 26, 37, 14, 46, 35, 46, 7, 33, 10, 13, 32, 25, 12, 11, 4, 17, 13, 34, 39, 27, 18, 7, 42, 22, 40, 26, 18, 32, 24, 45, 41, 38, 1, 9, 19, 39, 1, 15, 39, 13, 2, 37, 37, 17, 4, 25, 30]}, {"n_nodes": 30, "geom_seed": 0, "n_bonds": 78, "n_free": 57, "m": 4, "overlap": 2, "d": 15, "bound": 15, "rank_mod_p": 15, "rank_float": 15, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[850, 636], [511, 269], [307, 40], [75, 16], [175, 813], [649, 912], [503, 606], [970, 729], [632, 543], [559, 935], [277, 815], [670, 2], [394, 857], [554, 33], [764, 729], [846, 175], [89, 863], [22, 541], [80, 299], [481, 422], [403, 28], [5, 124], [8, 670], [525, 647], [257, 615], [764, 383], [460, 997], [804, 980], [379, 685], [950, 650]], "bonds": [[0, 7], [0, 8], [0, 14], [0, 25], [0, 29], [1, 2], [1, 11], [1, 13], [1, 15], [1, 18], [1, 19], [1, 20], [1, 25], [2, 3], [2, 18], [2, 20], [3, 11], [3, 18], [3, 20], [3, 21], [4, 10], [4, 16], [4, 22], [4, 24], [5, 9], [5, 14], [5, 23], [5, 27], [6, 8], [6, 19], [6, 23], [6, 24], [6, 28], [7, 14], [7, 15], [7, 27], [7, 29], [8, 14], [8, 19], [8, 23], [8, 25], [9, 12], [9, 23], [9, 26], [9, 27], [10, 12], [10, 16], [10, 24], [10, 26], [10, 28], [11, 13], [11, 15], [11, 20], [12, 23], [12, 26], [12, 28], [13, 20], [14, 23], [14, 27], [15, 25], [15, 29], [16, 22], [16, 26], [17, 18], [17, 21], [17, 22], [17, 24], [18, 19], [18, 21], [18, 24], [19, 24], [19, 25], [21, 22], [22, 24], [23, 28], [24, 28], [25, 29], [26, 27]], "T": [19, 7, 40, 14], "S": [19, 7, 51, 3], "kappa": [27, 17, 13, 3, 2, 6, 18, 45, 45, 25, 2, 19, 20, 4, 46, 36, 18, 34, 20, 39, 43, 16, 47, 48, 29, 1, 46, 42, 43, 17, 40, 48, 35, 35, 26, 46, 4, 2, 22, 16, 19, 46, 33, 36, 48, 27, 46, 40, 29, 24, 28, 10, 17, 45, 46, 30, 33, 20, 39, 41, 9, 47, 2, 36, 26, 47, 12, 45, 46, 47, 15, 27, 17, 20, 46, 36, 10, 35]}, {"n_nodes": 30, "geom_seed": 0, "n_bonds": 78, "n_free": 57, "m": 4, "overlap": 4, "d": 10, "bound": 10, "rank_mod_p": 10, "rank_float": 10, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[850, 636], [511, 269], [307, 40], [75, 16], [175, 813], [649, 912], [503, 606], [970, 729], [632, 543], [559, 935], [277, 815], [670, 2], [394, 857], [554, 33], [764, 729], [846, 175], [89, 863], [22, 541], [80, 299], [481, 422], [403, 28], [5, 124], [8, 670], [525, 647], [257, 615], [764, 383], [460, 997], [804, 980], [379, 685], [950, 650]], "bonds": [[0, 7], [0, 8], [0, 14], [0, 25], [0, 29], [1, 2], [1, 11], [1, 13], [1, 15], [1, 18], [1, 19], [1, 20], [1, 25], [2, 3], [2, 18], [2, 20], [3, 11], [3, 18], [3, 20], [3, 21], [4, 10], [4, 16], [4, 22], [4, 24], [5, 9], [5, 14], [5, 23], [5, 27], [6, 8], [6, 19], [6, 23], [6, 24], [6, 28], [7, 14], [7, 15], [7, 27], [7, 29], [8, 14], [8, 19], [8, 23], [8, 25], [9, 12], [9, 23], [9, 26], [9, 27], [10, 12], [10, 16], [10, 24], [10, 26], [10, 28], [11, 13], [11, 15], [11, 20], [12, 23], [12, 26], [12, 28], [13, 20], [14, 23], [14, 27], [15, 25], [15, 29], [16, 22], [16, 26], [17, 18], [17, 21], [17, 22], [17, 24], [18, 19], [18, 21], [18, 24], [19, 24], [19, 25], [21, 22], [22, 24], [23, 28], [24, 28], [25, 29], [26, 27]], "T": [7, 5, 53, 33], "S": [7, 5, 53, 33], "kappa": [1, 44, 17, 13, 15, 30, 32, 9, 1, 41, 2, 24, 21, 17, 8, 22, 45, 8, 12, 1, 15, 17, 42, 27, 31, 8, 24, 20, 13, 8, 21, 14, 47, 9, 7, 34, 6, 40, 26, 29, 29, 11, 4, 6, 21, 46, 9, 19, 44, 6, 1, 4, 13, 44, 30, 11, 18, 5, 38, 16, 3, 28, 21, 46, 19, 3, 35, 27, 33, 44, 30, 30, 10, 9, 11, 33, 40, 15]}, {"n_nodes": 30, "geom_seed": 0, "n_bonds": 78, "n_free": 57, "m": 5, "overlap": 0, "d": 25, "bound": 25, "rank_mod_p": 25, "rank_float": 25, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[850, 636], [511, 269], [307, 40], [75, 16], [175, 813], [649, 912], [503, 606], [970, 729], [632, 543], [559, 935], [277, 815], [670, 2], [394, 857], [554, 33], [764, 729], [846, 175], [89, 863], [22, 541], [80, 299], [481, 422], [403, 28], [5, 124], [8, 670], [525, 647], [257, 615], [764, 383], [460, 997], [804, 980], [379, 685], [950, 650]], "bonds": [[0, 7], [0, 8], [0, 14], [0, 25], [0, 29], [1, 2], [1, 11], [1, 13], [1, 15], [1, 18], [1, 19], [1, 20], [1, 25], [2, 3], [2, 18], [2, 20], [3, 11], [3, 18], [3, 20], [3, 21], [4, 10], [4, 16], [4, 22], [4, 24], [5, 9], [5, 14], [5, 23], [5, 27], [6, 8], [6, 19], [6, 23], [6, 24], [6, 28], [7, 14], [7, 15], [7, 27], [7, 29], [8, 14], [8, 19], [8, 23], [8, 25], [9, 12], [9, 23], [9, 26], [9, 27], [10, 12], [10, 16], [10, 24], [10, 26], [10, 28], [11, 13], [11, 15], [11, 20], [12, 23], [12, 26], [12, 28], [13, 20], [14, 23], [14, 27], [15, 25], [15, 29], [16, 22], [16, 26], [17, 18], [17, 21], [17, 22], [17, 24], [18, 19], [18, 21], [18, 24], [19, 24], [19, 25], [21, 22], [22, 24], [23, 28], [24, 28], [25, 29], [26, 27]], "T": [29, 56, 28, 4, 7], "S": [6, 13, 37, 17, 52], "kappa": [11, 23, 30, 1, 41, 20, 2, 34, 36, 43, 44, 6, 7, 8, 12, 8, 29, 9, 2, 19, 9, 46, 12, 24, 28, 39, 30, 9, 17, 23, 13, 43, 24, 20, 38, 33, 3, 31, 15, 45, 16, 31, 35, 20, 16, 13, 25, 46, 27, 42, 13, 23, 4, 6, 12, 40, 2, 27, 15, 23, 35, 48, 8, 42, 22, 25, 16, 2, 16, 45, 9, 4, 11, 29, 10, 48, 32, 39]}, {"n_nodes": 30, "geom_seed": 0, "n_bonds": 78, "n_free": 57, "m": 5, "overlap": 1, "d": 25, "bound": 25, "rank_mod_p": 25, "rank_float": 25, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[850, 636], [511, 269], [307, 40], [75, 16], [175, 813], [649, 912], [503, 606], [970, 729], [632, 543], [559, 935], [277, 815], [670, 2], [394, 857], [554, 33], [764, 729], [846, 175], [89, 863], [22, 541], [80, 299], [481, 422], [403, 28], [5, 124], [8, 670], [525, 647], [257, 615], [764, 383], [460, 997], [804, 980], [379, 685], [950, 650]], "bonds": [[0, 7], [0, 8], [0, 14], [0, 25], [0, 29], [1, 2], [1, 11], [1, 13], [1, 15], [1, 18], [1, 19], [1, 20], [1, 25], [2, 3], [2, 18], [2, 20], [3, 11], [3, 18], [3, 20], [3, 21], [4, 10], [4, 16], [4, 22], [4, 24], [5, 9], [5, 14], [5, 23], [5, 27], [6, 8], [6, 19], [6, 23], [6, 24], [6, 28], [7, 14], [7, 15], [7, 27], [7, 29], [8, 14], [8, 19], [8, 23], [8, 25], [9, 12], [9, 23], [9, 26], [9, 27], [10, 12], [10, 16], [10, 24], [10, 26], [10, 28], [11, 13], [11, 15], [11, 20], [12, 23], [12, 26], [12, 28], [13, 20], [14, 23], [14, 27], [15, 25], [15, 29], [16, 22], [16, 26], [17, 18], [17, 21], [17, 22], [17, 24], [18, 19], [18, 21], [18, 24], [19, 24], [19, 25], [21, 22], [22, 24], [23, 28], [24, 28], [25, 29], [26, 27]], "T": [18, 47, 25, 45, 23], "S": [18, 51, 11, 22, 12], "kappa": [2, 7, 33, 39, 46, 28, 21, 15, 9, 45, 24, 29, 2, 28, 49, 14, 7, 14, 2, 26, 28, 46, 14, 8, 5, 18, 16, 33, 18, 6, 14, 11, 29, 18, 17, 32, 14, 34, 13, 23, 46, 15, 3, 8, 42, 13, 45, 24, 47, 36, 41, 1, 13, 29, 21, 45, 43, 34, 22, 16, 48, 42, 28, 42, 49, 42, 14, 21, 44, 29, 49, 13, 22, 26, 7, 25, 25, 43]}, {"n_nodes": 30, "geom_seed": 0, "n_bonds": 78, "n_free": 57, "m": 5, "overlap": 2, "d": 24, "bound": 24, "rank_mod_p": 24, "rank_float": 24, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[850, 636], [511, 269], [307, 40], [75, 16], [175, 813], [649, 912], [503, 606], [970, 729], [632, 543], [559, 935], [277, 815], [670, 2], [394, 857], [554, 33], [764, 729], [846, 175], [89, 863], [22, 541], [80, 299], [481, 422], [403, 28], [5, 124], [8, 670], [525, 647], [257, 615], [764, 383], [460, 997], [804, 980], [379, 685], [950, 650]], "bonds": [[0, 7], [0, 8], [0, 14], [0, 25], [0, 29], [1, 2], [1, 11], [1, 13], [1, 15], [1, 18], [1, 19], [1, 20], [1, 25], [2, 3], [2, 18], [2, 20], [3, 11], [3, 18], [3, 20], [3, 21], [4, 10], [4, 16], [4, 22], [4, 24], [5, 9], [5, 14], [5, 23], [5, 27], [6, 8], [6, 19], [6, 23], [6, 24], [6, 28], [7, 14], [7, 15], [7, 27], [7, 29], [8, 14], [8, 19], [8, 23], [8, 25], [9, 12], [9, 23], [9, 26], [9, 27], [10, 12], [10, 16], [10, 24], [10, 26], [10, 28], [11, 13], [11, 15], [11, 20], [12, 23], [12, 26], [12, 28], [13, 20], [14, 23], [14, 27], [15, 25], [15, 29], [16, 22], [16, 26], [17, 18], [17, 21], [17, 22], [17, 24], [18, 19], [18, 21], [18, 24], [19, 24], [19, 25], [21, 22], [22, 24], [23, 28], [24, 28], [25, 29], [26, 27]], "T": [16, 17, 22, 40, 26], "S": [16, 17, 35, 47, 18], "kappa": [13, 42, 38, 34, 37, 35, 3, 44, 10, 42, 45, 10, 18, 39, 45, 34, 41, 43, 34, 14, 26, 37, 44, 27, 13, 32, 23, 14, 22, 15, 2, 32, 10, 44, 47, 39, 16, 6, 23, 24, 36, 21, 48, 20, 15, 46, 32, 48, 13, 20, 34, 30, 47, 46, 35, 19, 42, 35, 49, 37, 7, 7, 24, 6, 42, 8, 44, 35, 45, 45, 42, 37, 12, 7, 8, 30, 33, 44]}, {"n_nodes": 30, "geom_seed": 0, "n_bonds": 78, "n_free": 57, "m": 5, "overlap": 5, "d": 15, "bound": 15, "rank_mod_p": 15, "rank_float": 15, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[850, 636], [511, 269], [307, 40], [75, 16], [175, 813], [649, 912], [503, 606], [970, 729], [632, 543], [559, 935], [277, 815], [670, 2], [394, 857], [554, 33], [764, 729], [846, 175], [89, 863], [22, 541], [80, 299], [481, 422], [403, 28], [5, 124], [8, 670], [525, 647], [257, 615], [764, 383], [460, 997], [804, 980], [379, 685], [950, 650]], "bonds": [[0, 7], [0, 8], [0, 14], [0, 25], [0, 29], [1, 2], [1, 11], [1, 13], [1, 15], [1, 18], [1, 19], [1, 20], [1, 25], [2, 3], [2, 18], [2, 20], [3, 11], [3, 18], [3, 20], [3, 21], [4, 10], [4, 16], [4, 22], [4, 24], [5, 9], [5, 14], [5, 23], [5, 27], [6, 8], [6, 19], [6, 23], [6, 24], [6, 28], [7, 14], [7, 15], [7, 27], [7, 29], [8, 14], [8, 19], [8, 23], [8, 25], [9, 12], [9, 23], [9, 26], [9, 27], [10, 12], [10, 16], [10, 24], [10, 26], [10, 28], [11, 13], [11, 15], [11, 20], [12, 23], [12, 26], [12, 28], [13, 20], [14, 23], [14, 27], [15, 25], [15, 29], [16, 22], [16, 26], [17, 18], [17, 21], [17, 22], [17, 24], [18, 19], [18, 21], [18, 24], [19, 24], [19, 25], [21, 22], [22, 24], [23, 28], [24, 28], [25, 29], [26, 27]], "T": [35, 13, 15, 50, 3], "S": [35, 13, 15, 50, 3], "kappa": [21, 21, 22, 43, 40, 22, 9, 29, 30, 22, 46, 27, 35, 23, 25, 39, 26, 37, 16, 46, 35, 45, 25, 7, 18, 20, 14, 10, 49, 21, 19, 36, 46, 37, 45, 41, 38, 37, 3, 17, 30, 9, 25, 1, 14, 11, 3, 34, 27, 24, 31, 40, 47, 38, 33, 28, 17, 20, 2, 40, 23, 41, 22, 12, 21, 37, 23, 38, 10, 38, 39, 18, 1, 46, 22, 13, 44, 34]}, {"n_nodes": 30, "geom_seed": 0, "n_bonds": 78, "n_free": 57, "m": 6, "overlap": 0, "d": 36, "bound": 36, "rank_mod_p": 36, "rank_float": 36, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[850, 636], [511, 269], [307, 40], [75, 16], [175, 813], [649, 912], [503, 606], [970, 729], [632, 543], [559, 935], [277, 815], [670, 2], [394, 857], [554, 33], [764, 729], [846, 175], [89, 863], [22, 541], [80, 299], [481, 422], [403, 28], [5, 124], [8, 670], [525, 647], [257, 615], [764, 383], [460, 997], [804, 980], [379, 685], [950, 650]], "bonds": [[0, 7], [0, 8], [0, 14], [0, 25], [0, 29], [1, 2], [1, 11], [1, 13], [1, 15], [1, 18], [1, 19], [1, 20], [1, 25], [2, 3], [2, 18], [2, 20], [3, 11], [3, 18], [3, 20], [3, 21], [4, 10], [4, 16], [4, 22], [4, 24], [5, 9], [5, 14], [5, 23], [5, 27], [6, 8], [6, 19], [6, 23], [6, 24], [6, 28], [7, 14], [7, 15], [7, 27], [7, 29], [8, 14], [8, 19], [8, 23], [8, 25], [9, 12], [9, 23], [9, 26], [9, 27], [10, 12], [10, 16], [10, 24], [10, 26], [10, 28], [11, 13], [11, 15], [11, 20], [12, 23], [12, 26], [12, 28], [13, 20], [14, 23], [14, 27], [15, 25], [15, 29], [16, 22], [16, 26], [17, 18], [17, 21], [17, 22], [17, 24], [18, 19], [18, 21], [18, 24], [19, 24], [19, 25], [21, 22], [22, 24], [23, 28], [24, 28], [25, 29], [26, 27]], "T": [33, 25, 12, 29, 30, 37], "S": [7, 14, 42, 9, 18, 28], "kappa": [16, 49, 29, 5, 46, 45, 46, 49, 7, 30, 7, 28, 41, 39, 49, 15, 38, 14, 27, 43, 48, 5, 41, 22, 17, 24, 8, 20, 37, 37, 44, 31, 15, 46, 16, 35, 19, 8, 45, 10, 19, 18, 38, 3, 10, 14, 27, 36, 40, 41, 10, 12, 9, 36, 8, 37, 3, 20, 15, 21, 10, 36, 19, 15, 39, 19, 8, 27, 28, 18, 32, 40, 9, 38, 44, 33, 2, 33]}, {"n_nodes": 30, "geom_seed": 0, "n_bonds": 78, "n_free": 57, "m": 6, "overlap": 1, "d": 36, "bound": 36, "rank_mod_p": 36, "rank_float": 36, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[850, 636], [511, 269], [307, 40], [75, 16], [175, 813], [649, 912], [503, 606], [970, 729], [632, 543], [559, 935], [277, 815], [670, 2], [394, 857], [554, 33], [764, 729], [846, 175], [89, 863], [22, 541], [80, 299], [481, 422], [403, 28], [5, 124], [8, 670], [525, 647], [257, 615], [764, 383], [460, 997], [804, 980], [379, 685], [950, 650]], "bonds": [[0, 7], [0, 8], [0, 14], [0, 25], [0, 29], [1, 2], [1, 11], [1, 13], [1, 15], [1, 18], [1, 19], [1, 20], [1, 25], [2, 3], [2, 18], [2, 20], [3, 11], [3, 18], [3, 20], [3, 21], [4, 10], [4, 16], [4, 22], [4, 24], [5, 9], [5, 14], [5, 23], [5, 27], [6, 8], [6, 19], [6, 23], [6, 24], [6, 28], [7, 14], [7, 15], [7, 27], [7, 29], [8, 14], [8, 19], [8, 23], [8, 25], [9, 12], [9, 23], [9, 26], [9, 27], [10, 12], [10, 16], [10, 24], [10, 26], [10, 28], [11, 13], [11, 15], [11, 20], [12, 23], [12, 26], [12, 28], [13, 20], [14, 23], [14, 27], [15, 25], [15, 29], [16, 22], [16, 26], [17, 18], [17, 21], [17, 22], [17, 24], [18, 19], [18, 21], [18, 24], [19, 24], [19, 25], [21, 22], [22, 24], [23, 28], [24, 28], [25, 29], [26, 27]], "T": [53, 33, 18, 27, 2, 26], "S": [53, 31, 17, 41, 45, 23], "kappa": [40, 5, 18, 22, 1, 29, 43, 40, 11, 30, 5, 36, 6, 35, 7, 34, 28, 4, 31, 38, 21, 29, 47, 7, 45, 21, 2, 19, 46, 14, 10, 27, 4, 45, 4, 46, 9, 12, 39, 47, 21, 9, 22, 7, 31, 26, 8, 12, 10, 15, 6, 43, 14, 31, 22, 49, 15, 35, 29, 14, 44, 9, 33, 34, 17, 19, 2, 47, 8, 34, 20, 25, 9, 10, 30, 27, 11, 30]}, {"n_nodes": 30, "geom_seed": 0, "n_bonds": 78, "n_free": 57, "m": 6, "overlap": 3, "d": 33, "bound": 33, "rank_mod_p": 33, "rank_float": 33, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[850, 636], [511, 269], [307, 40], [75, 16], [175, 813], [649, 912], [503, 606], [970, 729], [632, 543], [559, 935], [277, 815], [670, 2], [394, 857], [554, 33], [764, 729], [846, 175], [89, 863], [22, 541], [80, 299], [481, 422], [403, 28], [5, 124], [8, 670], [525, 647], [257, 615], [764, 383], [460, 997], [804, 980], [379, 685], [950, 650]], "bonds": [[0, 7], [0, 8], [0, 14], [0, 25], [0, 29], [1, 2], [1, 11], [1, 13], [1, 15], [1, 18], [1, 19], [1, 20], [1, 25], [2, 3], [2, 18], [2, 20], [3, 11], [3, 18], [3, 20], [3, 21], [4, 10], [4, 16], [4, 22], [4, 24], [5, 9], [5, 14], [5, 23], [5, 27], [6, 8], [6, 19], [6, 23], [6, 24], [6, 28], [7, 14], [7, 15], [7, 27], [7, 29], [8, 14], [8, 19], [8, 23], [8, 25], [9, 12], [9, 23], [9, 26], [9, 27], [10, 12], [10, 16], [10, 24], [10, 26], [10, 28], [11, 13], [11, 15], [11, 20], [12, 23], [12, 26], [12, 28], [13, 20], [14, 23], [14, 27], [15, 25], [15, 29], [16, 22], [16, 26], [17, 18], [17, 21], [17, 22], [17, 24], [18, 19], [18, 21], [18, 24], [19, 24], [19, 25], [21, 22], [22, 24], [23, 28], [24, 28], [25, 29], [26, 27]], "T": [21, 41, 51, 7, 49, 4], "S": [21, 41, 51, 11, 54, 26], "kappa": [27, 5, 6, 11, 42, 31, 35, 9, 20, 1, 3, 30, 13, 5, 24, 22, 21, 38, 21, 4, 30, 30, 40, 39, 37, 37, 22, 32, 32, 22, 4, 42, 47, 25, 14, 26, 45, 43, 31, 33, 32, 10, 1, 15, 8, 29, 26, 21, 18, 23, 18, 44, 48, 42, 23, 20, 6, 32, 14, 38, 35, 12, 47, 29, 7, 27, 11, 3, 30, 16, 14, 8, 13, 48, 25, 46, 36, 2]}, {"n_nodes": 30, "geom_seed": 0, "n_bonds": 78, "n_free": 57, "m": 6, "overlap": 6, "d": 21, "bound": 21, "rank_mod_p": 21, "rank_float": 21, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[850, 636], [511, 269], [307, 40], [75, 16], [175, 813], [649, 912], [503, 606], [970, 729], [632, 543], [559, 935], [277, 815], [670, 2], [394, 857], [554, 33], [764, 729], [846, 175], [89, 863], [22, 541], [80, 299], [481, 422], [403, 28], [5, 124], [8, 670], [525, 647], [257, 615], [764, 383], [460, 997], [804, 980], [379, 685], [950, 650]], "bonds": [[0, 7], [0, 8], [0, 14], [0, 25], [0, 29], [1, 2], [1, 11], [1, 13], [1, 15], [1, 18], [1, 19], [1, 20], [1, 25], [2, 3], [2, 18], [2, 20], [3, 11], [3, 18], [3, 20], [3, 21], [4, 10], [4, 16], [4, 22], [4, 24], [5, 9], [5, 14], [5, 23], [5, 27], [6, 8], [6, 19], [6, 23], [6, 24], [6, 28], [7, 14], [7, 15], [7, 27], [7, 29], [8, 14], [8, 19], [8, 23], [8, 25], [9, 12], [9, 23], [9, 26], [9, 27], [10, 12], [10, 16], [10, 24], [10, 26], [10, 28], [11, 13], [11, 15], [11, 20], [12, 23], [12, 26], [12, 28], [13, 20], [14, 23], [14, 27], [15, 25], [15, 29], [16, 22], [16, 26], [17, 18], [17, 21], [17, 22], [17, 24], [18, 19], [18, 21], [18, 24], [19, 24], [19, 25], [21, 22], [22, 24], [23, 28], [24, 28], [25, 29], [26, 27]], "T": [36, 23, 56, 31, 29, 54], "S": [36, 23, 56, 31, 29, 54], "kappa": [40, 29, 24, 12, 44, 44, 21, 32, 7, 28, 16, 33, 47, 44, 42, 25, 26, 27, 12, 12, 47, 11, 34, 44, 42, 41, 21, 41, 8, 37, 46, 13, 43, 26, 4, 13, 12, 43, 40, 13, 47, 1, 49, 13, 29, 20, 26, 20, 6, 4, 10, 18, 10, 32, 47, 26, 26, 41, 30, 36, 8, 14, 3, 25, 5, 37, 16, 10, 13, 19, 28, 10, 18, 28, 29, 3, 9, 7]}, {"n_nodes": 30, "geom_seed": 1, "n_bonds": 79, "n_free": 57, "m": 2, "overlap": 0, "d": 4, "bound": 4, "rank_mod_p": 4, "rank_float": 4, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[473, 511], [755, 950], [34, 144], [822, 948], [249, 311], [869, 423], [273, 827], [256, 409], [643, 549], [85, 27], [865, 753], [837, 538], [817, 329], [452, 788], [123, 303], [124, 453], [976, 134], [383, 403], [903, 203], [502, 262], [19, 750], [62, 280], [498, 485], [116, 980], [749, 961], [92, 724], [293, 541], [924, 276], [725, 160], [322, 969]], "bonds": [[0, 8], [0, 13], [0, 17], [0, 22], [0, 26], [1, 3], [1, 10], [1, 13], [1, 24], [2, 4], [2, 9], [2, 14], [2, 20], [2, 21], [3, 10], [3, 24], [4, 7], [4, 9], [4, 14], [4, 17], [4, 19], [5, 8], [5, 10], [5, 11], [5, 12], [5, 27], [6, 13], [6, 23], [6, 25], [6, 26], [6, 29], [7, 14], [7, 15], [7, 17], [7, 26], [8, 10], [8, 11], [8, 12], [8, 13], [8, 19], [8, 22], [9, 16], [9, 19], [9, 28], [10, 11], [10, 13], [10, 16], [10, 27], [12, 18], [12, 19], [12, 27], [12, 28], [13, 24], [13, 26], [13, 29], [14, 15], [14, 21], [15, 20], [15, 21], [15, 25], [15, 26], [16, 18], [16, 27], [16, 28], [17, 19], [17, 22], [17, 26], [18, 27], [18, 28], [19, 22], [19, 28], [20, 21], [20, 23], [20, 25], [23, 24], [23, 25], [23, 29], [24, 29], [25, 26]], "T": [46, 40], "S": [26, 7], "kappa": [49, 33, 29, 48, 31, 42, 24, 8, 15, 33, 28, 32, 35, 30, 24, 46, 14, 6, 40, 25, 37, 6, 38, 13, 3, 6, 23, 33, 22, 46, 3, 25, 47, 41, 37, 45, 44, 33, 26, 2, 12, 27, 49, 22, 47, 40, 43, 30, 32, 35, 43, 9, 31, 22, 17, 29, 16, 19, 1, 45, 20, 43, 3, 7, 17, 10, 12, 38, 35, 21, 45, 34, 17, 32, 4, 32, 16, 1, 21]}, {"n_nodes": 30, "geom_seed": 1, "n_bonds": 79, "n_free": 57, "m": 2, "overlap": 1, "d": 4, "bound": 4, "rank_mod_p": 4, "rank_float": 4, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[473, 511], [755, 950], [34, 144], [822, 948], [249, 311], [869, 423], [273, 827], [256, 409], [643, 549], [85, 27], [865, 753], [837, 538], [817, 329], [452, 788], [123, 303], [124, 453], [976, 134], [383, 403], [903, 203], [502, 262], [19, 750], [62, 280], [498, 485], [116, 980], [749, 961], [92, 724], [293, 541], [924, 276], [725, 160], [322, 969]], "bonds": [[0, 8], [0, 13], [0, 17], [0, 22], [0, 26], [1, 3], [1, 10], [1, 13], [1, 24], [2, 4], [2, 9], [2, 14], [2, 20], [2, 21], [3, 10], [3, 24], [4, 7], [4, 9], [4, 14], [4, 17], [4, 19], [5, 8], [5, 10], [5, 11], [5, 12], [5, 27], [6, 13], [6, 23], [6, 25], [6, 26], [6, 29], [7, 14], [7, 15], [7, 17], [7, 26], [8, 10], [8, 11], [8, 12], [8, 13], [8, 19], [8, 22], [9, 16], [9, 19], [9, 28], [10, 11], [10, 13], [10, 16], [10, 27], [12, 18], [12, 19], [12, 27], [12, 28], [13, 24], [13, 26], [13, 29], [14, 15], [14, 21], [15, 20], [15, 21], [15, 25], [15, 26], [16, 18], [16, 27], [16, 28], [17, 19], [17, 22], [17, 26], [18, 27], [18, 28], [19, 22], [19, 28], [20, 21], [20, 23], [20, 25], [23, 24], [23, 25], [23, 29], [24, 29], [25, 26]], "T": [24, 26], "S": [24, 4], "kappa": [11, 11, 10, 3, 48, 36, 15, 48, 27, 30, 36, 44, 15, 27, 7, 13, 23, 28, 10, 1, 4, 10, 43, 9, 34, 6, 29, 16, 29, 4, 41, 9, 3, 42, 35, 7, 17, 41, 30, 21, 29, 33, 1, 4, 39, 23, 49, 30, 43, 25, 3, 11, 8, 27, 48, 22, 12, 10, 35, 22, 44, 22, 31, 22, 24, 34, 27, 27, 20, 23, 21, 35, 5, 19, 22, 45, 29, 23, 28]}, {"n_nodes": 30, "geom_seed": 1, "n_bonds": 79, "n_free": 57, "m": 2, "overlap": 2, "d": 3, "bound": 3, "rank_mod_p": 3, "rank_float": 3, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[473, 511], [755, 950], [34, 144], [822, 948], [249, 311], [869, 423], [273, 827], [256, 409], [643, 549], [85, 27], [865, 753], [837, 538], [817, 329], [452, 788], [123, 303], [124, 453], [976, 134], [383, 403], [903, 203], [502, 262], [19, 750], [62, 280], [498, 485], [116, 980], [749, 961], [92, 724], [293, 541], [924, 276], [725, 160], [322, 969]], "bonds": [[0, 8], [0, 13], [0, 17], [0, 22], [0, 26], [1, 3], [1, 10], [1, 13], [1, 24], [2, 4], [2, 9], [2, 14], [2, 20], [2, 21], [3, 10], [3, 24], [4, 7], [4, 9], [4, 14], [4, 17], [4, 19], [5, 8], [5, 10], [5, 11], [5, 12], [5, 27], [6, 13], [6, 23], [6, 25], [6, 26], [6, 29], [7, 14], [7, 15], [7, 17], [7, 26], [8, 10], [8, 11], [8, 12], [8, 13], [8, 19], [8, 22], [9, 16], [9, 19], [9, 28], [10, 11], [10, 13], [10, 16], [10, 27], [12, 18], [12, 19], [12, 27], [12, 28], [13, 24], [13, 26], [13, 29], [14, 15], [14, 21], [15, 20], [15, 21], [15, 25], [15, 26], [16, 18], [16, 27], [16, 28], [17, 19], [17, 22], [17, 26], [18, 27], [18, 28], [19, 22], [19, 28], [20, 21], [20, 23], [20, 25], [23, 24], [23, 25], [23, 29], [24, 29], [25, 26]], "T": [37, 48], "S": [37, 48], "kappa": [36, 18, 4, 25, 49, 41, 39, 2, 49, 8, 23, 5, 49, 31, 15, 4, 17, 32, 35, 33, 31, 46, 4, 23, 10, 9, 1, 36, 17, 39, 44, 32, 47, 31, 3, 17, 29, 12, 28, 46, 23, 2, 37, 26, 17, 1, 15, 22, 19, 46, 29, 34, 3, 28, 27, 26, 6, 47, 18, 14, 40, 19, 35, 40, 10, 1, 13, 45, 43, 25, 3, 9, 14, 44, 4, 4, 3, 47, 30]}, {"n_nodes": 30, "geom_seed": 1, "n_bonds": 79, "n_free": 57, "m": 3, "overlap": 0, "d": 9, "bound": 9, "rank_mod_p": 9, "rank_float": 9, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[473, 511], [755, 950], [34, 144], [822, 948], [249, 311], [869, 423], [273, 827], [256, 409], [643, 549], [85, 27], [865, 753], [837, 538], [817, 329], [452, 788], [123, 303], [124, 453], [976, 134], [383, 403], [903, 203], [502, 262], [19, 750], [62, 280], [498, 485], [116, 980], [749, 961], [92, 724], [293, 541], [924, 276], [725, 160], [322, 969]], "bonds": [[0, 8], [0, 13], [0, 17], [0, 22], [0, 26], [1, 3], [1, 10], [1, 13], [1, 24], [2, 4], [2, 9], [2, 14], [2, 20], [2, 21], [3, 10], [3, 24], [4, 7], [4, 9], [4, 14], [4, 17], [4, 19], [5, 8], [5, 10], [5, 11], [5, 12], [5, 27], [6, 13], [6, 23], [6, 25], [6, 26], [6, 29], [7, 14], [7, 15], [7, 17], [7, 26], [8, 10], [8, 11], [8, 12], [8, 13], [8, 19], [8, 22], [9, 16], [9, 19], [9, 28], [10, 11], [10, 13], [10, 16], [10, 27], [12, 18], [12, 19], [12, 27], [12, 28], [13, 24], [13, 26], [13, 29], [14, 15], [14, 21], [15, 20], [15, 21], [15, 25], [15, 26], [16, 18], [16, 27], [16, 28], [17, 19], [17, 22], [17, 26], [18, 27], [18, 28], [19, 22], [19, 28], [20, 21], [20, 23], [20, 25], [23, 24], [23, 25], [23, 29], [24, 29], [25, 26]], "T": [31, 36, 26], "S": [28, 40, 34], "kappa": [19, 33, 45, 48, 48, 47, 15, 2, 9, 16, 27, 27, 47, 30, 10, 45, 11, 2, 2, 38, 21, 45, 30, 9, 12, 27, 34, 38, 4, 38, 11, 20, 32, 4, 42, 8, 13, 19, 29, 31, 40, 17, 37, 20, 44, 4, 4, 15, 5, 1, 14, 29, 14, 49, 38, 11, 46, 14, 31, 41, 35, 2, 4, 36, 5, 47, 16, 29, 11, 43, 45, 42, 11, 31, 9, 38, 2, 33, 49]}, {"n_nodes": 30, "geom_seed": 1, "n_bonds": 79, "n_free": 57, "m": 3, "overlap": 1, "d": 9, "bound": 9, "rank_mod_p": 9, "rank_float": 9, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[473, 511], [755, 950], [34, 144], [822, 948], [249, 311], [869, 423], [273, 827], [256, 409], [643, 549], [85, 27], [865, 753], [837, 538], [817, 329], [452, 788], [123, 303], [124, 453], [976, 134], [383, 403], [903, 203], [502, 262], [19, 750], [62, 280], [498, 485], [116, 980], [749, 961], [92, 724], [293, 541], [924, 276], [725, 160], [322, 969]], "bonds": [[0, 8], [0, 13], [0, 17], [0, 22], [0, 26], [1, 3], [1, 10], [1, 13], [1, 24], [2, 4], [2, 9], [2, 14], [2, 20], [2, 21], [3, 10], [3, 24], [4, 7], [4, 9], [4, 14], [4, 17], [4, 19], [5, 8], [5, 10], [5, 11], [5, 12], [5, 27], [6, 13], [6, 23], [6, 25], [6, 26], [6, 29], [7, 14], [7, 15], [7, 17], [7, 26], [8, 10], [8, 11], [8, 12], [8, 13], [8, 19], [8, 22], [9, 16], [9, 19], [9, 28], [10, 11], [10, 13], [10, 16], [10, 27], [12, 18], [12, 19], [12, 27], [12, 28], [13, 24], [13, 26], [13, 29], [14, 15], [14, 21], [15, 20], [15, 21], [15, 25], [15, 26], [16, 18], [16, 27], [16, 28], [17, 19], [17, 22], [17, 26], [18, 27], [18, 28], [19, 22], [19, 28], [20, 21], [20, 23], [20, 25], [23, 24], [23, 25], [23, 29], [24, 29], [25, 26]], "T": [46, 8, 26], "S": [46, 30, 35], "kappa": [13, 24, 48, 23, 26, 27, 27, 2, 17, 8, 6, 18, 18, 14, 14, 38, 34, 47, 7, 27, 34, 2, 10, 9, 19, 42, 2, 32, 18, 12, 37, 11, 44, 32, 13, 31, 7, 42, 7, 13, 49, 3, 10, 28, 25, 35, 4, 46, 29, 6, 32, 22, 47, 5, 4, 39, 18, 8, 3, 38, 49, 17, 9, 45, 30, 23, 15, 20, 48, 3, 12, 7, 32, 41, 1, 48, 18, 1, 41]}, {"n_nodes": 30, "geom_seed": 1, "n_bonds": 79, "n_free": 57, "m": 3, "overlap": 3, "d": 6, "bound": 6, "rank_mod_p": 6, "rank_float": 6, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[473, 511], [755, 950], [34, 144], [822, 948], [249, 311], [869, 423], [273, 827], [256, 409], [643, 549], [85, 27], [865, 753], [837, 538], [817, 329], [452, 788], [123, 303], [124, 453], [976, 134], [383, 403], [903, 203], [502, 262], [19, 750], [62, 280], [498, 485], [116, 980], [749, 961], [92, 724], [293, 541], [924, 276], [725, 160], [322, 969]], "bonds": [[0, 8], [0, 13], [0, 17], [0, 22], [0, 26], [1, 3], [1, 10], [1, 13], [1, 24], [2, 4], [2, 9], [2, 14], [2, 20], [2, 21], [3, 10], [3, 24], [4, 7], [4, 9], [4, 14], [4, 17], [4, 19], [5, 8], [5, 10], [5, 11], [5, 12], [5, 27], [6, 13], [6, 23], [6, 25], [6, 26], [6, 29], [7, 14], [7, 15], [7, 17], [7, 26], [8, 10], [8, 11], [8, 12], [8, 13], [8, 19], [8, 22], [9, 16], [9, 19], [9, 28], [10, 11], [10, 13], [10, 16], [10, 27], [12, 18], [12, 19], [12, 27], [12, 28], [13, 24], [13, 26], [13, 29], [14, 15], [14, 21], [15, 20], [15, 21], [15, 25], [15, 26], [16, 18], [16, 27], [16, 28], [17, 19], [17, 22], [17, 26], [18, 27], [18, 28], [19, 22], [19, 28], [20, 21], [20, 23], [20, 25], [23, 24], [23, 25], [23, 29], [24, 29], [25, 26]], "T": [22, 49, 9], "S": [22, 49, 9], "kappa": [39, 3, 18, 16, 32, 26, 49, 25, 23, 20, 4, 49, 9, 1, 30, 39, 33, 21, 3, 2, 41, 13, 6, 34, 48, 26, 4, 10, 36, 6, 25, 38, 10, 10, 23, 41, 47, 38, 45, 31, 42, 40, 30, 8, 3, 34, 28, 29, 14, 28, 5, 45, 17, 43, 6, 25, 43, 9, 12, 11, 25, 25, 49, 25, 6, 3, 36, 6, 12, 32, 39, 48, 45, 9, 28, 5, 18, 18, 34]}, {"n_nodes": 30, "geom_seed": 1, "n_bonds": 79, "n_free": 57, "m": 4, "overlap": 0, "d": 16, "bound": 16, "rank_mod_p": 16, "rank_float": 16, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[473, 511], [755, 950], [34, 144], [822, 948], [249, 311], [869, 423], [273, 827], [256, 409], [643, 549], [85, 27], [865, 753], [837, 538], [817, 329], [452, 788], [123, 303], [124, 453], [976, 134], [383, 403], [903, 203], [502, 262], [19, 750], [62, 280], [498, 485], [116, 980], [749, 961], [92, 724], [293, 541], [924, 276], [725, 160], [322, 969]], "bonds": [[0, 8], [0, 13], [0, 17], [0, 22], [0, 26], [1, 3], [1, 10], [1, 13], [1, 24], [2, 4], [2, 9], [2, 14], [2, 20], [2, 21], [3, 10], [3, 24], [4, 7], [4, 9], [4, 14], [4, 17], [4, 19], [5, 8], [5, 10], [5, 11], [5, 12], [5, 27], [6, 13], [6, 23], [6, 25], [6, 26], [6, 29], [7, 14], [7, 15], [7, 17], [7, 26], [8, 10], [8, 11], [8, 12], [8, 13], [8, 19], [8, 22], [9, 16], [9, 19], [9, 28], [10, 11], [10, 13], [10, 16], [10, 27], [12, 18], [12, 19], [12, 27], [12, 28], [13, 24], [13, 26], [13, 29], [14, 15], [14, 21], [15, 20], [15, 21], [15, 25], [15, 26], [16, 18], [16, 27], [16, 28], [17, 19], [17, 22], [17, 26], [18, 27], [18, 28], [19, 22], [19, 28], [20, 21], [20, 23], [20, 25], [23, 24], [23, 25], [23, 29], [24, 29], [25, 26]], "T": [52, 36, 40, 20], "S": [12, 56, 46, 23], "kappa": [7, 28, 2, 22, 12, 24, 8, 31, 4, 39, 4, 32, 5, 31, 30, 9, 45, 34, 49, 31, 16, 44, 45, 14, 18, 12, 47, 3, 33, 3, 11, 7, 11, 48, 39, 48, 6, 25, 21, 24, 48, 37, 48, 38, 32, 39, 20, 21, 45, 40, 32, 16, 6, 48, 36, 4, 32, 45, 29, 6, 29, 16, 13, 30, 20, 14, 14, 23, 26, 28, 3, 23, 31, 15, 29, 6, 27, 1, 2]}, {"n_nodes": 30, "geom_seed": 1, "n_bonds": 79, "n_free": 57, "m": 4, "overlap": 1, "d": 16, "bound": 16, "rank_mod_p": 16, "rank_float": 16, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[473, 511], [755, 950], [34, 144], [822, 948], [249, 311], [869, 423], [273, 827], [256, 409], [643, 549], [85, 27], [865, 753], [837, 538], [817, 329], [452, 788], [123, 303], [124, 453], [976, 134], [383, 403], [903, 203], [502, 262], [19, 750], [62, 280], [498, 485], [116, 980], [749, 961], [92, 724], [293, 541], [924, 276], [725, 160], [322, 969]], "bonds": [[0, 8], [0, 13], [0, 17], [0, 22], [0, 26], [1, 3], [1, 10], [1, 13], [1, 24], [2, 4], [2, 9], [2, 14], [2, 20], [2, 21], [3, 10], [3, 24], [4, 7], [4, 9], [4, 14], [4, 17], [4, 19], [5, 8], [5, 10], [5, 11], [5, 12], [5, 27], [6, 13], [6, 23], [6, 25], [6, 26], [6, 29], [7, 14], [7, 15], [7, 17], [7, 26], [8, 10], [8, 11], [8, 12], [8, 13], [8, 19], [8, 22], [9, 16], [9, 19], [9, 28], [10, 11], [10, 13], [10, 16], [10, 27], [12, 18], [12, 19], [12, 27], [12, 28], [13, 24], [13, 26], [13, 29], [14, 15], [14, 21], [15, 20], [15, 21], [15, 25], [15, 26], [16, 18], [16, 27], [16, 28], [17, 19], [17, 22], [17, 26], [18, 27], [18, 28], [19, 22], [19, 28], [20, 21], [20, 23], [20, 25], [23, 24], [23, 25], [23, 29], [24, 29], [25, 26]], "T": [54, 56, 50, 36], "S": [54, 3, 30, 14], "kappa": [23, 34, 15, 6, 27, 1, 33, 19, 42, 3, 7, 37, 14, 9, 30, 32, 27, 49, 7, 25, 9, 20, 33, 21, 36, 39, 45, 26, 7, 13, 32, 24, 39, 43, 5, 30, 23, 28, 31, 34, 36, 10, 31, 17, 28, 24, 2, 7, 12, 19, 49, 9, 6, 37, 11, 14, 34, 13, 1, 37, 48, 17, 10, 37, 22, 29, 8, 24, 46, 36, 7, 5, 45, 43, 37, 32, 37, 21, 31]}, {"n_nodes": 30, "geom_seed": 1, "n_bonds": 79, "n_free": 57, "m": 4, "overlap": 2, "d": 15, "bound": 15, "rank_mod_p": 15, "rank_float": 15, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[473, 511], [755, 950], [34, 144], [822, 948], [249, 311], [869, 423], [273, 827], [256, 409], [643, 549], [85, 27], [865, 753], [837, 538], [817, 329], [452, 788], [123, 303], [124, 453], [976, 134], [383, 403], [903, 203], [502, 262], [19, 750], [62, 280], [498, 485], [116, 980], [749, 961], [92, 724], [293, 541], [924, 276], [725, 160], [322, 969]], "bonds": [[0, 8], [0, 13], [0, 17], [0, 22], [0, 26], [1, 3], [1, 10], [1, 13], [1, 24], [2, 4], [2, 9], [2, 14], [2, 20], [2, 21], [3, 10], [3, 24], [4, 7], [4, 9], [4, 14], [4, 17], [4, 19], [5, 8], [5, 10], [5, 11], [5, 12], [5, 27], [6, 13], [6, 23], [6, 25], [6, 26], [6, 29], [7, 14], [7, 15], [7, 17], [7, 26], [8, 10], [8, 11], [8, 12], [8, 13], [8, 19], [8, 22], [9, 16], [9, 19], [9, 28], [10, 11], [10, 13], [10, 16], [10, 27], [12, 18], [12, 19], [12, 27], [12, 28], [13, 24], [13, 26], [13, 29], [14, 15], [14, 21], [15, 20], [15, 21], [15, 25], [15, 26], [16, 18], [16, 27], [16, 28], [17, 19], [17, 22], [17, 26], [18, 27], [18, 28], [19, 22], [19, 28], [20, 21], [20, 23], [20, 25], [23, 24], [23, 25], [23, 29], [24, 29], [25, 26]], "T": [19, 9, 32, 31], "S": [19, 9, 23, 36], "kappa": [42, 37, 12, 42, 35, 29, 44, 19, 22, 14, 36, 25, 8, 18, 14, 27, 16, 48, 46, 39, 1, 42, 7, 9, 44, 32, 26, 15, 26, 42, 19, 7, 19, 7, 18, 25, 36, 30, 18, 11, 4, 8, 33, 21, 21, 17, 16, 31, 33, 20, 31, 1, 4, 24, 35, 33, 43, 9, 4, 18, 22, 19, 9, 16, 16, 36, 27, 49, 34, 7, 41, 13, 22, 41, 43, 38, 11, 34, 39]}, {"n_nodes": 30, "geom_seed": 1, "n_bonds": 79, "n_free": 57, "m": 4, "overlap": 4, "d": 10, "bound": 10, "rank_mod_p": 10, "rank_float": 10, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[473, 511], [755, 950], [34, 144], [822, 948], [249, 311], [869, 423], [273, 827], [256, 409], [643, 549], [85, 27], [865, 753], [837, 538], [817, 329], [452, 788], [123, 303], [124, 453], [976, 134], [383, 403], [903, 203], [502, 262], [19, 750], [62, 280], [498, 485], [116, 980], [749, 961], [92, 724], [293, 541], [924, 276], [725, 160], [322, 969]], "bonds": [[0, 8], [0, 13], [0, 17], [0, 22], [0, 26], [1, 3], [1, 10], [1, 13], [1, 24], [2, 4], [2, 9], [2, 14], [2, 20], [2, 21], [3, 10], [3, 24], [4, 7], [4, 9], [4, 14], [4, 17], [4, 19], [5, 8], [5, 10], [5, 11], [5, 12], [5, 27], [6, 13], [6, 23], [6, 25], [6, 26], [6, 29], [7, 14], [7, 15], [7, 17], [7, 26], [8, 10], [8, 11], [8, 12], [8, 13], [8, 19], [8, 22], [9, 16], [9, 19], [9, 28], [10, 11], [10, 13], [10, 16], [10, 27], [12, 18], [12, 19], [12, 27], [12, 28], [13, 24], [13, 26], [13, 29], [14, 15], [14, 21], [15, 20], [15, 21], [15, 25], [15, 26], [16, 18], [16, 27], [16, 28], [17, 19], [17, 22], [17, 26], [18, 27], [18, 28], [19, 22], [19, 28], [20, 21], [20, 23], [20, 25], [23, 24], [23, 25], [23, 29], [24, 29], [25, 26]], "T": [38, 49, 24, 31], "S": [38, 49, 24, 31], "kappa": [11, 44, 46, 2, 8, 2, 12, 40, 49, 35, 9, 23, 35, 23, 7, 23, 16, 30, 40, 15, 17, 25, 23, 29, 21, 27, 24, 26, 41, 23, 10, 7, 13, 1, 11, 8, 12, 33, 12, 9, 43, 33, 31, 38, 32, 24, 25, 24, 15, 30, 49, 19, 42, 30, 38, 9, 8, 49, 33, 43, 11, 4, 40, 1, 15, 26, 36, 7, 45, 13, 44, 48, 29, 17, 20, 24, 11, 11, 32]}, {"n_nodes": 30, "geom_seed": 1, "n_bonds": 79, "n_free": 57, "m": 5, "overlap": 0, "d": 25, "bound": 25, "rank_mod_p": 25, "rank_float": 25, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[473, 511], [755, 950], [34, 144], [822, 948], [249, 311], [869, 423], [273, 827], [256, 409], [643, 549], [85, 27], [865, 753], [837, 538], [817, 329], [452, 788], [123, 303], [124, 453], [976, 134], [383, 403], [903, 203], [502, 262], [19, 750], [62, 280], [498, 485], [116, 980], [749, 961], [92, 724], [293, 541], [924, 276], [725, 160], [322, 969]], "bonds": [[0, 8], [0, 13], [0, 17], [0, 22], [0, 26], [1, 3], [1, 10], [1, 13], [1, 24], [2, 4], [2, 9], [2, 14], [2, 20], [2, 21], [3, 10], [3, 24], [4, 7], [4, 9], [4, 14], [4, 17], [4, 19], [5, 8], [5, 10], [5, 11], [5, 12], [5, 27], [6, 13], [6, 23], [6, 25], [6, 26], [6, 29], [7, 14], [7, 15], [7, 17], [7, 26], [8, 10], [8, 11], [8, 12], [8, 13], [8, 19], [8, 22], [9, 16], [9, 19], [9, 28], [10, 11], [10, 13], [10, 16], [10, 27], [12, 18], [12, 19], [12, 27], [12, 28], [13, 24], [13, 26], [13, 29], [14, 15], [14, 21], [15, 20], [15, 21], [15, 25], [15, 26], [16, 18], [16, 27], [16, 28], [17, 19], [17, 22], [17, 26], [18, 27], [18, 28], [19, 22], [19, 28], [20, 21], [20, 23], [20, 25], [23, 24], [23, 25], [23, 29], [24, 29], [25, 26]], "T": [18, 42, 26, 35, 13], "S": [49, 2, 25, 55, 44], "kappa": [25, 18, 49, 5, 18, 30, 20, 10, 38, 6, 36, 16, 33, 23, 44, 9, 31, 31, 27, 9, 19, 26, 14, 12, 16, 27, 10, 26, 43, 46, 47, 29, 47, 26, 7, 16, 29, 4, 12, 42, 17, 19, 2, 35, 17, 45, 20, 37, 27, 14, 4, 41, 9, 18, 20, 27, 13, 16, 28, 47, 2, 9, 48, 27, 21, 41, 6, 48, 10, 34, 49, 26, 20, 2, 23, 34, 27, 45, 9]}, {"n_nodes": 30, "geom_seed": 1, "n_bonds": 79, "n_free": 57, "m": 5, "overlap": 1, "d": 25, "bound": 25, "rank_mod_p": 25, "rank_float": 25, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[473, 511], [755, 950], [34, 144], [822, 948], [249, 311], [869, 423], [273, 827], [256, 409], [643, 549], [85, 27], [865, 753], [837, 538], [817, 329], [452, 788], [123, 303], [124, 453], [976, 134], [383, 403], [903, 203], [502, 262], [19, 750], [62, 280], [498, 485], [116, 980], [749, 961], [92, 724], [293, 541], [924, 276], [725, 160], [322, 969]], "bonds": [[0, 8], [0, 13], [0, 17], [0, 22], [0, 26], [1, 3], [1, 10], [1, 13], [1, 24], [2, 4], [2, 9], [2, 14], [2, 20], [2, 21], [3, 10], [3, 24], [4, 7], [4, 9], [4, 14], [4, 17], [4, 19], [5, 8], [5, 10], [5, 11], [5, 12], [5, 27], [6, 13], [6, 23], [6, 25], [6, 26], [6, 29], [7, 14], [7, 15], [7, 17], [7, 26], [8, 10], [8, 11], [8, 12], [8, 13], [8, 19], [8, 22], [9, 16], [9, 19], [9, 28], [10, 11], [10, 13], [10, 16], [10, 27], [12, 18], [12, 19], [12, 27], [12, 28], [13, 24], [13, 26], [13, 29], [14, 15], [14, 21], [15, 20], [15, 21], [15, 25], [15, 26], [16, 18], [16, 27], [16, 28], [17, 19], [17, 22], [17, 26], [18, 27], [18, 28], [19, 22], [19, 28], [20, 21], [20, 23], [20, 25], [23, 24], [23, 25], [23, 29], [24, 29], [25, 26]], "T": [55, 14, 44, 9, 35], "S": [55, 46, 11, 45, 18], "kappa": [47, 21, 44, 40, 17, 34, 37, 47, 26, 15, 12, 1, 12, 12, 13, 21, 28, 10, 29, 41, 33, 29, 14, 9, 33, 21, 41, 13, 13, 5, 15, 24, 48, 31, 43, 49, 9, 44, 19, 24, 5, 43, 18, 25, 41, 9, 8, 41, 26, 12, 3, 25, 23, 17, 42, 9, 38, 37, 13, 35, 32, 49, 42, 9, 5, 27, 26, 27, 27, 34, 15, 24, 30, 16, 44, 21, 4, 14, 21]}, {"n_nodes": 30, "geom_seed": 1, "n_bonds": 79, "n_free": 57, "m": 5, "overlap": 2, "d": 24, "bound": 24, "rank_mod_p": 24, "rank_float": 24, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[473, 511], [755, 950], [34, 144], [822, 948], [249, 311], [869, 423], [273, 827], [256, 409], [643, 549], [85, 27], [865, 753], [837, 538], [817, 329], [452, 788], [123, 303], [124, 453], [976, 134], [383, 403], [903, 203], [502, 262], [19, 750], [62, 280], [498, 485], [116, 980], [749, 961], [92, 724], [293, 541], [924, 276], [725, 160], [322, 969]], "bonds": [[0, 8], [0, 13], [0, 17], [0, 22], [0, 26], [1, 3], [1, 10], [1, 13], [1, 24], [2, 4], [2, 9], [2, 14], [2, 20], [2, 21], [3, 10], [3, 24], [4, 7], [4, 9], [4, 14], [4, 17], [4, 19], [5, 8], [5, 10], [5, 11], [5, 12], [5, 27], [6, 13], [6, 23], [6, 25], [6, 26], [6, 29], [7, 14], [7, 15], [7, 17], [7, 26], [8, 10], [8, 11], [8, 12], [8, 13], [8, 19], [8, 22], [9, 16], [9, 19], [9, 28], [10, 11], [10, 13], [10, 16], [10, 27], [12, 18], [12, 19], [12, 27], [12, 28], [13, 24], [13, 26], [13, 29], [14, 15], [14, 21], [15, 20], [15, 21], [15, 25], [15, 26], [16, 18], [16, 27], [16, 28], [17, 19], [17, 22], [17, 26], [18, 27], [18, 28], [19, 22], [19, 28], [20, 21], [20, 23], [20, 25], [23, 24], [23, 25], [23, 29], [24, 29], [25, 26]], "T": [28, 4, 40, 26, 29], "S": [28, 4, 17, 13, 46], "kappa": [6, 27, 16, 22, 23, 40, 28, 48, 8, 8, 7, 9, 19, 39, 41, 45, 42, 38, 36, 19, 12, 39, 38, 27, 47, 38, 25, 9, 10, 47, 44, 39, 37, 37, 18, 37, 30, 16, 36, 10, 40, 41, 9, 1, 28, 24, 15, 22, 12, 12, 21, 4, 44, 39, 26, 49, 9, 4, 21, 1, 23, 31, 5, 46, 1, 9, 7, 26, 25, 1, 20, 2, 45, 14, 37, 16, 12, 42, 21]}, {"n_nodes": 30, "geom_seed": 1, "n_bonds": 79, "n_free": 57, "m": 5, "overlap": 5, "d": 15, "bound": 15, "rank_mod_p": 15, "rank_float": 15, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[473, 511], [755, 950], [34, 144], [822, 948], [249, 311], [869, 423], [273, 827], [256, 409], [643, 549], [85, 27], [865, 753], [837, 538], [817, 329], [452, 788], [123, 303], [124, 453], [976, 134], [383, 403], [903, 203], [502, 262], [19, 750], [62, 280], [498, 485], [116, 980], [749, 961], [92, 724], [293, 541], [924, 276], [725, 160], [322, 969]], "bonds": [[0, 8], [0, 13], [0, 17], [0, 22], [0, 26], [1, 3], [1, 10], [1, 13], [1, 24], [2, 4], [2, 9], [2, 14], [2, 20], [2, 21], [3, 10], [3, 24], [4, 7], [4, 9], [4, 14], [4, 17], [4, 19], [5, 8], [5, 10], [5, 11], [5, 12], [5, 27], [6, 13], [6, 23], [6, 25], [6, 26], [6, 29], [7, 14], [7, 15], [7, 17], [7, 26], [8, 10], [8, 11], [8, 12], [8, 13], [8, 19], [8, 22], [9, 16], [9, 19], [9, 28], [10, 11], [10, 13], [10, 16], [10, 27], [12, 18], [12, 19], [12, 27], [12, 28], [13, 24], [13, 26], [13, 29], [14, 15], [14, 21], [15, 20], [15, 21], [15, 25], [15, 26], [16, 18], [16, 27], [16, 28], [17, 19], [17, 22], [17, 26], [18, 27], [18, 28], [19, 22], [19, 28], [20, 21], [20, 23], [20, 25], [23, 24], [23, 25], [23, 29], [24, 29], [25, 26]], "T": [42, 14, 32, 48, 54], "S": [42, 14, 32, 48, 54], "kappa": [44, 49, 1, 46, 7, 6, 5, 13, 10, 4, 49, 34, 40, 6, 47, 30, 11, 9, 12, 3, 36, 27, 18, 22, 38, 37, 3, 44, 32, 3, 25, 17, 17, 11, 21, 47, 5, 4, 9, 34, 20, 49, 26, 49, 42, 21, 8, 21, 42, 14, 41, 37, 20, 27, 14, 31, 23, 42, 5, 27, 11, 24, 14, 43, 29, 17, 23, 42, 31, 49, 6, 47, 16, 25, 43, 40, 37, 26, 49]}, {"n_nodes": 30, "geom_seed": 1, "n_bonds": 79, "n_free": 57, "m": 6, "overlap": 0, "d": 36, "bound": 36, "rank_mod_p": 36, "rank_float": 36, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[473, 511], [755, 950], [34, 144], [822, 948], [249, 311], [869, 423], [273, 827], [256, 409], [643, 549], [85, 27], [865, 753], [837, 538], [817, 329], [452, 788], [123, 303], [124, 453], [976, 134], [383, 403], [903, 203], [502, 262], [19, 750], [62, 280], [498, 485], [116, 980], [749, 961], [92, 724], [293, 541], [924, 276], [725, 160], [322, 969]], "bonds": [[0, 8], [0, 13], [0, 17], [0, 22], [0, 26], [1, 3], [1, 10], [1, 13], [1, 24], [2, 4], [2, 9], [2, 14], [2, 20], [2, 21], [3, 10], [3, 24], [4, 7], [4, 9], [4, 14], [4, 17], [4, 19], [5, 8], [5, 10], [5, 11], [5, 12], [5, 27], [6, 13], [6, 23], [6, 25], [6, 26], [6, 29], [7, 14], [7, 15], [7, 17], [7, 26], [8, 10], [8, 11], [8, 12], [8, 13], [8, 19], [8, 22], [9, 16], [9, 19], [9, 28], [10, 11], [10, 13], [10, 16], [10, 27], [12, 18], [12, 19], [12, 27], [12, 28], [13, 24], [13, 26], [13, 29], [14, 15], [14, 21], [15, 20], [15, 21], [15, 25], [15, 26], [16, 18], [16, 27], [16, 28], [17, 19], [17, 22], [17, 26], [18, 27], [18, 28], [19, 22], [19, 28], [20, 21], [20, 23], [20, 25], [23, 24], [23, 25], [23, 29], [24, 29], [25, 26]], "T": [31, 48, 4, 47, 7, 37], "S": [36, 13, 11, 43, 33, 35], "kappa": [12, 22, 10, 4, 32, 49, 40, 25, 32, 49, 2, 34, 40, 44, 4, 14, 45, 10, 17, 28, 32, 34, 37, 4, 27, 35, 40, 47, 34, 16, 5, 41, 22, 1, 12, 47, 46, 43, 6, 34, 27, 20, 15, 21, 45, 4, 25, 12, 28, 7, 29, 49, 24, 45, 18, 44, 3, 1, 18, 1, 39, 47, 8, 39, 26, 9, 23, 43, 17, 5, 38, 35, 9, 9, 39, 25, 38, 45, 29]}, {"n_nodes": 30, "geom_seed": 1, "n_bonds": 79, "n_free": 57, "m": 6, "overlap": 1, "d": 36, "bound": 36, "rank_mod_p": 36, "rank_float": 36, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[473, 511], [755, 950], [34, 144], [822, 948], [249, 311], [869, 423], [273, 827], [256, 409], [643, 549], [85, 27], [865, 753], [837, 538], [817, 329], [452, 788], [123, 303], [124, 453], [976, 134], [383, 403], [903, 203], [502, 262], [19, 750], [62, 280], [498, 485], [116, 980], [749, 961], [92, 724], [293, 541], [924, 276], [725, 160], [322, 969]], "bonds": [[0, 8], [0, 13], [0, 17], [0, 22], [0, 26], [1, 3], [1, 10], [1, 13], [1, 24], [2, 4], [2, 9], [2, 14], [2, 20], [2, 21], [3, 10], [3, 24], [4, 7], [4, 9], [4, 14], [4, 17], [4, 19], [5, 8], [5, 10], [5, 11], [5, 12], [5, 27], [6, 13], [6, 23], [6, 25], [6, 26], [6, 29], [7, 14], [7, 15], [7, 17], [7, 26], [8, 10], [8, 11], [8, 12], [8, 13], [8, 19], [8, 22], [9, 16], [9, 19], [9, 28], [10, 11], [10, 13], [10, 16], [10, 27], [12, 18], [12, 19], [12, 27], [12, 28], [13, 24], [13, 26], [13, 29], [14, 15], [14, 21], [15, 20], [15, 21], [15, 25], [15, 26], [16, 18], [16, 27], [16, 28], [17, 19], [17, 22], [17, 26], [18, 27], [18, 28], [19, 22], [19, 28], [20, 21], [20, 23], [20, 25], [23, 24], [23, 25], [23, 29], [24, 29], [25, 26]], "T": [45, 18, 34, 42, 8, 29], "S": [45, 52, 6, 49, 41, 19], "kappa": [45, 12, 29, 33, 39, 16, 23, 46, 5, 6, 41, 10, 45, 43, 36, 12, 21, 9, 12, 24, 38, 21, 31, 24, 42, 38, 38, 1, 17, 2, 33, 26, 3, 32, 46, 14, 43, 48, 37, 27, 5, 11, 48, 43, 24, 3, 12, 8, 39, 2, 20, 19, 32, 43, 37, 30, 11, 24, 42, 23, 42, 23, 36, 46, 18, 14, 48, 37, 25, 44, 27, 40, 10, 36, 28, 9, 22, 36, 32]}, {"n_nodes": 30, "geom_seed": 1, "n_bonds": 79, "n_free": 57, "m": 6, "overlap": 3, "d": 33, "bound": 33, "rank_mod_p": 33, "rank_float": 33, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[473, 511], [755, 950], [34, 144], [822, 948], [249, 311], [869, 423], [273, 827], [256, 409], [643, 549], [85, 27], [865, 753], [837, 538], [817, 329], [452, 788], [123, 303], [124, 453], [976, 134], [383, 403], [903, 203], [502, 262], [19, 750], [62, 280], [498, 485], [116, 980], [749, 961], [92, 724], [293, 541], [924, 276], [725, 160], [322, 969]], "bonds": [[0, 8], [0, 13], [0, 17], [0, 22], [0, 26], [1, 3], [1, 10], [1, 13], [1, 24], [2, 4], [2, 9], [2, 14], [2, 20], [2, 21], [3, 10], [3, 24], [4, 7], [4, 9], [4, 14], [4, 17], [4, 19], [5, 8], [5, 10], [5, 11], [5, 12], [5, 27], [6, 13], [6, 23], [6, 25], [6, 26], [6, 29], [7, 14], [7, 15], [7, 17], [7, 26], [8, 10], [8, 11], [8, 12], [8, 13], [8, 19], [8, 22], [9, 16], [9, 19], [9, 28], [10, 11], [10, 13], [10, 16], [10, 27], [12, 18], [12, 19], [12, 27], [12, 28], [13, 24], [13, 26], [13, 29], [14, 15], [14, 21], [15, 20], [15, 21], [15, 25], [15, 26], [16, 18], [16, 27], [16, 28], [17, 19], [17, 22], [17, 26], [18, 27], [18, 28], [19, 22], [19, 28], [20, 21], [20, 23], [20, 25], [23, 24], [23, 25], [23, 29], [24, 29], [25, 26]], "T": [2, 33, 18, 12, 16, 52], "S": [2, 33, 18, 8, 44, 25], "kappa": [41, 13, 30, 17, 31, 1, 33, 10, 20, 43, 31, 8, 9, 33, 7, 22, 16, 4, 39, 16, 25, 2, 7, 32, 12, 47, 37, 18, 18, 32, 24, 36, 22, 4, 3, 30, 32, 28, 9, 41, 44, 13, 1, 24, 37, 28, 40, 46, 16, 39, 7, 16, 48, 14, 14, 14, 21, 7, 3, 28, 49, 36, 12, 5, 19, 4, 14, 33, 21, 21, 11, 42, 32, 39, 7, 44, 49, 30, 9]}, {"n_nodes": 30, "geom_seed": 1, "n_bonds": 79, "n_free": 57, "m": 6, "overlap": 6, "d": 21, "bound": 21, "rank_mod_p": 21, "rank_float": 21, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[473, 511], [755, 950], [34, 144], [822, 948], [249, 311], [869, 423], [273, 827], [256, 409], [643, 549], [85, 27], [865, 753], [837, 538], [817, 329], [452, 788], [123, 303], [124, 453], [976, 134], [383, 403], [903, 203], [502, 262], [19, 750], [62, 280], [498, 485], [116, 980], [749, 961], [92, 724], [293, 541], [924, 276], [725, 160], [322, 969]], "bonds": [[0, 8], [0, 13], [0, 17], [0, 22], [0, 26], [1, 3], [1, 10], [1, 13], [1, 24], [2, 4], [2, 9], [2, 14], [2, 20], [2, 21], [3, 10], [3, 24], [4, 7], [4, 9], [4, 14], [4, 17], [4, 19], [5, 8], [5, 10], [5, 11], [5, 12], [5, 27], [6, 13], [6, 23], [6, 25], [6, 26], [6, 29], [7, 14], [7, 15], [7, 17], [7, 26], [8, 10], [8, 11], [8, 12], [8, 13], [8, 19], [8, 22], [9, 16], [9, 19], [9, 28], [10, 11], [10, 13], [10, 16], [10, 27], [12, 18], [12, 19], [12, 27], [12, 28], [13, 24], [13, 26], [13, 29], [14, 15], [14, 21], [15, 20], [15, 21], [15, 25], [15, 26], [16, 18], [16, 27], [16, 28], [17, 19], [17, 22], [17, 26], [18, 27], [18, 28], [19, 22], [19, 28], [20, 21], [20, 23], [20, 25], [23, 24], [23, 25], [23, 29], [24, 29], [25, 26]], "T": [14, 27, 40, 30, 22, 23], "S": [14, 27, 40, 30, 22, 23], "kappa": [28, 20, 22, 43, 9, 1, 46, 13, 20, 18, 8, 42, 18, 49, 32, 24, 26, 44, 24, 34, 3, 41, 6, 37, 23, 33, 39, 4, 33, 9, 29, 46, 28, 43, 25, 41, 14, 13, 28, 23, 10, 37, 30, 4, 5, 9, 19, 7, 48, 5, 17, 12, 39, 18, 16, 48, 18, 32, 27, 41, 38, 38, 31, 41, 48, 15, 6, 42, 44, 41, 31, 47, 47, 12, 14, 47, 17, 48, 38]}, {"n_nodes": 30, "geom_seed": 2, "n_bonds": 80, "n_free": 57, "m": 2, "overlap": 0, "d": 4, "bound": 4, "rank_mod_p": 4, "rank_float": 4, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[837, 261], [109, 298], [413, 814], [451, 91], [334, 600], [813, 728], [992, 187], [880, 55], [558, 274], [201, 657], [305, 562], [260, 150], [749, 432], [678, 669], [945, 422], [219, 633], [934, 967], [867, 683], [380, 391], [39, 187], [332, 345], [579, 511], [692, 891], [877, 775], [976, 318], [907, 924], [223, 470], [569, 693], [700, 107], [476, 104]], "bonds": [[0, 6], [0, 7], [0, 8], [0, 12], [0, 14], [0, 24], [0, 28], [1, 9], [1, 11], [1, 19], [1, 20], [1, 26], [2, 4], [2, 9], [2, 16], [2, 22], [2, 27], [3, 7], [3, 11], [3, 19], [3, 20], [3, 28], [3, 29], [4, 9], [4, 10], [4, 15], [4, 18], [4, 21], [4, 27], [5, 13], [5, 17], [5, 22], [5, 23], [6, 7], [6, 16], [6, 24], [7, 28], [8, 12], [8, 18], [8, 20], [8, 21], [8, 28], [8, 29], [9, 15], [9, 19], [9, 26], [10, 15], [10, 18], [10, 26], [11, 19], [11, 20], [12, 13], [12, 14], [12, 17], [12, 21], [13, 17], [13, 21], [13, 22], [13, 27], [14, 16], [14, 17], [14, 23], [14, 24], [15, 26], [16, 22], [16, 23], [16, 24], [16, 25], [17, 23], [18, 20], [18, 21], [18, 26], [20, 26], [20, 29], [21, 27], [22, 23], [22, 25], [22, 27], [23, 25], [28, 29]], "T": [48, 9], "S": [36, 56], "kappa": [26, 34, 19, 10, 46, 40, 32, 22, 18, 23, 26, 41, 9, 17, 41, 11, 24, 5, 6, 29, 24, 7, 17, 47, 9, 5, 23, 46, 30, 22, 22, 26, 36, 48, 23, 17, 12, 13, 48, 22, 3, 27, 31, 22, 34, 28, 18, 39, 4, 13, 42, 6, 3, 48, 30, 23, 41, 23, 7, 37, 20, 37, 32, 11, 48, 41, 24, 14, 6, 43, 44, 36, 8, 35, 28, 1, 40, 23, 8, 49]}, {"n_nodes": 30, "geom_seed": 2, "n_bonds": 80, "n_free": 57, "m": 2, "overlap": 1, "d": 4, "bound": 4, "rank_mod_p": 4, "rank_float": 4, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[837, 261], [109, 298], [413, 814], [451, 91], [334, 600], [813, 728], [992, 187], [880, 55], [558, 274], [201, 657], [305, 562], [260, 150], [749, 432], [678, 669], [945, 422], [219, 633], [934, 967], [867, 683], [380, 391], [39, 187], [332, 345], [579, 511], [692, 891], [877, 775], [976, 318], [907, 924], [223, 470], [569, 693], [700, 107], [476, 104]], "bonds": [[0, 6], [0, 7], [0, 8], [0, 12], [0, 14], [0, 24], [0, 28], [1, 9], [1, 11], [1, 19], [1, 20], [1, 26], [2, 4], [2, 9], [2, 16], [2, 22], [2, 27], [3, 7], [3, 11], [3, 19], [3, 20], [3, 28], [3, 29], [4, 9], [4, 10], [4, 15], [4, 18], [4, 21], [4, 27], [5, 13], [5, 17], [5, 22], [5, 23], [6, 7], [6, 16], [6, 24], [7, 28], [8, 12], [8, 18], [8, 20], [8, 21], [8, 28], [8, 29], [9, 15], [9, 19], [9, 26], [10, 15], [10, 18], [10, 26], [11, 19], [11, 20], [12, 13], [12, 14], [12, 17], [12, 21], [13, 17], [13, 21], [13, 22], [13, 27], [14, 16], [14, 17], [14, 23], [14, 24], [15, 26], [16, 22], [16, 23], [16, 24], [16, 25], [17, 23], [18, 20], [18, 21], [18, 26], [20, 26], [20, 29], [21, 27], [22, 23], [22, 25], [22, 27], [23, 25], [28, 29]], "T": [53, 50], "S": [53, 18], "kappa": [13, 19, 33, 28, 36, 39, 39, 37, 39, 49, 11, 25, 19, 43, 42, 23, 49, 22, 7, 30, 2, 33, 34, 13, 35, 44, 19, 41, 46, 40, 38, 22, 27, 22, 14, 1, 42, 19, 40, 18, 45, 5, 25, 28, 42, 17, 35, 43, 4, 19, 32, 5, 44, 48, 28, 28, 10, 32, 30, 26, 39, 49, 14, 25, 7, 15, 13, 22, 5, 27, 14, 5, 28, 3, 12, 28, 5, 13, 23, 24]}, {"n_nodes": 30, "geom_seed": 2, "n_bonds": 80, "n_free": 57, "m": 2, "overlap": 2, "d": 3, "bound": 3, "rank_mod_p": 3, "rank_float": 3, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[837, 261], [109, 298], [413, 814], [451, 91], [334, 600], [813, 728], [992, 187], [880, 55], [558, 274], [201, 657], [305, 562], [260, 150], [749, 432], [678, 669], [945, 422], [219, 633], [934, 967], [867, 683], [380, 391], [39, 187], [332, 345], [579, 511], [692, 891], [877, 775], [976, 318], [907, 924], [223, 470], [569, 693], [700, 107], [476, 104]], "bonds": [[0, 6], [0, 7], [0, 8], [0, 12], [0, 14], [0, 24], [0, 28], [1, 9], [1, 11], [1, 19], [1, 20], [1, 26], [2, 4], [2, 9], [2, 16], [2, 22], [2, 27], [3, 7], [3, 11], [3, 19], [3, 20], [3, 28], [3, 29], [4, 9], [4, 10], [4, 15], [4, 18], [4, 21], [4, 27], [5, 13], [5, 17], [5, 22], [5, 23], [6, 7], [6, 16], [6, 24], [7, 28], [8, 12], [8, 18], [8, 20], [8, 21], [8, 28], [8, 29], [9, 15], [9, 19], [9, 26], [10, 15], [10, 18], [10, 26], [11, 19], [11, 20], [12, 13], [12, 14], [12, 17], [12, 21], [13, 17], [13, 21], [13, 22], [13, 27], [14, 16], [14, 17], [14, 23], [14, 24], [15, 26], [16, 22], [16, 23], [16, 24], [16, 25], [17, 23], [18, 20], [18, 21], [18, 26], [20, 26], [20, 29], [21, 27], [22, 23], [22, 25], [22, 27], [23, 25], [28, 29]], "T": [36, 39], "S": [36, 39], "kappa": [34, 49, 18, 39, 27, 38, 11, 24, 28, 27, 6, 15, 14, 21, 20, 43, 11, 47, 45, 8, 26, 34, 12, 19, 26, 11, 31, 26, 26, 24, 9, 35, 41, 44, 16, 40, 27, 36, 42, 31, 5, 30, 44, 36, 23, 34, 12, 38, 6, 8, 24, 4, 27, 25, 13, 44, 20, 21, 38, 1, 7, 38, 20, 32, 42, 9, 27, 24, 3, 26, 27, 28, 34, 17, 24, 39, 21, 3, 18, 11]}, {"n_nodes": 30, "geom_seed": 2, "n_bonds": 80, "n_free": 57, "m": 3, "overlap": 0, "d": 9, "bound": 9, "rank_mod_p": 9, "rank_float": 9, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[837, 261], [109, 298], [413, 814], [451, 91], [334, 600], [813, 728], [992, 187], [880, 55], [558, 274], [201, 657], [305, 562], [260, 150], [749, 432], [678, 669], [945, 422], [219, 633], [934, 967], [867, 683], [380, 391], [39, 187], [332, 345], [579, 511], [692, 891], [877, 775], [976, 318], [907, 924], [223, 470], [569, 693], [700, 107], [476, 104]], "bonds": [[0, 6], [0, 7], [0, 8], [0, 12], [0, 14], [0, 24], [0, 28], [1, 9], [1, 11], [1, 19], [1, 20], [1, 26], [2, 4], [2, 9], [2, 16], [2, 22], [2, 27], [3, 7], [3, 11], [3, 19], [3, 20], [3, 28], [3, 29], [4, 9], [4, 10], [4, 15], [4, 18], [4, 21], [4, 27], [5, 13], [5, 17], [5, 22], [5, 23], [6, 7], [6, 16], [6, 24], [7, 28], [8, 12], [8, 18], [8, 20], [8, 21], [8, 28], [8, 29], [9, 15], [9, 19], [9, 26], [10, 15], [10, 18], [10, 26], [11, 19], [11, 20], [12, 13], [12, 14], [12, 17], [12, 21], [13, 17], [13, 21], [13, 22], [13, 27], [14, 16], [14, 17], [14, 23], [14, 24], [15, 26], [16, 22], [16, 23], [16, 24], [16, 25], [17, 23], [18, 20], [18, 21], [18, 26], [20, 26], [20, 29], [21, 27], [22, 23], [22, 25], [22, 27], [23, 25], [28, 29]], "T": [3, 52, 19], "S": [40, 10, 22], "kappa": [46, 34, 26, 17, 34, 30, 14, 23, 5, 39, 16, 28, 39, 6, 38, 9, 45, 43, 34, 42, 35, 44, 15, 14, 29, 35, 4, 10, 33, 30, 3, 39, 9, 39, 17, 28, 9, 24, 35, 32, 6, 17, 31, 16, 32, 13, 5, 13, 38, 49, 47, 30, 18, 22, 5, 48, 18, 28, 40, 33, 45, 5, 37, 36, 34, 22, 40, 37, 45, 13, 25, 46, 13, 45, 12, 39, 19, 19, 42, 36]}, {"n_nodes": 30, "geom_seed": 2, "n_bonds": 80, "n_free": 57, "m": 3, "overlap": 1, "d": 9, "bound": 9, "rank_mod_p": 9, "rank_float": 9, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[837, 261], [109, 298], [413, 814], [451, 91], [334, 600], [813, 728], [992, 187], [880, 55], [558, 274], [201, 657], [305, 562], [260, 150], [749, 432], [678, 669], [945, 422], [219, 633], [934, 967], [867, 683], [380, 391], [39, 187], [332, 345], [579, 511], [692, 891], [877, 775], [976, 318], [907, 924], [223, 470], [569, 693], [700, 107], [476, 104]], "bonds": [[0, 6], [0, 7], [0, 8], [0, 12], [0, 14], [0, 24], [0, 28], [1, 9], [1, 11], [1, 19], [1, 20], [1, 26], [2, 4], [2, 9], [2, 16], [2, 22], [2, 27], [3, 7], [3, 11], [3, 19], [3, 20], [3, 28], [3, 29], [4, 9], [4, 10], [4, 15], [4, 18], [4, 21], [4, 27], [5, 13], [5, 17], [5, 22], [5, 23], [6, 7], [6, 16], [6, 24], [7, 28], [8, 12], [8, 18], [8, 20], [8, 21], [8, 28], [8, 29], [9, 15], [9, 19], [9, 26], [10, 15], [10, 18], [10, 26], [11, 19], [11, 20], [12, 13], [12, 14], [12, 17], [12, 21], [13, 17], [13, 21], [13, 22], [13, 27], [14, 16], [14, 17], [14, 23], [14, 24], [15, 26], [16, 22], [16, 23], [16, 24], [16, 25], [17, 23], [18, 20], [18, 21], [18, 26], [20, 26], [20, 29], [21, 27], [22, 23], [22, 25], [22, 27], [23, 25], [28, 29]], "T": [1, 36, 29], "S": [1, 16, 18], "kappa": [38, 9, 49, 30, 42, 49, 17, 14, 30, 14, 11, 42, 33, 22, 27, 2, 36, 19, 43, 46, 3, 39, 49, 41, 24, 23, 10, 31, 30, 2, 44, 34, 18, 23, 8, 43, 36, 3, 2, 17, 30, 48, 4, 47, 30, 11, 34, 11, 38, 35, 13, 36, 20, 10, 29, 9, 11, 30, 27, 33, 36, 21, 8, 15, 36, 9, 27, 43, 49, 34, 39, 21, 34, 37, 31, 17, 46, 12, 20, 38]}, {"n_nodes": 30, "geom_seed": 2, "n_bonds": 80, "n_free": 57, "m": 3, "overlap": 3, "d": 6, "bound": 6, "rank_mod_p": 6, "rank_float": 6, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[837, 261], [109, 298], [413, 814], [451, 91], [334, 600], [813, 728], [992, 187], [880, 55], [558, 274], [201, 657], [305, 562], [260, 150], [749, 432], [678, 669], [945, 422], [219, 633], [934, 967], [867, 683], [380, 391], [39, 187], [332, 345], [579, 511], [692, 891], [877, 775], [976, 318], [907, 924], [223, 470], [569, 693], [700, 107], [476, 104]], "bonds": [[0, 6], [0, 7], [0, 8], [0, 12], [0, 14], [0, 24], [0, 28], [1, 9], [1, 11], [1, 19], [1, 20], [1, 26], [2, 4], [2, 9], [2, 16], [2, 22], [2, 27], [3, 7], [3, 11], [3, 19], [3, 20], [3, 28], [3, 29], [4, 9], [4, 10], [4, 15], [4, 18], [4, 21], [4, 27], [5, 13], [5, 17], [5, 22], [5, 23], [6, 7], [6, 16], [6, 24], [7, 28], [8, 12], [8, 18], [8, 20], [8, 21], [8, 28], [8, 29], [9, 15], [9, 19], [9, 26], [10, 15], [10, 18], [10, 26], [11, 19], [11, 20], [12, 13], [12, 14], [12, 17], [12, 21], [13, 17], [13, 21], [13, 22], [13, 27], [14, 16], [14, 17], [14, 23], [14, 24], [15, 26], [16, 22], [16, 23], [16, 24], [16, 25], [17, 23], [18, 20], [18, 21], [18, 26], [20, 26], [20, 29], [21, 27], [22, 23], [22, 25], [22, 27], [23, 25], [28, 29]], "T": [26, 42, 50], "S": [26, 42, 50], "kappa": [47, 8, 22, 31, 44, 35, 22, 43, 28, 13, 17, 48, 35, 19, 25, 19, 9, 18, 31, 32, 2, 4, 17, 29, 14, 42, 5, 5, 18, 38, 34, 36, 13, 13, 11, 10, 17, 27, 43, 31, 20, 3, 12, 11, 16, 19, 43, 13, 11, 29, 22, 30, 7, 26, 7, 13, 14, 27, 49, 25, 41, 47, 20, 9, 39, 49, 6, 43, 18, 42, 1, 24, 7, 40, 44, 38, 37, 7, 33, 9]}, {"n_nodes": 30, "geom_seed": 2, "n_bonds": 80, "n_free": 57, "m": 4, "overlap": 0, "d": 16, "bound": 16, "rank_mod_p": 16, "rank_float": 16, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[837, 261], [109, 298], [413, 814], [451, 91], [334, 600], [813, 728], [992, 187], [880, 55], [558, 274], [201, 657], [305, 562], [260, 150], [749, 432], [678, 669], [945, 422], [219, 633], [934, 967], [867, 683], [380, 391], [39, 187], [332, 345], [579, 511], [692, 891], [877, 775], [976, 318], [907, 924], [223, 470], [569, 693], [700, 107], [476, 104]], "bonds": [[0, 6], [0, 7], [0, 8], [0, 12], [0, 14], [0, 24], [0, 28], [1, 9], [1, 11], [1, 19], [1, 20], [1, 26], [2, 4], [2, 9], [2, 16], [2, 22], [2, 27], [3, 7], [3, 11], [3, 19], [3, 20], [3, 28], [3, 29], [4, 9], [4, 10], [4, 15], [4, 18], [4, 21], [4, 27], [5, 13], [5, 17], [5, 22], [5, 23], [6, 7], [6, 16], [6, 24], [7, 28], [8, 12], [8, 18], [8, 20], [8, 21], [8, 28], [8, 29], [9, 15], [9, 19], [9, 26], [10, 15], [10, 18], [10, 26], [11, 19], [11, 20], [12, 13], [12, 14], [12, 17], [12, 21], [13, 17], [13, 21], [13, 22], [13, 27], [14, 16], [14, 17], [14, 23], [14, 24], [15, 26], [16, 22], [16, 23], [16, 24], [16, 25], [17, 23], [18, 20], [18, 21], [18, 26], [20, 26], [20, 29], [21, 27], [22, 23], [22, 25], [22, 27], [23, 25], [28, 29]], "T": [34, 43, 6, 19], "S": [49, 56, 20, 30], "kappa": [36, 40, 35, 27, 23, 24, 49, 44, 8, 20, 22, 11, 43, 43, 46, 41, 27, 2, 33, 22, 49, 15, 5, 44, 16, 20, 23, 27, 32, 15, 17, 29, 33, 18, 13, 6, 42, 40, 26, 22, 7, 32, 8, 12, 44, 34, 1, 24, 31, 26, 31, 9, 41, 7, 26, 16, 30, 37, 32, 47, 36, 31, 48, 45, 27, 46, 24, 20, 44, 34, 41, 36, 7, 24, 27, 17, 36, 4, 26, 30]}, {"n_nodes": 30, "geom_seed": 2, "n_bonds": 80, "n_free": 57, "m": 4, "overlap": 1, "d": 16, "bound": 16, "rank_mod_p": 16, "rank_float": 16, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[837, 261], [109, 298], [413, 814], [451, 91], [334, 600], [813, 728], [992, 187], [880, 55], [558, 274], [201, 657], [305, 562], [260, 150], [749, 432], [678, 669], [945, 422], [219, 633], [934, 967], [867, 683], [380, 391], [39, 187], [332, 345], [579, 511], [692, 891], [877, 775], [976, 318], [907, 924], [223, 470], [569, 693], [700, 107], [476, 104]], "bonds": [[0, 6], [0, 7], [0, 8], [0, 12], [0, 14], [0, 24], [0, 28], [1, 9], [1, 11], [1, 19], [1, 20], [1, 26], [2, 4], [2, 9], [2, 16], [2, 22], [2, 27], [3, 7], [3, 11], [3, 19], [3, 20], [3, 28], [3, 29], [4, 9], [4, 10], [4, 15], [4, 18], [4, 21], [4, 27], [5, 13], [5, 17], [5, 22], [5, 23], [6, 7], [6, 16], [6, 24], [7, 28], [8, 12], [8, 18], [8, 20], [8, 21], [8, 28], [8, 29], [9, 15], [9, 19], [9, 26], [10, 15], [10, 18], [10, 26], [11, 19], [11, 20], [12, 13], [12, 14], [12, 17], [12, 21], [13, 17], [13, 21], [13, 22], [13, 27], [14, 16], [14, 17], [14, 23], [14, 24], [15, 26], [16, 22], [16, 23], [16, 24], [16, 25], [17, 23], [18, 20], [18, 21], [18, 26], [20, 26], [20, 29], [21, 27], [22, 23], [22, 25], [22, 27], [23, 25], [28, 29]], "T": [11, 47, 30, 55], "S": [11, 12, 37, 16], "kappa": [33, 23, 46, 4, 43, 18, 32, 36, 23, 24, 21, 33, 41, 22, 2, 39, 31, 26, 23, 45, 34, 42, 41, 1, 17, 33, 11, 20, 5, 32, 33, 14, 33, 11, 14, 29, 40, 23, 17, 41, 26, 28, 43, 2, 8, 17, 2, 11, 43, 32, 26, 5, 49, 24, 35, 13, 20, 43, 17, 10, 24, 37, 1, 13, 3, 10, 30, 37, 30, 2, 36, 31, 44, 2, 7, 32, 21, 7, 33, 24]}, {"n_nodes": 30, "geom_seed": 2, "n_bonds": 80, "n_free": 57, "m": 4, "overlap": 2, "d": 15, "bound": 15, "rank_mod_p": 15, "rank_float": 15, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[837, 261], [109, 298], [413, 814], [451, 91], [334, 600], [813, 728], [992, 187], [880, 55], [558, 274], [201, 657], [305, 562], [260, 150], [749, 432], [678, 669], [945, 422], [219, 633], [934, 967], [867, 683], [380, 391], [39, 187], [332, 345], [579, 511], [692, 891], [877, 775], [976, 318], [907, 924], [223, 470], [569, 693], [700, 107], [476, 104]], "bonds": [[0, 6], [0, 7], [0, 8], [0, 12], [0, 14], [0, 24], [0, 28], [1, 9], [1, 11], [1, 19], [1, 20], [1, 26], [2, 4], [2, 9], [2, 16], [2, 22], [2, 27], [3, 7], [3, 11], [3, 19], [3, 20], [3, 28], [3, 29], [4, 9], [4, 10], [4, 15], [4, 18], [4, 21], [4, 27], [5, 13], [5, 17], [5, 22], [5, 23], [6, 7], [6, 16], [6, 24], [7, 28], [8, 12], [8, 18], [8, 20], [8, 21], [8, 28], [8, 29], [9, 15], [9, 19], [9, 26], [10, 15], [10, 18], [10, 26], [11, 19], [11, 20], [12, 13], [12, 14], [12, 17], [12, 21], [13, 17], [13, 21], [13, 22], [13, 27], [14, 16], [14, 17], [14, 23], [14, 24], [15, 26], [16, 22], [16, 23], [16, 24], [16, 25], [17, 23], [18, 20], [18, 21], [18, 26], [20, 26], [20, 29], [21, 27], [22, 23], [22, 25], [22, 27], [23, 25], [28, 29]], "T": [35, 16, 38, 42], "S": [35, 16, 51, 41], "kappa": [10, 4, 48, 41, 1, 7, 24, 20, 29, 36, 13, 1, 10, 23, 15, 47, 2, 42, 19, 18, 7, 41, 39, 28, 16, 3, 30, 44, 26, 48, 13, 9, 4, 49, 6, 5, 32, 37, 25, 38, 21, 49, 25, 38, 42, 11, 32, 38, 38, 42, 43, 6, 6, 46, 8, 28, 18, 7, 12, 40, 13, 27, 41, 34, 29, 47, 16, 5, 2, 2, 15, 8, 6, 47, 26, 26, 22, 12, 37, 38]}, {"n_nodes": 30, "geom_seed": 2, "n_bonds": 80, "n_free": 57, "m": 4, "overlap": 4, "d": 10, "bound": 10, "rank_mod_p": 10, "rank_float": 10, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[837, 261], [109, 298], [413, 814], [451, 91], [334, 600], [813, 728], [992, 187], [880, 55], [558, 274], [201, 657], [305, 562], [260, 150], [749, 432], [678, 669], [945, 422], [219, 633], [934, 967], [867, 683], [380, 391], [39, 187], [332, 345], [579, 511], [692, 891], [877, 775], [976, 318], [907, 924], [223, 470], [569, 693], [700, 107], [476, 104]], "bonds": [[0, 6], [0, 7], [0, 8], [0, 12], [0, 14], [0, 24], [0, 28], [1, 9], [1, 11], [1, 19], [1, 20], [1, 26], [2, 4], [2, 9], [2, 16], [2, 22], [2, 27], [3, 7], [3, 11], [3, 19], [3, 20], [3, 28], [3, 29], [4, 9], [4, 10], [4, 15], [4, 18], [4, 21], [4, 27], [5, 13], [5, 17], [5, 22], [5, 23], [6, 7], [6, 16], [6, 24], [7, 28], [8, 12], [8, 18], [8, 20], [8, 21], [8, 28], [8, 29], [9, 15], [9, 19], [9, 26], [10, 15], [10, 18], [10, 26], [11, 19], [11, 20], [12, 13], [12, 14], [12, 17], [12, 21], [13, 17], [13, 21], [13, 22], [13, 27], [14, 16], [14, 17], [14, 23], [14, 24], [15, 26], [16, 22], [16, 23], [16, 24], [16, 25], [17, 23], [18, 20], [18, 21], [18, 26], [20, 26], [20, 29], [21, 27], [22, 23], [22, 25], [22, 27], [23, 25], [28, 29]], "T": [34, 11, 9, 25], "S": [34, 11, 9, 25], "kappa": [18, 9, 1, 1, 34, 23, 20, 40, 34, 1, 9, 43, 6, 23, 39, 41, 37, 10, 43, 3, 12, 28, 38, 12, 26, 39, 30, 6, 24, 44, 17, 45, 38, 43, 18, 32, 4, 38, 29, 48, 12, 40, 43, 47, 10, 14, 1, 22, 29, 1, 23, 48, 4, 28, 34, 12, 3, 47, 40, 5, 30, 2, 13, 31, 31, 34, 19, 40, 27, 46, 24, 5, 27, 23, 12, 7, 5, 4, 13, 29]}, {"n_nodes": 30, "geom_seed": 2, "n_bonds": 80, "n_free": 57, "m": 5, "overlap": 0, "d": 25, "bound": 25, "rank_mod_p": 25, "rank_float": 25, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[837, 261], [109, 298], [413, 814], [451, 91], [334, 600], [813, 728], [992, 187], [880, 55], [558, 274], [201, 657], [305, 562], [260, 150], [749, 432], [678, 669], [945, 422], [219, 633], [934, 967], [867, 683], [380, 391], [39, 187], [332, 345], [579, 511], [692, 891], [877, 775], [976, 318], [907, 924], [223, 470], [569, 693], [700, 107], [476, 104]], "bonds": [[0, 6], [0, 7], [0, 8], [0, 12], [0, 14], [0, 24], [0, 28], [1, 9], [1, 11], [1, 19], [1, 20], [1, 26], [2, 4], [2, 9], [2, 16], [2, 22], [2, 27], [3, 7], [3, 11], [3, 19], [3, 20], [3, 28], [3, 29], [4, 9], [4, 10], [4, 15], [4, 18], [4, 21], [4, 27], [5, 13], [5, 17], [5, 22], [5, 23], [6, 7], [6, 16], [6, 24], [7, 28], [8, 12], [8, 18], [8, 20], [8, 21], [8, 28], [8, 29], [9, 15], [9, 19], [9, 26], [10, 15], [10, 18], [10, 26], [11, 19], [11, 20], [12, 13], [12, 14], [12, 17], [12, 21], [13, 17], [13, 21], [13, 22], [13, 27], [14, 16], [14, 17], [14, 23], [14, 24], [15, 26], [16, 22], [16, 23], [16, 24], [16, 25], [17, 23], [18, 20], [18, 21], [18, 26], [20, 26], [20, 29], [21, 27], [22, 23], [22, 25], [22, 27], [23, 25], [28, 29]], "T": [51, 25, 41, 38, 20], "S": [28, 29, 26, 7, 50], "kappa": [38, 48, 24, 45, 1, 6, 44, 24, 14, 5, 21, 1, 31, 34, 36, 8, 18, 36, 32, 21, 3, 42, 39, 44, 8, 48, 3, 14, 38, 20, 43, 40, 1, 32, 48, 15, 12, 10, 46, 26, 43, 3, 8, 41, 21, 27, 31, 8, 25, 7, 44, 34, 17, 26, 33, 3, 32, 24, 10, 10, 25, 43, 48, 10, 16, 11, 3, 3, 16, 25, 43, 18, 39, 15, 45, 47, 47, 24, 22, 35]}, {"n_nodes": 30, "geom_seed": 2, "n_bonds": 80, "n_free": 57, "m": 5, "overlap": 1, "d": 25, "bound": 25, "rank_mod_p": 25, "rank_float": 25, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[837, 261], [109, 298], [413, 814], [451, 91], [334, 600], [813, 728], [992, 187], [880, 55], [558, 274], [201, 657], [305, 562], [260, 150], [749, 432], [678, 669], [945, 422], [219, 633], [934, 967], [867, 683], [380, 391], [39, 187], [332, 345], [579, 511], [692, 891], [877, 775], [976, 318], [907, 924], [223, 470], [569, 693], [700, 107], [476, 104]], "bonds": [[0, 6], [0, 7], [0, 8], [0, 12], [0, 14], [0, 24], [0, 28], [1, 9], [1, 11], [1, 19], [1, 20], [1, 26], [2, 4], [2, 9], [2, 16], [2, 22], [2, 27], [3, 7], [3, 11], [3, 19], [3, 20], [3, 28], [3, 29], [4, 9], [4, 10], [4, 15], [4, 18], [4, 21], [4, 27], [5, 13], [5, 17], [5, 22], [5, 23], [6, 7], [6, 16], [6, 24], [7, 28], [8, 12], [8, 18], [8, 20], [8, 21], [8, 28], [8, 29], [9, 15], [9, 19], [9, 26], [10, 15], [10, 18], [10, 26], [11, 19], [11, 20], [12, 13], [12, 14], [12, 17], [12, 21], [13, 17], [13, 21], [13, 22], [13, 27], [14, 16], [14, 17], [14, 23], [14, 24], [15, 26], [16, 22], [16, 23], [16, 24], [16, 25], [17, 23], [18, 20], [18, 21], [18, 26], [20, 26], [20, 29], [21, 27], [22, 23], [22, 25], [22, 27], [23, 25], [28, 29]], "T": [41, 52, 32, 46, 8], "S": [41, 29, 24, 47, 18], "kappa": [21, 3, 18, 44, 46, 46, 22, 18, 9, 15, 16, 29, 7, 17, 7, 18, 1, 21, 48, 4, 10, 39, 14, 42, 48, 5, 19, 48, 36, 40, 39, 37, 18, 29, 49, 11, 13, 47, 7, 11, 44, 2, 32, 10, 45, 43, 22, 45, 24, 21, 14, 23, 12, 18, 27, 38, 25, 1, 39, 20, 48, 18, 47, 1, 28, 24, 36, 30, 32, 6, 22, 41, 31, 24, 4, 23, 6, 14, 23, 22]}, {"n_nodes": 30, "geom_seed": 2, "n_bonds": 80, "n_free": 57, "m": 5, "overlap": 2, "d": 24, "bound": 24, "rank_mod_p": 24, "rank_float": 24, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[837, 261], [109, 298], [413, 814], [451, 91], [334, 600], [813, 728], [992, 187], [880, 55], [558, 274], [201, 657], [305, 562], [260, 150], [749, 432], [678, 669], [945, 422], [219, 633], [934, 967], [867, 683], [380, 391], [39, 187], [332, 345], [579, 511], [692, 891], [877, 775], [976, 318], [907, 924], [223, 470], [569, 693], [700, 107], [476, 104]], "bonds": [[0, 6], [0, 7], [0, 8], [0, 12], [0, 14], [0, 24], [0, 28], [1, 9], [1, 11], [1, 19], [1, 20], [1, 26], [2, 4], [2, 9], [2, 16], [2, 22], [2, 27], [3, 7], [3, 11], [3, 19], [3, 20], [3, 28], [3, 29], [4, 9], [4, 10], [4, 15], [4, 18], [4, 21], [4, 27], [5, 13], [5, 17], [5, 22], [5, 23], [6, 7], [6, 16], [6, 24], [7, 28], [8, 12], [8, 18], [8, 20], [8, 21], [8, 28], [8, 29], [9, 15], [9, 19], [9, 26], [10, 15], [10, 18], [10, 26], [11, 19], [11, 20], [12, 13], [12, 14], [12, 17], [12, 21], [13, 17], [13, 21], [13, 22], [13, 27], [14, 16], [14, 17], [14, 23], [14, 24], [15, 26], [16, 22], [16, 23], [16, 24], [16, 25], [17, 23], [18, 20], [18, 21], [18, 26], [20, 26], [20, 29], [21, 27], [22, 23], [22, 25], [22, 27], [23, 25], [28, 29]], "T": [34, 55, 49, 26, 20], "S": [34, 55, 53, 48, 19], "kappa": [13, 28, 18, 36, 42, 48, 9, 48, 46, 3, 28, 30, 22, 20, 2, 40, 23, 39, 42, 15, 15, 39, 7, 13, 19, 37, 11, 12, 32, 19, 38, 19, 7, 23, 26, 15, 23, 48, 21, 27, 37, 23, 11, 9, 4, 20, 47, 45, 46, 19, 33, 6, 42, 9, 32, 13, 49, 31, 16, 33, 37, 33, 29, 43, 20, 15, 19, 14, 47, 12, 2, 49, 39, 31, 46, 43, 25, 15, 40, 12]}, {"n_nodes": 30, "geom_seed": 2, "n_bonds": 80, "n_free": 57, "m": 5, "overlap": 5, "d": 15, "bound": 15, "rank_mod_p": 15, "rank_float": 15, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[837, 261], [109, 298], [413, 814], [451, 91], [334, 600], [813, 728], [992, 187], [880, 55], [558, 274], [201, 657], [305, 562], [260, 150], [749, 432], [678, 669], [945, 422], [219, 633], [934, 967], [867, 683], [380, 391], [39, 187], [332, 345], [579, 511], [692, 891], [877, 775], [976, 318], [907, 924], [223, 470], [569, 693], [700, 107], [476, 104]], "bonds": [[0, 6], [0, 7], [0, 8], [0, 12], [0, 14], [0, 24], [0, 28], [1, 9], [1, 11], [1, 19], [1, 20], [1, 26], [2, 4], [2, 9], [2, 16], [2, 22], [2, 27], [3, 7], [3, 11], [3, 19], [3, 20], [3, 28], [3, 29], [4, 9], [4, 10], [4, 15], [4, 18], [4, 21], [4, 27], [5, 13], [5, 17], [5, 22], [5, 23], [6, 7], [6, 16], [6, 24], [7, 28], [8, 12], [8, 18], [8, 20], [8, 21], [8, 28], [8, 29], [9, 15], [9, 19], [9, 26], [10, 15], [10, 18], [10, 26], [11, 19], [11, 20], [12, 13], [12, 14], [12, 17], [12, 21], [13, 17], [13, 21], [13, 22], [13, 27], [14, 16], [14, 17], [14, 23], [14, 24], [15, 26], [16, 22], [16, 23], [16, 24], [16, 25], [17, 23], [18, 20], [18, 21], [18, 26], [20, 26], [20, 29], [21, 27], [22, 23], [22, 25], [22, 27], [23, 25], [28, 29]], "T": [36, 46, 35, 16, 56], "S": [36, 46, 35, 16, 56], "kappa": [5, 28, 41, 47, 49, 47, 11, 6, 28, 8, 45, 22, 4, 2, 17, 6, 41, 30, 13, 24, 7, 11, 33, 33, 34, 28, 2, 23, 19, 17, 1, 16, 4, 21, 33, 23, 40, 18, 46, 32, 2, 13, 44, 44, 19, 28, 32, 32, 6, 35, 30, 44, 35, 24, 24, 44, 48, 1, 14, 12, 25, 36, 42, 3, 1, 26, 4, 41, 10, 46, 16, 44, 34, 20, 29, 5, 32, 22, 25, 17]}, {"n_nodes": 30, "geom_seed": 2, "n_bonds": 80, "n_free": 57, "m": 6, "overlap": 0, "d": 36, "bound": 36, "rank_mod_p": 36, "rank_float": 36, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[837, 261], [109, 298], [413, 814], [451, 91], [334, 600], [813, 728], [992, 187], [880, 55], [558, 274], [201, 657], [305, 562], [260, 150], [749, 432], [678, 669], [945, 422], [219, 633], [934, 967], [867, 683], [380, 391], [39, 187], [332, 345], [579, 511], [692, 891], [877, 775], [976, 318], [907, 924], [223, 470], [569, 693], [700, 107], [476, 104]], "bonds": [[0, 6], [0, 7], [0, 8], [0, 12], [0, 14], [0, 24], [0, 28], [1, 9], [1, 11], [1, 19], [1, 20], [1, 26], [2, 4], [2, 9], [2, 16], [2, 22], [2, 27], [3, 7], [3, 11], [3, 19], [3, 20], [3, 28], [3, 29], [4, 9], [4, 10], [4, 15], [4, 18], [4, 21], [4, 27], [5, 13], [5, 17], [5, 22], [5, 23], [6, 7], [6, 16], [6, 24], [7, 28], [8, 12], [8, 18], [8, 20], [8, 21], [8, 28], [8, 29], [9, 15], [9, 19], [9, 26], [10, 15], [10, 18], [10, 26], [11, 19], [11, 20], [12, 13], [12, 14], [12, 17], [12, 21], [13, 17], [13, 21], [13, 22], [13, 27], [14, 16], [14, 17], [14, 23], [14, 24], [15, 26], [16, 22], [16, 23], [16, 24], [16, 25], [17, 23], [18, 20], [18, 21], [18, 26], [20, 26], [20, 29], [21, 27], [22, 23], [22, 25], [22, 27], [23, 25], [28, 29]], "T": [27, 47, 9, 54, 28, 53], "S": [24, 16, 49, 4, 44, 39], "kappa": [9, 15, 26, 21, 30, 36, 25, 48, 1, 19, 10, 10, 37, 30, 36, 49, 5, 18, 10, 8, 26, 5, 49, 4, 42, 8, 38, 42, 34, 10, 14, 33, 49, 44, 31, 15, 35, 21, 46, 19, 41, 40, 5, 18, 46, 37, 14, 16, 2, 30, 7, 31, 19, 11, 15, 1, 39, 41, 5, 48, 42, 38, 36, 22, 9, 45, 30, 35, 13, 3, 43, 2, 16, 33, 22, 2, 3, 46, 31, 15]}, {"n_nodes": 30, "geom_seed": 2, "n_bonds": 80, "n_free": 57, "m": 6, "overlap": 1, "d": 36, "bound": 36, "rank_mod_p": 36, "rank_float": 36, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[837, 261], [109, 298], [413, 814], [451, 91], [334, 600], [813, 728], [992, 187], [880, 55], [558, 274], [201, 657], [305, 562], [260, 150], [749, 432], [678, 669], [945, 422], [219, 633], [934, 967], [867, 683], [380, 391], [39, 187], [332, 345], [579, 511], [692, 891], [877, 775], [976, 318], [907, 924], [223, 470], [569, 693], [700, 107], [476, 104]], "bonds": [[0, 6], [0, 7], [0, 8], [0, 12], [0, 14], [0, 24], [0, 28], [1, 9], [1, 11], [1, 19], [1, 20], [1, 26], [2, 4], [2, 9], [2, 16], [2, 22], [2, 27], [3, 7], [3, 11], [3, 19], [3, 20], [3, 28], [3, 29], [4, 9], [4, 10], [4, 15], [4, 18], [4, 21], [4, 27], [5, 13], [5, 17], [5, 22], [5, 23], [6, 7], [6, 16], [6, 24], [7, 28], [8, 12], [8, 18], [8, 20], [8, 21], [8, 28], [8, 29], [9, 15], [9, 19], [9, 26], [10, 15], [10, 18], [10, 26], [11, 19], [11, 20], [12, 13], [12, 14], [12, 17], [12, 21], [13, 17], [13, 21], [13, 22], [13, 27], [14, 16], [14, 17], [14, 23], [14, 24], [15, 26], [16, 22], [16, 23], [16, 24], [16, 25], [17, 23], [18, 20], [18, 21], [18, 26], [20, 26], [20, 29], [21, 27], [22, 23], [22, 25], [22, 27], [23, 25], [28, 29]], "T": [38, 47, 21, 31, 9, 17], "S": [38, 34, 2, 30, 24, 32], "kappa": [1, 7, 25, 15, 19, 46, 16, 34, 20, 36, 17, 17, 3, 45, 41, 1, 31, 23, 37, 27, 34, 24, 23, 21, 25, 3, 21, 23, 19, 1, 6, 31, 42, 10, 33, 8, 11, 32, 10, 35, 47, 28, 13, 33, 5, 6, 31, 17, 31, 34, 29, 37, 48, 12, 49, 15, 24, 49, 17, 14, 47, 30, 8, 2, 46, 30, 29, 31, 10, 31, 7, 17, 4, 31, 15, 31, 32, 48, 5, 6]}, {"n_nodes": 30, "geom_seed": 2, "n_bonds": 80, "n_free": 57, "m": 6, "overlap": 3, "d": 33, "bound": 33, "rank_mod_p": 33, "rank_float": 33, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[837, 261], [109, 298], [413, 814], [451, 91], [334, 600], [813, 728], [992, 187], [880, 55], [558, 274], [201, 657], [305, 562], [260, 150], [749, 432], [678, 669], [945, 422], [219, 633], [934, 967], [867, 683], [380, 391], [39, 187], [332, 345], [579, 511], [692, 891], [877, 775], [976, 318], [907, 924], [223, 470], [569, 693], [700, 107], [476, 104]], "bonds": [[0, 6], [0, 7], [0, 8], [0, 12], [0, 14], [0, 24], [0, 28], [1, 9], [1, 11], [1, 19], [1, 20], [1, 26], [2, 4], [2, 9], [2, 16], [2, 22], [2, 27], [3, 7], [3, 11], [3, 19], [3, 20], [3, 28], [3, 29], [4, 9], [4, 10], [4, 15], [4, 18], [4, 21], [4, 27], [5, 13], [5, 17], [5, 22], [5, 23], [6, 7], [6, 16], [6, 24], [7, 28], [8, 12], [8, 18], [8, 20], [8, 21], [8, 28], [8, 29], [9, 15], [9, 19], [9, 26], [10, 15], [10, 18], [10, 26], [11, 19], [11, 20], [12, 13], [12, 14], [12, 17], [12, 21], [13, 17], [13, 21], [13, 22], [13, 27], [14, 16], [14, 17], [14, 23], [14, 24], [15, 26], [16, 22], [16, 23], [16, 24], [16, 25], [17, 23], [18, 20], [18, 21], [18, 26], [20, 26], [20, 29], [21, 27], [22, 23], [22, 25], [22, 27], [23, 25], [28, 29]], "T": [47, 14, 35, 18, 42, 30], "S": [47, 14, 35, 25, 51, 0], "kappa": [24, 20, 43, 44, 41, 16, 49, 13, 30, 7, 8, 23, 17, 45, 23, 18, 28, 33, 37, 9, 20, 32, 43, 31, 14, 17, 40, 40, 24, 31, 39, 46, 40, 4, 27, 35, 30, 2, 12, 11, 2, 3, 33, 3, 20, 43, 12, 30, 15, 21, 38, 46, 7, 25, 33, 19, 15, 9, 20, 38, 44, 10, 44, 16, 49, 4, 31, 22, 47, 21, 16, 7, 8, 15, 44, 46, 37, 12, 5, 14]}, {"n_nodes": 30, "geom_seed": 2, "n_bonds": 80, "n_free": 57, "m": 6, "overlap": 6, "d": 21, "bound": 21, "rank_mod_p": 21, "rank_float": 21, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[837, 261], [109, 298], [413, 814], [451, 91], [334, 600], [813, 728], [992, 187], [880, 55], [558, 274], [201, 657], [305, 562], [260, 150], [749, 432], [678, 669], [945, 422], [219, 633], [934, 967], [867, 683], [380, 391], [39, 187], [332, 345], [579, 511], [692, 891], [877, 775], [976, 318], [907, 924], [223, 470], [569, 693], [700, 107], [476, 104]], "bonds": [[0, 6], [0, 7], [0, 8], [0, 12], [0, 14], [0, 24], [0, 28], [1, 9], [1, 11], [1, 19], [1, 20], [1, 26], [2, 4], [2, 9], [2, 16], [2, 22], [2, 27], [3, 7], [3, 11], [3, 19], [3, 20], [3, 28], [3, 29], [4, 9], [4, 10], [4, 15], [4, 18], [4, 21], [4, 27], [5, 13], [5, 17], [5, 22], [5, 23], [6, 7], [6, 16], [6, 24], [7, 28], [8, 12], [8, 18], [8, 20], [8, 21], [8, 28], [8, 29], [9, 15], [9, 19], [9, 26], [10, 15], [10, 18], [10, 26], [11, 19], [11, 20], [12, 13], [12, 14], [12, 17], [12, 21], [13, 17], [13, 21], [13, 22], [13, 27], [14, 16], [14, 17], [14, 23], [14, 24], [15, 26], [16, 22], [16, 23], [16, 24], [16, 25], [17, 23], [18, 20], [18, 21], [18, 26], [20, 26], [20, 29], [21, 27], [22, 23], [22, 25], [22, 27], [23, 25], [28, 29]], "T": [8, 0, 27, 18, 49, 44], "S": [8, 0, 27, 18, 49, 44], "kappa": [20, 20, 48, 38, 34, 2, 2, 18, 34, 16, 49, 10, 5, 2, 8, 19, 22, 31, 4, 48, 16, 3, 19, 28, 32, 41, 43, 41, 12, 12, 27, 3, 47, 41, 23, 5, 42, 31, 9, 24, 25, 23, 13, 49, 44, 49, 19, 2, 32, 12, 7, 15, 25, 10, 47, 34, 18, 42, 3, 10, 28, 26, 44, 26, 48, 22, 4, 8, 24, 47, 13, 24, 18, 42, 37, 32, 4, 36, 48, 3]}, {"n_nodes": 36, "geom_seed": 0, "n_bonds": 96, "n_free": 69, "m": 2, "overlap": 0, "d": 4, "bound": 4, "rank_mod_p": 4, "rank_float": 4, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[850, 636], [511, 269], [307, 40], [75, 16], [175, 813], [649, 912], [503, 606], [970, 729], [632, 543], [559, 935], [277, 815], [670, 2], [394, 857], [554, 33], [764, 729], [846, 175], [89, 863], [22, 541], [80, 299], [481, 422], [403, 28], [5, 124], [8, 670], [525, 647], [257, 615], [764, 383], [460, 997], [804, 980], [379, 685], [950, 650], [840, 688], [704, 388], [875, 135], [578, 721], [845, 525], [375, 310]], "bonds": [[0, 8], [0, 14], [0, 29], [0, 30], [0, 34], [1, 11], [1, 13], [1, 15], [1, 19], [1, 20], [1, 31], [1, 35], [2, 3], [2, 18], [2, 20], [2, 35], [3, 11], [3, 18], [3, 20], [3, 21], [4, 10], [4, 16], [4, 22], [4, 24], [5, 9], [5, 14], [5, 27], [5, 33], [6, 8], [6, 19], [6, 23], [6, 24], [6, 28], [7, 14], [7, 27], [7, 29], [7, 30], [7, 32], [8, 14], [8, 19], [8, 23], [8, 31], [8, 33], [8, 34], [9, 12], [9, 26], [9, 27], [9, 33], [10, 12], [10, 16], [10, 24], [10, 26], [10, 28], [11, 13], [11, 15], [11, 20], [11, 32], [12, 26], [12, 28], [12, 33], [13, 20], [14, 27], [14, 30], [14, 33], [15, 25], [15, 31], [15, 32], [15, 34], [16, 22], [16, 26], [17, 18], [17, 21], [17, 22], [17, 24], [18, 21], [18, 24], [18, 35], [19, 24], [19, 31], [19, 35], [20, 35], [21, 22], [22, 24], [23, 28], [23, 33], [24, 28], [24, 35], [25, 31], [25, 34], [26, 27], [28, 33], [29, 30], [29, 32], [29, 34], [31, 34], [32, 34]], "T": [41, 42], "S": [15, 64], "kappa": [37, 42, 31, 29, 20, 44, 44, 39, 46, 44, 1, 3, 1, 17, 3, 30, 18, 22, 45, 3, 9, 26, 41, 40, 24, 24, 9, 33, 32, 45, 16, 41, 8, 22, 32, 10, 40, 46, 31, 24, 5, 49, 35, 26, 40, 37, 35, 24, 20, 11, 41, 23, 46, 17, 35, 17, 46, 23, 1, 22, 22, 29, 36, 12, 20, 1, 49, 42, 6, 45, 44, 1, 42, 37, 25, 4, 40, 33, 32, 7, 36, 26, 33, 44, 46, 30, 23, 34, 28, 14, 21, 11, 30, 15, 28, 46]}, {"n_nodes": 36, "geom_seed": 0, "n_bonds": 96, "n_free": 69, "m": 2, "overlap": 1, "d": 4, "bound": 4, "rank_mod_p": 4, "rank_float": 4, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[850, 636], [511, 269], [307, 40], [75, 16], [175, 813], [649, 912], [503, 606], [970, 729], [632, 543], [559, 935], [277, 815], [670, 2], [394, 857], [554, 33], [764, 729], [846, 175], [89, 863], [22, 541], [80, 299], [481, 422], [403, 28], [5, 124], [8, 670], [525, 647], [257, 615], [764, 383], [460, 997], [804, 980], [379, 685], [950, 650], [840, 688], [704, 388], [875, 135], [578, 721], [845, 525], [375, 310]], "bonds": [[0, 8], [0, 14], [0, 29], [0, 30], [0, 34], [1, 11], [1, 13], [1, 15], [1, 19], [1, 20], [1, 31], [1, 35], [2, 3], [2, 18], [2, 20], [2, 35], [3, 11], [3, 18], [3, 20], [3, 21], [4, 10], [4, 16], [4, 22], [4, 24], [5, 9], [5, 14], [5, 27], [5, 33], [6, 8], [6, 19], [6, 23], [6, 24], [6, 28], [7, 14], [7, 27], [7, 29], [7, 30], [7, 32], [8, 14], [8, 19], [8, 23], [8, 31], [8, 33], [8, 34], [9, 12], [9, 26], [9, 27], [9, 33], [10, 12], [10, 16], [10, 24], [10, 26], [10, 28], [11, 13], [11, 15], [11, 20], [11, 32], [12, 26], [12, 28], [12, 33], [13, 20], [14, 27], [14, 30], [14, 33], [15, 25], [15, 31], [15, 32], [15, 34], [16, 22], [16, 26], [17, 18], [17, 21], [17, 22], [17, 24], [18, 21], [18, 24], [18, 35], [19, 24], [19, 31], [19, 35], [20, 35], [21, 22], [22, 24], [23, 28], [23, 33], [24, 28], [24, 35], [25, 31], [25, 34], [26, 27], [28, 33], [29, 30], [29, 32], [29, 34], [31, 34], [32, 34]], "T": [37, 34], "S": [37, 65], "kappa": [42, 17, 7, 6, 13, 4, 27, 29, 9, 16, 19, 8, 32, 20, 10, 21, 28, 45, 25, 18, 35, 7, 16, 14, 34, 29, 27, 43, 35, 44, 16, 14, 32, 20, 44, 3, 14, 21, 32, 16, 30, 7, 33, 23, 8, 18, 7, 45, 41, 33, 9, 40, 10, 43, 18, 46, 4, 2, 2, 33, 34, 45, 19, 39, 37, 48, 46, 3, 33, 44, 28, 36, 18, 48, 27, 36, 21, 33, 3, 35, 39, 2, 42, 25, 24, 10, 31, 47, 25, 18, 46, 42, 45, 1, 21, 22]}, {"n_nodes": 36, "geom_seed": 0, "n_bonds": 96, "n_free": 69, "m": 2, "overlap": 2, "d": 3, "bound": 3, "rank_mod_p": 3, "rank_float": 3, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[850, 636], [511, 269], [307, 40], [75, 16], [175, 813], [649, 912], [503, 606], [970, 729], [632, 543], [559, 935], [277, 815], [670, 2], [394, 857], [554, 33], [764, 729], [846, 175], [89, 863], [22, 541], [80, 299], [481, 422], [403, 28], [5, 124], [8, 670], [525, 647], [257, 615], [764, 383], [460, 997], [804, 980], [379, 685], [950, 650], [840, 688], [704, 388], [875, 135], [578, 721], [845, 525], [375, 310]], "bonds": [[0, 8], [0, 14], [0, 29], [0, 30], [0, 34], [1, 11], [1, 13], [1, 15], [1, 19], [1, 20], [1, 31], [1, 35], [2, 3], [2, 18], [2, 20], [2, 35], [3, 11], [3, 18], [3, 20], [3, 21], [4, 10], [4, 16], [4, 22], [4, 24], [5, 9], [5, 14], [5, 27], [5, 33], [6, 8], [6, 19], [6, 23], [6, 24], [6, 28], [7, 14], [7, 27], [7, 29], [7, 30], [7, 32], [8, 14], [8, 19], [8, 23], [8, 31], [8, 33], [8, 34], [9, 12], [9, 26], [9, 27], [9, 33], [10, 12], [10, 16], [10, 24], [10, 26], [10, 28], [11, 13], [11, 15], [11, 20], [11, 32], [12, 26], [12, 28], [12, 33], [13, 20], [14, 27], [14, 30], [14, 33], [15, 25], [15, 31], [15, 32], [15, 34], [16, 22], [16, 26], [17, 18], [17, 21], [17, 22], [17, 24], [18, 21], [18, 24], [18, 35], [19, 24], [19, 31], [19, 35], [20, 35], [21, 22], [22, 24], [23, 28], [23, 33], [24, 28], [24, 35], [25, 31], [25, 34], [26, 27], [28, 33], [29, 30], [29, 32], [29, 34], [31, 34], [32, 34]], "T": [28, 8], "S": [28, 8], "kappa": [6, 19, 27, 24, 40, 17, 49, 2, 42, 26, 37, 7, 13, 30, 35, 45, 23, 44, 28, 42, 49, 3, 44, 5, 36, 31, 5, 20, 18, 2, 29, 48, 9, 3, 38, 15, 43, 17, 16, 22, 21, 20, 39, 35, 3, 44, 41, 16, 39, 38, 31, 16, 8, 48, 43, 25, 14, 30, 12, 17, 20, 24, 34, 11, 27, 46, 1, 46, 3, 21, 27, 42, 36, 2, 6, 39, 24, 47, 45, 22, 45, 46, 12, 22, 8, 14, 3, 23, 40, 46, 23, 22, 6, 9, 15, 36]}, {"n_nodes": 36, "geom_seed": 0, "n_bonds": 96, "n_free": 69, "m": 3, "overlap": 0, "d": 9, "bound": 9, "rank_mod_p": 9, "rank_float": 9, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[850, 636], [511, 269], [307, 40], [75, 16], [175, 813], [649, 912], [503, 606], [970, 729], [632, 543], [559, 935], [277, 815], [670, 2], [394, 857], [554, 33], [764, 729], [846, 175], [89, 863], [22, 541], [80, 299], [481, 422], [403, 28], [5, 124], [8, 670], [525, 647], [257, 615], [764, 383], [460, 997], [804, 980], [379, 685], [950, 650], [840, 688], [704, 388], [875, 135], [578, 721], [845, 525], [375, 310]], "bonds": [[0, 8], [0, 14], [0, 29], [0, 30], [0, 34], [1, 11], [1, 13], [1, 15], [1, 19], [1, 20], [1, 31], [1, 35], [2, 3], [2, 18], [2, 20], [2, 35], [3, 11], [3, 18], [3, 20], [3, 21], [4, 10], [4, 16], [4, 22], [4, 24], [5, 9], [5, 14], [5, 27], [5, 33], [6, 8], [6, 19], [6, 23], [6, 24], [6, 28], [7, 14], [7, 27], [7, 29], [7, 30], [7, 32], [8, 14], [8, 19], [8, 23], [8, 31], [8, 33], [8, 34], [9, 12], [9, 26], [9, 27], [9, 33], [10, 12], [10, 16], [10, 24], [10, 26], [10, 28], [11, 13], [11, 15], [11, 20], [11, 32], [12, 26], [12, 28], [12, 33], [13, 20], [14, 27], [14, 30], [14, 33], [15, 25], [15, 31], [15, 32], [15, 34], [16, 22], [16, 26], [17, 18], [17, 21], [17, 22], [17, 24], [18, 21], [18, 24], [18, 35], [19, 24], [19, 31], [19, 35], [20, 35], [21, 22], [22, 24], [23, 28], [23, 33], [24, 28], [24, 35], [25, 31], [25, 34], [26, 27], [28, 33], [29, 30], [29, 32], [29, 34], [31, 34], [32, 34]], "T": [56, 52, 22], "S": [0, 25, 65], "kappa": [34, 19, 16, 14, 38, 40, 40, 6, 14, 48, 17, 21, 45, 30, 34, 14, 29, 1, 8, 40, 37, 45, 15, 4, 24, 48, 43, 19, 23, 24, 45, 43, 28, 26, 16, 45, 28, 23, 16, 32, 41, 46, 41, 23, 26, 47, 7, 39, 35, 2, 41, 20, 8, 18, 25, 48, 15, 30, 23, 20, 26, 45, 7, 33, 31, 8, 17, 6, 44, 8, 23, 27, 29, 44, 6, 46, 27, 48, 15, 18, 49, 48, 37, 18, 25, 18, 5, 7, 7, 41, 48, 8, 1, 33, 47, 11]}, {"n_nodes": 36, "geom_seed": 0, "n_bonds": 96, "n_free": 69, "m": 3, "overlap": 1, "d": 9, "bound": 9, "rank_mod_p": 9, "rank_float": 9, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[850, 636], [511, 269], [307, 40], [75, 16], [175, 813], [649, 912], [503, 606], [970, 729], [632, 543], [559, 935], [277, 815], [670, 2], [394, 857], [554, 33], [764, 729], [846, 175], [89, 863], [22, 541], [80, 299], [481, 422], [403, 28], [5, 124], [8, 670], [525, 647], [257, 615], [764, 383], [460, 997], [804, 980], [379, 685], [950, 650], [840, 688], [704, 388], [875, 135], [578, 721], [845, 525], [375, 310]], "bonds": [[0, 8], [0, 14], [0, 29], [0, 30], [0, 34], [1, 11], [1, 13], [1, 15], [1, 19], [1, 20], [1, 31], [1, 35], [2, 3], [2, 18], [2, 20], [2, 35], [3, 11], [3, 18], [3, 20], [3, 21], [4, 10], [4, 16], [4, 22], [4, 24], [5, 9], [5, 14], [5, 27], [5, 33], [6, 8], [6, 19], [6, 23], [6, 24], [6, 28], [7, 14], [7, 27], [7, 29], [7, 30], [7, 32], [8, 14], [8, 19], [8, 23], [8, 31], [8, 33], [8, 34], [9, 12], [9, 26], [9, 27], [9, 33], [10, 12], [10, 16], [10, 24], [10, 26], [10, 28], [11, 13], [11, 15], [11, 20], [11, 32], [12, 26], [12, 28], [12, 33], [13, 20], [14, 27], [14, 30], [14, 33], [15, 25], [15, 31], [15, 32], [15, 34], [16, 22], [16, 26], [17, 18], [17, 21], [17, 22], [17, 24], [18, 21], [18, 24], [18, 35], [19, 24], [19, 31], [19, 35], [20, 35], [21, 22], [22, 24], [23, 28], [23, 33], [24, 28], [24, 35], [25, 31], [25, 34], [26, 27], [28, 33], [29, 30], [29, 32], [29, 34], [31, 34], [32, 34]], "T": [55, 59, 65], "S": [55, 18, 33], "kappa": [14, 39, 32, 4, 26, 26, 24, 35, 4, 37, 35, 32, 3, 11, 27, 1, 36, 40, 4, 15, 42, 9, 45, 23, 21, 37, 14, 3, 13, 2, 15, 22, 18, 36, 16, 31, 4, 30, 45, 46, 6, 15, 9, 9, 29, 31, 46, 46, 3, 48, 16, 23, 19, 13, 12, 24, 1, 46, 12, 22, 29, 13, 10, 15, 5, 9, 37, 5, 4, 38, 32, 15, 17, 33, 20, 18, 5, 39, 8, 26, 29, 44, 5, 13, 11, 25, 9, 40, 30, 39, 37, 4, 32, 16, 33, 19]}, {"n_nodes": 36, "geom_seed": 0, "n_bonds": 96, "n_free": 69, "m": 3, "overlap": 3, "d": 6, "bound": 6, "rank_mod_p": 6, "rank_float": 6, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[850, 636], [511, 269], [307, 40], [75, 16], [175, 813], [649, 912], [503, 606], [970, 729], [632, 543], [559, 935], [277, 815], [670, 2], [394, 857], [554, 33], [764, 729], [846, 175], [89, 863], [22, 541], [80, 299], [481, 422], [403, 28], [5, 124], [8, 670], [525, 647], [257, 615], [764, 383], [460, 997], [804, 980], [379, 685], [950, 650], [840, 688], [704, 388], [875, 135], [578, 721], [845, 525], [375, 310]], "bonds": [[0, 8], [0, 14], [0, 29], [0, 30], [0, 34], [1, 11], [1, 13], [1, 15], [1, 19], [1, 20], [1, 31], [1, 35], [2, 3], [2, 18], [2, 20], [2, 35], [3, 11], [3, 18], [3, 20], [3, 21], [4, 10], [4, 16], [4, 22], [4, 24], [5, 9], [5, 14], [5, 27], [5, 33], [6, 8], [6, 19], [6, 23], [6, 24], [6, 28], [7, 14], [7, 27], [7, 29], [7, 30], [7, 32], [8, 14], [8, 19], [8, 23], [8, 31], [8, 33], [8, 34], [9, 12], [9, 26], [9, 27], [9, 33], [10, 12], [10, 16], [10, 24], [10, 26], [10, 28], [11, 13], [11, 15], [11, 20], [11, 32], [12, 26], [12, 28], [12, 33], [13, 20], [14, 27], [14, 30], [14, 33], [15, 25], [15, 31], [15, 32], [15, 34], [16, 22], [16, 26], [17, 18], [17, 21], [17, 22], [17, 24], [18, 21], [18, 24], [18, 35], [19, 24], [19, 31], [19, 35], [20, 35], [21, 22], [22, 24], [23, 28], [23, 33], [24, 28], [24, 35], [25, 31], [25, 34], [26, 27], [28, 33], [29, 30], [29, 32], [29, 34], [31, 34], [32, 34]], "T": [56, 64, 33], "S": [56, 64, 33], "kappa": [32, 19, 22, 11, 39, 39, 12, 7, 40, 31, 2, 27, 9, 13, 35, 18, 17, 45, 34, 28, 17, 28, 40, 12, 30, 45, 40, 31, 35, 14, 38, 14, 31, 15, 5, 3, 29, 9, 35, 39, 29, 16, 28, 37, 39, 31, 1, 4, 27, 41, 47, 26, 27, 2, 15, 24, 13, 17, 16, 44, 34, 39, 44, 39, 31, 17, 5, 19, 4, 9, 40, 47, 40, 44, 47, 23, 8, 27, 17, 27, 35, 27, 39, 40, 45, 18, 7, 1, 14, 42, 42, 42, 43, 38, 27, 46]}, {"n_nodes": 36, "geom_seed": 0, "n_bonds": 96, "n_free": 69, "m": 4, "overlap": 0, "d": 16, "bound": 16, "rank_mod_p": 16, "rank_float": 16, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[850, 636], [511, 269], [307, 40], [75, 16], [175, 813], [649, 912], [503, 606], [970, 729], [632, 543], [559, 935], [277, 815], [670, 2], [394, 857], [554, 33], [764, 729], [846, 175], [89, 863], [22, 541], [80, 299], [481, 422], [403, 28], [5, 124], [8, 670], [525, 647], [257, 615], [764, 383], [460, 997], [804, 980], [379, 685], [950, 650], [840, 688], [704, 388], [875, 135], [578, 721], [845, 525], [375, 310]], "bonds": [[0, 8], [0, 14], [0, 29], [0, 30], [0, 34], [1, 11], [1, 13], [1, 15], [1, 19], [1, 20], [1, 31], [1, 35], [2, 3], [2, 18], [2, 20], [2, 35], [3, 11], [3, 18], [3, 20], [3, 21], [4, 10], [4, 16], [4, 22], [4, 24], [5, 9], [5, 14], [5, 27], [5, 33], [6, 8], [6, 19], [6, 23], [6, 24], [6, 28], [7, 14], [7, 27], [7, 29], [7, 30], [7, 32], [8, 14], [8, 19], [8, 23], [8, 31], [8, 33], [8, 34], [9, 12], [9, 26], [9, 27], [9, 33], [10, 12], [10, 16], [10, 24], [10, 26], [10, 28], [11, 13], [11, 15], [11, 20], [11, 32], [12, 26], [12, 28], [12, 33], [13, 20], [14, 27], [14, 30], [14, 33], [15, 25], [15, 31], [15, 32], [15, 34], [16, 22], [16, 26], [17, 18], [17, 21], [17, 22], [17, 24], [18, 21], [18, 24], [18, 35], [19, 24], [19, 31], [19, 35], [20, 35], [21, 22], [22, 24], [23, 28], [23, 33], [24, 28], [24, 35], [25, 31], [25, 34], [26, 27], [28, 33], [29, 30], [29, 32], [29, 34], [31, 34], [32, 34]], "T": [4, 40, 64, 32], "S": [56, 1, 5, 62], "kappa": [5, 5, 9, 25, 36, 19, 19, 13, 47, 36, 39, 27, 47, 38, 25, 34, 33, 6, 33, 29, 39, 17, 47, 4, 16, 11, 35, 13, 40, 24, 41, 38, 2, 25, 45, 25, 40, 5, 49, 14, 25, 13, 15, 17, 33, 19, 44, 47, 32, 49, 27, 24, 48, 41, 32, 46, 34, 35, 10, 27, 47, 29, 9, 19, 46, 16, 47, 23, 39, 27, 17, 49, 26, 30, 3, 1, 27, 29, 37, 22, 32, 42, 27, 5, 43, 7, 34, 32, 31, 13, 32, 23, 44, 7, 14, 33]}, {"n_nodes": 36, "geom_seed": 0, "n_bonds": 96, "n_free": 69, "m": 4, "overlap": 1, "d": 16, "bound": 16, "rank_mod_p": 16, "rank_float": 16, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[850, 636], [511, 269], [307, 40], [75, 16], [175, 813], [649, 912], [503, 606], [970, 729], [632, 543], [559, 935], [277, 815], [670, 2], [394, 857], [554, 33], [764, 729], [846, 175], [89, 863], [22, 541], [80, 299], [481, 422], [403, 28], [5, 124], [8, 670], [525, 647], [257, 615], [764, 383], [460, 997], [804, 980], [379, 685], [950, 650], [840, 688], [704, 388], [875, 135], [578, 721], [845, 525], [375, 310]], "bonds": [[0, 8], [0, 14], [0, 29], [0, 30], [0, 34], [1, 11], [1, 13], [1, 15], [1, 19], [1, 20], [1, 31], [1, 35], [2, 3], [2, 18], [2, 20], [2, 35], [3, 11], [3, 18], [3, 20], [3, 21], [4, 10], [4, 16], [4, 22], [4, 24], [5, 9], [5, 14], [5, 27], [5, 33], [6, 8], [6, 19], [6, 23], [6, 24], [6, 28], [7, 14], [7, 27], [7, 29], [7, 30], [7, 32], [8, 14], [8, 19], [8, 23], [8, 31], [8, 33], [8, 34], [9, 12], [9, 26], [9, 27], [9, 33], [10, 12], [10, 16], [10, 24], [10, 26], [10, 28], [11, 13], [11, 15], [11, 20], [11, 32], [12, 26], [12, 28], [12, 33], [13, 20], [14, 27], [14, 30], [14, 33], [15, 25], [15, 31], [15, 32], [15, 34], [16, 22], [16, 26], [17, 18], [17, 21], [17, 22], [17, 24], [18, 21], [18, 24], [18, 35], [19, 24], [19, 31], [19, 35], [20, 35], [21, 22], [22, 24], [23, 28], [23, 33], [24, 28], [24, 35], [25, 31], [25, 34], [26, 27], [28, 33], [29, 30], [29, 32], [29, 34], [31, 34], [32, 34]], "T": [41, 52, 2, 19], "S": [41, 54, 23, 59], "kappa": [35, 37, 36, 2, 19, 1, 21, 5, 17, 28, 10, 44, 39, 23, 29, 32, 42, 43, 35, 45, 30, 20, 9, 36, 16, 1, 45, 12, 13, 48, 23, 26, 37, 14, 46, 35, 46, 7, 33, 10, 13, 32, 25, 12, 11, 4, 17, 13, 34, 39, 27, 18, 7, 42, 22, 40, 26, 18, 32, 24, 45, 41, 38, 1, 9, 19, 39, 1, 15, 39, 13, 2, 37, 37, 17, 4, 25, 30, 5, 15, 34, 5, 39, 13, 46, 31, 1, 49, 28, 46, 26, 37, 18, 10, 47, 21]}, {"n_nodes": 36, "geom_seed": 0, "n_bonds": 96, "n_free": 69, "m": 4, "overlap": 2, "d": 15, "bound": 15, "rank_mod_p": 15, "rank_float": 15, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[850, 636], [511, 269], [307, 40], [75, 16], [175, 813], [649, 912], [503, 606], [970, 729], [632, 543], [559, 935], [277, 815], [670, 2], [394, 857], [554, 33], [764, 729], [846, 175], [89, 863], [22, 541], [80, 299], [481, 422], [403, 28], [5, 124], [8, 670], [525, 647], [257, 615], [764, 383], [460, 997], [804, 980], [379, 685], [950, 650], [840, 688], [704, 388], [875, 135], [578, 721], [845, 525], [375, 310]], "bonds": [[0, 8], [0, 14], [0, 29], [0, 30], [0, 34], [1, 11], [1, 13], [1, 15], [1, 19], [1, 20], [1, 31], [1, 35], [2, 3], [2, 18], [2, 20], [2, 35], [3, 11], [3, 18], [3, 20], [3, 21], [4, 10], [4, 16], [4, 22], [4, 24], [5, 9], [5, 14], [5, 27], [5, 33], [6, 8], [6, 19], [6, 23], [6, 24], [6, 28], [7, 14], [7, 27], [7, 29], [7, 30], [7, 32], [8, 14], [8, 19], [8, 23], [8, 31], [8, 33], [8, 34], [9, 12], [9, 26], [9, 27], [9, 33], [10, 12], [10, 16], [10, 24], [10, 26], [10, 28], [11, 13], [11, 15], [11, 20], [11, 32], [12, 26], [12, 28], [12, 33], [13, 20], [14, 27], [14, 30], [14, 33], [15, 25], [15, 31], [15, 32], [15, 34], [16, 22], [16, 26], [17, 18], [17, 21], [17, 22], [17, 24], [18, 21], [18, 24], [18, 35], [19, 24], [19, 31], [19, 35], [20, 35], [21, 22], [22, 24], [23, 28], [23, 33], [24, 28], [24, 35], [25, 31], [25, 34], [26, 27], [28, 33], [29, 30], [29, 32], [29, 34], [31, 34], [32, 34]], "T": [63, 12, 20, 66], "S": [63, 12, 17, 45], "kappa": [27, 17, 13, 3, 2, 6, 18, 45, 45, 25, 2, 19, 20, 4, 46, 36, 18, 34, 20, 39, 43, 16, 47, 48, 29, 1, 46, 42, 43, 17, 40, 48, 35, 35, 26, 46, 4, 2, 22, 16, 19, 46, 33, 36, 48, 27, 46, 40, 29, 24, 28, 10, 17, 45, 46, 30, 33, 20, 39, 41, 9, 47, 2, 36, 26, 47, 12, 45, 46, 47, 15, 27, 17, 20, 46, 36, 10, 35, 19, 38, 47, 7, 3, 13, 46, 19, 25, 33, 37, 21, 36, 16, 18, 23, 41, 4]}, {"n_nodes": 36, "geom_seed": 0, "n_bonds": 96, "n_free": 69, "m": 4, "overlap": 4, "d": 10, "bound": 10, "rank_mod_p": 10, "rank_float": 10, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[850, 636], [511, 269], [307, 40], [75, 16], [175, 813], [649, 912], [503, 606], [970, 729], [632, 543], [559, 935], [277, 815], [670, 2], [394, 857], [554, 33], [764, 729], [846, 175], [89, 863], [22, 541], [80, 299], [481, 422], [403, 28], [5, 124], [8, 670], [525, 647], [257, 615], [764, 383], [460, 997], [804, 980], [379, 685], [950, 650], [840, 688], [704, 388], [875, 135], [578, 721], [845, 525], [375, 310]], "bonds": [[0, 8], [0, 14], [0, 29], [0, 30], [0, 34], [1, 11], [1, 13], [1, 15], [1, 19], [1, 20], [1, 31], [1, 35], [2, 3], [2, 18], [2, 20], [2, 35], [3, 11], [3, 18], [3, 20], [3, 21], [4, 10], [4, 16], [4, 22], [4, 24], [5, 9], [5, 14], [5, 27], [5, 33], [6, 8], [6, 19], [6, 23], [6, 24], [6, 28], [7, 14], [7, 27], [7, 29], [7, 30], [7, 32], [8, 14], [8, 19], [8, 23], [8, 31], [8, 33], [8, 34], [9, 12], [9, 26], [9, 27], [9, 33], [10, 12], [10, 16], [10, 24], [10, 26], [10, 28], [11, 13], [11, 15], [11, 20], [11, 32], [12, 26], [12, 28], [12, 33], [13, 20], [14, 27], [14, 30], [14, 33], [15, 25], [15, 31], [15, 32], [15, 34], [16, 22], [16, 26], [17, 18], [17, 21], [17, 22], [17, 24], [18, 21], [18, 24], [18, 35], [19, 24], [19, 31], [19, 35], [20, 35], [21, 22], [22, 24], [23, 28], [23, 33], [24, 28], [24, 35], [25, 31], [25, 34], [26, 27], [28, 33], [29, 30], [29, 32], [29, 34], [31, 34], [32, 34]], "T": [49, 41, 5, 48], "S": [49, 41, 5, 48], "kappa": [1, 44, 17, 13, 15, 30, 32, 9, 1, 41, 2, 24, 21, 17, 8, 22, 45, 8, 12, 1, 15, 17, 42, 27, 31, 8, 24, 20, 13, 8, 21, 14, 47, 9, 7, 34, 6, 40, 26, 29, 29, 11, 4, 6, 21, 46, 9, 19, 44, 6, 1, 4, 13, 44, 30, 11, 18, 5, 38, 16, 3, 28, 21, 46, 19, 3, 35, 27, 33, 44, 30, 30, 10, 9, 11, 33, 40, 15, 6, 7, 30, 46, 37, 34, 18, 21, 22, 48, 16, 33, 13, 36, 13, 10, 48, 34]}, {"n_nodes": 36, "geom_seed": 0, "n_bonds": 96, "n_free": 69, "m": 5, "overlap": 0, "d": 25, "bound": 25, "rank_mod_p": 25, "rank_float": 25, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[850, 636], [511, 269], [307, 40], [75, 16], [175, 813], [649, 912], [503, 606], [970, 729], [632, 543], [559, 935], [277, 815], [670, 2], [394, 857], [554, 33], [764, 729], [846, 175], [89, 863], [22, 541], [80, 299], [481, 422], [403, 28], [5, 124], [8, 670], [525, 647], [257, 615], [764, 383], [460, 997], [804, 980], [379, 685], [950, 650], [840, 688], [704, 388], [875, 135], [578, 721], [845, 525], [375, 310]], "bonds": [[0, 8], [0, 14], [0, 29], [0, 30], [0, 34], [1, 11], [1, 13], [1, 15], [1, 19], [1, 20], [1, 31], [1, 35], [2, 3], [2, 18], [2, 20], [2, 35], [3, 11], [3, 18], [3, 20], [3, 21], [4, 10], [4, 16], [4, 22], [4, 24], [5, 9], [5, 14], [5, 27], [5, 33], [6, 8], [6, 19], [6, 23], [6, 24], [6, 28], [7, 14], [7, 27], [7, 29], [7, 30], [7, 32], [8, 14], [8, 19], [8, 23], [8, 31], [8, 33], [8, 34], [9, 12], [9, 26], [9, 27], [9, 33], [10, 12], [10, 16], [10, 24], [10, 26], [10, 28], [11, 13], [11, 15], [11, 20], [11, 32], [12, 26], [12, 28], [12, 33], [13, 20], [14, 27], [14, 30], [14, 33], [15, 25], [15, 31], [15, 32], [15, 34], [16, 22], [16, 26], [17, 18], [17, 21], [17, 22], [17, 24], [18, 21], [18, 24], [18, 35], [19, 24], [19, 31], [19, 35], [20, 35], [21, 22], [22, 24], [23, 28], [23, 33], [24, 28], [24, 35], [25, 31], [25, 34], [26, 27], [28, 33], [29, 30], [29, 32], [29, 34], [31, 34], [32, 34]], "T": [16, 31, 55, 54, 17], "S": [51, 1, 11, 21, 13], "kappa": [11, 23, 30, 1, 41, 20, 2, 34, 36, 43, 44, 6, 7, 8, 12, 8, 29, 9, 2, 19, 9, 46, 12, 24, 28, 39, 30, 9, 17, 23, 13, 43, 24, 20, 38, 33, 3, 31, 15, 45, 16, 31, 35, 20, 16, 13, 25, 46, 27, 42, 13, 23, 4, 6, 12, 40, 2, 27, 15, 23, 35, 48, 8, 42, 22, 25, 16, 2, 16, 45, 9, 4, 11, 29, 10, 48, 32, 39, 5, 7, 18, 8, 36, 17, 13, 26, 27, 33, 20, 3, 47, 28, 7, 3, 32, 6]}, {"n_nodes": 36, "geom_seed": 0, "n_bonds": 96, "n_free": 69, "m": 5, "overlap": 1, "d": 25, "bound": 25, "rank_mod_p": 25, "rank_float": 25, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[850, 636], [511, 269], [307, 40], [75, 16], [175, 813], [649, 912], [503, 606], [970, 729], [632, 543], [559, 935], [277, 815], [670, 2], [394, 857], [554, 33], [764, 729], [846, 175], [89, 863], [22, 541], [80, 299], [481, 422], [403, 28], [5, 124], [8, 670], [525, 647], [257, 615], [764, 383], [460, 997], [804, 980], [379, 685], [950, 650], [840, 688], [704, 388], [875, 135], [578, 721], [845, 525], [375, 310]], "bonds": [[0, 8], [0, 14], [0, 29], [0, 30], [0, 34], [1, 11], [1, 13], [1, 15], [1, 19], [1, 20], [1, 31], [1, 35], [2, 3], [2, 18], [2, 20], [2, 35], [3, 11], [3, 18], [3, 20], [3, 21], [4, 10], [4, 16], [4, 22], [4, 24], [5, 9], [5, 14], [5, 27], [5, 33], [6, 8], [6, 19], [6, 23], [6, 24], [6, 28], [7, 14], [7, 27], [7, 29], [7, 30], [7, 32], [8, 14], [8, 19], [8, 23], [8, 31], [8, 33], [8, 34], [9, 12], [9, 26], [9, 27], [9, 33], [10, 12], [10, 16], [10, 24], [10, 26], [10, 28], [11, 13], [11, 15], [11, 20], [11, 32], [12, 26], [12, 28], [12, 33], [13, 20], [14, 27], [14, 30], [14, 33], [15, 25], [15, 31], [15, 32], [15, 34], [16, 22], [16, 26], [17, 18], [17, 21], [17, 22], [17, 24], [18, 21], [18, 24], [18, 35], [19, 24], [19, 31], [19, 35], [20, 35], [21, 22], [22, 24], [23, 28], [23, 33], [24, 28], [24, 35], [25, 31], [25, 34], [26, 27], [28, 33], [29, 30], [29, 32], [29, 34], [31, 34], [32, 34]], "T": [39, 19, 63, 23, 32], "S": [39, 38, 31, 55, 42], "kappa": [2, 7, 33, 39, 46, 28, 21, 15, 9, 45, 24, 29, 2, 28, 49, 14, 7, 14, 2, 26, 28, 46, 14, 8, 5, 18, 16, 33, 18, 6, 14, 11, 29, 18, 17, 32, 14, 34, 13, 23, 46, 15, 3, 8, 42, 13, 45, 24, 47, 36, 41, 1, 13, 29, 21, 45, 43, 34, 22, 16, 48, 42, 28, 42, 49, 42, 14, 21, 44, 29, 49, 13, 22, 26, 7, 25, 25, 43, 19, 23, 25, 45, 48, 11, 21, 40, 11, 33, 45, 21, 29, 33, 19, 41, 33, 38]}, {"n_nodes": 36, "geom_seed": 0, "n_bonds": 96, "n_free": 69, "m": 5, "overlap": 2, "d": 24, "bound": 24, "rank_mod_p": 24, "rank_float": 24, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[850, 636], [511, 269], [307, 40], [75, 16], [175, 813], [649, 912], [503, 606], [970, 729], [632, 543], [559, 935], [277, 815], [670, 2], [394, 857], [554, 33], [764, 729], [846, 175], [89, 863], [22, 541], [80, 299], [481, 422], [403, 28], [5, 124], [8, 670], [525, 647], [257, 615], [764, 383], [460, 997], [804, 980], [379, 685], [950, 650], [840, 688], [704, 388], [875, 135], [578, 721], [845, 525], [375, 310]], "bonds": [[0, 8], [0, 14], [0, 29], [0, 30], [0, 34], [1, 11], [1, 13], [1, 15], [1, 19], [1, 20], [1, 31], [1, 35], [2, 3], [2, 18], [2, 20], [2, 35], [3, 11], [3, 18], [3, 20], [3, 21], [4, 10], [4, 16], [4, 22], [4, 24], [5, 9], [5, 14], [5, 27], [5, 33], [6, 8], [6, 19], [6, 23], [6, 24], [6, 28], [7, 14], [7, 27], [7, 29], [7, 30], [7, 32], [8, 14], [8, 19], [8, 23], [8, 31], [8, 33], [8, 34], [9, 12], [9, 26], [9, 27], [9, 33], [10, 12], [10, 16], [10, 24], [10, 26], [10, 28], [11, 13], [11, 15], [11, 20], [11, 32], [12, 26], [12, 28], [12, 33], [13, 20], [14, 27], [14, 30], [14, 33], [15, 25], [15, 31], [15, 32], [15, 34], [16, 22], [16, 26], [17, 18], [17, 21], [17, 22], [17, 24], [18, 21], [18, 24], [18, 35], [19, 24], [19, 31], [19, 35], [20, 35], [21, 22], [22, 24], [23, 28], [23, 33], [24, 28], [24, 35], [25, 31], [25, 34], [26, 27], [28, 33], [29, 30], [29, 32], [29, 34], [31, 34], [32, 34]], "T": [23, 64, 51, 6, 16], "S": [23, 64, 46, 43, 28], "kappa": [13, 42, 38, 34, 37, 35, 3, 44, 10, 42, 45, 10, 18, 39, 45, 34, 41, 43, 34, 14, 26, 37, 44, 27, 13, 32, 23, 14, 22, 15, 2, 32, 10, 44, 47, 39, 16, 6, 23, 24, 36, 21, 48, 20, 15, 46, 32, 48, 13, 20, 34, 30, 47, 46, 35, 19, 42, 35, 49, 37, 7, 7, 24, 6, 42, 8, 44, 35, 45, 45, 42, 37, 12, 7, 8, 30, 33, 44, 40, 22, 16, 16, 25, 17, 42, 31, 29, 3, 12, 15, 1, 29, 24, 38, 39, 20]}, {"n_nodes": 36, "geom_seed": 0, "n_bonds": 96, "n_free": 69, "m": 5, "overlap": 5, "d": 15, "bound": 15, "rank_mod_p": 15, "rank_float": 15, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[850, 636], [511, 269], [307, 40], [75, 16], [175, 813], [649, 912], [503, 606], [970, 729], [632, 543], [559, 935], [277, 815], [670, 2], [394, 857], [554, 33], [764, 729], [846, 175], [89, 863], [22, 541], [80, 299], [481, 422], [403, 28], [5, 124], [8, 670], [525, 647], [257, 615], [764, 383], [460, 997], [804, 980], [379, 685], [950, 650], [840, 688], [704, 388], [875, 135], [578, 721], [845, 525], [375, 310]], "bonds": [[0, 8], [0, 14], [0, 29], [0, 30], [0, 34], [1, 11], [1, 13], [1, 15], [1, 19], [1, 20], [1, 31], [1, 35], [2, 3], [2, 18], [2, 20], [2, 35], [3, 11], [3, 18], [3, 20], [3, 21], [4, 10], [4, 16], [4, 22], [4, 24], [5, 9], [5, 14], [5, 27], [5, 33], [6, 8], [6, 19], [6, 23], [6, 24], [6, 28], [7, 14], [7, 27], [7, 29], [7, 30], [7, 32], [8, 14], [8, 19], [8, 23], [8, 31], [8, 33], [8, 34], [9, 12], [9, 26], [9, 27], [9, 33], [10, 12], [10, 16], [10, 24], [10, 26], [10, 28], [11, 13], [11, 15], [11, 20], [11, 32], [12, 26], [12, 28], [12, 33], [13, 20], [14, 27], [14, 30], [14, 33], [15, 25], [15, 31], [15, 32], [15, 34], [16, 22], [16, 26], [17, 18], [17, 21], [17, 22], [17, 24], [18, 21], [18, 24], [18, 35], [19, 24], [19, 31], [19, 35], [20, 35], [21, 22], [22, 24], [23, 28], [23, 33], [24, 28], [24, 35], [25, 31], [25, 34], [26, 27], [28, 33], [29, 30], [29, 32], [29, 34], [31, 34], [32, 34]], "T": [11, 5, 68, 45, 14], "S": [11, 5, 68, 45, 14], "kappa": [21, 21, 22, 43, 40, 22, 9, 29, 30, 22, 46, 27, 35, 23, 25, 39, 26, 37, 16, 46, 35, 45, 25, 7, 18, 20, 14, 10, 49, 21, 19, 36, 46, 37, 45, 41, 38, 37, 3, 17, 30, 9, 25, 1, 14, 11, 3, 34, 27, 24, 31, 40, 47, 38, 33, 28, 17, 20, 2, 40, 23, 41, 22, 12, 21, 37, 23, 38, 10, 38, 39, 18, 1, 46, 22, 13, 44, 34, 33, 46, 13, 14, 3, 45, 16, 22, 39, 8, 49, 11, 31, 32, 1, 5, 45, 6]}, {"n_nodes": 36, "geom_seed": 0, "n_bonds": 96, "n_free": 69, "m": 6, "overlap": 0, "d": 36, "bound": 36, "rank_mod_p": 36, "rank_float": 36, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[850, 636], [511, 269], [307, 40], [75, 16], [175, 813], [649, 912], [503, 606], [970, 729], [632, 543], [559, 935], [277, 815], [670, 2], [394, 857], [554, 33], [764, 729], [846, 175], [89, 863], [22, 541], [80, 299], [481, 422], [403, 28], [5, 124], [8, 670], [525, 647], [257, 615], [764, 383], [460, 997], [804, 980], [379, 685], [950, 650], [840, 688], [704, 388], [875, 135], [578, 721], [845, 525], [375, 310]], "bonds": [[0, 8], [0, 14], [0, 29], [0, 30], [0, 34], [1, 11], [1, 13], [1, 15], [1, 19], [1, 20], [1, 31], [1, 35], [2, 3], [2, 18], [2, 20], [2, 35], [3, 11], [3, 18], [3, 20], [3, 21], [4, 10], [4, 16], [4, 22], [4, 24], [5, 9], [5, 14], [5, 27], [5, 33], [6, 8], [6, 19], [6, 23], [6, 24], [6, 28], [7, 14], [7, 27], [7, 29], [7, 30], [7, 32], [8, 14], [8, 19], [8, 23], [8, 31], [8, 33], [8, 34], [9, 12], [9, 26], [9, 27], [9, 33], [10, 12], [10, 16], [10, 24], [10, 26], [10, 28], [11, 13], [11, 15], [11, 20], [11, 32], [12, 26], [12, 28], [12, 33], [13, 20], [14, 27], [14, 30], [14, 33], [15, 25], [15, 31], [15, 32], [15, 34], [16, 22], [16, 26], [17, 18], [17, 21], [17, 22], [17, 24], [18, 21], [18, 24], [18, 35], [19, 24], [19, 31], [19, 35], [20, 35], [21, 22], [22, 24], [23, 28], [23, 33], [24, 28], [24, 35], [25, 31], [25, 34], [26, 27], [28, 33], [29, 30], [29, 32], [29, 34], [31, 34], [32, 34]], "T": [23, 25, 39, 30, 34, 41], "S": [22, 16, 6, 46, 27, 36], "kappa": [16, 49, 29, 5, 46, 45, 46, 49, 7, 30, 7, 28, 41, 39, 49, 15, 38, 14, 27, 43, 48, 5, 41, 22, 17, 24, 8, 20, 37, 37, 44, 31, 15, 46, 16, 35, 19, 8, 45, 10, 19, 18, 38, 3, 10, 14, 27, 36, 40, 41, 10, 12, 9, 36, 8, 37, 3, 20, 15, 21, 10, 36, 19, 15, 39, 19, 8, 27, 28, 18, 32, 40, 9, 38, 44, 33, 2, 33, 8, 31, 30, 19, 42, 14, 36, 32, 28, 23, 11, 9, 29, 38, 6, 44, 12, 11]}, {"n_nodes": 36, "geom_seed": 0, "n_bonds": 96, "n_free": 69, "m": 6, "overlap": 1, "d": 36, "bound": 36, "rank_mod_p": 36, "rank_float": 36, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[850, 636], [511, 269], [307, 40], [75, 16], [175, 813], [649, 912], [503, 606], [970, 729], [632, 543], [559, 935], [277, 815], [670, 2], [394, 857], [554, 33], [764, 729], [846, 175], [89, 863], [22, 541], [80, 299], [481, 422], [403, 28], [5, 124], [8, 670], [525, 647], [257, 615], [764, 383], [460, 997], [804, 980], [379, 685], [950, 650], [840, 688], [704, 388], [875, 135], [578, 721], [845, 525], [375, 310]], "bonds": [[0, 8], [0, 14], [0, 29], [0, 30], [0, 34], [1, 11], [1, 13], [1, 15], [1, 19], [1, 20], [1, 31], [1, 35], [2, 3], [2, 18], [2, 20], [2, 35], [3, 11], [3, 18], [3, 20], [3, 21], [4, 10], [4, 16], [4, 22], [4, 24], [5, 9], [5, 14], [5, 27], [5, 33], [6, 8], [6, 19], [6, 23], [6, 24], [6, 28], [7, 14], [7, 27], [7, 29], [7, 30], [7, 32], [8, 14], [8, 19], [8, 23], [8, 31], [8, 33], [8, 34], [9, 12], [9, 26], [9, 27], [9, 33], [10, 12], [10, 16], [10, 24], [10, 26], [10, 28], [11, 13], [11, 15], [11, 20], [11, 32], [12, 26], [12, 28], [12, 33], [13, 20], [14, 27], [14, 30], [14, 33], [15, 25], [15, 31], [15, 32], [15, 34], [16, 22], [16, 26], [17, 18], [17, 21], [17, 22], [17, 24], [18, 21], [18, 24], [18, 35], [19, 24], [19, 31], [19, 35], [20, 35], [21, 22], [22, 24], [23, 28], [23, 33], [24, 28], [24, 35], [25, 31], [25, 34], [26, 27], [28, 33], [29, 30], [29, 32], [29, 34], [31, 34], [32, 34]], "T": [17, 48, 36, 4, 27, 64], "S": [17, 49, 6, 35, 34, 66], "kappa": [40, 5, 18, 22, 1, 29, 43, 40, 11, 30, 5, 36, 6, 35, 7, 34, 28, 4, 31, 38, 21, 29, 47, 7, 45, 21, 2, 19, 46, 14, 10, 27, 4, 45, 4, 46, 9, 12, 39, 47, 21, 9, 22, 7, 31, 26, 8, 12, 10, 15, 6, 43, 14, 31, 22, 49, 15, 35, 29, 14, 44, 9, 33, 34, 17, 19, 2, 47, 8, 34, 20, 25, 9, 10, 30, 27, 11, 30, 28, 29, 3, 18, 40, 44, 31, 22, 16, 28, 46, 3, 11, 7, 24, 48, 31, 38]}, {"n_nodes": 36, "geom_seed": 0, "n_bonds": 96, "n_free": 69, "m": 6, "overlap": 3, "d": 33, "bound": 33, "rank_mod_p": 33, "rank_float": 33, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[850, 636], [511, 269], [307, 40], [75, 16], [175, 813], [649, 912], [503, 606], [970, 729], [632, 543], [559, 935], [277, 815], [670, 2], [394, 857], [554, 33], [764, 729], [846, 175], [89, 863], [22, 541], [80, 299], [481, 422], [403, 28], [5, 124], [8, 670], [525, 647], [257, 615], [764, 383], [460, 997], [804, 980], [379, 685], [950, 650], [840, 688], [704, 388], [875, 135], [578, 721], [845, 525], [375, 310]], "bonds": [[0, 8], [0, 14], [0, 29], [0, 30], [0, 34], [1, 11], [1, 13], [1, 15], [1, 19], [1, 20], [1, 31], [1, 35], [2, 3], [2, 18], [2, 20], [2, 35], [3, 11], [3, 18], [3, 20], [3, 21], [4, 10], [4, 16], [4, 22], [4, 24], [5, 9], [5, 14], [5, 27], [5, 33], [6, 8], [6, 19], [6, 23], [6, 24], [6, 28], [7, 14], [7, 27], [7, 29], [7, 30], [7, 32], [8, 14], [8, 19], [8, 23], [8, 31], [8, 33], [8, 34], [9, 12], [9, 26], [9, 27], [9, 33], [10, 12], [10, 16], [10, 24], [10, 26], [10, 28], [11, 13], [11, 15], [11, 20], [11, 32], [12, 26], [12, 28], [12, 33], [13, 20], [14, 27], [14, 30], [14, 33], [15, 25], [15, 31], [15, 32], [15, 34], [16, 22], [16, 26], [17, 18], [17, 21], [17, 22], [17, 24], [18, 21], [18, 24], [18, 35], [19, 24], [19, 31], [19, 35], [20, 35], [21, 22], [22, 24], [23, 28], [23, 33], [24, 28], [24, 35], [25, 31], [25, 34], [26, 27], [28, 33], [29, 30], [29, 32], [29, 34], [31, 34], [32, 34]], "T": [21, 51, 54, 55, 62, 58], "S": [21, 51, 54, 35, 39, 47], "kappa": [27, 5, 6, 11, 42, 31, 35, 9, 20, 1, 3, 30, 13, 5, 24, 22, 21, 38, 21, 4, 30, 30, 40, 39, 37, 37, 22, 32, 32, 22, 4, 42, 47, 25, 14, 26, 45, 43, 31, 33, 32, 10, 1, 15, 8, 29, 26, 21, 18, 23, 18, 44, 48, 42, 23, 20, 6, 32, 14, 38, 35, 12, 47, 29, 7, 27, 11, 3, 30, 16, 14, 8, 13, 48, 25, 46, 36, 2, 22, 8, 26, 25, 5, 38, 38, 44, 10, 28, 47, 12, 19, 19, 19, 23, 47, 48]}, {"n_nodes": 36, "geom_seed": 0, "n_bonds": 96, "n_free": 69, "m": 6, "overlap": 6, "d": 21, "bound": 21, "rank_mod_p": 21, "rank_float": 21, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[850, 636], [511, 269], [307, 40], [75, 16], [175, 813], [649, 912], [503, 606], [970, 729], [632, 543], [559, 935], [277, 815], [670, 2], [394, 857], [554, 33], [764, 729], [846, 175], [89, 863], [22, 541], [80, 299], [481, 422], [403, 28], [5, 124], [8, 670], [525, 647], [257, 615], [764, 383], [460, 997], [804, 980], [379, 685], [950, 650], [840, 688], [704, 388], [875, 135], [578, 721], [845, 525], [375, 310]], "bonds": [[0, 8], [0, 14], [0, 29], [0, 30], [0, 34], [1, 11], [1, 13], [1, 15], [1, 19], [1, 20], [1, 31], [1, 35], [2, 3], [2, 18], [2, 20], [2, 35], [3, 11], [3, 18], [3, 20], [3, 21], [4, 10], [4, 16], [4, 22], [4, 24], [5, 9], [5, 14], [5, 27], [5, 33], [6, 8], [6, 19], [6, 23], [6, 24], [6, 28], [7, 14], [7, 27], [7, 29], [7, 30], [7, 32], [8, 14], [8, 19], [8, 23], [8, 31], [8, 33], [8, 34], [9, 12], [9, 26], [9, 27], [9, 33], [10, 12], [10, 16], [10, 24], [10, 26], [10, 28], [11, 13], [11, 15], [11, 20], [11, 32], [12, 26], [12, 28], [12, 33], [13, 20], [14, 27], [14, 30], [14, 33], [15, 25], [15, 31], [15, 32], [15, 34], [16, 22], [16, 26], [17, 18], [17, 21], [17, 22], [17, 24], [18, 21], [18, 24], [18, 35], [19, 24], [19, 31], [19, 35], [20, 35], [21, 22], [22, 24], [23, 28], [23, 33], [24, 28], [24, 35], [25, 31], [25, 34], [26, 27], [28, 33], [29, 30], [29, 32], [29, 34], [31, 34], [32, 34]], "T": [18, 65, 2, 44, 30, 15], "S": [18, 65, 2, 44, 30, 15], "kappa": [40, 29, 24, 12, 44, 44, 21, 32, 7, 28, 16, 33, 47, 44, 42, 25, 26, 27, 12, 12, 47, 11, 34, 44, 42, 41, 21, 41, 8, 37, 46, 13, 43, 26, 4, 13, 12, 43, 40, 13, 47, 1, 49, 13, 29, 20, 26, 20, 6, 4, 10, 18, 10, 32, 47, 26, 26, 41, 30, 36, 8, 14, 3, 25, 5, 37, 16, 10, 13, 19, 28, 10, 18, 28, 29, 3, 9, 7, 28, 23, 29, 27, 33, 26, 32, 2, 28, 35, 46, 29, 16, 19, 28, 29, 8, 21]}, {"n_nodes": 36, "geom_seed": 1, "n_bonds": 97, "n_free": 69, "m": 2, "overlap": 0, "d": 4, "bound": 4, "rank_mod_p": 4, "rank_float": 4, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[473, 511], [755, 950], [34, 144], [822, 948], [249, 311], [869, 423], [273, 827], [256, 409], [643, 549], [85, 27], [865, 753], [837, 538], [817, 329], [452, 788], [123, 303], [124, 453], [976, 134], [383, 403], [903, 203], [502, 262], [19, 750], [62, 280], [498, 485], [116, 980], [749, 961], [92, 724], [293, 541], [924, 276], [725, 160], [322, 969], [421, 516], [292, 115], [424, 623], [455, 776], [362, 613], [772, 917]], "bonds": [[0, 8], [0, 22], [0, 30], [0, 32], [1, 3], [1, 13], [1, 24], [1, 35], [2, 9], [2, 14], [2, 20], [2, 21], [2, 31], [3, 10], [3, 24], [3, 35], [4, 7], [4, 14], [4, 17], [4, 19], [4, 31], [5, 8], [5, 10], [5, 11], [5, 12], [5, 27], [6, 13], [6, 23], [6, 25], [6, 29], [6, 33], [6, 34], [7, 14], [7, 15], [7, 17], [7, 26], [8, 10], [8, 11], [8, 12], [8, 19], [8, 22], [8, 32], [8, 33], [8, 35], [9, 16], [9, 28], [9, 31], [10, 11], [10, 16], [10, 27], [10, 35], [12, 18], [12, 19], [12, 27], [12, 28], [13, 24], [13, 29], [13, 33], [13, 35], [14, 15], [14, 21], [14, 31], [15, 20], [15, 21], [15, 25], [15, 26], [16, 18], [16, 27], [16, 28], [17, 19], [17, 22], [17, 26], [17, 30], [18, 27], [18, 28], [19, 22], [19, 28], [19, 31], [20, 21], [20, 23], [20, 25], [22, 30], [23, 24], [23, 25], [23, 29], [24, 29], [25, 26], [25, 34], [26, 30], [26, 34], [28, 31], [30, 32], [30, 34], [32, 33], [32, 34], [33, 34], [33, 35]], "T": [14, 63], "S": [23, 0], "kappa": [49, 33, 29, 48, 31, 42, 24, 8, 15, 33, 28, 32, 35, 30, 24, 46, 14, 6, 40, 25, 37, 6, 38, 13, 3, 6, 23, 33, 22, 46, 3, 25, 47, 41, 37, 45, 44, 33, 26, 2, 12, 27, 49, 22, 47, 40, 43, 30, 32, 35, 43, 9, 31, 22, 17, 29, 16, 19, 1, 45, 20, 43, 3, 7, 17, 10, 12, 38, 35, 21, 45, 34, 17, 32, 4, 32, 16, 1, 21, 43, 24, 7, 35, 44, 13, 1, 34, 23, 19, 35, 25, 35, 45, 8, 26, 31, 35]}, {"n_nodes": 36, "geom_seed": 1, "n_bonds": 97, "n_free": 69, "m": 2, "overlap": 1, "d": 4, "bound": 4, "rank_mod_p": 4, "rank_float": 4, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[473, 511], [755, 950], [34, 144], [822, 948], [249, 311], [869, 423], [273, 827], [256, 409], [643, 549], [85, 27], [865, 753], [837, 538], [817, 329], [452, 788], [123, 303], [124, 453], [976, 134], [383, 403], [903, 203], [502, 262], [19, 750], [62, 280], [498, 485], [116, 980], [749, 961], [92, 724], [293, 541], [924, 276], [725, 160], [322, 969], [421, 516], [292, 115], [424, 623], [455, 776], [362, 613], [772, 917]], "bonds": [[0, 8], [0, 22], [0, 30], [0, 32], [1, 3], [1, 13], [1, 24], [1, 35], [2, 9], [2, 14], [2, 20], [2, 21], [2, 31], [3, 10], [3, 24], [3, 35], [4, 7], [4, 14], [4, 17], [4, 19], [4, 31], [5, 8], [5, 10], [5, 11], [5, 12], [5, 27], [6, 13], [6, 23], [6, 25], [6, 29], [6, 33], [6, 34], [7, 14], [7, 15], [7, 17], [7, 26], [8, 10], [8, 11], [8, 12], [8, 19], [8, 22], [8, 32], [8, 33], [8, 35], [9, 16], [9, 28], [9, 31], [10, 11], [10, 16], [10, 27], [10, 35], [12, 18], [12, 19], [12, 27], [12, 28], [13, 24], [13, 29], [13, 33], [13, 35], [14, 15], [14, 21], [14, 31], [15, 20], [15, 21], [15, 25], [15, 26], [16, 18], [16, 27], [16, 28], [17, 19], [17, 22], [17, 26], [17, 30], [18, 27], [18, 28], [19, 22], [19, 28], [19, 31], [20, 21], [20, 23], [20, 25], [22, 30], [23, 24], [23, 25], [23, 29], [24, 29], [25, 26], [25, 34], [26, 30], [26, 34], [28, 31], [30, 32], [30, 34], [32, 33], [32, 34], [33, 34], [33, 35]], "T": [21, 9], "S": [21, 12], "kappa": [11, 11, 10, 3, 48, 36, 15, 48, 27, 30, 36, 44, 15, 27, 7, 13, 23, 28, 10, 1, 4, 10, 43, 9, 34, 6, 29, 16, 29, 4, 41, 9, 3, 42, 35, 7, 17, 41, 30, 21, 29, 33, 1, 4, 39, 23, 49, 30, 43, 25, 3, 11, 8, 27, 48, 22, 12, 10, 35, 22, 44, 22, 31, 22, 24, 34, 27, 27, 20, 23, 21, 35, 5, 19, 22, 45, 29, 23, 28, 4, 24, 22, 32, 21, 14, 41, 8, 45, 27, 48, 4, 33, 24, 6, 26, 16, 42]}, {"n_nodes": 36, "geom_seed": 1, "n_bonds": 97, "n_free": 69, "m": 2, "overlap": 2, "d": 3, "bound": 3, "rank_mod_p": 3, "rank_float": 3, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[473, 511], [755, 950], [34, 144], [822, 948], [249, 311], [869, 423], [273, 827], [256, 409], [643, 549], [85, 27], [865, 753], [837, 538], [817, 329], [452, 788], [123, 303], [124, 453], [976, 134], [383, 403], [903, 203], [502, 262], [19, 750], [62, 280], [498, 485], [116, 980], [749, 961], [92, 724], [293, 541], [924, 276], [725, 160], [322, 969], [421, 516], [292, 115], [424, 623], [455, 776], [362, 613], [772, 917]], "bonds": [[0, 8], [0, 22], [0, 30], [0, 32], [1, 3], [1, 13], [1, 24], [1, 35], [2, 9], [2, 14], [2, 20], [2, 21], [2, 31], [3, 10], [3, 24], [3, 35], [4, 7], [4, 14], [4, 17], [4, 19], [4, 31], [5, 8], [5, 10], [5, 11], [5, 12], [5, 27], [6, 13], [6, 23], [6, 25], [6, 29], [6, 33], [6, 34], [7, 14], [7, 15], [7, 17], [7, 26], [8, 10], [8, 11], [8, 12], [8, 19], [8, 22], [8, 32], [8, 33], [8, 35], [9, 16], [9, 28], [9, 31], [10, 11], [10, 16], [10, 27], [10, 35], [12, 18], [12, 19], [12, 27], [12, 28], [13, 24], [13, 29], [13, 33], [13, 35], [14, 15], [14, 21], [14, 31], [15, 20], [15, 21], [15, 25], [15, 26], [16, 18], [16, 27], [16, 28], [17, 19], [17, 22], [17, 26], [17, 30], [18, 27], [18, 28], [19, 22], [19, 28], [19, 31], [20, 21], [20, 23], [20, 25], [22, 30], [23, 24], [23, 25], [23, 29], [24, 29], [25, 26], [25, 34], [26, 30], [26, 34], [28, 31], [30, 32], [30, 34], [32, 33], [32, 34], [33, 34], [33, 35]], "T": [66, 35], "S": [66, 35], "kappa": [36, 18, 4, 25, 49, 41, 39, 2, 49, 8, 23, 5, 49, 31, 15, 4, 17, 32, 35, 33, 31, 46, 4, 23, 10, 9, 1, 36, 17, 39, 44, 32, 47, 31, 3, 17, 29, 12, 28, 46, 23, 2, 37, 26, 17, 1, 15, 22, 19, 46, 29, 34, 3, 28, 27, 26, 6, 47, 18, 14, 40, 19, 35, 40, 10, 1, 13, 45, 43, 25, 3, 9, 14, 44, 4, 4, 3, 47, 30, 33, 42, 38, 35, 14, 26, 8, 35, 31, 37, 14, 8, 5, 22, 21, 42, 18, 31]}, {"n_nodes": 36, "geom_seed": 1, "n_bonds": 97, "n_free": 69, "m": 3, "overlap": 0, "d": 9, "bound": 9, "rank_mod_p": 9, "rank_float": 9, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[473, 511], [755, 950], [34, 144], [822, 948], [249, 311], [869, 423], [273, 827], [256, 409], [643, 549], [85, 27], [865, 753], [837, 538], [817, 329], [452, 788], [123, 303], [124, 453], [976, 134], [383, 403], [903, 203], [502, 262], [19, 750], [62, 280], [498, 485], [116, 980], [749, 961], [92, 724], [293, 541], [924, 276], [725, 160], [322, 969], [421, 516], [292, 115], [424, 623], [455, 776], [362, 613], [772, 917]], "bonds": [[0, 8], [0, 22], [0, 30], [0, 32], [1, 3], [1, 13], [1, 24], [1, 35], [2, 9], [2, 14], [2, 20], [2, 21], [2, 31], [3, 10], [3, 24], [3, 35], [4, 7], [4, 14], [4, 17], [4, 19], [4, 31], [5, 8], [5, 10], [5, 11], [5, 12], [5, 27], [6, 13], [6, 23], [6, 25], [6, 29], [6, 33], [6, 34], [7, 14], [7, 15], [7, 17], [7, 26], [8, 10], [8, 11], [8, 12], [8, 19], [8, 22], [8, 32], [8, 33], [8, 35], [9, 16], [9, 28], [9, 31], [10, 11], [10, 16], [10, 27], [10, 35], [12, 18], [12, 19], [12, 27], [12, 28], [13, 24], [13, 29], [13, 33], [13, 35], [14, 15], [14, 21], [14, 31], [15, 20], [15, 21], [15, 25], [15, 26], [16, 18], [16, 27], [16, 28], [17, 19], [17, 22], [17, 26], [17, 30], [18, 27], [18, 28], [19, 22], [19, 28], [19, 31], [20, 21], [20, 23], [20, 25], [22, 30], [23, 24], [23, 25], [23, 29], [24, 29], [25, 26], [25, 34], [26, 30], [26, 34], [28, 31], [30, 32], [30, 34], [32, 33], [32, 34], [33, 34], [33, 35]], "T": [5, 59, 26], "S": [9, 44, 50], "kappa": [19, 33, 45, 48, 48, 47, 15, 2, 9, 16, 27, 27, 47, 30, 10, 45, 11, 2, 2, 38, 21, 45, 30, 9, 12, 27, 34, 38, 4, 38, 11, 20, 32, 4, 42, 8, 13, 19, 29, 31, 40, 17, 37, 20, 44, 4, 4, 15, 5, 1, 14, 29, 14, 49, 38, 11, 46, 14, 31, 41, 35, 2, 4, 36, 5, 47, 16, 29, 11, 43, 45, 42, 11, 31, 9, 38, 2, 33, 49, 39, 30, 25, 25, 31, 32, 25, 26, 23, 45, 10, 16, 42, 17, 22, 16, 40, 24]}, {"n_nodes": 36, "geom_seed": 1, "n_bonds": 97, "n_free": 69, "m": 3, "overlap": 1, "d": 9, "bound": 9, "rank_mod_p": 9, "rank_float": 9, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[473, 511], [755, 950], [34, 144], [822, 948], [249, 311], [869, 423], [273, 827], [256, 409], [643, 549], [85, 27], [865, 753], [837, 538], [817, 329], [452, 788], [123, 303], [124, 453], [976, 134], [383, 403], [903, 203], [502, 262], [19, 750], [62, 280], [498, 485], [116, 980], [749, 961], [92, 724], [293, 541], [924, 276], [725, 160], [322, 969], [421, 516], [292, 115], [424, 623], [455, 776], [362, 613], [772, 917]], "bonds": [[0, 8], [0, 22], [0, 30], [0, 32], [1, 3], [1, 13], [1, 24], [1, 35], [2, 9], [2, 14], [2, 20], [2, 21], [2, 31], [3, 10], [3, 24], [3, 35], [4, 7], [4, 14], [4, 17], [4, 19], [4, 31], [5, 8], [5, 10], [5, 11], [5, 12], [5, 27], [6, 13], [6, 23], [6, 25], [6, 29], [6, 33], [6, 34], [7, 14], [7, 15], [7, 17], [7, 26], [8, 10], [8, 11], [8, 12], [8, 19], [8, 22], [8, 32], [8, 33], [8, 35], [9, 16], [9, 28], [9, 31], [10, 11], [10, 16], [10, 27], [10, 35], [12, 18], [12, 19], [12, 27], [12, 28], [13, 24], [13, 29], [13, 33], [13, 35], [14, 15], [14, 21], [14, 31], [15, 20], [15, 21], [15, 25], [15, 26], [16, 18], [16, 27], [16, 28], [17, 19], [17, 22], [17, 26], [17, 30], [18, 27], [18, 28], [19, 22], [19, 28], [19, 31], [20, 21], [20, 23], [20, 25], [22, 30], [23, 24], [23, 25], [23, 29], [24, 29], [25, 26], [25, 34], [26, 30], [26, 34], [28, 31], [30, 32], [30, 34], [32, 33], [32, 34], [33, 34], [33, 35]], "T": [46, 29, 16], "S": [46, 12, 55], "kappa": [13, 24, 48, 23, 26, 27, 27, 2, 17, 8, 6, 18, 18, 14, 14, 38, 34, 47, 7, 27, 34, 2, 10, 9, 19, 42, 2, 32, 18, 12, 37, 11, 44, 32, 13, 31, 7, 42, 7, 13, 49, 3, 10, 28, 25, 35, 4, 46, 29, 6, 32, 22, 47, 5, 4, 39, 18, 8, 3, 38, 49, 17, 9, 45, 30, 23, 15, 20, 48, 3, 12, 7, 32, 41, 1, 48, 18, 1, 41, 8, 28, 42, 24, 31, 34, 2, 9, 40, 36, 47, 4, 32, 27, 31, 48, 45, 13]}, {"n_nodes": 36, "geom_seed": 1, "n_bonds": 97, "n_free": 69, "m": 3, "overlap": 3, "d": 6, "bound": 6, "rank_mod_p": 6, "rank_float": 6, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[473, 511], [755, 950], [34, 144], [822, 948], [249, 311], [869, 423], [273, 827], [256, 409], [643, 549], [85, 27], [865, 753], [837, 538], [817, 329], [452, 788], [123, 303], [124, 453], [976, 134], [383, 403], [903, 203], [502, 262], [19, 750], [62, 280], [498, 485], [116, 980], [749, 961], [92, 724], [293, 541], [924, 276], [725, 160], [322, 969], [421, 516], [292, 115], [424, 623], [455, 776], [362, 613], [772, 917]], "bonds": [[0, 8], [0, 22], [0, 30], [0, 32], [1, 3], [1, 13], [1, 24], [1, 35], [2, 9], [2, 14], [2, 20], [2, 21], [2, 31], [3, 10], [3, 24], [3, 35], [4, 7], [4, 14], [4, 17], [4, 19], [4, 31], [5, 8], [5, 10], [5, 11], [5, 12], [5, 27], [6, 13], [6, 23], [6, 25], [6, 29], [6, 33], [6, 34], [7, 14], [7, 15], [7, 17], [7, 26], [8, 10], [8, 11], [8, 12], [8, 19], [8, 22], [8, 32], [8, 33], [8, 35], [9, 16], [9, 28], [9, 31], [10, 11], [10, 16], [10, 27], [10, 35], [12, 18], [12, 19], [12, 27], [12, 28], [13, 24], [13, 29], [13, 33], [13, 35], [14, 15], [14, 21], [14, 31], [15, 20], [15, 21], [15, 25], [15, 26], [16, 18], [16, 27], [16, 28], [17, 19], [17, 22], [17, 26], [17, 30], [18, 27], [18, 28], [19, 22], [19, 28], [19, 31], [20, 21], [20, 23], [20, 25], [22, 30], [23, 24], [23, 25], [23, 29], [24, 29], [25, 26], [25, 34], [26, 30], [26, 34], [28, 31], [30, 32], [30, 34], [32, 33], [32, 34], [33, 34], [33, 35]], "T": [61, 3, 29], "S": [61, 3, 29], "kappa": [39, 3, 18, 16, 32, 26, 49, 25, 23, 20, 4, 49, 9, 1, 30, 39, 33, 21, 3, 2, 41, 13, 6, 34, 48, 26, 4, 10, 36, 6, 25, 38, 10, 10, 23, 41, 47, 38, 45, 31, 42, 40, 30, 8, 3, 34, 28, 29, 14, 28, 5, 45, 17, 43, 6, 25, 43, 9, 12, 11, 25, 25, 49, 25, 6, 3, 36, 6, 12, 32, 39, 48, 45, 9, 28, 5, 18, 18, 34, 44, 20, 9, 46, 12, 6, 43, 42, 36, 34, 39, 39, 12, 19, 10, 48, 49, 20]}, {"n_nodes": 36, "geom_seed": 1, "n_bonds": 97, "n_free": 69, "m": 4, "overlap": 0, "d": 16, "bound": 16, "rank_mod_p": 16, "rank_float": 16, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[473, 511], [755, 950], [34, 144], [822, 948], [249, 311], [869, 423], [273, 827], [256, 409], [643, 549], [85, 27], [865, 753], [837, 538], [817, 329], [452, 788], [123, 303], [124, 453], [976, 134], [383, 403], [903, 203], [502, 262], [19, 750], [62, 280], [498, 485], [116, 980], [749, 961], [92, 724], [293, 541], [924, 276], [725, 160], [322, 969], [421, 516], [292, 115], [424, 623], [455, 776], [362, 613], [772, 917]], "bonds": [[0, 8], [0, 22], [0, 30], [0, 32], [1, 3], [1, 13], [1, 24], [1, 35], [2, 9], [2, 14], [2, 20], [2, 21], [2, 31], [3, 10], [3, 24], [3, 35], [4, 7], [4, 14], [4, 17], [4, 19], [4, 31], [5, 8], [5, 10], [5, 11], [5, 12], [5, 27], [6, 13], [6, 23], [6, 25], [6, 29], [6, 33], [6, 34], [7, 14], [7, 15], [7, 17], [7, 26], [8, 10], [8, 11], [8, 12], [8, 19], [8, 22], [8, 32], [8, 33], [8, 35], [9, 16], [9, 28], [9, 31], [10, 11], [10, 16], [10, 27], [10, 35], [12, 18], [12, 19], [12, 27], [12, 28], [13, 24], [13, 29], [13, 33], [13, 35], [14, 15], [14, 21], [14, 31], [15, 20], [15, 21], [15, 25], [15, 26], [16, 18], [16, 27], [16, 28], [17, 19], [17, 22], [17, 26], [17, 30], [18, 27], [18, 28], [19, 22], [19, 28], [19, 31], [20, 21], [20, 23], [20, 25], [22, 30], [23, 24], [23, 25], [23, 29], [24, 29], [25, 26], [25, 34], [26, 30], [26, 34], [28, 31], [30, 32], [30, 34], [32, 33], [32, 34], [33, 34], [33, 35]], "T": [17, 26, 41, 58], "S": [29, 8, 14, 56], "kappa": [7, 28, 2, 22, 12, 24, 8, 31, 4, 39, 4, 32, 5, 31, 30, 9, 45, 34, 49, 31, 16, 44, 45, 14, 18, 12, 47, 3, 33, 3, 11, 7, 11, 48, 39, 48, 6, 25, 21, 24, 48, 37, 48, 38, 32, 39, 20, 21, 45, 40, 32, 16, 6, 48, 36, 4, 32, 45, 29, 6, 29, 16, 13, 30, 20, 14, 14, 23, 26, 28, 3, 23, 31, 15, 29, 6, 27, 1, 2, 36, 23, 39, 49, 19, 42, 12, 18, 29, 17, 2, 35, 20, 12, 37, 2, 16, 14]}, {"n_nodes": 36, "geom_seed": 1, "n_bonds": 97, "n_free": 69, "m": 4, "overlap": 1, "d": 16, "bound": 16, "rank_mod_p": 16, "rank_float": 16, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[473, 511], [755, 950], [34, 144], [822, 948], [249, 311], [869, 423], [273, 827], [256, 409], [643, 549], [85, 27], [865, 753], [837, 538], [817, 329], [452, 788], [123, 303], [124, 453], [976, 134], [383, 403], [903, 203], [502, 262], [19, 750], [62, 280], [498, 485], [116, 980], [749, 961], [92, 724], [293, 541], [924, 276], [725, 160], [322, 969], [421, 516], [292, 115], [424, 623], [455, 776], [362, 613], [772, 917]], "bonds": [[0, 8], [0, 22], [0, 30], [0, 32], [1, 3], [1, 13], [1, 24], [1, 35], [2, 9], [2, 14], [2, 20], [2, 21], [2, 31], [3, 10], [3, 24], [3, 35], [4, 7], [4, 14], [4, 17], [4, 19], [4, 31], [5, 8], [5, 10], [5, 11], [5, 12], [5, 27], [6, 13], [6, 23], [6, 25], [6, 29], [6, 33], [6, 34], [7, 14], [7, 15], [7, 17], [7, 26], [8, 10], [8, 11], [8, 12], [8, 19], [8, 22], [8, 32], [8, 33], [8, 35], [9, 16], [9, 28], [9, 31], [10, 11], [10, 16], [10, 27], [10, 35], [12, 18], [12, 19], [12, 27], [12, 28], [13, 24], [13, 29], [13, 33], [13, 35], [14, 15], [14, 21], [14, 31], [15, 20], [15, 21], [15, 25], [15, 26], [16, 18], [16, 27], [16, 28], [17, 19], [17, 22], [17, 26], [17, 30], [18, 27], [18, 28], [19, 22], [19, 28], [19, 31], [20, 21], [20, 23], [20, 25], [22, 30], [23, 24], [23, 25], [23, 29], [24, 29], [25, 26], [25, 34], [26, 30], [26, 34], [28, 31], [30, 32], [30, 34], [32, 33], [32, 34], [33, 34], [33, 35]], "T": [39, 66, 34, 67], "S": [39, 52, 30, 44], "kappa": [23, 34, 15, 6, 27, 1, 33, 19, 42, 3, 7, 37, 14, 9, 30, 32, 27, 49, 7, 25, 9, 20, 33, 21, 36, 39, 45, 26, 7, 13, 32, 24, 39, 43, 5, 30, 23, 28, 31, 34, 36, 10, 31, 17, 28, 24, 2, 7, 12, 19, 49, 9, 6, 37, 11, 14, 34, 13, 1, 37, 48, 17, 10, 37, 22, 29, 8, 24, 46, 36, 7, 5, 45, 43, 37, 32, 37, 21, 31, 30, 48, 14, 34, 28, 4, 32, 26, 12, 38, 32, 14, 42, 30, 29, 11, 32, 22]}, {"n_nodes": 36, "geom_seed": 1, "n_bonds": 97, "n_free": 69, "m": 4, "overlap": 2, "d": 15, "bound": 15, "rank_mod_p": 15, "rank_float": 15, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[473, 511], [755, 950], [34, 144], [822, 948], [249, 311], [869, 423], [273, 827], [256, 409], [643, 549], [85, 27], [865, 753], [837, 538], [817, 329], [452, 788], [123, 303], [124, 453], [976, 134], [383, 403], [903, 203], [502, 262], [19, 750], [62, 280], [498, 485], [116, 980], [749, 961], [92, 724], [293, 541], [924, 276], [725, 160], [322, 969], [421, 516], [292, 115], [424, 623], [455, 776], [362, 613], [772, 917]], "bonds": [[0, 8], [0, 22], [0, 30], [0, 32], [1, 3], [1, 13], [1, 24], [1, 35], [2, 9], [2, 14], [2, 20], [2, 21], [2, 31], [3, 10], [3, 24], [3, 35], [4, 7], [4, 14], [4, 17], [4, 19], [4, 31], [5, 8], [5, 10], [5, 11], [5, 12], [5, 27], [6, 13], [6, 23], [6, 25], [6, 29], [6, 33], [6, 34], [7, 14], [7, 15], [7, 17], [7, 26], [8, 10], [8, 11], [8, 12], [8, 19], [8, 22], [8, 32], [8, 33], [8, 35], [9, 16], [9, 28], [9, 31], [10, 11], [10, 16], [10, 27], [10, 35], [12, 18], [12, 19], [12, 27], [12, 28], [13, 24], [13, 29], [13, 33], [13, 35], [14, 15], [14, 21], [14, 31], [15, 20], [15, 21], [15, 25], [15, 26], [16, 18], [16, 27], [16, 28], [17, 19], [17, 22], [17, 26], [17, 30], [18, 27], [18, 28], [19, 22], [19, 28], [19, 31], [20, 21], [20, 23], [20, 25], [22, 30], [23, 24], [23, 25], [23, 29], [24, 29], [25, 26], [25, 34], [26, 30], [26, 34], [28, 31], [30, 32], [30, 34], [32, 33], [32, 34], [33, 34], [33, 35]], "T": [32, 12, 62, 58], "S": [32, 12, 43, 22], "kappa": [42, 37, 12, 42, 35, 29, 44, 19, 22, 14, 36, 25, 8, 18, 14, 27, 16, 48, 46, 39, 1, 42, 7, 9, 44, 32, 26, 15, 26, 42, 19, 7, 19, 7, 18, 25, 36, 30, 18, 11, 4, 8, 33, 21, 21, 17, 16, 31, 33, 20, 31, 1, 4, 24, 35, 33, 43, 9, 4, 18, 22, 19, 9, 16, 16, 36, 27, 49, 34, 7, 41, 13, 22, 41, 43, 38, 11, 34, 39, 30, 10, 30, 33, 21, 17, 2, 29, 44, 37, 45, 40, 48, 4, 36, 11, 8, 33]}, {"n_nodes": 36, "geom_seed": 1, "n_bonds": 97, "n_free": 69, "m": 4, "overlap": 4, "d": 10, "bound": 10, "rank_mod_p": 10, "rank_float": 10, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[473, 511], [755, 950], [34, 144], [822, 948], [249, 311], [869, 423], [273, 827], [256, 409], [643, 549], [85, 27], [865, 753], [837, 538], [817, 329], [452, 788], [123, 303], [124, 453], [976, 134], [383, 403], [903, 203], [502, 262], [19, 750], [62, 280], [498, 485], [116, 980], [749, 961], [92, 724], [293, 541], [924, 276], [725, 160], [322, 969], [421, 516], [292, 115], [424, 623], [455, 776], [362, 613], [772, 917]], "bonds": [[0, 8], [0, 22], [0, 30], [0, 32], [1, 3], [1, 13], [1, 24], [1, 35], [2, 9], [2, 14], [2, 20], [2, 21], [2, 31], [3, 10], [3, 24], [3, 35], [4, 7], [4, 14], [4, 17], [4, 19], [4, 31], [5, 8], [5, 10], [5, 11], [5, 12], [5, 27], [6, 13], [6, 23], [6, 25], [6, 29], [6, 33], [6, 34], [7, 14], [7, 15], [7, 17], [7, 26], [8, 10], [8, 11], [8, 12], [8, 19], [8, 22], [8, 32], [8, 33], [8, 35], [9, 16], [9, 28], [9, 31], [10, 11], [10, 16], [10, 27], [10, 35], [12, 18], [12, 19], [12, 27], [12, 28], [13, 24], [13, 29], [13, 33], [13, 35], [14, 15], [14, 21], [14, 31], [15, 20], [15, 21], [15, 25], [15, 26], [16, 18], [16, 27], [16, 28], [17, 19], [17, 22], [17, 26], [17, 30], [18, 27], [18, 28], [19, 22], [19, 28], [19, 31], [20, 21], [20, 23], [20, 25], [22, 30], [23, 24], [23, 25], [23, 29], [24, 29], [25, 26], [25, 34], [26, 30], [26, 34], [28, 31], [30, 32], [30, 34], [32, 33], [32, 34], [33, 34], [33, 35]], "T": [12, 67, 35, 40], "S": [12, 67, 35, 40], "kappa": [11, 44, 46, 2, 8, 2, 12, 40, 49, 35, 9, 23, 35, 23, 7, 23, 16, 30, 40, 15, 17, 25, 23, 29, 21, 27, 24, 26, 41, 23, 10, 7, 13, 1, 11, 8, 12, 33, 12, 9, 43, 33, 31, 38, 32, 24, 25, 24, 15, 30, 49, 19, 42, 30, 38, 9, 8, 49, 33, 43, 11, 4, 40, 1, 15, 26, 36, 7, 45, 13, 44, 48, 29, 17, 20, 24, 11, 11, 32, 23, 45, 28, 34, 28, 17, 33, 21, 18, 36, 17, 9, 24, 37, 9, 17, 12, 38]}, {"n_nodes": 36, "geom_seed": 1, "n_bonds": 97, "n_free": 69, "m": 5, "overlap": 0, "d": 25, "bound": 25, "rank_mod_p": 25, "rank_float": 25, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[473, 511], [755, 950], [34, 144], [822, 948], [249, 311], [869, 423], [273, 827], [256, 409], [643, 549], [85, 27], [865, 753], [837, 538], [817, 329], [452, 788], [123, 303], [124, 453], [976, 134], [383, 403], [903, 203], [502, 262], [19, 750], [62, 280], [498, 485], [116, 980], [749, 961], [92, 724], [293, 541], [924, 276], [725, 160], [322, 969], [421, 516], [292, 115], [424, 623], [455, 776], [362, 613], [772, 917]], "bonds": [[0, 8], [0, 22], [0, 30], [0, 32], [1, 3], [1, 13], [1, 24], [1, 35], [2, 9], [2, 14], [2, 20], [2, 21], [2, 31], [3, 10], [3, 24], [3, 35], [4, 7], [4, 14], [4, 17], [4, 19], [4, 31], [5, 8], [5, 10], [5, 11], [5, 12], [5, 27], [6, 13], [6, 23], [6, 25], [6, 29], [6, 33], [6, 34], [7, 14], [7, 15], [7, 17], [7, 26], [8, 10], [8, 11], [8, 12], [8, 19], [8, 22], [8, 32], [8, 33], [8, 35], [9, 16], [9, 28], [9, 31], [10, 11], [10, 16], [10, 27], [10, 35], [12, 18], [12, 19], [12, 27], [12, 28], [13, 24], [13, 29], [13, 33], [13, 35], [14, 15], [14, 21], [14, 31], [15, 20], [15, 21], [15, 25], [15, 26], [16, 18], [16, 27], [16, 28], [17, 19], [17, 22], [17, 26], [17, 30], [18, 27], [18, 28], [19, 22], [19, 28], [19, 31], [20, 21], [20, 23], [20, 25], [22, 30], [23, 24], [23, 25], [23, 29], [24, 29], [25, 26], [25, 34], [26, 30], [26, 34], [28, 31], [30, 32], [30, 34], [32, 33], [32, 34], [33, 34], [33, 35]], "T": [7, 27, 26, 42, 22], "S": [59, 65, 32, 43, 52], "kappa": [25, 18, 49, 5, 18, 30, 20, 10, 38, 6, 36, 16, 33, 23, 44, 9, 31, 31, 27, 9, 19, 26, 14, 12, 16, 27, 10, 26, 43, 46, 47, 29, 47, 26, 7, 16, 29, 4, 12, 42, 17, 19, 2, 35, 17, 45, 20, 37, 27, 14, 4, 41, 9, 18, 20, 27, 13, 16, 28, 47, 2, 9, 48, 27, 21, 41, 6, 48, 10, 34, 49, 26, 20, 2, 23, 34, 27, 45, 9, 14, 19, 44, 34, 25, 25, 45, 38, 13, 3, 4, 19, 31, 37, 11, 23, 39, 35]}, {"n_nodes": 36, "geom_seed": 1, "n_bonds": 97, "n_free": 69, "m": 5, "overlap": 1, "d": 25, "bound": 25, "rank_mod_p": 25, "rank_float": 25, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[473, 511], [755, 950], [34, 144], [822, 948], [249, 311], [869, 423], [273, 827], [256, 409], [643, 549], [85, 27], [865, 753], [837, 538], [817, 329], [452, 788], [123, 303], [124, 453], [976, 134], [383, 403], [903, 203], [502, 262], [19, 750], [62, 280], [498, 485], [116, 980], [749, 961], [92, 724], [293, 541], [924, 276], [725, 160], [322, 969], [421, 516], [292, 115], [424, 623], [455, 776], [362, 613], [772, 917]], "bonds": [[0, 8], [0, 22], [0, 30], [0, 32], [1, 3], [1, 13], [1, 24], [1, 35], [2, 9], [2, 14], [2, 20], [2, 21], [2, 31], [3, 10], [3, 24], [3, 35], [4, 7], [4, 14], [4, 17], [4, 19], [4, 31], [5, 8], [5, 10], [5, 11], [5, 12], [5, 27], [6, 13], [6, 23], [6, 25], [6, 29], [6, 33], [6, 34], [7, 14], [7, 15], [7, 17], [7, 26], [8, 10], [8, 11], [8, 12], [8, 19], [8, 22], [8, 32], [8, 33], [8, 35], [9, 16], [9, 28], [9, 31], [10, 11], [10, 16], [10, 27], [10, 35], [12, 18], [12, 19], [12, 27], [12, 28], [13, 24], [13, 29], [13, 33], [13, 35], [14, 15], [14, 21], [14, 31], [15, 20], [15, 21], [15, 25], [15, 26], [16, 18], [16, 27], [16, 28], [17, 19], [17, 22], [17, 26], [17, 30], [18, 27], [18, 28], [19, 22], [19, 28], [19, 31], [20, 21], [20, 23], [20, 25], [22, 30], [23, 24], [23, 25], [23, 29], [24, 29], [25, 26], [25, 34], [26, 30], [26, 34], [28, 31], [30, 32], [30, 34], [32, 33], [32, 34], [33, 34], [33, 35]], "T": [36, 9, 41, 48, 18], "S": [36, 62, 68, 21, 3], "kappa": [47, 21, 44, 40, 17, 34, 37, 47, 26, 15, 12, 1, 12, 12, 13, 21, 28, 10, 29, 41, 33, 29, 14, 9, 33, 21, 41, 13, 13, 5, 15, 24, 48, 31, 43, 49, 9, 44, 19, 24, 5, 43, 18, 25, 41, 9, 8, 41, 26, 12, 3, 25, 23, 17, 42, 9, 38, 37, 13, 35, 32, 49, 42, 9, 5, 27, 26, 27, 27, 34, 15, 24, 30, 16, 44, 21, 4, 14, 21, 10, 15, 44, 11, 41, 17, 32, 10, 41, 38, 1, 32, 12, 17, 33, 34, 37, 15]}, {"n_nodes": 36, "geom_seed": 1, "n_bonds": 97, "n_free": 69, "m": 5, "overlap": 2, "d": 24, "bound": 24, "rank_mod_p": 24, "rank_float": 24, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[473, 511], [755, 950], [34, 144], [822, 948], [249, 311], [869, 423], [273, 827], [256, 409], [643, 549], [85, 27], [865, 753], [837, 538], [817, 329], [452, 788], [123, 303], [124, 453], [976, 134], [383, 403], [903, 203], [502, 262], [19, 750], [62, 280], [498, 485], [116, 980], [749, 961], [92, 724], [293, 541], [924, 276], [725, 160], [322, 969], [421, 516], [292, 115], [424, 623], [455, 776], [362, 613], [772, 917]], "bonds": [[0, 8], [0, 22], [0, 30], [0, 32], [1, 3], [1, 13], [1, 24], [1, 35], [2, 9], [2, 14], [2, 20], [2, 21], [2, 31], [3, 10], [3, 24], [3, 35], [4, 7], [4, 14], [4, 17], [4, 19], [4, 31], [5, 8], [5, 10], [5, 11], [5, 12], [5, 27], [6, 13], [6, 23], [6, 25], [6, 29], [6, 33], [6, 34], [7, 14], [7, 15], [7, 17], [7, 26], [8, 10], [8, 11], [8, 12], [8, 19], [8, 22], [8, 32], [8, 33], [8, 35], [9, 16], [9, 28], [9, 31], [10, 11], [10, 16], [10, 27], [10, 35], [12, 18], [12, 19], [12, 27], [12, 28], [13, 24], [13, 29], [13, 33], [13, 35], [14, 15], [14, 21], [14, 31], [15, 20], [15, 21], [15, 25], [15, 26], [16, 18], [16, 27], [16, 28], [17, 19], [17, 22], [17, 26], [17, 30], [18, 27], [18, 28], [19, 22], [19, 28], [19, 31], [20, 21], [20, 23], [20, 25], [22, 30], [23, 24], [23, 25], [23, 29], [24, 29], [25, 26], [25, 34], [26, 30], [26, 34], [28, 31], [30, 32], [30, 34], [32, 33], [32, 34], [33, 34], [33, 35]], "T": [3, 31, 8, 9, 53], "S": [3, 31, 30, 54, 47], "kappa": [6, 27, 16, 22, 23, 40, 28, 48, 8, 8, 7, 9, 19, 39, 41, 45, 42, 38, 36, 19, 12, 39, 38, 27, 47, 38, 25, 9, 10, 47, 44, 39, 37, 37, 18, 37, 30, 16, 36, 10, 40, 41, 9, 1, 28, 24, 15, 22, 12, 12, 21, 4, 44, 39, 26, 49, 9, 4, 21, 1, 23, 31, 5, 46, 1, 9, 7, 26, 25, 1, 20, 2, 45, 14, 37, 16, 12, 42, 21, 26, 40, 28, 16, 27, 5, 12, 40, 29, 1, 15, 42, 10, 16, 48, 10, 7, 10]}, {"n_nodes": 36, "geom_seed": 1, "n_bonds": 97, "n_free": 69, "m": 5, "overlap": 5, "d": 15, "bound": 15, "rank_mod_p": 15, "rank_float": 15, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[473, 511], [755, 950], [34, 144], [822, 948], [249, 311], [869, 423], [273, 827], [256, 409], [643, 549], [85, 27], [865, 753], [837, 538], [817, 329], [452, 788], [123, 303], [124, 453], [976, 134], [383, 403], [903, 203], [502, 262], [19, 750], [62, 280], [498, 485], [116, 980], [749, 961], [92, 724], [293, 541], [924, 276], [725, 160], [322, 969], [421, 516], [292, 115], [424, 623], [455, 776], [362, 613], [772, 917]], "bonds": [[0, 8], [0, 22], [0, 30], [0, 32], [1, 3], [1, 13], [1, 24], [1, 35], [2, 9], [2, 14], [2, 20], [2, 21], [2, 31], [3, 10], [3, 24], [3, 35], [4, 7], [4, 14], [4, 17], [4, 19], [4, 31], [5, 8], [5, 10], [5, 11], [5, 12], [5, 27], [6, 13], [6, 23], [6, 25], [6, 29], [6, 33], [6, 34], [7, 14], [7, 15], [7, 17], [7, 26], [8, 10], [8, 11], [8, 12], [8, 19], [8, 22], [8, 32], [8, 33], [8, 35], [9, 16], [9, 28], [9, 31], [10, 11], [10, 16], [10, 27], [10, 35], [12, 18], [12, 19], [12, 27], [12, 28], [13, 24], [13, 29], [13, 33], [13, 35], [14, 15], [14, 21], [14, 31], [15, 20], [15, 21], [15, 25], [15, 26], [16, 18], [16, 27], [16, 28], [17, 19], [17, 22], [17, 26], [17, 30], [18, 27], [18, 28], [19, 22], [19, 28], [19, 31], [20, 21], [20, 23], [20, 25], [22, 30], [23, 24], [23, 25], [23, 29], [24, 29], [25, 26], [25, 34], [26, 30], [26, 34], [28, 31], [30, 32], [30, 34], [32, 33], [32, 34], [33, 34], [33, 35]], "T": [43, 13, 8, 33, 30], "S": [43, 13, 8, 33, 30], "kappa": [44, 49, 1, 46, 7, 6, 5, 13, 10, 4, 49, 34, 40, 6, 47, 30, 11, 9, 12, 3, 36, 27, 18, 22, 38, 37, 3, 44, 32, 3, 25, 17, 17, 11, 21, 47, 5, 4, 9, 34, 20, 49, 26, 49, 42, 21, 8, 21, 42, 14, 41, 37, 20, 27, 14, 31, 23, 42, 5, 27, 11, 24, 14, 43, 29, 17, 23, 42, 31, 49, 6, 47, 16, 25, 43, 40, 37, 26, 49, 40, 44, 38, 13, 28, 22, 23, 45, 37, 30, 12, 5, 33, 43, 44, 4, 38, 26]}, {"n_nodes": 36, "geom_seed": 1, "n_bonds": 97, "n_free": 69, "m": 6, "overlap": 0, "d": 36, "bound": 36, "rank_mod_p": 36, "rank_float": 36, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[473, 511], [755, 950], [34, 144], [822, 948], [249, 311], [869, 423], [273, 827], [256, 409], [643, 549], [85, 27], [865, 753], [837, 538], [817, 329], [452, 788], [123, 303], [124, 453], [976, 134], [383, 403], [903, 203], [502, 262], [19, 750], [62, 280], [498, 485], [116, 980], [749, 961], [92, 724], [293, 541], [924, 276], [725, 160], [322, 969], [421, 516], [292, 115], [424, 623], [455, 776], [362, 613], [772, 917]], "bonds": [[0, 8], [0, 22], [0, 30], [0, 32], [1, 3], [1, 13], [1, 24], [1, 35], [2, 9], [2, 14], [2, 20], [2, 21], [2, 31], [3, 10], [3, 24], [3, 35], [4, 7], [4, 14], [4, 17], [4, 19], [4, 31], [5, 8], [5, 10], [5, 11], [5, 12], [5, 27], [6, 13], [6, 23], [6, 25], [6, 29], [6, 33], [6, 34], [7, 14], [7, 15], [7, 17], [7, 26], [8, 10], [8, 11], [8, 12], [8, 19], [8, 22], [8, 32], [8, 33], [8, 35], [9, 16], [9, 28], [9, 31], [10, 11], [10, 16], [10, 27], [10, 35], [12, 18], [12, 19], [12, 27], [12, 28], [13, 24], [13, 29], [13, 33], [13, 35], [14, 15], [14, 21], [14, 31], [15, 20], [15, 21], [15, 25], [15, 26], [16, 18], [16, 27], [16, 28], [17, 19], [17, 22], [17, 26], [17, 30], [18, 27], [18, 28], [19, 22], [19, 28], [19, 31], [20, 21], [20, 23], [20, 25], [22, 30], [23, 24], [23, 25], [23, 29], [24, 29], [25, 26], [25, 34], [26, 30], [26, 34], [28, 31], [30, 32], [30, 34], [32, 33], [32, 34], [33, 34], [33, 35]], "T": [5, 29, 51, 2, 55, 35], "S": [57, 20, 68, 65, 21, 34], "kappa": [12, 22, 10, 4, 32, 49, 40, 25, 32, 49, 2, 34, 40, 44, 4, 14, 45, 10, 17, 28, 32, 34, 37, 4, 27, 35, 40, 47, 34, 16, 5, 41, 22, 1, 12, 47, 46, 43, 6, 34, 27, 20, 15, 21, 45, 4, 25, 12, 28, 7, 29, 49, 24, 45, 18, 44, 3, 1, 18, 1, 39, 47, 8, 39, 26, 9, 23, 43, 17, 5, 38, 35, 9, 9, 39, 25, 38, 45, 29, 34, 40, 38, 12, 47, 34, 32, 45, 13, 5, 7, 38, 8, 49, 23, 27, 49, 3]}, {"n_nodes": 36, "geom_seed": 1, "n_bonds": 97, "n_free": 69, "m": 6, "overlap": 1, "d": 36, "bound": 36, "rank_mod_p": 36, "rank_float": 36, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[473, 511], [755, 950], [34, 144], [822, 948], [249, 311], [869, 423], [273, 827], [256, 409], [643, 549], [85, 27], [865, 753], [837, 538], [817, 329], [452, 788], [123, 303], [124, 453], [976, 134], [383, 403], [903, 203], [502, 262], [19, 750], [62, 280], [498, 485], [116, 980], [749, 961], [92, 724], [293, 541], [924, 276], [725, 160], [322, 969], [421, 516], [292, 115], [424, 623], [455, 776], [362, 613], [772, 917]], "bonds": [[0, 8], [0, 22], [0, 30], [0, 32], [1, 3], [1, 13], [1, 24], [1, 35], [2, 9], [2, 14], [2, 20], [2, 21], [2, 31], [3, 10], [3, 24], [3, 35], [4, 7], [4, 14], [4, 17], [4, 19], [4, 31], [5, 8], [5, 10], [5, 11], [5, 12], [5, 27], [6, 13], [6, 23], [6, 25], [6, 29], [6, 33], [6, 34], [7, 14], [7, 15], [7, 17], [7, 26], [8, 10], [8, 11], [8, 12], [8, 19], [8, 22], [8, 32], [8, 33], [8, 35], [9, 16], [9, 28], [9, 31], [10, 11], [10, 16], [10, 27], [10, 35], [12, 18], [12, 19], [12, 27], [12, 28], [13, 24], [13, 29], [13, 33], [13, 35], [14, 15], [14, 21], [14, 31], [15, 20], [15, 21], [15, 25], [15, 26], [16, 18], [16, 27], [16, 28], [17, 19], [17, 22], [17, 26], [17, 30], [18, 27], [18, 28], [19, 22], [19, 28], [19, 31], [20, 21], [20, 23], [20, 25], [22, 30], [23, 24], [23, 25], [23, 29], [24, 29], [25, 26], [25, 34], [26, 30], [26, 34], [28, 31], [30, 32], [30, 34], [32, 33], [32, 34], [33, 34], [33, 35]], "T": [16, 36, 60, 15, 48, 46], "S": [16, 58, 18, 40, 65, 56], "kappa": [45, 12, 29, 33, 39, 16, 23, 46, 5, 6, 41, 10, 45, 43, 36, 12, 21, 9, 12, 24, 38, 21, 31, 24, 42, 38, 38, 1, 17, 2, 33, 26, 3, 32, 46, 14, 43, 48, 37, 27, 5, 11, 48, 43, 24, 3, 12, 8, 39, 2, 20, 19, 32, 43, 37, 30, 11, 24, 42, 23, 42, 23, 36, 46, 18, 14, 48, 37, 25, 44, 27, 40, 10, 36, 28, 9, 22, 36, 32, 32, 43, 35, 19, 48, 19, 32, 42, 38, 8, 6, 4, 45, 11, 14, 24, 45, 15]}, {"n_nodes": 36, "geom_seed": 1, "n_bonds": 97, "n_free": 69, "m": 6, "overlap": 3, "d": 33, "bound": 33, "rank_mod_p": 33, "rank_float": 33, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[473, 511], [755, 950], [34, 144], [822, 948], [249, 311], [869, 423], [273, 827], [256, 409], [643, 549], [85, 27], [865, 753], [837, 538], [817, 329], [452, 788], [123, 303], [124, 453], [976, 134], [383, 403], [903, 203], [502, 262], [19, 750], [62, 280], [498, 485], [116, 980], [749, 961], [92, 724], [293, 541], [924, 276], [725, 160], [322, 969], [421, 516], [292, 115], [424, 623], [455, 776], [362, 613], [772, 917]], "bonds": [[0, 8], [0, 22], [0, 30], [0, 32], [1, 3], [1, 13], [1, 24], [1, 35], [2, 9], [2, 14], [2, 20], [2, 21], [2, 31], [3, 10], [3, 24], [3, 35], [4, 7], [4, 14], [4, 17], [4, 19], [4, 31], [5, 8], [5, 10], [5, 11], [5, 12], [5, 27], [6, 13], [6, 23], [6, 25], [6, 29], [6, 33], [6, 34], [7, 14], [7, 15], [7, 17], [7, 26], [8, 10], [8, 11], [8, 12], [8, 19], [8, 22], [8, 32], [8, 33], [8, 35], [9, 16], [9, 28], [9, 31], [10, 11], [10, 16], [10, 27], [10, 35], [12, 18], [12, 19], [12, 27], [12, 28], [13, 24], [13, 29], [13, 33], [13, 35], [14, 15], [14, 21], [14, 31], [15, 20], [15, 21], [15, 25], [15, 26], [16, 18], [16, 27], [16, 28], [17, 19], [17, 22], [17, 26], [17, 30], [18, 27], [18, 28], [19, 22], [19, 28], [19, 31], [20, 21], [20, 23], [20, 25], [22, 30], [23, 24], [23, 25], [23, 29], [24, 29], [25, 26], [25, 34], [26, 30], [26, 34], [28, 31], [30, 32], [30, 34], [32, 33], [32, 34], [33, 34], [33, 35]], "T": [46, 24, 64, 51, 4, 12], "S": [46, 24, 64, 10, 49, 68], "kappa": [41, 13, 30, 17, 31, 1, 33, 10, 20, 43, 31, 8, 9, 33, 7, 22, 16, 4, 39, 16, 25, 2, 7, 32, 12, 47, 37, 18, 18, 32, 24, 36, 22, 4, 3, 30, 32, 28, 9, 41, 44, 13, 1, 24, 37, 28, 40, 46, 16, 39, 7, 16, 48, 14, 14, 14, 21, 7, 3, 28, 49, 36, 12, 5, 19, 4, 14, 33, 21, 21, 11, 42, 32, 39, 7, 44, 49, 30, 9, 3, 19, 33, 24, 3, 8, 40, 11, 14, 25, 26, 29, 27, 47, 46, 27, 34, 17]}, {"n_nodes": 36, "geom_seed": 1, "n_bonds": 97, "n_free": 69, "m": 6, "overlap": 6, "d": 21, "bound": 21, "rank_mod_p": 21, "rank_float": 21, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[473, 511], [755, 950], [34, 144], [822, 948], [249, 311], [869, 423], [273, 827], [256, 409], [643, 549], [85, 27], [865, 753], [837, 538], [817, 329], [452, 788], [123, 303], [124, 453], [976, 134], [383, 403], [903, 203], [502, 262], [19, 750], [62, 280], [498, 485], [116, 980], [749, 961], [92, 724], [293, 541], [924, 276], [725, 160], [322, 969], [421, 516], [292, 115], [424, 623], [455, 776], [362, 613], [772, 917]], "bonds": [[0, 8], [0, 22], [0, 30], [0, 32], [1, 3], [1, 13], [1, 24], [1, 35], [2, 9], [2, 14], [2, 20], [2, 21], [2, 31], [3, 10], [3, 24], [3, 35], [4, 7], [4, 14], [4, 17], [4, 19], [4, 31], [5, 8], [5, 10], [5, 11], [5, 12], [5, 27], [6, 13], [6, 23], [6, 25], [6, 29], [6, 33], [6, 34], [7, 14], [7, 15], [7, 17], [7, 26], [8, 10], [8, 11], [8, 12], [8, 19], [8, 22], [8, 32], [8, 33], [8, 35], [9, 16], [9, 28], [9, 31], [10, 11], [10, 16], [10, 27], [10, 35], [12, 18], [12, 19], [12, 27], [12, 28], [13, 24], [13, 29], [13, 33], [13, 35], [14, 15], [14, 21], [14, 31], [15, 20], [15, 21], [15, 25], [15, 26], [16, 18], [16, 27], [16, 28], [17, 19], [17, 22], [17, 26], [17, 30], [18, 27], [18, 28], [19, 22], [19, 28], [19, 31], [20, 21], [20, 23], [20, 25], [22, 30], [23, 24], [23, 25], [23, 29], [24, 29], [25, 26], [25, 34], [26, 30], [26, 34], [28, 31], [30, 32], [30, 34], [32, 33], [32, 34], [33, 34], [33, 35]], "T": [33, 42, 29, 11, 47, 35], "S": [33, 42, 29, 11, 47, 35], "kappa": [28, 20, 22, 43, 9, 1, 46, 13, 20, 18, 8, 42, 18, 49, 32, 24, 26, 44, 24, 34, 3, 41, 6, 37, 23, 33, 39, 4, 33, 9, 29, 46, 28, 43, 25, 41, 14, 13, 28, 23, 10, 37, 30, 4, 5, 9, 19, 7, 48, 5, 17, 12, 39, 18, 16, 48, 18, 32, 27, 41, 38, 38, 31, 41, 48, 15, 6, 42, 44, 41, 31, 47, 47, 12, 14, 47, 17, 48, 38, 39, 14, 29, 25, 20, 21, 44, 42, 33, 5, 16, 30, 7, 42, 32, 16, 23, 42]}, {"n_nodes": 36, "geom_seed": 2, "n_bonds": 98, "n_free": 69, "m": 2, "overlap": 0, "d": 4, "bound": 4, "rank_mod_p": 4, "rank_float": 4, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[837, 261], [109, 298], [413, 814], [451, 91], [334, 600], [813, 728], [992, 187], [880, 55], [558, 274], [201, 657], [305, 562], [260, 150], [749, 432], [678, 669], [945, 422], [219, 633], [934, 967], [867, 683], [380, 391], [39, 187], [332, 345], [579, 511], [692, 891], [877, 775], [976, 318], [907, 924], [223, 470], [569, 693], [700, 107], [476, 104], [957, 201], [449, 884], [522, 679], [499, 849], [593, 644], [453, 406]], "bonds": [[0, 7], [0, 8], [0, 12], [0, 14], [0, 24], [0, 28], [0, 30], [1, 9], [1, 11], [1, 19], [1, 20], [1, 26], [2, 4], [2, 9], [2, 31], [2, 32], [2, 33], [3, 7], [3, 11], [3, 19], [3, 20], [3, 28], [3, 29], [4, 9], [4, 10], [4, 15], [4, 21], [4, 32], [4, 35], [5, 13], [5, 17], [5, 22], [5, 23], [6, 7], [6, 16], [6, 24], [6, 30], [7, 28], [7, 30], [8, 12], [8, 18], [8, 20], [8, 21], [8, 28], [8, 29], [8, 35], [9, 15], [9, 19], [9, 26], [9, 31], [10, 15], [10, 18], [10, 26], [10, 35], [11, 19], [11, 20], [12, 13], [12, 14], [12, 17], [12, 21], [13, 17], [13, 21], [13, 22], [13, 27], [13, 34], [14, 16], [14, 17], [14, 23], [14, 24], [15, 26], [16, 22], [16, 23], [16, 24], [16, 25], [16, 31], [17, 23], [18, 20], [18, 26], [18, 35], [20, 26], [20, 29], [21, 32], [21, 34], [21, 35], [22, 23], [22, 25], [22, 27], [22, 31], [22, 33], [23, 25], [24, 30], [27, 32], [27, 33], [27, 34], [28, 29], [31, 33], [32, 33], [32, 34]], "T": [17, 60], "S": [52, 6], "kappa": [26, 34, 19, 10, 46, 40, 32, 22, 18, 23, 26, 41, 9, 17, 41, 11, 24, 5, 6, 29, 24, 7, 17, 47, 9, 5, 23, 46, 30, 22, 22, 26, 36, 48, 23, 17, 12, 13, 48, 22, 3, 27, 31, 22, 34, 28, 18, 39, 4, 13, 42, 6, 3, 48, 30, 23, 41, 23, 7, 37, 20, 37, 32, 11, 48, 41, 24, 14, 6, 43, 44, 36, 8, 35, 28, 1, 40, 23, 8, 49, 10, 44, 32, 8, 3, 28, 5, 3, 43, 46, 16, 31, 10, 47, 14, 34, 18, 1]}, {"n_nodes": 36, "geom_seed": 2, "n_bonds": 98, "n_free": 69, "m": 2, "overlap": 1, "d": 4, "bound": 4, "rank_mod_p": 4, "rank_float": 4, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[837, 261], [109, 298], [413, 814], [451, 91], [334, 600], [813, 728], [992, 187], [880, 55], [558, 274], [201, 657], [305, 562], [260, 150], [749, 432], [678, 669], [945, 422], [219, 633], [934, 967], [867, 683], [380, 391], [39, 187], [332, 345], [579, 511], [692, 891], [877, 775], [976, 318], [907, 924], [223, 470], [569, 693], [700, 107], [476, 104], [957, 201], [449, 884], [522, 679], [499, 849], [593, 644], [453, 406]], "bonds": [[0, 7], [0, 8], [0, 12], [0, 14], [0, 24], [0, 28], [0, 30], [1, 9], [1, 11], [1, 19], [1, 20], [1, 26], [2, 4], [2, 9], [2, 31], [2, 32], [2, 33], [3, 7], [3, 11], [3, 19], [3, 20], [3, 28], [3, 29], [4, 9], [4, 10], [4, 15], [4, 21], [4, 32], [4, 35], [5, 13], [5, 17], [5, 22], [5, 23], [6, 7], [6, 16], [6, 24], [6, 30], [7, 28], [7, 30], [8, 12], [8, 18], [8, 20], [8, 21], [8, 28], [8, 29], [8, 35], [9, 15], [9, 19], [9, 26], [9, 31], [10, 15], [10, 18], [10, 26], [10, 35], [11, 19], [11, 20], [12, 13], [12, 14], [12, 17], [12, 21], [13, 17], [13, 21], [13, 22], [13, 27], [13, 34], [14, 16], [14, 17], [14, 23], [14, 24], [15, 26], [16, 22], [16, 23], [16, 24], [16, 25], [16, 31], [17, 23], [18, 20], [18, 26], [18, 35], [20, 26], [20, 29], [21, 32], [21, 34], [21, 35], [22, 23], [22, 25], [22, 27], [22, 31], [22, 33], [23, 25], [24, 30], [27, 32], [27, 33], [27, 34], [28, 29], [31, 33], [32, 33], [32, 34]], "T": [11, 20], "S": [11, 34], "kappa": [13, 19, 33, 28, 36, 39, 39, 37, 39, 49, 11, 25, 19, 43, 42, 23, 49, 22, 7, 30, 2, 33, 34, 13, 35, 44, 19, 41, 46, 40, 38, 22, 27, 22, 14, 1, 42, 19, 40, 18, 45, 5, 25, 28, 42, 17, 35, 43, 4, 19, 32, 5, 44, 48, 28, 28, 10, 32, 30, 26, 39, 49, 14, 25, 7, 15, 13, 22, 5, 27, 14, 5, 28, 3, 12, 28, 5, 13, 23, 24, 48, 17, 44, 38, 45, 13, 23, 21, 37, 21, 19, 46, 6, 31, 34, 41, 13, 11]}, {"n_nodes": 36, "geom_seed": 2, "n_bonds": 98, "n_free": 69, "m": 2, "overlap": 2, "d": 3, "bound": 3, "rank_mod_p": 3, "rank_float": 3, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[837, 261], [109, 298], [413, 814], [451, 91], [334, 600], [813, 728], [992, 187], [880, 55], [558, 274], [201, 657], [305, 562], [260, 150], [749, 432], [678, 669], [945, 422], [219, 633], [934, 967], [867, 683], [380, 391], [39, 187], [332, 345], [579, 511], [692, 891], [877, 775], [976, 318], [907, 924], [223, 470], [569, 693], [700, 107], [476, 104], [957, 201], [449, 884], [522, 679], [499, 849], [593, 644], [453, 406]], "bonds": [[0, 7], [0, 8], [0, 12], [0, 14], [0, 24], [0, 28], [0, 30], [1, 9], [1, 11], [1, 19], [1, 20], [1, 26], [2, 4], [2, 9], [2, 31], [2, 32], [2, 33], [3, 7], [3, 11], [3, 19], [3, 20], [3, 28], [3, 29], [4, 9], [4, 10], [4, 15], [4, 21], [4, 32], [4, 35], [5, 13], [5, 17], [5, 22], [5, 23], [6, 7], [6, 16], [6, 24], [6, 30], [7, 28], [7, 30], [8, 12], [8, 18], [8, 20], [8, 21], [8, 28], [8, 29], [8, 35], [9, 15], [9, 19], [9, 26], [9, 31], [10, 15], [10, 18], [10, 26], [10, 35], [11, 19], [11, 20], [12, 13], [12, 14], [12, 17], [12, 21], [13, 17], [13, 21], [13, 22], [13, 27], [13, 34], [14, 16], [14, 17], [14, 23], [14, 24], [15, 26], [16, 22], [16, 23], [16, 24], [16, 25], [16, 31], [17, 23], [18, 20], [18, 26], [18, 35], [20, 26], [20, 29], [21, 32], [21, 34], [21, 35], [22, 23], [22, 25], [22, 27], [22, 31], [22, 33], [23, 25], [24, 30], [27, 32], [27, 33], [27, 34], [28, 29], [31, 33], [32, 33], [32, 34]], "T": [57, 65], "S": [57, 65], "kappa": [34, 49, 18, 39, 27, 38, 11, 24, 28, 27, 6, 15, 14, 21, 20, 43, 11, 47, 45, 8, 26, 34, 12, 19, 26, 11, 31, 26, 26, 24, 9, 35, 41, 44, 16, 40, 27, 36, 42, 31, 5, 30, 44, 36, 23, 34, 12, 38, 6, 8, 24, 4, 27, 25, 13, 44, 20, 21, 38, 1, 7, 38, 20, 32, 42, 9, 27, 24, 3, 26, 27, 28, 34, 17, 24, 39, 21, 3, 18, 11, 35, 32, 19, 32, 25, 12, 8, 9, 17, 3, 7, 34, 34, 49, 4, 2, 11, 13]}, {"n_nodes": 36, "geom_seed": 2, "n_bonds": 98, "n_free": 69, "m": 3, "overlap": 0, "d": 9, "bound": 9, "rank_mod_p": 9, "rank_float": 9, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[837, 261], [109, 298], [413, 814], [451, 91], [334, 600], [813, 728], [992, 187], [880, 55], [558, 274], [201, 657], [305, 562], [260, 150], [749, 432], [678, 669], [945, 422], [219, 633], [934, 967], [867, 683], [380, 391], [39, 187], [332, 345], [579, 511], [692, 891], [877, 775], [976, 318], [907, 924], [223, 470], [569, 693], [700, 107], [476, 104], [957, 201], [449, 884], [522, 679], [499, 849], [593, 644], [453, 406]], "bonds": [[0, 7], [0, 8], [0, 12], [0, 14], [0, 24], [0, 28], [0, 30], [1, 9], [1, 11], [1, 19], [1, 20], [1, 26], [2, 4], [2, 9], [2, 31], [2, 32], [2, 33], [3, 7], [3, 11], [3, 19], [3, 20], [3, 28], [3, 29], [4, 9], [4, 10], [4, 15], [4, 21], [4, 32], [4, 35], [5, 13], [5, 17], [5, 22], [5, 23], [6, 7], [6, 16], [6, 24], [6, 30], [7, 28], [7, 30], [8, 12], [8, 18], [8, 20], [8, 21], [8, 28], [8, 29], [8, 35], [9, 15], [9, 19], [9, 26], [9, 31], [10, 15], [10, 18], [10, 26], [10, 35], [11, 19], [11, 20], [12, 13], [12, 14], [12, 17], [12, 21], [13, 17], [13, 21], [13, 22], [13, 27], [13, 34], [14, 16], [14, 17], [14, 23], [14, 24], [15, 26], [16, 22], [16, 23], [16, 24], [16, 25], [16, 31], [17, 23], [18, 20], [18, 26], [18, 35], [20, 26], [20, 29], [21, 32], [21, 34], [21, 35], [22, 23], [22, 25], [22, 27], [22, 31], [22, 33], [23, 25], [24, 30], [27, 32], [27, 33], [27, 34], [28, 29], [31, 33], [32, 33], [32, 34]], "T": [66, 57, 17], "S": [13, 55, 54], "kappa": [46, 34, 26, 17, 34, 30, 14, 23, 5, 39, 16, 28, 39, 6, 38, 9, 45, 43, 34, 42, 35, 44, 15, 14, 29, 35, 4, 10, 33, 30, 3, 39, 9, 39, 17, 28, 9, 24, 35, 32, 6, 17, 31, 16, 32, 13, 5, 13, 38, 49, 47, 30, 18, 22, 5, 48, 18, 28, 40, 33, 45, 5, 37, 36, 34, 22, 40, 37, 45, 13, 25, 46, 13, 45, 12, 39, 19, 19, 42, 36, 39, 21, 10, 4, 18, 46, 37, 48, 46, 22, 29, 14, 20, 11, 44, 39, 44, 23]}, {"n_nodes": 36, "geom_seed": 2, "n_bonds": 98, "n_free": 69, "m": 3, "overlap": 1, "d": 9, "bound": 9, "rank_mod_p": 9, "rank_float": 9, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[837, 261], [109, 298], [413, 814], [451, 91], [334, 600], [813, 728], [992, 187], [880, 55], [558, 274], [201, 657], [305, 562], [260, 150], [749, 432], [678, 669], [945, 422], [219, 633], [934, 967], [867, 683], [380, 391], [39, 187], [332, 345], [579, 511], [692, 891], [877, 775], [976, 318], [907, 924], [223, 470], [569, 693], [700, 107], [476, 104], [957, 201], [449, 884], [522, 679], [499, 849], [593, 644], [453, 406]], "bonds": [[0, 7], [0, 8], [0, 12], [0, 14], [0, 24], [0, 28], [0, 30], [1, 9], [1, 11], [1, 19], [1, 20], [1, 26], [2, 4], [2, 9], [2, 31], [2, 32], [2, 33], [3, 7], [3, 11], [3, 19], [3, 20], [3, 28], [3, 29], [4, 9], [4, 10], [4, 15], [4, 21], [4, 32], [4, 35], [5, 13], [5, 17], [5, 22], [5, 23], [6, 7], [6, 16], [6, 24], [6, 30], [7, 28], [7, 30], [8, 12], [8, 18], [8, 20], [8, 21], [8, 28], [8, 29], [8, 35], [9, 15], [9, 19], [9, 26], [9, 31], [10, 15], [10, 18], [10, 26], [10, 35], [11, 19], [11, 20], [12, 13], [12, 14], [12, 17], [12, 21], [13, 17], [13, 21], [13, 22], [13, 27], [13, 34], [14, 16], [14, 17], [14, 23], [14, 24], [15, 26], [16, 22], [16, 23], [16, 24], [16, 25], [16, 31], [17, 23], [18, 20], [18, 26], [18, 35], [20, 26], [20, 29], [21, 32], [21, 34], [21, 35], [22, 23], [22, 25], [22, 27], [22, 31], [22, 33], [23, 25], [24, 30], [27, 32], [27, 33], [27, 34], [28, 29], [31, 33], [32, 33], [32, 34]], "T": [59, 23, 26], "S": [59, 17, 0], "kappa": [38, 9, 49, 30, 42, 49, 17, 14, 30, 14, 11, 42, 33, 22, 27, 2, 36, 19, 43, 46, 3, 39, 49, 41, 24, 23, 10, 31, 30, 2, 44, 34, 18, 23, 8, 43, 36, 3, 2, 17, 30, 48, 4, 47, 30, 11, 34, 11, 38, 35, 13, 36, 20, 10, 29, 9, 11, 30, 27, 33, 36, 21, 8, 15, 36, 9, 27, 43, 49, 34, 39, 21, 34, 37, 31, 17, 46, 12, 20, 38, 34, 17, 2, 15, 26, 43, 6, 21, 2, 34, 14, 2, 13, 39, 12, 37, 34, 24]}, {"n_nodes": 36, "geom_seed": 2, "n_bonds": 98, "n_free": 69, "m": 3, "overlap": 3, "d": 6, "bound": 6, "rank_mod_p": 6, "rank_float": 6, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[837, 261], [109, 298], [413, 814], [451, 91], [334, 600], [813, 728], [992, 187], [880, 55], [558, 274], [201, 657], [305, 562], [260, 150], [749, 432], [678, 669], [945, 422], [219, 633], [934, 967], [867, 683], [380, 391], [39, 187], [332, 345], [579, 511], [692, 891], [877, 775], [976, 318], [907, 924], [223, 470], [569, 693], [700, 107], [476, 104], [957, 201], [449, 884], [522, 679], [499, 849], [593, 644], [453, 406]], "bonds": [[0, 7], [0, 8], [0, 12], [0, 14], [0, 24], [0, 28], [0, 30], [1, 9], [1, 11], [1, 19], [1, 20], [1, 26], [2, 4], [2, 9], [2, 31], [2, 32], [2, 33], [3, 7], [3, 11], [3, 19], [3, 20], [3, 28], [3, 29], [4, 9], [4, 10], [4, 15], [4, 21], [4, 32], [4, 35], [5, 13], [5, 17], [5, 22], [5, 23], [6, 7], [6, 16], [6, 24], [6, 30], [7, 28], [7, 30], [8, 12], [8, 18], [8, 20], [8, 21], [8, 28], [8, 29], [8, 35], [9, 15], [9, 19], [9, 26], [9, 31], [10, 15], [10, 18], [10, 26], [10, 35], [11, 19], [11, 20], [12, 13], [12, 14], [12, 17], [12, 21], [13, 17], [13, 21], [13, 22], [13, 27], [13, 34], [14, 16], [14, 17], [14, 23], [14, 24], [15, 26], [16, 22], [16, 23], [16, 24], [16, 25], [16, 31], [17, 23], [18, 20], [18, 26], [18, 35], [20, 26], [20, 29], [21, 32], [21, 34], [21, 35], [22, 23], [22, 25], [22, 27], [22, 31], [22, 33], [23, 25], [24, 30], [27, 32], [27, 33], [27, 34], [28, 29], [31, 33], [32, 33], [32, 34]], "T": [63, 50, 55], "S": [63, 50, 55], "kappa": [47, 8, 22, 31, 44, 35, 22, 43, 28, 13, 17, 48, 35, 19, 25, 19, 9, 18, 31, 32, 2, 4, 17, 29, 14, 42, 5, 5, 18, 38, 34, 36, 13, 13, 11, 10, 17, 27, 43, 31, 20, 3, 12, 11, 16, 19, 43, 13, 11, 29, 22, 30, 7, 26, 7, 13, 14, 27, 49, 25, 41, 47, 20, 9, 39, 49, 6, 43, 18, 42, 1, 24, 7, 40, 44, 38, 37, 7, 33, 9, 46, 38, 24, 13, 48, 24, 31, 7, 13, 31, 2, 47, 21, 45, 37, 28, 42, 32]}, {"n_nodes": 36, "geom_seed": 2, "n_bonds": 98, "n_free": 69, "m": 4, "overlap": 0, "d": 16, "bound": 16, "rank_mod_p": 16, "rank_float": 16, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[837, 261], [109, 298], [413, 814], [451, 91], [334, 600], [813, 728], [992, 187], [880, 55], [558, 274], [201, 657], [305, 562], [260, 150], [749, 432], [678, 669], [945, 422], [219, 633], [934, 967], [867, 683], [380, 391], [39, 187], [332, 345], [579, 511], [692, 891], [877, 775], [976, 318], [907, 924], [223, 470], [569, 693], [700, 107], [476, 104], [957, 201], [449, 884], [522, 679], [499, 849], [593, 644], [453, 406]], "bonds": [[0, 7], [0, 8], [0, 12], [0, 14], [0, 24], [0, 28], [0, 30], [1, 9], [1, 11], [1, 19], [1, 20], [1, 26], [2, 4], [2, 9], [2, 31], [2, 32], [2, 33], [3, 7], [3, 11], [3, 19], [3, 20], [3, 28], [3, 29], [4, 9], [4, 10], [4, 15], [4, 21], [4, 32], [4, 35], [5, 13], [5, 17], [5, 22], [5, 23], [6, 7], [6, 16], [6, 24], [6, 30], [7, 28], [7, 30], [8, 12], [8, 18], [8, 20], [8, 21], [8, 28], [8, 29], [8, 35], [9, 15], [9, 19], [9, 26], [9, 31], [10, 15], [10, 18], [10, 26], [10, 35], [11, 19], [11, 20], [12, 13], [12, 14], [12, 17], [12, 21], [13, 17], [13, 21], [13, 22], [13, 27], [13, 34], [14, 16], [14, 17], [14, 23], [14, 24], [15, 26], [16, 22], [16, 23], [16, 24], [16, 25], [16, 31], [17, 23], [18, 20], [18, 26], [18, 35], [20, 26], [20, 29], [21, 32], [21, 34], [21, 35], [22, 23], [22, 25], [22, 27], [22, 31], [22, 33], [23, 25], [24, 30], [27, 32], [27, 33], [27, 34], [28, 29], [31, 33], [32, 33], [32, 34]], "T": [50, 60, 65, 7], "S": [1, 64, 27, 26], "kappa": [36, 40, 35, 27, 23, 24, 49, 44, 8, 20, 22, 11, 43, 43, 46, 41, 27, 2, 33, 22, 49, 15, 5, 44, 16, 20, 23, 27, 32, 15, 17, 29, 33, 18, 13, 6, 42, 40, 26, 22, 7, 32, 8, 12, 44, 34, 1, 24, 31, 26, 31, 9, 41, 7, 26, 16, 30, 37, 32, 47, 36, 31, 48, 45, 27, 46, 24, 20, 44, 34, 41, 36, 7, 24, 27, 17, 36, 4, 26, 30, 31, 48, 33, 19, 7, 18, 38, 49, 32, 34, 39, 23, 2, 14, 14, 3, 46, 4]}, {"n_nodes": 36, "geom_seed": 2, "n_bonds": 98, "n_free": 69, "m": 4, "overlap": 1, "d": 16, "bound": 16, "rank_mod_p": 16, "rank_float": 16, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[837, 261], [109, 298], [413, 814], [451, 91], [334, 600], [813, 728], [992, 187], [880, 55], [558, 274], [201, 657], [305, 562], [260, 150], [749, 432], [678, 669], [945, 422], [219, 633], [934, 967], [867, 683], [380, 391], [39, 187], [332, 345], [579, 511], [692, 891], [877, 775], [976, 318], [907, 924], [223, 470], [569, 693], [700, 107], [476, 104], [957, 201], [449, 884], [522, 679], [499, 849], [593, 644], [453, 406]], "bonds": [[0, 7], [0, 8], [0, 12], [0, 14], [0, 24], [0, 28], [0, 30], [1, 9], [1, 11], [1, 19], [1, 20], [1, 26], [2, 4], [2, 9], [2, 31], [2, 32], [2, 33], [3, 7], [3, 11], [3, 19], [3, 20], [3, 28], [3, 29], [4, 9], [4, 10], [4, 15], [4, 21], [4, 32], [4, 35], [5, 13], [5, 17], [5, 22], [5, 23], [6, 7], [6, 16], [6, 24], [6, 30], [7, 28], [7, 30], [8, 12], [8, 18], [8, 20], [8, 21], [8, 28], [8, 29], [8, 35], [9, 15], [9, 19], [9, 26], [9, 31], [10, 15], [10, 18], [10, 26], [10, 35], [11, 19], [11, 20], [12, 13], [12, 14], [12, 17], [12, 21], [13, 17], [13, 21], [13, 22], [13, 27], [13, 34], [14, 16], [14, 17], [14, 23], [14, 24], [15, 26], [16, 22], [16, 23], [16, 24], [16, 25], [16, 31], [17, 23], [18, 20], [18, 26], [18, 35], [20, 26], [20, 29], [21, 32], [21, 34], [21, 35], [22, 23], [22, 25], [22, 27], [22, 31], [22, 33], [23, 25], [24, 30], [27, 32], [27, 33], [27, 34], [28, 29], [31, 33], [32, 33], [32, 34]], "T": [34, 24, 19, 18], "S": [34, 3, 61, 57], "kappa": [33, 23, 46, 4, 43, 18, 32, 36, 23, 24, 21, 33, 41, 22, 2, 39, 31, 26, 23, 45, 34, 42, 41, 1, 17, 33, 11, 20, 5, 32, 33, 14, 33, 11, 14, 29, 40, 23, 17, 41, 26, 28, 43, 2, 8, 17, 2, 11, 43, 32, 26, 5, 49, 24, 35, 13, 20, 43, 17, 10, 24, 37, 1, 13, 3, 10, 30, 37, 30, 2, 36, 31, 44, 2, 7, 32, 21, 7, 33, 24, 17, 12, 45, 28, 34, 15, 11, 38, 31, 26, 8, 38, 32, 25, 30, 16, 8, 31]}, {"n_nodes": 36, "geom_seed": 2, "n_bonds": 98, "n_free": 69, "m": 4, "overlap": 2, "d": 15, "bound": 15, "rank_mod_p": 15, "rank_float": 15, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[837, 261], [109, 298], [413, 814], [451, 91], [334, 600], [813, 728], [992, 187], [880, 55], [558, 274], [201, 657], [305, 562], [260, 150], [749, 432], [678, 669], [945, 422], [219, 633], [934, 967], [867, 683], [380, 391], [39, 187], [332, 345], [579, 511], [692, 891], [877, 775], [976, 318], [907, 924], [223, 470], [569, 693], [700, 107], [476, 104], [957, 201], [449, 884], [522, 679], [499, 849], [593, 644], [453, 406]], "bonds": [[0, 7], [0, 8], [0, 12], [0, 14], [0, 24], [0, 28], [0, 30], [1, 9], [1, 11], [1, 19], [1, 20], [1, 26], [2, 4], [2, 9], [2, 31], [2, 32], [2, 33], [3, 7], [3, 11], [3, 19], [3, 20], [3, 28], [3, 29], [4, 9], [4, 10], [4, 15], [4, 21], [4, 32], [4, 35], [5, 13], [5, 17], [5, 22], [5, 23], [6, 7], [6, 16], [6, 24], [6, 30], [7, 28], [7, 30], [8, 12], [8, 18], [8, 20], [8, 21], [8, 28], [8, 29], [8, 35], [9, 15], [9, 19], [9, 26], [9, 31], [10, 15], [10, 18], [10, 26], [10, 35], [11, 19], [11, 20], [12, 13], [12, 14], [12, 17], [12, 21], [13, 17], [13, 21], [13, 22], [13, 27], [13, 34], [14, 16], [14, 17], [14, 23], [14, 24], [15, 26], [16, 22], [16, 23], [16, 24], [16, 25], [16, 31], [17, 23], [18, 20], [18, 26], [18, 35], [20, 26], [20, 29], [21, 32], [21, 34], [21, 35], [22, 23], [22, 25], [22, 27], [22, 31], [22, 33], [23, 25], [24, 30], [27, 32], [27, 33], [27, 34], [28, 29], [31, 33], [32, 33], [32, 34]], "T": [16, 64, 3, 55], "S": [16, 64, 58, 66], "kappa": [10, 4, 48, 41, 1, 7, 24, 20, 29, 36, 13, 1, 10, 23, 15, 47, 2, 42, 19, 18, 7, 41, 39, 28, 16, 3, 30, 44, 26, 48, 13, 9, 4, 49, 6, 5, 32, 37, 25, 38, 21, 49, 25, 38, 42, 11, 32, 38, 38, 42, 43, 6, 6, 46, 8, 28, 18, 7, 12, 40, 13, 27, 41, 34, 29, 47, 16, 5, 2, 2, 15, 8, 6, 47, 26, 26, 22, 12, 37, 38, 41, 36, 15, 32, 36, 45, 4, 19, 16, 15, 11, 7, 23, 16, 33, 20, 32, 36]}, {"n_nodes": 36, "geom_seed": 2, "n_bonds": 98, "n_free": 69, "m": 4, "overlap": 4, "d": 10, "bound": 10, "rank_mod_p": 10, "rank_float": 10, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[837, 261], [109, 298], [413, 814], [451, 91], [334, 600], [813, 728], [992, 187], [880, 55], [558, 274], [201, 657], [305, 562], [260, 150], [749, 432], [678, 669], [945, 422], [219, 633], [934, 967], [867, 683], [380, 391], [39, 187], [332, 345], [579, 511], [692, 891], [877, 775], [976, 318], [907, 924], [223, 470], [569, 693], [700, 107], [476, 104], [957, 201], [449, 884], [522, 679], [499, 849], [593, 644], [453, 406]], "bonds": [[0, 7], [0, 8], [0, 12], [0, 14], [0, 24], [0, 28], [0, 30], [1, 9], [1, 11], [1, 19], [1, 20], [1, 26], [2, 4], [2, 9], [2, 31], [2, 32], [2, 33], [3, 7], [3, 11], [3, 19], [3, 20], [3, 28], [3, 29], [4, 9], [4, 10], [4, 15], [4, 21], [4, 32], [4, 35], [5, 13], [5, 17], [5, 22], [5, 23], [6, 7], [6, 16], [6, 24], [6, 30], [7, 28], [7, 30], [8, 12], [8, 18], [8, 20], [8, 21], [8, 28], [8, 29], [8, 35], [9, 15], [9, 19], [9, 26], [9, 31], [10, 15], [10, 18], [10, 26], [10, 35], [11, 19], [11, 20], [12, 13], [12, 14], [12, 17], [12, 21], [13, 17], [13, 21], [13, 22], [13, 27], [13, 34], [14, 16], [14, 17], [14, 23], [14, 24], [15, 26], [16, 22], [16, 23], [16, 24], [16, 25], [16, 31], [17, 23], [18, 20], [18, 26], [18, 35], [20, 26], [20, 29], [21, 32], [21, 34], [21, 35], [22, 23], [22, 25], [22, 27], [22, 31], [22, 33], [23, 25], [24, 30], [27, 32], [27, 33], [27, 34], [28, 29], [31, 33], [32, 33], [32, 34]], "T": [0, 29, 27, 1], "S": [0, 29, 27, 1], "kappa": [18, 9, 1, 1, 34, 23, 20, 40, 34, 1, 9, 43, 6, 23, 39, 41, 37, 10, 43, 3, 12, 28, 38, 12, 26, 39, 30, 6, 24, 44, 17, 45, 38, 43, 18, 32, 4, 38, 29, 48, 12, 40, 43, 47, 10, 14, 1, 22, 29, 1, 23, 48, 4, 28, 34, 12, 3, 47, 40, 5, 30, 2, 13, 31, 31, 34, 19, 40, 27, 46, 24, 5, 27, 23, 12, 7, 5, 4, 13, 29, 9, 11, 31, 22, 49, 3, 30, 47, 13, 25, 38, 41, 16, 4, 40, 43, 27, 11]}, {"n_nodes": 36, "geom_seed": 2, "n_bonds": 98, "n_free": 69, "m": 5, "overlap": 0, "d": 25, "bound": 25, "rank_mod_p": 25, "rank_float": 25, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[837, 261], [109, 298], [413, 814], [451, 91], [334, 600], [813, 728], [992, 187], [880, 55], [558, 274], [201, 657], [305, 562], [260, 150], [749, 432], [678, 669], [945, 422], [219, 633], [934, 967], [867, 683], [380, 391], [39, 187], [332, 345], [579, 511], [692, 891], [877, 775], [976, 318], [907, 924], [223, 470], [569, 693], [700, 107], [476, 104], [957, 201], [449, 884], [522, 679], [499, 849], [593, 644], [453, 406]], "bonds": [[0, 7], [0, 8], [0, 12], [0, 14], [0, 24], [0, 28], [0, 30], [1, 9], [1, 11], [1, 19], [1, 20], [1, 26], [2, 4], [2, 9], [2, 31], [2, 32], [2, 33], [3, 7], [3, 11], [3, 19], [3, 20], [3, 28], [3, 29], [4, 9], [4, 10], [4, 15], [4, 21], [4, 32], [4, 35], [5, 13], [5, 17], [5, 22], [5, 23], [6, 7], [6, 16], [6, 24], [6, 30], [7, 28], [7, 30], [8, 12], [8, 18], [8, 20], [8, 21], [8, 28], [8, 29], [8, 35], [9, 15], [9, 19], [9, 26], [9, 31], [10, 15], [10, 18], [10, 26], [10, 35], [11, 19], [11, 20], [12, 13], [12, 14], [12, 17], [12, 21], [13, 17], [13, 21], [13, 22], [13, 27], [13, 34], [14, 16], [14, 17], [14, 23], [14, 24], [15, 26], [16, 22], [16, 23], [16, 24], [16, 25], [16, 31], [17, 23], [18, 20], [18, 26], [18, 35], [20, 26], [20, 29], [21, 32], [21, 34], [21, 35], [22, 23], [22, 25], [22, 27], [22, 31], [22, 33], [23, 25], [24, 30], [27, 32], [27, 33], [27, 34], [28, 29], [31, 33], [32, 33], [32, 34]], "T": [21, 39, 63, 45, 51], "S": [46, 10, 59, 42, 38], "kappa": [38, 48, 24, 45, 1, 6, 44, 24, 14, 5, 21, 1, 31, 34, 36, 8, 18, 36, 32, 21, 3, 42, 39, 44, 8, 48, 3, 14, 38, 20, 43, 40, 1, 32, 48, 15, 12, 10, 46, 26, 43, 3, 8, 41, 21, 27, 31, 8, 25, 7, 44, 34, 17, 26, 33, 3, 32, 24, 10, 10, 25, 43, 48, 10, 16, 11, 3, 3, 16, 25, 43, 18, 39, 15, 45, 47, 47, 24, 22, 35, 29, 39, 20, 25, 39, 27, 48, 45, 7, 24, 15, 10, 28, 25, 28, 46, 14, 40]}, {"n_nodes": 36, "geom_seed": 2, "n_bonds": 98, "n_free": 69, "m": 5, "overlap": 1, "d": 25, "bound": 25, "rank_mod_p": 25, "rank_float": 25, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[837, 261], [109, 298], [413, 814], [451, 91], [334, 600], [813, 728], [992, 187], [880, 55], [558, 274], [201, 657], [305, 562], [260, 150], [749, 432], [678, 669], [945, 422], [219, 633], [934, 967], [867, 683], [380, 391], [39, 187], [332, 345], [579, 511], [692, 891], [877, 775], [976, 318], [907, 924], [223, 470], [569, 693], [700, 107], [476, 104], [957, 201], [449, 884], [522, 679], [499, 849], [593, 644], [453, 406]], "bonds": [[0, 7], [0, 8], [0, 12], [0, 14], [0, 24], [0, 28], [0, 30], [1, 9], [1, 11], [1, 19], [1, 20], [1, 26], [2, 4], [2, 9], [2, 31], [2, 32], [2, 33], [3, 7], [3, 11], [3, 19], [3, 20], [3, 28], [3, 29], [4, 9], [4, 10], [4, 15], [4, 21], [4, 32], [4, 35], [5, 13], [5, 17], [5, 22], [5, 23], [6, 7], [6, 16], [6, 24], [6, 30], [7, 28], [7, 30], [8, 12], [8, 18], [8, 20], [8, 21], [8, 28], [8, 29], [8, 35], [9, 15], [9, 19], [9, 26], [9, 31], [10, 15], [10, 18], [10, 26], [10, 35], [11, 19], [11, 20], [12, 13], [12, 14], [12, 17], [12, 21], [13, 17], [13, 21], [13, 22], [13, 27], [13, 34], [14, 16], [14, 17], [14, 23], [14, 24], [15, 26], [16, 22], [16, 23], [16, 24], [16, 25], [16, 31], [17, 23], [18, 20], [18, 26], [18, 35], [20, 26], [20, 29], [21, 32], [21, 34], [21, 35], [22, 23], [22, 25], [22, 27], [22, 31], [22, 33], [23, 25], [24, 30], [27, 32], [27, 33], [27, 34], [28, 29], [31, 33], [32, 33], [32, 34]], "T": [23, 10, 35, 17, 57], "S": [23, 24, 15, 65, 62], "kappa": [21, 3, 18, 44, 46, 46, 22, 18, 9, 15, 16, 29, 7, 17, 7, 18, 1, 21, 48, 4, 10, 39, 14, 42, 48, 5, 19, 48, 36, 40, 39, 37, 18, 29, 49, 11, 13, 47, 7, 11, 44, 2, 32, 10, 45, 43, 22, 45, 24, 21, 14, 23, 12, 18, 27, 38, 25, 1, 39, 20, 48, 18, 47, 1, 28, 24, 36, 30, 32, 6, 22, 41, 31, 24, 4, 23, 6, 14, 23, 22, 9, 41, 46, 28, 9, 43, 17, 29, 22, 4, 34, 38, 36, 44, 35, 1, 9, 36]}, {"n_nodes": 36, "geom_seed": 2, "n_bonds": 98, "n_free": 69, "m": 5, "overlap": 2, "d": 24, "bound": 24, "rank_mod_p": 24, "rank_float": 24, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[837, 261], [109, 298], [413, 814], [451, 91], [334, 600], [813, 728], [992, 187], [880, 55], [558, 274], [201, 657], [305, 562], [260, 150], [749, 432], [678, 669], [945, 422], [219, 633], [934, 967], [867, 683], [380, 391], [39, 187], [332, 345], [579, 511], [692, 891], [877, 775], [976, 318], [907, 924], [223, 470], [569, 693], [700, 107], [476, 104], [957, 201], [449, 884], [522, 679], [499, 849], [593, 644], [453, 406]], "bonds": [[0, 7], [0, 8], [0, 12], [0, 14], [0, 24], [0, 28], [0, 30], [1, 9], [1, 11], [1, 19], [1, 20], [1, 26], [2, 4], [2, 9], [2, 31], [2, 32], [2, 33], [3, 7], [3, 11], [3, 19], [3, 20], [3, 28], [3, 29], [4, 9], [4, 10], [4, 15], [4, 21], [4, 32], [4, 35], [5, 13], [5, 17], [5, 22], [5, 23], [6, 7], [6, 16], [6, 24], [6, 30], [7, 28], [7, 30], [8, 12], [8, 18], [8, 20], [8, 21], [8, 28], [8, 29], [8, 35], [9, 15], [9, 19], [9, 26], [9, 31], [10, 15], [10, 18], [10, 26], [10, 35], [11, 19], [11, 20], [12, 13], [12, 14], [12, 17], [12, 21], [13, 17], [13, 21], [13, 22], [13, 27], [13, 34], [14, 16], [14, 17], [14, 23], [14, 24], [15, 26], [16, 22], [16, 23], [16, 24], [16, 25], [16, 31], [17, 23], [18, 20], [18, 26], [18, 35], [20, 26], [20, 29], [21, 32], [21, 34], [21, 35], [22, 23], [22, 25], [22, 27], [22, 31], [22, 33], [23, 25], [24, 30], [27, 32], [27, 33], [27, 34], [28, 29], [31, 33], [32, 33], [32, 34]], "T": [43, 56, 23, 62, 33], "S": [43, 56, 7, 17, 52], "kappa": [13, 28, 18, 36, 42, 48, 9, 48, 46, 3, 28, 30, 22, 20, 2, 40, 23, 39, 42, 15, 15, 39, 7, 13, 19, 37, 11, 12, 32, 19, 38, 19, 7, 23, 26, 15, 23, 48, 21, 27, 37, 23, 11, 9, 4, 20, 47, 45, 46, 19, 33, 6, 42, 9, 32, 13, 49, 31, 16, 33, 37, 33, 29, 43, 20, 15, 19, 14, 47, 12, 2, 49, 39, 31, 46, 43, 25, 15, 40, 12, 21, 48, 33, 25, 44, 48, 18, 18, 6, 23, 12, 8, 10, 24, 8, 5, 41, 44]}, {"n_nodes": 36, "geom_seed": 2, "n_bonds": 98, "n_free": 69, "m": 5, "overlap": 5, "d": 15, "bound": 15, "rank_mod_p": 15, "rank_float": 15, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[837, 261], [109, 298], [413, 814], [451, 91], [334, 600], [813, 728], [992, 187], [880, 55], [558, 274], [201, 657], [305, 562], [260, 150], [749, 432], [678, 669], [945, 422], [219, 633], [934, 967], [867, 683], [380, 391], [39, 187], [332, 345], [579, 511], [692, 891], [877, 775], [976, 318], [907, 924], [223, 470], [569, 693], [700, 107], [476, 104], [957, 201], [449, 884], [522, 679], [499, 849], [593, 644], [453, 406]], "bonds": [[0, 7], [0, 8], [0, 12], [0, 14], [0, 24], [0, 28], [0, 30], [1, 9], [1, 11], [1, 19], [1, 20], [1, 26], [2, 4], [2, 9], [2, 31], [2, 32], [2, 33], [3, 7], [3, 11], [3, 19], [3, 20], [3, 28], [3, 29], [4, 9], [4, 10], [4, 15], [4, 21], [4, 32], [4, 35], [5, 13], [5, 17], [5, 22], [5, 23], [6, 7], [6, 16], [6, 24], [6, 30], [7, 28], [7, 30], [8, 12], [8, 18], [8, 20], [8, 21], [8, 28], [8, 29], [8, 35], [9, 15], [9, 19], [9, 26], [9, 31], [10, 15], [10, 18], [10, 26], [10, 35], [11, 19], [11, 20], [12, 13], [12, 14], [12, 17], [12, 21], [13, 17], [13, 21], [13, 22], [13, 27], [13, 34], [14, 16], [14, 17], [14, 23], [14, 24], [15, 26], [16, 22], [16, 23], [16, 24], [16, 25], [16, 31], [17, 23], [18, 20], [18, 26], [18, 35], [20, 26], [20, 29], [21, 32], [21, 34], [21, 35], [22, 23], [22, 25], [22, 27], [22, 31], [22, 33], [23, 25], [24, 30], [27, 32], [27, 33], [27, 34], [28, 29], [31, 33], [32, 33], [32, 34]], "T": [12, 33, 66, 2, 61], "S": [12, 33, 66, 2, 61], "kappa": [5, 28, 41, 47, 49, 47, 11, 6, 28, 8, 45, 22, 4, 2, 17, 6, 41, 30, 13, 24, 7, 11, 33, 33, 34, 28, 2, 23, 19, 17, 1, 16, 4, 21, 33, 23, 40, 18, 46, 32, 2, 13, 44, 44, 19, 28, 32, 32, 6, 35, 30, 44, 35, 24, 24, 44, 48, 1, 14, 12, 25, 36, 42, 3, 1, 26, 4, 41, 10, 46, 16, 44, 34, 20, 29, 5, 32, 22, 25, 17, 43, 15, 33, 32, 41, 46, 18, 43, 4, 22, 42, 45, 5, 43, 29, 10, 24, 28]}, {"n_nodes": 36, "geom_seed": 2, "n_bonds": 98, "n_free": 69, "m": 6, "overlap": 0, "d": 36, "bound": 36, "rank_mod_p": 36, "rank_float": 36, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[837, 261], [109, 298], [413, 814], [451, 91], [334, 600], [813, 728], [992, 187], [880, 55], [558, 274], [201, 657], [305, 562], [260, 150], [749, 432], [678, 669], [945, 422], [219, 633], [934, 967], [867, 683], [380, 391], [39, 187], [332, 345], [579, 511], [692, 891], [877, 775], [976, 318], [907, 924], [223, 470], [569, 693], [700, 107], [476, 104], [957, 201], [449, 884], [522, 679], [499, 849], [593, 644], [453, 406]], "bonds": [[0, 7], [0, 8], [0, 12], [0, 14], [0, 24], [0, 28], [0, 30], [1, 9], [1, 11], [1, 19], [1, 20], [1, 26], [2, 4], [2, 9], [2, 31], [2, 32], [2, 33], [3, 7], [3, 11], [3, 19], [3, 20], [3, 28], [3, 29], [4, 9], [4, 10], [4, 15], [4, 21], [4, 32], [4, 35], [5, 13], [5, 17], [5, 22], [5, 23], [6, 7], [6, 16], [6, 24], [6, 30], [7, 28], [7, 30], [8, 12], [8, 18], [8, 20], [8, 21], [8, 28], [8, 29], [8, 35], [9, 15], [9, 19], [9, 26], [9, 31], [10, 15], [10, 18], [10, 26], [10, 35], [11, 19], [11, 20], [12, 13], [12, 14], [12, 17], [12, 21], [13, 17], [13, 21], [13, 22], [13, 27], [13, 34], [14, 16], [14, 17], [14, 23], [14, 24], [15, 26], [16, 22], [16, 23], [16, 24], [16, 25], [16, 31], [17, 23], [18, 20], [18, 26], [18, 35], [20, 26], [20, 29], [21, 32], [21, 34], [21, 35], [22, 23], [22, 25], [22, 27], [22, 31], [22, 33], [23, 25], [24, 30], [27, 32], [27, 33], [27, 34], [28, 29], [31, 33], [32, 33], [32, 34]], "T": [52, 5, 61, 42, 31, 67], "S": [53, 57, 64, 12, 28, 68], "kappa": [9, 15, 26, 21, 30, 36, 25, 48, 1, 19, 10, 10, 37, 30, 36, 49, 5, 18, 10, 8, 26, 5, 49, 4, 42, 8, 38, 42, 34, 10, 14, 33, 49, 44, 31, 15, 35, 21, 46, 19, 41, 40, 5, 18, 46, 37, 14, 16, 2, 30, 7, 31, 19, 11, 15, 1, 39, 41, 5, 48, 42, 38, 36, 22, 9, 45, 30, 35, 13, 3, 43, 2, 16, 33, 22, 2, 3, 46, 31, 15, 30, 31, 46, 5, 28, 9, 24, 45, 9, 15, 35, 47, 34, 8, 41, 32, 48, 1]}, {"n_nodes": 36, "geom_seed": 2, "n_bonds": 98, "n_free": 69, "m": 6, "overlap": 1, "d": 36, "bound": 36, "rank_mod_p": 36, "rank_float": 36, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[837, 261], [109, 298], [413, 814], [451, 91], [334, 600], [813, 728], [992, 187], [880, 55], [558, 274], [201, 657], [305, 562], [260, 150], [749, 432], [678, 669], [945, 422], [219, 633], [934, 967], [867, 683], [380, 391], [39, 187], [332, 345], [579, 511], [692, 891], [877, 775], [976, 318], [907, 924], [223, 470], [569, 693], [700, 107], [476, 104], [957, 201], [449, 884], [522, 679], [499, 849], [593, 644], [453, 406]], "bonds": [[0, 7], [0, 8], [0, 12], [0, 14], [0, 24], [0, 28], [0, 30], [1, 9], [1, 11], [1, 19], [1, 20], [1, 26], [2, 4], [2, 9], [2, 31], [2, 32], [2, 33], [3, 7], [3, 11], [3, 19], [3, 20], [3, 28], [3, 29], [4, 9], [4, 10], [4, 15], [4, 21], [4, 32], [4, 35], [5, 13], [5, 17], [5, 22], [5, 23], [6, 7], [6, 16], [6, 24], [6, 30], [7, 28], [7, 30], [8, 12], [8, 18], [8, 20], [8, 21], [8, 28], [8, 29], [8, 35], [9, 15], [9, 19], [9, 26], [9, 31], [10, 15], [10, 18], [10, 26], [10, 35], [11, 19], [11, 20], [12, 13], [12, 14], [12, 17], [12, 21], [13, 17], [13, 21], [13, 22], [13, 27], [13, 34], [14, 16], [14, 17], [14, 23], [14, 24], [15, 26], [16, 22], [16, 23], [16, 24], [16, 25], [16, 31], [17, 23], [18, 20], [18, 26], [18, 35], [20, 26], [20, 29], [21, 32], [21, 34], [21, 35], [22, 23], [22, 25], [22, 27], [22, 31], [22, 33], [23, 25], [24, 30], [27, 32], [27, 33], [27, 34], [28, 29], [31, 33], [32, 33], [32, 34]], "T": [52, 33, 49, 21, 46, 20], "S": [52, 65, 6, 14, 5, 31], "kappa": [1, 7, 25, 15, 19, 46, 16, 34, 20, 36, 17, 17, 3, 45, 41, 1, 31, 23, 37, 27, 34, 24, 23, 21, 25, 3, 21, 23, 19, 1, 6, 31, 42, 10, 33, 8, 11, 32, 10, 35, 47, 28, 13, 33, 5, 6, 31, 17, 31, 34, 29, 37, 48, 12, 49, 15, 24, 49, 17, 14, 47, 30, 8, 2, 46, 30, 29, 31, 10, 31, 7, 17, 4, 31, 15, 31, 32, 48, 5, 6, 23, 19, 25, 38, 32, 9, 3, 44, 28, 27, 30, 9, 26, 48, 3, 5, 35, 20]}, {"n_nodes": 36, "geom_seed": 2, "n_bonds": 98, "n_free": 69, "m": 6, "overlap": 3, "d": 33, "bound": 33, "rank_mod_p": 33, "rank_float": 33, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[837, 261], [109, 298], [413, 814], [451, 91], [334, 600], [813, 728], [992, 187], [880, 55], [558, 274], [201, 657], [305, 562], [260, 150], [749, 432], [678, 669], [945, 422], [219, 633], [934, 967], [867, 683], [380, 391], [39, 187], [332, 345], [579, 511], [692, 891], [877, 775], [976, 318], [907, 924], [223, 470], [569, 693], [700, 107], [476, 104], [957, 201], [449, 884], [522, 679], [499, 849], [593, 644], [453, 406]], "bonds": [[0, 7], [0, 8], [0, 12], [0, 14], [0, 24], [0, 28], [0, 30], [1, 9], [1, 11], [1, 19], [1, 20], [1, 26], [2, 4], [2, 9], [2, 31], [2, 32], [2, 33], [3, 7], [3, 11], [3, 19], [3, 20], [3, 28], [3, 29], [4, 9], [4, 10], [4, 15], [4, 21], [4, 32], [4, 35], [5, 13], [5, 17], [5, 22], [5, 23], [6, 7], [6, 16], [6, 24], [6, 30], [7, 28], [7, 30], [8, 12], [8, 18], [8, 20], [8, 21], [8, 28], [8, 29], [8, 35], [9, 15], [9, 19], [9, 26], [9, 31], [10, 15], [10, 18], [10, 26], [10, 35], [11, 19], [11, 20], [12, 13], [12, 14], [12, 17], [12, 21], [13, 17], [13, 21], [13, 22], [13, 27], [13, 34], [14, 16], [14, 17], [14, 23], [14, 24], [15, 26], [16, 22], [16, 23], [16, 24], [16, 25], [16, 31], [17, 23], [18, 20], [18, 26], [18, 35], [20, 26], [20, 29], [21, 32], [21, 34], [21, 35], [22, 23], [22, 25], [22, 27], [22, 31], [22, 33], [23, 25], [24, 30], [27, 32], [27, 33], [27, 34], [28, 29], [31, 33], [32, 33], [32, 34]], "T": [65, 24, 55, 63, 33, 62], "S": [65, 24, 55, 17, 22, 51], "kappa": [24, 20, 43, 44, 41, 16, 49, 13, 30, 7, 8, 23, 17, 45, 23, 18, 28, 33, 37, 9, 20, 32, 43, 31, 14, 17, 40, 40, 24, 31, 39, 46, 40, 4, 27, 35, 30, 2, 12, 11, 2, 3, 33, 3, 20, 43, 12, 30, 15, 21, 38, 46, 7, 25, 33, 19, 15, 9, 20, 38, 44, 10, 44, 16, 49, 4, 31, 22, 47, 21, 16, 7, 8, 15, 44, 46, 37, 12, 5, 14, 48, 36, 25, 14, 29, 47, 1, 17, 37, 23, 31, 30, 38, 42, 33, 25, 41, 32]}, {"n_nodes": 36, "geom_seed": 2, "n_bonds": 98, "n_free": 69, "m": 6, "overlap": 6, "d": 21, "bound": 21, "rank_mod_p": 21, "rank_float": 21, "rank_exact_Q": -1, "certified": 1, "exact_confirms_failure": 0, "det_nonzero": 1, "X": [[837, 261], [109, 298], [413, 814], [451, 91], [334, 600], [813, 728], [992, 187], [880, 55], [558, 274], [201, 657], [305, 562], [260, 150], [749, 432], [678, 669], [945, 422], [219, 633], [934, 967], [867, 683], [380, 391], [39, 187], [332, 345], [579, 511], [692, 891], [877, 775], [976, 318], [907, 924], [223, 470], [569, 693], [700, 107], [476, 104], [957, 201], [449, 884], [522, 679], [499, 849], [593, 644], [453, 406]], "bonds": [[0, 7], [0, 8], [0, 12], [0, 14], [0, 24], [0, 28], [0, 30], [1, 9], [1, 11], [1, 19], [1, 20], [1, 26], [2, 4], [2, 9], [2, 31], [2, 32], [2, 33], [3, 7], [3, 11], [3, 19], [3, 20], [3, 28], [3, 29], [4, 9], [4, 10], [4, 15], [4, 21], [4, 32], [4, 35], [5, 13], [5, 17], [5, 22], [5, 23], [6, 7], [6, 16], [6, 24], [6, 30], [7, 28], [7, 30], [8, 12], [8, 18], [8, 20], [8, 21], [8, 28], [8, 29], [8, 35], [9, 15], [9, 19], [9, 26], [9, 31], [10, 15], [10, 18], [10, 26], [10, 35], [11, 19], [11, 20], [12, 13], [12, 14], [12, 17], [12, 21], [13, 17], [13, 21], [13, 22], [13, 27], [13, 34], [14, 16], [14, 17], [14, 23], [14, 24], [15, 26], [16, 22], [16, 23], [16, 24], [16, 25], [16, 31], [17, 23], [18, 20], [18, 26], [18, 35], [20, 26], [20, 29], [21, 32], [21, 34], [21, 35], [22, 23], [22, 25], [22, 27], [22, 31], [22, 33], [23, 25], [24, 30], [27, 32], [27, 33], [27, 34], [28, 29], [31, 33], [32, 33], [32, 34]], "T": [32, 54, 20, 66, 23, 60], "S": [32, 54, 20, 66, 23, 60], "kappa": [20, 20, 48, 38, 34, 2, 2, 18, 34, 16, 49, 10, 5, 2, 8, 19, 22, 31, 4, 48, 16, 3, 19, 28, 32, 41, 43, 41, 12, 12, 27, 3, 47, 41, 23, 5, 42, 31, 9, 24, 25, 23, 13, 49, 44, 49, 19, 2, 32, 12, 7, 15, 25, 10, 47, 34, 18, 42, 3, 10, 28, 26, 44, 26, 48, 22, 4, 8, 24, 47, 13, 24, 18, 42, 37, 32, 4, 36, 48, 3, 1, 26, 45, 40, 17, 7, 31, 20, 35, 33, 21, 27, 32, 32, 34, 29, 21, 48]}]}

==> anc/results/exp07_beta.csv <==
beta,floor,reached,ratio
0.01,0.048802088200370415,0.04880373232697899,1.0000336896774134
0.001,0.048802088200370415,0.04880210500996304,1.000000344444126
0.0001,0.048802088200370415,0.04880208843495556,1.000000004806867


==> anc/results/exp07_coupled.csv <==
n_nodes,geom_seed,m,n_bonds,eps_rel,block_norm,eps,floor,forbidden_reached,allowed_reached,ratio,forbidden_tail,allowed_tail,forbidden_start,allowed_start,steps_forbidden,steps_allowed
24,0,4,61,0.01,4.797923048480669,0.04797923048480669,0.047979230484806644,0.047979252414540256,4.0469509623767435e-06,1.0000004570672225,1.1658869265127718e-08,0.6980168198612713,1.373004754584918,1.372797872409269,34843,19857
24,0,4,61,0.001,4.797923048480669,0.004797923048480669,0.00479792304848063,0.004797929976184599,1.736103416724083e-06,1.0000014438964315,3.389321128719341e-08,0.9786128350116641,1.3721745769472835,1.3721538776166171,12559,12272
24,0,5,61,0.01,4.456601366054583,0.044566013660545835,0.0445660136605456,0.044566033040731,1.080141741623122e-06,1.000000434864683,4.680406427815261e-08,0.02291004907255231,1.0914435536692726,1.0963220821509276,14948,25578
24,0,5,61,0.001,4.456601366054583,0.0044566013660545835,0.004456601366054279,0.004456606216320312,4.2552815625341106e-06,1.0000010883329322,1.5962593217311076e-06,0.4778101630317374,1.090542416675461,1.0910316541076652,19588,20569
24,1,4,60,0.01,1.6745169794043764,0.016745169794043765,0.016745169794043734,0.01674517074914492,7.076703551092625e-06,1.0000000570374141,1.7403542223542638e-09,0.5464898139681147,0.5873075739458444,0.5869343886897492,40000,40000
24,1,4,60,0.001,1.6745169794043764,0.0016745169794043764,0.0016745169794043476,0.0016745172114899082,4.580405790968325e-07,1.0000001385985113,6.562981876131271e-07,0.6759370054427584,0.5870711964573261,0.5870338735806325,31885,27134
24,1,5,60,0.01,5.372385786485878,0.05372385786485878,0.05372385786485858,0.0537239831824484,5.678902684071158e-06,1.0000023326245508,4.393806520491385e-07,0.6014256592207516,0.6119254908416714,0.5911699612018873,40000,40000
24,1,5,60,0.001,5.372385786485878,0.005372385786485878,0.005372385786485706,0.005372978120341302,0.00048400692642816177,1.0001102552718917,5.202037895668946e-05,0.21589420237092352,0.6095862662224074,0.6075346308117239,40000,40000
30,0,4,79,0.01,7.094250913930948,0.07094250913930948,0.07094250913930981,0.07096106185735936,0.0035056188543569526,1.0002615176468188,2.9605097929891496e-05,0.0962434545327317,0.8253568060706913,0.8386262085862772,40000,40000
30,0,4,79,0.001,7.094250913930948,0.007094250913930948,0.007094250913931207,0.007238705590440423,0.0019252422198901124,1.0203622169925715,0.002266338548844797,0.04413181655108542,0.8223328681989194,0.8236742998056448,40000,40000
30,0,5,79,0.01,3.7614146021133883,0.03761414602113388,0.03761414602113373,0.03765165918490885,0.01925457612531487,1.0009973153120117,0.009284123848824216,0.03994118878361478,0.4837116597443214,0.47858637658829906,40000,40000
30,0,5,79,0.001,3.7614146021133883,0.0037614146021133885,0.0037614146021132367,0.0040930148447843985,0.0017488417433908416,1.0881583866040352,0.38029277802218875,0.6785657596558554,0.4822616447858113,0.48175002754524787,40000,40000
30,1,4,78,0.01,2.916383129671237,0.02916383129671237,0.029163831296712236,0.02916383471781911,5.014985791208431e-07,1.0000001173064965,0.0,0.0,0.4245502060163869,0.4126269621504236,3834,3366
30,1,4,78,0.001,2.916383129671237,0.002916383129671237,0.0029163831296711096,0.0029163834317773325,5.100764367619195e-07,1.0000001035893467,0.0,0.0,0.4235573794224491,0.4223773986729233,3460,3746
30,1,5,78,0.01,4.880208820037018,0.048802088200370186,0.048802088200370415,0.04880210500996304,4.75697888081702e-07,1.000000344444126,1.0059212355157595e-08,0.3775709021136966,0.78196435021347,0.7800304768174818,8222,15411
30,1,5,78,0.001,4.880208820037018,0.004880208820037019,0.004880208820037256,0.00488021122009262,1.0887141043558366e-06,1.0000004917935796,5.657231295095988e-08,0.3841621362676192,0.7804552630549588,0.78026171737829,11301,11842
36,0,4,95,0.01,5.885944671322681,0.058859446713226814,0.058859446713227154,0.0588595190488939,5.140554893812332e-06,1.0000012289559415,1.7580367320462412e-08,0.0,0.7831817677741867,0.7819398762478984,8923,3087
36,0,4,95,0.001,5.885944671322681,0.005885944671322681,0.005885944671323053,0.005885952049770169,1.1658977033352719e-07,1.000001253570587,5.0798333383258096e-08,0.0,0.7809890468189594,0.7808645978147905,26148,3340
36,0,5,95,0.01,5.255629998188787,0.05255629998188787,0.052556299981887565,0.0525592708931172,0.0026304991979752028,1.000056528165618,0.000164333182740742,0.0370380463720011,0.8262826103877617,0.80619815435776,40000,40000
36,0,5,95,0.001,5.255629998188787,0.005255629998188786,0.005255629998188675,0.005259248465238885,0.0005665155472638386,1.0006884934920184,0.0034471259059120725,0.49522709804186077,0.8246262239391283,0.8226358005789501,40000,40000
36,1,4,97,0.01,2.7580149095771356,0.027580149095771358,0.027580149095771174,0.027580152979350105,1.6250246501786561e-06,1.0000001408106576,9.97266605893116e-09,0.5139055336036695,0.4288762798971656,0.41572773055914436,38192,27868
36,1,4,97,0.001,2.7580149095771356,0.0027580149095771354,0.0027580149095769307,0.002758015588537801,1.3310015134819913e-06,1.000000246177375,3.037159584484695e-07,0.6002855651595942,0.42799743630135034,0.42669810607767045,33362,28244
36,1,5,97,0.01,4.349517730632652,0.043495177306326516,0.043495177306326495,0.04349522116072621,1.023057530751237e-05,1.0000010082589021,9.866903898917993e-07,0.6073777010570955,1.1517201389453982,1.1360207697199698,40000,40000
36,1,5,97,0.001,4.349517730632652,0.004349517730632652,0.004349517730632621,0.004349587755672104,1.0999827240939218e-05,1.000016099495121,8.789625444912968e-05,0.6970465271743981,1.150906758303203,1.1493453603622636,40000,40000


==> anc/results/exp07_curves.csv <==
step,forbidden,allowed,floor
0,0.78196435021347,0.7800304768174818,0.048802088200370415
1,0.7391129507115598,0.7365391577604188,0.048802088200370415
2,0.6988208030578056,0.6955674905837947,0.048802088200370415
3,0.6613709797971292,0.6574067057667745,0.048802088200370415
4,0.6270470733290852,0.6223552639403421,0.048802088200370415
5,0.5961035737450606,0.5906923621049626,0.048802088200370415
6,0.5687112133868932,0.5626282479365088,0.048802088200370415
7,0.5448533017491012,0.5382105497826178,0.048802088200370415
8,0.5241040170929481,0.5171301186712365,0.048802088200370415
9,0.5050221432358136,0.49822016583027995,0.048802088200370415
10,0.486392159101994,0.47834398703868464,0.048802088200370415
11,0.46850994981880195,0.45991278657895945,0.048802088200370415
12,0.44920610730160154,0.43935604963695823,0.048802088200370415
13,0.43196672375225204,0.4209682190743114,0.048802088200370415
14,0.4161424856189572,0.4040593003451647,0.048802088200370415
15,0.40144238389792786,0.38834015225551477,0.048802088200370415
16,0.3876917847189688,0.3736389650912619,0.048802088200370415
17,0.37477418570902776,0.35984310968939537,0.048802088200370415
18,0.3626057155879525,0.3468723631851014,0.048802088200370415
19,0.35112215857678397,0.33466540516806775,0.048802088200370415
20,0.3402718222920272,0.3231725278905095,0.048802088200370415
21,0.33001140241321186,0.3123514929129268,0.048802088200370415
22,0.3203034836410032,0.3021650809011299,0.048802088200370415
23,0.3111149769833194,0.29257959628936997,0.048802088200370415
24,0.3024161124573088,0.28356392908449335,0.048802088200370415
25,0.2941797702152496,0.2750889483319122,0.048802088200370415
26,0.28638102167015306,0.267127093300339,0.048802088200370415
27,0.2789968020897944,0.25965207901328746,0.048802088200370415
28,0.27200566524399883,0.25263866130063156,0.048802088200370415
29,0.2653875881601171,0.2460624223664571,0.048802088200370415
30,0.25912380469320434,0.239899545470698,0.048802088200370415
31,0.25319665310741235,0.23412654844400244,0.048802088200370415
32,0.2475894266471808,0.22871994007447569,0.048802088200370415
33,0.2422862179126838,0.2236557481905349,0.048802088200370415
34,0.2372717480788991,0.21890883664563793,0.048802088200370415
35,0.23253117054665065,0.2144518647165681,0.048802088200370415
36,0.22804983503768841,0.21025360974949506,0.048802088200370415
37,0.223812991290349,0.20627607900031475,0.048802088200370415
38,0.21980539912374977,0.20246911847739313,0.048802088200370415
39,0.21601078898742526,0.19875925139045297,0.048802088200370415
40,0.2124110742949344,0.19502305753914193,0.048802088200370415
41,0.20898513158208212,0.1910087194910868,0.048802088200370415
42,0.20570678313957913,0.1860017808960962,0.048802088200370415
43,0.20254119693734285,0.17615631532451065,0.048802088200370415
44,0.19943783649289473,0.1697039733148635,0.048802088200370415
45,0.19631487410457715,0.1606474810014582,0.048802088200370415
46,0.19301826195666594,0.15648874597156978,0.048802088200370415
47,0.18918024881178808,0.1545870989998466,0.048802088200370415
48,0.18337029144990524,0.15088785639093052,0.048802088200370415
49,0.17276528983806366,0.1482932079911544,0.048802088200370415
50,0.16609952534098363,0.14517662668390088,0.048802088200370415
51,0.1568863813165878,0.14378236052783652,0.048802088200370415
52,0.1541695656779499,0.14151570705358713,0.048802088200370415
53,0.15085823119136277,0.139891548113673,0.048802088200370415
54,0.14744352604680877,0.13873356237698145,0.048802088200370415
55,0.1457048556993962,0.13606934404371582,0.048802088200370415
56,0.14418193416490055,0.13512165906727128,0.048802088200370415
57,0.14232372767196022,0.13216116123181115,0.048802088200370415
58,0.14084195013871686,0.13094558813259782,0.048802088200370415
59,0.13853898887471922,0.12828104763323167,0.048802088200370415
60,0.1359547856106588,0.12748019196626229,0.048802088200370415
61,0.1342562803922704,0.1243090960350158,0.048802088200370415
62,0.13312794592219757,0.12282260445419174,0.048802088200370415
63,0.1305481539353637,0.12032171345278574,0.048802088200370415
64,0.1271908385404374,0.11989428741040165,0.048802088200370415
65,0.12559364384315053,0.11620436352850014,0.048802088200370415
66,0.12446308813266647,0.11365490516378997,0.048802088200370415
67,0.12251601480209696,0.1119357506861112,0.048802088200370415
68,0.12043837585278352,0.11336790247053762,0.048802088200370415
69,0.11841647499385954,0.10778058853135257,0.048802088200370415
70,0.11592386847781234,0.10536967847428698,0.048802088200370415
71,0.11417673201109198,0.10751827675304525,0.048802088200370415
72,0.11245636087210166,0.10128970254846871,0.048802088200370415
73,0.11007747044371614,0.09977235226159953,0.048802088200370415
74,0.10608019924546319,0.10327131830429255,0.048802088200370415
75,0.10374030153490184,0.0960412753061677,0.048802088200370415
76,0.10397772329338688,0.09457612356756798,0.048802088200370415
77,0.1004354753292989,0.09807468958820642,0.048802088200370415
78,0.09923706085934587,0.09082919442000545,0.048802088200370415
79,0.09960517339138432,0.08929894125533842,0.048802088200370415
80,0.09612344498514452,0.0928793047282919,0.048802088200370415
81,0.09498637029861261,0.08559363641533255,0.048802088200370415
82,0.09569175893065586,0.08396915494138872,0.048802088200370415
83,0.09196556820036533,0.08743910071471017,0.048802088200370415
84,0.0908075241917501,0.08024340557494299,0.048802088200370415
85,0.09154805512428851,0.07857870971219603,0.048802088200370415
86,0.08754891323616194,0.08231058655594889,0.048802088200370415
87,0.08624734116575511,0.07499788217984428,0.048802088200370415
88,0.0849810799438043,0.07317891481006954,0.048802088200370415
89,0.08224792488469455,0.07631653921249053,0.048802088200370415
90,0.081383239046391,0.0694209759914838,0.048802088200370415
91,0.08166681010865122,0.06779156697083746,0.048802088200370415
92,0.07923527323520857,0.07377694320474695,0.048802088200370415
93,0.07843754459565273,0.06549709449784899,0.048802088200370415
94,0.07863911286630153,0.06267767099397704,0.048802088200370415
95,0.07653732040282533,0.05929709374353247,0.048802088200370415
96,0.07573965712017065,0.05866485851437076,0.048802088200370415
97,0.07580155801116968,0.059592915633868246,0.048802088200370415
98,0.07410868366655281,0.05668080875634883,0.048802088200370415
99,0.07302301228379925,0.0544296204226004,0.048802088200370415
100,0.07321550240118463,0.05579962399944312,0.048802088200370415
101,0.07157551246333078,0.051020377813244436,0.048802088200370415
102,0.07079075606372806,0.05051893687118312,0.048802088200370415
103,0.07080624517986275,0.051768935030365504,0.048802088200370415
104,0.06965090062326669,0.04940593841816803,0.048802088200370415
105,0.06723706096424978,0.04984277965868406,0.048802088200370415
106,0.06700890502638933,0.04636367957387904,0.048802088200370415
107,0.0668154870139196,0.047167354063471466,0.048802088200370415
108,0.0663083992934153,0.04594151951630522,0.048802088200370415
109,0.06675759622686402,0.04627550352106111,0.048802088200370415
110,0.06555226590789856,0.045829908404338066,0.048802088200370415
111,0.06493573877930821,0.04580293408851044,0.048802088200370415
112,0.06495326284259391,0.04573458943359284,0.048802088200370415
113,0.06447474653101463,0.045371683237770744,0.048802088200370415
114,0.06494929375212274,0.045663764784234034,0.048802088200370415
115,0.06395079566079874,0.0449738667214975,0.048802088200370415
116,0.06269275116372554,0.045608828935912296,0.048802088200370415
117,0.0618661170930291,0.04459090967368829,0.048802088200370415
118,0.06135853562107115,0.045567025380758436,0.048802088200370415
119,0.0612757962238596,0.04420540185423358,0.048802088200370415
120,0.061328034254739865,0.04554016642567854,0.048802088200370415
121,0.06119871758665086,0.043792047461325534,0.048802088200370415
122,0.06141285734657131,0.04554366193028859,0.048802088200370415
123,0.061077639273825673,0.04328811448958513,0.048802088200370415
124,0.06130049469835235,0.04582341160365823,0.048802088200370415
125,0.0609639818769176,0.042231726938933796,0.048802088200370415
126,0.0611929371842327,0.043480062352829564,0.048802088200370415
127,0.06085344209361338,0.041912015145869785,0.048802088200370415
128,0.061081855138733265,0.04300590043259895,0.048802088200370415
129,0.060747139246100194,0.041609427665710755,0.048802088200370415
130,0.06096953859469205,0.042897445875292727,0.048802088200370415
131,0.06064549299834457,0.04128474602472862,0.048802088200370415
132,0.06085661795854701,0.04254134587545307,0.048802088200370415
133,0.060548939358761246,0.04094309344859666,0.048802088200370415
134,0.06074389339906012,0.04241397321688181,0.048802088200370415
135,0.06045774361289866,0.040556551364496006,0.048802088200370415
136,0.06063200543993356,0.04194537824610503,0.048802088200370415
137,0.06037199561675496,0.04006923148904339,0.048802088200370415
138,0.06052145037155679,0.042155534064672213,0.048802088200370415
139,0.06029161576262516,0.03933096625099902,0.048802088200370415
140,0.060412567548949546,0.04285749279342704,0.048802088200370415
141,0.06021638428749446,0.038545045802881706,0.048802088200370415
142,0.06030554952433737,0.03953568778127235,0.048802088200370415
143,0.060145976783441295,0.04684801437552697,0.048802088200370415
144,0.06020045952264241,0.03797951308949847,0.048802088200370415
145,0.06007999658783342,0.037948858314711786,0.048802088200370415
146,0.06009725011372825,0.05111521953853646,0.048802088200370415
147,0.06001799882935583,0.037693823733378345,0.048802088200370415
148,0.05999577820087136,0.03726958628052673,0.048802088200370415
149,0.0599595044136015,0.03762590935219333,0.048802088200370415
150,0.059895813604233704,0.03724262901466609,0.048802088200370415
151,0.05990400391218651,0.03830791928591891,0.048802088200370415
152,0.05979703943739626,0.03714672052302036,0.048802088200370415
153,0.059850951412712156,0.03779056234683766,0.048802088200370415
154,0.059699042314850195,0.03717478287193942,0.048802088200370415
155,0.05979974718274787,0.03743784207609733,0.048802088200370415
156,0.05960128894560447,0.037222686671687315,0.048802088200370415
157,0.05974970540547639,0.03710686219030931,0.048802088200370415
158,0.05950308223458813,0.03730066049986483,0.048802088200370415
159,0.05969999796500237,0.03680018069044505,0.048802088200370415
160,0.05940348269864572,0.03740721367512953,0.048802088200370415
161,0.05964955386005293,0.036511400182130525,0.048802088200370415
162,0.059301164361420494,0.03754460753421053,0.048802088200370415
163,0.05959686537624623,0.036233837055178277,0.048802088200370415
164,0.059194132232811725,0.03772043580809756,0.048802088200370415
165,0.059539569687225506,0.035957346530998406,0.048802088200370415
166,0.05907910566681166,0.037958594834104804,0.048802088200370415
167,0.05947338181147956,0.035658433297199206,0.048802088200370415
168,0.05894993429130618,0.0384036092918656,0.048802088200370415
169,0.0593885449631238,0.0352237639063934,0.048802088200370415
170,0.05879229609998004,0.03677032873240918,0.048802088200370415
171,0.0592499579682357,0.03499338662349891,0.048802088200370415
172,0.05855375317495343,0.03637045708889583,0.048802088200370415
173,0.057433602485613355,0.03499857820467047,0.048802088200370415
174,0.0574216578555534,0.035837522846023706,0.048802088200370415
175,0.05748519573069837,0.03508584137321522,0.048802088200370415
176,0.057328867176435,0.03541887541941689,0.048802088200370415
177,0.05749375283660564,0.03521095374491528,0.048802088200370415
178,0.05723362042872078,0.03504109754996957,0.048802088200370415
179,0.0575037390335805,0.035377307100072405,0.048802088200370415
180,0.05714049218399694,0.034698120076925514,0.048802088200370415
181,0.05751750301248098,0.03558693052350362,0.048802088200370415
182,0.05704550710507834,0.03438179879410067,0.048802088200370415
183,0.057534701497497495,0.03584949670262722,0.048802088200370415
184,0.05694107043086312,0.03408382435131151,0.048802088200370415
185,0.05755547152308471,0.03619282141716469,0.048802088200370415
186,0.05680177973980519,0.03379052861638326,0.048802088200370415
187,0.057512155621146824,0.036734821822179374,0.048802088200370415
188,0.055851609029678305,0.03345876161186158,0.048802088200370415
189,0.05566401366581986,0.030869332667209922,0.048802088200370415
190,0.056028850214247874,0.032010296940633905,0.048802088200370415
191,0.05556498802075416,0.031343502645316414,0.048802088200370415
192,0.05608276163480701,0.03241906462690863,0.048802088200370415
193,0.05547549407832452,0.03150402049997963,0.048802088200370415
194,0.05617565199652715,0.03179954281098481,0.048802088200370415
195,0.05537611681911674,0.03184299935225718,0.048802088200370415
196,0.0563485797260174,0.03130925519200126,0.048802088200370415
197,0.05520065836068661,0.03224646630731467,0.048802088200370415
198,0.05571800403790851,0.03087682824173259,0.048802088200370415
199,0.05518326896694568,0.03273884682875791,0.048802088200370415
200,0.05563016447872894,0.03049270589425018,0.048802088200370415
201,0.05517892152202588,0.03336934094010739,0.048802088200370415
202,0.055455979575715963,0.030148020003612854,0.048802088200370415
203,0.05520086271887351,0.03433110766236883,0.048802088200370415
204,0.055325442852600666,0.029829207303053978,0.048802088200370415
205,0.055232547239277834,0.043221304527448066,0.048802088200370415
206,0.05520784205576088,0.03142376740932519,0.048802088200370415
207,0.0552750134445799,0.027174463424222316,0.048802088200370415
208,0.055101699370205676,0.04836826178402909,0.048802088200370415
209,0.05532815106868905,0.03132137811003452,0.048802088200370415
210,0.05500440494231444,0.028815109223991553,0.048802088200370415
211,0.055393234268051636,0.02827802731246571,0.048802088200370415
212,0.05491354916810203,0.028788422572632935,0.048802088200370415
213,0.05547391243678006,0.028646654857923882,0.048802088200370415
214,0.054825929369754244,0.028165469122041525,0.048802088200370415
215,0.055581404262329874,0.029240983845975958,0.048802088200370415
216,0.05473465183891537,0.02757117684552183,0.048802088200370415
217,0.05578784033598407,0.029988058261863352,0.048802088200370415
218,0.05460613910359599,0.027027882045718727,0.048802088200370415
219,0.0552233152782683,0.030925220306170797,0.048802088200370415
220,0.05457012626425808,0.026547670078307235,0.048802088200370415
221,0.055105188167594105,0.03219904368329384,0.048802088200370415
222,0.0545762091949487,0.026142853266947652,0.048802088200370415
223,0.054914827063818,0.03487626026298967,0.048802088200370415
224,0.05460989127833311,0.025929996184557876,0.048802088200370415
225,0.05477395931776658,0.03072722787614232,0.048802088200370415
226,0.05465418479384338,0.026374855043886918,0.048802088200370415
227,0.054648005502878245,0.029717728677196166,0.048802088200370415
228,0.05471072205706806,0.026851264698293447,0.048802088200370415
229,0.054535576600496606,0.02866980351047379,0.048802088200370415
230,0.054779640379088015,0.027480834438013916,0.048802088200370415
231,0.05443386198106994,0.02780246124577832,0.048802088200370415
232,0.05486279751869605,0.028211210874099873,0.048802088200370415
233,0.054340503335000415,0.02703905863887158,0.048802088200370415
234,0.054965041938378666,0.029065888253259422,0.048802088200370415
235,0.05425266920671747,0.02636891636784156,0.048802088200370415
236,0.05510081385643409,0.030082180859721853,0.048802088200370415
237,0.054164768446972954,0.025787397578717713,0.048802088200370415
238,0.05535931477927305,0.03136124738302881,0.048802088200370415
239,0.05405208111338664,0.025298210070201454,0.048802088200370415
240,0.05475513563739061,0.033322663565641786,0.048802088200370415
241,0.05403438163372575,0.024937549778671426,0.048802088200370415
242,0.05462877939379872,0.023462006443731507,0.048802088200370415
243,0.054052893405345026,0.028121796223463898,0.048802088200370415
244,0.054426892226308865,0.02563780877314168,0.048802088200370415
245,0.05410054315321488,0.026878346282120845,0.048802088200370415
246,0.054277365638299,0.02635047434716407,0.048802088200370415
247,0.054159471760767304,0.026065699122590373,0.048802088200370415
248,0.054144417185328995,0.027209419302409794,0.048802088200370415
249,0.05423201050118464,0.025213313276524377,0.048802088200370415
250,0.054026519037630845,0.028296455430047072,0.048802088200370415
251,0.054318795235282165,0.02440277368356709,0.048802088200370415
252,0.053920826556435375,0.029619349112827934,0.048802088200370415
253,0.05442253812024213,0.02367145130737194,0.048802088200370415
254,0.053825048573264804,0.031277219277672345,0.048802088200370415
255,0.054549935933464286,0.02304968290347298,0.048802088200370415
256,0.053736577422297635,0.033709044190161463,0.048802088200370415
257,0.05472132923139381,0.022606463587410464,0.048802088200370415
258,0.05365041026416817,0.041612138887997766,0.048802088200370415
259,0.05508350984608505,0.023193002218870266,0.048802088200370415
260,0.05354486135137954,0.027656412615889633,0.048802088200370415
261,0.05435207586304505,0.024644252951229587,0.048802088200370415
262,0.05356371298915626,0.02608194813069515,0.048802088200370415
263,0.05422174539870097,0.0260320865845891,0.048802088200370415
264,0.053593846060568814,0.024755996893780826,0.048802088200370415
265,0.054006359117618544,0.027522988110766058,0.048802088200370415
266,0.0536555032562844,0.023614791452244176,0.048802088200370415
267,0.053847109493727695,0.029175237199654497,0.048802088200370415
268,0.0537290896513195,0.02263048607492308,0.048802088200370415
269,0.05370601559242938,0.031095322464094924,0.048802088200370415
270,0.053817736787488704,0.021805039293987145,0.048802088200370415
271,0.05358154445117372,0.03358649712699915,0.048802088200370415
272,0.053922532546023756,0.021181638988704593,0.048802088200370415
273,0.05347083268648949,0.03910881194369656,0.048802088200370415
274,0.05404699016241707,0.021323248166587355,0.048802088200370415
275,0.053371680577921264,0.030867043614239108,0.048802088200370415
276,0.05419953123976766,0.022231131519668695,0.048802088200370415
277,0.05328177277699927,0.02887573602478221,0.048802088200370415
278,0.05440594009632433,0.023320461397851863,0.048802088200370415
279,0.05319701805962728,0.027279072276721366,0.048802088200370415
280,0.054868090284220794,0.02452281461781866,0.048802088200370415
281,0.05310353647702194,0.025820962100688846,0.048802088200370415
282,0.05399946985794399,0.02587825463244203,0.048802088200370415
283,0.05314604439168848,0.024497841433910043,0.048802088200370415
284,0.05386035757556841,0.0273895488845171,0.048802088200370415
285,0.05318924867597497,0.02329819395055698,0.048802088200370415
286,0.053633861927646756,0.02908875357971061,0.048802088200370415
287,0.053265623152801506,0.022225319692305373,0.048802088200370415
288,0.05346427770712836,0.031053379200288674,0.048802088200370415
289,0.05335492621165886,0.021295886725247345,0.048802088200370415
290,0.05331464290559383,0.03350386958342621,0.048802088200370415
291,0.05346080088527075,0.02055405757024414,0.048802088200370415
292,0.053183132311303866,0.03759835616079931,0.048802088200370415
293,0.05358486453076676,0.020237544499455192,0.048802088200370415
294,0.05306691509203845,0.031274513361418274,0.048802088200370415
295,0.05373150711221607,0.021583390439224606,0.048802088200370415
296,0.052963901789402947,0.029365559167518204,0.048802088200370415
297,0.053911076161474884,0.022731342875985817,0.048802088200370415
298,0.05287207961039793,0.027548406294609952,0.048802088200370415
299,0.054155689902512454,0.024076079428071714,0.048802088200370415
300,0.05278830670254843,0.025952704460569215,0.048802088200370415
301,0.05474361867507233,0.025552935135226263,0.048802088200370415
302,0.05270952091344127,0.024491735323831237,0.048802088200370415
303,0.05368402501637009,0.027184411025683895,0.048802088200370415
304,0.052775783787688796,0.023155859534821684,0.048802088200370415
305,0.053533826980947156,0.028996957425373067,0.048802088200370415
306,0.05283373744093073,0.0219477971778972,0.048802088200370415
307,0.0532986098160338,0.031055795434102945,0.048802088200370415
308,0.05292600622557362,0.02088436840393426,0.048802088200370415
309,0.05311857473342469,0.033531786971480786,0.048802088200370415
310,0.053032578107330926,0.020006463711471342,0.048802088200370415
311,0.05296034792663955,0.03711143152966749,0.048802088200370415
312,0.05315735470521165,0.019460902859017352,0.048802088200370415
313,0.05282165121078698,0.027630506045602524,0.048802088200370415
314,0.05330259316024536,0.02406304226530658,0.048802088200370415
315,0.05269974625084131,0.02808768450524734,0.048802088200370415
316,0.053473721050109176,0.021894593211111334,0.048802088200370415
317,0.052592683590670174,0.031772355220607555,0.048802088200370415
318,0.053683461702991535,0.019799227609430703,0.048802088200370415
319,0.052498773503268585,0.03559532127923009,0.048802088200370415
320,0.053972379219648904,0.018294316082487896,0.048802088200370415
321,0.05241588932885358,0.038724339824294976,0.048802088200370415
322,0.054759070302458995,0.017607078655217948,0.048802088200370415
323,0.05236050261315816,0.04060395054161694,0.048802088200370415
324,0.05336425542470856,0.0173184744110161,0.048802088200370415
325,0.0524570900725775,0.04086585232787101,0.048802088200370415
326,0.053200263639012375,0.016718597729846633,0.048802088200370415
327,0.052535420981724826,0.03835179778090621,0.048802088200370415
328,0.05296554459968796,0.016728082626058655,0.048802088200370415
329,0.052647399085552084,0.04296880624121161,0.048802088200370415
330,0.05277820796376928,0.01636488336076975,0.048802088200370415
331,0.052775935100915744,0.026885794020164385,0.048802088200370415
332,0.052614288307311984,0.02001322278346489,0.048802088200370415
333,0.052924734081642916,0.02881074333763219,0.048802088200370415
334,0.052470877005896734,0.02280316477895222,0.048802088200370415
335,0.053097213169065724,0.026981848286496544,0.048802088200370415
336,0.05234550106775025,0.024319168670303044,0.048802088200370415
337,0.053300825439210726,0.02577724547528012,0.048802088200370415
338,0.052236455700619355,0.025331920444215394,0.048802088200370415
339,0.05355364164028136,0.024760735954054112,0.048802088200370415
340,0.0521424592934216,0.026248582769873727,0.048802088200370415
341,0.053920900050669046,0.023846678922123225,0.048802088200370415
342,0.05206280846910244,0.027122595200493507,0.048802088200370415
343,0.05671169556804462,0.022996661664144193,0.048802088200370415
344,0.05251215731272907,0.027978347854474714,0.048802088200370415
345,0.0520860692783269,0.022193784063029395,0.048802088200370415
346,0.05293544565927682,0.028826575692404162,0.048802088200370415
347,0.05192771722356187,0.0214311669869929,0.048802088200370415
348,0.05319089227547446,0.029671467063208588,0.048802088200370415
349,0.05181548746940697,0.020706752152035764,0.048802088200370415
350,0.053543121976871604,0.030513978774615997,0.048802088200370415
351,0.0517228195652008,0.02002084945283229,0.048802088200370415
352,0.054130858150054285,0.03135340612870176,0.048802088200370415
353,0.05165801141382967,0.01937492726643775,0.048802088200370415
354,0.05313235883442827,0.03218811741029337,0.048802088200370415
355,0.05176838212048929,0.018770975663220328,0.048802088200370415
356,0.052948078742350385,0.03301586839786362,0.048802088200370415
357,0.05185733997226906,0.018211130311647034,0.048802088200370415
358,0.05262288047370314,0.033833887170384436,0.048802088200370415
359,0.051996397458652824,0.017697405486267248,0.048802088200370415
360,0.05238473569777039,0.034638808651163026,0.048802088200370415
361,0.05215050932912761,0.017231458208076464,0.048802088200370415
362,0.052174278579123934,0.03542647615462376,0.048802088200370415
363,0.05232798943774993,0.0168143381742597,0.048802088200370415
364,0.05199070853215487,0.036191577832841985,0.048802088200370415
365,0.05253087454470801,0.016446188646098515,0.048802088200370415
366,0.05183063857682158,0.03692702674082119,0.048802088200370415
367,0.05276459086000675,0.01612585602872413,0.048802088200370415
368,0.051692058863246446,0.03762289254847696,0.048802088200370415
369,0.05304042546664043,0.015850335509660467,0.048802088200370415
370,0.05157385463242613,0.03826450338604431,0.048802088200370415
371,0.05338682812449302,0.015613908528927595,0.048802088200370415
372,0.05147599233552646,0.03882899442887698,0.048802088200370415
373,0.053921740402782754,0.015406685933593331,0.048802088200370415
374,0.051403369429513145,0.03927927662467969,0.048802088200370415
375,0.05162697285550287,0.015212084831409747,0.048802088200370415
376,0.052591491241093545,0.03955687256091147,0.048802088200370415
377,0.05140876641431888,0.015003287237003102,0.048802088200370415
378,0.052911183884545916,0.039598381799781035,0.048802088200370415
379,0.05127147374122076,0.014745324530361566,0.048802088200370415
380,0.05333068651774974,0.03945724386839157,0.048802088200370415
381,0.05116200146510569,0.01442921911518893,0.048802088200370415
382,0.053924781419859256,0.039292340469330764,0.048802088200370415
383,0.051087701791922666,0.014089589755358066,0.048802088200370415
384,0.05106344165243251,0.039104072219013054,0.048802088200370415
385,0.051760781252205686,0.01372854018858285,0.048802088200370415
386,0.05163166267956251,0.03878659991012354,0.048802088200370415
387,0.05148034765124198,0.013357450547858167,0.048802088200370415
388,0.051963172805270935,0.04071521031725832,0.048802088200370415
389,0.051214167744222584,0.013069059223122697,0.048802088200370415
390,0.05232149893409482,0.019275938049854488,0.048802088200370415
391,0.050998630170761824,0.022955225581844853,0.048802088200370415
392,0.05271499816115552,0.021793070232179614,0.048802088200370415
393,0.0508229156171421,0.02487668215988639,0.048802088200370415
394,0.053168191490167785,0.02050163136984056,0.048802088200370415
395,0.050682057720592096,0.026004569086854466,0.048802088200370415
396,0.053740386820381875,0.019521895069574302,0.048802088200370415
397,0.050576594675962004,0.027016472631425193,0.048802088200370415
398,0.05475475845203542,0.018637364920212174,0.048802088200370415
399,0.050534312721910266,0.02799420973151124,0.048802088200370415
400,0.05328942769786563,0.017813266252676,0.048802088200370415
401,0.050717118076970734,0.028954964789499032,0.048802088200370415
402,0.05294370215935692,0.01704152838208165,0.048802088200370415
403,0.050860131412807666,0.029904742600281958,0.048802088200370415
404,0.052443801300757785,0.016320838194750595,0.048802088200370415
405,0.051070905417745976,0.030845510589245676,0.048802088200370415
406,0.0520777286114509,0.015652806801414287,0.048802088200370415
407,0.05129857283128181,0.0317771195497681,0.048802088200370415
408,0.051747534346006326,0.015040490554637131,0.048802088200370415
409,0.051558392740501856,0.03269810542136496,0.048802088200370415
410,0.051457010832214864,0.014487530562235656,0.048802088200370415
411,0.05185006726534731,0.03360596172532094,0.048802088200370415
412,0.05120109853718842,0.013997511627678367,0.048802088200370415
413,0.05217731870732131,0.03449703286415962,0.048802088200370415
414,0.05097712646378147,0.013573349480196013,0.048802088200370415
415,0.05254676930154873,0.035365982716178336,0.048802088200370415
416,0.05078361608493902,0.013216561591418811,0.048802088200370415
417,0.05297123572767452,0.03620450677719342,0.048802088200370415
418,0.05062018326129887,0.012926215831051946,0.048802088200370415
419,0.05347953255238726,0.036998196855620794,0.048802088200370415
420,0.050488083823345555,0.012697024937485535,0.048802088200370415
421,0.05416212739299711,0.03771759903872525,0.048802088200370415
422,0.05039381753085308,0.012514665000278825,0.048802088200370415
423,0.05593217508184174,0.038284104599178755,0.048802088200370415
424,0.050453625123761225,0.012338733652650525,0.048802088200370415
425,0.053161165165695155,0.038346183231809584,0.048802088200370415
426,0.050662338526973064,0.01198984071318992,0.048802088200370415
427,0.0527745546216154,0.037491932129757016,0.048802088200370415
428,0.05084211836195603,0.010926149310199858,0.048802088200370415
429,0.05230693068231857,0.039902243724253654,0.048802088200370415
430,0.05107962666934798,0.010806571690716115,0.048802088200370415
431,0.05192986085580493,0.019565135661236566,0.048802088200370415
432,0.05134168282105327,0.027272078991515132,0.048802088200370415
433,0.05159432956228667,0.015277041722880427,0.048802088200370415
434,0.05163666474291477,0.02920395387835638,0.048802088200370415
435,0.051297751271379484,0.01411461527389596,0.048802088200370415
436,0.05196633580752698,0.030206142292638526,0.048802088200370415
437,0.05103637584128906,0.013378565976671445,0.048802088200370415
438,0.052335203347310955,0.03125426731875591,0.048802088200370415
439,0.05080805113618167,0.012692807392945971,0.048802088200370415
440,0.052751429263944875,0.03227057139140945,0.048802088200370415
441,0.05061173784124287,0.01209060186686031,0.048802088200370415
442,0.053231108492945434,0.033274591271328306,0.048802088200370415
443,0.050447568453670995,0.0115706272251702,0.048802088200370415
444,0.053812252239089545,0.034259566411132855,0.048802088200370415
445,0.05031779279942985,0.011139639197919278,0.048802088200370415
446,0.054630027390557064,0.03522843333106981,0.048802088200370415
447,0.05023328381072279,0.010799856059334915,0.048802088200370415
448,0.0598754671084016,0.03616915508130464,0.048802088200370415
449,0.05121877684234702,0.010551551364111175,0.048802088200370415
450,0.051479503864047586,0.03708133131186797,0.048802088200370415
451,0.051754270126489484,0.01038104001516209,0.048802088200370415
452,0.05111602303948255,0.03777781759819498,0.048802088200370415
453,0.05218653979221762,0.010206636243315411,0.048802088200370415
454,0.050823315384719195,0.034850987338148655,0.048802088200370415
455,0.05264953239794832,0.010771927888351362,0.048802088200370415
456,0.0505803780611874,0.02936759372118635,0.048802088200370415
457,0.053161291844950935,0.015350048091552517,0.048802088200370415
458,0.05037991616751899,0.02535362442519644,0.048802088200370415
459,0.053750351503883416,0.01768420502438845,0.048802088200370415
460,0.050219555360857815,0.024121114735811907,0.048802088200370415
461,0.05448845419169546,0.018737922676141737,0.048802088200370415
462,0.050102593824481165,0.022990779777122373,0.048802088200370415
463,0.055764071343968206,0.019758879187845843,0.048802088200370415
464,0.050066290732580336,0.02189698484340866,0.048802088200370415
465,0.053954942578470354,0.020777981488949902,0.048802088200370415
466,0.050293060593370034,0.02083021058640737,0.048802088200370415
467,0.053462820804082524,0.02179901826805263,0.048802088200370415
468,0.05047508950384747,0.019788535720448298,0.048802088200370415
469,0.05284015631274663,0.022822174130961877,0.048802088200370415
470,0.05073164574388591,0.01877233125527034,0.048802088200370415
471,0.05237031903045294,0.023846729003674478,0.048802088200370415
472,0.05100846267926181,0.017783197329211613,0.048802088200370415
473,0.05194115746863431,0.024871653426931182,0.048802088200370415
474,0.051323706854476465,0.01682363669940262,0.048802088200370415
475,0.051559656923553764,0.02589581260080338,0.048802088200370415
476,0.05167522323332911,0.015896953060721287,0.048802088200370415
477,0.051219648103111574,0.0269180451849738,0.048802088200370415
478,0.052065647730487476,0.015007247166072482,0.048802088200370415
479,0.05091810965781156,0.027937187568633275,0.048802088200370415
480,0.05249929050301627,0.014159458046064463,0.048802088200370415
481,0.05065327422388399,0.02895206961034523,0.048802088200370415
482,0.0529838527894354,0.013359414503973476,0.048802088200370415
483,0.0504243747024087,0.029961492079149915,0.048802088200370415
484,0.053533972533371936,0.012613860536045905,0.048802088200370415
485,0.05023172126309435,0.03096418761676243,0.048802088200370415
486,0.054181816729120785,0.011930406621837865,0.048802088200370415
487,0.05007745259275911,0.031958759744962935,0.048802088200370415
488,0.05502356378074014,0.011317339684170764,0.048802088200370415
489,0.04996950775440089,0.03294358526668872,0.048802088200370415
490,0.05681316633565993,0.010783200712537265,0.048802088200370415
491,0.04999496926910812,0.03391664405140246,0.048802088200370415
492,0.05419427470969797,0.010336011159938137,0.048802088200370415
493,0.050209295953022835,0.0348751856296925,0.048802088200370415
494,0.05362181625962233,0.009981963475025646,0.048802088200370415
495,0.05041266688974911,0.035814957980343884,0.048802088200370415
496,0.05299514929419807,0.009723059959500869,0.048802088200370415
497,0.05068082853489177,0.036727872870172616,0.048802088200370415
498,0.0524917060036388,0.009550893837566155,0.048802088200370415
499,0.050976384422350356,0.03758873574336045,0.048802088200370415
500,0.052035036107373,0.009401836069553134,0.048802088200370415
501,0.051311130566536536,0.03663979102070015,0.048802088200370415
502,0.051626872609315436,0.009538402262377906,0.048802088200370415
503,0.051683840168319596,0.03764712985600999,0.048802088200370415
504,0.05126167180974106,0.009387369237278396,0.048802088200370415
505,0.05209679091380215,0.03184843816994706,0.048802088200370415
506,0.05093651902065583,0.011391256785253951,0.048802088200370415
507,0.05255384116205137,0.03537065510461376,0.048802088200370415
508,0.05064971008282389,0.010188115702162942,0.048802088200370415
509,0.053061818459323805,0.031061081863097525,0.048802088200370415
510,0.05040049199637635,0.01204937725944534,0.048802088200370415
511,0.05363336322628723,0.03178084088203531,0.048802088200370415
512,0.05018909440789432,0.011955149842162408,0.048802088200370415
513,0.05429482905575746,0.030004341743629283,0.048802088200370415
514,0.05001727062499237,0.013045790475587656,0.048802088200370415
515,0.05511638157072377,0.028980905728302885,0.048802088200370415
516,0.049890807878342804,0.013849151406044122,0.048802088200370415
517,0.056449263228432044,0.02780356218232645,0.048802088200370415
518,0.04984386913976381,0.014771103719968403,0.048802088200370415
519,0.054410536885632514,0.026656710450162314,0.048802088200370415
520,0.05014412287970627,0.015714935148107265,0.048802088200370415
521,0.05382446066938064,0.025520993166196826,0.048802088200370415
522,0.050363657606249244,0.01668356306365076,0.048802088200370415
523,0.05315131012010322,0.02439800326026215,0.048802088200370415
524,0.050655587068225254,0.017671114751031496,0.048802088200370415
525,0.052618707090829345,0.02328861061506469,0.048802088200370415
526,0.0509729433325748,0.018673217645982045,0.048802088200370415
527,0.052132996948058875,0.022193863808724016,0.048802088200370415
528,0.051331496919653795,0.019686322066048943,0.048802088200370415
529,0.051697751294968786,0.02111502697780891,0.048802088200370415
530,0.05172952524677915,0.02070751041576735,0.048802088200370415
531,0.05130722231483607,0.020053616161401104,0.048802088200370415
532,0.0521692429241807,0.02173435366593602,0.048802088200370415
533,0.050958498086115675,0.01901144531978521,0.048802088200370415
534,0.0526542418735505,0.02276480071092086,0.048802088200370415
535,0.05064990215188189,0.017990684579260383,0.048802088200370415
536,0.053190785414332954,0.02379709204876446,0.048802088200370415
537,0.050380702149832694,0.01699393304511787,0.048802088200370415
538,0.05379022967831643,0.024829691619373206,0.048802088200370415
539,0.05015109983249429,0.01602430807083314,0.048802088200370415
540,0.05447538945233325,0.02586123175243853,0.048802088200370415
541,0.04996264650068986,0.015085552407378178,0.048802088200370415
542,0.05530257395417341,0.026890467547198864,0.048802088200370415
543,0.049820055165933366,0.014182158527998883,0.048802088200370415
544,0.05649648420720523,0.02791623729969543,0.048802088200370415
545,0.0497440034407087,0.013319505071670458,0.048802088200370415
546,0.05001790341769952,0.028937426257562432,0.048802088200370415
547,0.0548007323313691,0.01250399201384238,0.048802088200370415
548,0.04982196740514067,0.029952930561349667,0.048802088200370415
549,0.056920886744729275,0.011743146367403192,0.048802088200370415
550,0.04961181158347343,0.030961618105668526,0.048802088200370415
551,0.057062895364374554,0.011045646320533986,0.048802088200370415
552,0.0495969780583644,0.031962281220223,0.048802088200370415
553,0.05156959235032585,0.010421178049888662,0.048802088200370415
554,0.05063542754916487,0.03295357434947345,0.048802088200370415
555,0.054858572298254527,0.00987999730160835,0.048802088200370415
556,0.05021252948937546,0.03393392590126173,0.048802088200370415
557,0.05353556313212294,0.009432021963286083,0.048802088200370415
558,0.050675786085597495,0.0349014158355401,0.048802088200370415
559,0.05303973937744988,0.009085196871186592,0.048802088200370415
560,0.051023961516887886,0.035853682991071896,0.048802088200370415
561,0.05247084548920373,0.008842410691665074,0.048802088200370415
562,0.05144882560638554,0.036788942765484965,0.048802088200370415
563,0.051961608901785576,0.008692145949221929,0.048802088200370415
564,0.051917028376056246,0.0377598903178576,0.048802088200370415
565,0.05150048643673284,0.008453459205989165,0.048802088200370415
566,0.05243193770836594,0.03573239463987903,0.048802088200370415
567,0.051085326716622324,0.008958055201216739,0.048802088200370415
568,0.05299628995621553,0.0360784224036489,0.048802088200370415
569,0.05071489482247822,0.00894354231425725,0.048802088200370415
570,0.0536150232413417,0.03279536197945931,0.048802088200370415
571,0.05038874210040083,0.010267663151095164,0.048802088200370415
572,0.054296908618440054,0.033369044527060264,0.048802088200370415
573,0.05010719516653808,0.01022246865873114,0.048802088200370415
574,0.055058501440583184,0.031120746733357473,0.048802088200370415
575,0.049871603720627156,0.011456401300382262,0.048802088200370415
576,0.055935622316212616,0.030367609857591737,0.048802088200370415
577,0.04968527566688979,0.012094778795888975,0.048802088200370415
578,0.05703114202296193,0.02906524445033362,0.048802088200370415
579,0.049557668794933375,0.013053080380816979,0.048802088200370415
580,0.05901365681641332,0.027901077740851134,0.048802088200370415
581,0.049559783722001094,0.013988183941817221,0.048802088200370415
582,0.05628849158556485,0.026731374575508973,0.048802088200370415
583,0.04978853909444537,0.014962020664304581,0.048802088200370415
584,0.05524774171649079,0.025574511543578222,0.048802088200370415
585,0.050063850415972666,0.015958301971869038,0.048802088200370415
586,0.05453603775857949,0.024429927470953267,0.048802088200370415
587,0.05035736281223018,0.01697199761981107,0.048802088200370415
588,0.05380783815514308,0.023298217693657527,0.048802088200370415
589,0.05071851625781437,0.017998755293578254,0.048802088200370415
590,0.053172635958896555,0.02218018704379705,0.048802088200370415
591,0.05112033537470593,0.019035097815682592,0.048802088200370415
592,0.052590878895540656,0.021076859408174595,0.048802088200370415
593,0.05156926072214083,0.020078210912244574,0.048802088200370415
594,0.05206092356452242,0.019989503581364594,0.048802088200370415
595,0.052064723566993105,0.021125783426277637,0.048802088200370415
596,0.051579356151227634,0.01891967256895269,0.048802088200370415
597,0.05260805649278598,0.022175887130673446,0.048802088200370415
598,0.05114431172588431,0.017869257799742154,0.048802088200370415
599,0.05320177543451842,0.023226885404568864,0.048802088200370415
600,0.05075484296768632,0.01684056072273047,0.048802088200370415
601,0.05385032963135338,0.024277362943476558,0.048802088200370415
602,0.05041072007125064,0.01583638511593031,0.048802088200370415
603,0.0545615419146625,0.025326070594557003,0.048802088200370415
604,0.0501124050779226,0.014860153893067277,0.048802088200370415
605,0.05534991081046824,0.02637188102977373,0.048802088200370415
606,0.04986125022452293,0.013916053701702345,0.048802088200370415
607,0.056245684820562844,0.027413751904023252,0.048802088200370415
608,0.04966022803373695,0.013009208425622655,0.048802088200370415
609,0.057328993710308626,0.028450693851595245,0.048802088200370415
610,0.04951685869088898,0.012145876621051389,0.048802088200370415
611,0.05898923542962528,0.029481741101228205,0.048802088200370415
612,0.04946880599701348,0.011333654790876696,0.048802088200370415
613,0.05642143768331425,0.030505922727109502,0.048802088200370415
614,0.04981583968116563,0.010581643507648597,0.048802088200370415
615,0.0554439144827875,0.03152223323572397,0.048802088200370415
616,0.050115198625681374,0.0099004904396547,0.048802088200370415
617,0.054650162877812145,0.03252960246488895,0.048802088200370415
618,0.05045338924565148,0.009302161158507679,0.048802088200370415
619,0.05392175675042802,0.03352687281221319,0.048802088200370415
620,0.05084364823464133,0.00879920990245036,0.048802088200370415
621,0.05326394959367936,0.034512826203605435,0.048802088200370415
622,0.051280587518443776,0.008403234286815716,0.048802088200370415
623,0.05266269949747606,0.035486501370364264,0.048802088200370415
624,0.05176535619545118,0.00812195133318385,0.048802088200370415
625,0.05211351746354823,0.03644967843201808,0.048802088200370415
626,0.052298341756573156,0.007952150622558045,0.048802088200370415
627,0.05161354615471186,0.037454568450892865,0.048802088200370415
628,0.05288085661958013,0.007815748159588114,0.048802088200370415
629,0.05116123393289019,0.03579190248736301,0.048802088200370415
630,0.05351537333008809,0.008287834065171012,0.048802088200370415
631,0.050755895730443396,0.03638750349062281,0.048802088200370415
632,0.0542062275386429,0.00820611841064595,0.048802088200370415
633,0.050397523898130014,0.032414469045664224,0.048802088200370415
634,0.054961018267871524,0.009834493896682806,0.048802088200370415
635,0.05008676677786906,0.033729456368383925,0.048802088200370415
636,0.05579376958269267,0.00945226048546651,0.048802088200370415
637,0.04982512000885216,0.031010310723778172,0.048802088200370415
638,0.05673347314685473,0.01092516777756359,0.048802088200370415
639,0.0496156126575546,0.03051004043057527,0.048802088200370415
640,0.057855301947200344,0.011448929478844528,0.048802088200370415
641,0.04946545938297491,0.029129545919643004,0.048802088200370415
642,0.059499697640438255,0.012466150648255396,0.048802088200370415
643,0.04940690109092228,0.02796856811719917,0.048802088200370415
644,0.05641883419123147,0.0134159082978876,0.048802088200370415
645,0.04991022331320639,0.026787677410329107,0.048802088200370415
646,0.05549154089241468,0.014410648064922774,0.048802088200370415
647,0.050251459979739274,0.02561970940062744,0.048802088200370415
648,0.05464305499002113,0.015426090054503188,0.048802088200370415
649,0.05064776679664206,0.024463124757904093,0.048802088200370415
650,0.053907824082726166,0.016457682361566982,0.048802088200370415
651,0.05108539040848508,0.023318439263763296,0.048802088200370415
652,0.05323568688739886,0.017501123247523762,0.048802088200370415
653,0.051572418684017525,0.022186351810244535,0.048802088200370415
654,0.052621717733855745,0.01855302328294256,0.048802088200370415
655,0.05210841688718679,0.021067756617074173,0.048802088200370415
656,0.052060773067310134,0.01961067066672123,0.048802088200370415
657,0.052694417938388124,0.019963768001442325,0.048802088200370415
658,0.051550300563300275,0.020671859764197113,0.048802088200370415
659,0.053332044121434705,0.018875757383345276,0.048802088200370415
660,0.05108904804560985,0.021734765075057363,0.048802088200370415
661,0.054024098076360674,0.01780540469311372,0.048802088200370415
662,0.050676624572717814,0.02279784735964769,0.048802088200370415
663,0.05477538393222801,0.016754767475073904,0.048802088200370415
664,0.050313314289663465,0.023859782651636723,0.048802088200370415
665,0.055594329229585446,0.015726371966698856,0.048802088200370415
666,0.05000007360260913,0.024919407579441825,0.048802088200370415
667,0.056496704956993646,0.014723331680337046,0.048802088200370415
668,0.04973877158619781,0.02597567622539494,0.048802088200370415
669,0.05751604752785086,0.013749499852107588,0.048802088200370415
670,0.04953303464816219,0.027027625076890802,0.048802088200370415
671,0.05874447844131159,0.012809661834989827,0.048802088200370415
672,0.04939171337013867,0.028074343445361895,0.048802088200370415
673,0.06068174042656617,0.011909770484100489,0.048802088200370415
674,0.04936328729369225,0.029114947386919394,0.048802088200370415
675,0.05805691259909354,0.01105721826110701,0.048802088200370415
676,0.049611819278901514,0.03014855584673091,0.048802088200370415
677,0.05656970722829865,0.010261118066060249,0.048802088200370415
678,0.04995531313675793,0.03117426858831144,0.048802088200370415
679,0.05595125666430813,0.009532521129043932,0.048802088200370415
680,0.0502357828313013,0.032191148572015,0.048802088200370415
681,0.05501640087703994,0.00888442332090925,0.048802088200370415
682,0.0506510999190096,0.0331982210411398,0.048802088200370415
683,0.05427582363749117,0.008331297624927491,0.048802088200370415
684,0.05109115972745817,0.03419454159841965,0.048802088200370415
685,0.053572776869983796,0.007887755863405451,0.048802088200370415
686,0.051589305836609166,0.03517958235303114,0.048802088200370415
687,0.05292613905834387,0.0075657619232050565,0.048802088200370415
688,0.05213890246069292,0.03615559303839806,0.048802088200370415
689,0.05233119601852019,0.007368691470980404,0.048802088200370415
690,0.0527406443052076,0.03715800814744393,0.048802088200370415
691,0.051786447589713444,0.007259491033073727,0.048802088200370415
692,0.053395425365706475,0.03587619170259956,0.048802088200370415
693,0.05129124268714897,0.0076859948045649926,0.048802088200370415
694,0.0541051808968913,0.036644052205581985,0.048802088200370415
695,0.05084556035382352,0.007560481019893466,0.048802088200370415
696,0.05487345491671514,0.03200872684033583,0.048802088200370415
697,0.05044989833825897,0.009522743044467258,0.048802088200370415
698,0.055706533557745117,0.03402090433757815,0.048802088200370415
699,0.05010527342459415,0.008793488338156122,0.048802088200370415
700,0.05661590698056737,0.030876400011778184,0.048802088200370415
701,0.04981337576984645,0.01050196631350852,0.048802088200370415
702,0.057624519404989125,0.030623444251203585,0.048802088200370415
703,0.04957706925284616,0.010907123121173829,0.048802088200370415
704,0.05878720567695311,0.029166837096095206,0.048802088200370415
705,0.04940209376251697,0.011986121935635623,0.048802088200370415
706,0.060299879510735115,0.028010135009536863,0.048802088200370415
707,0.04930657933047514,0.012950904869831999,0.048802088200370415
708,0.06618936830230407,0.026818851719382853,0.048802088200370415
709,0.049953124508111665,0.013967016634859709,0.048802088200370415
710,0.05650593251906488,0.025640988144619032,0.048802088200370415
711,0.050273788524686135,0.01500154536264001,0.048802088200370415
712,0.05513619639752179,0.024473915164716382,0.048802088200370415
713,0.050861216973823474,0.016050616409022632,0.048802088200370415
714,0.05434225949827076,0.023318059148961783,0.048802088200370415
715,0.05138089257190602,0.01711007128938935,0.048802088200370415
716,0.05358006557214817,0.022174012351188405,0.048802088200370415
717,0.05196257075640393,0.018176675121626296,0.048802088200370415
718,0.05289390574358576,0.021042546584427467,0.048802088200370415
719,0.05259215774363156,0.01924786550678696,0.048802088200370415
720,0.05227013967131796,0.019924635427807532,0.048802088200370415
721,0.053273304488322654,0.02032157450122736,0.048802088200370415
722,0.05170381782326102,0.01882148770622354,0.048802088200370415
723,0.054008407835013664,0.021396100563915246,0.048802088200370415
724,0.05119264567596728,0.017734595031513836,0.048802088200370415
725,0.054800515631628854,0.0224700147771819,0.048802088200370415
726,0.050735824262323,0.016665796858215835,0.048802088200370415
727,0.05565427542499925,0.023542091045472422,0.048802088200370415
728,0.05033354293435957,0.015617368038283468,0.048802088200370415
729,0.05657747713086192,0.02461125302119439,0.048802088200370415
730,0.04998680637920622,0.014592135590447648,0.048802088200370415
731,0.05758433749478981,0.0256765327079834,0.048802088200370415
732,0.049697550731780456,0.0135936331114027,0.048802088200370415
733,0.05870423978096283,0.026737037281857442,0.048802088200370415
734,0.04946929339572965,0.0126263030423707,0.048802088200370415
735,0.06001348486168375,0.027791921366349906,0.048802088200370415
736,0.04930974697846238,0.01169575668939233,0.048802088200370415
737,0.06185559567599963,0.02884036306374531,0.048802088200370415
738,0.0492507325075993,0.010809097184393133,0.048802088200370415
739,0.058449836833803386,0.02988154235347098,0.048802088200370415
740,0.04973587918980654,0.009975294340776274,0.048802088200370415
741,0.05708878315124683,0.03091462199514607,0.048802088200370415
742,0.05015454891366558,0.00920556064910313,0.048802088200370415
743,0.05620824267149683,0.031938733553176966,0.048802088200370415
744,0.05056115990286787,0.008513595137059649,0.048802088200370415
745,0.055304191699405154,0.03295298111344427,0.048802088200370415
746,0.05104947466603413,0.007915416475412837,0.048802088200370415
747,0.054496746674402886,0.03395651142062147,0.048802088200370415
748,0.051587263524664584,0.0074283026987578766,0.048802088200370415
749,0.05374746282172876,0.034948871053810456,0.048802088200370415
750,0.05218211325216152,0.007068126261604755,0.048802088200370415
751,0.053054686851891915,0.03593200633554503,0.048802088200370415
752,0.05283318353481874,0.006843706625266792,0.048802088200370415
753,0.05241609869745568,0.03693134829798776,0.048802088200370415
754,0.05354083692222863,0.0067356321834449355,0.048802088200370415
755,0.05183083127271563,0.03589428430025212,0.048802088200370415
756,0.054305997320047164,0.007131736941905647,0.048802088200370415
757,0.05129886238058078,0.03672187112792666,0.048802088200370415
758,0.05513055376959995,0.006990183007832979,0.048802088200370415
759,0.050820761649931025,0.031728200437574336,0.048802088200370415
760,0.05601798305421423,0.009214217183900532,0.048802088200370415
761,0.050397581344412655,0.03405937722212803,0.048802088200370415
762,0.056974538844930374,0.008287016927479627,0.048802088200370415
763,0.05003086186689511,0.030766855676510597,0.048802088200370415
764,0.05801183155206388,0.010133973203625316,0.048802088200370415
765,0.049722795377216,0.030583089457908507,0.048802088200370415
766,0.059153449042075854,0.01051270027483329,0.048802088200370415
767,0.04947675149869546,0.02910388909577571,0.048802088200370415
768,0.06045706472690636,0.011633781712628745,0.048802088200370415
769,0.04929908777214605,0.027939979425592867,0.048802088200370415
770,0.062138011702663615,0.0126242152301239,0.048802088200370415
771,0.049209648846366305,0.026739925203537802,0.048802088200370415
772,0.06562315950533204,0.013664403052558064,0.048802088200370415
773,0.04932437130429284,0.02555296922374483,0.048802088200370415
774,0.06097413555390409,0.014720317030592367,0.048802088200370415
775,0.04948351062361841,0.024376487615351498,0.048802088200370415
776,0.056410647861801354,0.015788417714201818,0.048802088200370415
777,0.05047528439940768,0.02321078878891499,0.048802088200370415
778,0.057276020240144866,0.01686487957505492,0.048802088200370415
779,0.05048426588467501,0.022056355976461474,0.048802088200370415
780,0.05594501623568568,0.017946752508751298,0.048802088200370415
781,0.05109196409221766,0.020913845961917588,0.048802088200370415
782,0.055124198163514215,0.019031716601387853,0.048802088200370415
783,0.05164739117875353,0.019784106562287063,0.048802088200370415
784,0.05430457892600387,0.02011790852049246,0.048802088200370415
785,0.05228246174261534,0.0186682059781578,0.048802088200370415
786,0.05354453537811559,0.021203798642356806,0.048802088200370415
787,0.05297846512343064,0.017567476318918383,0.048802088200370415
788,0.05284037794257331,0.022288102456770934,0.048802088200370415
789,0.053735859268988065,0.016483574852606396,0.048802088200370415
790,0.05219187026540015,0.0233697153122949,0.048802088200370415
791,0.05455491747693496,0.015418568275617581,0.048802088200370415
792,0.051599473906661385,0.024447663275254803,0.048802088200370415
793,0.055436755703172955,0.014375047648804313,0.048802088200370415
794,0.05106415243468515,0.025521064977898047,0.048802088200370415
795,0.05638379669885587,0.01335628437171802,0.048802088200370415
796,0.05058728626732512,0.026589101097238742,0.048802088200370415
797,0.057400638261156975,0.012366440747542002,0.048802088200370415
798,0.0501706667473839,0.027650988805193007,0.048802088200370415
799,0.058495857914962326,0.01141085157929411,0.048802088200370415
800,0.049816599274173264,0.028705959437724603,0.048802088200370415
801,0.05968631715174395,0.01049639268926845,0.048802088200370415
802,0.04952823687623984,0.02975323822487442,0.048802088200370415
803,0.061009834342093255,0.009631942641117436,0.048802088200370415
804,0.049310614361092506,0.030792025862566824,0.048802088200370415
805,0.06257930491823087,0.008828910143833028,0.048802088200370415
806,0.04917508098765945,0.03182148453037752,0.048802088200370415
807,0.0651912709536207,0.008101714706788022,0.048802088200370415
808,0.049198109600972456,0.03284073974976171,0.048802088200370415
809,0.061692358311920104,0.007467931272415068,0.048802088200370415
810,0.049360575028388275,0.03384894342653072,0.048802088200370415
811,0.05851700841858986,0.006947514399423955,0.048802088200370415
812,0.049945765879411644,0.03484560320905085,0.048802088200370415
813,0.05907051500253968,0.006560151519065828,0.048802088200370415
814,0.05000223904489597,0.03583242962479128,0.048802088200370415
815,0.0573029024854264,0.006319205340187942,0.048802088200370415
816,0.050605228082882744,0.03683231593513868,0.048802088200370415
817,0.056557103917786754,0.006212119619847892,0.048802088200370415
818,0.05105698476886718,0.03584859629052971,0.048802088200370415
819,0.05562133025795934,0.0066431172356676135,0.048802088200370415
820,0.05163975261788571,0.03668738420484926,0.048802088200370415
821,0.054775459337807496,0.006492385401770352,0.048802088200370415
822,0.052276587546355384,0.031625405762857585,0.048802088200370415
823,0.053982502169769006,0.008870856338141839,0.048802088200370415
824,0.05297676504607131,0.03398533929872818,0.048802088200370415
825,0.053243701087568374,0.007881745388798315,0.048802088200370415
826,0.05373900338278743,0.030713118172570324,0.048802088200370415
827,0.05255929623620681,0.009795365246722176,0.048802088200370415
828,0.05456303123612507,0.030496745257458876,0.048802088200370415
829,0.05193009286993835,0.010202454674589117,0.048802088200370415
830,0.05544917042647544,0.029025583826784617,0.048802088200370415
831,0.05135731392164065,0.011349115862859475,0.048802088200370415
832,0.05639862576161295,0.027851528649064573,0.048802088200370415
833,0.05084251530507014,0.012366268507807667,0.048802088200370415
834,0.05741401249899095,0.026645626506593613,0.048802088200370415
835,0.05038755555544333,0.013427995774517603,0.048802088200370415
836,0.05850038289239677,0.025451950215382265,0.048802088200370415
837,0.049994630211741366,0.014502947846348585,0.048802088200370415
838,0.05966745583410319,0.024268347683932295,0.048802088200370415
839,0.049666422210008665,0.015587755628646114,0.048802088200370415
840,0.06093529701176724,0.023095047629961278,0.048802088200370415
841,0.04940654289050686,0.016678967917095392,0.048802088200370415
842,0.06235293591504345,0.02193245508243292,0.048802088200370415
843,0.04922099749152617,0.017773939082428542,0.048802088200370415
844,0.06409718628956813,0.02078113831557452,0.048802088200370415
845,0.04912606314272062,0.018870598391200942,0.048802088200370415
846,0.06571672890226965,0.01964184274724324,0.048802088200370415
847,0.04912467810015591,0.019967286251144616,0.048802088200370415
848,0.06266351033600626,0.01851551691634092,0.048802088200370415
849,0.04950237930116961,0.021062639807718535,0.048802088200370415
850,0.055874737032172266,0.017403352237732494,0.048802088200370415
851,0.05107568102323444,0.022155511345219238,0.048802088200370415
852,0.05737833360007977,0.01630684010403012,0.048802088200370415
853,0.050991127351367925,0.023244908691231712,0.048802088200370415
854,0.056221571245650546,0.01522785191299736,0.048802088200370415
855,0.05162216976832977,0.024329950526754407,0.048802088200370415
856,0.05537400197089192,0.014168750127477368,0.048802088200370415
857,0.052248768891442234,0.02540983170991084,0.048802088200370415
858,0.054541901201656716,0.013132542253702778,0.048802088200370415
859,0.052955865915723585,0.02648379535995144,0.048802088200370415
860,0.05375509928389477,0.01212309410404166,0.048802088200370415
861,0.053732927163361734,0.02755110917136817,0.048802088200370415
862,0.053018327525472295,0.011145424416243395,0.048802088200370415
863,0.054577828680425704,0.028611044320629327,0.048802088200370415
864,0.05233495350296397,0.010206107349514488,0.048802088200370415
865,0.055489476089749905,0.02966285541356567,0.048802088200370415
866,0.05170774337300688,0.009313807825033665,0.048802088200370415
867,0.0564677839078538,0.03070576134013555,0.048802088200370415
868,0.051139250292369307,0.008479951549869387,0.048802088200370415
869,0.05751390905396712,0.03173892833996368,0.048802088200370415
870,0.05063200766257885,0.007719454211228604,0.048802088200370415
871,0.05863086623133299,0.03276146448205049,0.048802088200370415
872,0.05018865566378833,0.007051237691500237,0.048802088200370415
873,0.059824895219349625,0.03377246351383224,0.048802088200370415
874,0.04981208542780826,0.006497868656618237,0.048802088200370415
875,0.06110872433360341,0.03477127523956394,0.048802088200370415
876,0.04950571742652165,0.006083074916580251,0.048802088200370415
877,0.062364929373192976,0.035759097142860664,0.048802088200370415
878,0.04929492394564031,0.0058251926864914295,0.048802088200370415
879,0.06350771965808655,0.03675542854466414,0.048802088200370415
880,0.04916991032355134,0.005717865812445585,0.048802088200370415
881,0.06455000591551993,0.03582227079199467,0.048802088200370415
882,0.049105981169094266,0.0061868706538710655,0.048802088200370415
883,0.06552916660816484,0.03667933954582485,0.048802088200370415
884,0.04908283480905084,0.00602385241055687,0.048802088200370415
885,0.04901921389834424,0.03152535878466949,0.048802088200370415
886,0.06298788864803088,0.008573114512685553,0.048802088200370415
887,0.04932152464220088,0.033944274609879393,0.048802088200370415
888,0.05665931322369639,0.00750455850509109,0.048802088200370415
889,0.05149997634487049,0.030673704389663742,0.048802088200370415
890,0.05623533826183227,0.009490926598330071,0.048802088200370415
891,0.05213588176605922,0.03044053406221767,0.048802088200370415
892,0.05554569526487491,0.009917459653525926,0.048802088200370415
893,0.052623846237397645,0.0289731179364337,0.048802088200370415
894,0.054902131173488036,0.011089616664316402,0.048802088200370415
895,0.05313222765565887,0.0277911720034895,0.048802088200370415
896,0.05429374846287161,0.012130548095311474,0.048802088200370415
897,0.05366370511216046,0.026580138666646793,0.048802088200370415
898,0.05371877354919745,0.013211715565959958,0.048802088200370415
899,0.05421784406672315,0.025380644638693745,0.048802088200370415
900,0.053176640716080734,0.014303673772231866,0.048802088200370415
901,0.054793761927534206,0.02419084290684411,0.048802088200370415
902,0.05266721329030476,0.01540332011089266,0.048802088200370415
903,0.055390403152029394,0.02301089694063203,0.048802088200370415
904,0.052190550037968936,0.016507570648395798,0.048802088200370415
905,0.05600662614604802,0.021841142266603737,0.048802088200370415
906,0.05174679419809776,0.017614073506942333,0.048802088200370415
907,0.05664124626240836,0.020682066595059407,0.048802088200370415
908,0.05133611221910466,0.018720993988831737,0.048802088200370415
909,0.057293060168324736,0.019534320400320777,0.048802088200370415
910,0.050958656859465414,0.019826862552248595,0.048802088200370415
911,0.05796086097017243,0.01839873932306359,0.048802088200370415
912,0.05061454320448244,0.02093046983739305,0.048802088200370415
913,0.05864344880006296,0.017276379712385746,0.048802088200370415
914,0.05030383196478215,0.02203079252543886,0.048802088200370415
915,0.059339640069952376,0.016168570648074136,0.048802088200370415
916,0.0500265171214647,0.023126939482188753,0.048802088200370415
917,0.06004827853119177,0.015076988094648667,0.048802088200370415
918,0.04978251629561742,0.024218111498648873,0.048802088200370415
919,0.060768252782853104,0.014003759447653542,0.048802088200370415
920,0.04957166301106266,0.02530356991029996,0.048802088200370415
921,0.061498529813330025,0.012951611120817686,0.048802088200370415
922,0.04939370032646788,0.026382611076198013,0.048802088200370415
923,0.06223822765456575,0.01192407760312147,0.048802088200370415
924,0.049248275626737205,0.02745454434859634,0.048802088200370415
925,0.06298679238152682,0.01092579836186788,0.048802088200370415
926,0.04913493677157192,0.02851867154852043,0.048802088200370415
927,0.06374450393464794,0.009962938752390398,0.048802088200370415
928,0.049053130756418116,0.029574266872347602,0.048802088200370415
929,0.06451434360404744,0.009043778379100342,0.048802088200370415
930,0.04900221073610224,0.030620555759289406,0.048802088200370415
931,0.0653135472016332,0.008179503601105875,0.048802088200370415
932,0.04898149630247956,0.03165669329666018,0.048802088200370415
933,0.06844920117022055,0.007385183071129937,0.048802088200370415
934,0.04914451262304954,0.03268174759288699,0.048802088200370415
935,0.06182921016680895,0.00668071345993094,0.048802088200370415
936,0.04947854936910444,0.03369471510165005,0.048802088200370415
937,0.060990027133960754,0.006091051755579739,0.048802088200370415
938,0.04971960499990382,0.03469470413062211,0.048802088200370415
939,0.059979810229237054,0.005644195060923133,0.048802088200370415
940,0.05004141750474093,0.03568215027465772,0.048802088200370415
941,0.05913054965588272,0.005364314773938967,0.048802088200370415
942,0.05037505879512611,0.036671578144587616,0.048802088200370415
943,0.05829327809662274,0.005252442104239421,0.048802088200370415
944,0.05075033208697484,0.03581730037371597,0.048802088200370415
945,0.057501209321471916,0.005744084019317255,0.048802088200370415
946,0.05115681228782296,0.036682011768886885,0.048802088200370415
947,0.05674537032174028,0.005572097819866988,0.048802088200370415
948,0.051594922247468054,0.03142279506865226,0.048802088200370415
949,0.056025038471697215,0.00831303100203513,0.048802088200370415
950,0.05206310515423492,0.03389358379557765,0.048802088200370415
951,0.05533944335969977,0.0071645200783335234,0.048802088200370415
952,0.052559982104637915,0.030638911551656343,0.048802088200370415
953,0.05468821141150305,0.00921863450748572,0.048802088200370415
954,0.05308416568484055,0.030375120100487076,0.048802088200370415
955,0.05407120398916819,0.009673980526215148,0.048802088200370415
956,0.05363427567182823,0.02891452207586939,0.048802088200370415
957,0.05348843120358579,0.010869697313554421,0.048802088200370415
958,0.054208945200818,0.027723300681000276,0.048802088200370415
959,0.052939994710792714,0.011935227265001848,0.048802088200370415
960,0.054806826031882354,0.02650681881779691,0.048802088200370415
961,0.052426047427247824,0.01303578648912028,0.048802088200370415
962,0.05542659366368695,0.025301328483500224,0.048802088200370415
963,0.051946763760083135,0.014144581039983187,0.048802088200370415
964,0.05606695273254246,0.024105298570057346,0.048802088200370415
965,0.05150231672040864,0.015258810196045768,0.048802088200370415
966,0.05672664325885882,0.022918814448506766,0.048802088200370415
967,0.05109285975509107,0.016375795022348885,0.048802088200370415
968,0.0574044486184013,0.021742133021092278,0.048802088200370415
969,0.05071851202172118,0.017493500568389615,0.048802088200370415
970,0.058099206611879006,0.020575656968903615,0.048802088200370415
971,0.05037934638029596,0.01861034158236069,0.048802088200370415
972,0.0588098261821366,0.019419941022563676,0.048802088200370415
973,0.05007537969782731,0.019725045972845603,0.048802088200370415
974,0.059535314429754876,0.018275710126514265,0.048802088200370415
975,0.0498065654670347,0.0208365615154531,0.048802088200370415
976,0.06027482323707425,0.017143890084360673,0.048802088200370415
977,0.049572789015804766,0.021943990530519285,0.048802088200370415
978,0.061027735524128594,0.016025654032695083,0.048802088200370415
979,0.049373866241204614,0.02304654261771253,0.048802088200370415
980,0.06179383822155382,0.014922489824054254,0.048802088200370415
981,0.04920954822042075,0.024143499233900193,0.048802088200370415
982,0.06257370882096319,0.013836296864022074,0.048802088200370415
983,0.04907953763332288,0.025234185915642967,0.048802088200370415
984,0.06336972188904792,0.012769525134356445,0.048802088200370415
985,0.04898353501761989,0.026317949223480075,0.048802088200370415
986,0.06418939466289064,0.011725376236393728,0.048802088200370415
987,0.04892138496269411,0.027394136197247176,0.048802088200370415
988,0.06506310108998327,0.010708096270314315,0.048802088200370415
989,0.04889377982545005,0.028462074452571137,0.048802088200370415
990,0.06661743193748763,0.009723404773087382,0.048802088200370415
991,0.04893016803241141,0.029521051366328505,0.048802088200370415
992,0.06358183071634309,0.008779121141716285,0.048802088200370415
993,0.04911139923617618,0.030570290439454546,0.048802088200370415
994,0.06350741421040242,0.00788606181883442,0.048802088200370415
995,0.049159350734938975,0.0316089238183614,0.048802088200370415
996,0.06167553101276375,0.007059254210545484,0.048802088200370415
997,0.04947514502171682,0.032635962287129304,0.048802088200370415
998,0.06154554983972687,0.0063193508399364716,0.048802088200370415
999,0.049568600391515824,0.033650278125500005,0.048802088200370415
1000,0.060290438000573564,0.0056936076357598266,0.048802088200370415
1001,0.04990527782076073,0.03465069512726933,0.048802088200370415
1002,0.05962705658129929,0.00521461011420399,0.048802088200370415
1003,0.05016339297167905,0.03563683510185857,0.048802088200370415
1004,0.058793174863069474,0.004913189018584322,0.048802088200370415
1005,0.050500897393214256,0.03661888770945611,0.048802088200370415
1006,0.058032153867746655,0.004797613031746619,0.048802088200370415
1007,0.05085986842828791,0.03582571555935974,0.048802088200370415
1008,0.05729249541042932,0.005326283515011501,0.048802088200370415
1009,0.05125225602183238,0.03671792341191261,0.048802088200370415
1010,0.05658155675842652,0.005137375938533507,0.048802088200370415
1011,0.051674873091452765,0.031300888693368736,0.048802088200370415
1012,0.05589928914188438,0.008103842162971085,0.048802088200370415
1013,0.052126598933216736,0.0338890947383677,0.048802088200370415
1014,0.05524618569883244,0.006834358956268864,0.048802088200370415
1015,0.05260614933949851,0.03061566644703822,0.048802088200370415
1016,0.05462275408605788,0.00897024091161373,0.048802088200370415
1017,0.05311223316569037,0.030349535507429744,0.048802088200370415
1018,0.05402950802772579,0.00943658387077052,0.048802088200370415
1019,0.053643554863710405,0.028888837901405225,0.048802088200370415
1020,0.05346695394464164,0.01065703844728051,0.048802088200370415
1021,0.05419881953209165,0.027691428202054766,0.048802088200370415
1022,0.052935579545223516,0.011743302339521207,0.048802088200370415
1023,0.05477673780197974,0.02647039901676608,0.048802088200370415
1024,0.052435843780684555,0.012860832253070728,0.048802088200370415
1025,0.05537603056760229,0.025259929760497183,0.048802088200370415
1026,0.05196816778389801,0.013984231088257242,0.048802088200370415
1027,0.05599543370177815,0.02405864880690784,0.048802088200370415
1028,0.0515329265273546,0.015111067691696633,0.048802088200370415
1029,0.056633702978369505,0.02286658376055837,0.048802088200370415
1030,0.051130441118142834,0.016239035220979293,0.048802088200370415
1031,0.05728961973814161,0.02168392793874215,0.048802088200370415
1032,0.050760971639930534,0.01736638608768352,0.048802088200370415
1033,0.057961998074324346,0.020511011386192827,0.048802088200370415
1034,0.05042471061132434,0.01849175856134193,0.048802088200370415
1035,0.058649695034002615,0.01934830381131823,0.048802088200370415
1036,0.05012177712916685,0.019614055669053984,0.048802088200370415
1037,0.059351626483958066,0.01819642872062971,0.048802088200370415
1038,0.049852211855229304,0.020732363346119456,0.048802088200370415
1039,0.06006679391626742,0.017056189304544396,0.048802088200370415
1040,0.04961597312813672,0.021845893428465362,0.048802088200370415
1041,0.06079433303186919,0.015928608726378142,0.048802088200370415
1042,0.049412934759234216,0.022953942623683617,0.048802088200370415
1043,0.06153360900308116,0.014814989767505293,0.048802088200370415
1044,0.04924288660287783,0.024055861505756337,0.048802088200370415
1045,0.062284421066354005,0.01371700180395021,0.048802088200370415
1046,0.04910554066656581,0.025151029930522293,0.048802088200370415
1047,0.06304750210388277,0.012636807583172436,0.048802088200370415
1048,0.04900055023912673,0.02623883620992392,0.048802088200370415
1049,0.06382599351184302,0.011577249756343607,0.048802088200370415
1050,0.04892756798861791,0.027318657747552013,0.048802088200370415
1051,0.06463148394797312,0.010542128664785079,0.048802088200370415
1052,0.04888647067779916,0.02838984148434905,0.048802088200370415
1053,0.0655369837831894,0.009536620709431188,0.048802088200370415
1054,0.04887922322624126,0.02945168212775964,0.048802088200370415
1055,0.06437358630247164,0.008567912985465507,0.048802088200370415
1056,0.04899418133375409,0.030503395696311216,0.048802088200370415
1057,0.06340009936680663,0.00764616181716084,0.048802088200370415
1058,0.04917984553292394,0.03154408545943686,0.048802088200370415
1059,0.0609327223013063,0.006785897041604998,0.048802088200370415
1060,0.049633907837196505,0.03257269750375048,0.048802088200370415
1061,0.06074394312816001,0.006007897967293427,0.048802088200370415
1062,0.04978413760260589,0.03358796808307486,0.048802088200370415
1063,0.05952026708080754,0.005341083712656303,0.048802088200370415
1064,0.05016417620792039,0.03458840921745492,0.048802088200370415
1065,0.058821848686867684,0.004822516265774717,0.048802088200370415
1066,0.05046667690030505,0.035572731769004336,0.048802088200370415
1067,0.05803590083744709,0.004490857014349512,0.048802088200370415
1068,0.050831239813063415,0.036546031374949904,0.048802088200370415
1069,0.05729547386522835,0.0043641922525954864,0.048802088200370415
1070,0.05122267444173266,0.03583727980552366,0.048802088200370415
1071,0.0565826962333068,0.004900937589731086,0.048802088200370415
1072,0.051644770911361174,0.03669124351996742,0.048802088200370415
1073,0.05589896222428306,0.00471928292946031,0.048802088200370415
1074,0.05209596754984332,0.03123529507477129,0.048802088200370415
1075,0.05524461072375198,0.007883634261884704,0.048802088200370415
1076,0.05257502282765198,0.03374388235665562,0.048802088200370415
1077,0.05462008247362339,0.006605807536197082,0.048802088200370415
1078,0.053080662741807415,0.03058130047375329,0.048802088200370415
1079,0.05402585447553653,0.008764006444936329,0.048802088200370415
1080,0.053611599929957406,0.030208082840189443,0.048802088200370415
1081,0.05346241177910652,0.009311211421310707,0.048802088200370415
1082,0.05416654299244084,0.028771275732511974,0.048802088200370415
1083,0.05293022904169142,0.010545664340725475,0.048802088200370415
1084,0.05474420359656015,0.027558377763138305,0.048802088200370415
1085,0.05242975685668531,0.011661382442757214,0.048802088200370415
1086,0.05534330245863668,0.026330289110749375,0.048802088200370415
1087,0.051961410736861814,0.0127996841146767,0.048802088200370415
1088,0.05596257485580411,0.025112499146163564,0.048802088200370415
1089,0.05152556168821906,0.01394091906555196,0.048802088200370415
1090,0.05660077612052741,0.023904045384598942,0.048802088200370415
1091,0.05112252785619745,0.015083009771606036,0.048802088200370415
1092,0.05725668777773578,0.02270483606211316,0.048802088200370415
1093,0.050752567019994727,0.016224154615345706,0.048802088200370415
1094,0.05792912522360664,0.02151495426729693,0.048802088200370415
1095,0.0504158698483653,0.017362988432438334,0.048802088200370415
1096,0.058616948526580386,0.02033462597326274,0.048802088200370415
1097,0.050112553943370164,0.018498440619104693,0.048802088200370415
1098,0.05931907915191771,0.019164216154388996,0.048802088200370415
1099,0.04984265881898712,0.01962963824362547,0.048802088200370415
1100,0.06003452809765063,0.018004236949237615,0.048802088200370415
1101,0.04960614210081653,0.020755841244157056,0.048802088200370415
1102,0.06076244676305252,0.016855367648670426,0.048802088200370415
1103,0.04940287751584551,0.02187639750076957,0.048802088200370415
1104,0.06150222643236135,0.01571848867419115,0.048802088200370415
1105,0.049232655872256795,0.02299071029137463,0.048802088200370415
1106,0.06225371165103442,0.014594734059789068,0.048802088200370415
1107,0.04909519198915539,0.024098213412476095,0.048802088200370415
1108,0.06301772038878445,0.013485569776246358,0.048802088200370415
1109,0.04899014567708227,0.025198350776269546,0.048802088200370415
1110,0.06379757990355799,0.012392910547837125,0.048802088200370415
1111,0.04891718477800535,0.026290558309375968,0.048802088200370415
1112,0.06460542364046977,0.011319295211363295,0.048802088200370415
1113,0.048876228825638954,0.0273742461053497,0.048802088200370415
1114,0.06551795043980495,0.010268154255289662,0.048802088200370415
1115,0.04886948982151072,0.028448779011146563,0.048802088200370415
1116,0.06433605147053965,0.009244224805370809,0.048802088200370415
1117,0.0489860596584029,0.029513453393051052,0.048802088200370415
1118,0.06387823303800551,0.008254204482479424,0.048802088200370415
1119,0.04909012736060963,0.03056746655400768,0.048802088200370415
1120,0.061184127580146186,0.007307790196024587,0.048802088200370415
1121,0.04953625817903925,0.031609874196490945,0.048802088200370415
1122,0.060141040974148886,0.006419310775495484,0.048802088200370415
1123,0.049986709964149945,0.032639527382189976,0.048802088200370415
1124,0.058813763859555786,0.005610152469883781,0.048802088200370415
1125,0.05043780224843706,0.03365497844141589,0.048802088200370415
1126,0.058116734810635264,0.004911751817548802,0.048802088200370415
1127,0.05077472051706114,0.03465435769437765,0.048802088200370415
1128,0.057359879874751815,0.004367124562867395,0.048802088200370415
1129,0.05116753355854378,0.03563543999788493,0.048802088200370415
1130,0.0566413873445092,0.004024415365953681,0.048802088200370415
1131,0.05158789618919713,0.03660015078034648,0.048802088200370415
1132,0.05595308327913745,0.003908781380012588,0.048802088200370415
1133,0.05203707796834693,0.03587986735383078,0.048802088200370415
1134,0.05529485736924625,0.004568193923512384,0.048802088200370415
1135,0.05251397234242539,0.03692146702716233,0.048802088200370415
1136,0.05466684788464084,0.004302243073507322,0.048802088200370415
1137,0.0530174035850375,0.030928871283268024,0.048802088200370415
1138,0.054069366604706945,0.007883250569198664,0.048802088200370415
1139,0.05354614027013049,0.034086637671625425,0.048802088200370415
1140,0.05350280556642979,0.0061434595689788775,0.048802088200370415
1141,0.05409892265633836,0.030609845024180418,0.048802088200370415
1142,0.05296758552315596,0.00852089637074079,0.048802088200370415
1143,0.05467447972932403,0.0304823178300255,0.048802088200370415
1144,0.05246412524041405,0.008910596809998709,0.048802088200370415
1145,0.05527154061779136,0.02898757875046848,0.048802088200370415
1146,0.051992821333557225,0.010191520355631712,0.048802088200370415
1147,0.05588884315783771,0.027792317848604326,0.048802088200370415
1148,0.051554033740031216,0.011302635074403562,0.048802088200370415
1149,0.056525141075340686,0.02656640589981292,0.048802088200370415
1150,0.051148074422926446,0.012444939988655238,0.048802088200370415
1151,0.057179211000067114,0.025350394421573066,0.048802088200370415
1152,0.05077519810022695,0.013589306886111202,0.048802088200370415
1153,0.05784986038557865,0.024142688680095514,0.048802088200370415
1154,0.0504355943986738,0.01473422167293089,0.048802088200370415
1155,0.05853593799151265,0.022943296553704452,0.048802088200370415
1156,0.05012938117385569,0.01587794039071541,0.048802088200370415
1157,0.05923634960269472,0.02175236132614772,0.048802088200370415
1158,0.04985659896382155,0.017019142732455722,0.048802088200370415
1159,0.05995008394162682,0.020570130091117304,0.048802088200370415
1160,0.049617206760527034,0.018156795826418503,0.048802088200370415
1161,0.06067625909028174,0.01939695473076993,0.048802088200370415
1162,0.04941107954652637,0.0192900580437333,0.048802088200370415
1163,0.061414212570824966,0.018233301273242464,0.048802088200370415
1164,0.04923800865922788,0.020418215048815858,0.048802088200370415
1165,0.062163692428270384,0.017079767546651244,0.048802088200370415
1166,0.04909770763579522,0.021540635850108462,0.048802088200370415
1167,0.06292531715504328,0.015937111413990172,0.048802088200370415
1168,0.04898983060764885,0.022656741120359595,0.048802088200370415
1169,0.0637019023965521,0.014806293309472043,0.048802088200370415
1170,0.04891402748618126,0.023765979006024462,0.048802088200370415
1171,0.06450367389870575,0.013688539215262216,0.048802088200370415
1172,0.04887014981170622,0.024867805326841536,0.048802088200370415
1173,0.0653889269406795,0.012585434174540954,0.048802088200370415
1174,0.04885975771026358,0.025961665856862423,0.048802088200370415
1175,0.06432568117737084,0.01149906296008449,0.048802088200370415
1176,0.04897732180210388,0.027046978807610325,0.048802088200370415
1177,0.06430988212988051,0.010432225682125047,0.048802088200370415
1178,0.049021451460422284,0.028123115481877778,0.048802088200370415
1179,0.06135530476205705,0.00938877573470446,0.048802088200370415
1180,0.049467823897603715,0.029189376820073453,0.048802088200370415
1181,0.05927679400871492,0.00837416169888846,0.048802088200370415
1182,0.050330170987074103,0.03024496218011268,0.048802088200370415
1183,0.05789335078840403,0.007396314145291155,0.048802088200370415
1184,0.05086515514505077,0.03128892461267992,0.048802088200370415
1185,0.05718013162206876,0.00646711214190315,0.048802088200370415
1186,0.05125678205284991,0.032320102126217755,0.048802088200370415
1187,0.05645998306319568,0.00560477262609485,0.048802088200370415
1188,0.05168916867675864,0.03333700567177042,0.048802088200370415
1189,0.05577422714948671,0.004837436118425068,0.048802088200370415
1190,0.052148525903563524,0.034337626922263526,0.048802088200370415
1191,0.05512078494606801,0.0042071345625989505,0.048802088200370415
1192,0.05263437921952121,0.035319130781686386,0.048802088200370415
1193,0.054498911430630306,0.003768976350644565,0.048802088200370415
1194,0.05314585902791465,0.03627806902304343,0.048802088200370415
1195,0.053908437002337405,0.003571281741605554,0.048802088200370415
1196,0.05368191190091467,0.037308561753688255,0.048802088200370415
1197,0.05334947537860247,0.0034804771473694023,0.048802088200370415
1198,0.05424138593610065,0.03478833659369291,0.048802088200370415
1199,0.05282227781778793,0.004942871726522069,0.048802088200370415
1200,0.054823077060456735,0.03482495258123899,0.048802088200370415
1201,0.05232715387993763,0.0051293553581939185,0.048802088200370415
1202,0.055425756555782094,0.032213163153265584,0.048802088200370415
1203,0.05186442506333106,0.006989882107985372,0.048802088200370415
1204,0.05604818877716282,0.03185519010818441,0.048802088200370415
1205,0.05143439566298202,0.007517172265774677,0.048802088200370415
1206,0.056689143762670806,0.030195955448885085,0.048802088200370415
1207,0.05103733304383293,0.008906247152461773,0.048802088200370415
1208,0.05734740744267451,0.029047653270640718,0.048802088200370415
1209,0.050673453408799946,0.009990573250891092,0.048802088200370415
1210,0.05802179156508434,0.027787750626540347,0.048802088200370415
1211,0.050342910983807054,0.011159892571978474,0.048802088200370415
1212,0.05871114547593271,0.026553144138444163,0.048802088200370415
1213,0.05004578953674188,0.01232178348961751,0.048802088200370415
1214,0.059414372920181126,0.02532734136392111,0.048802088200370415
1215,0.0497820957538233,0.013483792982189574,0.048802088200370415
1216,0.06013045944346101,0.024110475158647896,0.048802088200370415
1217,0.049551754368345094,0.01464386270210176,0.048802088200370415
1218,0.06085852190068111,0.022902351323498618,0.048802088200370415
1219,0.04935460539467606,0.015800753884484795,0.048802088200370415
1220,0.06159790628261435,0.021702931246319147,0.048802088200370415
1221,0.04919040454855133,0.01695353075458001,0.048802088200370415
1222,0.06234840168827111,0.020512312338172238,0.048802088200370415
1223,0.04905882977462879,0.018101446702177174,0.048802088200370415
1224,0.06311077564591185,0.01933071372913011,0.048802088200370415
1225,0.048959502483303635,0.01924387672503165,0.048802088200370415
1226,0.06388841683394365,0.01815847385291536,0.048802088200370415
1227,0.04889205459921368,0.02038027291937804,0.048802088200370415
1228,0.06469455234946113,0.01699605874910242,0.048802088200370415
1229,0.04885640759327786,0.0215101335249828,0.048802088200370415
1230,0.06563155266581279,0.015844081578993807,0.048802088200370415
1231,0.04885572767553413,0.022632980182336396,0.048802088200370415
1232,0.06424633254937599,0.014703335712849206,0.048802088200370415
1233,0.048976868224064184,0.0237483398867224,0.048802088200370415
1234,0.06481240947125978,0.013574846384170561,0.048802088200370415
1235,0.048955678965080636,0.0248557294029406,0.048802088200370415
1236,0.061504359194580006,0.012459949601945132,0.048802088200370415
1237,0.04940392860890964,0.02595464028682485,0.048802088200370415
1238,0.057832873783367725,0.01136041331575532,0.048802088200370415
1239,0.05103845406702066,0.027044522889331016,0.048802088200370415
1240,0.05644834337255449,0.010278626780090587,0.048802088200370415
1241,0.05169233187353302,0.028124767321176976,0.048802088200370415
1242,0.05572186050502919,0.00921790382238093,0.048802088200370415
1243,0.05217430279945782,0.029194678731475725,0.048802088200370415
1244,0.055055709615143014,0.008182982883193354,0.048802088200370415
1245,0.052672097396717896,0.030253442584710265,0.048802088200370415
1246,0.05442863888009898,0.0071808762108437,0.048802088200370415
1247,0.05319203078440769,0.03130007227896204,0.048802088200370415
1248,0.053836741739144295,0.006222349858570757,0.048802088200370415
1249,0.05373449019161185,0.03233332404974691,0.048802088200370415
1250,0.053278567484164964,0.0053245294582250765,0.048802088200370415
1251,0.054298991857041824,0.03335154729108678,0.048802088200370415
1252,0.052753511774468714,0.004515328316699907,0.048802088200370415
1253,0.05488473172092753,0.0343523935707333,0.048802088200370415
1254,0.05226137886870841,0.0038397416193764354,0.048802088200370415
1255,0.055490737224484825,0.0353321750881029,0.048802088200370415
1256,0.051802181074260066,0.0033630220771284705,0.048802088200370415
1257,0.05611594113561533,0.036284269609504545,0.048802088200370415
1258,0.05137602836149355,0.0031504882531581987,0.048802088200370415
1259,0.056759225787343257,0.03722020576144908,0.048802088200370415
1260,0.05098306269273886,0.003072200938753401,0.048802088200370415
1261,0.05741945252932247,0.03484748714310966,0.048802088200370415
1262,0.05062341683837504,0.004643739158979677,0.048802088200370415
1263,0.05809548376859508,0.03492467587422968,0.048802088200370415
1264,0.050297187389895776,0.004811239037711862,0.048802088200370415
1265,0.058786202644811304,0.03225646689828351,0.048802088200370415
1266,0.05000441638166826,0.006767416968301244,0.048802088200370415
1267,0.05949053519450654,0.0319644334565159,0.048802088200370415
1268,0.04974507853341941,0.007259340054344116,0.048802088200370415
1269,0.060207481790592925,0.030274528758747022,0.048802088200370415
1270,0.0495190725550952,0.0086912089124089,0.048802088200370415
1271,0.06093617061993113,0.029139415585645347,0.048802088200370415
1272,0.049326216003828166,0.009779130613729606,0.048802088200370415
1273,0.06167596153505554,0.027877646290061495,0.048802088200370415
1274,0.04916624433772358,0.010960242825457746,0.048802088200370415
1275,0.062426674035389935,0.026642727113840425,0.048802088200370415
1276,0.04903881701354246,0.012130539601018621,0.048802088200370415
1277,0.06318916746057116,0.02541596044982626,0.048802088200370415
1278,0.04894353993466075,0.013299663805699776,0.048802088200370415
1279,0.06396717608114134,0.024197652739203865,0.048802088200370415
1280,0.04888003983867758,0.014465796916109986,0.048802088200370415
1281,0.064775871118075,0.022987637815080984,0.048802088200370415
1282,0.048848294314190646,0.015627928564391137,0.048802088200370415
1283,0.06576022668488603,0.021785882107745153,0.048802088200370415
1284,0.04885314456318087,0.016785290436019232,0.048802088200370415
1285,0.06412709989892704,0.02059247018598576,0.048802088200370415
1286,0.048983117563085016,0.017937260079726132,0.048802088200370415
1287,0.06460166846025427,0.019407591299139024,0.048802088200370415
1288,0.04896775881601555,0.019083305825271894,0.048802088200370415
1289,0.061628367122733355,0.01823153584538999,0.048802088200370415
1290,0.049378185779151144,0.020222950775473595,0.048802088200370415
1291,0.05920991225483987,0.0170647008924206,0.048802088200370415
1292,0.050354697610367045,0.021355747601382716,0.048802088200370415
1293,0.057707118683990005,0.015907604899529748,0.048802088200370415
1294,0.05093485389019568,0.02248125981459827,0.048802088200370415
1295,0.056996511391951346,0.014760913412480698,0.048802088200370415
1296,0.05133466360940479,0.023599046490290373,0.048802088200370415
1297,0.0562830850609862,0.01362547969003304,0.048802088200370415
1298,0.051773766336417296,0.024708648564308558,0.048802088200370415
1299,0.05560419351324505,0.012502407120534572,0.048802088200370415
1300,0.0522393386073999,0.02580957513711993,0.048802088200370415
1301,0.054958083325277206,0.011393145609664259,0.048802088200370415
1302,0.05273082012138015,0.026901288083433544,0.048802088200370415
1303,0.05434385435391886,0.010299643233364329,0.048802088200370415
1304,0.053247410997778785,0.02798318316432707,0.048802088200370415
1305,0.05376123089468533,0.009224591498475798,0.048802088200370415
1306,0.05378810738771516,0.0290545647890203,0.048802088200370415
1307,0.05321026048778056,0.008171835563478244,0.048802088200370415
1308,0.054351789342375126,0.030114609694163463,0.048802088200370415
1309,0.05269115099167213,0.007147086967946172,0.048802088200370415
1310,0.054937273164767715,0.031162311135839386,0.048802088200370415
1311,0.05220418090308389,0.0061592109660151525,0.048802088200370415
1312,0.05554334287041476,0.03219638673054554,0.048802088200370415
1313,0.051749647014584434,0.005222630205622929,0.048802088200370415
1314,0.056168770303235575,0.03321511203420846,0.048802088200370415
1315,0.0513278317915058,0.0043618525687213,0.048802088200370415
1316,0.05681232914973869,0.034215985103876266,0.048802088200370415
1317,0.050938981651019295,0.003619400909391489,0.048802088200370415
1318,0.057472806028760724,0.03519492801282716,0.048802088200370415
1319,0.05058329155562147,0.0030651264899364396,0.048802088200370415
1320,0.058149010870114905,0.03614377031511756,0.048802088200370415
1321,0.050260893540889535,0.002786162036296986,0.048802088200370415
1322,0.05883978906311499,0.03703097872246193,0.048802088200370415
1323,0.04997184787097456,0.002776534111002933,0.048802088200370415
1324,0.059544038628523636,0.035338714246082745,0.048802088200370415
1325,0.0497161362430526,0.004111376586005866,0.048802088200370415
1326,0.0602607384773881,0.03590837282626712,0.048802088200370415
1327,0.04949365687050767,0.003976845737115247,0.048802088200370415
1328,0.060989000193050404,0.03218347955355469,0.048802088200370415
1329,0.049304221796418524,0.006588586123363792,0.048802088200370415
1330,0.061728172532617025,0.033068825519705206,0.048802088200370415
1331,0.04914755757227366,0.006274077942455577,0.048802088200370415
1332,0.06247807571217644,0.0307320831743474,0.048802088200370415
1333,0.049023312654489525,0.008120801443121998,0.048802088200370415
1334,0.06323960912450252,0.02991958835512019,0.048802088200370415
1335,0.048931081586834096,0.008989472718495123,0.048802088200370415
1336,0.0640167209239913,0.02859958030880744,0.048802088200370415
1337,0.04887048507722583,0.010206909829246456,0.048802088200370415
1338,0.06482603172407485,0.027377824895688768,0.048802088200370415
1339,0.048841540423722955,0.011367386705421966,0.048802088200370415
1340,0.06585999443651282,0.026155086008518597,0.048802088200370415
1341,0.04885104622645004,0.012533100239875168,0.048802088200370415
1342,0.06401571693151425,0.02493950995844881,0.048802088200370415
1343,0.04898940025330614,0.013696923240743978,0.048802088200370415
1344,0.06440908603926525,0.023731067307415834,0.048802088200370415
1345,0.04898011985521464,0.014857625429094232,0.048802088200370415
1346,0.06169978824153308,0.022529857230531122,0.048802088200370415
1347,0.04936310835145404,0.016014264835913856,0.048802088200370415
1348,0.06054597246315643,0.02133604642561864,0.048802088200370415
1349,0.04982876131632475,0.01716610015220196,0.048802088200370415
1350,0.05893391917764461,0.020149865070004443,0.048802088200370415
1351,0.05033005081513431,0.0183125174119671,0.048802088200370415
1352,0.058292584144474,0.018971608914361417,0.048802088200370415
1353,0.05064067869618905,0.019452982300682903,0.048802088200370415
1354,0.05752337691978627,0.017801646108215108,0.048802088200370415
1355,0.05102557086567373,0.020587007926034944,0.048802088200370415
1356,0.05679862224788853,0.016640429266417265,0.048802088200370415
1357,0.05143641101903949,0.021714131747191782,0.048802088200370415
1358,0.056103936276972945,0.015488514347477968,0.048802088200370415
1359,0.05187626113427885,0.022833897732924643,0.048802088200370415
1360,0.055439217295766466,0.014346588901944823,0.048802088200370415
1361,0.05234400683396016,0.02394584135682046,0.048802088200370415
1362,0.054804548440873756,0.013215514150667107,0.048802088200370415
1363,0.05283848676742825,0.025049475506192517,0.048802088200370415
1364,0.05420021585668442,0.012096388311461835,0.048802088200370415
1365,0.05335847312336738,0.026144275749791595,0.048802088200370415
1366,0.05362660170793243,0.010990644053437408,0.048802088200370415
1367,0.0539027019335645,0.027229663255811408,0.048802088200370415
1368,0.053084125097686105,0.009900202714667676,0.048802088200370415
1369,0.05446989191135933,0.028304982994571026,0.048802088200370415
1370,0.05257320763967605,0.008827727087978677,0.048802088200370415
1371,0.05505875669388294,0.02936947382419193,0.048802088200370415
1372,0.05209425138213294,0.007777052357468637,0.048802088200370415
1373,0.05566801348988332,0.03042222426604208,0.048802088200370415
1374,0.05164762326142574,0.0067539541741934465,0.048802088200370415
1375,0.05629638985713855,0.031462102631254506,0.048802088200370415
1376,0.05123364319825982,0.005767582505713977,0.048802088200370415
1377,0.05694262964079159,0.03248763742684771,0.048802088200370415
1378,0.050852574407687264,0.0048332542810090445,0.048802088200370415
1379,0.0576054990171687,0.03349679228267575,0.048802088200370415
1380,0.05050461519624559,0.003977993337254461,0.048802088200370415
1381,0.05828379380159453,0.034486482787658784,0.048802088200370415
1382,0.05018989189249157,0.003250772436281309,0.048802088200370415
1383,0.058976349770573096,0.03545130661546705,0.048802088200370415
1384,0.049908452789245675,0.0027344660016157788,0.048802088200370415
1385,0.05968205916587534,0.03637859536381597,0.048802088200370415
1386,0.049660263167001145,0.002525811787139732,0.048802088200370415
1387,0.060399899762972845,0.036757048839298895,0.048802088200370415
1388,0.04944520161992184,0.0018265736559663801,0.048802088200370415
1389,0.0611289903500172,0.03205098193691028,0.048802088200370415
1390,0.049263058322163,0.007064543654021218,0.048802088200370415
1391,0.0618687057135162,0.029406019826766817,0.048802088200370415
1392,0.049113536723293376,0.009215789308452798,0.048802088200370415
1393,0.06261894269913436,0.028439193339543794,0.048802088200370415
1394,0.04899626257577834,0.010237138034683405,0.048802088200370415
1395,0.06338083692913103,0.027151053278452558,0.048802088200370415
1396,0.04891081277391357,0.011477548188369184,0.048802088200370415
1397,0.06415923470481302,0.02588844134769558,0.048802088200370415
1398,0.048856814953496044,0.012699534840777581,0.048802088200370415
1399,0.06497642913548941,0.024635829620666877,0.048802088200370415
1400,0.04883447038683288,0.013912695889970822,0.048802088200370415
1401,0.06645136598220622,0.02339302982756656,0.048802088200370415
1402,0.04887220462709013,0.01511681134434505,0.048802088200370415
1403,0.0634742560850301,0.02215981351440438,0.048802088200370415
1404,0.049058464405018216,0.01631184976372415,0.048802088200370415
1405,0.06348992948427379,0.020935962288656514,0.048802088200370415
1406,0.049091170492550844,0.017497839683192663,0.048802088200370415
1407,0.06167095560807449,0.019721328881343946,0.048802088200370415
1408,0.04940101896750468,0.018674790199341457,0.048802088200370415
1409,0.06151602947513744,0.01851585496726057,0.048802088200370415
1410,0.04949509673446125,0.019842662085164275,0.048802088200370415
1411,0.0602862654963535,0.017319574252704424,0.048802088200370415
1412,0.049823913433235105,0.021001358087591303,0.048802088200370415
1413,0.05960253610055187,0.016132613150545604,0.048802088200370415
1414,0.05008304952378584,0.022150719369842847,0.048802088200370415
1415,0.05877478488779688,0.014955194203368785,0.048802088200370415
1416,0.05041584391710602,0.02329052271129371,0.048802088200370415
1417,0.05801086764784659,0.013787645138748382,0.048802088200370415
1418,0.0507722996461548,0.024420476042333068,0.048802088200370415
1419,0.05727055003594175,0.012630416287335593,0.048802088200370415
1420,0.0511615636862214,0.02554021087632685,0.048802088200370415
1421,0.056558872054754857,0.011484110474052466,0.048802088200370415
1422,0.0515810481268895,0.0266492698104035,0.048802088200370415
1423,0.0558759924839554,0.010349532757878909,0.048802088200370415
1424,0.05202954405863015,0.027747086991647393,0.048802088200370415
1425,0.05522236926275495,0.009227773459908377,0.048802088200370415
1426,0.052505750683220574,0.028832957484901913,0.048802088200370415
1427,0.05459848847716182,0.008120351254183264,0.048802088200370415
1428,0.05300835484229831,0.029905988307483866,0.048802088200370415
1429,0.054004845290301154,0.00702947219672122,0.048802088200370415
1430,0.05353603607756572,0.03096501701155557,0.048802088200370415
1431,0.05344192895939062,0.005958530706575339,0.048802088200370415
1432,0.05408747144470668,0.03200846742301546,0.048802088200370415
1433,0.05291021041654208,0.00491316473653179,0.048802088200370415
1434,0.05466133994501662,0.03303407196932451,0.048802088200370415
1435,0.052410131587580934,0.003903726853485818,0.048802088200370415
1436,0.05525632654465119,0.0340382656526686,0.048802088200370415
1437,0.051942095828296946,0.0029518680090794896,0.048802088200370415
1438,0.05587112583359686,0.03501459803638733,0.048802088200370415
1439,0.05150645920991977,0.002110482325710643,0.048802088200370415
1440,0.05650444544518439,0.035948025122249795,0.048802088200370415
1441,0.051103522475372046,0.001520958478378858,0.048802088200370415
1442,0.05715500949809975,0.03677197901065574,0.048802088200370415
1443,0.050733523565026376,0.001411098690198275,0.048802088200370415
1444,0.05782156248702425,0.03618237043438077,0.048802088200370415
1445,0.05039663070234122,0.002746070308217948,0.048802088200370415
1446,0.05850287442285967,0.03765974928620934,0.048802088200370415
1447,0.05009293607832472,0.0020896107420601503,0.048802088200370415
1448,0.05919774863857028,0.029492849974730652,0.048802088200370415
1449,0.049822450190375914,0.008252491802189604,0.048802088200370415
1450,0.05990503515370905,0.03465371256090748,0.048802088200370415
1451,0.04958509698355189,0.004623207059889502,0.048802088200370415
1452,0.06062365550956739,0.03091707006015418,0.048802088200370415
1453,0.0493807100493061,0.00751039495626161,0.048802088200370415
1454,0.06135265237266527,0.031093541548791397,0.048802088200370415
1455,0.04920903047316905,0.007694723977341253,0.048802088200370415
1456,0.062091297492226534,0.02951234295985227,0.048802088200370415
1457,0.04906970768492705,0.00912389116108272,0.048802088200370415
1458,0.06283935421866595,0.028337344126932743,0.048802088200370415
1459,0.048962307226835554,0.01027573465526587,0.048802088200370415
1460,0.06359783200631643,0.027105480677856546,0.048802088200370415
1461,0.04888633863232004,0.011466485686296369,0.048802088200370415
1462,0.06437185608603202,0.025882559565002003,0.048802088200370415
1463,0.04884136392638207,0.012650612391854676,0.048802088200370415
1464,0.06519037654893631,0.024665752187752143,0.048802088200370415
1465,0.0488277125001699,0.01382946809963501,0.048802088200370415
1466,0.06419470409099848,0.023455184915289674,0.048802088200370415
1467,0.04895844628839186,0.01500259399928722,0.048802088200370415
1468,0.06466680668546763,0.022251030171568723,0.048802088200370415
1469,0.04894402671052743,0.016169594314476943,0.048802088200370415
1470,0.06160422520110528,0.021053478697655333,0.048802088200370415
1471,0.0493660473284552,0.017330117697743237,0.048802088200370415
1472,0.05996806241276474,0.019862745755657357,0.048802088200370415
1473,0.05003752173093753,0.018483831917211778,0.048802088200370415
1474,0.05833930081871813,0.018679076519852587,0.048802088200370415
1475,0.05059579098796417,0.019630407438968843,0.048802088200370415
1476,0.05765792086321948,0.017502751483649995,0.048802088200370415
1477,0.05095033140503988,0.020769505681265902,0.048802088200370415
1478,0.05691730398269643,0.01633409300189865,0.048802088200370415
1479,0.05136134222923109,0.02190076962747269,0.048802088200370415
1480,0.05621274253911598,0.01517347411217466,0.048802088200370415
1481,0.051799556380366145,0.02302381483646563,0.048802088200370415
1482,0.055540135216985094,0.014021330925170869,0.048802088200370415
1483,0.0522650542081276,0.02413822005948754,0.048802088200370415
1484,0.05489870303179672,0.012878180362278611,0.048802088200370415
1485,0.052756922830969576,0.02524351599191126,0.048802088200370415
1486,0.05428828710135668,0.011744646302537859,0.048802088200370415
1487,0.053274062298815705,0.026339171149151106,0.048802088200370415
1488,0.05370901358443147,0.010621499285412773,0.048802088200370415
1489,0.053815278312649914,0.027424572737741258,0.048802088200370415
1490,0.05316114654952882,0.009509719166972621,0.048802088200370415
1491,0.05437932510579179,0.028498999592569477,0.048802088200370415
1492,0.052645009802343976,0.008410598663803604,0.048802088200370415
1493,0.05496492992395851,0.029561581892481828,0.048802088200370415
1494,0.05216094137699405,0.007325924261481883,0.048802088200370415
1495,0.055570808190843625,0.03061123788231224,0.048802088200370415
1496,0.05170926480763114,0.006258314505676104,0.048802088200370415
1497,0.05619567348876506,0.03164656782317125,0.048802088200370415
1498,0.05129026949232963,0.005211907972854711,0.048802088200370415
1499,0.0568382446082476,0.03266566178722931,0.048802088200370415
1500,0.05090419626252129,0.004193916160344036,0.048802088200370415
1501,0.05749725102758513,0.03366571159025575,0.048802088200370415
1502,0.050551226109278834,0.0032186207966280623,0.048802088200370415
1503,0.05817143791812753,0.03464209834078377,0.048802088200370415
1504,0.05023147097290853,0.0023194129256800195,0.048802088200370415
1505,0.0588595718646021,0.035585652100899125,0.048802088200370415
1506,0.049944966043980535,0.00158962005100885,0.048802088200370415
1507,0.05956044920175818,0.03646922339943244,0.048802088200370415
1508,0.04969166324639586,0.0012679635325946576,0.048802088200370415
1509,0.06027291034957988,0.0340655600795986,0.048802088200370415
1510,0.04947142589564532,0.0025377662054618818,0.048802088200370415
1511,0.060995867491617985,0.03673883185690135,0.048802088200370415
1512,0.0492840246420304,0.001150397642743073,0.048802088200370415
1513,0.06172836291987463,0.029573074076183176,0.048802088200370415
1514,0.04912913531360076,0.008622777166868661,0.048802088200370415
1515,0.062469704279792176,0.03049736198897154,0.048802088200370415
1516,0.04900634039961704,0.008279226018945674,0.048802088200370415
1517,0.0632198223446256,0.028919152891369423,0.048802088200370415
1518,0.04891513976644652,0.00973664711271456,0.048802088200370415
1519,0.06398043728503217,0.027663824488661032,0.048802088200370415
1520,0.04885499248632151,0.010967607845639531,0.048802088200370415
1521,0.06476062317742297,0.026389842924958502,0.048802088200370415
1522,0.04882551851657037,0.012207398976556412,0.048802088200370415
1523,0.06565393658824227,0.025127022706880824,0.048802088200370415
1524,0.048829274250204786,0.013435678194303963,0.048802088200370415
1525,0.0641945529030228,0.0238747825979366,0.048802088200370415
1526,0.04895103734080094,0.014652966268955623,0.048802088200370415
1527,0.06477701330608716,0.022632566257558186,0.048802088200370415
1528,0.04892748129511255,0.01585976168009005,0.048802088200370415
1529,0.06152249433755478,0.021399935055873176,0.048802088200370415
1530,0.049367219553726194,0.01705644579981118,0.048802088200370415
1531,0.05953074932926173,0.020176582672922334,0.048802088200370415
1532,0.050200669854358185,0.018243269880886752,0.048802088200370415
1533,0.057906396298095415,0.01896232315045162,0.048802088200370415
1534,0.050793550455302115,0.01942036652087476,0.048802088200370415
1535,0.05720850466376979,0.01775707521883803,0.048802088200370415
1536,0.05117517055221573,0.02058776407847441,0.048802088200370415
1537,0.056489235703070136,0.0165608496769541,0.048802088200370415
1538,0.05160186834618962,0.021745397979277194,0.048802088200370415
1539,0.05580368493342083,0.015373741207543864,0.048802088200370415
1540,0.05205549887144483,0.02289311745398256,0.048802088200370415
1541,0.055150283143345386,0.014195924987394085,0.048802088200370415
1542,0.052535423532421514,0.024030687481014078,0.048802088200370415
1543,0.054528236277132505,0.013027658238364109,0.048802088200370415
1544,0.05304079404529452,0.025157785573279603,0.048802088200370415
1545,0.05393733783759211,0.011869287453518668,0.048802088200370415
1546,0.05357057176904721,0.026273992740230442,0.048802088200370415
1547,0.053377683386968466,0.010721262767611366,0.048802088200370415
1548,0.054123608150703696,0.02737877667216815,0.048802088200370415
1549,0.05284951637582255,0.009584162786004054,0.048802088200370415
1550,0.054698692742367556,0.02847146397663283,0.048802088200370415
1551,0.05235314353357425,0.008458735860645885,0.048802088200370415
1552,0.0552945818423659,0.029551194922216986,0.048802088200370415
1553,0.05188888548305534,0.007345970098285982,0.048802088200370415
1554,0.0559100164656698,0.03061684812293337,0.048802088200370415
1555,0.051457045891568604,0.006247218061309672,0.048802088200370415
1556,0.05654373435139788,0.03166690908011987,0.048802088200370415
1557,0.05105789076106468,0.005164436794596822,0.048802088200370415
1558,0.05719447863178408,0.03269922327511045,0.048802088200370415
1559,0.05069163356446256,0.004100703977720475,0.048802088200370415
1560,0.05786100499775263,0.03371047971802129,0.048802088200370415
1561,0.050358423934370955,0.003061522633734718,0.048802088200370415
1562,0.0585420888119884,0.034694950562845384,0.048802088200370415
1563,0.05005833869206482,0.0020590382408258385,0.048802088200370415
1564,0.05923653416438925,0.03564054908368633,0.048802088200370415
1565,0.04979137456521242,0.0011327081687664547,0.048802088200370415
1566,0.05994318781867266,0.03650893104118182,0.048802088200370415
1567,0.04955744233921542,0.0005364549255130673,0.048802088200370415
1568,0.060660964385936614,0.03634591676883709,0.048802088200370415
1569,0.04935636242098969,0.000519505798852837,0.048802088200370415
1570,0.061388896160154575,0.04085297081929449,0.048802088200370415
1571,0.04918786228083132,0.004368848526109526,0.048802088200370415
1572,0.0621262419902702,0.03219386875560735,0.048802088200370415
1573,0.04905157707623673,0.006511241614932749,0.048802088200370415
1574,0.0628727549998838,0.03176346618487297,0.048802088200370415
1575,0.04894705741832602,0.007068996363904316,0.048802088200370415
1576,0.06362946451276516,0.03050621348484278,0.048802088200370415
1577,0.048873798275772734,0.008226639480536509,0.048802088200370415
1578,0.06440173362510813,0.029479720167303207,0.048802088200370415
1579,0.0488313552133703,0.009231074780125604,0.048802088200370415
1580,0.06522174330069497,0.02837949781509271,0.048802088200370415
1581,0.04882016829816067,0.01029363695702871,0.048802088200370415
1582,0.06433447981768456,0.027270546609467473,0.048802088200370415
1583,0.04893248420793053,0.011367109138874211,0.048802088200370415
1584,0.06503540182103816,0.02615110443242142,0.048802088200370415
1585,0.048903452238986296,0.012451046940002057,0.048802088200370415
1586,0.06125363288253185,0.02502474941478112,0.048802088200370415
1587,0.04941162684710221,0.013541757474773692,0.048802088200370415
1588,0.05817915916444562,0.023894096978315314,0.048802088200370415
1589,0.050819277395840474,0.014636499905166694,0.048802088200370415
1590,0.056687236856310545,0.022761189315586267,0.048802088200370415
1591,0.05148517001431543,0.015733134094270938,0.048802088200370415
1592,0.055952355271960484,0.0216276581353941,0.048802088200370415
1593,0.051952795537264375,0.016829947622949464,0.048802088200370415
1594,0.05527695460353399,0.02049483995275184,0.048802088200370415
1595,0.05243708548813124,0.017925533621950807,0.048802088200370415
1596,0.054640024731762736,0.019363858969203226,0.048802088200370415
1597,0.052944116623884804,0.019018703376353734,0.048802088200370415
1598,0.054037805484808604,0.018235687473850022,0.048802088200370415
1599,0.05347413831582797,0.020108422695233785,0.048802088200370415
1600,0.05346894213351661,0.017111191044036266,0.048802088200370415
1601,0.05402656585685184,0.02119376423500256,0.048802088200370415
1602,0.05293288800498736,0.015991163494030736,0.048802088200370415
1603,0.05460051772313593,0.022273870377488236,0.048802088200370415
1604,0.052429481740590915,0.014876355284082975,0.048802088200370415
1605,0.055194956478203445,0.023347922724244546,0.048802088200370415
1606,0.05195875697807383,0.013767498132015122,0.048802088200370415
1607,0.05580875469837842,0.024415115141317154,0.048802088200370415
1608,0.05152083794757111,0.01266532816368866,0.048802088200370415
1609,0.056440733259467524,0.02547462792154245,0.048802088200370415
1610,0.051115877097325756,0.011570609759656294,0.048802088200370415
1611,0.05708968561610773,0.026525600365566154,0.048802088200370415
1612,0.05074401563403693,0.010484162783884797,0.048802088200370415
1613,0.05775439421968047,0.02756709870478999,0.048802088200370415
1614,0.05040535725299495,0.00940689672043364,0.048802088200370415
1615,0.058433642865686204,0.028598074943889978,0.048802088200370415
1616,0.0500999497937028,0.00833985743165238,0.048802088200370415
1617,0.05912622780651194,0.029617309484074962,0.048802088200370415
1618,0.0498277719419887,0.007284296430987065,0.048802088200370415
1619,0.05983097079143763,0.030623324898621622,0.048802088200370415
1620,0.049588723308150125,0.006241782007580242,0.048802088200370415
1621,0.06054673909828929,0.03161424626500487,0.048802088200370415
1622,0.049382617070696126,0.005214393026436864,0.048802088200370415
1623,0.06127248280710753,0.03258755594089583,0.048802088200370415
1624,0.04920917493303593,0.00420509349781362,0.048802088200370415
1625,0.0620073142698969,0.033539618408470945,0.048802088200370415
1626,0.04906802497212676,0.003218561500555211,0.048802088200370415
1627,0.06275069993381388,0.034464631449055434,0.048802088200370415
1628,0.04895870489843129,0.002263426522322517,0.048802088200370415
1629,0.06350300585870448,0.03535181810820435,0.048802088200370415
1630,0.04888067984340854,0.001360637313346298,0.048802088200370415
1631,0.06426751262019469,0.03617495474722924,0.048802088200370415
1632,0.048833416291429226,0.0006010504042331256,0.048802088200370415
1633,0.06506307351064176,0.03680316018861303,0.048802088200370415
1634,0.048816840803778225,0.0004952912900282688,0.048802088200370415
1635,0.053234077668546605,0.036056776637323616,0.048802088200370415
1636,0.05548351838697358,0.002629306535814939,0.048802088200370415
1637,0.0522536458762514,0.03726016413154216,0.048802088200370415
1638,0.056651225583084684,0.0019898194183126682,0.048802088200370415
1639,0.05149902598435958,0.031103003640564068,0.048802088200370415
1640,0.05774214277171406,0.006941350539361048,0.048802088200370415
1641,0.05088909063339288,0.03456778047788337,0.048802088200370415
1642,0.058789145757538776,0.00457189404209075,0.048802088200370415
1643,0.050388133431080305,0.031020877691975802,0.048802088200370415
1644,0.05980803982953139,0.007411744255710999,0.048802088200370415
1645,0.04997555906504443,0.031000151669174008,0.048802088200370415
1646,0.06080907925456785,0.007737821665914171,0.048802088200370415
1647,0.049638101135870805,0.029490856436471296,0.048802088200370415
1648,0.06179929919127239,0.009132620805412292,0.048802088200370415
1649,0.04936685414227375,0.028300566635784265,0.048802088200370415
1650,0.06278300876729134,0.010303082745805258,0.048802088200370415
1651,0.04915569469900646,0.027072310165664377,0.048802088200370415
1652,0.06376130149908246,0.011497861492704889,0.048802088200370415
1653,0.049000260366759925,0.02585086973931262,0.048802088200370415
1654,0.0647289898757075,0.012685902080678066,0.048802088200370415
1655,0.04889711076398364,0.02463504268018663,0.048802088200370415
1656,0.06565769420172807,0.013867864429432938,0.048802088200370415
1657,0.048842284369406914,0.02342502535326152,0.048802088200370415
1658,0.06628637760219727,0.015043487457457013,0.048802088200370415
1659,0.04882096265676157,0.022221038363016414,0.048802088200370415
1660,0.06562934198230137,0.016212503769962795,0.048802088200370415
1661,0.04886407173669631,0.02102330625248982,0.048802088200370415
1662,0.06792793527813785,0.017374645015427036,0.048802088200370415
1663,0.048821842689612746,0.019832063947986953,0.048802088200370415
1664,0.04964078687161918,0.018529632811648756,0.048802088200370415
1665,0.04994322813124575,0.018647562434197667,0.048802088200370415
1666,0.059244427729428645,0.01967717154596187,0.048802088200370415
1667,0.049939231856739284,0.017470073626749613,0.048802088200370415
1668,0.060103126661155026,0.020816942224596128,0.048802088200370415
1669,0.049662759624347914,0.016299895327569914,0.048802088200370415
1670,0.06074077183513867,0.021948596220395508,0.048802088200370415
1671,0.04946219834100332,0.015137356881908993,0.048802088200370415
1672,0.06142960025535927,0.023071748211159735,0.048802088200370415
1673,0.04928362970626005,0.013982826240515191,0.048802088200370415
1674,0.06209848396813325,0.02418596744675921,0.048802088200370415
1675,0.04913755963803666,0.01283671906234176,0.048802088200370415
1676,0.06277284276394735,0.025290766486800845,0.048802088200370415
1677,0.049019151079192795,0.011699511020695745,0.048802088200370415
1678,0.06342750565980386,0.026385585956211568,0.048802088200370415
1679,0.048929375170305246,0.010571754947361197,0.048802088200370415
1680,0.0640767360408777,0.027469773308010467,0.048802088200370415
1681,0.048865092857682715,0.009454105647448911,0.048802088200370415
1682,0.06465999555049315,0.02854255198732421,0.048802088200370415
1683,0.04882642143244626,0.0083473572403888,0.048802088200370415
1684,0.06530472033249951,0.029602974681247292,0.048802088200370415
1685,0.048806754332530844,0.007252502444544375,0.048802088200370415
1686,0.06375776652732999,0.03064984884519231,0.048802088200370415
1687,0.048855487710575976,0.00617083256516689,0.048802088200370415
1688,0.054117654043580085,0.03168161050177167,0.048802088200370415
1689,0.05373900490654884,0.0051041204022765595,0.048802088200370415
1690,0.0536352316683414,0.03269609251311847,0.048802088200370415
1691,0.05372883220037986,0.004054993314036901,0.048802088200370415
1692,0.05395477555696018,0.03369005155041062,0.048802088200370415
1693,0.05324009820436271,0.0030278219101957295,0.048802088200370415
1694,0.05450986884018178,0.03465804472440238,0.048802088200370415
1695,0.05271496124499499,0.0020314176149729404,0.048802088200370415
1696,0.05511170752646559,0.03558904355316696,0.048802088200370415
1697,0.05221847430131316,0.0010917060240825155,0.048802088200370415
1698,0.055731135152946254,0.03645033742698626,0.048802088200370415
1699,0.05175848963149665,0.0004021627918065882,0.048802088200370415
1700,0.056363917805448194,0.036684802032109824,0.048802088200370415
1701,0.051334631426794085,0.000415758759415159,0.048802088200370415
1702,0.05700940965797717,0.03438099468880719,0.048802088200370415
1703,0.05094580317614581,0.004339312301004023,0.048802088200370415
1704,0.057667180303330616,0.03417429217369495,0.048802088200370415
1705,0.05059116763975098,0.004712190496348279,0.048802088200370415
1706,0.0583365590870559,0.032464448637302766,0.048802088200370415
1707,0.05027014382470698,0.006214642519260039,0.048802088200370415
1708,0.05901662594446338,0.03171045992914456,0.048802088200370415
1709,0.049982300368737326,0.007038584562170479,0.048802088200370415
1710,0.05970624472355066,0.030425760186785708,0.048802088200370415
1711,0.04972726799166073,0.008250209083080698,0.048802088200370415
1712,0.060404077310894165,0.02929463194051736,0.048802088200370415
1713,0.04950467690804631,0.009357343090262331,0.048802088200370415
1714,0.061108567103778724,0.028121247326682072,0.048802088200370415
1715,0.04931411130989724,0.010496119332501535,0.048802088200370415
1716,0.06181787860738431,0.026947440863318156,0.048802088200370415
1717,0.04915507341764367,0.011636191206639956,0.048802088200370415
1718,0.06252975906661126,0.025772023673340253,0.048802088200370415
1719,0.049026950318807425,0.012777508027336501,0.048802088200370415
1720,0.06324122852220214,0.024596810716990297,0.048802088200370415
1721,0.04892897483424236,0.013918200904161515,0.048802088200370415
1722,0.0639478059320085,0.02342311190572981,0.048802088200370415
1723,0.04886016226640267,0.015056896562677287,0.048802088200370415
1724,0.06464108066079614,0.02225195250929767,0.048802088200370415
1725,0.04881916595689635,0.01619251353089299,0.048802088200370415
1726,0.06529676024000487,0.02108417020210748,0.048802088200370415
1727,0.04880375176989538,0.01732416215147173,0.048802088200370415
1728,0.06557550602778106,0.019920477026819004,0.048802088200370415
1729,0.04880396414438623,0.01845108008895017,0.048802088200370415
1730,0.06480043338474435,0.018761501607952834,0.048802088200370415
1731,0.04889939778537461,0.019572588071672926,0.048802088200370415
1732,0.06581732938706122,0.017607819440078377,0.048802088200370415
1733,0.04885455895640509,0.020688057933625985,0.048802088200370415
1734,0.060920993592155644,0.016459975815244814,0.048802088200370415
1735,0.0495165903233098,0.021796888025669387,0.048802088200370415
1736,0.057038182047044556,0.015318504502465692,0.048802088200370415
1737,0.05157626955473795,0.022898482835711498,0.048802088200370415
1738,0.055665693100270704,0.014183944176655465,0.048802088200370415
1739,0.052308893355883235,0.02399223446975976,0.048802088200370415
1740,0.05493313222736686,0.013056854430672497,0.048802088200370415
1741,0.05284707891198671,0.025077504000237207,0.048802088200370415
1742,0.054302155297290766,0.01193783299948239,0.048802088200370415
1743,0.053380631927413456,0.02615360077240756,0.048802088200370415
1744,0.05371655876913134,0.010827536056718483,0.048802088200370415
1745,0.053930451289596684,0.027219757065916582,0.048802088200370415
1746,0.05316706467578836,0.009726704365514744,0.048802088200370415
1747,0.05449932122260918,0.02827509451461738,0.048802088200370415
1748,0.052651392793081286,0.00863619948903192,0.048802088200370415
1749,0.05508718116571153,0.02931857632333877,0.048802088200370415
1750,0.05216876671120156,0.007557057503480048,0.048802088200370415
1751,0.055693315881273874,0.030348934706270887,0.048802088200370415
1752,0.051718900391776845,0.006490574120703468,0.048802088200370415
1753,0.05631676383478952,0.031364552655635806,0.048802088200370415
1754,0.051301716978381304,0.005438450556248035,0.048802088200370415
1755,0.05695642843824846,0.03236325658099122,0.048802088200370415
1756,0.050917228920192195,0.004403067177643088,0.048802088200370415
1757,0.05761112364831258,0.03334191550715606,0.048802088200370415
1758,0.050565471030542146,0.003388065489629086,0.048802088200370415
1759,0.05827959703612798,0.03429556151865434,0.048802088200370415
1760,0.05024645805966885,0.0023998346622321953,0.048802088200370415
1761,0.05896054057538964,0.0352150586087564,0.048802088200370415
1762,0.049960155864785305,0.0014526831831464544,0.048802088200370415
1763,0.05965259220506482,0.03607859358027261,0.048802088200370415
1764,0.04970646067570834,0.0006034230241684032,0.048802088200370415
1765,0.06035432830908334,0.03678529424383118,0.048802088200370415
1766,0.04948518321513251,0.00040779519882542636,0.048802088200370415
1767,0.06106424504724643,0.0362148704846964,0.048802088200370415
1768,0.049296035432392506,0.0024464020203487824,0.048802088200370415
1769,0.06178072239817774,0.037680645824436865,0.048802088200370415
1770,0.0491386180180858,0.0016519247872394571,0.048802088200370415
1771,0.06250195643359292,0.0298181536663323,0.048802088200370415
1772,0.04901240647979107,0.007955394216360209,0.048802088200370415
1773,0.06322582194641324,0.034725065169091116,0.048802088200370415
1774,0.048916732056846504,0.004413100264207599,0.048802088200370415
1775,0.06394954901324376,0.03105744717253463,0.048802088200370415
1776,0.048850748518677635,0.007334768309426225,0.048802088200370415
1777,0.06466872973325442,0.03118362071916446,0.048802088200370415
1778,0.04881335495672233,0.007550952588892184,0.048802088200370415
1779,0.06537196588639878,0.029624138811464206,0.048802088200370415
1780,0.048802895651141195,0.008982518877027274,0.048802088200370415
1781,0.06514485455563795,0.028444777220645964,0.048802088200370415
1782,0.04886430492253053,0.010146277217102321,0.048802088200370415
1783,0.06702721684772871,0.027214067792811797,0.048802088200370415
1784,0.048822473264671554,0.011343594105365637,0.048802088200370415
1785,0.05092425278747449,0.025991223292343834,0.048802088200370415
1786,0.05437781058884865,0.012533348535544143,0.048802088200370415
1787,0.05294057074083372,0.024774107007158208,0.048802088200370415
1788,0.054630557113181495,0.013716854567482988,0.048802088200370415
1789,0.052551628475073615,0.0235628954686821,0.048802088200370415
1790,0.055162002130832034,0.014893880998177914,0.048802088200370415
1791,0.05209683214825485,0.022357794594612908,0.048802088200370415
1792,0.05575723149787562,0.016064184031796942,0.048802088200370415
1793,0.051656491888329846,0.02115901405757512,0.048802088200370415
1794,0.056379444619795174,0.0172275162070269,0.048802088200370415
1795,0.051244566192370805,0.019966774835295284,0.048802088200370415
1796,0.057021041605536796,0.01838361702104167,0.048802088200370415
1797,0.050863958187143794,0.01878131508341525,0.048802088200370415
1798,0.05767930472762873,0.01953220609342283,0.048802088200370415
1799,0.05051557908928259,0.01760289474716075,0.048802088200370415
1800,0.058352364080179624,0.020672977595821197,0.048802088200370415
1801,0.05019985111072721,0.016431800037342802,0.048802088200370415
1802,0.059038530740835565,0.021805594607000496,0.048802088200370415
1803,0.0499169691624387,0.015268348570657203,0.048802088200370415
1804,0.059736170030866446,0.022929682562066612,0.048802088200370415
1805,0.049666958933943885,0.014112895732985808,0.048802088200370415
1806,0.06044365360353617,0.024044821115269732,0.048802088200370415
1807,0.049449696980671004,0.012965842960528612,0.048802088200370415
1808,0.06115931646053413,0.025150533351845954,0.048802088200370415
1809,0.049264919099568545,0.011827648895435876,0.048802088200370415
1810,0.061881400250277385,0.02624627130215033,0.048802088200370415
1811,0.04911222164706139,0.010698844787782729,0.048802088200370415
1812,0.06260796052192538,0.027331395534479833,0.048802088200370415
1813,0.04899105622289973,0.009580056566517945,0.048802088200370415
1814,0.06333668395383947,0.028405145530851755,0.048802088200370415
1815,0.04890071484621186,0.008472037656072469,0.048802088200370415
1816,0.06406443932363215,0.02946659504532713,0.048802088200370415
1817,0.04884029508225935,0.0073757198865881494,0.048802088200370415
1818,0.06478573951983503,0.030514581179130695,0.048802088200370415
1819,0.04880860217795579,0.006292297287591211,0.048802088200370415
1820,0.0654818066627796,0.03154758493893356,0.048802088200370415
1821,0.04880364781474623,0.013039908105944908,0.048802088200370415
1822,0.0648492059478752,0.00565942345378647,0.048802088200370415
1823,0.04888370249784327,0.013215992551457232,0.048802088200370415
1824,0.06615874055347915,0.005461219432198795,0.048802088200370415
1825,0.048835440892434884,0.013435072945946492,0.048802088200370415
1826,0.059383749640972684,0.005231325269398062,0.048802088200370415
1827,0.049898044967151715,0.013670111109802503,0.048802088200370415
1828,0.054477342455777164,0.00498850627903132,0.048802088200370415
1829,0.05326939889478634,0.013913616202493775,0.048802088200370415
1830,0.05369205698787329,0.0047386716643301185,0.048802088200370415
1831,0.05391688115219567,0.01416193009295345,0.048802088200370415
1832,0.05310105412122117,0.004484853042062813,0.048802088200370415
1833,0.05451463640559884,0.014412960068471935,0.048802088200370415
1834,0.05257381823958452,0.004228810009772789,0.048802088200370415
1835,0.05511751007876058,0.014665486391125018,0.048802088200370415
1836,0.05208755252927456,0.003971581895801665,0.048802088200370415
1837,0.05573460966226278,0.014918797405875232,0.048802088200370415
1838,0.05163740473577258,0.0037137884003667233,0.048802088200370415
1839,0.05636712494331101,0.015172474523514034,0.048802088200370415
1840,0.051221943062748326,0.0034558086793789844,0.048802088200370415
1841,0.05701467286823048,0.015426265220769815,0.048802088200370415
1842,0.05084055799072558,0.0031978886808106334,0.048802088200370415
1843,0.05767644391531504,0.015680008788771068,0.048802088200370415
1844,0.05049291172740028,0.0029402058260630166,0.048802088200370415
1845,0.058351440009755465,0.015933593756818017,0.048802088200370415
1846,0.05017877210116453,0.002682908881282714,0.048802088200370415
1847,0.05903854209656348,0.01618693412625345,0.048802088200370415
1848,0.04989793499828054,0.002426144724905465,0.048802088200370415
1849,0.05973653762736724,0.016439956742321373,0.048802088200370415
1850,0.04965017688463194,0.0021700803435248327,0.048802088200370415
1851,0.0604441316219336,0.01669259546255469,0.048802088200370415
1852,0.04943522225707593,0.0019149279383564638,0.048802088200370415
1853,0.061159945505436776,0.01694478984012967,0.048802088200370415
1854,0.04925271975734642,0.0016609841504461424,0.048802088200370415
1855,0.061882502305322294,0.017196488703152445,0.048802088200370415
1856,0.049102223227231595,0.0014087050718587077,0.048802088200370415
1857,0.06261019276621856,0.017447661126052855,0.048802088200370415
1858,0.048983174536931726,0.0011588733048196592,0.048802088200370415
1859,0.06334120722213635,0.017698325878897525,0.048802088200370415
1860,0.048894884592659456,0.0009130274482783529,0.048802088200370415
1861,0.0640733940296655,0.017948634913244117,0.048802088200370415
1862,0.04883650582879534,0.0006747880912398368,0.048802088200370415
1863,0.06480392657042366,0.0181991652777514,0.048802088200370415
1864,0.048806977356109595,0.00045506068851580743,0.048802088200370415
1865,0.0655285383487221,0.018452393113827497,0.048802088200370415
1866,0.048804843435632954,0.00029714191108989716,0.048802088200370415
1867,0.06463443874272694,0.018736239508411325,0.048802088200370415
1868,0.048899389695200565,0.00033054284088496997,0.048802088200370415
1869,0.06565808231976442,0.0182860965667126,0.048802088200370415
1870,0.04885516986224007,0.0008290587989123893,0.048802088200370415
1871,0.060683248935603874,0.018928433975503228,0.048802088200370415
1872,0.049542573703770146,0.00052032551792157,0.048802088200370415
1873,0.05745759181154733,0.013752335031007423,0.048802088200370415
1874,0.051248911125776446,0.004616805378804281,0.048802088200370415
1875,0.056042960903403896,0.01855718715181988,0.048802088200370415
1876,0.051957188020785146,0.0010064747138846253,0.048802088200370415
1877,0.05530089245956261,0.014561992428564886,0.048802088200370415
1878,0.05247147275040392,0.0039905807793172475,0.048802088200370415
1879,0.054651676017163205,0.01807001565932567,0.048802088200370415
1880,0.05298703431273303,0.0014236976785770702,0.048802088200370415
1881,0.05404585288527704,0.015068456783896607,0.048802088200370415
1882,0.05352134940387119,0.003641143976579913,0.048802088200370415
1883,0.053475695299175625,0.016949952034358118,0.048802088200370415
1884,0.054076385650127644,0.002324958324711492,0.048802088200370415
1885,0.05293928555220604,0.01568266959068349,0.048802088200370415
1886,0.05465184219865904,0.0032948491383670933,0.048802088200370415
1887,0.05243597241275804,0.015933015399081592,0.048802088200370415
1888,0.055246895763239205,0.003198678579830238,0.048802088200370415
1889,0.051965538999813765,0.01543631575262104,0.048802088200370415
1890,0.05586052222649073,0.00363048895921199,0.048802088200370415
1891,0.05152795920045475,0.01520068848902791,0.048802088200370415
1892,0.05649158891651018,0.00388087249444026,0.048802088200370415
1893,0.05112328865039611,0.01488748676546501,0.048802088200370415
1894,0.057138895148107945,0.004184900801951132,0.048802088200370415
1895,0.05075160274835101,0.01459139273131532,0.048802088200370415
1896,0.05780119434739358,0.00447711907051019,0.048802088200370415
1897,0.05041295727471163,0.014293168474377643,0.048802088200370415
1898,0.05847720651902375,0.0047706834858454285,0.048802088200370415
1899,0.050107361681828326,0.013995675958787363,0.048802088200370415
1900,0.05916562438187442,0.005063636528951206,0.048802088200370415
1901,0.04983476000687049,0.01369864285942339,0.048802088200370415
1902,0.050281530128286324,0.005356151165345451,0.048802088200370415
1903,0.04982127645423843,0.013402086670993435,0.048802088200370415
1904,0.05032122618065849,0.005648207362907062,0.048802088200370415
1905,0.0497784739511362,0.013106010269036513,0.048802088200370415
1906,0.05038021048452161,0.005939796230269802,0.048802088200370415
1907,0.04972747124222568,0.012810416918255326,0.048802088200370415
1908,0.050448191325857504,0.006230909629342475,0.048802088200370415
1909,0.04967352559303636,0.012515310198820512,0.048802088200370415
1910,0.05052205303468399,0.0065215399503128005,0.048802088200370415
1911,0.049618692282464495,0.012220694039647827,0.048802088200370415
1912,0.050600326477722994,0.006811679895522454,0.048802088200370415
1913,0.049564082557635045,0.011926572715395703,0.048802088200370415
1914,0.0506821260742242,0.00710132233515384,0.048802088200370415
1915,0.04951037844469074,0.011632950875371436,0.048802088200370415
1916,0.05076687067590598,0.007390460198941797,0.048802088200370415
1917,0.04945801375364845,0.011339833541329843,0.048802088200370415
1918,0.05085416847970445,0.00767908636738919,0.048802088200370415
1919,0.04940726676742716,0.01104722607841352,0.048802088200370415
1920,0.050943752173951966,0.007967193658512306,0.048802088200370415
1921,0.04935831621308451,0.010755134256829252,0.048802088200370415
1922,0.05103543771811039,0.008254774713565258,0.048802088200370415
1923,0.049311276732843315,0.010463564224469582,0.048802088200370415
1924,0.051129097126975734,0.008541821981860155,0.048802088200370415
1925,0.04926622166015904,0.010172522519244203,0.048802088200370415
1926,0.05122464034582556,0.008828327694845121,0.048802088200370415
1927,0.049223197669976154,0.009882016102379109,0.048802088200370415
1928,0.051322003100119945,0.009114283773116138,0.048802088200370415
1929,0.04918223422086725,0.009592052373905133,0.048802088200370415
1930,0.05142113880457626,0.009399681833438072,0.048802088200370415
1931,0.04914334963306816,0.009302639177108808,0.048802088200370415
1932,0.05152201320429725,0.009684513137965124,0.048802088200370415
1933,0.04910655499365044,0.009013784865304462,0.048802088200370415
1934,0.051624600921490474,0.009968768547890573,0.048802088200370415
1935,0.049071856664056376,0.008725498294267572,0.048802088200370415
1936,0.05172888329392681,0.010252438492320593,0.048802088200370415
1937,0.04903925789656097,0.008437788891210647,0.048802088200370415
1938,0.05183484720435612,0.010535512912632702,0.048802088200370415
1939,0.04900875987322263,0.008150666690656441,0.048802088200370415
1940,0.05194248467152196,0.010817981215993549,0.048802088200370415
1941,0.04898036237944384,0.007864142393421198,0.048802088200370415
1942,0.05205179303124689,0.011099832228371182,0.048802088200370415
1943,0.048954064268812866,0.007578227417596413,0.048802088200370415
1944,0.052162775862739263,0.011381054136630977,0.048802088200370415
1945,0.04892986377817407,0.007292934004546257,0.048802088200370415
1946,0.052275444637306184,0.011661634403161487,0.048802088200370415
1947,0.048907758792310074,0.007008275269071778,0.048802088200370415
1948,0.052389821520477754,0.011941559699512916,0.048802088200370415
1949,0.04888774708524882,0.00672426532826268,0.048802088200370415
1950,0.05250594385190249,0.012220815841243437,0.048802088200370415
1951,0.04886982659967999,0.006440919420651409,0.048802088200370415
1952,0.052623871630396946,0.012499387629969603,0.048802088200370415
1953,0.0488539958064995,0.006158254065229002,0.048802088200370415
1954,0.05274370030799727,0.012777258788425604,0.048802088200370415
1955,0.04884025425646543,0.005876287212285671,0.048802088200370415
1956,0.052865584511451964,0.013054411821285219,0.048802088200370415
1957,0.04882860346939518,0.005595038484376152,0.048802088200370415
1958,0.05298978575713222,0.013330827829833428,0.048802088200370415
1959,0.04881904855404372,0.005314529429034772,0.048802088200370415
1960,0.05311678170425443,0.01360648634362255,0.048802088200370415
1961,0.04881160150254992,0.005034783862355553,0.048802088200370415
1962,0.05324756806729439,0.013881365083207363,0.048802088200370415
1963,0.048806289191493664,0.004755828282253829,0.048802088200370415
1964,0.053384808751585064,0.014155439714890193,0.048802088200370415
1965,0.04880317970716097,0.0044776923806045575,0.048802088200370415
1966,0.0535419050692567,0.014428683514272733,0.048802088200370415
1967,0.04880256457151486,0.004200409754953916,0.048802088200370415
1968,0.05336892999351015,0.014701067000723673,0.048802088200370415
1969,0.04880991825412476,0.003924018775913619,0.048802088200370415
1970,0.05375479132979273,0.014972557395459317,0.048802088200370415
1971,0.048804651763115936,0.003648563875260165,0.048802088200370415
1972,0.04978534097185078,0.01524311815928639,0.048802088200370415
1973,0.04983069180087256,0.0033740971182416473,0.048802088200370415
1974,0.05072425693356874,0.015512708108175025,0.048802088200370415
1975,0.04950461857640046,0.0031006807281817286,0.048802088200370415
1976,0.050799236656434994,0.015781280643824832,0.048802088200370415
1977,0.04949892462438035,0.00282839046303287,0.048802088200370415
1978,0.05073596384559344,0.016048782460357194,0.048802088200370415
1979,0.04954239499481247,0.002557321059104833,0.048802088200370415
1980,0.05065556858705088,0.016315152147204977,0.048802088200370415
1981,0.049594790404330166,0.0022875947145745055,0.048802088200370415
1982,0.050572567556368776,0.016580318241767797,0.048802088200370415
1983,0.04965118276826681,0.00201937549953561,0.048802088200370415
1984,0.05048955341740962,0.016844196927066138,0.048802088200370415
1985,0.04971057759535983,0.001752895179732319,0.048802088200370415
1986,0.05040745849189405,0.01710668905956411,0.048802088200370415
1987,0.04977256568081015,0.0014885039457768051,0.048802088200370415
1988,0.050326773277382254,0.007918044298614016,0.048802088200370415
1989,0.049836908516226866,0.0014605001345757438,0.048802088200370415
1990,0.05024778664119694,0.00798852241642535,0.048802088200370415
1991,0.04990345105345873,0.0013936164740178743,0.048802088200370415
1992,0.05017067448155372,0.00804328929368499,0.048802088200370415
1993,0.049972087413997154,0.0013366038494993682,0.048802088200370415
1994,0.050095545468944035,0.008110365060917921,0.048802088200370415
1995,0.050042742312763705,0.001270956382135563,0.048802088200370415
1996,0.05002246732691401,0.00817208712436499,0.048802088200370415
1997,0.05011535988917695,0.0012088277722005554,0.048802088200370415
1998,0.049951482473486825,0.00823862279255426,0.048802088200370415
1999,0.050189896752491726,0.0011433722215564105,0.048802088200370415
2000,0.04988261749812121,0.008302657071043626,0.048802088200370415
2001,0.05026631757837372,0.0010796111682074123,0.048802088200370415
2002,0.04981588896273496,0.008369823093010084,0.048802088200370415
2003,0.05034459228502845,0.0010137446543402237,0.048802088200370415
2004,0.049751306991632764,0.008435103635752771,0.048802088200370415
2005,0.05042469419934188,0.0009492373161221684,0.048802088200370415
2006,0.04968887751017656,0.0085034947327031,0.048802088200370415
2007,0.050506598868656945,0.0008827406352826335,0.048802088200370415
2008,0.04962860364103718,0.00856930976851212,0.048802088200370415
2009,0.050590283278034394,0.0008181937928084129,0.048802088200370415
2010,0.049570486594402635,0.008639942790350573,0.048802088200370415
2011,0.050675725327816064,0.0007506775624127354,0.048802088200370415
2012,0.04951452622639999,0.008704384188691782,0.048802088200370415
2013,0.05076290349967288,0.0006877489805642127,0.048802088200370415
2014,0.04946072139225717,0.008781771367634743,0.048802088200370415
2015,0.050851796643275965,0.0006167944469508098,0.048802088200370415
2016,0.049409070169807896,0.00883331546642373,0.048802088200370415
2017,0.0509423838249519,0.000563725594358918,0.048802088200370415
2018,0.04935957000267485,0.008952699456354126,0.048802088200370415
2019,0.051034644247253645,0.00046873250099672726,0.048802088200370415
2020,0.04931221778907626,0.008860536547103863,0.048802088200370415
2021,0.05112855720663596,0.0005118461439776479,0.048802088200370415
2022,0.049267009935841044,0.009507088246122399,0.048802088200370415
2023,0.051224102072703,0.0003179593455742068,0.048802088200370415
2024,0.049223942393667765,0.003462553917613111,0.048802088200370415
2025,0.05132125829762188,0.005149351728163792,0.048802088200370415
2026,0.049183010674700905,0.004102320703235992,0.048802088200370415
2027,0.051420005445219054,0.0054500146924438735,0.048802088200370415
2028,0.04914420986655902,0.003904123288671833,0.048802088200370415
2029,0.0515203232532916,0.005576778760899296,0.048802088200370415
2030,0.04910753463557112,0.003799147226125342,0.048802088200370415
2031,0.05162219169490719,0.005664128333784399,0.048802088200370415
2032,0.04907297923409687,0.003716425089003026,0.048802088200370415
2033,0.05172559110151908,0.005742077928471828,0.048802088200370415
2034,0.049040537499559875,0.003639407446984807,0.048802088200370415
2035,0.05183050232020412,0.005817308517227732,0.048802088200370415
2036,0.049010202856182135,0.003564248433794996,0.048802088200370415
2037,0.05193690691292574,0.005891440204742591,0.048802088200370415
2038,0.04898196832217622,0.0034899426479935375,0.048802088200370415
2039,0.05204478747176765,0.0059649642419528906,0.048802088200370415
2040,0.04895582651274257,0.0034161497659171533,0.048802088200370415
2041,0.052154128064854324,0.006038085180086588,0.048802088200370415
2042,0.04893176964826473,0.0033427136622077216,0.048802088200370415
2043,0.05226491485018082,0.006110912150259576,0.048802088200370415
2044,0.04890978957511183,0.00326954666454695,0.048802088200370415
2045,0.052377137066420006,0.006183510903659729,0.048802088200370415
2046,0.0488898777904474,0.003196594806317008,0.048802088200370415
2047,0.05249078853617656,0.0062559231854075045,0.048802088200370415
2048,0.04887202548648101,0.0031238235079021127,0.048802088200370415
2049,0.052605870121667335,0.006328176261254282,0.048802088200370415
2050,0.04885622362423878,0.0030512100708167,0.048802088200370415
2051,0.05272239389709469,0.006400288511474494,0.048802088200370415
2052,0.048842463059032705,0.002978739170958548,0.048802088200370415
2053,0.052840390706672104,0.006472272720213798,0.048802088200370415
2054,0.048830734761540345,0.002906400168381398,0.048802088200370415
2055,0.052959925074681426,0.0065441381733234195,0.048802088200370415
2056,0.04882103022673125,0.00283418541092745,0.048802088200370415
2057,0.05308112747659876,0.0066158919559965975,0.048802088200370415
2058,0.04881334232462376,0.0027620891350021537,0.048802088200370415
2059,0.053204276854089065,0.006687539761588821,0.048802088200370415
2060,0.04880766725213218,0.0026901068453363264,0.048802088200370415
2061,0.05333006520572266,0.006759086352293385,0.048802088200370415
2062,0.048804010198560024,0.0026182349176931616,0.048802088200370415
2063,0.053460953119950444,0.006830535922802331,0.048802088200370415
2064,0.04880241007590486,0.002546470307823533,0.048802088200370415
2065,0.05363706398850426,0.006901892267068761,0.048802088200370415
2066,0.048803569148501987,0.0024748104237638196,0.048802088200370415
2067,0.053317505090849204,0.006973158926427926,0.048802088200370415
2068,0.04881206282503852,0.0024032530160218502,0.048802088200370415
2069,0.053638053193081785,0.007044339257758938,0.048802088200370415
2070,0.048805691243149034,0.0023317961393476056,0.048802088200370415
2071,0.051514311592241006,0.007115436488282074,0.048802088200370415
2072,0.049078108415049136,0.0022604381162321364,0.048802088200370415
2073,0.04993988025469047,0.007186453795367905,0.048802088200370415
2074,0.050201231861564284,0.002189177497457711,0.048802088200370415
2075,0.049873411717997494,0.007257394326650702,0.048802088200370415
2076,0.050275292876392166,0.0021180130862166096,0.048802088200370415
2077,0.04980888810583316,0.00732826120831398,0.048802088200370415
2078,0.05035174567565441,0.0020469439350523106,0.048802088200370415
2079,0.04974582691483071,0.0073990576306776305,0.048802088200370415
2080,0.05043061778196576,0.0019759693321899858,0.048802088200370415
2081,0.04968441238285147,0.007469786824472351,0.048802088200370415
2082,0.050511704823177975,0.0019050888803314858,0.048802088200370415
2083,0.04962483180202059,0.007540452168755838,0.048802088200370415
2084,0.05059483460357533,0.001834302454584527,0.048802088200370415
2085,0.04956721027826694,0.0076110571500569366,0.048802088200370415
2086,0.050679883526755995,0.0017636103064244864,0.048802088200370415
2087,0.049511625132284326,0.00768160550303536,0.048802088200370415
2088,0.050766763103852766,0.0016930130652028728,0.048802088200370415
2089,0.049458122877079465,0.007752101193185786,0.048802088200370415
2090,0.05085540789195965,0.0016225118509651496,0.048802088200370415
2091,0.04940673071002481,0.007822548514546002,0.048802088200370415
2092,0.05094576739006511,0.0015521083581950025,0.048802088200370415
2093,0.04935746366842322,0.007892952214685698,0.048802088200370415
2094,0.05103780082567139,0.0014818049485727659,0.048802088200370415
2095,0.04931032905852303,0.007963317528260587,0.048802088200370415
2096,0.051131473768533636,0.0014116048778377017,0.048802088200370415
2097,0.049265329211577,0.008033650380195392,0.048802088200370415
2098,0.05122675593335814,0.0013415124603349605,0.048802088200370415
2099,0.049222463199710915,0.008103957496618044,0.048802088200370415
2100,0.05132361972496051,0.0012715334371400132,0.048802088200370415
2101,0.049181727920995136,0.008174246644508682,0.048802088200370415
2102,0.05142203927569666,0.0012016753667655465,0.048802088200370415
2103,0.0491431187746665,0.008244526912118766,0.048802088200370415
2104,0.05152198981562838,0.001131948237773079,0.048802088200370415
2105,0.049106630082950874,0.008314809092889255,0.048802088200370415
2106,0.051623447265290834,0.0010623652891518284,0.048802088200370415
2107,0.04907225535278109,0.008385106161038576,0.048802088200370415
2108,0.05172638796924386,0.0037042831925933758,0.048802088200370415
2109,0.04903998743529721,0.001018702452497196,0.048802088200370415
2110,0.051830788563035135,0.00372078406662546,0.048802088200370415
2111,0.04900981861678786,0.0010024603457436045,0.048802088200370415
2112,0.051936625902632004,0.0037372774795606523,0.048802088200370415
2113,0.0489817406727161,0.000985996835638367,0.048802088200370415
2114,0.05204387711235762,0.003754540511944801,0.048802088200370415
2115,0.04895574488952126,0.0009689180119759163,0.048802088200370415
2116,0.052152519657313795,0.003772087739417286,0.048802088200370415
2117,0.04893182208258634,0.0009515938023627846,0.048802088200370415
2118,0.052262531586154695,0.003789835187936997,0.048802088200370415
2119,0.04890996259067454,0.0009341042377224997,0.048802088200370415
2120,0.0523738918985676,0.0038077180897105618,0.048802088200370415
2121,0.048890156275985995,0.0009165042500053549,0.048802088200370415
2122,0.052486581167738015,0.003825710381229934,0.048802088200370415
2123,0.04887239252197664,0.0008988177721526766,0.048802088200370415
2124,0.052600582636827896,0.003843797448532908,0.048802088200370415
2125,0.0488566602345762,0.000881058711260395,0.048802088200370415
2126,0.05271588406666649,0.0038619712070861447,0.048802088200370415
2127,0.0488429478648258,0.0008632355778534931,0.048802088200370415
2128,0.05283248135764756,0.0038802262579311765,0.048802088200370415
2129,0.04883124345031032,0.0008453546487585589,0.048802088200370415
2130,0.05295038549275918,0.0038985585985566386,0.048802088200370415
2131,0.04882153474532392,0.0008274210919846233,0.048802088200370415
2132,0.053069638295589146,0.0039169650903366805,0.048802088200370415
2133,0.04881380949948047,0.0008094394325690217,0.048802088200370415
2134,0.05319035127392027,0.003935443030402799,0.048802088200370415
2135,0.04880805623385857,0.0007914139259795361,0.048802088200370415
2136,0.05331283146567618,0.003953990177566973,0.048802088200370415
2137,0.048804266467977295,0.0007733485602357288,0.048802088200370415
2138,0.05343814905152757,0.003972604622456966,0.048802088200370415
2139,0.04880244456101337,0.0007552471878561953,0.048802088200370415
2140,0.05357701104819698,0.003991284847955112,0.048802088200370415
2141,0.04880273734390561,0.0007371134891111274,0.048802088200370415
2142,0.05337212879144459,0.004010029647573711,0.048802088200370415
2143,0.048809412051625825,0.0007189510888185813,0.048802088200370415
2144,0.05373645439892191,0.004028838175374738,0.048802088200370415
2145,0.04880434939596221,0.0007007635229371132,0.048802088200370415
2146,0.050093006319110525,0.004047709917027846,0.048802088200370415
2147,0.04963311250945766,0.0006825543109713071,0.048802088200370415
2148,0.05032184603236425,0.004066644731728197,0.048802088200370415
2149,0.0497592383448111,0.0006643269677752955,0.048802088200370415
2150,0.05041809031122375,0.004085642810065305,0.048802088200370415
2151,0.04974666575537702,0.0006460850812289489,0.048802088200370415
2152,0.050373099278136435,0.004104704802868342,0.048802088200370415
2153,0.049792027661823154,0.0006278322660201828,0.048802088200370415
2154,0.050304385064222815,0.004123831748505377,0.048802088200370415
2155,0.049850042150010807,0.0006095722933947179,0.048802088200370415
2156,0.0502313347844828,0.004143025106722954,0.048802088200370415
2157,0.04991310800902364,0.0005913091468356937,0.048802088200370415
2158,0.05015781448162071,0.004162286866832928,0.048802088200370415
2159,0.04997954437983538,0.0005730470317549194,0.048802088200370415
2160,0.05008502493143263,0.0041816195274967365,0.048802088200370415
2161,0.05004874256957529,0.0005547905179954868,0.048802088200370415
2162,0.05001353123100333,0.004201026257206104,0.048802088200370415
2163,0.0501203759638639,0.0005365445399884025,0.048802088200370415
2164,0.04994365783295252,0.004220510815650497,0.048802088200370415
2165,0.0501942363198849,0.0005183146514920044,0.048802088200370415
2166,0.0498756037940214,0.004240077823141439,0.048802088200370415
2167,0.05027018169915258,0.0005001070158426982,0.048802088200370415
2168,0.04980949375867109,0.004259732769836423,0.048802088200370415
2169,0.05034811160700923,0.0004819286738404795,0.048802088200370415
2170,0.04974540621267786,0.004279482240775509,0.048802088200370415
2171,0.0504279524240993,0.00046378770069459486,0.048802088200370415
2172,0.04968339049092083,0.0042993340634689195,0.048802088200370415
2173,0.05050964821344061,0.0004456934988966153,0.048802088200370415
2174,0.04962347732474286,0.004319297617344386,0.048802088200370415
2175,0.050593154748083805,0.00042765710909663273,0.048802088200370415
2176,0.04956568546471527,0.004339384040669437,0.048802088200370415
2177,0.05067843558885304,0.00040969170638035797,0.048802088200370415
2178,0.04951002588198431,0.004359607031039113,0.048802088200370415
2179,0.05076545947327148,0.0003918129060596249,0.048802088200370415
2180,0.04945650443279387,0.00437998269695367,0.048802088200370415
2181,0.05085419859154334,0.0003740399647451404,0.048802088200370415
2182,0.04940512355837385,0.004400531796002959,0.048802088200370415
2183,0.05094462742395793,0.00035639577089809565,0.048802088200370415
2184,0.049355883379606044,0.004421278186016534,0.048802088200370415
2185,0.05103672196728352,0.00033890970073832785,0.048802088200370415
2186,0.048957732074002946,0.004442256042728881,0.048802088200370415
2187,0.04933342778886388,0.00032161592151892554,0.048802088200370415
2188,0.048958804225182055,0.004463499201642022,0.048802088200370415
2189,0.04932656508407411,0.0003045629579153287,0.048802088200370415
2190,0.04896300706422078,0.004485080229380576,0.048802088200370415
2191,0.04931760591133377,0.00028779705716351005,0.048802088200370415
2192,0.048968232148144886,0.004507008309354147,0.048802088200370415
2193,0.04930767688199761,0.00027142317363944036,0.048802088200370415
2194,0.0489740629286443,0.004529617744961904,0.048802088200370415
2195,0.0492972222824874,0.0002554208111857665,0.048802088200370415
2196,0.04898031725635021,0.004552051105685759,0.048802088200370415
2197,0.04928649196883044,0.00024036415795834767,0.048802088200370415
2198,0.04898688911382035,0.004579695555374641,0.048802088200370415
2199,0.049275636678534664,0.00022435014613583372,0.048802088200370415
2200,0.048993713205756295,0.00458008061440478,0.048802088200370415
2201,0.04926474891268727,0.00021948342112283,0.048802088200370415
2202,0.049000748678402775,0.004803258159592529,0.048802088200370415
2203,0.04925388604584361,0.00021667978100037156,0.048802088200370415
2204,0.0490079697071956,0.003740240483177566,0.048802088200370415
2205,0.04924308407292985,0.0020296515139323476,0.048802088200370415
2206,0.04901535979698233,0.002223742691378446,0.048802088200370415
2207,0.04923236588106685,0.0028124702072390953,0.048802088200370415
2208,0.04902290828999616,0.001819447641090841,0.048802088200370415
2209,0.049221746261744644,0.0029896174778744856,0.048802088200370415
2210,0.049030608204498484,0.0017080387203901217,0.048802088200370415
2211,0.0492112349622241,0.003038263383009979,0.048802088200370415
2212,0.049038454886467804,0.0016713777382760192,0.048802088200370415
2213,0.04920083855161997,0.0030625033031738713,0.048802088200370415
2214,0.049046445172155645,0.0016491643445896444,0.048802088200370415
2215,0.049190561582646966,0.003082509026514075,0.048802088200370415
2216,0.04905457685179372,0.001629520987381419,0.048802088200370415
2217,0.049180407299658606,0.0031017220344702464,0.048802088200370415
2218,0.04906284833652237,0.0016103948192195427,0.048802088200370415
2219,0.049170378095034786,0.003120728588344844,0.048802088200370415
2220,0.04907125844008464,0.001591424982932025,0.048802088200370415
2221,0.04916047578887422,0.003139643937721126,0.048802088200370415
2222,0.049079806244277505,0.0015725346630655625,0.048802088200370415
2223,0.04915070180998851,0.003158501217875208,0.048802088200370415
2224,0.049088491008669875,0.0015536989147353617,0.048802088200370415
2225,0.04914105731132621,0.0031773154747480694,0.048802088200370415
2226,0.04909731211276431,0.0015349054285830805,0.048802088200370415
2227,0.04913154324999209,0.0031960955379927805,0.048802088200370415
2228,0.04910626901800078,0.0015161467321746051,0.048802088200370415
2229,0.04912216043386536,0.0032148471999786554,0.048802088200370415
2230,0.04911536124438319,0.0014974178591441057,0.048802088200370415
2231,0.049112909556669554,0.0032335744708340552,0.048802088200370415
2232,0.04912458835316679,0.0014787153244659433,0.048802088200370415
2233,0.049103791221950965,0.0032522803237264005,0.048802088200370415
2234,0.049133949936173135,0.0014600365303646572,0.048802088200370415
2235,0.0490948059589545,0.0032709670425781013,0.048802088200370415
2236,0.049143445607307094,0.0014413794772187715,0.048802088200370415
2237,0.04908595423489915,0.00328963651301059,0.048802088200370415
2238,0.0491530750006737,0.0014227425013526496,0.048802088200370415
2239,0.049077236465196204,0.003308290370369826,0.048802088200370415
2240,0.049162837763679766,0.001404124163795716,0.048802088200370415
2241,0.04906865301822122,0.003326930035648082,0.048802088200370415
2242,0.04917273355525971,0.0013855232302257604,0.048802088200370415
2243,0.049060204221531685,0.0033455568400748846,0.048802088200370415
2244,0.04918276204807567,0.0013669385396500183,0.048802088200370415
2245,0.04905189036710342,0.0033641720029281915,0.048802088200370415
2246,0.04919292292146303,0.0013483690481222905,0.048802088200370415
2247,0.04904371171418357,0.003382776684052499,0.048802088200370415
2248,0.04920321586428896,0.0013298137719437374,0.048802088200370415
2249,0.049035668493732844,0.0034013719936825467,0.048802088200370415
2250,0.04921364057452932,0.0013112717809232457,0.048802088200370415
2251,0.04902776090862583,0.0034199589773083786,0.048802088200370415
2252,0.04922419675622537,0.0012927422218406905,0.048802088200370415
2253,0.04901998913857349,0.0034385386663465948,0.048802088200370415
2254,0.04923488412001719,0.001274224250098076,0.048802088200370415
2255,0.049012353341599035,0.0034571120446482157,0.048802088200370415
2256,0.049245702385514345,0.0012557170934009124,0.048802088200370415
2257,0.04900485365424647,0.00347568005914138,0.048802088200370415
2258,0.049256651279984597,0.0012372200128033953,0.048802088200370415
2259,0.04899749019459323,0.0034942436501175476,0.048802088200370415
2260,0.0492677305337333,0.001218732294152261,0.048802088200370415
2261,0.048990263064750024,0.0035128037214111666,0.048802088200370415
2262,0.04927893988715091,0.0012002532677761965,0.048802088200370415
2263,0.04898317234982512,0.0035313611781077493,0.048802088200370415
2264,0.04929027908672829,0.0011817822799422852,0.048802088200370415
2265,0.0489762181213299,0.0035499168820923802,0.048802088200370415
2266,0.049301747883671664,0.001163318729281515,0.048802088200370415
2267,0.04896940043762643,0.0035684717046119696,0.048802088200370415
2268,0.049313346039980645,0.001144862032695962,0.048802088200370415
2269,0.04896271934299135,0.003587026491334189,0.048802088200370415
2270,0.04932507332102468,0.0011264116268169982,0.048802088200370415
2271,0.048956174873312025,0.0036055820792679242,0.048802088200370415
2272,0.04933692950193054,0.0011079669949051517,0.048802088200370415
2273,0.04894976705127135,0.003624139322751158,0.048802088200370415
2274,0.0493489143639062,0.0010895276141086093,0.048802088200370415
2275,0.04894349589139887,0.0036426990568412605,0.048802088200370415
2276,0.049361027697073144,0.0010710930136223948,0.048802088200370415
2277,0.04893736139928731,0.003661262112278742,0.048802088200370415
2278,0.049373269300084524,0.0010526627348417736,0.048802088200370415
2279,0.0489313635705525,0.003679829339340573,0.048802088200370415
2280,0.04938563898003767,0.001034236334674109,0.048802088200370415
2281,0.04892550239566101,0.0036984015875904273,0.048802088200370415
2282,0.04939813655186377,0.0010158134083484915,0.048802088200370415
2283,0.04891977785648729,0.0037169797146212255,0.048802088200370415
2284,0.049410761844368434,0.0009973935535155755,0.048802088200370415
2285,0.04891418992845878,0.003735564611042377,0.048802088200370415
2286,0.04942351469386565,0.0009789763907605143,0.048802088200370415
2287,0.04890873858157495,0.0037541571533267716,0.048802088200370415
2288,0.04943639494557818,0.000960561580027444,0.048802088200370415
2289,0.04890342378133215,0.0037727582432809147,0.048802088200370415
2290,0.04944940246214393,0.0009421488000465782,0.048802088200370415
2291,0.04889824548685235,0.0037913688434862082,0.048802088200370415
2292,0.04946253711613281,0.0009237377255166148,0.048802088200370415
2293,0.04889320365309425,0.0038099898972690344,0.048802088200370415
2294,0.0494757987978103,0.0009053280881425493,0.048802088200370415
2295,0.048888298231088284,0.0038286224127393534,0.048802088200370415
2296,0.049489187405264694,0.000886919610560577,0.048802088200370415
2297,0.04888352916915557,0.0038472674388322836,0.048802088200370415
2298,0.04950270286168764,0.0008685120604043929,0.048802088200370415
2299,0.04887889641140486,0.003865926022406675,0.048802088200370415
2300,0.04951634510691206,0.0008501052464932016,0.048802088200370415
2301,0.04887439989898962,0.0038845993281738113,0.048802088200370415
2302,0.049530114098531954,0.0008316989638795351,0.048802088200370415
2303,0.04887003957202344,0.0039032885239415685,0.048802088200370415
2304,0.04954400981945168,0.0008132930768466407,0.048802088200370415
2305,0.04886581536740226,0.0039219948708232736,0.048802088200370415
2306,0.04889768263801041,0.0007948874575569979,0.048802088200370415
2307,0.0488654897704661,0.003940719674238945,0.048802088200370415
2308,0.04889846289949391,0.0007764820445680339,0.048802088200370415
2309,0.04886473339706398,0.003959464341212227,0.048802088200370415
2310,0.048899506152442804,0.0007580768024265764,0.048802088200370415
2311,0.048863849183901874,0.003978230357275731,0.048802088200370415
2312,0.04890066140245109,0.0007396717490989723,0.048802088200370415
2313,0.048862908378589066,0.0039970193187303426,0.048802088200370415
2314,0.0489018832902241,0.0007212669530491145,0.048802088200370415
2315,0.048861937512703846,0.004015832942351988,0.048802088200370415
2316,0.04890315059986229,0.0007028625525528668,0.048802088200370415
2317,0.04886095068337317,0.004034673039194338,0.048802088200370415
2318,0.04890445079454193,0.0006844587705946714,0.048802088200370415
2319,0.04885995654082121,0.004053541600356084,0.048802088200370415
2320,0.048905775876068334,0.0006660559092112918,0.048802088200370415
2321,0.048858960623302146,0.00407244077032757,0.048802088200370415
2322,0.048907120629481424,0.0006476543695594743,0.048802088200370415
2323,0.04885796652422903,0.004091372874516798,0.048802088200370415
2324,0.04890848162363132,0.0006292546870175878,0.048802088200370415
2325,0.048856976590922495,0.0017573655121451194,0.048802088200370415
2326,0.0489098565901629,0.0006264550936579016,0.048802088200370415
2327,0.04885599236583204,0.00176186860658104,0.048802088200370415
2328,0.04891124401674604,0.0006219544441453793,0.048802088200370415
2329,0.04885501487254974,0.0017666435040563841,0.048802088200370415
2330,0.04891264288866077,0.0006172244030081105,0.048802088200370415
2331,0.04885404479608651,0.0017715789620424188,0.048802088200370415
2332,0.048914052514360394,0.0006123608059228119,0.048802088200370415
2333,0.04885308260240778,0.0017766079255350994,0.048802088200370415
2334,0.04891547241542248,0.0006074193935083134,0.048802088200370415
2335,0.048852128614316925,0.001781695432607552,0.048802088200370415
2336,0.04891690225300052,0.0006024293702519859,0.048802088200370415
2337,0.048851183060641575,0.0017868230257481776,0.048802088200370415
2338,0.04891834178275285,0.0005974062405980404,0.048802088200370415
2339,0.04885024610640057,0.0017919807762861563,0.048802088200370415
2340,0.04891979081857238,0.0005923584493651072,0.048802088200370415
2341,0.0488493178764427,0.0017971632099561877,0.048802088200370415
2342,0.04892124921695275,0.0005872907333825929,0.048802088200370415
2343,0.04884839846646519,0.0018023671326544365,0.048802088200370415
2344,0.04892271686125432,0.0005822059340876163,0.048802088200370415
2345,0.04884748795250694,0.0018075905600236873,0.048802088200370415
2346,0.04892419365508367,0.0005771058862246546,0.048802088200370415
2347,0.048846586395906694,0.0018128321617257577,0.048802088200370415
2348,0.04892567951351607,0.0005719918731315783,0.048802088200370415
2349,0.04884569384808237,0.0018180909313088665,0.048802088200370415
2350,0.04892717436256814,0.0005668649125159607,0.048802088200370415
2351,0.048844810352553183,0.00182336612430411,0.048802088200370415
2352,0.048928678133545796,0.000561725794790481,0.048802088200370415
2353,0.048843935947080024,0.001828657054956674,0.048802088200370415
2354,0.04893019076308802,0.0005565752587189746,0.048802088200370415
2355,0.04884307066381625,0.001833963188582626,0.048802088200370415
2356,0.04893171219376749,0.0005514139144911222,0.048802088200370415
2357,0.0488422145308155,0.0018392840360332587,0.048802088200370415
2358,0.04893324236889035,0.0005462423423665188,0.048802088200370415
2359,0.048841367572748685,0.0018446191392686743,0.048802088200370415
2360,0.048934781236777435,0.0005410610780282591,0.048802088200370415
2361,0.04884052981055784,0.0018499681425086978,0.048802088200370415
2362,0.04893632874576493,0.000535870585008224,0.048802088200370415
2363,0.04883970126381827,0.001855330691940593,0.048802088200370415
2364,0.04893788484902014,0.0005306713194946427,0.048802088200370415
2365,0.048838881947351,0.0018607064859126107,0.048802088200370415
2366,0.048939449499339295,0.0005254636947066433,0.048802088200370415
2367,0.048838071875467286,0.0018660952645629825,0.048802088200370415
2368,0.04894102265260077,0.0005202480920480547,0.048802088200370415
2369,0.04883727105936622,0.0018714968195912354,0.048802088200370415
2370,0.048942604265132555,0.0005150248482996016,0.048802088200370415
2371,0.04883647950896106,0.0018769109514689085,0.048802088200370415
2372,0.048944194295995364,0.00050979429868562,0.048802088200370415
2373,0.048835697231852104,0.0018823375271368936,0.048802088200370415
2374,0.048945792703988994,0.0005045567296143277,0.048802088200370415
2375,0.0488349242341144,0.0018877764075058477,0.048802088200370415
2376,0.04894739945090791,0.0004993124185656987,0.048802088200370415
2377,0.04883416052015664,0.0018932275181928594,0.048802088200370415
2378,0.048949014498932714,0.0004940616200295928,0.048802088200370415
2379,0.048833406093195635,0.0018986907973914426,0.048802088200370415
2380,0.048950637810170096,0.0004888045555722519,0.048802088200370415
2381,0.048832660955306646,0.0019041662058956422,0.048802088200370415
2382,0.048952269349961074,0.0004835414503189857,0.048802088200370415
2383,0.04883192510669916,0.001909653751586457,0.048802088200370415
2384,0.048953909083177406,0.00047827248828415347,0.048802088200370415
2385,0.04883119854679595,0.0019151534660963201,0.048802088200370415
2386,0.048955556976274794,0.0004729978426038582,0.048802088200370415
2387,0.04883048127386765,0.0019206654098135377,0.048802088200370415
2388,0.048957212995211385,0.0004677176729917749,0.048802088200370415
2389,0.04882977328571183,0.0019261896540088042,0.048802088200370415
2390,0.04895887710840905,0.0004624321312370481,0.048802088200370415
2391,0.048829074578376805,0.001931726298488074,0.048802088200370415
2392,0.04896054928342489,0.00045714135482972956,0.048802088200370415
2393,0.04882838514754557,0.0019372755152961294,0.048802088200370415
2394,0.04896222948881031,0.0004518454432017157,0.048802088200370415
2395,0.048827704988530646,0.0019428374119349404,0.048802088200370415
2396,0.04896391769486582,0.0004465445403818623,0.048802088200370415
2397,0.04882703409514181,0.0019484122256192078,0.048802088200370415
2398,0.04896561387000892,0.00044123870873303455,0.048802088200370415
2399,0.04882637246115378,0.001954000132723929,0.048802088200370415
2400,0.04896731798627756,0.00043592806906164283,0.048802088200370415
2401,0.0488257200791667,0.0019596014115521813,0.048802088200370415
2402,0.048969030011764676,0.00043061267312021265,0.048802088200370415
2403,0.048825076941996136,0.0019652162959565857,0.048802088200370415
2404,0.0489707499190173,0.00042529261511080823,0.048802088200370415
2405,0.04882444304129795,0.0019708450882508655,0.048802088200370415
2406,0.04897247767806438,0.00041996796058630975,0.048802088200370415
2407,0.04882381836828693,0.001976488105825172,0.048802088200370415
2408,0.048974213261252855,0.00041463876975566117,0.048802088200370415
2409,0.04882320291416678,0.0019821457321371463,0.048802088200370415
2410,0.04897595663802575,0.0004093050805999189,0.048802088200370415
2411,0.04882259666962278,0.001987818325904094,0.048802088200370415
2412,0.04897770778089989,0.0004039669561919609,0.048802088200370415
2413,0.04882199962467982,0.0019935062698014975,0.048802088200370415
2414,0.04897946666135561,0.00039862447136868295,0.048802088200370415
2415,0.04882141176907039,0.0019992100810390305,0.048802088200370415
2416,0.048981233250089566,0.0003932776185156822,0.048802088200370415
2417,0.04882083309257507,0.0020049301825755825,0.048802088200370415
2418,0.04898300751745355,0.00038792647827062056,0.048802088200370415
2419,0.04882026358446857,0.0020106671070705463,0.048802088200370415
2420,0.04898478943388564,0.00038257108074265064,0.048802088200370415
2421,0.04881970323404849,0.002016421409095098,0.048802088200370415
2422,0.048986578970447586,0.00037721146977384696,0.048802088200370415
2423,0.048819152029880755,0.002022193684313166,0.048802088200370415
2424,0.048988376096248856,0.00037184768830784016,0.048802088200370415
2425,0.0488186099607544,0.002027984571162893,0.048802088200370415
2426,0.04882552727273005,0.0003664797789129875,0.048802088200370415
2427,0.04881856246207141,0.002033794762752943,0.048802088200370415
2428,0.04882562983643585,0.0003611077800885031,0.048802088200370415
2429,0.048818460907039896,0.002039624931271342,0.048802088200370415
2430,0.04882576424776957,0.00035573178605044785,0.048802088200370415
2431,0.04881834318778584,0.0020454759480866788,0.048802088200370415
2432,0.04882591166024456,0.0003503517963704733,0.048802088200370415
2433,0.04881821818434513,0.0020513485657986676,0.048802088200370415
2434,0.04882606644894662,0.00034496793512943673,0.048802088200370415
2435,0.048818089169589636,0.0020572437502328735,0.048802088200370415
2436,0.04882622600773784,0.00033958023187612087,0.048802088200370415
2437,0.04881795787015968,0.002063162408468219,0.048802088200370415
2438,0.04882638880629836,0.0003341888130108398,0.048802088200370415
2439,0.04881782534254107,0.0020691056492256592,0.048802088200370415
2440,0.048826553872888284,0.000328793725679479,0.048802088200370415
2441,0.048817692262022205,0.002075074523030686,0.048802088200370415
2442,0.048826720576470375,0.0003233951300113913,0.048802088200370415
2443,0.048817559065961504,0.0020810702589280886,0.048802088200370415
2444,0.04882688850254166,0.00031799313330240224,0.048802088200370415
2445,0.04881742603910102,0.0009163698419471088,0.048802088200370415
2446,0.048827057378327314,0.0003166185045403895,0.048802088200370415
2447,0.04881729336706664,0.0009182397091280131,0.048802088200370415
2448,0.048827227022664024,0.0003148509297315768,0.048802088200370415
2449,0.048817161171993584,0.0009201423000062196,0.048802088200370415
2450,0.04882739731400532,0.000313052835095333,0.048802088200370415
2451,0.04881702953456499,0.0009220865637816161,0.048802088200370415
2452,0.04882756817015272,0.00031122490905344767,0.048802088200370415
2453,0.04881689850776866,0.0009240536251134687,0.048802088200370415
2454,0.04882773953461561,0.00030938096495783374,0.048802088200370415
2455,0.04881676812723062,0.0009260361302385814,0.048802088200370415
2456,0.0488279113678903,0.00030752670977781256,0.048802088200370415
2457,0.04881663841719194,0.0009280302905763867,0.048802088200370415
2458,0.04882808364149499,0.0003056650979853563,0.048802088200370415
2459,0.048816509393621026,0.0009300342243476619,0.048802088200370415
2460,0.04882825633439569,0.00030379763626951875,0.048802088200370415
2461,0.048816381067713785,0.0009320469393679918,0.048802088200370415
2462,0.04882842943036534,0.0003019251551071602,0.048802088200370415
2463,0.04881625344736911,0.0009340679089579981,0.048802088200370415
2464,0.048828602916912565,0.00030004813572392854,0.048802088200370415
2465,0.048816126537827374,0.0009360968410447232,0.048802088200370415
2466,0.04882877678380649,0.00029816688109466147,0.048802088200370415
2467,0.048816000342671396,0.0009381335040593758,0.048802088200370415
2468,0.04882895102215238,0.0002962816429468517,0.048802088200370415
2469,0.04881587486447126,0.0009401778100257019,0.048802088200370415
2470,0.048829125624539,0.0002943925707393026,0.048802088200370415
2471,0.04881575010494562,0.0009422296411277343,0.048802088200370415
2472,0.04882930058442461,0.00029249983339672467,0.048802088200370415
2473,0.04881562606480207,0.0009442889328477782,0.048802088200370415
2474,0.048829475895672506,0.0002906035587886233,0.048802088200370415
2475,0.04881550274466377,0.0009463556602480372,0.048802088200370415
2476,0.04882965155315278,0.0002887038517800056,0.048802088200370415
2477,0.04881538014448973,0.0009484297789694519,0.048802088200370415
2478,0.04882982755177311,0.00028680082088095694,0.048802088200370415
2479,0.04881525826393853,0.0009505112797642507,0.048802088200370415
2480,0.04883000388711707,0.0002848945606269309,0.048802088200370415
2481,0.04881513710246413,0.0009526001762545644,0.048802088200370415
2482,0.04883018055486242,0.00028298514514974826,0.048802088200370415
2483,0.048815016659164,0.0009546964797653493,0.048802088200370415
2484,0.048830357550975964,0.00028107264846719395,0.048802088200370415
2485,0.048814896932922215,0.0009568002353620515,0.048802088200370415
2486,0.04883053487198618,0.0002791571263003806,0.048802088200370415
2487,0.048814777922357826,0.000958911471387353,0.048802088200370415
2488,0.048830712514547396,0.00027723864865009795,0.048802088200370415
2489,0.04881465962620648,0.0009610302370304499,0.048802088200370415
2490,0.048830890475130596,0.0002753172654569642,0.048802088200370415
2491,0.04881454204273364,0.0009631566255483339,0.048802088200370415
2492,0.048831068750912775,0.00027339300449738947,0.048802088200370415
2493,0.0488144251702336,0.0009652907139583702,0.048802088200370415
2494,0.04883124733893941,0.000271465901914166,0.048802088200370415
2495,0.04881430900685872,0.000967432580248988,0.048802088200370415
2496,0.048831426236733484,0.00026953600214662995,0.048802088200370415
2497,0.048814193550464624,0.0009695823376778132,0.048802088200370415
2498,0.04883160544183075,0.0002676033201203864,0.048802088200370415
2499,0.04881407879905343,0.000971740125164843,0.048802088200370415
2500,0.04883178495174502,0.000265667862402616,0.048802088200370415
2501,0.04881396475032397,0.0009739060407306933,0.048802088200370415
2502,0.04883196476448526,0.00026372966005708785,0.048802088200370415
2503,0.04881385140215686,0.0009760802315064544,0.048802088200370415
2504,0.0488321448779588,0.0002617887204818461,0.048802088200370415
2505,0.048813738751940554,0.000978262838578704,0.048802088200370415
2506,0.048832325290188126,0.0002598450588968362,0.048802088200370415
2507,0.048813626797548505,0.0009804540592573037,0.048802088200370415
2508,0.0488325059995823,0.0002578986490501588,0.048802088200370415
2509,0.04881351553622413,0.000982654030246989,0.048802088200370415
2510,0.0488326870042635,0.0002559495174243835,0.048802088200370415
2511,0.04881340496562523,0.0009848629751706252,0.048802088200370415
2512,0.04883286830285766,0.00025399763244481836,0.048802088200370415
2513,0.04881329508293709,0.0009870810744264699,0.048802088200370415
2514,0.04883304989385398,0.0002520429993784545,0.048802088200370415
2515,0.04881318588579675,0.0009893085217545213,0.048802088200370415
2516,0.04883323177585196,0.0002500856168129244,0.048802088200370415
2517,0.04881307737137176,0.000991545578120057,0.048802088200370415
2518,0.048833413947247904,0.00024812544966072855,0.048802088200370415
2519,0.04881296953715041,0.0009937924655671244,0.048802088200370415
2520,0.048833596407427377,0.0002461624905128538,0.048802088200370415
2521,0.048812862380202625,0.0009960494535845622,0.048802088200370415
2522,0.048833779155058876,0.000244196707631,0.048802088200370415
2523,0.04881275589789824,0.000998316801167844,0.048802088200370415
2524,0.04883396218878939,0.0002422280846965917,0.048802088200370415
2525,0.04881265008754533,0.0010005947945295709,0.048802088200370415
2526,0.048834145507667716,0.00024025659409918136,0.048802088200370415
2527,0.048812544946438004,0.0010028837302077332,0.048802088200370415
2528,0.04883432911116302,0.0002382822092897746,0.048802088200370415
2529,0.0488124404716044,0.0010051839279369822,0.048802088200370415
2530,0.04883451299816497,0.00023630490271758277,0.048802088200370415
2531,0.04881233666038175,0.0010074957437095683,0.048802088200370415
2532,0.04883469716768229,0.00023432462551991018,0.048802088200370415
2533,0.04881223350997293,0.0010098195044829347,0.048802088200370415
2534,0.04883488161903187,0.00023234136103541318,0.048802088200370415
2535,0.048812131017774374,0.0010121556201468588,0.048802088200370415
2536,0.04883506635133744,0.00023035505176072186,0.048802088200370415
2537,0.04881202918098523,0.0010145044439855415,0.048802088200370415
2538,0.048835251363891746,0.00022836568382328588,0.048802088200370415
2539,0.04881192799671596,0.0010168664482194069,0.048802088200370415
2540,0.0488354366563469,0.00022637319037443858,0.048802088200370415
2541,0.04881182746234456,0.0010192420466375001,0.048802088200370415
2542,0.048835622227791226,0.00022437754181006046,0.048802088200370415
2543,0.04881172757500931,0.001021631737232004,0.048802088200370415
2544,0.04883580807749457,0.0002223786775600246,0.048802088200370415
2545,0.048811628332230454,0.0010240359885759873,0.048802088200370415
2546,0.048804085346149634,0.00022037656926533815,0.048802088200370415
2547,0.0488116344731252,0.0010264553615097036,0.048802088200370415
2548,0.04880408583800916,0.0002183711510980384,0.048802088200370415
2549,0.04881162052021886,0.0010288904184523476,0.048802088200370415
2550,0.04880409239151193,0.00021636237253318263,0.048802088200370415
2551,0.048811602541929226,0.0010313417448413532,0.048802088200370415
2552,0.048804100453889075,0.0002143501887714951,0.048802088200370415
2553,0.04881158248789966,0.0010338100155809146,0.048802088200370415
2554,0.04880410933909812,0.00021233451943297922,0.048802088200370415
2555,0.048811561248430016,0.0010362958637093432,0.048802088200370415
2556,0.0488041187109555,0.0002103153374645763,0.048802088200370415
2557,0.04881153934407949,0.0010388000758059972,0.048802088200370415
2558,0.04880412837138841,0.00020829254866876583,0.048802088200370415
2559,0.04881151708415568,0.00104132339572674,0.048802088200370415
2560,0.04880413820219381,0.00020626610583524124,0.048802088200370415
2561,0.048811494653640715,0.0010438666751148669,0.048802088200370415
2562,0.048804148132261735,0.00020423593470770085,0.048802088200370415
2563,0.048811472163446175,0.0010464308316338168,0.048802088200370415
2564,0.04880415811860132,0.00020220195125905658,0.048802088200370415
2565,0.04881144968043771,0.0010490167769414743,0.048802088200370415
2566,0.0488041681350527,0.00020016410921272037,0.048802088200370415
2567,0.048811427245147976,0.0010516256132375743,0.048802088200370415
2568,0.04880417816552849,0.00019812230050509855,0.048802088200370415
2569,0.04881140488195476,0.0010542584311999963,0.048802088200370415
2570,0.048804188200119454,0.000196076452920404,0.048802088200370415
2571,0.048811382605705056,0.0010569164388957231,0.048802088200370415
2572,0.048804198232610126,0.0001940264828010261,0.048802088200370415
2573,0.04881136042566672,0.0010596009869521447,0.048802088200370415
2574,0.04880420825888884,0.00019197228053141534,0.048802088200370415
2575,0.048811338347306124,0.001062313492230202,0.048802088200370415
2576,0.048804218276454064,0.00018991375451772407,0.048802088200370415
2577,0.0488113163735815,0.0010650555245685566,0.048802088200370415
2578,0.048804228283631075,0.00018785079346652923,0.048802088200370415
2579,0.04881129450682092,0.0010678287851967497,0.048802088200370415
2580,0.0488042382791298,0.00018578328067956061,0.048802088200370415
2581,0.04881127274791869,0.0010706351934206344,0.048802088200370415
2582,0.04880424826215136,0.00018371107557365622,0.048802088200370415
2583,0.04881125109737865,0.0010734767740347051,0.048802088200370415
2584,0.048804258232068895,0.00018163405757267361,0.048802088200370415
2585,0.04881122955533926,0.001076355886912976,0.048802088200370415
2586,0.048804268188513265,0.0001795520402455669,0.048802088200370415
2587,0.0488112081212893,0.0010792749508784839,0.048802088200370415
2588,0.04880427813123493,0.0001774649128838832,0.048802088200370415
2589,0.048811186795206844,0.001082237000200497,0.048802088200370415
2590,0.048804288059895735,0.0001753723946744013,0.048802088200370415
2591,0.04881116557623754,0.0010852449680415486,0.048802088200370415
2592,0.048804297974455256,0.00017327437700348012,0.048802088200370415
2593,0.04881114446377603,0.0010883027758845844,0.048802088200370415
2594,0.04880430787475664,0.00017117047251591325,0.048802088200370415
2595,0.0488111234569541,0.0010914140197760107,0.048802088200370415
2596,0.048804317760908086,0.0001690605906069439,0.048802088200370415
2597,0.04881110255514256,0.0010945840379509154,0.048802088200370415
2598,0.04880432763273928,0.0001669441234882147,0.048802088200370415
2599,0.04881108175729786,0.0010978170407482174,0.048802088200370415
2600,0.04880433749036605,0.00016482112369332885,0.048802088200370415
2601,0.0488110610622606,0.001101121157330226,0.048802088200370415
2602,0.048804347333901626,0.00016269038760018063,0.048802088200370415
2603,0.048811040469209185,0.0011045000813232006,0.048802088200370415
2604,0.048804357163431934,0.00016055267670098857,0.048802088200370415
2605,0.04881101997715639,0.0011079690737530973,0.048802088200370415
2606,0.048804366979025265,0.00015840488573679487,0.048802088200370415
2607,0.04881099958477721,0.0011115247492326649,0.048802088200370415
2608,0.04880437678087035,0.0001562509353238654,0.048802088200370415
2609,0.04881097929124925,0.0011152089873076203,0.048802088200370415
2610,0.04880438656913383,0.00015407982851530435,0.048802088200370415
2611,0.04881095909512355,0.0011189682258297862,0.048802088200370415
2612,0.048804396344013144,0.00015191251151540475,0.048802088200370415
2613,0.04881093899523931,0.0011229940394811523,0.048802088200370415
2614,0.048804406105722876,0.000149693856724043,0.048802088200370415
2615,0.04881091899068213,0.001126841876558223,0.048802088200370415
2616,0.048804415854454955,0.00014755941817994064,0.048802088200370415
2617,0.04881089907996863,0.0011319348278078791,0.048802088200370415
2618,0.04880442559050257,0.0001451219610419902,0.048802088200370415
2619,0.04881087926207897,0.0011337571937287637,0.048802088200370415
2620,0.048804435314051924,0.00014355973796734958,0.048802088200370415
2621,0.0488108595357504,0.0011488306186612967,0.048802088200370415
2622,0.04880444502540294,0.00013911770962531783,0.048802088200370415
2623,0.04881083989954184,0.0011053960642934291,0.048802088200370415
2624,0.048804454724857095,0.00015055638531645419,0.048802088200370415
2625,0.04881082035268757,0.0012773978066622244,0.048802088200370415
2626,0.04880446441254269,0.00015861646588569966,0.048802088200370415
2627,0.04881080089352254,0.001100287390383794,0.048802088200370415
2628,0.048804474088953644,0.00030810981301268716,0.048802088200370415
2629,0.048810781520928076,0.0007029016810142382,0.048802088200370415
2630,0.04880448375432313,0.0004994556128786729,0.048802088200370415
2631,0.048810762233861715,0.000711881801734,0.048802088200370415
2632,0.04880449340883235,0.0004952027655852924,0.048802088200370415
2633,0.04881074303105951,0.0007122828787382623,0.048802088200370415
2634,0.048804503052846136,0.0004956882013783563,0.048802088200370415
2635,0.04881072391127416,0.0007109493741843906,0.048802088200370415
2636,0.04880451268673006,0.0004971293541805188,0.048802088200370415
2637,0.04881070487336342,0.0007092760409195062,0.048802088200370415
2638,0.04880452231071308,0.0004987551700160257,0.048802088200370415
2639,0.048810685915868554,0.0007075411139467337,0.048802088200370415
2640,0.04880453192519902,0.0005004127665411588,0.048802088200370415
2641,0.04881066703794522,0.0007057988747675791,0.048802088200370415
2642,0.048804541530469196,0.0005020728605211782,0.048802088200370415
2643,0.04881064823825608,0.0007040591504583021,0.048802088200370415
2644,0.048804551126771144,0.0005037304828023004,0.048802088200370415
2645,0.04881062951583849,0.0007023231717577555,0.048802088200370415
2646,0.04880456071447858,0.00050538525560191,0.048802088200370415
2647,0.04881061086925783,0.0007005907069265732,0.048802088200370415
2648,0.04880457029390093,0.0005070375088050946,0.048802088200370415
2649,0.048810592297707116,0.0006988613655243793,0.048802088200370415
2650,0.04880457986533267,0.0005086875830065366,0.048802088200370415
2651,0.048810573799778254,0.0006971348378375092,0.048802088200370415
2652,0.04880458942919811,0.0005103357457148021,0.048802088200370415
2653,0.048810555374616635,0.0006954108842377397,0.048802088200370415
2654,0.0488045989856661,0.0005119821966028167,0.048802088200370415
2655,0.048810537020901726,0.0006936893353551347,0.048802088200370415
2656,0.04880460853515105,0.0005136270790886582,0.048802088200370415
2657,0.048810518737748075,0.0006919700411406604,0.048802088200370415
2658,0.04880461807798166,0.0005152705164505674,0.048802088200370415
2659,0.04881050052402443,0.0006902528996976372,0.048802088200370415
2660,0.04880462761444041,0.000516912598434,0.048802088200370415
2661,0.04881048237869361,0.0006885378080245467,0.048802088200370415
2662,0.04880463714477458,0.0005185534117411675,0.048802088200370415
2663,0.04881046430070682,0.0006868246808411255,0.048802088200370415
2664,0.0488046466693886,0.0005201930264012158,0.048802088200370415
2665,0.04881044628909182,0.0006851134552830168,0.048802088200370415
2666,0.048802622295043355,0.0005218314933003389,0.048802088200370415
2667,0.04880464643735835,0.0006834040500380063,0.048802088200370415
2668,0.04880262352148436,0.0005234688889119507,0.048802088200370415
2669,0.048804644667972914,0.0006816964065193724,0.048802088200370415
2670,0.04880262391309729,0.0005251052574121559,0.048802088200370415
2671,0.04880464331374358,0.0006799904649383723,0.048802088200370415
2672,0.0488026241453377,0.0005267406426400296,0.048802088200370415
2673,0.048804642235493315,0.0006782861729526031,0.048802088200370415
2674,0.04880262428048658,0.0005283750978437297,0.048802088200370415
2675,0.04880464130023991,0.0006765834849422137,0.048802088200370415
2676,0.04880262436596003,0.0005300086548144251,0.048802088200370415
2677,0.04880464043520192,0.0006748823433728047,0.048802088200370415
2678,0.04880262442812748,0.000531641364392599,0.048802088200370415
2679,0.048804639599193955,0.0006731827054195024,0.048802088200370415
2680,0.04880262448195161,0.0005332732647320442,0.048802088200370415
2681,0.0488046387688433,0.0006714845278427687,0.048802088200370415
2682,0.04880262453593995,0.0005349043859329542,0.048802088200370415
2683,0.04880463793088934,0.0006697877674616323,0.048802088200370415
2684,0.04880262459492972,0.0005365347575973823,0.048802088200370415
2685,0.04880463707777391,0.0006680923876671908,0.048802088200370415
2686,0.04880262466170025,0.0005381644219058073,0.048802088200370415
2687,0.04880463620527144,0.0006663983466556048,0.048802088200370415
2688,0.04880262473778676,0.0005397934062001085,0.048802088200370415
2689,0.04880463531104352,0.0006647056087988784,0.048802088200370415
2690,0.04880262482408471,0.000541421733143416,0.048802088200370415
2691,0.04880463439382066,0.0006630141476899959,0.048802088200370415
2692,0.04880262492105167,0.0005430494375852839,0.048802088200370415
2693,0.04880463345294682,0.0006613239239286633,0.048802088200370415
2694,0.04880262502893037,0.0005446765460633021,0.048802088200370415
2695,0.04880463248801456,0.0006596348989608694,0.048802088200370415
2696,0.04880262514787235,0.000546303080701886,0.048802088200370415
2697,0.048804631499086454,0.0006579470608641321,0.048802088200370415
2698,0.04880262527786042,0.0005479290551690674,0.048802088200370415
2699,0.04880463048611314,0.0006562603685540251,0.048802088200370415
2700,0.048802625418951015,0.0005495545079535551,0.048802088200370415
2701,0.04880462944924625,0.0006545747943919943,0.048802088200370415
2702,0.048802625571053,0.0005511794514578192,0.048802088200370415
2703,0.04880462838885464,0.0006528903242334454,0.048802088200370415
2704,0.04880262573404543,0.0005528039045584441,0.048802088200370415
2705,0.048804627305085134,0.0006512069176874703,0.048802088200370415
2706,0.04880262590787915,0.0005544278919886031,0.048802088200370415
2707,0.04880462619817441,0.0006495245593781581,0.048802088200370415
2708,0.04880262609247583,0.0005560514230624223,0.048802088200370415
2709,0.04880462506840037,0.0006478432212709676,0.048802088200370415
2710,0.04880262628771423,0.0005576745361639849,0.048802088200370415
2711,0.04880462391603246,0.0006461628753569599,0.048802088200370415
2712,0.04880262649351668,0.0005592972296583589,0.048802088200370415
2713,0.04880462274148692,0.0006444835175204014,0.048802088200370415
2714,0.048802626709727744,0.0005609195203176876,0.048802088200370415
2715,0.04880462154502141,0.0006428051145229045,0.048802088200370415
2716,0.048802626936237124,0.0005625414328720553,0.048802088200370415
2717,0.048804620326947976,0.0006411276425846167,0.048802088200370415
2718,0.048802627172943584,0.0005641629793217922,0.048802088200370415
2719,0.04880461908764493,0.0006394510913371773,0.048802088200370415
2720,0.04880262741971263,0.0005657841746480738,0.048802088200370415
2721,0.04880461782748452,0.0006377754382595982,0.048802088200370415
2722,0.048802627676413225,0.0005674050293151713,0.048802088200370415
2723,0.04880461654666775,0.0006361006643644812,0.048802088200370415
2724,0.048802627942931484,0.0005690255606665112,0.048802088200370415
2725,0.04880461524583023,0.0006344267515899619,0.048802088200370415
2726,0.04880262821908775,0.0005706457796362925,0.048802088200370415
2727,0.048804613925105655,0.0006327536827827206,0.048802088200370415
2728,0.04880262850480191,0.0005722656973533818,0.048802088200370415
2729,0.04880461258485224,0.0006310814432535538,0.048802088200370415
2730,0.048802628799926785,0.0005738853335401914,0.048802088200370415
2731,0.04880461122558509,0.0006294100153058846,0.048802088200370415
2732,0.0488026291042986,0.0005755046901175145,0.048802088200370415
2733,0.04880460984748909,0.0006277393864462848,0.048802088200370415
2734,0.04880262941783714,0.0005771237830243372,0.048802088200370415
2735,0.04880460845103039,0.0006260695345514944,0.048802088200370415
2736,0.04880262974037808,0.0005787426233712142,0.048802088200370415
2737,0.04880460703656801,0.0006244004516772635,0.048802088200370415
2738,0.0488026300717645,0.0005803612256872579,0.048802088200370415
2739,0.04880460560437534,0.0006227321153350078,0.048802088200370415
2740,0.04880263041191962,0.0005819795927521044,0.048802088200370415
2741,0.04880460415492935,0.0006210645239631378,0.048802088200370415
2742,0.048802630760644596,0.0005835977410019604,0.048802088200370415
2743,0.04880460268850891,0.000619397650272608,0.048802088200370415
2744,0.04880263111785433,0.0001268412548292417,0.048802088200370415
2745,0.04880460120550152,0.0005857039362259437,0.048802088200370415
2746,0.04880263148339275,0.00012565819294316967,0.048802088200370415
2747,0.04880459970620727,0.000607488759091629,0.048802088200370415
2748,0.048802631857141905,0.0001238249192492356,0.048802088200370415
2749,0.048804598191020496,0.0003573592567162289,0.048802088200370415
2750,0.04880263223896256,0.0004293214578148528,0.048802088200370415
2751,0.04880459666034984,0.00019518122288346345,0.048802088200370415
2752,0.04880263262870711,0.0005195192558449781,0.048802088200370415
2753,0.048804595114397706,0.000147506470137133,0.048802088200370415
2754,0.04880263302627782,0.000515139948760577,0.048802088200370415
2755,0.04880459355357613,0.00014825395007699875,0.048802088200370415
2756,0.04880263343153938,0.000523922945614736,0.048802088200370415
2757,0.048804591978246485,0.00014413076142266037,0.048802088200370415
2758,0.048802633844348305,0.0005219958218017891,0.048802088200370415
2759,0.0488045903888049,0.00014441095245270853,0.048802088200370415
2760,0.04880263426456866,0.0005258178137867615,0.048802088200370415
2761,0.048804588785453025,0.00014246540403996494,0.048802088200370415
2762,0.04880263469210615,0.0005256562478945416,0.048802088200370415
2763,0.048804587168509626,0.00014207851752115222,0.048802088200370415
2764,0.04880263512682796,0.0005281927582948972,0.048802088200370415
2765,0.048804585538378686,0.00014066140663708296,0.048802088200370415
2766,0.04880263556862235,0.0005288202464128939,0.048802088200370415
2767,0.04880458389535758,0.0001399724786624327,0.048802088200370415
2768,0.048802636017356696,0.0005308957775829509,0.048802088200370415
2769,0.048804582239694916,0.00013874579848038613,0.048802088200370415
2770,0.048802636472913025,0.0005318809893181691,0.048802088200370415
2771,0.04880458057178354,0.0001379258535183321,0.048802088200370415
2772,0.04880263693516059,0.0005337853833311624,0.048802088200370415
2773,0.04880457889177209,0.00013677575722727806,0.048802088200370415
2774,0.04880263740405359,0.0005349525611489282,0.048802088200370415
2775,0.04880457720018402,0.00013589436661100803,0.048802088200370415
2776,0.04880263787938269,0.0005368147465623046,0.048802088200370415
2777,0.04880457549722888,0.00013477247664857078,0.048802088200370415
2778,0.04880263836107199,0.0005380822410968384,0.048802088200370415
2779,0.04880457378311314,0.00013386162583641902,0.048802088200370415
2780,0.048802638849034935,0.0005399776810925489,0.048802088200370415
2781,0.04880457205821315,0.00013274191186600138,0.048802088200370415
2782,0.048802639343134155,0.0005412936268030934,0.048802088200370415
2783,0.04880457032281761,0.00013182104138684681,0.048802088200370415
2784,0.04880263984323709,0.0005432902695740177,0.048802088200370415
2785,0.04880456857708758,0.0001306827651056558,0.048802088200370415
2786,0.04880237328686969,0.0005445957355880518,0.048802088200370415
2787,0.04880264163729423,0.0001297715640547731,0.048802088200370415
2788,0.048802372102977956,0.0005467941323154528,0.048802088200370415
2789,0.04880264301125095,0.00012858690949892,0.048802088200370415
2790,0.048802370992922436,0.0005479713621956862,0.048802088200370415
2791,0.048802644339880984,0.00012772008071308599,0.048802088200370415
2792,0.04880236990770914,0.0005505881843701503,0.048802088200370415
2793,0.04880264565053257,0.00012643239318271674,0.048802088200370415
2794,0.04880236883499615,0.0005513158329549751,0.048802088200370415
2795,0.048802646953373746,0.0001256964910988598,0.048802088200370415
2796,0.048802367769657934,0.0005549581727657787,0.048802088200370415
2797,0.0488026482538594,0.00012415500459599574,0.048802088200370415
2798,0.04880236670881847,0.0005541575065833978,0.048802088200370415
2799,0.048802649555365285,0.00012382187961411964,0.048802088200370415
2800,0.04880236565072586,0.000560959537238201,0.048802088200370415
2801,0.04880265086000957,0.00012153754654893622,0.048802088200370415
2802,0.04880236459424114,0.0005541099646030641,0.048802088200370415
2803,0.04880265216923862,0.0001227082701151691,0.048802088200370415
2804,0.04880236353865242,0.0005734051248822529,0.048802088200370415
2805,0.048802653483911496,0.00011789650291759986,0.048802088200370415
2806,0.04880236248353756,0.0005342263602141851,0.048802088200370415
2807,0.04880265480466491,0.00012814989692535894,0.048802088200370415
2808,0.04880236142858245,0.0006113641650057968,0.048802088200370415
2809,0.048802656131828236,0.00011537533969465688,0.048802088200370415
2810,0.04880236037364313,0.000204849877671811,0.048802088200370415
2811,0.048802657465720434,0.00011882686568332456,0.048802088200370415
2812,0.04880235931861671,0.00031349082166357267,0.048802088200370415
2813,0.04880265880643442,0.000502099379828739,0.048802088200370415
2814,0.04880235826343492,0.00014198849672746483,0.048802088200370415
2815,0.04880266015416939,0.000590401240758581,0.048802088200370415
2816,0.04880235720804543,0.00011472521013528096,0.048802088200370415
2817,0.04880266150898742,0.0004354041853416162,0.048802088200370415
2818,0.048802356152462,0.00018131181382429425,0.048802088200370415
2819,0.04880266287093788,0.0005933246674441289,0.048802088200370415
2820,0.04880235509668137,0.00011340221889227895,0.048802088200370415
2821,0.048802664240026605,0.00042245121377348867,0.048802088200370415
2822,0.048802354040712696,0.00018967968433028309,0.048802088200370415
2823,0.04880266561636748,0.0005973719921858202,0.048802088200370415
2824,0.048802352984575255,0.00011206389258178146,0.048802088200370415
2825,0.04880266699989908,0.0003953516185814775,0.048802088200370415
2826,0.04880235192828052,0.0002087776749301538,0.048802088200370415
2827,0.04880266839071729,0.0005949344933762708,0.048802088200370415
2828,0.04880235087183043,0.0001106305378382754,0.048802088200370415
2829,0.04880266978881333,0.0004204337380999034,0.048802088200370415
2830,0.04880234981526461,0.00019032774465192737,0.048802088200370415
2831,0.04880267119423829,0.0006176807236132631,0.048802088200370415
2832,0.048802348758584614,0.00011072520631966556,0.048802088200370415
2833,0.048802672606980214,0.0002888737296210034,0.048802088200370415
2834,0.0488023477018493,0.0005587531682574475,0.048802088200370415
2835,0.04880267402704132,0.00011320283202631718,0.048802088200370415
2836,0.04880234664504886,0.0006468586467292327,0.048802088200370415
2837,0.04880267545448478,0.00011627532387825254,0.048802088200370415
2838,0.048802345588205946,0.0005647917184441034,0.048802088200370415
2839,0.048802676889333124,0.00016664846639175771,0.048802088200370415
2840,0.048802344531344626,0.000363966070820607,0.048802088200370415
2841,0.048802678331520466,0.00025602725668630034,0.048802088200370415
2842,0.04880234347452426,0.00037814918521395733,0.048802088200370415
2843,0.04880267978112413,0.0002485042071322547,0.048802088200370415
2844,0.04880234241772579,0.00038024100861260235,0.048802088200370415
2845,0.04880268123814773,0.0002476090842096961,0.048802088200370415
2846,0.04880234136099116,0.00037996964046478984,0.048802088200370415
2847,0.04880268270265759,0.0002480088822036568,0.048802088200370415
2848,0.04880234030432759,0.0003792649326643167,0.048802088200370415
2849,0.048802684174595434,0.0002486457215079362,0.048802088200370415
2850,0.048802339247769444,0.0003784832000360368,0.048802088200370415
2851,0.04880268565404689,0.00024932464096051425,0.048802088200370415
2852,0.048802338191329606,0.00037768925838831715,0.048802088200370415
2853,0.048802687140965056,0.00025001030438814517,0.048802088200370415
2854,0.04880233713505232,0.0003768947269650662,0.048802088200370415
2855,0.04880268863543322,0.00025069644073361796,0.048802088200370415
2856,0.04880233607892537,0.0003761015708896013,0.048802088200370415
2857,0.04880269013740679,0.0002513820316183304,0.048802088200370415
2858,0.04880233502300721,0.0003753100402330602,0.048802088200370415
2859,0.048802691646915294,0.0002520669744837612,0.048802088200370415
2860,0.048802333967319984,0.0003745200948543944,0.048802088200370415
2861,0.048802693164010674,0.0002527513181536784,0.048802088200370415
2862,0.04880233291186012,0.00037373166338897627,0.048802088200370415
2863,0.04880269468868828,0.000253435109767048,0.048802088200370415
2864,0.048802331856657145,0.0003729446851598492,0.048802088200370415
2865,0.048802696220985,0.0002541183949645255,0.048802088200370415
2866,0.04880233080173757,0.0003721591147349291,0.048802088200370415
2867,0.04880269776088748,0.0002548012051965167,0.048802088200370415
2868,0.04880232974712919,0.000371374906760161,0.048802088200370415
2869,0.04880269930844099,0.0002554835643639844,0.048802088200370415
2870,0.048802328692843774,0.00037059203270658125,0.048802088200370415
2871,0.048802700863696445,0.00025616549482591693,0.048802088200370415
2872,0.04880232763889611,0.00036981045427045246,0.048802088200370415
2873,0.04880270242666669,0.00025684701738927,0.048802088200370415
2874,0.04880232658531507,0.0003690301564628024,0.048802088200370415
2875,0.04880270399733214,0.00025752814399407754,0.048802088200370415
2876,0.04880232553211042,0.0003682510959889728,0.048802088200370415
2877,0.04880270557575521,0.0002582088966278187,0.048802088200370415
2878,0.04880232447932199,0.00036747326382652415,0.048802088200370415
2879,0.048802707161953306,0.00025888928087081694,0.048802088200370415
2880,0.04880232342696674,0.0003666966303844918,0.048802088200370415
2881,0.048802708755937015,0.0002595693120481626,0.048802088200370415
2882,0.048802322375042145,0.00036592116868533996,0.048802088200370415
2883,0.04880271035774998,0.00026024900225054615,0.048802088200370415
2884,0.048802321323588,0.0003651468637304587,0.048802088200370415
2885,0.048802711967388154,0.00026092836750035735,0.048802088200370415
2886,0.048802320272619416,0.0003643736993905811,0.048802088200370415
2887,0.048802713584914136,0.000261607408484016,0.048802088200370415
2888,0.0488023192221629,0.00036360164932909057,0.048802088200370415
2889,0.04880271521030833,0.000262286144699085,0.048802088200370415
2890,0.04880231817223554,0.00036283069236466,0.048802088200370415
2891,0.048802716843654795,0.0002629645792081962,0.048802088200370415
2892,0.048802317122839736,0.00036206081701275507,0.048802088200370415
2893,0.04880271848496067,0.00026364272496170283,0.048802088200370415
2894,0.04880231607401058,0.00036129200861043787,0.048802088200370415
2895,0.04880272013427703,0.00026432058297202473,0.048802088200370415
2896,0.04880231502574622,0.00036052424078780645,0.048802088200370415
2897,0.04880272179158179,0.0002649981735389177,0.048802088200370415
2898,0.04880231397808963,0.00035975750414208614,0.048802088200370415
2899,0.04880272345695619,0.00026567549209600635,0.048802088200370415
2900,0.04880231293104093,0.00035899178880375963,0.048802088200370415
2901,0.04880272513038324,0.0002663525446943537,0.048802088200370415
2902,0.0488023118846452,0.0003582270675284854,0.048802088200370415
2903,0.04880272681192964,0.0002670293537626766,0.048802088200370415
2904,0.04880231083889151,0.0003574633286031612,0.048802088200370415
2905,0.04880272850161238,0.0002677059153610485,0.048802088200370415
2906,0.048802309793811574,0.0003567005642996977,0.048802088200370415
2907,0.0488027301994878,0.00026838223380659475,0.048802088200370415
2908,0.048802308749413305,0.00035593875128177256,0.048802088200370415
2909,0.04880273190562203,0.00026905832172517544,0.048802088200370415
2910,0.048802307705696366,0.00035517788555225455,0.048802088200370415
2911,0.04880273361996497,0.000269734182266965,0.048802088200370415
2912,0.04880230666271335,0.00035441795222007595,0.048802088200370415
2913,0.04880273534264294,0.00027040981724206996,0.048802088200370415
2914,0.04880230562044582,0.0003536589351553102,0.048802088200370415
2915,0.04880273707364045,0.0002710852368204625,0.048802088200370415
2916,0.048802304578940525,0.0003529008195019957,0.048802088200370415
2917,0.04880273881301506,0.0002717604465454811,0.048802088200370415
2918,0.048802303538198435,0.0003521436004090937,0.048802088200370415
2919,0.04880274056076912,0.0002724354473673798,0.048802088200370415
2920,0.048802302498246145,0.00035138726177795656,0.048802088200370415
2921,0.04880274231701908,0.00027311024992827607,0.048802088200370415
2922,0.048802301459069275,0.0003506317897627145,0.048802088200370415
2923,0.04880274408174996,0.0002737848547808242,0.048802088200370415
2924,0.048802300420714026,0.0003498771815957343,0.048802088200370415
2925,0.048802745855024546,0.000274459266566778,0.048802088200370415
2926,0.048802299383174166,0.00034912342028614796,0.048802088200370415
2927,0.048802747636887155,0.00027513348916313957,0.048802088200370415
2928,0.048802298346483794,0.00034837049251015026,0.048802088200370415
2929,0.04880274942738525,0.00027580753374498743,0.048802088200370415
2930,0.04880229731063177,0.0003476183884537449,0.048802088200370415
2931,0.04880275122654817,0.00027648139374844316,0.048802088200370415
2932,0.04880229627566888,0.0003468671063748593,0.048802088200370415
2933,0.04880275303444624,0.000277155083570119,0.048802088200370415
2934,0.04880229524157668,0.00034611662251302257,0.048802088200370415
2935,0.048802754851125445,0.00027782860578579206,0.048802088200370415
2936,0.04880229420837464,0.0003453669380649018,0.048802088200370415
2937,0.04880275667664308,0.00027850195900835435,0.048802088200370415
2938,0.04880229317608371,0.00034461804250068525,0.048802088200370415
2939,0.04880275851106239,0.0002791751446476757,0.048802088200370415
2940,0.048802292144705474,0.00034386991755904015,0.048802088200370415
2941,0.04880276035436829,0.0002798481805324754,0.048802088200370415
2942,0.04880229111427345,0.00034312256367325674,0.048802088200370415
2943,0.04880276220669872,0.0002805210526972866,0.048802088200370415
2944,0.04880229008478813,0.00034237596839283235,0.048802088200370415
2945,0.04880276406802434,0.00028119377575280515,0.048802088200370415
2946,0.048802289056273256,0.00034163011783855905,0.048802088200370415
2947,0.04880276593843091,0.0002818663520122989,0.048802088200370415
2948,0.048802288028733064,0.0003408850110221837,0.048802088200370415
2949,0.04880276781801795,0.0002825387830586687,0.048802088200370415
2950,0.048802287002165545,0.00010601902334254666,0.048802088200370415
2951,0.04880276970679864,0.0002834587205757322,0.048802088200370415
2952,0.04880228597661274,0.00010548103785332912,0.048802088200370415
2953,0.048802771604861996,0.00028479148576903725,0.048802088200370415
2954,0.048802284952063894,0.00010485336550595347,0.048802088200370415
2955,0.048802773512274404,0.0002858515623792666,0.048802088200370415
2956,0.04880228392852962,0.00010428138387896141,0.048802088200370415
2957,0.048802775429090894,0.0002873770892279095,0.048802088200370415
2958,0.04880228290603356,0.00010362193314821204,0.048802088200370415
2959,0.048802777355336474,0.00028841254583132625,0.048802088200370415
2960,0.04880228188458226,0.00010305124004307725,0.048802088200370415
2961,0.04880277929112349,0.00029036777743245644,0.048802088200370415
2962,0.04880228086419234,0.00010232522109259738,0.048802088200370415
2963,0.048802781236525136,0.00029101323003457647,0.048802088200370415
2964,0.04880227984486114,0.0001018042179914984,0.048802088200370415
2965,0.04880278319157116,0.0002943994052095113,0.048802088200370415
2966,0.048802278826613685,0.0001008890219285441,0.048802088200370415
2967,0.04880278515636837,0.00029227061105034565,0.048802088200370415
2968,0.04880227780945145,0.00010070203134092768,0.048802088200370415
2969,0.04880278713095952,0.00030386435188953616,0.048802088200370415
2970,0.048802276793397874,9.909148327867102e-05,0.048802088200370415
2971,0.04880278911545993,0.0002680204547968242,0.048802088200370415
2972,0.04880227577843938,0.00010548195329723635,0.048802088200370415
2973,0.048802791109890185,0.000341650421597853,0.048802088200370415
2974,0.048802274764621,0.0001023632989078068,0.048802088200370415
2975,0.048802793114349055,0.0002937064754218552,0.048802088200370415
2976,0.048802273751927326,0.00011344719090059295,0.048802088200370415
2977,0.04880279512890322,0.00020425871404853487,0.048802088200370415
2978,0.04880227274039135,0.00014629286656467368,0.048802088200370415
2979,0.048802797153674284,0.0002145578932403557,0.048802088200370415
2980,0.04880227172997944,0.00014120628327201295,0.048802088200370415
2981,0.04880279918871479,0.00021588075706730864,0.048802088200370415
2982,0.04880227072074869,0.00014063777674931346,0.048802088200370415
2983,0.048802801234116434,0.000215613724735185,0.048802088200370415
2984,0.04880226971267942,0.00014085053306522007,0.048802088200370415
2985,0.04880280328996828,0.00021510739799568543,0.048802088200370415
2986,0.04880226870578878,0.00014118150744560587,0.048802088200370415
2987,0.0488028053563455,0.00021456725324511168,0.048802088200370415
2988,0.048802267700095936,0.000141530272528486,0.048802088200370415
2989,0.048802807433278646,0.00021402373566685361,0.048802088200370415
2990,0.04880226669562408,0.00014188193989709077,0.048802088200370415
2991,0.048802809521017204,0.00021348133193726753,0.048802088200370415
2992,0.04880226569232648,0.00014223430173985162,0.048802088200370415
2993,0.048802811619523025,0.00021294067031027143,0.048802088200370415
2994,0.04880226469027173,0.0001425870420750204,0.048802088200370415
2995,0.048802813728910495,0.0002124018039356018,0.048802088200370415
2996,0.04880226368943893,0.00014294011788908178,0.048802088200370415
2997,0.04880281584933087,0.0002118646914005307,0.048802088200370415
2998,0.04880226268983146,0.00014329353888419357,0.048802088200370415
2999,0.04880281798083822,0.00021132931299754982,0.048802088200370415
3000,0.04880226169148685,0.00014364729589125974,0.048802088200370415
3001,0.04880282012352179,0.00021079562847840517,0.048802088200370415
3002,0.0488022606943938,0.00014400139231262257,0.048802088200370415
3003,0.048802822277536746,0.00021026360502142112,0.048802088200370415
3004,0.048802259698561216,0.00014435583406002578,0.048802088200370415
3005,0.04880282444297566,0.0002097332069327752,0.048802088200370415
3006,0.04880225870399335,0.00014471061494548246,0.048802088200370415
3007,0.04880282661993848,0.00020920441536422565,0.048802088200370415
3008,0.04880225771070699,0.00014506573502890668,0.048802088200370415
3009,0.04880282880848902,0.00020867719939704455,0.048802088200370415
3010,0.04880225671871632,0.00014542119179735102,0.048802088200370415
3011,0.048802831008819506,0.0002081515355559843,0.048802088200370415
3012,0.04880225572802456,0.0001457769815151781,0.048802088200370415
3013,0.04880283322103359,0.00020762739291279968,0.048802088200370415
3014,0.0488022547386272,0.00014613310730397298,0.048802088200370415
3015,0.048802835445206166,0.00020710474761886132,0.048802088200370415
3016,0.04880225375054845,0.00014648956343557717,0.048802088200370415
3017,0.048802837681454936,0.00020658357981107964,0.048802088200370415
3018,0.04880225276380442,0.00014684634790427373,0.048802088200370415
3019,0.04880283992998338,0.0002060638676192331,0.048802088200370415
3020,0.04880225177837434,0.00014720345902270805,0.048802088200370415
3021,0.04880284219081614,0.00020554557533086534,0.048802088200370415
3022,0.048802250794302345,0.0001475608978627141,0.048802088200370415
3023,0.048802844464153027,0.00020502869516606987,0.048802088200370415
3024,0.048802249811563336,0.00014791865562770022,0.048802088200370415
3025,0.04880284675012533,0.00020451320143290914,0.048802088200370415
3026,0.04880224883017039,0.00014827673665453528,0.048802088200370415
3027,0.048802849048822844,0.0002039990689213255,0.048802088200370415
3028,0.048802247850166715,0.00014863513651128108,0.048802088200370415
3029,0.048802851360448034,0.00020348627804441565,0.048802088200370415
3030,0.048802246871511606,0.00014899385459645587,0.048802088200370415
3031,0.04880285368515152,0.00020297481064581065,0.048802088200370415
3032,0.04880224589422606,0.0001493528912537259,0.048802088200370415
3033,0.048802856022995646,0.00020246464257819364,0.048802088200370415
3034,0.048802244918340884,0.00014971223858904235,0.048802088200370415
3035,0.048802858374172184,0.000201955758907024,0.048802088200370415
3036,0.04880224394384307,0.000150071902028548,0.048802088200370415
3037,0.048802860738884894,0.00020144813913141222,0.048802088200370415
3038,0.04880224297074315,0.00015043187165863107,0.048802088200370415
3039,0.04880286311723287,0.00020094176873068937,0.048802088200370415
3040,0.04880224199904579,0.00015079214993403336,0.048802088200370415
3041,0.04880286550938578,0.00020043661927783714,0.048802088200370415
3042,0.048802241028770864,0.00015115274039522703,0.048802088200370415
3043,0.04880286791549794,0.00019993268301308296,0.048802088200370415
3044,0.048802240059930314,0.0001515136357462251,0.048802088200370415
3045,0.048802870335781484,0.0001994299368415481,0.048802088200370415
3046,0.04880223909250103,0.0001518748331053662,0.048802088200370415
3047,0.048802872770374234,0.00019892836347419713,0.048802088200370415
3048,0.04880223812652028,0.000152236340079318,0.048802088200370415
3049,0.048802875219456886,0.00019842794495816035,0.048802088200370415
3050,0.04880223716198271,0.0001525981488917807,0.048802088200370415
3051,0.04880287768320734,0.00019792866961658516,0.048802088200370415
3052,0.04880223619890006,0.0001529602582248181,0.048802088200370415
3053,0.04880288016187651,0.00019743051492232904,0.048802088200370415
3054,0.04880223523726384,0.00015332267202896607,0.048802088200370415
3055,0.04880288265558962,0.0001969334699607732,0.048802088200370415
3056,0.04880223427710183,0.0001536853840499151,0.048802088200370415
3057,0.048802885164538574,0.00019643752062800744,0.048802088200370415
3058,0.048802233318415704,0.000154048391487146,0.048802088200370415
3059,0.048802887688956895,0.00019594264347387214,0.048802088200370415
3060,0.04880223236121182,0.0001544117002051481,0.048802088200370415
3061,0.04880289022905171,0.00019544883409814535,0.048802088200370415
3062,0.04880223140549829,0.00015477530422833567,0.048802088200370415
3063,0.04880289278497277,0.00019495607052033264,0.048802088200370415
3064,0.04880223045128543,0.0001551392025455103,0.048802088200370415
3065,0.04880289535701422,0.0001944643385375114,0.048802088200370415
3066,0.04880222949857232,0.00015550340101370722,0.048802088200370415
3067,0.04880289794539855,0.00019397361675432815,0.048802088200370415
3068,0.04880222854736825,0.00015586789922064298,0.048802088200370415
3069,0.04880290055031621,0.00019348390752004424,0.048802088200370415
3070,0.048802227597679625,0.0001562326859514752,0.048802088200370415
3071,0.048802903172026395,0.00019299518521136236,0.048802088200370415
3072,0.04880222664952557,0.0001565977691551415,0.048802088200370415
3073,0.048802905810714975,0.0001925074400444768,0.048802088200370415
3074,0.04880222570290864,0.00015696314786275956,0.048802088200370415
3075,0.048802908466705465,0.00019202065896502173,0.048802088200370415
3076,0.048802224757825946,0.00015732881935904424,0.048802088200370415
3077,0.04880291114021586,0.00019153482654011946,0.048802088200370415
3078,0.048802223814299016,0.0001576947788132876,0.048802088200370415
3079,0.04880291383156971,0.0001910499298445928,0.048802088200370415
3080,0.04880222287231369,0.00015806103684677656,0.048802088200370415
3081,0.04880291654090814,0.00019056595951301393,0.048802088200370415
3082,0.048802221931915905,0.0001584275883298136,0.048802088200370415
3083,0.0488029192686173,0.0001900828986423507,0.048802088200370415
3084,0.04880222099307913,0.00015879443289000227,0.048802088200370415
3085,0.04880292201496954,0.00018960073759686615,0.048802088200370415
3086,0.04880222005582003,0.0001591615700059897,0.048802088200370415
3087,0.048802924780296936,0.00018911945921183318,0.048802088200370415
3088,0.0488022191201429,0.00015952900070376118,0.048802088200370415
3089,0.048802927564825134,0.0001886390598353531,0.048802088200370415
3090,0.04880221818605558,0.00015989672295231488,0.048802088200370415
3091,0.04880293036886675,0.0001881595206715929,0.048802088200370415
3092,0.04880221725358279,9.407112385130432e-05,0.048802088200370415
3093,0.048802933192736604,0.0001608222988595663,0.048802088200370415
3094,0.048802216322724856,9.369916708461703e-05,0.048802088200370415
3095,0.04880293603684386,0.0001616849768592511,0.048802088200370415
3096,0.048802215393484207,9.330695840361601e-05,0.048802088200370415
3097,0.048802938901396066,0.0001625551871614448,0.048802088200370415
3098,0.0488022144658841,9.290932692072991e-05,0.048802088200370415
3099,0.048802941786925236,0.00016357643678355078,0.048802088200370415
3100,0.048802213539899095,9.248770425525136e-05,0.048802088200370415
3101,0.048802944693683785,0.00016460186835463248,0.048802088200370415
3102,0.048802212615569475,9.20550424327182e-05,0.048802088200370415
3103,0.04880294762203894,0.00016595746934045528,0.048802088200370415
3104,0.048802211692895475,9.157709843021906e-05,0.048802088200370415
3105,0.048802950572437775,0.00016714883493475823,0.048802088200370415
3106,0.04880221077187173,9.107820761833371e-05,0.048802088200370415
3107,0.048802953545206265,0.00016997879512908336,0.048802088200370415
3108,0.04880220985253097,9.044913259812718e-05,0.048802088200370415
3109,0.04880295654078681,0.00016720381167868747,0.048802088200370415
3110,0.04880220893486973,8.970761573375523e-05,0.048802088200370415
3111,0.04880295955962586,0.0002355272549086705,0.048802088200370415
3112,0.048802208018894976,0.00010957409052522259,0.048802088200370415
3113,0.04880296260211235,0.00016171262193890633,0.048802088200370415
3114,0.048802207104626474,8.913554992152242e-05,0.048802088200370415
3115,0.04880296566873974,0.00017430670861262774,0.048802088200370415
3116,0.04880220619206582,8.834974587490439e-05,0.048802088200370415
3117,0.048802968759967535,0.00010632640006424203,0.048802088200370415
3118,0.04880220528122247,8.801445559394206e-05,0.048802088200370415
3119,0.0488029718763175,0.0001406812088196305,0.048802088200370415
3120,0.048802204372105286,0.00010522486039948363,0.048802088200370415
3121,0.048802975018334374,0.00011496782562401211,0.048802088200370415
3122,0.04880220346471121,0.00011659771955414729,0.048802088200370415
3123,0.04880297818634075,0.00010969860355123912,0.048802088200370415
3124,0.048802202559084296,0.00011927822493821854,0.048802088200370415
3125,0.0488029813810949,0.00010823951891574228,0.048802088200370415
3126,0.048802201655205525,0.00012007220522842894,0.048802088200370415
3127,0.048802984603019677,0.0001076701948887236,0.048802088200370415
3128,0.04880220075310917,0.00012043884189636022,0.048802088200370415
3129,0.0488029878527896,0.0001073008190598745,0.048802088200370415
3130,0.048802199852778845,0.00012071214964867395,0.048802088200370415
3131,0.048802991130905124,0.0001069758374718244,0.048802088200370415
3132,0.0488021989542603,0.00012096605424274905,0.048802088200370415
3133,0.04880299443808561,0.00010666101774000955,0.048802088200370415
3134,0.04880219805753431,0.00012121672708948969,0.048802088200370415
3135,0.04880299777494118,0.00010634889079684129,0.048802088200370415
3136,0.048802197162626786,0.00012146769354520149,0.048802088200370415
3137,0.048803001142132506,0.00010603781763875245,0.048802088200370415
3138,0.04880219626955209,0.00012171974108493786,0.048802088200370415
3139,0.04880300454049446,0.00010572743020854397,0.048802088200370415
3140,0.048802195378298135,0.00012197305227212202,0.048802088200370415
3141,0.04880300797051326,0.00010541763669543118,0.048802088200370415
3142,0.04880219448892717,0.00012222768474107407,0.048802088200370415
3143,0.04880301143323199,0.00010510840633731091,0.048802088200370415
3144,0.04880219360139012,0.00012248366667359382,0.048802088200370415
3145,0.04880301492921994,0.00010479971477075155,0.048802088200370415
3146,0.048802192715754686,0.00012274101880596576,0.048802088200370415
3147,0.048803018459380156,0.000104491550846476,0.048802088200370415
3148,0.048802191832017276,0.00012299976666391114,0.048802088200370415
3149,0.04880302202464555,0.00010418389920110262,0.048802088200370415
3150,0.048802190950177855,0.00012325992907824982,0.048802088200370415
3151,0.048803025625834016,0.00010387674597385022,0.048802088200370415
3152,0.04880219007027351,0.0001235215198005718,0.048802088200370415
3153,0.04880302926392857,0.00010357008083378648,0.048802088200370415
3154,0.04880218919230654,0.00012378456112739397,0.048802088200370415
3155,0.048803032939793954,0.00010326388787567835,0.048802088200370415
3156,0.0488021883163114,0.0001240490834636078,0.048802088200370415
3157,0.04880303665481055,0.0001029581613898311,0.048802088200370415
3158,0.048802187442255895,0.0001243150939121181,0.048802088200370415
3159,0.04880304040966948,0.00010265288382210646,0.048802088200370415
3160,0.04880218657021583,0.00012458262105277305,0.048802088200370415
3161,0.048803044205744966,0.00010234804638797938,0.048802088200370415
3162,0.04880218570017632,0.00012485168905107516,0.048802088200370415
3163,0.04880304804408182,0.0001020436338946883,0.048802088200370415
3164,0.048802184832173766,0.00012512231875874862,0.048802088200370415
3165,0.048803051926046365,0.00010173963783414376,0.048802088200370415
3166,0.04880218396620697,0.0001253945365485579,0.048802088200370415
3167,0.04880305585286075,0.0001014360439442425,0.048802088200370415
3168,0.04880218310232385,0.00012566836706579297,0.048802088200370415
3169,0.04880305982599846,0.00010113283871568557,0.048802088200370415
3170,0.04880218224051969,0.00012594383776907115,0.048802088200370415
3171,0.04880306384679431,0.00010083001439842655,0.048802088200370415
3172,0.048802181380840755,0.0001262209790492777,0.048802088200370415
3173,0.04880306791685583,0.00010052755499641664,0.048802088200370415
3174,0.04880218052329764,0.00012649980963964268,0.048802088200370415
3175,0.048803072037870106,0.00010022545200540199,0.048802088200370415
3176,0.04880217966790703,0.0001267803695787353,0.048802088200370415
3177,0.04880307621143189,9.992368971196796e-05,0.048802088200370415
3178,0.04880217881471303,0.00012706267539246138,0.048802088200370415
3179,0.048803080439494946,9.962226343205861e-05,0.048802088200370415
3180,0.048802177963721244,0.00012734676577234863,0.048802088200370415
3181,0.048803084723736435,9.932115533317202e-05,0.048802088200370415
3182,0.048802177114990034,0.00012763267921426702,0.048802088200370415
3183,0.04880308906651138,9.902034946439163e-05,0.048802088200370415
3184,0.04880217626851749,0.00012792044555114105,0.048802088200370415
3185,0.04880309346976436,9.871983946866296e-05,0.048802088200370415
3186,0.04880217542435961,0.00012821009591542238,0.048802088200370415
3187,0.04880309793598311,9.841961219699735e-05,0.048802088200370415
3188,0.048802174582519384,0.00012850167181411638,0.048802088200370415
3189,0.048803102467427674,9.811965045730518e-05,0.048802088200370415
3190,0.048802173743068396,0.00012879521117096392,0.048802088200370415
3191,0.048803107066921925,9.781994546604628e-05,0.048802088200370415
3192,0.048802172906012506,0.0001290907433535096,0.048802088200370415
3193,0.048803111737065474,9.752048742455574e-05,0.048802088200370415
3194,0.048802172071419396,0.0001293883200585977,0.048802088200370415
3195,0.048803116480948254,9.722125718602479e-05,0.048802088200370415
3196,0.04880217123932661,0.00012968798032068484,0.048802088200370415
3197,0.04880312130190298,9.692224809475986e-05,0.048802088200370415
3198,0.04880217040975552,0.0001299897749426483,0.048802088200370415
3199,0.04880312620329446,9.6623436266277e-05,0.048802088200370415
3200,0.04880216958277752,0.00013029374150794152,0.048802088200370415
3201,0.04880313118893297,9.632481917149387e-05,0.048802088200370415
3202,0.04880216875843243,0.00013059992342119282,0.048802088200370415
3203,0.04880313626270081,9.6026378949893e-05,0.048802088200370415
3204,0.04880216793679373,0.0001309083834133451,0.048802088200370415
3205,0.04880314142918025,9.572810013165632e-05,0.048802088200370415
3206,0.0488021671179029,0.00013121916644858332,0.048802088200370415
3207,0.04880314669299518,9.542996980864634e-05,0.048802088200370415
3208,0.048802166301837764,0.0001315323321338685,0.048802088200370415
3209,0.04880315205933195,9.513197327856157e-05,0.048802088200370415
3210,0.04880216548866354,0.00013184793936335646,0.048802088200370415
3211,0.0488031575338977,9.483409066505579e-05,0.048802088200370415
3212,0.04880216467845554,0.00013216604125083982,0.048802088200370415
3213,0.048803163122861024,9.453631167415518e-05,0.048802088200370415
3214,0.048802163871295705,0.00013248670558068136,0.048802088200370415
3215,0.04880316883318223,9.423861899288902e-05,0.048802088200370415
3216,0.04880216306726888,0.0001328099962461542,0.048802088200370415
3217,0.04880317467209965,9.39409960381747e-05,0.048802088200370415
3218,0.04880216226649173,0.0001331359758679163,0.048802088200370415
3219,0.04880318064827703,9.364342649032755e-05,0.048802088200370415
3220,0.048802161469050004,0.00013346473075456035,0.048802088200370415
3221,0.048803186770514026,9.33458908258434e-05,0.048802088200370415
3222,0.048802160675108675,0.0001337963219597264,0.048802088200370415
3223,0.048803193049792734,9.304837650453719e-05,0.048802088200370415
3224,0.04880215988474239,0.00013413083325611568,0.048802088200370415
3225,0.048803199496992515,9.275086056442845e-05,0.048802088200370415
3226,0.04880215909817537,0.0001344683585948645,0.048802088200370415
3227,0.048803206126137845,9.24533202599509e-05,0.048802088200370415
3228,0.048802158315504045,0.00013480897331388933,0.048802088200370415
3229,0.048803212951275154,9.215574184270547e-05,0.048802088200370415
3230,0.04880215753699612,0.00013515277016588212,0.048802088200370415
3231,0.04880321999039365,9.18581049194869e-05,0.048802088200370415
3232,0.04880215676280575,0.00013549985611285454,0.048802088200370415
3233,0.04880322726217759,9.156038431388461e-05,0.048802088200370415
3234,0.0488021559932752,0.00013585032864620134,0.048802088200370415
3235,0.048803234791124236,9.12625568095297e-05,0.048802088200370415
3236,0.04880215522858039,0.00013620429551444778,0.048802088200370415
3237,0.048803242601842406,9.096460291780569e-05,0.048802088200370415
3238,0.0488021544692552,0.0001365618749599433,0.048802088200370415
3239,0.048803250730203036,9.066649504805157e-05,0.048802088200370415
3240,0.04880215371543901,8.966884995033183e-05,0.048802088200370415
3241,0.048803259208621684,9.044324613392508e-05,0.048802088200370415
3242,0.04880215296806525,8.976091066061471e-05,0.048802088200370415
3243,0.04880326809407791,9.022060963860375e-05,0.048802088200370415
3244,0.048802152227077025,8.985496229105248e-05,0.048802088200370415
3245,0.048803277427393155,8.99991031889281e-05,0.048802088200370415
3246,0.04880215149438262,8.995073114134268e-05,0.048802088200370415
3247,0.048803287315545056,8.97788458169173e-05,0.048802088200370415
3248,0.04880215076890771,9.004814042081403e-05,0.048802088200370415
3249,0.04880329778599371,8.955985109592659e-05,0.048802088200370415
3250,0.048802150055977704,9.014716930105263e-05,0.048802088200370415
3251,0.04880330912019941,8.93421046955769e-05,0.048802088200370415
3252,0.048802149348826665,9.024781176075132e-05,0.048802088200370415
3253,0.04880332111250401,8.912558156015082e-05,0.048802088200370415
3254,0.04880214866962181,9.035007656965958e-05,0.048802088200370415
3255,0.048803335085553026,8.891024864913882e-05,0.048802088200370415
3256,0.048802147971985864,9.045397169920523e-05,0.048802088200370415
3257,0.04880334806067798,8.869607664308656e-05,0.048802088200370415
3258,0.04880214740491451,9.055951193037541e-05,0.048802088200370415
3259,0.0488033732178778,8.84830294563443e-05,0.048802088200370415
3260,0.048802146524377685,9.066671547349244e-05,0.048802088200370415
3261,0.04880335412522344,8.827107559658822e-05,0.048802088200370415
3262,0.04880214728905033,9.077559995581494e-05,0.048802088200370415
3263,0.04880360846940334,8.80601778447878e-05,0.048802088200370415
3264,0.04880214792569051,9.088618971232352e-05,0.048802088200370415
3265,0.04880228994126371,8.7850304882468e-05,0.048802088200370415
3266,0.04880265509841462,9.099850727246343e-05,0.048802088200370415
3267,0.048802295366053794,8.764142296597204e-05,0.048802088200370415
3268,0.048802684296468196,9.11125805554093e-05,0.048802088200370415
3269,0.04880228523097096,8.743349550811134e-05,0.048802088200370415
3270,0.04880268903487562,9.122843660913478e-05,0.048802088200370415
3271,0.04880228328100734,8.722649474958698e-05,0.048802088200370415
3272,0.04880269100782067,9.134610213007835e-05,0.048802088200370415
3273,0.048802282227472994,8.702038646939008e-05,0.048802088200370415
3274,0.04880269270743222,9.146560976015638e-05,0.048802088200370415
3275,0.0488022812644279,8.681513924687404e-05,0.048802088200370415
3276,0.0488026943879024,9.158699681574602e-05,0.048802088200370415
3277,0.048802280310516685,8.661072056925188e-05,0.048802088200370415
3278,0.04880269607332108,9.171029658118897e-05,0.048802088200370415
3279,0.04880227935820939,8.64070984331661e-05,0.048802088200370415
3280,0.04880269776512777,9.183554853079706e-05,0.048802088200370415
3281,0.04880227840718223,8.620424145662152e-05,0.048802088200370415
3282,0.04880269946286129,9.196279530222948e-05,0.048802088200370415
3283,0.04880227745766095,8.600211782722163e-05,0.048802088200370415
3284,0.04880270116609628,9.209207808371331e-05,0.048802088200370415
3285,0.048802276509843014,8.580069714747915e-05,0.048802088200370415
3286,0.048802702874564605,9.222344694702543e-05,0.048802088200370415
3287,0.048802275563844096,8.559994678287434e-05,0.048802088200370415
3288,0.048802704588098794,9.235695027292276e-05,0.048802088200370415
3289,0.04880227461975653,8.539983355255017e-05,0.048802088200370415
3290,0.048802706306607976,9.24926393282404e-05,0.048802088200370415
3291,0.04880227367761086,8.520032772882553e-05,0.048802088200370415
3292,0.048802708030030784,9.263057429069802e-05,0.048802088200370415
3293,0.04880227273745807,8.500139564844437e-05,0.048802088200370415
3294,0.048802709758365925,9.277081693062964e-05,0.048802088200370415
3295,0.048802271799295936,8.480300291984169e-05,0.048802088200370415
3296,0.04880271149158649,9.291342776237839e-05,0.048802088200370415
3297,0.048802270863158824,8.460511794461198e-05,0.048802088200370415
3298,0.04880271322965931,9.305847513122952e-05,0.048802088200370415
3299,0.04880226992906455,8.440770758363332e-05,0.048802088200370415
3300,0.04880271497266891,9.320604160519603e-05,0.048802088200370415
3301,0.048802268996984595,8.42107322398815e-05,0.048802088200370415
3302,0.048802716720598834,9.335619897343764e-05,0.048802088200370415
3303,0.0488022680669336,8.401416028235468e-05,0.048802088200370415
3304,0.04880271847348566,9.350903900493684e-05,0.048802088200370415
3305,0.04880226713892369,8.381794959025597e-05,0.048802088200370415
3306,0.04880272023133631,9.366464871792962e-05,0.048802088200370415
3307,0.04880226621295445,8.362206631266159e-05,0.048802088200370415
3308,0.04880272199418749,9.382312675286847e-05,0.048802088200370415
3309,0.048802265289009605,8.342646825143681e-05,0.048802088200370415
3310,0.04880272376205834,9.398457626424703e-05,0.048802088200370415
3311,0.048802264367117786,8.32311170377111e-05,0.048802088200370415
3312,0.04880272553501329,9.414912254921764e-05,0.048802088200370415
3313,0.0488022634472355,8.303596395884346e-05,0.048802088200370415
3314,0.048802727313071205,9.43168834432013e-05,0.048802088200370415
3315,0.048802262529386166,8.284096629185682e-05,0.048802088200370415
3316,0.04880272909623342,9.448798865257144e-05,0.048802088200370415
3317,0.04880226161357639,8.264607756824143e-05,0.048802088200370415
3318,0.048802730884543344,9.466259273365821e-05,0.048802088200370415
3319,0.04880226069979662,8.245124446352354e-05,0.048802088200370415
3320,0.048802732678042214,9.484085288128747e-05,0.048802088200370415
3321,0.04880225978805066,8.225641173167071e-05,0.048802088200370415
3322,0.04880273447678691,9.502294212522209e-05,0.048802088200370415
3323,0.0488022588783152,8.206152316027331e-05,0.048802088200370415
3324,0.04880273628081108,9.520904863813259e-05,0.048802088200370415
3325,0.04880225797059497,8.186651679083137e-05,0.048802088200370415
3326,0.0488027380901015,9.539938279935482e-05,0.048802088200370415
3327,0.04880225706491781,8.167132706842059e-05,0.048802088200370415
3328,0.04880273990476424,9.55941711814253e-05,0.048802088200370415
3329,0.0488022561612316,8.147588091705193e-05,0.048802088200370415
3330,0.048802741724781475,9.579367159974608e-05,0.048802088200370415
3331,0.04880225525957727,8.128009982388605e-05,0.048802088200370415
3332,0.04880274355019729,9.599816138504918e-05,0.048802088200370415
3333,0.048802254359935064,8.108389816644089e-05,0.048802088200370415
3334,0.0488027453811116,9.620795603804246e-05,0.048802088200370415
3335,0.04880225346229608,8.088718073668164e-05,0.048802088200370415
3336,0.04880274721751555,9.642341032300013e-05,0.048802088200370415
3337,0.0488022525666602,8.068984223238849e-05,0.048802088200370415
3338,0.048802749059464814,9.664491043817748e-05,0.048802088200370415
3339,0.0488022516730323,8.049176802823096e-05,0.048802088200370415
3340,0.04880275090697533,9.687291490188413e-05,0.048802088200370415
3341,0.048802250781413606,8.029282474214773e-05,0.048802088200370415
3342,0.048802752760132725,9.710792041517931e-05,0.048802088200370415
3343,0.04880224989178186,8.009286876636643e-05,0.048802088200370415
3344,0.04880275461896121,9.735051365735864e-05,0.048802088200370415
3345,0.048802249004147716,7.989172859460035e-05,0.048802088200370415
3346,0.04880275648352917,9.760135978885798e-05,0.048802088200370415
3347,0.048802248118495324,7.968921505642607e-05,0.048802088200370415
3348,0.04880275835383766,9.786124669052038e-05,0.048802088200370415
3349,0.04880224723484337,7.948510286937751e-05,0.048802088200370415
3350,0.048802760229960024,9.813108988971973e-05,0.048802088200370415
3351,0.048802246353177176,7.927913080572636e-05,0.048802088200370415
3352,0.048802762111952655,9.841198524627075e-05,0.048802088200370415
3353,0.04880224547349048,7.907098911995981e-05,0.048802088200370415
3354,0.04880276399986005,9.870524335730714e-05,0.048802088200370415
3355,0.04880224459578387,7.886030687193287e-05,0.048802088200370415
3356,0.04880276589371041,9.901245071987349e-05,0.048802088200370415
3357,0.048802243720055226,7.864663442030178e-05,0.048802088200370415
3358,0.048802767793578596,9.933562229863322e-05,0.048802088200370415
3359,0.04880224284629209,7.842940738816486e-05,0.048802088200370415
3360,0.048802769699525406,9.967726402708244e-05,0.048802088200370415
3361,0.04880224197450725,7.82079195359942e-05,0.048802088200370415
3362,0.04880277161157946,0.00010004063507920702,0.048802088200370415
3363,0.04880224110468983,7.798125487674112e-05,0.048802088200370415
3364,0.04880277352979056,0.00010043011346349907,0.048802088200370415
3365,0.0488022402368311,7.774818818771982e-05,0.048802088200370415
3366,0.04880277545425935,0.00010085175328052478,0.048802088200370415
3367,0.04880223937092445,7.750702772670173e-05,0.048802088200370415
3368,0.04880277738499523,0.00010131434844291622,0.048802088200370415
3369,0.04880223850697134,7.725532083889559e-05,0.048802088200370415
3370,0.04880277932203868,0.00010183159883474309,0.048802088200370415
3371,0.04880223764499334,7.698927443567383e-05,0.048802088200370415
3372,0.04880278126550201,0.00010242678532552001,0.048802088200370415
3373,0.04880223678495306,7.670249107232146e-05,0.048802088200370415
3374,0.04880278321540683,0.00010314551117586658,0.048802088200370415
3375,0.048802235926871655,7.638261851283595e-05,0.048802088200370415
3376,0.04880278517182718,0.00010410197668439934,0.048802088200370415
3377,0.048802235070723406,7.599961562995384e-05,0.048802088200370415
3378,0.04880278713479978,0.0001057996614866102,0.048802088200370415
3379,0.048802234216527955,7.543202403260198e-05,0.048802088200370415
3380,0.04880278910443569,9.106755015763185e-05,0.048802088200370415
3381,0.04880223336426155,7.703165039224775e-05,0.048802088200370415
3382,0.04880220389962238,9.075503720983396e-05,0.048802088200370415
3383,0.04880223246710601,7.707708516800815e-05,0.048802088200370415
3384,0.04880220450493473,9.044852636331273e-05,0.048802088200370415
3385,0.04880223160206363,7.712407690938193e-05,0.048802088200370415
3386,0.048802205101520696,9.014694193700099e-05,0.048802088200370415
3387,0.04880223074969365,7.717281000934696e-05,0.048802088200370415
3388,0.048802205696101934,8.984996062983402e-05,0.048802088200370415
3389,0.04880222990619794,7.722325603894213e-05,0.048802088200370415
3390,0.0488022062904102,8.955732567664216e-05,0.048802088200370415
3391,0.048802229070185596,7.727537398828966e-05,0.048802088200370415
3392,0.048802206885230105,8.926881837621318e-05,0.048802088200370415
3393,0.048802228240891886,7.732912537108973e-05,0.048802088200370415
3394,0.04880220748101841,8.898422918035667e-05,0.048802088200370415
3395,0.048802227417837636,7.738447064114834e-05,0.048802088200370415
3396,0.0488022080780835,8.870338774201655e-05,0.048802088200370415
3397,0.04880222660066712,7.744137090741221e-05,0.048802088200370415
3398,0.04880220867660841,8.842612015854347e-05,0.048802088200370415
3399,0.04880222578916007,7.74997936319424e-05,0.048802088200370415
3400,0.04880220927672139,8.815226232690126e-05,0.048802088200370415
3401,0.04880222498311227,7.755971062094269e-05,0.048802088200370415
3402,0.04880220987851584,8.788167900805891e-05,0.048802088200370415
3403,0.04880222418239513,7.762108970501454e-05,0.048802088200370415
3404,0.04880221048205861,8.7614232642339e-05,0.048802088200370415
3405,0.04880222338690536,7.768390484377183e-05,0.048802088200370415
3406,0.048802211087376535,8.734979058514778e-05,0.048802088200370415
3407,0.04880222259654907,7.774813258115337e-05,0.048802088200370415
3408,0.04880221169450933,8.708823950816886e-05,0.048802088200370415
3409,0.048802221811225614,7.781374920841275e-05,0.048802088200370415
3410,0.04880221230348799,8.682946414465053e-05,0.048802088200370415
3411,0.048802221030862424,7.78807358656893e-05,0.048802088200370415
3412,0.04880221291433884,8.657336247491725e-05,0.048802088200370415
3413,0.04880222025538315,7.794907286636565e-05,0.048802088200370415
3414,0.048802213527070065,8.631983565011056e-05,0.048802088200370415
3415,0.048802219484726794,7.801874300760398e-05,0.048802088200370415
3416,0.048802214141712486,8.606878590882613e-05,0.048802088200370415
3417,0.04880221871881765,7.808973174085666e-05,0.048802088200370415
3418,0.04880221475827878,8.582013072921818e-05,0.048802088200370415
3419,0.04880221795760992,7.816202382987979e-05,0.048802088200370415
3420,0.04880221537676938,8.557378069105675e-05,0.048802088200370415
3421,0.04880221720103746,7.823560562721224e-05,0.048802088200370415
3422,0.048802215997217895,8.532966226017763e-05,0.048802088200370415
3423,0.04880221644904272,7.831046660112617e-05,0.048802088200370415
3424,0.048802216619623556,8.508769793329215e-05,0.048802088200370415
3425,0.04880221570155893,7.838659685130624e-05,0.048802088200370415
3426,0.04880221724402471,8.484781810042468e-05,0.048802088200370415
3427,0.048802214958545746,7.846398435482268e-05,0.048802088200370415
3428,0.0488022178704101,8.460995266799227e-05,0.048802088200370415
3429,0.04880221421994076,7.854262498467756e-05,0.048802088200370415
3430,0.048802218498814186,8.437404164232613e-05,0.048802088200370415
3431,0.048802213485675754,7.862250556781233e-05,0.048802088200370415
3432,0.0488022191292599,8.41400180085321e-05,0.048802088200370415
3433,0.048802212755718374,7.870362378643315e-05,0.048802088200370415
3434,0.04880221976173878,8.390782655419646e-05,0.048802088200370415
3435,0.04880221203002392,7.878597514416722e-05,0.048802088200370415
3436,0.04880222039627706,8.367740943981971e-05,0.048802088200370415
3437,0.048802211308528506,7.886955321942538e-05,0.048802088200370415
3438,0.04880222103289678,8.344871343163403e-05,0.048802088200370415
3439,0.048802210591192934,7.895435500635647e-05,0.048802088200370415
3440,0.048802221671605285,8.32216859743647e-05,0.048802088200370415
3441,0.048802209877951454,7.904038089427622e-05,0.048802088200370415
3442,0.048802222312419374,8.299628176973743e-05,0.048802088200370415
3443,0.048802209168797205,7.912762364707833e-05,0.048802088200370415
3444,0.04880222295535416,8.277244979112607e-05,0.048802088200370415
3445,0.04880220846364556,7.921608638473001e-05,0.048802088200370415
3446,0.0488022236004276,8.255014512946105e-05,0.048802088200370415
3447,0.04880220776247427,7.930576611092162e-05,0.048802088200370415
3448,0.04880222424766542,8.232932715809507e-05,0.048802088200370415
3449,0.04880220706523207,7.939666299008263e-05,0.048802088200370415
3450,0.04880222489706838,8.210995174932778e-05,0.048802088200370415
3451,0.04880220637188488,7.948878174809046e-05,0.048802088200370415
3452,0.04880222554866367,8.189197797462926e-05,0.048802088200370415
3453,0.048802205682382714,7.958212298372872e-05,0.048802088200370415
3454,0.0488022262024649,8.167536516818034e-05,0.048802088200370415
3455,0.04880220499669137,7.9676688884369e-05,0.048802088200370415
3456,0.04880222685848927,8.146007830027656e-05,0.048802088200370415
3457,0.04880220431477401,7.977248406630705e-05,0.048802088200370415
3458,0.04880222751674775,8.124608285636592e-05,0.048802088200370415
3459,0.04880220363657703,7.986951260695693e-05,0.048802088200370415
3460,0.04880222817728188,8.103334028180367e-05,0.048802088200370415
3461,0.04880220296208116,7.996777913735175e-05,0.048802088200370415
3462,0.04880222884008285,8.08218173968682e-05,0.048802088200370415
3463,0.04880220229123547,8.006728862156586e-05,0.048802088200370415
3464,0.04880222950518788,8.061148344665945e-05,0.048802088200370415
3465,0.04880220162400983,8.016805143458521e-05,0.048802088200370415
3466,0.04880223017259291,8.04023017475234e-05,0.048802088200370415
3467,0.04880220096036568,8.027007241183723e-05,0.048802088200370415
3468,0.048802230842339124,8.019424496475242e-05,0.048802088200370415
3469,0.04880220030027742,8.037335967386946e-05,0.048802088200370415
3470,0.048802231514429965,7.99872851218493e-05,0.048802088200370415
3471,0.04880219964370299,8.047792243820607e-05,0.048802088200370415
3472,0.048802232188896094,7.978138826246261e-05,0.048802088200370415
3473,0.048802198990602105,8.058377237130057e-05,0.048802088200370415
3474,0.0488022328657463,7.957652634007637e-05,0.048802088200370415
3475,0.04880219834095301,8.069091769214808e-05,0.048802088200370415
3476,0.048802233545021514,7.937267465191587e-05,0.048802088200370415
3477,0.04880219769471901,8.079937118479621e-05,0.048802088200370415
3478,0.04880223422672125,7.916980349740327e-05,0.048802088200370415
3479,0.048802197051869195,8.090914480594041e-05,0.048802088200370415
3480,0.048802234910866146,7.896788894283521e-05,0.048802088200370415
3481,0.04880219641236712,8.102025026570838e-05,0.048802088200370415
3482,0.04880223559749099,7.87669024701179e-05,0.048802088200370415
3483,0.048802195776188176,8.113270777585421e-05,0.048802088200370415
3484,0.048802236286596586,7.856681882335074e-05,0.048802088200370415
3485,0.048802195143305416,8.124652586700906e-05,0.048802088200370415
3486,0.0488022369782264,7.836761713624111e-05,0.048802088200370415
3487,0.04880219451368472,8.136172091657303e-05,0.048802088200370415
3488,0.04880223767238992,7.816926910812455e-05,0.048802088200370415
3489,0.04880219388729791,8.147831405151366e-05,0.048802088200370415
3490,0.04880223836910728,7.797174960460937e-05,0.048802088200370415
3491,0.04880219326412202,8.159632686963391e-05,0.048802088200370415
3492,0.04880223906839019,7.777503743107512e-05,0.048802088200370415
3493,0.048802192644130764,8.171576849173313e-05,0.048802088200370415
3494,0.04880223977029676,7.757911046650968e-05,0.048802088200370415
3495,0.04880219202727564,8.183666767556915e-05,0.048802088200370415
3496,0.04880224047482,7.738394251023768e-05,0.048802088200370415
3497,0.04880219141354959,8.19590393964145e-05,0.048802088200370415
3498,0.04880224118199888,7.718951728525904e-05,0.048802088200370415
3499,0.048802190802920295,8.2082912255803e-05,0.048802088200370415
3500,0.04880224189184612,7.69958057337598e-05,0.048802088200370415
3501,0.04880219019535594,7.058291207508245e-05,0.048802088200370415
3502,0.048802139279547185,7.664188233022177e-05,0.048802088200370415
3503,0.048802186550006316,7.052456548782797e-05,0.048802088200370415
3504,0.0488021396769353,7.631894385081356e-05,0.048802088200370415
3505,0.04880218438247906,7.047622624467591e-05,0.048802088200370415
3506,0.048802139981019795,7.602069700010064e-05,0.048802088200370415
3507,0.04880218237929789,7.043548574603859e-05,0.048802088200370415
3508,0.04880214027758404,7.574166108328461e-05,0.048802088200370415
3509,0.04880218100569451,7.040096903810553e-05,0.048802088200370415
3510,0.048802140544919416,7.547846389829482e-05,0.048802088200370415
3511,0.04880217934623372,7.037165010447745e-05,0.048802088200370415
3512,0.048802140830061985,7.522851939133037e-05,0.048802088200370415
3513,0.048802178292891865,7.034680227308325e-05,0.048802088200370415
3514,0.04880214108135937,7.498988567545607e-05,0.048802088200370415
3515,0.048802176905363356,7.03258737579716e-05,0.048802088200370415
3516,0.04880214135935024,7.4761058273763e-05,0.048802088200370415
3517,0.04880217594006495,7.030843406067575e-05,0.048802088200370415
3518,0.04880214160949982,7.454083021456504e-05,0.048802088200370415
3519,0.0488021748029977,7.029414220466424e-05,0.048802088200370415
3520,0.04880214187770763,7.432822965828831e-05,0.048802088200370415
3521,0.04880217386965102,7.028272094808192e-05,0.048802088200370415
3522,0.048802142132027014,7.412244518901345e-05,0.048802088200370415
3523,0.04880217290394617,7.027394365012096e-05,0.048802088200370415
3524,0.04880214239337323,7.392279713969701e-05,0.048802088200370415
3525,0.04880217202094203,7.026762200952189e-05,0.048802088200370415
3526,0.04880214265040875,7.372871005859162e-05,0.048802088200370415
3527,0.04880217115803947,7.026359923383063e-05,0.048802088200370415
3528,0.04880214290920901,7.353969485488553e-05,0.048802088200370415
3529,0.04880217033593951,7.026173921300449e-05,0.048802088200370415
3530,0.04880214316730229,7.33553204086887e-05,0.048802088200370415
3531,0.04880216954174737,7.026193033301455e-05,0.048802088200370415
3532,0.04880214342591728,7.317521705822396e-05,0.048802088200370415
3533,0.04880216877599031,7.026407236619598e-05,0.048802088200370415
3534,0.04880214368477356,7.299905684541445e-05,0.048802088200370415
3535,0.04880216803519335,7.02680843448966e-05,0.048802088200370415
3536,0.048802143944109304,7.282654683623539e-05,0.048802088200370415
3537,0.04880216731758711,7.02738926038631e-05,0.048802088200370415
3538,0.04880214420397532,7.26574320315671e-05,0.048802088200370415
3539,0.04880216662129554,7.028143496557696e-05,0.048802088200370415
3540,0.04880214446446572,7.249147620168729e-05,0.048802088200370415
3541,0.04880216594476641,7.02906584427412e-05,0.048802088200370415
3542,0.04880214472564157,7.232847159476456e-05,0.048802088200370415
3543,0.04880216528661581,7.030151809562073e-05,0.048802088200370415
3544,0.04880214498756466,7.21682295055984e-05,0.048802088200370415
3545,0.048802164645605176,7.031397370135884e-05,0.048802088200370415
3546,0.04880214525029202,7.20105744934699e-05,0.048802088200370415
3547,0.04880216402063881,7.032799394584575e-05,0.048802088200370415
3548,0.04880214551387662,7.185535214258755e-05,0.048802088200370415
3549,0.04880216341074808,7.034354790510552e-05,0.048802088200370415
3550,0.048802145778355295,7.170241718145735e-05,0.048802088200370415
3551,0.04880216281503971,7.036061474013683e-05,0.048802088200370415
3552,0.048802146043777674,7.155163210152891e-05,0.048802088200370415
3553,0.04880216223272195,7.037917648576033e-05,0.048802088200370415
3554,0.04880214631017904,7.140287631771112e-05,0.048802088200370415
3555,0.048802161663059285,7.039922005239098e-05,0.048802088200370415
3556,0.04880214657759756,7.125602874850408e-05,0.048802088200370415
3557,0.048802161105400296,7.042073620053713e-05,0.048802088200370415
3558,0.0488021468460655,7.111098772958764e-05,0.048802088200370415
3559,0.04880216055913919,7.044371539591729e-05,0.048802088200370415
3560,0.04880214711561381,7.096765107436266e-05,0.048802088200370415
3561,0.04880216002372396,7.046815617668128e-05,0.048802088200370415
3562,0.04880214738627234,7.082592211669577e-05,0.048802088200370415
3563,0.04880215949865453,7.049406263121084e-05,0.048802088200370415
3564,0.048802147658068756,7.068571144471104e-05,0.048802088200370415
3565,0.04880215898344843,7.052143561770868e-05,0.048802088200370415
3566,0.048802147931037196,7.054693338570918e-05,0.048802088200370415
3567,0.04880215847766626,7.055028590930676e-05,0.048802088200370415
3568,0.04880214820520628,7.04095089595766e-05,0.048802088200370415
3569,0.04880215798092911,7.058062289725707e-05,0.048802088200370415
3570,0.04880214848058501,7.027336002675541e-05,0.048802088200370415
3571,0.048802157492848386,7.061246241609402e-05,0.048802088200370415
3572,0.04880214875721468,7.01384098520548e-05,0.048802088200370415
3573,0.04880215701308501,7.064582326601799e-05,0.048802088200370415
3574,0.048802149035116225,7.000458818089456e-05,0.048802088200370415
3575,0.04880215654130635,7.068072914035994e-05,0.048802088200370415
3576,0.04880214931431673,6.987182599218084e-05,0.048802088200370415
3577,0.048802156077215865,7.071720352787911e-05,0.048802088200370415
3578,0.0488021495948336,6.97400551563706e-05,0.048802088200370415
3579,0.0488021556205266,7.075527715224378e-05,0.048802088200370415
3580,0.04880214987669013,6.960920793432903e-05,0.048802088200370415
3581,0.048802155170977454,7.079498881508121e-05,0.048802088200370415
3582,0.04880215015991722,6.947921963425163e-05,0.048802088200370415
3583,0.04880215472831865,7.083637645546237e-05,0.048802088200370415
3584,0.048802150444532615,6.935002522721586e-05,0.048802088200370415
3585,0.04880215429231633,7.087948183769233e-05,0.048802088200370415
3586,0.048802150730559955,6.92215617841912e-05,0.048802088200370415
3587,0.04880215386275195,7.092435819736932e-05,0.048802088200370415
3588,0.04880215101802445,6.909376201479938e-05,0.048802088200370415
3589,0.04880215343941102,7.097106344023926e-05,0.048802088200370415
3590,0.0488021513069463,6.89665624394227e-05,0.048802088200370415
3591,0.04880215302210495,7.101965544933616e-05,0.048802088200370415
3592,0.04880215159734889,6.883989732169936e-05,0.048802088200370415
3593,0.048802152610634815,7.107020872689178e-05,0.048802088200370415
3594,0.0488021518892606,6.871369873493897e-05,0.048802088200370415
3595,0.04880215220484843,7.112280322714781e-05,0.048802088200370415
3596,0.04880215218269366,6.858789456672511e-05,0.048802088200370415
3597,0.048802151804555535,7.117752931163281e-05,0.048802088200370415
3598,0.04880215247768216,6.84624135465038e-05,0.048802088200370415
3599,0.048802151409613026,7.123448170242106e-05,0.048802088200370415
3600,0.04880215277424424,6.833718117165535e-05,0.048802088200370415
3601,0.048802151019870996,7.129377523038836e-05,0.048802088200370415
3602,0.04880215307240354,6.821211597806079e-05,0.048802088200370415
3603,0.04880215063517438,7.135553613606502e-05,0.048802088200370415
3604,0.04880215337218682,6.80871327164645e-05,0.048802088200370415
3605,0.04880215025540285,7.14199114522246e-05,0.048802088200370415
3606,0.048802153673617704,6.79621382308362e-05,0.048802088200370415
3607,0.04880214988041816,7.148705818040819e-05,0.048802088200370415
3608,0.0488021539767205,6.783703405800024e-05,0.048802088200370415
3609,0.04880214951010387,7.155716766203004e-05,0.048802088200370415
3610,0.048802154281520786,6.771170901707406e-05,0.048802088200370415
3611,0.04880214914433606,7.163045021334928e-05,0.048802088200370415
3612,0.04880215458804342,6.75860438643726e-05,0.048802088200370415
3613,0.04880214878300555,7.170715409038488e-05,0.048802088200370415
3614,0.04880215489631434,6.74599011764388e-05,0.048802088200370415
3615,0.04880214842600278,7.178757036901218e-05,0.048802088200370415
3616,0.048802155206366056,6.733312690106622e-05,0.048802088200370415
3617,0.04880214807323454,7.187203453581001e-05,0.048802088200370415
3618,0.04880215551821737,6.720554408500164e-05,0.048802088200370415
3619,0.048802147724604845,7.196095033698473e-05,0.048802088200370415
3620,0.048802155831891354,6.707694796235968e-05,0.048802088200370415
3621,0.048802147380005274,7.20548010310262e-05,0.048802088200370415
3622,0.04880215614742722,6.69470950304061e-05,0.048802088200370415
3623,0.048802147039351484,7.215416844520085e-05,0.048802088200370415
3624,0.04880213244463602,6.681569579183148e-05,0.048802088200370415
3625,0.048802157029803096,7.225978170464366e-05,0.048802088200370415
3626,0.048802132429244485,6.668239387693802e-05,0.048802088200370415
3627,0.048802157876425695,7.237255672358788e-05,0.048802088200370415
3628,0.04880213242964407,6.654674633783039e-05,0.048802088200370415
3629,0.048802158942802584,7.249366337875546e-05,0.048802088200370415
3630,0.048802132455532804,6.640818771498447e-05,0.048802088200370415
3631,0.04880216049540386,7.262466476368731e-05,0.048802088200370415
3632,0.048802132541969925,6.626597430028906e-05,0.048802088200370415
3633,0.04880216513110958,7.276768639839035e-05,0.048802088200370415
3634,0.04880213307613277,6.611909335946464e-05,0.048802088200370415
3635,0.04880213876192944,7.292579391606302e-05,0.048802088200370415
3636,0.0488021332789401,6.59661016772581e-05,0.048802088200370415
3637,0.04880213798978526,7.310359855861143e-05,0.048802088200370415
3638,0.04880213346408714,6.580482613253266e-05,0.048802088200370415
3639,0.048802137598961154,7.330872826369151e-05,0.048802088200370415
3640,0.0488021336267724,6.563171120196209e-05,0.048802088200370415
3641,0.04880213704156442,7.35553505387892e-05,0.048802088200370415
3642,0.04880213379467595,6.544022134162095e-05,0.048802088200370415
3643,0.04880213668190504,7.387566245149521e-05,0.048802088200370415
3644,0.04880213394938471,6.521579206808897e-05,0.048802088200370415
3645,0.04880213627719354,7.43800033297883e-05,0.048802088200370415
3646,0.04880213410706592,6.491081406918142e-05,0.048802088200370415
3647,0.04880213593552759,7.026669231839801e-05,0.048802088200370415
3648,0.04880213426019761,6.441094703317083e-05,0.048802088200370415
3649,0.04880213560468284,7.038497539882372e-05,0.048802088200370415
3650,0.04880213441324569,6.427695802133746e-05,0.048802088200370415
3651,0.04880213529707324,7.051163707214957e-05,0.048802088200370415
3652,0.04880213456520534,6.414008244962602e-05,0.048802088200370415
3653,0.048802135005435995,7.064857260571334e-05,0.048802088200370415
3654,0.04880213471685106,6.399952194971688e-05,0.048802088200370415
3655,0.048802134728649076,7.079800620729146e-05,0.048802088200370415
3656,0.048802134868340834,6.385425609215352e-05,0.048802088200370415
3657,0.048802134464796386,7.096320006831516e-05,0.048802088200370415
3658,0.048802135019905254,6.370281628035617e-05,0.048802088200370415
3659,0.04880213421251178,7.114910179434824e-05,0.048802088200370415
3660,0.048802135171718296,6.35429780346349e-05,0.048802088200370415
3661,0.048802133970630254,7.136391719054023e-05,0.048802088200370415
3662,0.0488021353239308,6.337107623830529e-05,0.048802088200370415
3663,0.048802133738185455,7.162311628124642e-05,0.048802088200370415
3664,0.04880213547666733,6.318028083479971e-05,0.048802088200370415
3665,0.04880213351436037,7.196275121175933e-05,0.048802088200370415
3666,0.048802135630036984,6.29550076659358e-05,0.048802088200370415
3667,0.04880213329843872,7.251409975449921e-05,0.048802088200370415
3668,0.048802135784144884,6.264144888703622e-05,0.048802088200370415
3669,0.0488021330898234,6.33703869835696e-05,0.048802088200370415
3670,0.048802135939079075,6.573851647911763e-05,0.048802088200370415
3671,0.04880213288797318,6.338661167753521e-05,0.048802088200370415
3672,0.04880213609492782,6.558382655589926e-05,0.048802088200370415
3673,0.048802132692432124,6.340416140724065e-05,0.048802088200370415
3674,0.04880213625176366,6.543152279207716e-05,0.048802088200370415
3675,0.048802132502786484,6.342305780567997e-05,0.048802088200370415
3676,0.04880213640966425,6.528144385255921e-05,0.048802088200370415
3677,0.04880213231867272,6.344328913790203e-05,0.048802088200370415
3678,0.04880213656869653,6.513346139657793e-05,0.048802088200370415
3679,0.04880213213976414,6.346484128715024e-05,0.048802088200370415
3680,0.04880213672892744,6.498746212738209e-05,0.048802088200370415
3681,0.048802131965766125,6.348769982584128e-05,0.048802088200370415
3682,0.04880213689042916,6.484333939562567e-05,0.048802088200370415
3683,0.04880213179642269,6.35118562823841e-05,0.048802088200370415
3684,0.04880213705325606,6.470099596820908e-05,0.048802088200370415
3685,0.04880213163149802,6.353730138007096e-05,0.048802088200370415
3686,0.04880213721747482,6.456034033258131e-05,0.048802088200370415
3687,0.04880213147076821,6.356402948391602e-05,0.048802088200370415
3688,0.04880213738315297,6.442128728185506e-05,0.048802088200370415
3689,0.04880213131404772,6.359203610326481e-05,0.048802088200370415
3690,0.048802137550350615,6.428375903147878e-05,0.048802088200370415
3691,0.048802131161153395,6.362132228910768e-05,0.048802088200370415
3692,0.04880213771913331,6.414768022768795e-05,0.048802088200370415
3693,0.048802131011921414,6.36518880729142e-05,0.048802088200370415
3694,0.04880213788956736,6.401297734288982e-05,0.048802088200370415
3695,0.04880213086620861,6.368373580036937e-05,0.048802088200370415
3696,0.0488021380617128,6.387958491134966e-05,0.048802088200370415
3697,0.048802130723873655,6.371687571739366e-05,0.048802088200370415
3698,0.04880213823564068,6.374743892011671e-05,0.048802088200370415
3699,0.04880213058479134,6.375131303093538e-05,0.048802088200370415
3700,0.04880213841142345,6.361647482536697e-05,0.048802088200370415
3701,0.04880213044884792,6.378706040904775e-05,0.048802088200370415
3702,0.048802138589128956,6.348663695828415e-05,0.048802088200370415
3703,0.04880213031593173,6.382413004944871e-05,0.048802088200370415
3704,0.04880213876883502,6.335786669471773e-05,0.048802088200370415
3705,0.04880213018595482,6.386254122529748e-05,0.048802088200370415
3706,0.04880213895061029,6.323010776238322e-05,0.048802088200370415
3707,0.048802130058817006,6.390230907166007e-05,0.048802088200370415
3708,0.04880213913454151,6.310330974158183e-05,0.048802088200370415
3709,0.048802129934437256,6.394345804297923e-05,0.048802088200370415
3710,0.04880213932071426,6.297741892513655e-05,0.048802088200370415
3711,0.04880212981274208,6.398600969150814e-05,0.048802088200370415
3712,0.04880213950920938,6.28523869227899e-05,0.048802088200370415
3713,0.04880212969365498,6.402999371853132e-05,0.048802088200370415
3714,0.04880213970012651,6.272816234379456e-05,0.048802088200370415
3715,0.048802129577111775,6.40754389285952e-05,0.048802088200370415
3716,0.048802139893552095,6.260469707137425e-05,0.048802088200370415
3717,0.04880212946305769,6.412238086356597e-05,0.048802088200370415
3718,0.048802140089596546,6.248194259987558e-05,0.048802088200370415
3719,0.04880212935143091,6.41708560377166e-05,0.048802088200370415
3720,0.048802140288367615,6.235985120534912e-05,0.048802088200370415
3721,0.048802129242181594,6.422090829379936e-05,0.048802088200370415
3722,0.04880214048997923,6.223837438340657e-05,0.048802088200370415
3723,0.048802129135264334,6.427258251152649e-05,0.048802088200370415
3724,0.04880214069454739,6.211746285754059e-05,0.048802088200370415
3725,0.048802129030641954,6.432593039307867e-05,0.048802088200370415
3726,0.04880214090220362,6.199706885866075e-05,0.048802088200370415
3727,0.048802128928266866,6.438100835603125e-05,0.048802088200370415
3728,0.04880214111309041,6.187714314487518e-05,0.048802088200370415
3729,0.04880212882811341,6.443787770002298e-05,0.048802088200370415
3730,0.048802141327353055,6.175763517370412e-05,0.048802088200370415
3731,0.04880212873014679,6.449661051063658e-05,0.048802088200370415
3732,0.04880214154514867,6.163849210665112e-05,0.048802088200370415
3733,0.0488021286343453,6.455727846257906e-05,0.048802088200370415
3734,0.048802141766652006,6.151965984001374e-05,0.048802088200370415
3735,0.04880212854068422,6.461997142424915e-05,0.048802088200370415
3736,0.04880214199203678,6.140108238214874e-05,0.048802088200370415
3737,0.048802128449149496,6.468477827373914e-05,0.048802088200370415
3738,0.048802142221513294,6.128270195280797e-05,0.048802088200370415
3739,0.04880212835971954,6.475180585745582e-05,0.048802088200370415
3740,0.04880214245529428,6.116445531516375e-05,0.048802088200370415
3741,0.04880212827238851,6.482116751674668e-05,0.048802088200370415
3742,0.04880214269360931,6.104627759982922e-05,0.048802088200370415
3743,0.048802128187150615,6.489300043222146e-05,0.048802088200370415
3744,0.04880214293671805,6.09280956238542e-05,0.048802088200370415
3745,0.04880212810400552,6.496744429517085e-05,0.048802088200370415
3746,0.048802143184901295,6.080983378938066e-05,0.048802088200370415
3747,0.048802128022952564,6.504467251059629e-05,0.048802088200370415
3748,0.04880214343846199,6.06914062720289e-05,0.048802088200370415
3749,0.04880212794400439,6.512486615767738e-05,0.048802088200370415
3750,0.04880214369774232,6.057272351334204e-05,0.048802088200370415
3751,0.048802127867171245,6.520824588205746e-05,0.048802088200370415
3752,0.04880214396311887,6.0453681287670734e-05,0.048802088200370415
3753,0.048802127792475614,6.529505929133492e-05,0.048802088200370415
3754,0.04880214423500795,6.033416460616228e-05,0.048802088200370415
3755,0.04880212771994139,6.53855918380074e-05,0.048802088200370415
3756,0.04880214451388279,6.021404164870795e-05,0.048802088200370415
3757,0.04880212764960137,6.548017761850179e-05,0.048802088200370415
3758,0.04880214480026395,6.009316544300387e-05,0.048802088200370415
3759,0.048802127581500584,6.557920779005428e-05,0.048802088200370415
3760,0.04880214509474746,5.9971361691814715e-05,0.048802088200370415
3761,0.04880212751568905,6.568315498506283e-05,0.048802088200370415
3762,0.04880214539800937,5.984842740754081e-05,0.048802088200370415
3763,0.0488021274522334,6.579258389468409e-05,0.048802088200370415
3764,0.04880214571082615,5.9724118486549707e-05,0.048802088200370415
3765,0.04880212739120563,6.590818782017481e-05,0.048802088200370415
3766,0.04880214603409541,5.9598141356936336e-05,0.048802088200370415
3767,0.04880212733270167,6.603083151480364e-05,0.048802088200370415
3768,0.0488021463688601,5.947013205144252e-05,0.048802088200370415
3769,0.0488021272768314,6.61616049596899e-05,0.048802088200370415
3770,0.04880214671633918,5.933963189642001e-05,0.048802088200370415
3771,0.04880212722373316,6.630193317159181e-05,0.048802088200370415
3772,0.04880214707801373,5.920604815797443e-05,0.048802088200370415
3773,0.04880212717356841,6.64537285354713e-05,0.048802088200370415
3774,0.04880214745563336,5.906858788774408e-05,0.048802088200370415
3775,0.04880212712654912,6.661964335668494e-05,0.048802088200370415
3776,0.048802147851354324,5.8926152828813804e-05,0.048802088200370415
3777,0.04880212708292338,6.680359447237386e-05,0.048802088200370415
3778,0.04880214826787209,5.877713844526618e-05,0.048802088200370415
3779,0.048802127043011824,6.701166201979497e-05,0.048802088200370415
3780,0.04880214870858868,5.861905312529883e-05,0.048802088200370415
3781,0.048802127007230404,6.725438043142187e-05,0.048802088200370415
3782,0.0488021491779652,5.8447634331571825e-05,0.048802088200370415
3783,0.04880212697612016,6.75527044607279e-05,0.048802088200370415
3784,0.048802149681984285,5.825449216636676e-05,0.048802088200370415
3785,0.048802126950414464,6.796124672913072e-05,0.048802088200370415
3786,0.04880215022902219,5.801840722062467e-05,0.048802088200370415
3787,0.04880212693114979,6.874864974521487e-05,0.048802088200370415
3788,0.04880215083141595,5.7643741585808424e-05,0.048802088200370415
3789,0.048802126919861334,6.588354250211042e-05,0.048802088200370415
3790,0.04880215150853835,5.7201370029574415e-05,0.048802088200370415
3791,0.04880212691898517,6.543677204374118e-05,0.048802088200370415
3792,0.04880215229418144,5.713150287306213e-05,0.048802088200370415
3793,0.04880212693279909,6.50500302530282e-05,0.048802088200370415
3794,0.04880215325681791,5.707779325945648e-05,0.048802088200370415
3795,0.04880212697015313,6.470505339001041e-05,0.048802088200370415
3796,0.04880215458006214,5.7034771577799777e-05,0.048802088200370415
3797,0.048802127055556234,6.438885530121986e-05,0.048802088200370415
3798,0.04880215726108146,5.69998942479145e-05,0.048802088200370415
3799,0.048802127336681767,6.409566929998863e-05,0.048802088200370415
3800,0.04880213363641875,5.6971323751444836e-05,0.048802088200370415
3801,0.04880212789484435,6.382055516887441e-05,0.048802088200370415
3802,0.04880213302858158,5.694798730001466e-05,0.048802088200370415
3803,0.04880212807949681,6.356049301569153e-05,0.048802088200370415
3804,0.04880213252309973,5.6929054473016514e-05,0.048802088200370415
3805,0.04880212824970311,6.331309190078467e-05,0.048802088200370415
3806,0.04880213208374758,5.691393410946204e-05,0.048802088200370415
3807,0.04880212841159186,6.307657802070223e-05,0.048802088200370415
3808,0.04880213168894815,5.690216780398978e-05,0.048802088200370415
3809,0.04880212856821726,6.284954047957895e-05,0.048802088200370415
3810,0.04880213132934317,5.689339708763757e-05,0.048802088200370415
3811,0.0488021287211438,6.263085570712762e-05,0.048802088200370415
3812,0.048802130996779276,5.688733303162616e-05,0.048802088200370415
3813,0.0488021288714974,6.241960437359288e-05,0.048802088200370415
3814,0.04880213068679136,5.688374033243265e-05,0.048802088200370415
3815,0.048802129019966715,6.221502209155263e-05,0.048802088200370415
3816,0.04880213039560372,5.688242475398526e-05,0.048802088200370415
3817,0.048802129167080356,6.201646379045423e-05,0.048802088200370415
3818,0.04880213012057177,5.688322364245429e-05,0.048802088200370415
3819,0.04880212931322972,6.18233872673482e-05,0.048802088200370415
3820,0.04880212985958053,5.688599654644207e-05,0.048802088200370415
3821,0.048802129458715454,6.163532326311559e-05,0.048802088200370415
3822,0.04880212961095285,5.689062640085656e-05,0.048802088200370415
3823,0.048802129603784584,6.145186522071128e-05,0.048802088200370415
3824,0.04880212937333591,5.689701115737158e-05,0.048802088200370415
3825,0.04880212974862955,6.127265098287728e-05,0.048802088200370415
3826,0.04880212914561059,5.690506467529843e-05,0.048802088200370415
3827,0.048802129893417534,6.109737558614214e-05,0.048802088200370415
3828,0.048802128926845094,5.691470764686451e-05,0.048802088200370415
3829,0.04880213003828898,6.0925757709182876e-05,0.048802088200370415
3830,0.04880212871624325,5.6925873695003214e-05,0.048802088200370415
3831,0.04880213018336324,6.075754849771628e-05,0.048802088200370415
3832,0.048802128513123155,5.693850527771715e-05,0.048802088200370415
3833,0.04880213032875223,6.059252715751669e-05,0.048802088200370415
3834,0.04880212831691696,5.695255041028565e-05,0.048802088200370415
3835,0.04880213047454247,6.043049747166918e-05,0.048802088200370415
3836,0.04880212812709967,5.696796214823354e-05,0.048802088200370415
3837,0.04880213062082224,6.0271274368092955e-05,0.048802088200370415
3838,0.04880212794323295,5.698470256404756e-05,0.048802088200370415
3839,0.04880213076766719,6.011469401452336e-05,0.048802088200370415
3840,0.04880212776492738,5.700273474255212e-05,0.048802088200370415
3841,0.04880213091514836,5.996060836962153e-05,0.048802088200370415
3842,0.04880212759181987,5.7022030404041e-05,0.048802088200370415
3843,0.04880213106333693,5.980888082003403e-05,0.048802088200370415
3844,0.04880212742361402,5.704255717851813e-05,0.048802088200370415
3845,0.04880213121229128,5.965938181155422e-05,0.048802088200370415
3846,0.04880212726002654,5.7064295787172554e-05,0.048802088200370415
3847,0.04880213136206991,5.95120004773814e-05,0.048802088200370415
3848,0.04880212710080218,5.7087222723538394e-05,0.048802088200370415
3849,0.04880213151273031,5.936662631023718e-05,0.048802088200370415
3850,0.048802126945721475,5.7111321078208504e-05,0.048802088200370415
3851,0.048802131664324656,5.922315886892543e-05,0.048802088200370415
3852,0.04880212679456828,5.71365748612812e-05,0.048802088200370415
3853,0.04880213181691653,5.908150943086178e-05,0.048802088200370415
3854,0.04880212664716326,5.71629718208727e-05,0.048802088200370415
3855,0.04880213197054395,5.894158501083766e-05,0.048802088200370415
3856,0.04880212650334109,5.7190502126314696e-05,0.048802088200370415
3857,0.04880213212526424,5.880331395449391e-05,0.048802088200370415
3858,0.04880212636293167,5.72191523340548e-05,0.048802088200370415
3859,0.04880213228113276,5.866661236948468e-05,0.048802088200370415
3860,0.048802126225798194,5.7248921150779614e-05,0.048802088200370415
3861,0.04880213243819493,5.8531412214317346e-05,0.048802088200370415
3862,0.04880212609181599,5.727980373446797e-05,0.048802088200370415
3863,0.048802132596502505,5.839764891016282e-05,0.048802088200370415
3864,0.048802125960852545,5.731179230561176e-05,0.048802088200370415
3865,0.04880213275610683,5.8265256748773546e-05,0.048802088200370415
3866,0.04880212583280751,5.7344889561572636e-05,0.048802088200370415
3867,0.04880213291705997,5.813417341346422e-05,0.048802088200370415
3868,0.04880212570756968,5.737909761110097e-05,0.048802088200370415
3869,0.048802133079412315,5.8004344418137784e-05,0.048802088200370415
3870,0.04880212558504633,5.741441374729059e-05,0.048802088200370415
3871,0.048802133243221975,5.787571628870744e-05,0.048802088200370415
3872,0.04880212546514644,5.745084551068308e-05,0.048802088200370415
3873,0.04880213340853964,5.774823830472635e-05,0.048802088200370415
3874,0.04880212534779324,5.748839525853381e-05,0.048802088200370415
3875,0.0488021335754233,5.762185960104255e-05,0.048802088200370415
3876,0.04880212523290587,5.752707276796967e-05,0.048802088200370415
3877,0.04880213374393197,5.7496531824618015e-05,0.048802088200370415
3878,0.04880212512041806,5.756688924049085e-05,0.048802088200370415
3879,0.04880213391411556,5.7372209547911614e-05,0.048802088200370415
3880,0.04880212501026335,5.76078499101835e-05,0.048802088200370415
3881,0.04880213408605233,5.724885263197464e-05,0.048802088200370415
3882,0.048802124902378174,5.764996855617373e-05,0.048802088200370415
3883,0.04880213425979546,5.712641526025026e-05,0.048802088200370415
3884,0.04880212479670611,5.76932607689441e-05,0.048802088200370415
3885,0.04880213443541801,5.7004857474631276e-05,0.048802088200370415
3886,0.0488021246931989,5.7737744318523184e-05,0.048802088200370415
3887,0.04880213461297999,5.688413973922942e-05,0.048802088200370415
3888,0.04880212459180438,5.7783432387082355e-05,0.048802088200370415
3889,0.048802134792559876,5.676422298343641e-05,0.048802088200370415
3890,0.04880212449248329,5.783034758714476e-05,0.048802088200370415
3891,0.04880213497423431,5.664506968382524e-05,0.048802088200370415
3892,0.04880212439518342,5.78785115348716e-05,0.048802088200370415
3893,0.04880213515808459,5.6526643487341524e-05,0.048802088200370415
3894,0.048802124299878895,5.792794697901803e-05,0.048802088200370415
3895,0.04880213534419504,5.640890680790607e-05,0.048802088200370415
3896,0.04880212420652521,5.797868304662499e-05,0.048802088200370415
3897,0.048802135532645244,5.629182516828217e-05,0.048802088200370415
3898,0.04880212411509908,5.8030748032808484e-05,0.048802088200370415
3899,0.048802135723536914,5.6175360019179714e-05,0.048802088200370415
3900,0.048802124025565746,5.8084172190985335e-05,0.048802088200370415
3901,0.048802135916966825,5.605947887695782e-05,0.048802088200370415
3902,0.04880212393789778,5.813899372699959e-05,0.048802088200370415
3903,0.04880213611303773,5.594414479960292e-05,0.048802088200370415
3904,0.04880212385207727,5.819524597246614e-05,0.048802088200370415
3905,0.04880213631186677,5.582932271712434e-05,0.048802088200370415
3906,0.04880212376808016,5.825297454275015e-05,0.048802088200370415
3907,0.048802136513569,5.571497643909039e-05,0.048802088200370415
3908,0.04880212368588807,5.831222154843485e-05,0.048802088200370415
3909,0.04880213671826426,5.560107167586363e-05,0.048802088200370415
3910,0.04880212360548911,5.837303531316663e-05,0.048802088200370415
3911,0.04880213692609698,5.548757189029966e-05,0.048802088200370415
3912,0.04880212352686555,5.843546936959405e-05,0.048802088200370415
3913,0.048802137137208594,5.5374437956987986e-05,0.048802088200370415
3914,0.048802123450012155,5.849958597407095e-05,0.048802088200370415
3915,0.0488021373517509,5.5261632617267834e-05,0.048802088200370415
3916,0.04880212337492123,5.856544742633223e-05,0.048802088200370415
3917,0.04880213756989631,5.514911508746756e-05,0.048802088200370415
3918,0.04880212330158725,5.863312389400902e-05,0.048802088200370415
3919,0.04880213779182643,5.5036844203937976e-05,0.048802088200370415
3920,0.048802123230013254,5.870269425914622e-05,0.048802088200370415
3921,0.04880213801773255,5.49247775258048e-05,0.048802088200370415
3922,0.04880212316019605,5.877423720608527e-05,0.048802088200370415
3923,0.04880213824783097,5.481287391315078e-05,0.048802088200370415
3924,0.048802123092144364,5.884785418217847e-05,0.048802088200370415
3925,0.04880213848234717,5.4701079457460634e-05,0.048802088200370415
3926,0.04880212302586786,5.8923647162878494e-05,0.048802088200370415
3927,0.04880213872153625,5.45893460944891e-05,0.048802088200370415
3928,0.048802122961379646,5.900172786198887e-05,0.048802088200370415
3929,0.04880213896567948,5.4477622171784226e-05,0.048802088200370415
3930,0.04880212289869749,5.908222720703569e-05,0.048802088200370415
3931,0.04880213921508155,5.436584604942147e-05,0.048802088200370415
3932,0.04880212283784323,5.916528601960287e-05,0.048802088200370415
3933,0.04880213947007368,5.425395788225206e-05,0.048802088200370415
3934,0.048802122778847816,5.925106804900991e-05,0.048802088200370415
3935,0.048802139731034366,5.414188676535687e-05,0.048802088200370415
3936,0.04880212272173775,5.933975356150118e-05,0.048802088200370415
3937,0.048802139998381774,5.4029557185207295e-05,0.048802088200370415
3938,0.04880212266655767,5.9431543833295685e-05,0.048802088200370415
3939,0.04880214027257268,5.391688703995602e-05,0.048802088200370415
3940,0.04880212261335825,5.9526680635429486e-05,0.048802088200370415
3941,0.04880214055414513,5.380377969403984e-05,0.048802088200370415
3942,0.048802122562189305,5.962542378967096e-05,0.048802088200370415
3943,0.04880214084368162,5.369013215538067e-05,0.048802088200370415
3944,0.04880212251312576,5.972809488873291e-05,0.048802088200370415
3945,0.048802141141863396,5.3575819906546005e-05,0.048802088200370415
3946,0.04880212246624121,5.9835059890800834e-05,0.048802088200370415
3947,0.048802141449473486,5.346070285877514e-05,0.048802088200370415
3948,0.04880212242162921,5.994673909552137e-05,0.048802088200370415
3949,0.048802141767415194,5.3344620683562594e-05,0.048802088200370415
3950,0.04880212237940145,6.0063646016475e-05,0.048802088200370415
3951,0.048802142096748415,5.322738107227661e-05,0.048802088200370415
3952,0.048802122339690536,6.018640543284523e-05,0.048802088200370415
3953,0.04880214243869632,5.31087507330318e-05,0.048802088200370415
3954,0.04880212230265702,6.031576291147183e-05,0.048802088200370415
3955,0.0488021427947627,5.298845257490125e-05,0.048802088200370415
3956,0.04880212226849036,6.0452676444762756e-05,0.048802088200370415
3957,0.048802143166752535,5.2866135791463616e-05,0.048802088200370415
3958,0.04880212223742699,6.059832589583169e-05,0.048802088200370415
3959,0.04880214355685097,5.274136299822066e-05,0.048802088200370415
3960,0.04880212220976442,6.075430244321525e-05,0.048802088200370415
3961,0.04880214396786798,5.2613557135315434e-05,0.048802088200370415
3962,0.048802122185867824,6.092269996031848e-05,0.048802088200370415
3963,0.04880214440333298,5.248195189513116e-05,0.048802088200370415
3964,0.04880212216621639,6.110648175043495e-05,0.048802088200370415
3965,0.048802144867934216,5.234547331213348e-05,0.048802088200370415
3966,0.04880212215144016,6.130999346450476e-05,0.048802088200370415
3967,0.04880214536801162,5.220254867797542e-05,0.048802088200370415
3968,0.04880212214240228,6.1540125951977e-05,0.048802088200370415
3969,0.0488021459125579,5.2050704146203196e-05,0.048802088200370415
3970,0.04880212214032823,6.180886668605839e-05,0.048802088200370415
3971,0.04880214651507279,5.188566261742455e-05,0.048802088200370415
3972,0.04880212214706606,6.21407689903168e-05,0.048802088200370415
3973,0.04880214719737211,5.1698817405169097e-05,0.048802088200370415
3974,0.04880212216562963,6.260234463298209e-05,0.048802088200370415
3975,0.04880214799883247,5.146753459490649e-05,0.048802088200370415
3976,0.04880212220151166,6.357206756863772e-05,0.048802088200370415
3977,0.04880214900487303,5.107699753957653e-05,0.048802088200370415
3978,0.04880212226682371,6.095694112658769e-05,0.048802088200370415
3979,0.048802150477373026,5.0810637411434584e-05,0.048802088200370415
3980,0.048802122400184056,6.041866448037096e-05,0.048802088200370415
3981,0.04880215492029599,5.0727224876535176e-05,0.048802088200370415
3982,0.04880212303761906,5.998455041570192e-05,0.048802088200370415
3983,0.04880212892592114,5.066756929698602e-05,0.048802088200370415
3984,0.04880212324047683,5.960434435240813e-05,0.048802088200370415
3985,0.048802128394184824,5.062227127771174e-05,0.048802088200370415
3986,0.04880212341704784,5.926515048971934e-05,0.048802088200370415
3987,0.04880212795039621,5.058632990473944e-05,0.048802088200370415
3988,0.04880212358037213,5.895245744640265e-05,0.048802088200370415
3989,0.048802127553754474,5.055787577570099e-05,0.048802088200370415
3990,0.04880212373594952,5.866250271913509e-05,0.048802088200370415
3991,0.04880212720031215,5.0535066231341954e-05,0.048802088200370415
3992,0.048802123885878235,5.838978374431617e-05,0.048802088200370415
3993,0.048802126873536654,5.0517075983182844e-05,0.048802088200370415
3994,0.04880212403211543,5.813178704199045e-05,0.048802088200370415
3995,0.04880212657214133,5.050310117493335e-05,0.048802088200370415
3996,0.048802124175368354,5.788611048779287e-05,0.048802088200370415
3997,0.048802126289683806,5.049263060102276e-05,0.048802088200370415
3998,0.048802124316497046,5.765107995422479e-05,0.048802088200370415
3999,0.04880212602410839,5.0485241048094776e-05,0.048802088200370415
4000,0.04880212445593347,5.742533234949639e-05,0.048802088200370415
4001,0.048802125772745085,5.048060806796882e-05,0.048802088200370415
4002,0.04880212459409266,5.720778064254635e-05,0.048802088200370415
4003,0.04880212553389545,5.0478467035169585e-05,0.048802088200370415
4004,0.048802124731266036,5.699753746433634e-05,0.048802088200370415
4005,0.04880212530608739,5.0478600525612616e-05,0.048802088200370415
4006,0.04880212486769414,5.6793856375471686e-05,0.048802088200370415
4007,0.048802125088128014,5.048083108371912e-05,0.048802088200370415
4008,0.048802125003577626,5.6596121227208934e-05,0.048802088200370415
4009,0.048802124879043125,5.0485003893099935e-05,0.048802088200370415
4010,0.04880212513908218,5.6403789311460534e-05,0.048802088200370415
4011,0.048802124678004634,5.049099491942536e-05,0.048802088200370415
4012,0.048802125274342696,5.6216413945578226e-05,0.048802088200370415
4013,0.04880212448432085,5.0498689670599245e-05,0.048802088200370415
4014,0.048802125409478266,5.60335927920131e-05,0.048802088200370415
4015,0.04880212429738826,5.050799356990697e-05,0.048802088200370415
4016,0.04880212554459797,5.5854982894218073e-05,0.048802088200370415
4017,0.04880212411668422,5.0518824867218414e-05,0.048802088200370415
4018,0.048802125679788394,5.568027739740235e-05,0.048802088200370415
4019,0.04880212394175668,5.0531108949393264e-05,0.048802088200370415
4020,0.04880212581513518,5.550919990531255e-05,0.048802088200370415
4021,0.04880212377220918,5.05447847137715e-05,0.048802088200370415
4022,0.048802125950708465,5.534151399717387e-05,0.048802088200370415
4023,0.048802123607684135,5.0559793257063526e-05,0.048802088200370415
4024,0.04880212608658178,5.51769976870108e-05,0.048802088200370415
4025,0.048802123447871694,5.0576087141026096e-05,0.048802088200370415
4026,0.04880212622280948,5.501546110515585e-05,0.048802088200370415
4027,0.048802123292495614,5.059362012675896e-05,0.048802088200370415
4028,0.04880212635945132,5.485672712093836e-05,0.048802088200370415
4029,0.04880212314129962,5.061235185908374e-05,0.048802088200370415
4030,0.048802126496560363,5.4700632927474464e-05,0.048802088200370415
4031,0.04880212299405813,5.063225033242088e-05,0.048802088200370415
4032,0.04880212663418395,5.454703240327483e-05,0.048802088200370415
4033,0.04880212285056513,5.0653281457415565e-05,0.048802088200370415
4034,0.04880212677237416,5.439579442575739e-05,0.048802088200370415
4035,0.048802122710636685,5.067541760285652e-05,0.048802088200370415
4036,0.0488021269111734,5.424679253342848e-05,0.048802088200370415
4037,0.048802122574102734,5.069863583178736e-05,0.048802088200370415
4038,0.04880212705062247,5.4099916261162244e-05,0.048802088200370415
4039,0.0488021224408059,5.072291092345906e-05,0.048802088200370415
4040,0.04880212719076632,5.3955063253696024e-05,0.048802088200370415
4041,0.048802122310605434,5.074822363342602e-05,0.048802088200370415
4042,0.048802127331647245,5.3812129244794486e-05,0.048802088200370415
4043,0.04880212218336959,5.077455975844344e-05,0.048802088200370415
4044,0.04880212747329802,5.3671030311803274e-05,0.048802088200370415
4045,0.048802122058980824,5.080189801163623e-05,0.048802088200370415
4046,0.048802127615764086,5.3531684141213996e-05,0.048802088200370415
4047,0.048802121937321204,5.0830228184023285e-05,0.048802088200370415
4048,0.04880212775908528,5.33940089007751e-05,0.048802088200370415
4049,0.04880212181829303,5.085953679571365e-05,0.048802088200370415
4050,0.048802127903294246,5.325793339159607e-05,0.048802088200370415
4051,0.04880212170180321,5.0889815974177807e-05,0.048802088200370415
4052,0.048802128048430926,5.312338415493335e-05,0.048802088200370415
4053,0.04880212158776021,5.0921056282490606e-05,0.048802088200370415
4054,0.04880212819453307,5.299030682805981e-05,0.048802088200370415
4055,0.04880212147607976,5.095324903446208e-05,0.048802088200370415
4056,0.048802128341640626,5.285863208920499e-05,0.048802088200370415
4057,0.048802121366693985,5.098638936811443e-05,0.048802088200370415
4058,0.04880212848979152,5.2728306537014665e-05,0.048802088200370415
4059,0.04880212125951855,5.102047227794047e-05,0.048802088200370415
4060,0.04880212863902349,5.2599276837071464e-05,0.048802088200370415
4061,0.04880212115449781,5.1055494037201026e-05,0.048802088200370415
4062,0.04880212878937654,5.247149013168668e-05,0.048802088200370415
4063,0.048802121051565714,5.109145126386552e-05,0.048802088200370415
4064,0.04880212894089387,5.234490043440623e-05,0.048802088200370415
4065,0.048802120950667084,5.112834437772981e-05,0.048802088200370415
4066,0.04880212909361228,5.2219459341470685e-05,0.048802088200370415
4067,0.04880212085174508,5.116617431555542e-05,0.048802088200370415
4068,0.04880212924757247,5.209512329520338e-05,0.048802088200370415
4069,0.04880212075475015,5.120494037645859e-05,0.048802088200370415
4070,0.04880212940282029,5.197185118798841e-05,0.048802088200370415
4071,0.048802120659637654,5.124464663167368e-05,0.048802088200370415
4072,0.048802129559399034,5.184960382468602e-05,0.048802088200370415
4073,0.04880212056635931,5.128529281577126e-05,0.048802088200370415
4074,0.04880212971735573,5.172834319060164e-05,0.048802088200370415
4075,0.04880212047487646,5.1326887456521156e-05,0.048802088200370415
4076,0.048802129876736065,5.160803029392966e-05,0.048802088200370415
4077,0.04880212038515258,5.1369434751083294e-05,0.048802088200370415
4078,0.048802130037587044,5.148862854938783e-05,0.048802088200370415
4079,0.048802120297145285,5.141294158165086e-05,0.048802088200370415
4080,0.0488021301999638,5.1370110400190005e-05,0.048802088200370415
4081,0.048802120210824806,5.145741290734017e-05,0.048802088200370415
4082,0.04880213036391712,5.125243913240283e-05,0.048802088200370415
4083,0.04880212012616546,5.1502859741323275e-05,0.048802088200370415
4084,0.04880213052949485,5.113558259719923e-05,0.048802088200370415
4085,0.04880212004313154,5.1549291669399066e-05,0.048802088200370415
4086,0.04880213069675852,5.10195103093243e-05,0.048802088200370415
4087,0.04880211996169857,5.1596721342285876e-05,0.048802088200370415
4088,0.04880213086576321,5.0904194060064634e-05,0.048802088200370415
4089,0.04880211988184139,5.1645157854596606e-05,0.048802088200370415
4090,0.04880213103657652,5.078960329318187e-05,0.048802088200370415
4091,0.04880211980353671,5.169461643900208e-05,0.048802088200370415
4092,0.04880213120926278,5.067571279702827e-05,0.048802088200370415
4093,0.04880211972676553,5.174511228905497e-05,0.048802088200370415
4094,0.048802131383890134,5.056249270065687e-05,0.048802088200370415
4095,0.04880211965150616,5.179666143995795e-05,0.048802088200370415
4096,0.048802131560523786,5.044991672022544e-05,0.048802088200370415
4097,0.04880211957774256,5.1849277053747157e-05,0.048802088200370415
4098,0.048802131739244886,5.03379589814068e-05,0.048802088200370415
4099,0.048802119505460775,5.1902983582259014e-05,0.048802088200370415
4100,0.048802131920131345,5.0226593958750615e-05,0.048802088200370415
4101,0.04880211943464416,5.195780174393487e-05,0.048802088200370415
4102,0.04880213210326075,5.011579220139239e-05,0.048802088200370415
4103,0.048802119365284495,5.201375285577132e-05,0.048802088200370415
4104,0.048802132288731655,5.000553216973783e-05,0.048802088200370415
4105,0.0488021192973706,5.207085959826737e-05,0.048802088200370415
4106,0.04880213247663297,4.989578802658968e-05,0.048802088200370415
4107,0.048802119230891734,5.212914948446094e-05,0.048802088200370415
4108,0.04880213266705819,4.9786535162997014e-05,0.048802088200370415
4109,0.04880211916584517,5.218865019787834e-05,0.048802088200370415
4110,0.048802132860122416,4.967774723462148e-05,0.048802088200370415
4111,0.04880211910222283,5.2249389406676434e-05,0.048802088200370415
4112,0.04880213305593122,4.956940072367815e-05,0.048802088200370415
4113,0.04880211904002318,5.231140296616839e-05,0.048802088200370415
4114,0.048802133254613904,4.9461470162759765e-05,0.048802088200370415
4115,0.04880211897924371,5.2374723429425255e-05,0.048802088200370415
4116,0.04880213345629634,4.9353930761192396e-05,0.048802088200370415
4117,0.048802118919890905,5.2439393416926705e-05,0.048802088200370415
4118,0.04880213366111525,4.9246755911956425e-05,0.048802088200370415
4119,0.048802118861963596,5.250545046702781e-05,0.048802088200370415
4120,0.04880213386922238,4.9139918843361814e-05,0.048802088200370415
4121,0.04880211880546773,5.257293667809563e-05,0.048802088200370415
4122,0.04880213408076636,4.903339591281506e-05,0.048802088200370415
4123,0.04880211875041044,5.264190291711278e-05,0.048802088200370415
4124,0.048802134295938215,4.892715857582718e-05,0.048802088200370415
4125,0.0488021186968061,5.2712399660475293e-05,0.048802088200370415
4126,0.04880213451491507,4.8821178313185403e-05,0.048802088200370415
4127,0.04880211864466415,5.278448344757525e-05,0.048802088200370415
4128,0.04880213473791188,4.871542550072781e-05,0.048802088200370415
4129,0.04880211859400152,5.2858214781596115e-05,0.048802088200370415
4130,0.04880213496513501,4.860987357273632e-05,0.048802088200370415
4131,0.04880211854484066,5.293365950399707e-05,0.048802088200370415
4132,0.04880213519683805,4.8504489266262895e-05,0.048802088200370415
4133,0.048802118497202125,5.3010890744988113e-05,0.048802088200370415
4134,0.04880213543329096,4.8399239760655586e-05,0.048802088200370415
4135,0.048802118451114915,5.308999064936105e-05,0.048802088200370415
4136,0.04880213567477847,4.8294090380167084e-05,0.048802088200370415
4137,0.04880211840661032,5.3171038001366156e-05,0.048802088200370415
4138,0.048802135921633946,4.818900608769576e-05,0.048802088200370415
4139,0.048802118363723494,5.3254135486775386e-05,0.048802088200370415
4140,0.0488021361742157,4.808394729627647e-05,0.048802088200370415
4141,0.04880211832249931,5.333938161090525e-05,0.048802088200370415
4142,0.04880213643292215,4.797887299833389e-05,0.048802088200370415
4143,0.048802118282986404,5.342689113925095e-05,0.048802088200370415
4144,0.048802136698206725,4.78737401500911e-05,0.048802088200370415
4145,0.04880211824524223,5.351679737641842e-05,0.048802088200370415
4146,0.048802136970577024,4.776849854392376e-05,0.048802088200370415
4147,0.04880211820933139,5.3609240885655215e-05,0.048802088200370415
4148,0.04880213725060683,4.766309680556642e-05,0.048802088200370415
4149,0.0488021181753302,5.3704382082975596e-05,0.048802088200370415
4150,0.048802137538954626,4.755747653468275e-05,0.048802088200370415
4151,0.048802118143328896,5.380239689613723e-05,0.048802088200370415
4152,0.04880213783637985,4.745157615719801e-05,0.048802088200370415
4153,0.04880211811343116,5.390348413041648e-05,0.048802088200370415
4154,0.04880213814376379,4.734532506489673e-05,0.048802088200370415
4155,0.04880211808575889,5.4007881593481546e-05,0.048802088200370415
4156,0.048802138462118415,4.723864314842619e-05,0.048802088200370415
4157,0.048802118060451996,5.4115843680174584e-05,0.048802088200370415
4158,0.04880213879267035,4.71314435831793e-05,0.048802088200370415
4159,0.048802118037690724,5.422767644130455e-05,0.048802088200370415
4160,0.048802139136863175,4.70236231966435e-05,0.048802088200370415
4161,0.04880211801767948,5.434372638018837e-05,0.048802088200370415
4162,0.048802139496452034,4.691506698707072e-05,0.048802088200370415
4163,0.0488021180006709,5.4464402680851275e-05,0.048802088200370415
4164,0.04880213987362433,4.680564001889218e-05,0.048802088200370415
4165,0.048802117986979726,5.4590195945671626e-05,0.048802088200370415
4166,0.04880214027107233,4.6695182257469465e-05,0.048802088200370415
4167,0.04880211797700547,5.472168385419037e-05,0.048802088200370415
4168,0.04880214069232928,4.658350395825307e-05,0.048802088200370415
4169,0.04880211797125887,5.485956043989146e-05,0.048802088200370415
4170,0.04880214114200434,4.647038009103545e-05,0.048802088200370415
4171,0.04880211797042218,5.500470696785508e-05,0.048802088200370415
4172,0.048802141626393326,4.6355527577286084e-05,0.048802088200370415
4173,0.048802117975417635,5.515819671776634e-05,0.048802088200370415
4174,0.048802142154525205,4.62385985406797e-05,0.048802088200370415
4175,0.04880211798757794,5.532142693171496e-05,0.048802088200370415
4176,0.04880214273999603,4.611914474383853e-05,0.048802088200370415
4177,0.04880211800892988,5.549624503029686e-05,0.048802088200370415
4178,0.04880214340505043,4.599657443139797e-05,0.048802088200370415
4179,0.04880211804278946,5.56851591639131e-05,0.048802088200370415
4180,0.04880214419063493,4.587008670743947e-05,0.048802088200370415
4181,0.04880211809532313,5.589175254909414e-05,0.048802088200370415
4182,0.0488021451882313,4.573854182501478e-05,0.048802088200370415
4183,0.048802118180552294,5.6121402872210005e-05,0.048802088200370415
4184,0.04880214669923162,4.5600232516955475e-05,0.048802088200370415
4185,0.04880211834632186,5.638289488436276e-05,0.048802088200370415
4186,0.04880215324620804,4.545239259215222e-05,0.048802088200370415
4187,0.048802119493089414,5.669233676297613e-05,0.048802088200370415
4188,0.04880212382305246,4.52900074379529e-05,0.048802088200370415
4189,0.04880211964163845,5.7085399569765505e-05,0.048802088200370415
4190,0.048802123496436735,4.510219099310923e-05,0.048802088200370415
4191,0.048802119784253535,5.7677259823114836e-05,0.048802088200370415
4192,0.048802123194799416,4.485539713984756e-05,0.048802088200370415
4193,0.04880211992266583,5.997470344825232e-05,0.048802088200370415
4194,0.048802122916514014,4.424524137891704e-05,0.048802088200370415
4195,0.04880212005769663,5.4633776105239446e-05,0.048802088200370415
4196,0.048802122655591695,4.420127502677947e-05,0.048802088200370415
4197,0.04880212019021181,5.427959092145528e-05,0.048802088200370415
4198,0.04880212241031769,4.416775111554786e-05,0.048802088200370415
4199,0.04880212032066436,5.395711547602866e-05,0.048802088200370415
4200,0.04880212217807726,4.414188894616677e-05,0.048802088200370415
4201,0.048802120449495334,5.365903457733837e-05,0.048802088200370415
4202,0.04880212195737175,4.412193231077371e-05,0.048802088200370415
4203,0.048802120577007085,5.338008394689014e-05,0.048802088200370415
4204,0.04880212174682069,4.4106799626996766e-05,0.048802088200370415
4205,0.04880212070344747,5.3116906809265235e-05,0.048802088200370415
4206,0.048802121545324664,4.409569269814729e-05,0.048802088200370415
4207,0.048802120829032236,5.2866925077623084e-05,0.048802088200370415
4208,0.048802121351991766,4.408804432661567e-05,0.048802088200370415
4209,0.04880212095391873,5.262822495177415e-05,0.048802088200370415
4210,0.04880212116605933,4.408342017869239e-05,0.048802088200370415
4211,0.0488021210782534,5.239932372518688e-05,0.048802088200370415
4212,0.04880212098687417,4.408147718149074e-05,0.048802088200370415
4213,0.04880212120216671,5.2179028483534836e-05,0.048802088200370415
4214,0.04880212081388204,4.4081944608380035e-05,0.048802088200370415
4215,0.04880212132576108,5.196637398818471e-05,0.048802088200370415
4216,0.048802120646610596,4.4084601267385524e-05,0.048802088200370415
4217,0.048802121449120855,5.176056088002214e-05,0.048802088200370415
4218,0.04880212048463557,4.4089262744298335e-05,0.048802088200370415
4219,0.04880212157233291,5.156092401043657e-05,0.048802088200370415
4220,0.04880212032759351,4.409577478327355e-05,0.048802088200370415
4221,0.04880212169546949,5.1366893100092066e-05,0.048802088200370415
4222,0.048802120175152654,4.410400838729628e-05,0.048802088200370415
4223,0.04880212181859692,5.1177984752402934e-05,0.048802088200370415
4224,0.0488021200270292,4.411385062964272e-05,0.048802088200370415
4225,0.048802121941771824,5.0993782180624786e-05,0.048802088200370415
4226,0.04880211988295708,4.412520416701595e-05,0.048802088200370415
4227,0.048802122065050954,5.081391652269074e-05,0.048802088200370415
4228,0.04880211974270999,4.413798636195266e-05,0.048802088200370415
4229,0.048802122188476606,5.0638069101973206e-05,0.048802088200370415
4230,0.0488021196060783,4.4152122289687146e-05,0.048802088200370415
4231,0.04880212231210486,5.046595568013164e-05,0.048802088200370415
4232,0.04880211947286652,4.416754863113295e-05,0.048802088200370415
4233,0.048802122435970104,5.029732140825673e-05,0.048802088200370415
4234,0.04880211934290877,4.418420729579125e-05,0.048802088200370415
4235,0.04880212256011665,5.013194738592188e-05,0.048802088200370415
4236,0.0488021192160401,4.420204638493236e-05,0.048802088200370415
4237,0.048802122684578716,4.9969623660304344e-05,0.048802088200370415
4238,0.04880211909212462,4.422102168607419e-05,0.048802088200370415
4239,0.048802122809394506,4.981017425339398e-05,0.048802088200370415
4240,0.04880211897102217,4.4241091309585725e-05,0.048802088200370415
4241,0.048802122934597035,4.965343056112446e-05,0.048802088200370415
4242,0.048802118852617246,4.4262218541470264e-05,0.048802088200370415
4243,0.04880212306021837,4.94992446756954e-05,0.048802088200370415
4244,0.048802118736791106,4.428437043944065e-05,0.048802088200370415
4245,0.048802123186287634,4.934747555354651e-05,0.048802088200370415
4246,0.04880211862345021,4.430751864754214e-05,0.048802088200370415
4247,0.048802123312838404,4.919799798787757e-05,0.048802088200370415
4248,0.04880211851248933,4.433163541767382e-05,0.048802088200370415
4249,0.04880212343989774,4.9050696298287406e-05,0.048802088200370415
4250,0.04880211840382307,4.4356695864419994e-05,0.048802088200370415
4251,0.04880212356749723,4.890546428412576e-05,0.048802088200370415
4252,0.048802118297368906,4.4382679906538727e-05,0.048802088200370415
4253,0.04880212369566075,4.876220561276418e-05,0.048802088200370415
4254,0.04880211819304906,4.4409565361214104e-05,0.048802088200370415
4255,0.0488021238244187,4.862082507769654e-05,0.048802088200370415
4256,0.04880211809079544,4.4437335863268e-05,0.048802088200370415
4257,0.04880212395379373,4.848123799267359e-05,0.048802088200370415
4258,0.04880211799053387,4.4465974039306686e-05,0.048802088200370415
4259,0.048802124083820154,4.834336960399762e-05,0.048802088200370415
4260,0.04880211789220476,4.449546501647637e-05,0.048802088200370415
4261,0.0488021242145199,4.820714625478315e-05,0.048802088200370415
4262,0.04880211779575128,4.452579605603554e-05,0.048802088200370415
4263,0.04880212434592035,4.807249130108091e-05,0.048802088200370415
4264,0.04880211770111667,4.455695654406032e-05,0.048802088200370415
4265,0.04880212447804936,4.793934868836211e-05,0.048802088200370415
4266,0.04880211760824924,4.458893400511432e-05,0.048802088200370415
4267,0.048802124610933625,4.780765798599321e-05,0.048802088200370415
4268,0.04880211751709889,4.462171705949241e-05,0.048802088200370415
4269,0.048802124744598,4.767735784150646e-05,0.048802088200370415
4270,0.04880211742762536,4.465530058922522e-05,0.048802088200370415
4271,0.048802124879072185,4.754839621892559e-05,0.048802088200370415
4272,0.04880211733977919,4.468967544646624e-05,0.048802088200370415
4273,0.04880212501438192,4.742072201389436e-05,0.048802088200370415
4274,0.04880211725352637,4.472483650462138e-05,0.048802088200370415
4275,0.04880212515055239,4.729428624515629e-05,0.048802088200370415
4276,0.04880211716882423,4.476077784387134e-05,0.048802088200370415
4277,0.04880212528762097,4.716904468797487e-05,0.048802088200370415
4278,0.04880211708563828,4.4797493999351664e-05,0.048802088200370415
4279,0.04880212542559842,4.7044955143343634e-05,0.048802088200370415
4280,0.04880211700393792,4.483498209224521e-05,0.048802088200370415
4281,0.04880212556453557,4.692197947415357e-05,0.048802088200370415
4282,0.04880211692368532,4.4873237052073374e-05,0.048802088200370415
4283,0.04880212570444714,4.680007490722574e-05,0.048802088200370415
4284,0.04880211684485728,4.491225742567166e-05,0.048802088200370415
4285,0.04880212584537018,4.6679205513471365e-05,0.048802088200370415
4286,0.04880211676741944,4.4952040829661015e-05,0.048802088200370415
4287,0.048802125987337,4.6559336466633193e-05,0.048802088200370415
4288,0.04880211669135224,4.499258855637367e-05,0.048802088200370415
4289,0.04880212613037157,4.6440435492412344e-05,0.048802088200370415
4290,0.04880211661662525,4.503389838264321e-05,0.048802088200370415
4291,0.04880212627451874,4.6322467707328644e-05,0.048802088200370415
4292,0.0488021165432195,4.50759721948795e-05,0.048802088200370415
4293,0.048802126419805046,4.620540478018551e-05,0.048802088200370415
4294,0.04880211647110917,4.511880932354672e-05,0.048802088200370415
4295,0.04880212656626671,4.60892159881662e-05,0.048802088200370415
4296,0.04880211640027356,4.5162413398345685e-05,0.048802088200370415
4297,0.04880212671394319,4.5973874602211565e-05,0.048802088200370415
4298,0.04880211633069666,4.5206783023803946e-05,0.048802088200370415
4299,0.048802126862867466,4.585935329917299e-05,0.048802088200370415
4300,0.048802116262360334,4.525192378691487e-05,0.048802088200370415
4301,0.048802127013079094,4.574562534098327e-05,0.048802088200370415
4302,0.04880211619524574,4.529784021337092e-05,0.048802088200370415
4303,0.048802127164621525,4.5632663995289286e-05,0.048802088200370415
4304,0.04880211612933744,4.534453453439702e-05,0.048802088200370415
4305,0.04880212731753769,4.552044900694177e-05,0.048802088200370415
4306,0.048802116064623424,4.539201532472786e-05,0.048802088200370415
4307,0.04880212747186583,4.540895252631181e-05,0.048802088200370415
4308,0.048802116001088795,4.5440284843210744e-05,0.048802088200370415
4309,0.04880212762765704,4.529815380791954e-05,0.048802088200370415
4310,0.048802115938716924,4.5489348728108894e-05,0.048802088200370415
4311,0.0488021277849602,4.51880306305174e-05,0.048802088200370415
4312,0.04880211587750641,4.553921624558172e-05,0.048802088200370415
4313,0.048802127943820085,4.507856216282167e-05,0.048802088200370415
4314,0.04880211581743851,4.5589895584696084e-05,0.048802088200370415
4315,0.048802128104288314,4.4969727721477204e-05,0.048802088200370415
4316,0.04880211575850862,4.564139102422949e-05,0.048802088200370415
4317,0.04880212826642312,4.486150702971566e-05,0.048802088200370415
4318,0.04880211570070979,4.569371761232716e-05,0.048802088200370415
4319,0.04880212843027653,4.475387769593359e-05,0.048802088200370415
4320,0.04880211564403168,4.57468796233048e-05,0.048802088200370415
4321,0.04880212859591821,4.4646824916711646e-05,0.048802088200370415
4322,0.048802115588470266,4.580089148873821e-05,0.048802088200370415
4323,0.0488021287634031,4.454032752114641e-05,0.048802088200370415
4324,0.048802115534022375,4.585576287223953e-05,0.048802088200370415
4325,0.04880212893279703,4.44343661410466e-05,0.048802088200370415
4326,0.0488021154806797,4.591150985157497e-05,0.048802088200370415
4327,0.048802129104175564,4.4328926074907304e-05,0.048802088200370415
4328,0.048802115428445356,4.596813927420959e-05,0.048802088200370415
4329,0.04880212927760525,4.422398486100151e-05,0.048802088200370415
4330,0.04880211537731492,4.602567114555437e-05,0.048802088200370415
4331,0.048802129453171215,4.411952929592134e-05,0.048802088200370415
4332,0.04880211532728846,4.60841181002598e-05,0.048802088200370415
4333,0.048802129630956675,4.4015539356532924e-05,0.048802088200370415
4334,0.0488021152783658,4.114124776767565e-05,0.048802088200370415
4335,0.0488021298110463,4.381213505031412e-05,0.048802088200370415
4336,0.048802115230552716,4.10989089304382e-05,0.048802088200370415
4337,0.0488021299935407,4.363251664176009e-05,0.048802088200370415
4338,0.048802115183849866,4.1064368261523176e-05,0.048802088200370415
4339,0.04880213017852929,4.346978153490973e-05,0.048802088200370415
4340,0.04880211513826291,4.1035366642343834e-05,0.048802088200370415
4341,0.04880213036612845,4.3319619248500076e-05,0.048802088200370415
4342,0.048802115093798025,4.1010639070488994e-05,0.048802088200370415
4343,0.04880213055644206,4.3179384046162874e-05,0.048802088200370415
4344,0.048802115050463966,4.098935562232289e-05,0.048802088200370415
4345,0.04880213074960249,4.304721449540643e-05,0.048802088200370415
4346,0.048802115008268664,4.0970951210232165e-05,0.048802088200370415
4347,0.04880213094573619,4.29217804690753e-05,0.048802088200370415
4348,0.04880211496722622,4.09550143497092e-05,0.048802088200370415
4349,0.04880213114498534,4.2802068298579975e-05,0.048802088200370415
4350,0.04880211492734601,4.094123770869708e-05,0.048802088200370415
4351,0.04880213134749992,4.2687300849578316e-05,0.048802088200370415
4352,0.0488021148886475,4.092938335716523e-05,0.048802088200370415
4353,0.048802131553448244,4.257686339131793e-05,0.048802088200370415
4354,0.04880211485114887,4.09192604482833e-05,0.048802088200370415
4355,0.048802131763010695,4.2470245433405714e-05,0.048802088200370415
4356,0.048802114814864975,4.09107196230055e-05,0.048802088200370415
4357,0.04880213197637264,4.236703169064304e-05,0.048802088200370415
4358,0.04880211477982559,4.090363888888032e-05,0.048802088200370415
4359,0.048802132193759125,4.226687977542017e-05,0.048802088200370415
4360,0.048802114746051645,4.089791289847872e-05,0.048802088200370415
4361,0.048802132415397055,4.21694896181435e-05,0.048802088200370415
4362,0.048802114713575324,4.089345985013541e-05,0.048802088200370415
4363,0.04880213264153523,4.207461107626637e-05,0.048802088200370415
4364,0.04880211468242945,4.089020658736704e-05,0.048802088200370415
4365,0.04880213287244926,4.198202521746804e-05,0.048802088200370415
4366,0.04880211465265302,4.088809423205345e-05,0.048802088200370415
4367,0.04880213310846909,4.1891541374621486e-05,0.048802088200370415
4368,0.04880211462428825,4.0887071500496763e-05,0.048802088200370415
4369,0.04880213334992259,4.180298765278004e-05,0.048802088200370415
4370,0.04880211459738123,4.088709681200844e-05,0.048802088200370415
4371,0.04880213359720128,4.1716217275925515e-05,0.048802088200370415
4372,0.04880211457199063,4.088813336643354e-05,0.048802088200370415
4373,0.04880213385072873,4.163109739017732e-05,0.048802088200370415
4374,0.04880211454817517,4.0890150394185024e-05,0.048802088200370415
4375,0.048802134110997236,4.1547504624227564e-05,0.048802088200370415
4376,0.048802114526012096,4.089312435515479e-05,0.048802088200370415
4377,0.048802134378566085,4.146533177064622e-05,0.048802088200370415
4378,0.04880211450558002,4.089703359245537e-05,0.048802088200370415
4379,0.048802134654056716,4.138447919383663e-05,0.048802088200370415
4380,0.048802114486977015,4.090186210996068e-05,0.048802088200370415
4381,0.04880213493819778,4.1304855993554883e-05,0.048802088200370415
4382,0.04880211447030821,4.090759734086066e-05,0.048802088200370415
4383,0.048802135231833466,4.122637912546851e-05,0.048802088200370415
4384,0.04880211445570805,4.091422895155198e-05,0.048802088200370415
4385,0.04880213553595272,4.114896934896679e-05,0.048802088200370415
4386,0.04880211444332847,4.0921752171506805e-05,0.048802088200370415
4387,0.04880213585171919,4.1072556993055224e-05,0.048802088200370415
4388,0.04880211443334723,4.093016431054855e-05,0.048802088200370415
4389,0.048802136180555344,4.099707139065965e-05,0.048802088200370415
4390,0.048802114425982875,4.093946187603586e-05,0.048802088200370415
4391,0.04880213652413347,4.092245304968065e-05,0.048802088200370415
4392,0.0488021144215062,4.094965334857805e-05,0.048802088200370415
4393,0.04880213688458903,4.0848637433842234e-05,0.048802088200370415
4394,0.048802114420241634,4.096074060147132e-05,0.048802088200370415
4395,0.048802137264558815,4.077556898739886e-05,0.048802088200370415
4396,0.048802114422609885,4.0972734464434326e-05,0.048802088200370415
4397,0.04880213766747819,4.070319256779588e-05,0.048802088200370415
4398,0.04880211442914581,4.098564725376948e-05,0.048802088200370415
4399,0.048802138097845955,4.0631454356586776e-05,0.048802088200370415
4400,0.048802114440566924,4.0999491703047505e-05,0.048802088200370415
4401,0.04880213856191614,4.0560303265466224e-05,0.048802088200370415
4402,0.04880211445784834,4.101429004214238e-05,0.048802088200370415
4403,0.048802139068649435,4.048968667213068e-05,0.048802088200370415
4404,0.04880211448242008,4.1030062745627045e-05,0.048802088200370415
4405,0.04880213963162361,4.041955628691041e-05,0.048802088200370415
4406,0.04880211451643829,4.104683638319492e-05,0.048802088200370415
4407,0.048802140273496566,4.034986167036388e-05,0.048802088200370415
4408,0.04880211456351894,4.106464135008408e-05,0.048802088200370415
4409,0.04880214103664685,4.028055254092115e-05,0.048802088200370415
4410,0.04880211463050302,4.108351164024035e-05,0.048802088200370415
4411,0.04880214201966177,4.0211579309545916e-05,0.048802088200370415
4412,0.048802114733469903,4.11034894477857e-05,0.048802088200370415
4413,0.04880214357556024,4.01428893234024e-05,0.048802088200370415
4414,0.04880211493243971,4.112462084330665e-05,0.048802088200370415
4415,0.04880214250443957,4.007442860132151e-05,0.048802088200370415
4416,0.04880211408955513,4.114696082196293e-05,0.048802088200370415
4417,0.04880214826909245,4.000614198682084e-05,0.048802088200370415
4418,0.048802115200117874,4.117056828420867e-05,0.048802088200370415
4419,0.048802119742964604,3.993797111454355e-05,0.048802088200370415
4420,0.04880211535348365,4.119551712766233e-05,0.048802088200370415
4421,0.048802119937376175,3.986985092355521e-05,0.048802088200370415
4422,0.048802115465186396,4.1221886847736114e-05,0.048802088200370415
4423,0.04880211929116526,3.980171633112112e-05,0.048802088200370415
4424,0.048802115608752986,4.124977291441613e-05,0.048802088200370415
4425,0.048802119303641006,3.9733491784429884e-05,0.048802088200370415
4426,0.048802115716848525,4.127928653684209e-05,0.048802088200370415
4427,0.04880211891805398,3.966509520904492e-05,0.048802088200370415
4428,0.048802115845427985,4.131055579312887e-05,0.048802088200370415
4429,0.04880211878045709,3.959643561058814e-05,0.048802088200370415
4430,0.04880211595707327,4.1343737238458304e-05,0.048802088200370415
4431,0.04880211853638896,3.952740651404449e-05,0.048802088200370415
4432,0.04880211607485777,4.1379009753705064e-05,0.048802088200370415
4433,0.048802118354867724,3.945788907489661e-05,0.048802088200370415
4434,0.04880211618715138,4.141659904871246e-05,0.048802088200370415
4435,0.04880211816157136,3.9387739498016405e-05,0.048802088200370415
4436,0.04880211629972935,4.1456772163504534e-05,0.048802088200370415
4437,0.04880211798354202,3.9316788913814255e-05,0.048802088200370415
4438,0.04880211641053053,4.149986666211279e-05,0.048802088200370415
4439,0.0488021178104356,3.9244829726585194e-05,0.048802088200370415
4440,0.04880211652054683,4.154630963996368e-05,0.048802088200370415
4441,0.04880211764446802,3.917160336075522e-05,0.048802088200370415
4442,0.048802116629663904,4.1596658785319136e-05,0.048802088200370415
4443,0.04880211748429128,3.909677702555968e-05,0.048802088200370415
4444,0.04880211673807586,4.165164698222371e-05,0.048802088200370415
4445,0.04880211732960928,3.901991464955809e-05,0.048802088200370415
4446,0.04880211684586892,4.1712299420244644e-05,0.048802088200370415
4447,0.04880211717994773,3.8940414837479224e-05,0.048802088200370415
4448,0.048802116953142044,4.178010497922352e-05,0.048802088200370415
4449,0.0488021170349538,3.88574113516924e-05,0.048802088200370415
4450,0.048802117059969494,4.1857354301852873e-05,0.048802088200370415
4451,0.048802116894283494,3.876957718352479e-05,0.048802088200370415
4452,0.048802117166427364,4.194792578665744e-05,0.048802088200370415
4453,0.04880211675766679,3.867468968686638e-05,0.048802088200370415
4454,0.04880211727257389,4.205930507139964e-05,0.048802088200370415
4455,0.04880211662483527,3.856850235997182e-05,0.048802088200370415
4456,0.048802117378466334,4.2209855102260784e-05,0.048802088200370415
4457,0.048802116495558295,3.844086437168199e-05,0.048802088200370415
4458,0.04880211748416043,4.247537101617928e-05,0.048802088200370415
4459,0.04880211636964006,3.8252454381715114e-05,0.048802088200370415
4460,0.048802117589694306,3.810051481820746e-05,0.048802088200370415
4461,0.04880211624688708,4.056436959524428e-05,0.048802088200370415
4462,0.04880211769511539,3.802737919527363e-05,0.048802088200370415
4463,0.04880211612712925,4.0619361904042045e-05,0.048802088200370415
4464,0.04880211780046052,3.795242417223474e-05,0.048802088200370415
4465,0.048802116010212324,4.067961003220401e-05,0.048802088200370415
4466,0.04880211790576552,3.7875151649634953e-05,0.048802088200370415
4467,0.048802115895996694,4.074641448570447e-05,0.048802088200370415
4468,0.048802118011066736,3.779483897838129e-05,0.048802088200370415
4469,0.048802115784361694,4.0821697653141706e-05,0.048802088200370415
4470,0.048802118116384935,3.771041463964611e-05,0.048802088200370415
4471,0.0488021156751798,4.0908561072099976e-05,0.048802088200370415
4472,0.048802118221760164,3.7620161440637675e-05,0.048802088200370415
4473,0.04880211556834674,4.101260666707762e-05,0.048802088200370415
4474,0.04880211832721024,3.7521008725672144e-05,0.048802088200370415
4475,0.04880211546375981,4.114599514457794e-05,0.048802088200370415
4476,0.048802118432770214,3.740642266844562e-05,0.048802088200370415
4477,0.04880211536132635,4.134588426761209e-05,0.048802088200370415
4478,0.048802118538458075,3.725712842477176e-05,0.048802088200370415
4479,0.04880211526096602,4.1965180633759214e-05,0.048802088200370415
4480,0.04880211864429144,3.6923697847131784e-05,0.048802088200370415
4481,0.048802115162593834,4.024666918301937e-05,0.048802088200370415
4482,0.04880211875030025,3.6857831122400126e-05,0.048802088200370415
4483,0.04880211506613419,4.0014912867347564e-05,0.048802088200370415
4484,0.048802118856502534,3.681156039849484e-05,0.048802088200370415
4485,0.04880211497152462,3.981757200935144e-05,0.048802088200370415
4486,0.04880211896291575,3.677543119846323e-05,0.048802088200370415
4487,0.048802114878694784,3.964204891399235e-05,0.048802088200370415
4488,0.048802119069561604,3.674597149810137e-05,0.048802088200370415
4489,0.04880211478758162,3.9482191469341236e-05,0.048802088200370415
4490,0.04880211917646019,3.672137559952927e-05,0.048802088200370415
4491,0.048802114698136084,3.933421243028671e-05,0.048802088200370415
4492,0.04880211928362794,3.6700580085160575e-05,0.048802088200370415
4493,0.048802114610298375,3.9195681737313954e-05,0.048802088200370415
4494,0.04880211939107934,3.668288314769338e-05,0.048802088200370415
4495,0.048802114524014784,3.906490570944645e-05,0.048802088200370415
4496,0.04880211949883936,3.666779065834782e-05,0.048802088200370415
4497,0.04880211443925032,3.894063814031171e-05,0.048802088200370415
4498,0.048802119606915266,3.665494260724035e-05,0.048802088200370415
4499,0.048802114355955474,3.8821929006927884e-05,0.048802088200370415
4500,0.04880211971532639,3.6644067697257444e-05,0.048802088200370415
4501,0.04880211427408109,3.870804977755209e-05,0.048802088200370415
4502,0.04880211982409161,3.663495128407429e-05,0.048802088200370415
4503,0.04880211419359949,3.859840247579899e-05,0.048802088200370415
4504,0.04880211993322485,3.662742672407607e-05,0.048802088200370415
4505,0.04880211411446667,3.8492512537200456e-05,0.048802088200370415
4506,0.048802120042736624,3.662135563266844e-05,0.048802088200370415
4507,0.04880211403664465,3.8389981229323e-05,0.048802088200370415
4508,0.04880212015265016,3.661662586017004e-05,0.048802088200370415
4509,0.04880211396010531,3.8290478014158707e-05,0.048802088200370415
4510,0.048802120262981134,3.6613143432504484e-05,0.048802088200370415
4511,0.048802113884811836,3.819371564233529e-05,0.048802088200370415
4512,0.04880212037373964,3.6610831459811995e-05,0.048802088200370415
4513,0.048802113810739456,3.809945417124296e-05,0.048802088200370415
4514,0.04880212048494093,3.6609621389147394e-05,0.048802088200370415
4515,0.04880211373785723,3.800747970092587e-05,0.048802088200370415
4516,0.048802120596603014,3.6609460153680535e-05,0.048802088200370415
4517,0.04880211366614042,3.791761109411367e-05,0.048802088200370415
4518,0.04880212070873984,3.661029698848601e-05,0.048802088200370415
4519,0.04880211359555859,3.78296841079263e-05,0.048802088200370415
4520,0.04880212082136626,3.661209227344767e-05,0.048802088200370415
4521,0.048802113526092074,3.774355667684017e-05,0.048802088200370415
4522,0.04880212093449912,3.661481026799288e-05,0.048802088200370415
4523,0.048802113457714465,3.765909926355384e-05,0.048802088200370415
4524,0.04880212104814896,3.661842031747963e-05,0.048802088200370415
4525,0.04880211339040437,3.757619713022712e-05,0.048802088200370415
4526,0.04880212116233984,3.66228978879677e-05,0.048802088200370415
4527,0.048802113324141576,3.749474444063658e-05,0.048802088200370415
4528,0.04880212127707906,3.6628221531481875e-05,0.048802088200370415
4529,0.04880211325890674,3.741464724597228e-05,0.048802088200370415
4530,0.04880212139238586,3.663437171494364e-05,0.048802088200370415
4531,0.04880211319468054,3.733581998917713e-05,0.048802088200370415
4532,0.04880212150827938,3.664133350547873e-05,0.048802088200370415
4533,0.04880211313144326,3.725818219958772e-05,0.048802088200370415
4534,0.048802121624768054,3.664909690425563e-05,0.048802088200370415
4535,0.04880211306917747,3.718166096975247e-05,0.048802088200370415
4536,0.048802121741872054,3.6657649941786884e-05,0.048802088200370415
4537,0.048802113007873064,3.7106189043131145e-05,0.048802088200370415
4538,0.04880212185960936,3.6666985467098716e-05,0.048802088200370415
4539,0.04880211294750541,3.703170598409811e-05,0.048802088200370415
4540,0.048802121977997374,3.667709843756246e-05,0.048802088200370415
4541,0.04880211288806561,3.6958151118516275e-05,0.048802088200370415
4542,0.04880212209704926,3.668798710864243e-05,0.048802088200370415
4543,0.048802112829537364,3.6885469909935104e-05,0.048802088200370415
4544,0.048802122216786856,3.6699650258221525e-05,0.048802088200370415
4545,0.04880211277190861,3.6813610465194117e-05,0.048802088200370415
4546,0.04880212233722832,3.6712089499051985e-05,0.048802088200370415
4547,0.04880211271516416,3.674252671449608e-05,0.048802088200370415
4548,0.04880212245838985,3.672530595113611e-05,0.048802088200370415
4549,0.048802112659297125,3.6672170815444855e-05,0.048802088200370415
4550,0.04880212258028949,3.6739307173791925e-05,0.048802088200370415
4551,0.04880211260428913,3.6602497001317644e-05,0.048802088200370415
4552,0.04880212270295352,3.6754101339718566e-05,0.048802088200370415
4553,0.04880211255013692,3.653346386208938e-05,0.048802088200370415
4554,0.04880212282639121,3.6769697879165454e-05,0.048802088200370415
4555,0.04880211249682474,3.6465032607641926e-05,0.048802088200370415
4556,0.04880212295062866,3.678610596683475e-05,0.048802088200370415
4557,0.048802112444345055,3.6397161954921104e-05,0.048802088200370415
4558,0.04880212307568644,3.6803340579801774e-05,0.048802088200370415
4559,0.048802112392686385,3.632981527073253e-05,0.048802088200370415
4560,0.048802123201588075,3.6821419313238745e-05,0.048802088200370415
4561,0.0488021123418452,3.626295313470796e-05,0.048802088200370415
4562,0.0488021233283493,3.684035951253135e-05,0.048802088200370415
4563,0.04880211229180979,3.6196538944372315e-05,0.048802088200370415
4564,0.04880212345599936,3.686018594230244e-05,0.048802088200370415
4565,0.048802112242573685,3.613053689612579e-05,0.048802088200370415
4566,0.04880212358455881,3.688092002144119e-05,0.048802088200370415
4567,0.048802112194126966,3.6064909511146e-05,0.048802088200370415
4568,0.048802123714054804,3.69025891524411e-05,0.048802088200370415
4569,0.04880211214646715,3.599962162903692e-05,0.048802088200370415
4570,0.048802123844505406,3.692522909985415e-05,0.048802088200370415
4571,0.048802112099588596,3.593463314622636e-05,0.048802088200370415
4572,0.048802123975941754,3.694887174780755e-05,0.048802088200370415
4573,0.04880211205348516,3.5869909109417295e-05,0.048802088200370415
4574,0.048802124108394594,3.697355886734273e-05,0.048802088200370415
4575,0.048802112008146006,3.580540903110975e-05,0.048802088200370415
4576,0.048802124241883106,3.6999335465709007e-05,0.048802088200370415
4577,0.048802111963573064,3.574109239029607e-05,0.048802088200370415
4578,0.0488021243764428,3.7026252694822e-05,0.048802088200370415
4579,0.04880211191975811,3.5676917735259235e-05,0.048802088200370415
4580,0.04880212451210144,3.705436654759049e-05,0.048802088200370415
4581,0.04880211187670395,3.5612841518414634e-05,0.048802088200370415
4582,0.048802124648889604,3.7083745137333153e-05,0.048802088200370415
4583,0.04880211183440112,3.554881427601757e-05,0.048802088200370415
4584,0.04880212478684272,3.7114457201568885e-05,0.048802088200370415
4585,0.04880211179284763,3.5484787572724194e-05,0.048802088200370415
4586,0.04880212492599484,3.7146594111132686e-05,0.048802088200370415
4587,0.048802111752045775,3.5420702625808626e-05,0.048802088200370415
4588,0.04880212506637323,3.718024939903427e-05,0.048802088200370415
4589,0.04880211171198937,3.535650143226019e-05,0.048802088200370415
4590,0.04880212520802378,3.721553805415788e-05,0.048802088200370415
4591,0.04880211167267781,3.529211530009827e-05,0.048802088200370415
4592,0.04880212535097969,3.725258918632044e-05,0.048802088200370415
4593,0.04880211163411224,3.52274680997571e-05,0.048802088200370415
4594,0.0488021254952825,3.7291555348960895e-05,0.048802088200370415
4595,0.04880211159629059,3.516247393176214e-05,0.048802088200370415
4596,0.048802125640978744,3.73326170534911e-05,0.048802088200370415
4597,0.04880211155921347,3.509703386024863e-05,0.048802088200370415
4598,0.0488021257881052,3.737599603847805e-05,0.048802088200370415
4599,0.048802111522884196,3.5031029912304645e-05,0.048802088200370415
4600,0.048802125936713805,3.7421949527858304e-05,0.048802088200370415
4601,0.048802111487301784,3.4964324987653195e-05,0.048802088200370415
4602,0.048802126086848086,3.747079514579248e-05,0.048802088200370415
4603,0.04880211145246939,3.489675183660111e-05,0.048802088200370415
4604,0.04880212623856149,3.7522942045516116e-05,0.048802088200370415
4605,0.048802111418390116,3.482810259148189e-05,0.048802088200370415
4606,0.04880212639190697,3.7578906880608524e-05,0.048802088200370415
4607,0.048802111385063775,3.4758116889570514e-05,0.048802088200370415
4608,0.04880212654694594,3.763934648058504e-05,0.048802088200370415
4609,0.048802111352498616,3.468645805031499e-05,0.048802088200370415
4610,0.04880212670373101,3.77051783428944e-05,0.048802088200370415
4611,0.04880211132069798,3.461267114194684e-05,0.048802088200370415
4612,0.048802126862329806,3.777765926441467e-05,0.048802088200370415
4613,0.04880211128966866,3.4536126162834394e-05,0.048802088200370415
4614,0.04880212702280878,3.7858675802741854e-05,0.048802088200370415
4615,0.048802111259413236,3.445589386265199e-05,0.048802088200370415
4616,0.04880212718523452,3.795118732007228e-05,0.048802088200370415
4617,0.04880211122994252,3.437051441541032e-05,0.048802088200370415
4618,0.048802127349691526,3.806042759129822e-05,0.048802088200370415
4619,0.048802111201262086,3.4277444718155534e-05,0.048802088200370415
4620,0.04880212751624478,3.8197112850536066e-05,0.048802088200370415
4621,0.0488021111733818,3.4171530877586705e-05,0.048802088200370415
4622,0.04880212768498619,3.839099212424274e-05,0.048802088200370415
4623,0.04880211114631132,3.403896239268079e-05,0.048802088200370415
4624,0.048802127856014725,3.882125987973936e-05,0.048802088200370415
4625,0.04880211112006179,3.380535720175536e-05,0.048802088200370415
4626,0.04880212802941323,3.755294891604989e-05,0.048802088200370415
4627,0.04880211109464702,3.366449487225555e-05,0.048802088200370415
4628,0.04880212820529276,3.727999805209398e-05,0.048802088200370415
4629,0.04880211107007738,3.361032022860562e-05,0.048802088200370415
4630,0.048802128383758595,3.7058954391655126e-05,0.048802088200370415
4631,0.04880211104637059,3.357099655190892e-05,0.048802088200370415
4632,0.04880212856493936,3.686884300118351e-05,0.048802088200370415
4633,0.04880211102354169,3.353994264657689e-05,0.048802088200370415
4634,0.04880212874895663,3.669765186640016e-05,0.048802088200370415
4635,0.04880211100160894,3.351472123036328e-05,0.048802088200370415
4636,0.048802128935946626,3.654122896894082e-05,0.048802088200370415
4637,0.048802110980591486,3.349373649001554e-05,0.048802088200370415
4638,0.04880212912606103,3.63957829007594e-05,0.048802088200370415
4639,0.048802110960516,3.34761690859189e-05,0.048802088200370415
4640,0.04880212931946852,3.6259305753026805e-05,0.048802088200370415
4641,0.04880211094140318,3.3461390954418955e-05,0.048802088200370415
4642,0.04880212951633839,3.613019983087103e-05,0.048802088200370415
4643,0.048802110923278,3.3448984853343906e-05,0.048802088200370415
4644,0.0488021297168651,3.600733281846792e-05,0.048802088200370415
4645,0.0488021109061725,3.3438631540487434e-05,0.048802088200370415
4646,0.04880212992125455,3.5889825059548684e-05,0.048802088200370415
4647,0.04880211089012229,3.343009033760207e-05,0.048802088200370415
4648,0.04880213012975225,3.5776983227821715e-05,0.048802088200370415
4649,0.04880211087516074,3.3423170777785605e-05,0.048802088200370415
4650,0.04880213034259703,3.5668254610632556e-05,0.048802088200370415
4651,0.04880211086132952,3.3417721556936395e-05,0.048802088200370415
4652,0.04880213056009124,3.5563188306592065e-05,0.048802088200370415
4653,0.048802110848675674,3.341361719355409e-05,0.048802088200370415
4654,0.0488021307825297,3.546140221388298e-05,0.048802088200370415
4655,0.0488021108372465,3.3410756883766945e-05,0.048802088200370415
4656,0.04880213101027428,3.536258214616286e-05,0.048802088200370415
4657,0.04880211082710532,3.3409053656052066e-05,0.048802088200370415
4658,0.04880213124370962,3.526646215028532e-05,0.048802088200370415
4659,0.04880211081830957,3.340843387134039e-05,0.048802088200370415
4660,0.04880213148328124,3.517280201045444e-05,0.048802088200370415
4661,0.04880211081093769,3.340883885665829e-05,0.048802088200370415
4662,0.048802131729501895,3.508140343022179e-05,0.048802088200370415
4663,0.048802110805074864,3.341021410494614e-05,0.048802088200370415
4664,0.04880213198294111,3.4992086028375016e-05,0.048802088200370415
4665,0.04880211080081478,3.341251608531471e-05,0.048802088200370415
4666,0.048802132244266085,3.4904699168018155e-05,0.048802088200370415
4667,0.0488021107982691,3.341570379806674e-05,0.048802088200370415
4668,0.048802132514229164,3.481910355037466e-05,0.048802088200370415
4669,0.048802110797564385,3.341974475293798e-05,0.048802088200370415
4670,0.04880213279375642,3.473517042075559e-05,0.048802088200370415
4671,0.04880211079885905,3.342461007339497e-05,0.048802088200370415
4672,0.04880213308390107,3.465279077481857e-05,0.048802088200370415
4673,0.048802110802330725,3.3430275169320527e-05,0.048802088200370415
4674,0.04880213338596897,3.457186737058787e-05,0.048802088200370415
4675,0.04880211080819257,3.343671647846768e-05,0.048802088200370415
4676,0.048802133701490544,3.44923076303895e-05,0.048802088200370415
4677,0.04880211081671883,3.344391585425719e-05,0.048802088200370415
4678,0.04880213403242589,3.4414027547631676e-05,0.048802088200370415
4679,0.04880211082822955,3.345185672952544e-05,0.048802088200370415
4680,0.04880213438117493,3.433695347074551e-05,0.048802088200370415
4681,0.04880211084313875,3.3460527321208585e-05,0.048802088200370415
4682,0.04880213475090772,3.426101326687681e-05,0.048802088200370415
4683,0.04880211086198012,3.346991535114364e-05,0.048802088200370415
4684,0.04880213514576322,3.4186144129725645e-05,0.048802088200370415
4685,0.048802110885464364,3.3480011958681134e-05,0.048802088200370415
4686,0.04880213557151993,3.411228535080552e-05,0.048802088200370415
4687,0.048802110914564864,3.349080990554394e-05,0.048802088200370415
4688,0.04880213603633794,3.403938219043e-05,0.048802088200370415
4689,0.0488021109506979,3.3502303168577664e-05,0.048802088200370415
4690,0.04880213655291097,3.396738536480169e-05,0.048802088200370415
4691,0.04880211099600561,3.3514487355128745e-05,0.048802088200370415
4692,0.048802137142151945,3.38962444588325e-05,0.048802088200370415
4693,0.04880211105411576,3.3527360257202385e-05,0.048802088200370415
4694,0.048802137843831556,3.3825914060091345e-05,0.048802088200370415
4695,0.048802111131869025,3.3540922710317015e-05,0.048802088200370415
4696,0.04880213875071085,3.3756350580351194e-05,0.048802088200370415
4697,0.048802111245608404,3.355517383392608e-05,0.048802088200370415
4698,0.04880214020719656,3.368751635950496e-05,0.048802088200370415
4699,0.048802111457350604,3.3570115882841536e-05,0.048802088200370415
4700,0.04880212114122538,3.3619370778778046e-05,0.048802088200370415
4701,0.04880211079428397,3.358575358188582e-05,0.048802088200370415
4702,0.048802121261198025,3.355187883968472e-05,0.048802088200370415
4703,0.04880211074470972,3.3602092305274855e-05,0.048802088200370415
4704,0.04880212137343991,3.3485004767179444e-05,0.048802088200370415
4705,0.048802110700387515,3.361913750145399e-05,0.048802088200370415
4706,0.04880212148498874,3.341871497002855e-05,0.048802088200370415
4707,0.04880211065742733,3.363689742300738e-05,0.048802088200370415
4708,0.04880212159699557,3.335297836265765e-05,0.048802088200370415
4709,0.048802110615196855,3.365538312060485e-05,0.048802088200370415
4710,0.04880212170965384,3.328776319718578e-05,0.048802088200370415
4711,0.04880211057359222,3.367460339200288e-05,0.048802088200370415
4712,0.04880212182299223,3.3223038026108646e-05,0.048802088200370415
4713,0.04880211053259615,3.369457544779761e-05,0.048802088200370415
4714,0.048802121937040095,3.315877431978223e-05,0.048802088200370415
4715,0.04880211049220278,3.371530942953013e-05,0.048802088200370415
4716,0.04880212205179078,3.309494334600251e-05,0.048802088200370415
4717,0.04880211045241109,3.373682822520864e-05,0.048802088200370415
4718,0.048802122167273504,3.303151456716038e-05,0.048802088200370415
4719,0.04880211041321395,3.375914645800096e-05,0.048802088200370415
4720,0.048802122283496736,3.2968462343872944e-05,0.048802088200370415
4721,0.04880211037461292,3.378228501758608e-05,0.048802088200370415
4722,0.04880212240048097,3.29057569902592e-05,0.048802088200370415
4723,0.0488021103366019,3.380626939481111e-05,0.048802088200370415
4724,0.048802122518241335,3.284337098725938e-05,0.048802088200370415
4725,0.04880211029917896,3.38311259649765e-05,0.048802088200370415
4726,0.04880212263679631,3.278127547192494e-05,0.048802088200370415
4727,0.04880211026234294,3.385688452634789e-05,0.048802088200370415
4728,0.04880212275617201,3.271944116430892e-05,0.048802088200370415
4729,0.04880211022608576,3.388357732745034e-05,0.048802088200370415
4730,0.048802122876374844,3.265783873868582e-05,0.048802088200370415
4731,0.04880211019041207,3.391123957340001e-05,0.048802088200370415
4732,0.048802122997437254,3.259643807589755e-05,0.048802088200370415
4733,0.04880211015531643,3.3939911712964444e-05,0.048802088200370415
4734,0.0488021231193774,3.253521007032569e-05,0.048802088200370415
4735,0.048802110120796154,3.396963906260957e-05,0.048802088200370415
4736,0.048802123242215265,3.247411874210922e-05,0.048802088200370415
4737,0.048802110086856386,3.4000473948083856e-05,0.048802088200370415
4738,0.048802123365971915,3.241313125368361e-05,0.048802088200370415
4739,0.048802110053486766,3.40324714916286e-05,0.048802088200370415
4740,0.048802123490678466,3.235221188797107e-05,0.048802088200370415
4741,0.04880211002069389,3.4065693563845075e-05,0.048802088200370415
4742,0.04880212361635523,3.229132213535588e-05,0.048802088200370415
4743,0.048802109988473535,3.410021028789201e-05,0.048802088200370415
4744,0.04880212374303259,3.223042038128993e-05,0.048802088200370415
4745,0.04880210995682569,3.4136109538254315e-05,0.048802088200370415
4746,0.04880212387073235,3.216945952582231e-05,0.048802088200370415
4747,0.04880210992575128,3.4173476520668166e-05,0.048802088200370415
4748,0.04880212399948329,3.210839171093444e-05,0.048802088200370415
4749,0.04880210989525132,3.4212417424334576e-05,0.048802088200370415
4750,0.04880212412932119,3.204716251891513e-05,0.048802088200370415
4751,0.04880210986532617,3.425305589612548e-05,0.048802088200370415
4752,0.048802124260267095,3.1985709357695684e-05,0.048802088200370415
4753,0.04880210983597602,3.42955333830365e-05,0.048802088200370415
4754,0.04880212439235638,3.192396287405973e-05,0.048802088200370415
4755,0.048802109807205264,3.434001141000589e-05,0.048802088200370415
4756,0.04880212452562343,3.186184419617073e-05,0.048802088200370415
4757,0.04880210977901365,3.4386683034814695e-05,0.048802088200370415
4758,0.04880212466010257,3.179926172673325e-05,0.048802088200370415
4759,0.04880210975140174,3.443578204489609e-05,0.048802088200370415
4760,0.0488021247958285,3.17361069871661e-05,0.048802088200370415
4761,0.04880210972437418,3.4487587599511654e-05,0.048802088200370415
4762,0.048802124932837365,3.167225120337475e-05,0.048802088200370415
4763,0.04880210969793405,3.454244574442479e-05,0.048802088200370415
4764,0.048802125071174596,3.1607537470955726e-05,0.048802088200370415
4765,0.048802109672083434,3.460078061944996e-05,0.048802088200370415
4766,0.04880212521087231,3.154177392595562e-05,0.048802088200370415
4767,0.04880210964682873,3.466314207945291e-05,0.048802088200370415
4768,0.04880212535198497,3.147471539189178e-05,0.048802088200370415
4769,0.048802109622172615,3.473023188170403e-05,0.048802088200370415
4770,0.04880212549455631,3.140604765133867e-05,0.048802088200370415
4771,0.0488021095981166,3.4803018837922947e-05,0.048802088200370415
4772,0.048802125638629554,3.1335344403677795e-05,0.048802088200370415
4773,0.048802109574670634,3.4882842555084196e-05,0.048802088200370415
4774,0.048802125784260686,3.126201537379901e-05,0.048802088200370415
4775,0.048802109551841354,3.4971688547712486e-05,0.048802088200370415
4776,0.04880212593150695,3.1185192810782484e-05,0.048802088200370415
4777,0.048802109529631654,3.507267314724837e-05,0.048802088200370415
4778,0.04880212608041592,3.110351562865145e-05,0.048802088200370415
4779,0.04880210950804854,3.5191297771426185e-05,0.048802088200370415
4780,0.04880212623105148,3.101462195942707e-05,0.048802088200370415
4781,0.04880210948710403,3.5338710277053095e-05,0.048802088200370415
4782,0.048802126383483704,3.09137597404428e-05,0.048802088200370415
4783,0.048802109466802066,3.5545461260539556e-05,0.048802088200370415
4784,0.04880212653776882,3.078836739415021e-05,0.048802088200370415
4785,0.04880210944715578,3.598634363171263e-05,0.048802088200370415
4786,0.04880212669398288,3.0573802376643995e-05,0.048802088200370415
4787,0.04880210942817084,3.4704303922471545e-05,0.048802088200370415
4788,0.04880212685220879,3.0426111542552602e-05,0.048802088200370415
4789,0.048802109409862404,3.443610790276566e-05,0.048802088200370415
4790,0.048802127012520215,3.0377370177479175e-05,0.048802088200370415
4791,0.04880210939223926,3.4216303676935804e-05,0.048802088200370415
4792,0.04880212717500353,3.034217880271072e-05,0.048802088200370415
4793,0.048802109375317024,3.402770140918702e-05,0.048802088200370415
4794,0.048802127339757556,3.0314479925533713e-05,0.048802088200370415
4795,0.04880210935910705,3.38568057194584e-05,0.048802088200370415
4796,0.048802127506878,3.0292301751125935e-05,0.048802088200370415
4797,0.048802109343625284,3.3700933001755796e-05,0.048802088200370415
4798,0.04880212767647347,3.0274007991896236e-05,0.048802088200370415
4799,0.048802109328891265,3.355568080348855e-05,0.048802088200370415
4800,0.04880212784866251,3.0258945160731236e-05,0.048802088200370415
4801,0.04880210931492165,3.341938907236794e-05,0.048802088200370415
4802,0.048802128023550134,3.0246483544033503e-05,0.048802088200370415
4803,0.04880210930173679,3.329039158648653e-05,0.048802088200370415
4804,0.04880212820128737,3.023624974347522e-05,0.048802088200370415
4805,0.048802109289352885,3.316759030373375e-05,0.048802088200370415
4806,0.048802128382019555,3.0227945077116453e-05,0.048802088200370415
4807,0.048802109277802,3.3050118082065315e-05,0.048802088200370415
4808,0.048802128565899605,3.0221342065129366e-05,0.048802088200370415
4809,0.04880210926710536,3.293729841239117e-05,0.048802088200370415
4810,0.04880212875309663,3.0216262385611383e-05,0.048802088200370415
4811,0.04880210925729361,3.282858343803446e-05,0.048802088200370415
4812,0.04880212894380588,3.0212561283601968e-05,0.048802088200370415
4813,0.04880210924839768,3.2723522710624e-05,0.048802088200370415
4814,0.04880212913821777,3.0210122257346828e-05,0.048802088200370415
4815,0.04880210924045143,3.2621740681921664e-05,0.048802088200370415
4816,0.04880212933656969,3.0208850410776e-05,0.048802088200370415
4817,0.04880210923349154,3.252292902093285e-05,0.048802088200370415
4818,0.048802129539114565,3.0208660163223993e-05,0.048802088200370415
4819,0.048802109227565144,3.2426814740937054e-05,0.048802088200370415
4820,0.04880212974611518,3.0209485926665234e-05,0.048802088200370415
4821,0.0488021092227177,3.233316968399678e-05,0.048802088200370415
4822,0.048802129957891335,3.021126825367157e-05,0.048802088200370415
4823,0.04880210921900056,3.224179686570746e-05,0.048802088200370415
4824,0.04880213017477844,3.0213953586273614e-05,0.048802088200370415
4825,0.04880210921647757,3.2152518113407713e-05,0.048802088200370415
4826,0.048802130397171815,3.0217501116864783e-05,0.048802088200370415
4827,0.04880210921521176,3.206517805107088e-05,0.048802088200370415
4828,0.04880213062549104,3.022187266597319e-05,0.048802088200370415
4829,0.048802109215284314,3.197964512099454e-05,0.048802088200370415
4830,0.0488021308602636,3.0227032845811646e-05,0.048802088200370415
4831,0.04880210921677624,3.189579032712392e-05,0.048802088200370415
4832,0.04880213110203918,3.0232955806505738e-05,0.048802088200370415
4833,0.0488021092197884,3.1813507008410274e-05,0.048802088200370415
4834,0.048802131351497885,3.023961484404484e-05,0.048802088200370415
4835,0.048802109224442586,3.1732696124449554e-05,0.048802088200370415
4836,0.04880213160939199,3.0246987054587324e-05,0.048802088200370415
4837,0.048802109230870715,3.165326572392625e-05,0.048802088200370415
4838,0.04880213187663985,3.0255055703768178e-05,0.048802088200370415
4839,0.04880210923923451,3.1575137971765e-05,0.048802088200370415
4840,0.04880213215432475,3.026380109759186e-05,0.048802088200370415
4841,0.04880210924971973,3.149823898199432e-05,0.048802088200370415
4842,0.04880213244373087,3.0273209299171144e-05,0.048802088200370415
4843,0.048802109262559935,3.142249887838079e-05,0.048802088200370415
4844,0.048802132746463334,3.0283268304181723e-05,0.048802088200370415
4845,0.04880210927803134,3.1347852177071533e-05,0.048802088200370415
4846,0.048802133064521046,3.0293965967785296e-05,0.048802088200370415
4847,0.04880210929649105,3.1274245703240244e-05,0.048802088200370415
4848,0.048802133400441615,3.0305293416126796e-05,0.048802088200370415
4849,0.048802109318379694,3.120162206674236e-05,0.048802088200370415
4850,0.04880213375748514,3.031724397222289e-05,0.048802088200370415
4851,0.048802109344287616,3.112993356088952e-05,0.048802088200370415
4852,0.048802134140166854,3.032980940447039e-05,0.048802088200370415
4853,0.04880210937499482,3.105913206416132e-05,0.048802088200370415
4854,0.04880213455467891,3.0342985923639037e-05,0.048802088200370415
4855,0.0488021094116088,3.098917703594066e-05,0.048802088200370415
4856,0.04880213501015625,3.035676838050768e-05,0.048802088200370415
4857,0.04880210945574853,3.0920023743215986e-05,0.048802088200370415
4858,0.048802135521183794,3.0371155370558614e-05,0.048802088200370415
4859,0.0488021095099981,3.085163596467905e-05,0.048802088200370415
4860,0.04880213611299067,3.038614546933905e-05,0.048802088200370415
4861,0.04880210957887166,3.078397829206048e-05,0.048802088200370415
4862,0.048802136837333636,3.0401736507778755e-05,0.048802088200370415
4863,0.04880210967167082,3.0717015298625015e-05,0.048802088200370415
4864,0.04880213783435289,3.0417931042358526e-05,0.048802088200370415
4865,0.04880210981404249,3.065071430412946e-05,0.048802088200370415
4866,0.048802139899476654,3.0434729855533022e-05,0.048802088200370415
4867,0.04880211015892981,3.05850448151339e-05,0.048802088200370415
4868,0.048802117743038026,3.0452137085408986e-05,0.048802088200370415
4869,0.0488021105201614,3.051997897201734e-05,0.048802088200370415
4870,0.048802117299572054,3.047015342006037e-05,0.048802088200370415
4871,0.04880211067862552,3.0455487199140225e-05,0.048802088200370415
4872,0.04880211699068137,3.0488783938533436e-05,0.048802088200370415
4873,0.04880211081376098,3.039154391593883e-05,0.048802088200370415
4874,0.04880211664435913,3.0508035856672398e-05,0.048802088200370415
4875,0.04880211093760674,3.032812311442671e-05,0.048802088200370415
4876,0.04880211645873076,3.0527915045921455e-05,0.048802088200370415
4877,0.04880211105074883,3.0265200344023285e-05,0.048802088200370415
4878,0.04880211613476599,3.0548429913408875e-05,0.048802088200370415
4879,0.04880211116190335,3.0202749675377772e-05,0.048802088200370415
4880,0.04880211600957805,3.0569591199888976e-05,0.048802088200370415
4881,0.0488021112631734,3.0140748575165714e-05,0.048802088200370415
4882,0.04880211572338851,3.059140614264859e-05,0.048802088200370415
4883,0.04880211136696366,3.0079173683605554e-05,0.048802088200370415
4884,0.04880211560366563,3.061388885542702e-05,0.048802088200370415
4885,0.04880211146170771,3.0018004464234757e-05,0.048802088200370415
4886,0.04880211537376661,3.063705134232193e-05,0.048802088200370415
4887,0.04880211155939107,2.9957216504110875e-05,0.048802088200370415
4888,0.04880211523883332,3.066090821981361e-05,0.048802088200370415
4889,0.048802111650796585,2.9896789253048757e-05,0.048802088200370415
4890,0.048802115056634066,3.068547320365252e-05,0.048802088200370415
4891,0.048802111743406394,2.9836704125548483e-05,0.048802088200370415
4892,0.0488021149140468,3.071076899740194e-05,0.048802088200370415
4893,0.048802111832588625,2.9776934885718954e-05,0.048802088200370415
4894,0.04880211476036282,3.073680604180456e-05,0.048802088200370415
4895,0.04880211192152347,2.971746588493855e-05,0.048802088200370415
4896,0.04880211462099124,3.076361108848367e-05,0.048802088200370415
4897,0.04880211200870647,2.9658274142580628e-05,0.048802088200370415
4898,0.04880211448294674,3.079120466363745e-05,0.048802088200370415
4899,0.048802112095117846,2.9599336401770693e-05,0.048802088200370415
4900,0.048802114351244305,3.08196163229902e-05,0.048802088200370415
4901,0.04880211218047515,2.9540632148464473e-05,0.048802088200370415
4902,0.04880211422329165,3.084887290222158e-05,0.048802088200370415
4903,0.0488021122650507,2.9482138582504637e-05,0.048802088200370415
4904,0.04880211409956915,3.0879002437442724e-05,0.048802088200370415
4905,0.0488021123488522,2.9423834238939125e-05,0.048802088200370415
4906,0.04880211397948768,3.091003945402909e-05,0.048802088200370415
4907,0.04880211243198845,2.936569721929787e-05,0.048802088200370415
4908,0.048802113862892876,3.094202011012213e-05,0.048802088200370415
4909,0.04880211251451462,2.9307701392019123e-05,0.048802088200370415
4910,0.04880211374951827,3.097498706225407e-05,0.048802088200370415
4911,0.04880211259649063,2.92498217769499e-05,0.048802088200370415
4912,0.048802113639168726,3.100898522092866e-05,0.048802088200370415
4913,0.04880211267796748,2.9192033550599206e-05,0.048802088200370415
4914,0.04880211353166124,3.104406338319132e-05,0.048802088200370415
4915,0.04880211275898828,2.913430761244933e-05,0.048802088200370415
4916,0.04880211342682229,3.108028098904571e-05,0.048802088200370415
4917,0.04880211283959555,2.9076614641158486e-05,0.048802088200370415
4918,0.048802113324503835,3.111769726932375e-05,0.048802088200370415
4919,0.04880211291983376,2.9018923799671117e-05,0.048802088200370415
4920,0.04880211322457484,3.115638118540868e-05,0.048802088200370415
4921,0.04880211299972951,2.8961201271365578e-05,0.048802088200370415
4922,0.04880211312690435,3.1196410392428805e-05,0.048802088200370415
4923,0.048802113079316034,2.8903409331399262e-05,0.048802088200370415
4924,0.04880211303138414,3.123787795583146e-05,0.048802088200370415
4925,0.04880211315862617,2.884550611290138e-05,0.048802088200370415
4926,0.0488021129379099,3.128088001383858e-05,0.048802088200370415
4927,0.04880211323767953,2.8787449264614603e-05,0.048802088200370415
4928,0.04880211284638659,3.132553428907167e-05,0.048802088200370415
4929,0.048802113316503526,2.872918634723392e-05,0.048802088200370415
4930,0.048802112756727786,3.13719725328758e-05,0.048802088200370415
4931,0.04880211339512137,2.8670660368229295e-05,0.048802088200370415
4932,0.04880211266884771,3.142034232131437e-05,0.048802088200370415
4933,0.04880211347355394,2.861180973803406e-05,0.048802088200370415
4934,0.048802112582665653,3.1470829875594576e-05,0.048802088200370415
4935,0.048802113551823546,2.8552557403649798e-05,0.048802088200370415
4936,0.048802112498125876,3.152364461656049e-05,0.048802088200370415
4937,0.048802113629944424,2.849281769028516e-05,0.048802088200370415
4938,0.04880211241515897,3.157904175969654e-05,0.048802088200370415
4939,0.04880211370793201,2.8432488373891737e-05,0.048802088200370415
4940,0.04880211233369962,3.1637314973903e-05,0.048802088200370415
4941,0.048802113785804534,2.837144884736729e-05,0.048802088200370415
4942,0.04880211225369457,3.169885059462078e-05,0.048802088200370415
4943,0.04880211386357741,2.8309548261540137e-05,0.048802088200370415
4944,0.04880211217509326,3.1764111303567e-05,0.048802088200370415
4945,0.04880211394126013,2.8246602810102687e-05,0.048802088200370415
4946,0.0488021120978388,3.183369650436719e-05,0.048802088200370415
4947,0.048802114018872224,2.818237727189611e-05,0.048802088200370415
4948,0.048802112021886834,3.190838298717942e-05,0.048802088200370415
4949,0.048802108240380324,2.81165670220526e-05,0.048802088200370415
4950,0.04880211412677931,3.198923495149428e-05,0.048802088200370415
4951,0.04880210824157457,2.8048759381787923e-05,0.048802088200370415
4952,0.04880211419661225,3.207772859962666e-05,0.048802088200370415
4953,0.04880210824327704,2.7978378900594794e-05,0.048802088200370415
4954,0.048802114267349546,3.217607721092033e-05,0.048802088200370415
4955,0.04880210824548202,2.790457455840462e-05,0.048802088200370415
4956,0.0488021143390476,3.228777899085179e-05,0.048802088200370415
4957,0.04880210824819942,2.7826000433647534e-05,0.048802088200370415
4958,0.04880211441176486,3.2419049528976754e-05,0.048802088200370415
4959,0.048802108251441885,2.774029502045388e-05,0.048802088200370415
4960,0.04880211448555694,3.258283450010846e-05,0.048802088200370415
4961,0.048802108255225005,2.7642612863445025e-05,0.048802088200370415
4962,0.04880211456048623,3.281586837948043e-05,0.048802088200370415
4963,0.04880210825955992,2.751967015838562e-05,0.048802088200370415
4964,0.048802114636623095,3.3363555959409605e-05,0.048802088200370415
4965,0.048802108264466675,2.7294302776165285e-05,0.048802088200370415
4966,0.04880211471403974,3.1980391286758456e-05,0.048802088200370415
4967,0.048802108269959586,2.719782755675268e-05,0.048802088200370415
4968,0.04880211479281755,3.170573199468484e-05,0.048802088200370415
4969,0.04880210827606559,2.7152230961658754e-05,0.048802088200370415
4970,0.0488021148730426,3.14842767095509e-05,0.048802088200370415
4971,0.048802108282803236,2.7119840065083078e-05,0.048802088200370415
4972,0.04880211495481219,3.129311788913337e-05,0.048802088200370415
4973,0.048802108290201984,2.7094913481755213e-05,0.048802088200370415
4974,0.04880211503822662,3.1121346133270614e-05,0.048802088200370415
4975,0.0488021082982891,2.7075166629911323e-05,0.048802088200370415
4976,0.04880211512341844,3.096426734472615e-05,0.048802088200370415
4977,0.04880210830710198,2.7059225511426644e-05,0.048802088200370415
4978,0.04880211521050418,3.0818223146765425e-05,0.048802088200370415
4979,0.04880210831667076,2.7046340175377384e-05,0.048802088200370415
4980,0.04880211529963726,3.0681195792232694e-05,0.048802088200370415
4981,0.04880210832704443,2.7035946877890655e-05,0.048802088200370415
4982,0.048802115390984196,3.055157381465508e-05,0.048802088200370415
4983,0.048802108338265426,2.7027671075825427e-05,0.048802088200370415
4984,0.04880211548472653,3.042822031626861e-05,0.048802088200370415
4985,0.048802108350391525,2.702122698011994e-05,0.048802088200370415
4986,0.04880211558108403,3.0310258410062353e-05,0.048802088200370415
4987,0.048802108363485946,2.70163957906821e-05,0.048802088200370415
4988,0.04880211568031001,3.0196998457677306e-05,0.048802088200370415
4989,0.048802108377619634,2.7013004579264302e-05,0.048802088200370415
4990,0.048802115782684244,3.008787968566175e-05,0.048802088200370415
4991,0.04880210839288303,2.701091685411704e-05,0.048802088200370415
4992,0.04880211588855104,2.9982455186440845e-05,0.048802088200370415
4993,0.048802108409373206,2.701001804789554e-05,0.048802088200370415
4994,0.04880211599830538,2.9880340342111564e-05,0.048802088200370415
4995,0.04880210842721164,2.7010215958007662e-05,0.048802088200370415
4996,0.048802116112428816,2.97812239142131e-05,0.048802088200370415
4997,0.04880210844654049,2.701143119528301e-05,0.048802088200370415
4998,0.04880211623151598,2.9684835942674846e-05,0.048802088200370415
4999,0.048802108467536444,2.7013595103256672e-05,0.048802088200370415
5000,0.04880211635629159,2.9590941367713418e-05,0.048802088200370415
5001,0.048802108490420715,2.7016653223914308e-05,0.048802088200370415
5002,0.048802116487670646,2.949934020946152e-05,0.048802088200370415
5003,0.0488021085154699,2.7020554077799554e-05,0.048802088200370415
5004,0.04880211662685133,2.94098547031855e-05,0.048802088200370415
5005,0.048802108543042136,2.7025257174800566e-05,0.048802088200370415
5006,0.04880211677540251,2.932233411701751e-05,0.048802088200370415
5007,0.04880210857362049,2.703072254950655e-05,0.048802088200370415
5008,0.0488021169355256,2.9236640227615266e-05,0.048802088200370415
5009,0.04880210860786018,2.703691861147779e-05,0.048802088200370415
5010,0.048802117110386074,2.915264583656057e-05,0.048802088200370415
5011,0.048802108646732685,2.704381662195929e-05,0.048802088200370415
5012,0.04880211730489875,2.9070244844142568e-05,0.048802088200370415
5013,0.04880210869172099,2.7051391661214144e-05,0.048802088200370415
5014,0.04880211752730396,2.8989335446747287e-05,0.048802088200370415
5015,0.04880210874534072,2.705962185912884e-05,0.048802088200370415
5016,0.04880211779356169,2.8909830996658703e-05,0.048802088200370415
5017,0.04880210881246292,2.706848500754683e-05,0.048802088200370415
5018,0.04880211814254506,2.8831654019681198e-05,0.048802088200370415
5019,0.04880210890505062,2.707796345579753e-05,0.048802088200370415
5020,0.04880211873282895,2.875472255805696e-05,0.048802088200370415
5021,0.04880210907278452,2.7088044508129298e-05,0.048802088200370415
5022,0.04880210787317663,2.8678970064017445e-05,0.048802088200370415
5023,0.04880211437317666,2.7098713302775048e-05,0.048802088200370415
5024,0.04880210787946453,2.8604335944132348e-05,0.048802088200370415
5025,0.04880211444860127,2.710995795264374e-05,0.048802088200370415
5026,0.04880210788608177,2.8530765820750147e-05,0.048802088200370415
5027,0.04880211452539974,2.7121764112813628e-05,0.048802088200370415
5028,0.048802107893263745,2.8458201721298164e-05,0.048802088200370415
5029,0.04880211460362108,2.7134127568405395e-05,0.048802088200370415
5030,0.04880210790104953,2.8386596725464606e-05,0.048802088200370415
5031,0.04880211468336321,2.714703610654658e-05,0.048802088200370415
5032,0.04880210790946577,2.831590553088028e-05,0.048802088200370415
5033,0.04880211476472443,2.716048471452522e-05,0.048802088200370415
5034,0.04880210791854258,2.8246088009192263e-05,0.048802088200370415
5035,0.04880211484782477,2.7174465480565108e-05,0.048802088200370415
5036,0.04880210792831156,2.8177097949425305e-05,0.048802088200370415
5037,0.04880211493278027,2.71889762368368e-05,0.048802088200370415
5038,0.04880210793881266,2.810890134645444e-05,0.048802088200370415
5039,0.048802115019743235,2.7204011655106953e-05,0.048802088200370415
5040,0.048802107950085126,2.8041462952895794e-05,0.048802088200370415
5041,0.048802115108872335,2.7219568021609618e-05,0.048802088200370415
5042,0.048802107962178196,2.797475092571563e-05,0.048802088200370415
5043,0.048802115200355066,2.7235641578784778e-05,0.048802088200370415
5044,0.04880210797514713,2.7908735485606887e-05,0.048802088200370415
5045,0.048802115294396736,2.7252231551171933e-05,0.048802088200370415
5046,0.048802107989053475,2.784338483501161e-05,0.048802088200370415
5047,0.048802115391246174,2.7269337108661355e-05,0.048802088200370415
5048,0.04880210800396923,2.7778670832836743e-05,0.048802088200370415
5049,0.04880211549118267,2.728695858683306e-05,0.048802088200370415
5050,0.04880210801998391,2.771457050640162e-05,0.048802088200370415
5051,0.048802115594541055,2.7305094650334144e-05,0.048802088200370415
5052,0.048802108037192905,2.7651055562506463e-05,0.048802088200370415
5053,0.048802115701703716,2.732374612463192e-05,0.048802088200370415
5054,0.04880210805571861,2.758810507168371e-05,0.048802088200370415
5055,0.048802115813152976,2.7342919539691695e-05,0.048802088200370415
5056,0.04880210807570237,2.7525692376276926e-05,0.048802088200370415
5057,0.048802115929469876,2.7362613064916077e-05,0.048802088200370415
5058,0.04880210809732069,2.7463798260503222e-05,0.048802088200370415
5059,0.04880211605136188,2.7382829718071138e-05,0.048802088200370415
5060,0.04880210812079339,2.7402401220336536e-05,0.048802088200370415
5061,0.04880211617973427,2.7403576910142683e-05,0.048802088200370415
5062,0.04880210814639124,2.7341481053067045e-05,0.048802088200370415
5063,0.048802116315755886,2.7424855271393198e-05,0.048802088200370415
5064,0.04880210817447526,2.728101917443391e-05,0.048802088200370415
5065,0.048802116461000036,2.7446671661299686e-05,0.048802088200370415
5066,0.04880210820552572,2.7220994778948296e-05,0.048802088200370415
5067,0.048802116617637274,2.74690342088619e-05,0.048802088200370415
5068,0.04880210824020516,2.716139251708916e-05,0.048802088200370415
5069,0.0488021167888072,2.749194942683862e-05,0.048802088200370415
5070,0.04880210827947502,2.710219271166884e-05,0.048802088200370415
5071,0.04880211697936874,2.751542047791541e-05,0.048802088200370415
5072,0.04880210832482949,2.7043380326720833e-05,0.048802088200370415
5073,0.04880211719762492,2.7539457659923073e-05,0.048802088200370415
5074,0.04880210837882096,2.6984937041016918e-05,0.048802088200370415
5075,0.048802117459623734,2.7564071920570637e-05,0.048802088200370415
5076,0.04880210844640168,2.692684850069454e-05,0.048802088200370415
5077,0.04880211780522022,2.7589272161379103e-05,0.048802088200370415
5078,0.048802108539937814,2.6869096882607852e-05,0.048802088200370415
5079,0.04880211840361416,2.7615071484200604e-05,0.048802088200370415
5080,0.048802108713043246,2.6811665879917972e-05,0.048802088200370415
5081,0.048802107380652056,2.7641481021444785e-05,0.048802088200370415
5082,0.048802112087757206,2.6754540095014385e-05,0.048802088200370415
5083,0.04880210737648302,2.7668513203022088e-05,0.048802088200370415
5084,0.04880211213951847,2.6697705282995924e-05,0.048802088200370415
5085,0.048802107371935334,2.7696182344356666e-05,0.048802088200370415
5086,0.04880211219170354,2.6641146150101456e-05,0.048802088200370415
5087,0.04880210736760896,2.7724506258241313e-05,0.048802088200370415
5088,0.04880211224420877,2.6584846078247334e-05,0.048802088200370415
5089,0.04880210736360268,2.775349878361088e-05,0.048802088200370415
5090,0.04880211229702121,2.6528792066567612e-05,0.048802088200370415
5091,0.04880210735992992,2.7783179394720716e-05,0.048802088200370415
5092,0.04880211235015788,2.6472965622879562e-05,0.048802088200370415
5093,0.04880210735659134,2.7813567453207493e-05,0.048802088200370415
5094,0.048802112403629395,2.6417354982299335e-05,0.048802088200370415
5095,0.04880210735358805,2.7844686180351983e-05,0.048802088200370415
5096,0.048802112457448144,2.6361942733377105e-05,0.048802088200370415
5097,0.048802107350916696,2.7876558869836875e-05,0.048802088200370415
5098,0.0488021125116303,2.6306712841980615e-05,0.048802088200370415
5099,0.048802107348582265,2.7909208855732056e-05,0.048802088200370415
5100,0.04880211256619094,2.6251648443996093e-05,0.048802088200370415
5101,0.04880210734657948,2.7942667294781888e-05,0.048802088200370415
5102,0.04880211262114991,2.6196733144811893e-05,0.048802088200370415
5103,0.0488021073449124,2.7976960707653205e-05,0.048802088200370415
5104,0.0488021126765217,2.6141950876893218e-05,0.048802088200370415
5105,0.04880210734357992,2.801212448988456e-05,0.048802088200370415
5106,0.04880211273232545,2.6087283203196187e-05,0.048802088200370415
5107,0.04880210734258509,2.8048190628890484e-05,0.048802088200370415
5108,0.048802112788576955,2.603271232590961e-05,0.048802088200370415
5109,0.048802107341927026,2.8085204688986463e-05,0.048802088200370415
5110,0.04880211284529695,2.5978215728332636e-05,0.048802088200370415
5111,0.048802107341610126,2.812320651977532e-05,0.048802088200370415
5112,0.048802112902503685,2.5923776040118677e-05,0.048802088200370415
5113,0.04880210734163517,2.8162243796429356e-05,0.048802088200370415
5114,0.0488021129602203,2.586937032683616e-05,0.048802088200370415
5115,0.048802107342005775,2.820236995914947e-05,0.048802088200370415
5116,0.048802113018463315,2.5814975606356424e-05,0.048802088200370415
5117,0.04880210734272489,2.8243642923443024e-05,0.048802088200370415
5118,0.04880211307726322,2.5760566585857564e-05,0.048802088200370415
5119,0.04880210734379729,2.8286128918012438e-05,0.048802088200370415
5120,0.048802113136645064,2.5706115692506188e-05,0.048802088200370415
5121,0.04880210734522492,2.8329900473372316e-05,0.048802088200370415
5122,0.04880211319662294,2.5651594116855466e-05,0.048802088200370415
5123,0.048802107347013325,2.8375039517740302e-05,0.048802088200370415
5124,0.048802113257235345,2.559696966205131e-05,0.048802088200370415
5125,0.048802107349169045,2.842162789963637e-05,0.048802088200370415
5126,0.048802113318505314,2.554221032741646e-05,0.048802088200370415
5127,0.048802107351699354,2.8469780449428785e-05,0.048802088200370415
5128,0.0488021133804561,2.5487272745365103e-05,0.048802088200370415
5129,0.048802107354608375,2.8519610200066635e-05,0.048802088200370415
5130,0.04880211344313455,2.5432113966251993e-05,0.048802088200370415
5131,0.0488021073579017,2.8571255306560874e-05,0.048802088200370415
5132,0.04880211350656394,2.537668487182207e-05,0.048802088200370415
5133,0.048802107361591116,2.8624871974974724e-05,0.048802088200370415
5134,0.04880211357078237,2.532092719978363e-05,0.048802088200370415
5135,0.04880210736568124,2.8680635686052506e-05,0.048802088200370415
5136,0.048802113635830265,2.5264779334525425e-05,0.048802088200370415
5137,0.04880210737018636,2.8738764145329083e-05,0.048802088200370415
5138,0.04880211370174688,2.5208162775172874e-05,0.048802088200370415
5139,0.04880210737511558,2.8799519118562803e-05,0.048802088200370415
5140,0.04880211376857883,2.515098694643283e-05,0.048802088200370415
5141,0.04880210738047915,2.886319779124902e-05,0.048802088200370415
5142,0.04880211383637515,2.5093146017397523e-05,0.048802088200370415
5143,0.048802107386291385,2.8930173327585746e-05,0.048802088200370415
5144,0.0488021139051798,2.503451024186462e-05,0.048802088200370415
5145,0.04880210739256288,2.9000917145490735e-05,0.048802088200370415
5146,0.04880211397505563,2.4974917235125884e-05,0.048802088200370415
5147,0.04880210739931417,2.90760166689214e-05,0.048802088200370415
5148,0.048802114046060684,2.49141637348177e-05,0.048802088200370415
5149,0.04880210740655562,2.9156229602855768e-05,0.048802088200370415
5150,0.048802114118262824,2.4851988533565246e-05,0.048802088200370415
5151,0.048802107414312255,2.9242585983989836e-05,0.048802088200370415
5152,0.048802114191736023,2.478803889346862e-05,0.048802088200370415
5153,0.04880210742260296,2.93365069380912e-05,0.048802088200370415
5154,0.04880211426655018,2.4721829462165385e-05,0.048802088200370415
5155,0.0488021074314485,2.9440063852877663e-05,0.048802088200370415
5156,0.04880211434279457,2.4652655791193126e-05,0.048802088200370415
5157,0.048802107440875986,2.9556462776411447e-05,0.048802088200370415
5158,0.04880211442057762,2.457942856061437e-05,0.048802088200370415
5159,0.0488021074509142,2.969121857725672e-05,0.048802088200370415
5160,0.04880211449999304,2.4500298826607182e-05,0.048802088200370415
5161,0.04880210746159183,2.9855166197172972e-05,0.048802088200370415
5162,0.048802114581163736,2.4411679442928993e-05,0.048802088200370415
5163,0.04880210747294778,3.007564433415993e-05,0.048802088200370415
5164,0.04880211466422111,2.4304751193310765e-05,0.048802088200370415
5165,0.04880210748502215,3.0476804854627957e-05,0.048802088200370415
5166,0.04880211474931943,2.414273393217402e-05,0.048802088200370415
5167,0.04880210749785795,2.735962681084096e-05,0.048802088200370415
5168,0.0488021148366198,2.4341025038226354e-05,0.048802088200370415
5169,0.04880210751150723,2.726752384986811e-05,0.048802088200370415
5170,0.04880211492632509,2.434635767669894e-05,0.048802088200370415
5171,0.04880210752603088,2.7178328251115874e-05,0.048802088200370415
5172,0.04880211501866113,2.4352214039888288e-05,0.048802088200370415
5173,0.04880210754149342,2.7091117601661247e-05,0.048802088200370415
5174,0.04880211511387557,2.4358763689802084e-05,0.048802088200370415
5175,0.048802107557978654,2.7005721504011982e-05,0.048802088200370415
5176,0.04880211521228251,2.4365985050535774e-05,0.048802088200370415
5177,0.04880210757557842,2.6922024507119635e-05,0.048802088200370415
5178,0.048802115314225965,2.4373849803666372e-05,0.048802088200370415
5179,0.04880210759439986,2.683990769121639e-05,0.048802088200370415
5180,0.04880211542015189,2.438233627734192e-05,0.048802088200370415
5181,0.048802107614577726,2.675927837923217e-05,0.048802088200370415
5182,0.04880211553057311,2.439142202391365e-05,0.048802088200370415
5183,0.04880210763627387,2.6680046302380074e-05,0.048802088200370415
5184,0.04880211564612865,2.4401087673841625e-05,0.048802088200370415
5185,0.048802107659685665,2.6602132494776042e-05,0.048802088200370415
5186,0.04880211576763046,2.4411316197084182e-05,0.048802088200370415
5187,0.04880210768506044,2.652546276675017e-05,0.048802088200370415
5188,0.04880211589610597,2.4422092973715357e-05,0.048802088200370415
5189,0.04880210771272329,2.6449972850654175e-05,0.048802088200370415
5190,0.04880211603295254,2.4433400951101484e-05,0.048802088200370415
5191,0.04880210774309822,2.6375599361288472e-05,0.048802088200370415
5192,0.04880211618002349,2.4445232338597167e-05,0.048802088200370415
5193,0.04880210777676633,2.6302287522616366e-05,0.048802088200370415
5194,0.04880211634001484,2.4457571856834536e-05,0.048802088200370415
5195,0.04880210781456328,2.6229985656986276e-05,0.048802088200370415
5196,0.0488021165169848,2.4470410072667762e-05,0.048802088200370415
5197,0.048802107857752665,2.615864745689115e-05,0.048802088200370415
5198,0.048802116717644534,2.4483738874883324e-05,0.048802088200370415
5199,0.04880210790841634,2.6088225908684485e-05,0.048802088200370415
5200,0.04880211695437926,2.449754938298203e-05,0.048802088200370415
5201,0.048802107970432815,2.6018678077699513e-05,0.048802088200370415
5202,0.048802117255251694,2.4511837452707037e-05,0.048802088200370415
5203,0.048802108052588264,2.594996716801266e-05,0.048802088200370415
5204,0.048802117715241275,2.452659333641818e-05,0.048802088200370415
5205,0.04880210818509253,2.5882059514406916e-05,0.048802088200370415
5206,0.04880212018350391,2.45418120668112e-05,0.048802088200370415
5207,0.048802109016037945,2.5814917569104116e-05,0.048802088200370415
5208,0.04880210741629525,2.455748977363673e-05,0.048802088200370415
5209,0.048802109072627456,2.574851009161527e-05,0.048802088200370415
5210,0.048802107379608876,2.4573622624407066e-05,0.048802088200370415
5211,0.04880210912744661,2.56828095326157e-05,0.048802088200370415
5212,0.048802107347317075,2.4590206651405565e-05,0.048802088200370415
5213,0.0488021091807253,2.5617784099488977e-05,0.048802088200370415
5214,0.04880210731611207,2.460723920574381e-05,0.048802088200370415
5215,0.048802109232743224,2.5553409478005784e-05,0.048802088200370415
5216,0.04880210728700109,2.4624718934676772e-05,0.048802088200370415
5217,0.04880210928364613,2.5489658637208235e-05,0.048802088200370415
5218,0.04880210725934068,2.464264070953273e-05,0.048802088200370415
5219,0.0488021093335917,2.542651063463726e-05,0.048802088200370415
5220,0.04880210723311337,2.4661008341635183e-05,0.048802088200370415
5221,0.048802109382701374,2.5363938620703166e-05,0.048802088200370415
5222,0.04880210720815403,2.4679818380494152e-05,0.048802088200370415
5223,0.048802109431077705,2.5301926936233764e-05,0.048802088200370415
5224,0.04880210718435795,2.4699067895913337e-05,0.048802088200370415
5225,0.04880210947880068,2.5240451480101306e-05,0.048802088200370415
5226,0.048802107161627695,2.4718762608382896e-05,0.048802088200370415
5227,0.04880210952594812,2.5179490857473483e-05,0.048802088200370415
5228,0.048802107139882867,2.4738900639022328e-05,0.048802088200370415
5229,0.04880210957258192,2.5119029033581228e-05,0.048802088200370415
5230,0.04880210711904736,2.475948335681201e-05,0.048802088200370415
5231,0.048802109618755724,2.5059048021606353e-05,0.048802088200370415
5232,0.048802107099064095,2.4780512132970316e-05,0.048802088200370415
5233,0.04880210966451717,2.4999531132181597e-05,0.048802088200370415
5234,0.04880210707987904,2.4801988811697377e-05,0.048802088200370415
5235,0.048802109709912424,2.4940459574798697e-05,0.048802088200370415
5236,0.04880210706144178,2.48239169813429e-05,0.048802088200370415
5237,0.048802109754977716,2.4881818939994693e-05,0.048802088200370415
5238,0.04880210704370829,2.4846298748361074e-05,0.048802088200370415
5239,0.04880210979974745,2.482359430816531e-05,0.048802088200370415
5240,0.04880210702663929,2.4869140601489956e-05,0.048802088200370415
5241,0.04880210984425134,2.4765768397749357e-05,0.048802088200370415
5242,0.04880210701019938,2.489244436397726e-05,0.048802088200370415
5243,0.04880210988852106,2.470832960385567e-05,0.048802088200370415
5244,0.04880210699436107,2.4916213541360677e-05,0.048802088200370415
5245,0.04880210993257523,2.4651264068172658e-05,0.048802088200370415
5246,0.04880210697909181,2.4940452611456945e-05,0.048802088200370415
5247,0.04880210997644371,2.459455915785823e-05,0.048802088200370415
5248,0.04880210696436624,2.4965171786387604e-05,0.048802088200370415
5249,0.04880211002014689,2.453819793001065e-05,0.048802088200370415
5250,0.048802106950162495,2.4990374171340534e-05,0.048802088200370415
5251,0.04880211006370435,2.4482171087634278e-05,0.048802088200370415
5252,0.04880210693645661,2.501606688766178e-05,0.048802088200370415
5253,0.04880211010713273,2.4426465329042405e-05,0.048802088200370415
5254,0.04880210692323114,2.5042256271968038e-05,0.048802088200370415
5255,0.04880211015045011,2.4371067082892935e-05,0.048802088200370415
5256,0.04880210691046554,2.506895162984319e-05,0.048802088200370415
5257,0.048802110193673566,2.4315966468418604e-05,0.048802088200370415
5258,0.04880210689814133,2.5096161365220927e-05,0.048802088200370415
5259,0.04880211023681752,2.4261151025965605e-05,0.048802088200370415
5260,0.04880210688624865,2.5123893414629762e-05,0.048802088200370415
5261,0.048802110279894666,2.420660870047329e-05,0.048802088200370415
5262,0.04880210687476866,2.5152156802806842e-05,0.048802088200370415
5263,0.04880211032291935,2.415233037476201e-05,0.048802088200370415
5264,0.04880210686368977,2.5180966293856907e-05,0.048802088200370415
5265,0.04880211036590505,2.4098299423646683e-05,0.048802088200370415
5266,0.04880210685299866,2.521033512534588e-05,0.048802088200370415
5267,0.04880211040886572,2.4044508142898827e-05,0.048802088200370415
5268,0.04880210684268382,2.524026818067557e-05,0.048802088200370415
5269,0.04880211045181243,2.3990945782802843e-05,0.048802088200370415
5270,0.04880210683273601,2.527078260802978e-05,0.048802088200370415
5271,0.04880211049475215,2.3937601815289156e-05,0.048802088200370415
5272,0.048802106823143884,2.530189532040103e-05,0.048802088200370415
5273,0.048802110537698805,2.3884461853174524e-05,0.048802088200370415
5274,0.04880210681390052,2.5333616244230937e-05,0.048802088200370415
5275,0.04880211058066354,2.3831518254538964e-05,0.048802088200370415
5276,0.04880210680499359,2.536596491276773e-05,0.048802088200370415
5277,0.04880211062365364,2.377875744514842e-05,0.048802088200370415
5278,0.04880210679641904,2.5398962489056964e-05,0.048802088200370415
5279,0.048802110666679464,2.372616678826491e-05,0.048802088200370415
5280,0.048802106788165385,2.543262106880496e-05,0.048802088200370415
5281,0.04880211070975153,2.367373904145394e-05,0.048802088200370415
5282,0.04880210678022864,2.5466968264795494e-05,0.048802088200370415
5283,0.04880211075287954,2.3621458172904106e-05,0.048802088200370415
5284,0.04880210677260131,2.550202067490568e-05,0.048802088200370415
5285,0.04880211079606951,2.3569313300704015e-05,0.048802088200370415
5286,0.0488021067652778,2.5537804586916646e-05,0.048802088200370415
5287,0.04880211083933275,2.3517291928787274e-05,0.048802088200370415
5288,0.04880210675825286,2.5574348794725595e-05,0.048802088200370415
5289,0.04880211088267639,2.346538116335533e-05,0.048802088200370415
5290,0.04880210675151693,2.561167926970637e-05,0.048802088200370415
5291,0.04880211092611013,2.341356826795461e-05,0.048802088200370415
5292,0.04880210674506992,2.5649821518362202e-05,0.048802088200370415
5293,0.04880211096964246,2.3361839797684625e-05,0.048802088200370415
5294,0.04880210673890826,2.5688816243214375e-05,0.048802088200370415
5295,0.04880211101327753,2.3310178882194226e-05,0.048802088200370415
5296,0.048802106733023404,2.5728697300542812e-05,0.048802088200370415
5297,0.048802111057029765,2.325857217687759e-05,0.048802088200370415
5298,0.04880210672741372,2.5769503400986386e-05,0.048802088200370415
5299,0.04880211110090284,2.3207002584934237e-05,0.048802088200370415
5300,0.048802106722073454,2.5811275091739265e-05,0.048802088200370415
5301,0.04880211114490556,2.315545565897263e-05,0.048802088200370415
5302,0.04880210671700336,2.585406338677144e-05,0.048802088200370415
5303,0.04880211118904522,2.3103911110197432e-05,0.048802088200370415
5304,0.048802106712194565,2.5897920063758883e-05,0.048802088200370415
5305,0.048802111233333736,2.3052349390624728e-05,0.048802088200370415
5306,0.04880210670764888,2.5942898344306086e-05,0.048802088200370415
5307,0.048802111277777054,2.300074984508975e-05,0.048802088200370415
5308,0.04880210670336251,2.598906649506178e-05,0.048802088200370415
5309,0.048802111322381686,2.294909054316571e-05,0.048802088200370415
5310,0.048802106699333755,2.6036491282225445e-05,0.048802088200370415
5311,0.04880211136715833,2.2897346558177312e-05,0.048802088200370415
5312,0.04880210669555769,2.608524833140228e-05,0.048802088200370415
5313,0.048802111412115,2.284549251709236e-05,0.048802088200370415
5314,0.04880210669203493,2.613543659070438e-05,0.048802088200370415
5315,0.0488021114572574,2.2793495870431823e-05,0.048802088200370415
5316,0.048802106688761636,2.618714536633216e-05,0.048802088200370415
5317,0.04880211150259333,2.2741324622334555e-05,0.048802088200370415
5318,0.04880210668573965,2.6240494161891446e-05,0.048802088200370415
5319,0.04880211154813675,2.268894197710726e-05,0.048802088200370415
5320,0.04880210668296391,2.6295601302239383e-05,0.048802088200370415
5321,0.04880211159389296,2.2636307628435473e-05,0.048802088200370415
5322,0.04880210668043508,2.6352623574077995e-05,0.048802088200370415
5323,0.04880211163987248,2.2583372432447577e-05,0.048802088200370415
5324,0.048802106678153045,2.6411733647757642e-05,0.048802088200370415
5325,0.04880211168608138,2.253008029170683e-05,0.048802088200370415
5326,0.04880210667611533,2.647312269346488e-05,0.048802088200370415
5327,0.048802111732532225,2.247637132355745e-05,0.048802088200370415
5328,0.04880210667432386,2.6537036451159708e-05,0.048802088200370415
5329,0.048802111779231966,2.242216876861642e-05,0.048802088200370415
5330,0.04880210667277575,2.660373906001963e-05,0.048802088200370415
5331,0.04880211182619135,2.2367387788812483e-05,0.048802088200370415
5332,0.04880210667147179,2.6673585459421594e-05,0.048802088200370415
5333,0.04880211187342195,2.2311920302974287e-05,0.048802088200370415
5334,0.0488021066704117,2.674698373147178e-05,0.048802088200370415
5335,0.04880211192092925,2.2255638070049565e-05,0.048802088200370415
5336,0.04880210666959627,2.6824451399198323e-05,0.048802088200370415
5337,0.04880211196872591,2.219838068978468e-05,0.048802088200370415
5338,0.04880210666902711,2.6906658843201e-05,0.048802088200370415
5339,0.04880211201682363,2.2139942399988127e-05,0.048802088200370415
5340,0.04880210666870204,2.69944686234899e-05,0.048802088200370415
5341,0.048802112065233653,2.208005717780087e-05,0.048802088200370415
5342,0.048802106668624175,2.708905012031236e-05,0.048802088200370415
5343,0.04880211211396534,2.201836469777029e-05,0.048802088200370415
5344,0.048802106668793116,2.7192045291564014e-05,0.048802088200370415
5345,0.04880211216303473,2.195436220800614e-05,0.048802088200370415
5346,0.048802106669212864,2.7305892604509695e-05,0.048802088200370415
5347,0.04880211221245115,2.188730494456178e-05,0.048802088200370415
5348,0.04880210666988231,2.7434506758032898e-05,0.048802088200370415
5349,0.04880211226222944,2.181601139603816e-05,0.048802088200370415
5350,0.04880210667080412,2.7584695371355734e-05,0.048802088200370415
5351,0.048802112312380456,2.17384253830065e-05,0.048802088200370415
5352,0.04880210667198044,2.777085229573915e-05,0.048802088200370415
5353,0.0488021123629211,2.1650318242400244e-05,0.048802088200370415
5354,0.048802106673415065,2.803326348023247e-05,0.048802088200370415
5355,0.04880211241386232,2.1540184590476392e-05,0.048802088200370415
5356,0.048802106675104845,2.8640083574251032e-05,0.048802088200370415
5357,0.04880211246522083,2.1342690868305676e-05,0.048802088200370415
5358,0.04880210667705682,2.723005813940805e-05,0.048802088200370415
5359,0.04880211251701089,2.1260872483223398e-05,0.048802088200370415
5360,0.04880210667927482,2.6952012035342973e-05,0.048802088200370415
5361,0.048802112569251106,2.1224385105215175e-05,0.048802088200370415
5362,0.04880210668176126,2.6740911269852663e-05,0.048802088200370415
5363,0.0488021126219568,2.1198262738696016e-05,0.048802088200370415
5364,0.048802106684520806,2.654278234978507e-05,0.048802088200370415
5365,0.048802112675144296,2.118039796263832e-05,0.048802088200370415
5366,0.04880210668755274,2.637980067359212e-05,0.048802088200370415
5367,0.048802112728841204,2.116524232576468e-05,0.048802088200370415
5368,0.04880210669086702,2.6218989484240097e-05,0.048802088200370415
5369,0.048802112783059536,2.1155002795541346e-05,0.048802088200370415
5370,0.0488021066944657,2.6077034383913066e-05,0.048802088200370415
5371,0.04880211283782388,2.1146332792301394e-05,0.048802088200370415
5372,0.048802106698354705,2.5939663703722762e-05,0.048802088200370415
5373,0.048802112893154156,2.1140497787838948e-05,0.048802088200370415
5374,0.04880210670253939,2.5811604443933715e-05,0.048802088200370415
5375,0.048802112949079005,2.1136194651017312e-05,0.048802088200370415
5376,0.04880210670702387,2.568895937266603e-05,0.048802088200370415
5377,0.048802113005613414,2.1133625006987665e-05,0.048802088200370415
5378,0.04880210671181787,2.5571897428996428e-05,0.048802088200370415
5379,0.04880211306279129,2.1132415527573094e-05,0.048802088200370415
5380,0.048802106716925586,2.5459409243899522e-05,0.048802088200370415
5381,0.048802113120642296,2.113247328697115e-05,0.048802088200370415
5382,0.048802106722356804,2.5351034469859003e-05,0.048802088200370415
5383,0.04880211317919025,2.1133658236605317e-05,0.048802088200370415
5384,0.04880210672811839,2.5246310066441135e-05,0.048802088200370415
5385,0.048802113238473624,2.1135873379998616e-05,0.048802088200370415
5386,0.04880210673421903,2.514486864924347e-05,0.048802088200370415
5387,0.04880211329852211,2.113903329807064e-05,0.048802088200370415
5388,0.04880210674067116,2.5046388597817533e-05,0.048802088200370415
5389,0.04880211335937543,2.114306936152186e-05,0.048802088200370415
5390,0.04880210674748185,2.4950612370316985e-05,0.048802088200370415
5391,0.04880211342106956,2.1147918982387366e-05,0.048802088200370415
5392,0.048802106754662525,2.4857304126478707e-05,0.048802088200370415
5393,0.04880211348364896,2.1153532620122413e-05,0.048802088200370415
5394,0.048802106762228965,2.47662723962211e-05,0.048802088200370415
5395,0.04880211354715778,2.1159862782653452e-05,0.048802088200370415
5396,0.04880210677018939,2.4677341652531913e-05,0.048802088200370415
5397,0.048802113611648185,2.1166870639112434e-05,0.048802088200370415
5398,0.048802106778564405,2.459035907102522e-05,0.048802088200370415
5399,0.04880211367717377,2.1174523117647836e-05,0.048802088200370415
5400,0.04880210678736468,2.4505193046667163e-05,0.048802088200370415
5401,0.0488021137437886,2.1182787503334168e-05,0.048802088200370415
5402,0.048802106796613065,2.4421715812530732e-05,0.048802088200370415
5403,0.04880211381156377,2.119163899850384e-05,0.048802088200370415
5404,0.04880210680632353,2.4339823808001066e-05,0.048802088200370415
5405,0.04880211388056226,2.12010528582316e-05,0.048802088200370415
5406,0.04880210681652063,2.4259417580318823e-05,0.048802088200370415
5407,0.04880211395086326,2.121100757281476e-05,0.048802088200370415
5408,0.04880210682722841,2.4180414311426837e-05,0.048802088200370415
5409,0.04880211402255793,2.1221482786908574e-05,0.048802088200370415
5410,0.048802106838470076,2.4102733410069462e-05,0.048802088200370415
5411,0.048802114095730986,2.1232461232941095e-05,0.048802088200370415
5412,0.04880210685027612,2.4026296469184024e-05,0.048802088200370415
5413,0.04880211417049154,2.1243928550564665e-05,0.048802088200370415
5414,0.04880210686268139,2.3951044796118395e-05,0.048802088200370415
5415,0.04880211424695706,2.12558687499573e-05,0.048802088200370415
5416,0.048802106875720216,2.3876914750025967e-05,0.048802088200370415
5417,0.04880211432525936,2.126826888894099e-05,0.048802088200370415
5418,0.04880210688943337,2.3803848762367107e-05,0.048802088200370415
5419,0.04880211440554122,2.1281118745077283e-05,0.048802088200370415
5420,0.04880210690386521,2.3731793943222205e-05,0.048802088200370415
5421,0.048802114487976334,2.129440923514122e-05,0.048802088200370415
5422,0.048802106919071817,2.3660709323759736e-05,0.048802088200370415
5423,0.048802114572759014,2.1308126637978028e-05,0.048802088200370415
5424,0.04880210693511336,2.3590547600130574e-05,0.048802088200370415
5425,0.04880211466011861,2.132226294032037e-05,0.048802088200370415
5426,0.048802106952059,2.3521265025940278e-05,0.048802088200370415
5427,0.048802114750302154,2.1336813114133784e-05,0.048802088200370415
5428,0.04880210696999333,2.3452826640499546e-05,0.048802088200370415
5429,0.048802114843629285,2.1351765786697922e-05,0.048802088200370415
5430,0.048802106989012536,2.338519395380663e-05,0.048802088200370415
5431,0.04880211494046626,2.1367119170808598e-05,0.048802088200370415
5432,0.04880210700923369,2.3318336310914867e-05,0.048802088200370415
5433,0.04880211504125698,2.1382863390168475e-05,0.048802088200370415
5434,0.04880210703079416,2.3252223272625178e-05,0.048802088200370415
5435,0.048802115146526485,2.139899210253186e-05,0.048802088200370415
5436,0.048802107053863474,2.3186820722302864e-05,0.048802088200370415
5437,0.048802115256966976,2.1415505483789263e-05,0.048802088200370415
5438,0.04880210707865505,2.312210508429736e-05,0.048802088200370415
5439,0.04880211537342403,2.1432396209304403e-05,0.048802088200370415
5440,0.04880210710544272,2.3058048972996592e-05,0.048802088200370415
5441,0.04880211549702645,2.1449660082374906e-05,0.048802088200370415
5442,0.04880210713458036,2.299462623493618e-05,0.048802088200370415
5443,0.04880211562926494,2.1467295008291917e-05,0.048802088200370415
5444,0.04880210716653813,2.293181736577364e-05,0.048802088200370415
5445,0.04880211577225457,2.1485294846215875e-05,0.048802088200370415
5446,0.048802107201991046,2.2869598414281826e-05,0.048802088200370415
5447,0.04880211592910838,2.150366037719281e-05,0.048802088200370415
5448,0.04880210724192294,2.2807948840501768e-05,0.048802088200370415
5449,0.04880211610471328,2.1522387564847702e-05,0.048802088200370415
5450,0.04880210728788479,2.2746850809939667e-05,0.048802088200370415
5451,0.0488021163076475,2.154147559479807e-05,0.048802088200370415
5452,0.0488021073426014,2.2686279716925724e-05,0.048802088200370415
5453,0.04880211655528238,2.1560922551577043e-05,0.048802088200370415
5454,0.04880210741162377,2.262622306815584e-05,0.048802088200370415
5455,0.04880211689490504,2.158072641313187e-05,0.048802088200370415
5456,0.0488021075101218,2.2566662574016977e-05,0.048802088200370415
5457,0.048802117590649036,2.1600885699061283e-05,0.048802088200370415
5458,0.0488021077250446,2.250758190394935e-05,0.048802088200370415
5459,0.048802107242971314,2.162140161882989e-05,0.048802088200370415
5460,0.048802107938594234,2.244896627104763e-05,0.048802088200370415
5461,0.0488021071718267,2.1642273040705473e-05,0.048802088200370415
5462,0.048802108025916474,2.2390796585371617e-05,0.048802088200370415
5463,0.04880210709678455,2.1663498332777915e-05,0.048802088200370415
5464,0.048802106737625556,2.23330636024351e-05,0.048802088200370415
5465,0.04880211089076509,2.168508238097048e-05,0.048802088200370415
5466,0.04880210675153128,2.2275751718490135e-05,0.048802088200370415
5467,0.04880211093764309,2.1707020273144468e-05,0.048802088200370415
5468,0.048802106763781765,2.2218847085658263e-05,0.048802088200370415
5469,0.048802110985533255,2.1729317199911477e-05,0.048802088200370415
5470,0.04880210677641713,2.2162337763936454e-05,0.048802088200370415
5471,0.048802111034406556,2.175196990848329e-05,0.048802088200370415
5472,0.048802106789523764,2.2106213969924584e-05,0.048802088200370415
5473,0.04880211108433829,2.1774982464024013e-05,0.048802088200370415
5474,0.04880210680313164,2.205046128526272e-05,0.048802088200370415
5475,0.04880211113541185,2.1798355783453422e-05,0.048802088200370415
5476,0.0488021068172746,2.199506926458979e-05,0.048802088200370415
5477,0.048802111187723936,2.1822092737495626e-05,0.048802088200370415
5478,0.048802106831987595,2.1940028250449628e-05,0.048802088200370415
5479,0.0488021112413834,2.1846191324767482e-05,0.048802088200370415
5480,0.0488021068473181,2.1885325146095867e-05,0.048802088200370415
5481,0.04880211129652089,2.1870661303598303e-05,0.048802088200370415
5482,0.04880210686331416,2.183094869759565e-05,0.048802088200370415
5483,0.04880211135327703,2.189550089686632e-05,0.048802088200370415
5484,0.04880210688003476,2.1776892253626e-05,0.048802088200370415
5485,0.048802111411827616,2.192071397078713e-05,0.048802088200370415
5486,0.04880210689754876,2.1723147485969054e-05,0.048802088200370415
5487,0.04880211147237355,2.1946300669178675e-05,0.048802088200370415
5488,0.04880210691593778,2.1669701946055127e-05,0.048802088200370415
5489,0.04880211153515455,2.197227040957029e-05,0.048802088200370415
5490,0.04880210693529869,2.161654614087555e-05,0.048802088200370415
5491,0.04880211160046249,2.1998623666841724e-05,0.048802088200370415
5492,0.04880210695574871,2.1563673997383367e-05,0.048802088200370415
5493,0.04880211166865263,2.2025364904512e-05,0.048802088200370415
5494,0.048802106977431675,2.151107461115333e-05,0.048802088200370415
5495,0.04880211174018113,2.2052498220047654e-05,0.048802088200370415
5496,0.04880210700052839,2.1458740697375152e-05,0.048802088200370415
5497,0.048802111815612594,2.2080032782273734e-05,0.048802088200370415
5498,0.048802107025270415,2.1406662838852004e-05,0.048802088200370415
5499,0.048802111895706116,2.210796810311377e-05,0.048802088200370415
5500,0.04880210705196682,2.1354832914063738e-05,0.048802088200370415
5501,0.04880211198148146,2.013581218892468e-05,0.048802088200370415
5502,0.04880210708102549,2.129833871703396e-05,0.048802088200370415
5503,0.04880211207439117,2.0140339221448583e-05,0.048802088200370415
5504,0.04880210711303775,2.1242857438306846e-05,0.048802088200370415
5505,0.04880211217660443,2.0145354076692053e-05,0.048802088200370415
5506,0.0488021071488813,2.118833909618422e-05,0.048802088200370415
5507,0.048802112291609044,2.015083911018005e-05,0.048802088200370415
5508,0.04880210718997378,2.113472583782984e-05,0.048802088200370415
5509,0.04880211242570742,2.015678238966e-05,0.048802088200370415
5510,0.048802107238872176,2.1081969231110847e-05,0.048802088200370415
5511,0.04880211259243498,2.0163170775293402e-05,0.048802088200370415
5512,0.04880210730109849,2.1030023794776635e-05,0.048802088200370415
5513,0.0488021128327869,2.0169995315855843e-05,0.048802088200370415
5514,0.048802107393441735,2.0978840371303905e-05,0.048802088200370415
5515,0.04880211351125887,2.0177250068592122e-05,0.048802088200370415
5516,0.04880210766963061,2.0928383554967047e-05,0.048802088200370415
5517,0.048802106271331074,2.0184925303617546e-05,0.048802088200370415
5518,0.04880210774870607,2.087861419192538e-05,0.048802088200370415
5519,0.048802106252901975,2.0193015478953763e-05,0.048802088200370415
5520,0.048802107811286397,2.0829498066625158e-05,0.048802088200370415
5521,0.048802106236727566,2.0201515358446106e-05,0.048802088200370415
5522,0.0488021078658789,2.0781002370948923e-05,0.048802088200370415
5523,0.048802106224955434,2.0210422382742966e-05,0.048802088200370415
5524,0.04880210791565289,2.0733097381170584e-05,0.048802088200370415
5525,0.04880210621342143,2.0219730967075715e-05,0.048802088200370415
5526,0.04880210796193704,2.0685752718425285e-05,0.048802088200370415
5527,0.048802106204456776,2.0229442248686805e-05,0.048802088200370415
5528,0.04880210800570476,2.063894192569604e-05,0.048802088200370415
5529,0.04880210619592377,2.0239553433399915e-05,0.048802088200370415
5530,0.04880210804744636,2.0592645161186114e-05,0.048802088200370415
5531,0.048802106188705244,2.025005943027605e-05,0.048802088200370415
5532,0.04880210808758887,2.0546835901352225e-05,0.048802088200370415
5533,0.04880210618212101,2.0260962534887548e-05,0.048802088200370415
5534,0.04880210812639586,2.0501490190667096e-05,0.048802088200370415
5535,0.048802106176300965,2.0272264503791596e-05,0.048802088200370415
5536,0.04880210816408711,2.045658899073809e-05,0.048802088200370415
5537,0.048802106171069934,2.028396394512691e-05,0.048802088200370415
5538,0.04880210820082719,2.0412111813780616e-05,0.048802088200370415
5539,0.04880210616639627,2.029606454482928e-05,0.048802088200370415
5540,0.048802108236747896,2.036803956249242e-05,0.048802088200370415
5541,0.04880210616221245,2.0308567193613097e-05,0.048802088200370415
5542,0.04880210827195731,2.0324352568166028e-05,0.048802088200370415
5543,0.048802106158477236,2.032147509307821e-05,0.048802088200370415
5544,0.04880210830653992,2.0281038612942055e-05,0.048802088200370415
5545,0.048802106155153235,2.0334789875992753e-05,0.048802088200370415
5546,0.048802108340576196,2.0238075676778112e-05,0.048802088200370415
5547,0.04880210615220996,2.034851701088104e-05,0.048802088200370415
5548,0.048802108374125214,2.0195448862179585e-05,0.048802088200370415
5549,0.048802106149619544,2.0362664042750585e-05,0.048802088200370415
5550,0.048802108407239204,2.015314213646062e-05,0.048802088200370415
5551,0.048802106147358665,2.0377233690716072e-05,0.048802088200370415
5552,0.04880210843996899,2.011114144566332e-05,0.048802088200370415
5553,0.04880210614540608,2.0392232617051984e-05,0.048802088200370415
5554,0.048802108472351904,2.00694303429926e-05,0.048802088200370415
5555,0.0488021061437484,2.0407668398499732e-05,0.048802088200370415
5556,0.04880210850442936,2.0027996742711513e-05,0.048802088200370415
5557,0.04880210614236431,2.0423550383720035e-05,0.048802088200370415
5558,0.04880210853622905,1.998682364699786e-05,0.048802088200370415
5559,0.04880210614124659,2.043988430174193e-05,0.048802088200370415
5560,0.048802108567782325,1.994590147006697e-05,0.048802088200370415
5561,0.04880210614037765,2.0456678569414548e-05,0.048802088200370415
5562,0.04880210859911454,1.990521520791048e-05,0.048802088200370415
5563,0.0488021061397462,2.0473949003370677e-05,0.048802088200370415
5564,0.04880210863024937,1.9864747173767293e-05,0.048802088200370415
5565,0.04880210613934591,2.0491703760211322e-05,0.048802088200370415
5566,0.048802108661207835,1.982449013039983e-05,0.048802088200370415
5567,0.04880210613916747,2.0509955794116077e-05,0.048802088200370415
5568,0.048802108692007615,1.978442536932587e-05,0.048802088200370415
5569,0.04880210613920169,2.052872018791054e-05,0.048802088200370415
5570,0.04880210872267424,1.9744543203157157e-05,0.048802088200370415
5571,0.04880210613944463,2.0548011616422353e-05,0.048802088200370415
5572,0.04880210875321626,1.9704827262316473e-05,0.048802088200370415
5573,0.04880210613988676,2.0567848880409655e-05,0.048802088200370415
5574,0.04880210878365323,1.966526433766426e-05,0.048802088200370415
5575,0.04880210614052124,2.0588245387888605e-05,0.048802088200370415
5576,0.048802108814001426,1.9625843214925824e-05,0.048802088200370415
5577,0.04880210614134684,2.0609224943125127e-05,0.048802088200370415
5578,0.04880210884426958,1.958654715244726e-05,0.048802088200370415
5579,0.04880210614235565,2.0630810061658723e-05,0.048802088200370415
5580,0.04880210887447567,1.9547360509669264e-05,0.048802088200370415
5581,0.04880210614354528,2.0653024053448727e-05,0.048802088200370415
5582,0.04880210890462522,1.9508270005428216e-05,0.048802088200370415
5583,0.048802106144913586,2.0675891985666242e-05,0.048802088200370415
5584,0.048802108934735966,1.9469259594647725e-05,0.048802088200370415
5585,0.048802106146452987,2.069944261063977e-05,0.048802088200370415
5586,0.048802108964814774,1.943031279512621e-05,0.048802088200370415
5587,0.04880210614816118,2.0723714978587384e-05,0.048802088200370415
5588,0.048802108994877046,1.9391410943969715e-05,0.048802088200370415
5589,0.04880210615003801,2.074873676027128e-05,0.048802088200370415
5590,0.04880210902492698,1.9352536543555035e-05,0.048802088200370415
5591,0.04880210615208068,2.0774554102990377e-05,0.048802088200370415
5592,0.04880210905497932,1.9313667667897606e-05,0.048802088200370415
5593,0.0488021061542837,2.0801213035372518e-05,0.048802088200370415
5594,0.04880210908504044,1.9274784460526687e-05,0.048802088200370415
5595,0.048802106156647415,2.082875611631153e-05,0.048802088200370415
5596,0.04880210911512112,1.9235864899177337e-05,0.048802088200370415
5597,0.048802106159170314,2.085724492489622e-05,0.048802088200370415
5598,0.048802109145229096,1.9196882280284198e-05,0.048802088200370415
5599,0.04880210616185109,2.088674079102636e-05,0.048802088200370415
5600,0.048802109175371255,1.915780916299255e-05,0.048802088200370415
5601,0.04880210616468709,2.091732219920604e-05,0.048802088200370415
5602,0.04880210920556155,1.9118613072735457e-05,0.048802088200370415
5603,0.048802106167678695,2.094906635798994e-05,0.048802088200370415
5604,0.04880210923580434,1.907926102628678e-05,0.048802088200370415
5605,0.04880210617082347,2.0982068790177703e-05,0.048802088200370415
5606,0.04880210926610854,1.903971367940156e-05,0.048802088200370415
5607,0.04880210617412283,2.101644440476794e-05,0.048802088200370415
5608,0.04880210929648202,1.899992491515852e-05,0.048802088200370415
5609,0.048802106177576556,2.105232051992155e-05,0.048802088200370415
5610,0.04880210932693547,1.89598438478563e-05,0.048802088200370415
5611,0.04880210618118123,2.1089857738326008e-05,0.048802088200370415
5612,0.0488021093574757,1.8919407945945057e-05,0.048802088200370415
5613,0.0488021061849379,2.1129235101513023e-05,0.048802088200370415
5614,0.048802109388107445,1.8878546442699227e-05,0.048802088200370415
5615,0.0488021061888488,2.1170676015512248e-05,0.048802088200370415
5616,0.048802109418841264,1.8837172587968818e-05,0.048802088200370415
5617,0.04880210619291119,2.121446809576437e-05,0.048802088200370415
5618,0.04880210944968439,1.8795177276637748e-05,0.048802088200370415
5619,0.0488021061971271,2.1260945243505294e-05,0.048802088200370415
5620,0.04880210948064841,1.8752430317393954e-05,0.048802088200370415
5621,0.04880210620149804,2.1310569694563782e-05,0.048802088200370415
5622,0.04880210951173966,1.8708758691660448e-05,0.048802088200370415
5623,0.04880210620602137,2.1363925000025884e-05,0.048802088200370415
5624,0.04880210954296554,1.866393958235655e-05,0.048802088200370415
5625,0.048802106210702426,2.1421822477066238e-05,0.048802088200370415
5626,0.04880210957433653,1.8617667040427693e-05,0.048802088200370415
5627,0.04880210621553741,2.1485409343343542e-05,0.048802088200370415
5628,0.04880210960585892,1.8569508000599344e-05,0.048802088200370415
5629,0.04880210622053194,2.155645088829352e-05,0.048802088200370415
5630,0.04880210963754418,1.8518806977344683e-05,0.048802088200370415
5631,0.04880210622568548,2.163780204136647e-05,0.048802088200370415
5632,0.048802109669400566,1.8464501686772855e-05,0.048802088200370415
5633,0.04880210623099862,2.1734710457526528e-05,0.048802088200370415
5634,0.048802109701434254,1.840465423689773e-05,0.048802088200370415
5635,0.0488021062364733,2.1859087866348443e-05,0.048802088200370415
5636,0.04880210973365678,1.833499334503189e-05,0.048802088200370415
5637,0.048802106242115055,2.2050229651599844e-05,0.048802088200370415
5638,0.04880210976607847,1.8241983850952432e-05,0.048802088200370415
5639,0.048802106247920536,2.281176306109362e-05,0.048802088200370415
5640,0.04880210979871075,1.7967323174746003e-05,0.048802088200370415
5641,0.0488021062538953,2.087939621524132e-05,0.048802088200370415
5642,0.04880210983156203,1.7951806308943056e-05,0.048802088200370415
5643,0.048802106260043734,2.076447728005867e-05,0.048802088200370415
5644,0.04880210986464302,1.7939660824934574e-05,0.048802088200370415
5645,0.04880210626636639,2.0659789437751477e-05,0.048802088200370415
5646,0.04880210989796957,1.7929779328065095e-05,0.048802088200370415
5647,0.04880210627286587,2.0561748397276434e-05,0.048802088200370415
5648,0.04880210993154933,1.792190301921528e-05,0.048802088200370415
5649,0.04880210627954511,2.046971419227037e-05,0.048802088200370415
5650,0.04880210996539676,1.791559449770495e-05,0.048802088200370415
5651,0.04880210628640937,2.038243746444901e-05,0.048802088200370415
5652,0.048802109999520074,1.7910662214782335e-05,0.048802088200370415
5653,0.04880210629346319,2.0299281783294838e-05,0.048802088200370415
5654,0.0488021100339385,1.7906913055979525e-05,0.048802088200370415
5655,0.048802106300708685,2.0219668676812506e-05,0.048802088200370415
5656,0.04880211006866363,1.7904211231090057e-05,0.048802088200370415
5657,0.048802106308150114,2.014315189343259e-05,0.048802088200370415
5658,0.04880211010371081,1.790245052830206e-05,0.048802088200370415
5659,0.04880210631579557,2.0069370236061976e-05,0.048802088200370415
5660,0.048802110139093774,1.790154212120647e-05,0.048802088200370415
5661,0.048802106323646524,1.9998039656545596e-05,0.048802088200370415
5662,0.04880211017483377,1.790141224369294e-05,0.048802088200370415
5663,0.04880210633171045,1.9928904623179733e-05,0.048802088200370415
5664,0.04880211021094443,1.7902003111651083e-05,0.048802088200370415
5665,0.0488021063399943,1.9861765171264855e-05,0.048802088200370415
5666,0.04880211024744507,1.7903262036038207e-05,0.048802088200370415
5667,0.04880210634850176,1.9796443668689154e-05,0.048802088200370415
5668,0.048802110284357214,1.790514620182018e-05,0.048802088200370415
5669,0.04880210635724333,1.9732791097926577e-05,0.048802088200370415
5670,0.048802110321700724,1.7907617178800328e-05,0.048802088200370415
5671,0.04880210636622654,1.967066459989857e-05,0.048802088200370415
5672,0.04880211035949925,1.7910646087966327e-05,0.048802088200370415
5673,0.04880210637545612,1.9609956809652184e-05,0.048802088200370415
5674,0.048802110397776856,1.791420313018958e-05,0.048802088200370415
5675,0.048802106384945663,1.9550562379318282e-05,0.048802088200370415
5676,0.048802110436558736,1.791826364942162e-05,0.048802088200370415
5677,0.04880210639470203,1.9492395160723522e-05,0.048802088200370415
5678,0.04880211047587319,1.7922806000907335e-05,0.048802088200370415
5679,0.048802106404736326,1.9435367302105942e-05,0.048802088200370415
5680,0.04880211051575367,1.7927813021704298e-05,0.048802088200370415
5681,0.04880210641506205,1.9379408904012645e-05,0.048802088200370415
5682,0.048802110556231376,1.7933266899504365e-05,0.048802088200370415
5683,0.04880210642569041,1.9324456630990076e-05,0.048802088200370415
5684,0.04880211059734083,1.7939151863892855e-05,0.048802088200370415
5685,0.048802106436637877,1.9270448186603133e-05,0.048802088200370415
5686,0.048802110639119926,1.794545619227153e-05,0.048802088200370415
5687,0.048802106447914474,1.921732916846515e-05,0.048802088200370415
5688,0.04880211068161791,1.7952168463267635e-05,0.048802088200370415
5689,0.04880210645954256,1.9165049994002455e-05,0.048802088200370415
5690,0.04880211072487861,1.795927809599081e-05,0.048802088200370415
5691,0.04880210647153886,1.9113567648699504e-05,0.048802088200370415
5692,0.04880211076895339,1.7966775994578416e-05,0.048802088200370415
5693,0.04880210648392408,1.9062840101732454e-05,0.048802088200370415
5694,0.04880211081390225,1.7974652339869146e-05,0.048802088200370415
5695,0.048802106496718754,1.901283286597828e-05,0.048802088200370415
5696,0.04880211085978511,1.7982899668888275e-05,0.048802088200370415
5697,0.04880210650995281,1.8963503872132743e-05,0.048802088200370415
5698,0.048802110906675564,1.7991514288338242e-05,0.048802088200370415
5699,0.048802106523654736,1.89148234429951e-05,0.048802088200370415
5700,0.04880211095465978,1.800048803724234e-05,0.048802088200370415
5701,0.04880210653785561,1.8866760625397e-05,0.048802088200370415
5702,0.048802111003822826,1.8009818523362943e-05,0.048802088200370415
5703,0.048802106552591866,1.881928674247271e-05,0.048802088200370415
5704,0.048802111054273394,1.801950017259151e-05,0.048802088200370415
5705,0.0488021065679069,1.8772376655382162e-05,0.048802088200370415
5706,0.04880211110613229,1.8029529043650867e-05,0.048802088200370415
5707,0.04880210658385227,1.8726004643766295e-05,0.048802088200370415
5708,0.04880211115953824,1.803990286970911e-05,0.048802088200370415
5709,0.04880210660048273,1.868014838518205e-05,0.048802088200370415
5710,0.04880211121465471,1.8050617668527977e-05,0.048802088200370415
5711,0.048802106617863085,1.863478457791591e-05,0.048802088200370415
5712,0.04880211127167081,1.8061672343002364e-05,0.048802088200370415
5713,0.048802106636073574,1.8589893805719126e-05,0.048802088200370415
5714,0.048802111330826216,1.8073066043645336e-05,0.048802088200370415
5715,0.04880210665520903,1.8545455162555476e-05,0.048802088200370415
5716,0.048802111392390726,1.8084797401648223e-05,0.048802088200370415
5717,0.048802106675382845,1.8501451969726647e-05,0.048802088200370415
5718,0.04880211145671036,1.809686544074816e-05,0.048802088200370415
5719,0.048802106696736354,1.8457863232630013e-05,0.048802088200370415
5720,0.048802111524221745,1.8109271213814603e-05,0.048802088200370415
5721,0.04880210671944481,1.8414676787060493e-05,0.048802088200370415
5722,0.048802111595474325,1.8122014146053636e-05,0.048802088200370415
5723,0.048802106743738145,1.837187535899927e-05,0.048802088200370415
5724,0.04880211167119357,1.813509390666464e-05,0.048802088200370415
5725,0.04880210676990743,1.8329442358886626e-05,0.048802088200370415
5726,0.04880211175238501,1.814851317145252e-05,0.048802088200370415
5727,0.0488021067983673,1.8287364724139717e-05,0.048802088200370415
5728,0.04880211184046378,1.8162274561662437e-05,0.048802088200370415
5729,0.04880210682969778,1.8245627466937447e-05,0.048802088200370415
5730,0.048802111937549575,1.817637843289828e-05,0.048802088200370415
5731,0.04880210686477216,1.820421755977938e-05,0.048802088200370415
5732,0.04880211204712014,1.819082833273494e-05,0.048802088200370415
5733,0.04880210690501344,1.8163121213354453e-05,0.048802088200370415
5734,0.04880211217553422,1.820562423482558e-05,0.048802088200370415
5735,0.04880210695303169,1.8122332209342047e-05,0.048802088200370415
5736,0.048802112336802976,1.8220772589731755e-05,0.048802088200370415
5737,0.048802107014621385,1.808183087128671e-05,0.048802088200370415
5738,0.04880211257590572,1.823627683824972e-05,0.048802088200370415
5739,0.048802107108393285,1.8041609424471606e-05,0.048802088200370415
5740,0.04880211344809387,1.825214038341912e-05,0.048802088200370415
5741,0.04880210747358413,1.8001656976917176e-05,0.048802088200370415
5742,0.04880210595518751,1.826836787672821e-05,0.048802088200370415
5743,0.04880210752605958,1.796196086752843e-05,0.048802088200370415
5744,0.048802105945004774,1.828496454119682e-05,0.048802088200370415
5745,0.04880210757347438,1.7922512329874192e-05,0.048802088200370415
5746,0.048802105933201015,1.8301937824509043e-05,0.048802088200370415
5747,0.048802107617088926,1.7883299524855827e-05,0.048802088200370415
5748,0.04880210592565765,1.831929057985475e-05,0.048802088200370415
5749,0.04880210765819107,1.784431370134132e-05,0.048802088200370415
5750,0.048802105917019896,1.833703293870951e-05,0.048802088200370415
5751,0.048802107697142154,1.7805542979725794e-05,0.048802088200370415
5752,0.04880210591063064,1.8355172128869768e-05,0.048802088200370415
5753,0.04880210773449094,1.7766977594798053e-05,0.048802088200370415
5754,0.0488021059042167,1.8373714110939993e-05,0.048802088200370415
5755,0.048802107770452324,1.7728610927654396e-05,0.048802088200370415
5756,0.04880210589880658,1.8392668535111933e-05,0.048802088200370415
5757,0.04880210780528197,1.7690430774831938e-05,0.048802088200370415
5758,0.04880210589379501,1.841204657860553e-05,0.048802088200370415
5759,0.04880210783913116,1.7652429436374644e-05,0.048802088200370415
5760,0.04880210588933438,1.8431852938414054e-05,0.048802088200370415
5761,0.048802107872138435,1.7614595800743066e-05,0.048802088200370415
5762,0.04880210588529698,1.8452105830482746e-05,0.048802088200370415
5763,0.04880210790441142,1.757692021501606e-05,0.048802088200370415
5764,0.048802105881667966,1.8472811714261147e-05,0.048802088200370415
5765,0.04880210793603863,1.753939397881628e-05,0.048802088200370415
5766,0.04880210587840157,1.8493989708544273e-05,0.048802088200370415
5767,0.048802107967091356,1.75020062314072e-05,0.048802088200370415
5768,0.04880210587546974,1.8515645553678772e-05,0.048802088200370415
5769,0.048802107997636915,1.746474889344024e-05,0.048802088200370415
5770,0.04880210587284918,1.853780196930289e-05,0.048802088200370415
5771,0.04880210802772699,1.742761079692411e-05,0.048802088200370415
5772,0.0488021058705183,1.8560473101985612e-05,0.048802088200370415
5773,0.04880210805740774,1.7390581318325434e-05,0.048802088200370415
5774,0.04880210586845806,1.8583676727207937e-05,0.048802088200370415
5775,0.04880210808671711,1.735365134833768e-05,0.048802088200370415
5776,0.04880210586665049,1.8607428144489893e-05,0.048802088200370415
5777,0.04880210811569212,1.7316811032580817e-05,0.048802088200370415
5778,0.04880210586508195,1.863175291959197e-05,0.048802088200370415
5779,0.04880210814436143,1.7280047172523145e-05,0.048802088200370415
5780,0.048802105863741375,1.8656672115390418e-05,0.048802088200370415
5781,0.04880210817275755,1.7243348772932424e-05,0.048802088200370415
5782,0.04880210586261564,1.868221442026433e-05,0.048802088200370415
5783,0.04880210820090072,1.7206703420492614e-05,0.048802088200370415
5784,0.04880210586169603,1.8708409972096427e-05,0.048802088200370415
5785,0.04880210822881436,1.717009684785002e-05,0.048802088200370415
5786,0.04880210586097017,1.873528021382712e-05,0.048802088200370415
5787,0.048802108256523646,1.7133518737671904e-05,0.048802088200370415
5788,0.048802105860433986,1.876285977027107e-05,0.048802088200370415
5789,0.04880210828404134,1.709695411046068e-05,0.048802088200370415
5790,0.04880210586007608,1.8791192357221155e-05,0.048802088200370415
5791,0.04880210831138428,1.7060385989712157e-05,0.048802088200370415
5792,0.04880210585989231,1.8820313416662644e-05,0.048802088200370415
5793,0.04880210833857165,1.7023799367344957e-05,0.048802088200370415
5794,0.04880210585987823,1.8850266860937093e-05,0.048802088200370415
5795,0.04880210836561626,1.698717597587241e-05,0.048802088200370415
5796,0.04880210586002203,1.8881108310987255e-05,0.048802088200370415
5797,0.04880210839252919,1.6950496370057933e-05,0.048802088200370415
5798,0.04880210586032709,1.891289240129495e-05,0.048802088200370415
5799,0.048802108419325446,1.6913738894050555e-05,0.048802088200370415
5800,0.048802105860780445,1.894568050392783e-05,0.048802088200370415
5801,0.04880210844601366,1.687688037399072e-05,0.048802088200370415
5802,0.04880210586138389,1.897954341876926e-05,0.048802088200370415
5803,0.048802108472608435,1.68398957624369e-05,0.048802088200370415
5804,0.0488021058621318,1.9014567011604103e-05,0.048802088200370415
5805,0.048802108499117446,1.6802753939350546e-05,0.048802088200370415
5806,0.048802105863018135,1.9050842391829004e-05,0.048802088200370415
5807,0.04880210852555303,1.6765423292471593e-05,0.048802088200370415
5808,0.04880210586404436,1.9088487462022815e-05,0.048802088200370415
5809,0.04880210855191911,1.6727862701929084e-05,0.048802088200370415
5810,0.0488021058652042,1.9127616747951058e-05,0.048802088200370415
5811,0.04880210857822638,1.669003187584806e-05,0.048802088200370415
5812,0.04880210586649619,1.916839328934315e-05,0.048802088200370415
5813,0.04880210860448579,1.6651875987776457e-05,0.048802088200370415
5814,0.048802105867916896,1.9210976368121214e-05,0.048802088200370415
5815,0.04880210863070137,1.6613339300180297e-05,0.048802088200370415
5816,0.04880210586946589,1.9255599352312973e-05,0.048802088200370415
5817,0.048802108656881484,1.657434512344707e-05,0.048802088200370415
5818,0.048802105871138826,1.9302510802037538e-05,0.048802088200370415
5819,0.04880210868303348,1.6534807775868138e-05,0.048802088200370415
5820,0.048802105872934,1.9352034977841323e-05,0.048802088200370415
5821,0.04880210870916312,1.6494619000997224e-05,0.048802088200370415
5822,0.048802105874851204,1.9404591529224562e-05,0.048802088200370415
5823,0.0488021087352782,1.6453639119367967e-05,0.048802088200370415
5824,0.048802105876888734,1.946072001229954e-05,0.048802088200370415
5825,0.048802108761385,1.6411689702969127e-05,0.048802088200370415
5826,0.04880210587904441,1.9521120362144308e-05,0.048802088200370415
5827,0.04880210878749012,1.6368535236429034e-05,0.048802088200370415
5828,0.04880210588131648,1.9586800678976847e-05,0.048802088200370415
5829,0.04880210881360021,1.6323843892717942e-05,0.048802088200370415
5830,0.04880210588370541,1.965922868490562e-05,0.048802088200370415
5831,0.048802108839718486,1.627713362414649e-05,0.048802088200370415
5832,0.048802105886208154,1.9740670640182453e-05,0.048802088200370415
5833,0.04880210886585208,1.6227660108004478e-05,0.048802088200370415
5834,0.04880210588882519,1.9835028362167638e-05,0.048802088200370415
5835,0.04880210889200637,1.6174153214693216e-05,0.048802088200370415
5836,0.048802105891558235,1.9950076900118303e-05,0.048802088200370415
5837,0.04880210891818648,1.6114128176501668e-05,0.048802088200370415
5838,0.04880210589440152,2.010568894883016e-05,0.048802088200370415
5839,0.04880210894439963,1.6041394382840595e-05,0.048802088200370415
5840,0.048802105897353926,2.039607782778132e-05,0.048802088200370415
5841,0.048802108970649655,1.592914576139604e-05,0.048802088200370415
5842,0.04880210590042282,1.933367364434981e-05,0.048802088200370415
5843,0.048802108996941256,1.5782027783679297e-05,0.048802088200370415
5844,0.04880210590360007,1.919468149129382e-05,0.048802088200370415
5845,0.048802109023280076,1.5765692656509374e-05,0.048802088200370415
5846,0.048802105906890235,1.907165366377506e-05,0.048802088200370415
5847,0.04880210904967055,1.5753230881731204e-05,0.048802088200370415
5848,0.04880210591028948,1.8960228747848284e-05,0.048802088200370415
5849,0.0488021090761187,1.5743504134987846e-05,0.048802088200370415
5850,0.04880210591380149,1.885724306947978e-05,0.048802088200370415
5851,0.04880210910262937,1.5735925886192874e-05,0.048802088200370415
5852,0.048802105917422484,1.8761097112510035e-05,0.048802088200370415
5853,0.04880210912920913,1.5730056989190717e-05,0.048802088200370415
5854,0.048802105921155844,1.8670438921042763e-05,0.048802088200370415
5855,0.048802109155861646,1.5725630287467108e-05,0.048802088200370415
5856,0.048802105924998194,1.8584421310440467e-05,0.048802088200370415
5857,0.048802109182592764,1.5722428978678266e-05,0.048802088200370415
5858,0.04880210592895464,1.8502335308809422e-05,0.048802088200370415
5859,0.048802109209406426,1.572030145838191e-05,0.048802088200370415
5860,0.04880210593302083,1.842367379036214e-05,0.048802088200370415
5861,0.04880210923631004,1.5719121794984413e-05,0.048802088200370415
5862,0.04880210593719811,1.8348000261291522e-05,0.048802088200370415
5863,0.04880210926330339,1.571879635341023e-05,0.048802088200370415
5864,0.04880210594148946,1.8274985110072307e-05,0.048802088200370415
5865,0.0488021092903989,1.5719244045373523e-05,0.048802088200370415
5866,0.04880210594589566,1.8204345957534752e-05,0.048802088200370415
5867,0.04880210931759791,1.5720399248545606e-05,0.048802088200370415
5868,0.04880210595041461,1.8135844732019643e-05,0.048802088200370415
5869,0.048802109344908466,1.5722209120994338e-05,0.048802088200370415
5870,0.04880210595504839,1.806929113868139e-05,0.048802088200370415
5871,0.048802109372332356,1.5724625210879098e-05,0.048802088200370415
5872,0.048802105959797046,1.800451389425962e-05,0.048802088200370415
5873,0.04880210939987939,1.5727608090790877e-05,0.048802088200370415
5874,0.04880210596466575,1.7941359454948137e-05,0.048802088200370415
5875,0.04880210942755509,1.5731125909581595e-05,0.048802088200370415
5876,0.04880210596965022,1.7879707428106884e-05,0.048802088200370415
5877,0.04880210945536472,1.5735146867001915e-05,0.048802088200370415
5878,0.04880210597475432,1.781944767289344e-05,0.048802088200370415
5879,0.04880210948330999,1.5739644508986124e-05,0.048802088200370415
5880,0.04880210597997968,1.7760477243633595e-05,0.048802088200370415
5881,0.04880210951140367,1.574459794453974e-05,0.048802088200370415
5882,0.048802105985326735,1.7702706329631585e-05,0.048802088200370415
5883,0.04880210953964547,1.5749986912912112e-05,0.048802088200370415
5884,0.0488021059907972,1.7646058209329213e-05,0.048802088200370415
5885,0.04880210956805139,1.5755793391816313e-05,0.048802088200370415
5886,0.04880210599639316,1.7590466428741333e-05,0.048802088200370415
5887,0.04880210959661812,1.576200026870394e-05,0.048802088200370415
5888,0.04880210600211618,1.753586613156151e-05,0.048802088200370415
5889,0.04880210962536045,1.576859309637721e-05,0.048802088200370415
5890,0.04880210600796859,1.748219453895732e-05,0.048802088200370415
5891,0.048802109654278454,1.5775561750891277e-05,0.048802088200370415
5892,0.04880210601395258,1.742940527554024e-05,0.048802088200370415
5893,0.048802109683385414,1.5782893225933955e-05,0.048802088200370415
5894,0.048802106020068146,1.737744865446219e-05,0.048802088200370415
5895,0.04880210971268901,1.5790576317430278e-05,0.048802088200370415
5896,0.04880210602632154,1.7326281295737242e-05,0.048802088200370415
5897,0.04880210974219342,1.5798603451969127e-05,0.048802088200370415
5898,0.04880210603271096,1.7275860769916868e-05,0.048802088200370415
5899,0.04880210977191079,1.580696551151425e-05,0.048802088200370415
5900,0.04880210603924215,1.7226153060977305e-05,0.048802088200370415
5901,0.04880210980184742,1.5815656046730758e-05,0.048802088200370415
5902,0.048802106045916456,1.717712295150565e-05,0.048802088200370415
5903,0.048802109832014474,1.582466723111121e-05,0.048802088200370415
5904,0.04880210605273647,1.712873971666206e-05,0.048802088200370415
5905,0.048802109862418945,1.5833991280263158e-05,0.048802088200370415
5906,0.04880210605970805,1.7080972098256924e-05,0.048802088200370415
5907,0.048802109893075006,1.58436256790586e-05,0.048802088200370415
5908,0.04880210606683266,1.7033797375310532e-05,0.048802088200370415
5909,0.048802109923990145,1.5853563591785124e-05,0.048802088200370415
5910,0.048802106074113914,1.6987182084862696e-05,0.048802088200370415
5911,0.04880210995517592,1.586380219772289e-05,0.048802088200370415
5912,0.04880210608155607,1.6941107248029216e-05,0.048802088200370415
5913,0.048802109986645754,1.5874334828840053e-05,0.048802088200370415
5914,0.04880210608916584,1.6895551173433246e-05,0.048802088200370415
5915,0.04880211001841134,1.5885163015011982e-05,0.048802088200370415
5916,0.048802106096942965,1.685048832568283e-05,0.048802088200370415
5917,0.04880211005048393,1.5896280005796095e-05,0.048802088200370415
5918,0.04880210610489409,1.68059057016089e-05,0.048802088200370415
5919,0.04880211008287925,1.590768298619868e-05,0.048802088200370415
5920,0.04880210611302627,1.6761778932427986e-05,0.048802088200370415
5921,0.04880211011561159,1.5919370180953116e-05,0.048802088200370415
5922,0.04880210612134252,1.6718093050925158e-05,0.048802088200370415
5923,0.048802110148692235,1.5931340213331388e-05,0.048802088200370415
5924,0.04880210612985039,1.6674832392516768e-05,0.048802088200370415
5925,0.048802110182145676,1.594359141274278e-05,0.048802088200370415
5926,0.0488021061385546,1.6631976839016038e-05,0.048802088200370415
5927,0.04880211021598313,1.5956123825054798e-05,0.048802088200370415
5928,0.04880210614746317,1.658951506026887e-05,0.048802088200370415
5929,0.048802110250224864,1.596893422782032e-05,0.048802088200370415
5930,0.048802106156585645,1.65474330288794e-05,0.048802088200370415
5931,0.04880211028489467,1.598202191837826e-05,0.048802088200370415
5932,0.048802106165924834,1.6505718142432757e-05,0.048802088200370415
5933,0.048802110320009515,1.5995385663839245e-05,0.048802088200370415
5934,0.04880210617549113,1.6464354113423758e-05,0.048802088200370415
5935,0.04880211035559269,1.600902961653773e-05,0.048802088200370415
5936,0.048802106185293834,1.6423330583554643e-05,0.048802088200370415
5937,0.048802110391671934,1.6022951361940233e-05,0.048802088200370415
5938,0.048802106195345335,1.6382635996891203e-05,0.048802088200370415
5939,0.04880211042827247,1.6037148508031904e-05,0.048802088200370415
5940,0.04880210620565324,1.634225974382416e-05,0.048802088200370415
5941,0.048802110465426506,1.6051626078496696e-05,0.048802088200370415
5942,0.048802106216231426,1.6302189470913904e-05,0.048802088200370415
5943,0.048802110503165165,1.6066383047638318e-05,0.048802088200370415
5944,0.04880210622709107,1.626241475691197e-05,0.048802088200370415
5945,0.04880211054152277,1.608142117116758e-05,0.048802088200370415
5946,0.048802106238249536,1.6222926975334008e-05,0.048802088200370415
5947,0.04880211058052816,1.609674197966001e-05,0.048802088200370415
5948,0.04880210624971663,1.6183716314637503e-05,0.048802088200370415
5949,0.04880211062023546,1.611234456457179e-05,0.048802088200370415
5950,0.04880210626151255,1.6144774195965623e-05,0.048802088200370415
5951,0.04880211066069081,1.6128235396108952e-05,0.048802088200370415
5952,0.048802106273658205,1.6106090704276614e-05,0.048802088200370415
5953,0.04880211070193949,1.614441246023725e-05,0.048802088200370415
5954,0.04880210628617183,1.606765614367118e-05,0.048802088200370415
5955,0.04880211074404162,1.6160880598231966e-05,0.048802088200370415
5956,0.04880210629907743,1.6029465575486897e-05,0.048802088200370415
5957,0.048802110787057526,1.617764326998263e-05,0.048802088200370415
5958,0.048802106312399854,1.599150752131415e-05,0.048802088200370415
5959,0.048802110831064,1.6194701938018908e-05,0.048802088200370415
5960,0.04880210632616961,1.5953774425115782e-05,0.048802088200370415
5961,0.048802110876139934,1.6212061209338267e-05,0.048802088200370415
5962,0.04880210634042195,1.5916260301844984e-05,0.048802088200370415
5963,0.0488021109223772,1.6229722576441382e-05,0.048802088200370415
5964,0.048802106355193824,1.58789577291763e-05,0.048802088200370415
5965,0.04880211096987704,1.6247693053985463e-05,0.048802088200370415
5966,0.04880210637052645,1.5841857204013463e-05,0.048802088200370415
5967,0.0488021110187696,1.6265973666037337e-05,0.048802088200370415
5968,0.04880210638647018,1.5804953861119945e-05,0.048802088200370415
5969,0.04880211106918968,1.628457322153364e-05,0.048802088200370415
5970,0.04880210640308578,1.576823858650663e-05,0.048802088200370415
5971,0.04880211112130093,1.630349374645125e-05,0.048802088200370415
5972,0.04880210642044062,1.5731706546792643e-05,0.048802088200370415
5973,0.04880211117531546,1.6322742530559368e-05,0.048802088200370415
5974,0.048802106438618854,1.569534902105563e-05,0.048802088200370415
5975,0.04880211123145794,1.6342321741039014e-05,0.048802088200370415
5976,0.04880210645771628,1.5659162611792843e-05,0.048802088200370415
5977,0.04880211129003184,1.6362239725378132e-05,0.048802088200370415
5978,0.04880210647785643,1.562313706485141e-05,0.048802088200370415
5979,0.04880211135139747,1.638250487492275e-05,0.048802088200370415
5980,0.04880210649919146,1.5587269025880574e-05,0.048802088200370415
5981,0.04880211141601273,1.640312335870077e-05,0.048802088200370415
5982,0.048802106521906675,1.5551548536961432e-05,0.048802088200370415
5983,0.04880211148449951,1.642410107890565e-05,0.048802088200370415
5984,0.0488021065462642,1.551597164944297e-05,0.048802088200370415
5985,0.04880211155765526,1.6445445912935004e-05,0.048802088200370415
5986,0.048802106572591,1.5480530266638668e-05,0.048802088200370415
5987,0.04880211163661202,1.646716780017121e-05,0.048802088200370415
5988,0.048802106601360404,1.5445222177917488e-05,0.048802088200370415
5989,0.04880211172305305,1.6489276131502542e-05,0.048802088200370415
5990,0.04880210663326678,1.5410034724510495e-05,0.048802088200370415
5991,0.048802111819569054,1.6511781387734032e-05,0.048802088200370415
5992,0.04880210666939035,1.5374963796679474e-05,0.048802088200370415
5993,0.048802111930768756,1.653469374407192e-05,0.048802088200370415
5994,0.04880210671162834,1.5340004481572396e-05,0.048802088200370415
5995,0.04880211206579195,1.655802737593202e-05,0.048802088200370415
5996,0.04880210676382888,1.5305147628058656e-05,0.048802088200370415
5997,0.048802112249285025,1.6581787571121006e-05,0.048802088200370415
5998,0.04880210683617931,1.5270388581237386e-05,0.048802088200370415
5999,0.0488021126110484,1.6605990966011534e-05,0.048802088200370415
6000,0.04880210698408328,1.5235719660959196e-05,0.048802088200370415
6001,0.0488021057618829,1.6630654279318548e-05,0.048802088200370415
6002,0.04880210715583982,1.5201132532249607e-05,0.048802088200370415
6003,0.04880210576534626,1.6655790785591075e-05,0.048802088200370415
6004,0.04880210721476004,1.5166621445554876e-05,0.048802088200370415
6005,0.04880210571859859,1.668141641092942e-05,0.048802088200370415
6006,0.0488021072612479,1.5132176358172413e-05,0.048802088200370415
6007,0.0488021057522288,1.670754618051894e-05,0.048802088200370415
6008,0.04880210730759654,1.5097794327071759e-05,0.048802088200370415
6009,0.04880210569420127,1.673420331308846e-05,0.048802088200370415
6010,0.04880210734493028,1.5063462845017073e-05,0.048802088200370415
6011,0.04880210573198135,1.6761409556353876e-05,0.048802088200370415
6012,0.048802107384859905,1.5029173578862654e-05,0.048802088200370415
6013,0.048802105688137996,1.6789182404409693e-05,0.048802088200370415
6014,0.048802107418647565,1.4994920962250193e-05,0.048802088200370415
6015,0.04880210570806347,1.6817548424382484e-05,0.048802088200370415
6016,0.04880210745373925,1.4960692406826223e-05,0.048802088200370415
6017,0.048802105686233596,1.6846535700573037e-05,0.048802088200370415
6018,0.048802107485735,1.4926478086496208e-05,0.048802088200370415
6019,0.04880210569016507,1.687616892236264e-05,0.048802088200370415
6020,0.04880210751758049,1.4892271348847406e-05,0.048802088200370415
6021,0.048802105681171576,1.690648036171475e-05,0.048802088200370415
6022,0.04880210754802307,1.4858059450553388e-05,0.048802088200370415
6023,0.04880210567895368,1.6937504942929385e-05,0.048802088200370415
6024,0.04880210757783229,1.4823828636313414e-05,0.048802088200370415
6025,0.04880210567441674,1.6969286539641938e-05,0.048802088200370415
6026,0.048802107606852295,1.4789564986755363e-05,0.048802088200370415
6027,0.04880210567125321,1.700186023525113e-05,0.048802088200370415
6028,0.048802107635260966,1.4755258319034517e-05,0.048802088200370415
6029,0.04880210566805344,1.7035272385028045e-05,0.048802088200370415
6030,0.04880210766309835,1.4720891779876213e-05,0.048802088200370415
6031,0.04880210566524813,1.7069576303981755e-05,0.048802088200370415
6032,0.04880210769042795,1.4686448271336971e-05,0.048802088200370415
6033,0.04880210566267872,1.710483127631807e-05,0.048802088200370415
6034,0.0488021077173019,1.4651910638206671e-05,0.048802088200370415
6035,0.048802105660362916,1.7141106617478546e-05,0.048802088200370415
6036,0.048802107743761355,1.4617255342986083e-05,0.048802088200370415
6037,0.04880210565827337,1.7178467502605093e-05,0.048802088200370415
6038,0.04880210776984607,1.4582463331150794e-05,0.048802088200370415
6039,0.04880210565639982,1.7217001434003454e-05,0.048802088200370415
6040,0.04880210779558871,1.45475068531839e-05,0.048802088200370415
6041,0.04880210565472887,1.7256803538253868e-05,0.048802088200370415
6042,0.04880210782101689,1.4512358631933544e-05,0.048802088200370415
6043,0.048802105653246906,1.7297987761867332e-05,0.048802088200370415
6044,0.048802107846159064,1.4476982944424297e-05,0.048802088200370415
6045,0.04880210565194758,1.7340673118294224e-05,0.048802088200370415
6046,0.04880210787103791,1.4441344583891134e-05,0.048802088200370415
6047,0.04880210565081828,1.7385015481903405e-05,0.048802088200370415
6048,0.04880210789567424,1.4405397398938708e-05,0.048802088200370415
6049,0.04880210564985151,1.743120279665679e-05,0.048802088200370415
6050,0.048802107920084874,1.4369085745640049e-05,0.048802088200370415
6051,0.04880210564904204,1.7479435809692733e-05,0.048802088200370415
6052,0.048802107944288,1.4332349399154536e-05,0.048802088200370415
6053,0.04880210564838,1.752997430296287e-05,0.048802088200370415
6054,0.04880210796829908,1.4295111949757022e-05,0.048802088200370415
6055,0.04880210564786169,1.7583152096315066e-05,0.048802088200370415
6056,0.04880210799213333,1.4257277393516044e-05,0.048802088200370415
6057,0.048802105647478805,1.7639366212043775e-05,0.048802088200370415
6058,0.04880210801580585,1.4218727237673527e-05,0.048802088200370415
6059,0.048802105647232745,1.769913960770498e-05,0.048802088200370415
6060,0.048802108039321064,1.4179309038324891e-05,0.048802088200370415
6061,0.04880210564711151,1.776317880924679e-05,0.048802088200370415
6062,0.04880210806269886,1.413881771823123e-05,0.048802088200370415
6063,0.048802105647116185,1.7832437774757483e-05,0.048802088200370415
6064,0.04880210808594374,1.4096975928140617e-05,0.048802088200370415
6065,0.048802105647237,1.790829831562224e-05,0.048802088200370415
6066,0.04880210810906505,1.4053382468016704e-05,0.048802088200370415
6067,0.04880210564747515,1.7992868926640184e-05,0.048802088200370415
6068,0.04880210813207519,1.4007428265695337e-05,0.048802088200370415
6069,0.04880210564782534,1.808969751549277e-05,0.048802088200370415
6070,0.04880210815498112,1.3958102149400605e-05,0.048802088200370415
6071,0.04880210564828411,1.8205435355873103e-05,0.048802088200370415
6072,0.048802108177790196,1.3903517096781734e-05,0.048802088200370415
6073,0.04880210564885403,1.8355935079244168e-05,0.048802088200370415
6074,0.04880210820051151,1.3839321767646166e-05,0.048802088200370415
6075,0.04880210564952403,1.860026756266813e-05,0.048802088200370415
6076,0.04880210822315262,1.375023233469504e-05,0.048802088200370415
6077,0.04880210565030053,1.3674797334946079e-05,0.048802088200370415
6078,0.04880210824571552,1.685192516148285e-05,0.048802088200370415
6079,0.04880210565117102,1.3674424031855008e-05,0.048802088200370415
6080,0.048802108268207314,1.6776300338736943e-05,0.048802088200370415
6081,0.04880210565214122,1.3675463510866594e-05,0.048802088200370415
6082,0.04880210829063999,1.6704109633024503e-05,0.048802088200370415
6083,0.04880210565320733,1.3677047198372667e-05,0.048802088200370415
6084,0.048802108313010614,1.6634091661185048e-05,0.048802088200370415
6085,0.048802105654364845,1.3679315240217496e-05,0.048802088200370415
6086,0.04880210833533203,1.6566218025857304e-05,0.048802088200370415
6087,0.04880210565561635,1.3682174363685881e-05,0.048802088200370415
6088,0.048802108357603353,1.650024793712746e-05,0.048802088200370415
6089,0.04880210565695683,1.3685591363390726e-05,0.048802088200370415
6090,0.04880210837983272,1.6436034040938782e-05,0.048802088200370415
6091,0.04880210565838849,1.3689524331518205e-05,0.048802088200370415
6092,0.04880210840202318,1.6373423845575262e-05,0.048802088200370415
6093,0.04880210565990385,1.3693943799993039e-05,0.048802088200370415
6094,0.04880210842418074,1.6312293992752244e-05,0.048802088200370415
6095,0.04880210566150823,1.369882041728998e-05,0.048802088200370415
6096,0.048802108446310645,1.6252533307220345e-05,0.048802088200370415
6097,0.04880210566319707,1.3704131556809315e-05,0.048802088200370415
6098,0.048802108468415775,1.6194050044792818e-05,0.048802088200370415
6099,0.04880210566497126,1.3709853879738641e-05,0.048802088200370415
6100,0.04880210849049856,1.6136748078990832e-05,0.048802088200370415
6101,0.04880210566682737,1.3715968808979883e-05,0.048802088200370415
6102,0.04880210851256594,1.6080557505942614e-05,0.048802088200370415
6103,0.04880210566876543,1.3722459855842265e-05,0.048802088200370415
6104,0.04880210853462034,1.6025410586324962e-05,0.048802088200370415
6105,0.048802105670786716,1.3729309972122355e-05,0.048802088200370415
6106,0.04880210855666385,1.5971242860483517e-05,0.048802088200370415
6107,0.04880210567288595,1.3736507068106342e-05,0.048802088200370415
6108,0.04880210857870284,1.5917992315372894e-05,0.048802088200370415
6109,0.04880210567506512,1.3744039524354934e-05,0.048802088200370415
6110,0.048802108600738074,1.5865614861161827e-05,0.048802088200370415
6111,0.04880210567732459,1.3751893898950406e-05,0.048802088200370415
6112,0.04880210862277552,1.58140632867832e-05,0.048802088200370415
6113,0.048802105679662464,1.3760062010455368e-05,0.048802088200370415
6114,0.0488021086448195,1.5763288953801395e-05,0.048802088200370415
6115,0.048802105682078774,1.3768533548206092e-05,0.048802088200370415
6116,0.048802108666869175,1.5713258742003873e-05,0.048802088200370415
6117,0.04880210568457237,1.3777300407284247e-05,0.048802088200370415
6118,0.048802108688931,1.5663936961269763e-05,0.048802088200370415
6119,0.048802105687145506,1.3786353195684444e-05,0.048802088200370415
6120,0.04880210871100498,1.5615286254600246e-05,0.048802088200370415
6121,0.048802105689791694,1.3795687887476165e-05,0.048802088200370415
6122,0.04880210873310107,1.5567271976298218e-05,0.048802088200370415
6123,0.04880210569251684,1.3805298876390775e-05,0.048802088200370415
6124,0.04880210875521592,1.5519871572763267e-05,0.048802088200370415
6125,0.04880210569531667,1.3815177965798652e-05,0.048802088200370415
6126,0.048802108777353005,1.5473057310886237e-05,0.048802088200370415
6127,0.04880210569819385,1.382532000428746e-05,0.048802088200370415
6128,0.04880210879951591,1.5426805076469087e-05,0.048802088200370415
6129,0.04880210570114702,1.383571966409902e-05,0.048802088200370415
6130,0.04880210882170948,1.5381087628817814e-05,0.048802088200370415
6131,0.048802105704174474,1.3846374571134283e-05,0.048802088200370415
6132,0.048802108843934974,1.5335883996028682e-05,0.048802088200370415
6133,0.04880210570727793,1.3857279958223082e-05,0.048802088200370415
6134,0.04880210886619875,1.5291179193609115e-05,0.048802088200370415
6135,0.04880210571045945,1.3868432375862082e-05,0.048802088200370415
6136,0.04880210888850097,1.5246945580725681e-05,0.048802088200370415
6137,0.048802105713714364,1.3879826580069873e-05,0.048802088200370415
6138,0.04880210891084314,1.5203173958099819e-05,0.048802088200370415
6139,0.04880210571704521,1.3891461594756595e-05,0.048802088200370415
6140,0.04880210893323056,1.515984116996489e-05,0.048802088200370415
6141,0.04880210572045191,1.3903333590879333e-05,0.048802088200370415
6142,0.048802108955666,1.5116936062457585e-05,0.048802088200370415
6143,0.048802105723935264,1.391543835177552e-05,0.048802088200370415
6144,0.048802108978149544,1.5074437243662125e-05,0.048802088200370415
6145,0.04880210572749351,1.3927778696247338e-05,0.048802088200370415
6146,0.04880210900068607,1.5032330188566111e-05,0.048802088200370415
6147,0.048802105731129315,1.3940350241977809e-05,0.048802088200370415
6148,0.04880210902328297,1.4990607854603539e-05,0.048802088200370415
6149,0.048802105734842345,1.3953150087262742e-05,0.048802088200370415
6150,0.04880210904593539,1.4949252670170553e-05,0.048802088200370415
6151,0.048802105738629614,1.39661760150727e-05,0.048802088200370415
6152,0.048802109068652906,1.4908256319187646e-05,0.048802088200370415
6153,0.04880210574249544,1.3979427509996163e-05,0.048802088200370415
6154,0.04880210909143612,1.4867603923019019e-05,0.048802088200370415
6155,0.04880210574644035,1.3992902411977291e-05,0.048802088200370415
6156,0.048802109114287194,1.4827282692258588e-05,0.048802088200370415
6157,0.048802105750462677,1.4006605914887741e-05,0.048802088200370415
6158,0.04880210913721004,1.4787282531039147e-05,0.048802088200370415
6159,0.048802105754562806,1.4020531090058104e-05,0.048802088200370415
6160,0.048802109160209745,1.4747597688851177e-05,0.048802088200370415
6161,0.04880210575874212,1.4034676501631413e-05,0.048802088200370415
6162,0.0488021091832861,1.4708215506636154e-05,0.048802088200370415
6163,0.048802105763000966,1.4049044090017938e-05,0.048802088200370415
6164,0.04880210920644312,1.4669127408708466e-05,0.048802088200370415
6165,0.04880210576733904,1.4063635841149852e-05,0.048802088200370415
6166,0.04880210922968874,1.4630321876853276e-05,0.048802088200370415
6167,0.048802105771761736,1.4078447347250353e-05,0.048802088200370415
6168,0.04880210925301779,1.4591790714701672e-05,0.048802088200370415
6169,0.04880210577626248,1.4093483192780416e-05,0.048802088200370415
6170,0.04880210927644067,1.4553528263556977e-05,0.048802088200370415
6171,0.04880210578084619,1.4108740148772706e-05,0.048802088200370415
6172,0.04880210929995968,1.451552816658086e-05,0.048802088200370415
6173,0.04880210578551438,1.412421703321357e-05,0.048802088200370415
6174,0.048802109323578605,1.4477778055357051e-05,0.048802088200370415
6175,0.048802105790266434,1.4139917962052821e-05,0.048802088200370415
6176,0.04880210934729808,1.4440273866610975e-05,0.048802088200370415
6177,0.04880210579510209,1.4155844631449733e-05,0.048802088200370415
6178,0.04880210937112435,1.4403004198629558e-05,0.048802088200370415
6179,0.048802105800025586,1.417199569714642e-05,0.048802088200370415
6180,0.04880210939506068,1.4365968003484672e-05,0.048802088200370415
6181,0.04880210580503412,1.4188370299472513e-05,0.048802088200370415
6182,0.04880210941911054,1.4329156226333715e-05,0.048802088200370415
6183,0.048802105810129955,1.4204971025310355e-05,0.048802088200370415
6184,0.04880210944327966,1.4292562830025675e-05,0.048802088200370415
6185,0.048802105815316674,1.4221802157919265e-05,0.048802088200370415
6186,0.04880210946757241,1.425617770090144e-05,0.048802088200370415
6187,0.04880210582059357,1.4238863670500387e-05,0.048802088200370415
6188,0.04880210949199044,1.4220000054116177e-05,0.048802088200370415
6189,0.0488021058259622,1.425615404975817e-05,0.048802088200370415
6190,0.048802109516541195,1.418402461520728e-05,0.048802088200370415
6191,0.04880210583142381,1.4273678258826418e-05,0.048802088200370415
6192,0.04880210954122556,1.4148240931560946e-05,0.048802088200370415
6193,0.0488021058369794,1.429143573950356e-05,0.048802088200370415
6194,0.04880210956605299,1.4112645932893593e-05,0.048802088200370415
6195,0.04880210584263139,1.4309430572172715e-05,0.048802088200370415
6196,0.048802109591025405,1.4077234351347157e-05,0.048802088200370415
6197,0.04880210584838068,1.4327666421726661e-05,0.048802088200370415
6198,0.048802109616148406,1.4042001288473738e-05,0.048802088200370415
6199,0.048802105854229304,1.4346141037524285e-05,0.048802088200370415
6200,0.04880210964142597,1.4006943035393438e-05,0.048802088200370415
6201,0.04880210586017932,1.4364860946429728e-05,0.048802088200370415
6202,0.04880210966686645,1.39720519631229e-05,0.048802088200370415
6203,0.048802105866232966,1.4383825811155992e-05,0.048802088200370415
6204,0.04880210969247279,1.3937323237153995e-05,0.048802088200370415
6205,0.048802105872388465,1.440304573339769e-05,0.048802088200370415
6206,0.04880210971825172,1.3902751047544011e-05,0.048802088200370415
6207,0.04880210587865239,1.4422516002025381e-05,0.048802088200370415
6208,0.04880210974420706,1.3868336966447724e-05,0.048802088200370415
6209,0.04880210588502587,1.4442242246655603e-05,0.048802088200370415
6210,0.04880210977034922,1.3834071097946439e-05,0.048802088200370415
6211,0.048802105891510114,1.4462229015245495e-05,0.048802088200370415
6212,0.0488021097966868,1.3799947819113157e-05,0.048802088200370415
6213,0.04880210589810712,1.4482481100762645e-05,0.048802088200370415
6214,0.04880210982322148,1.37659651415312e-05,0.048802088200370415
6215,0.04880210590482301,1.450300021575517e-05,0.048802088200370415
6216,0.048802109849962354,1.3732118641165074e-05,0.048802088200370415
6217,0.048802105911653904,1.452379291732218e-05,0.048802088200370415
6218,0.048802109876915856,1.3698404626768547e-05,0.048802088200370415
6219,0.048802105918609485,1.4544862290625578e-05,0.048802088200370415
6220,0.048802109904094504,1.3664815835180665e-05,0.048802088200370415
6221,0.048802105925690134,1.4566212908036637e-05,0.048802088200370415
6222,0.04880210993150272,1.3631351686940426e-05,0.048802088200370415
6223,0.04880210593289822,1.4587852452171695e-05,0.048802088200370415
6224,0.04880210995915175,1.3598005399736567e-05,0.048802088200370415
6225,0.048802105940238184,1.4609784805610744e-05,0.048802088200370415
6226,0.048802109987048654,1.3564770986394076e-05,0.048802088200370415
6227,0.04880210594771377,1.4632017645966648e-05,0.048802088200370415
6228,0.048802110015204354,1.3531647242344184e-05,0.048802088200370415
6229,0.04880210595532677,1.465455410574189e-05,0.048802088200370415
6230,0.04880211004362629,1.3498629902982601e-05,0.048802088200370415
6231,0.048802105963084486,1.467740232375375e-05,0.048802088200370415
6232,0.04880211007232867,1.3465712943185419e-05,0.048802088200370415
6233,0.04880210597098819,1.4700565806915987e-05,0.048802088200370415
6234,0.048802110101322155,1.3432894990824252e-05,0.048802088200370415
6235,0.048802105979043775,1.4724057186665793e-05,0.048802088200370415
6236,0.04880211013061757,1.3400170139385249e-05,0.048802088200370415
6237,0.04880210598725478,1.4747884138278292e-05,0.048802088200370415
6238,0.04880211016022802,1.3367533473572035e-05,0.048802088200370415
6239,0.04880210599562723,1.4772050010949138e-05,0.048802088200370415
6240,0.04880211019017296,1.3334981311156276e-05,0.048802088200370415
6241,0.04880210600416913,1.4796564360921113e-05,0.048802088200370415
6242,0.04880211022046578,1.3302508791978962e-05,0.048802088200370415
6243,0.048802106012885496,1.4821441008466092e-05,0.048802088200370415
6244,0.04880211025111359,1.3270112231834796e-05,0.048802088200370415
6245,0.04880210602178032,1.484668571834099e-05,0.048802088200370415
6246,0.04880211028214135,1.323778770489043e-05,0.048802088200370415
6247,0.04880210603086178,1.4872311628479582e-05,0.048802088200370415
6248,0.04880211031356626,1.3205527862421643e-05,0.048802088200370415
6249,0.048802106040136385,1.4898328511741185e-05,0.048802088200370415
6250,0.04880211034540205,1.317332913133642e-05,0.048802088200370415
6251,0.048802106049614304,1.4924749927407325e-05,0.048802088200370415
6252,0.04880211037767726,1.3141187224582981e-05,0.048802088200370415
6253,0.04880210605930008,1.495158985601204e-05,0.048802088200370415
6254,0.04880211041041045,1.3109096191297568e-05,0.048802088200370415
6255,0.04880210606920712,1.497885498410187e-05,0.048802088200370415
6256,0.04880211044362664,1.3077051724573525e-05,0.048802088200370415
6257,0.04880210607934399,1.5006564528737315e-05,0.048802088200370415
6258,0.048802110477353514,1.3045050135873215e-05,0.048802088200370415
6259,0.04880210608972227,1.5034737185898161e-05,0.048802088200370415
6260,0.04880211051161717,1.3013081153361848e-05,0.048802088200370415
6261,0.04880210610035387,1.5063385793632934e-05,0.048802088200370415
6262,0.04880211054645504,1.2981143056605371e-05,0.048802088200370415
6263,0.04880210611125003,1.509252791996154e-05,0.048802088200370415
6264,0.04880211058189273,1.2949228147128864e-05,0.048802088200370415
6265,0.048802106122425776,1.5122187018133202e-05,0.048802088200370415
6266,0.04880211061797641,1.2917329541260537e-05,0.048802088200370415
6267,0.04880210613389846,1.5152380329194653e-05,0.048802088200370415
6268,0.048802110654740084,1.2885442577054399e-05,0.048802088200370415
6269,0.048802106145682485,1.5183130826217525e-05,0.048802088200370415
6270,0.048802110692240865,1.2853557790904965e-05,0.048802088200370415
6271,0.048802106157802484,1.521446036068493e-05,0.048802088200370415
6272,0.048802110730516796,1.2821670094027012e-05,0.048802088200370415
6273,0.04880210617027439,1.5246406257410744e-05,0.048802088200370415
6274,0.048802110769636815,1.2789766754454726e-05,0.048802088200370415
6275,0.048802106183124305,1.52789825436892e-05,0.048802088200370415
6276,0.048802110809661035,1.2757845895267348e-05,0.048802088200370415
6277,0.048802106196377336,1.531223572940316e-05,0.048802088200370415
6278,0.04880211085066515,1.272589271697812e-05,0.048802088200370415
6279,0.04880210621006876,1.5346194032791484e-05,0.048802088200370415
6280,0.04880211089272824,1.2693898268401236e-05,0.048802088200370415
6281,0.048802106224228876,1.5380893514045066e-05,0.048802088200370415
6282,0.048802110935955094,1.2661853017701577e-05,0.048802088200370415
6283,0.0488021062389032,1.5416372969689014e-05,0.048802088200370415
6284,0.048802110980444215,1.2629746930634609e-05,0.048802088200370415
6285,0.04880210625413233,1.5452686197101193e-05,0.048802088200370415
6286,0.04880211102633417,1.2597563720257185e-05,0.048802088200370415
6287,0.048802106269973736,1.5489893751877425e-05,0.048802088200370415
6288,0.04880211107376885,1.2565287968314387e-05,0.048802088200370415
6289,0.04880210628648742,1.552803310668096e-05,0.048802088200370415
6290,0.04880211112293539,1.2532908522157016e-05,0.048802088200370415
6291,0.048802106303750606,1.5567180117281707e-05,0.048802088200370415
6292,0.04880211117404052,1.250040574735612e-05,0.048802088200370415
6293,0.04880210632185318,1.5607411595812173e-05,0.048802088200370415
6294,0.04880211122735458,1.246775848128606e-05,0.048802088200370415
6295,0.0488021063409075,1.5648797833310973e-05,0.048802088200370415
6296,0.048802111283212164,1.2434948467591004e-05,0.048802088200370415
6297,0.04880210636105108,1.5691447091863476e-05,0.048802088200370415
6298,0.04880211134203197,1.2401946500488077e-05,0.048802088200370415
6299,0.048802106382461304,1.5735458511342725e-05,0.048802088200370415
6300,0.048802111404363115,1.2368727599710787e-05,0.048802088200370415
6301,0.04880210640536604,1.5780961201555498e-05,0.048802088200370415
6302,0.04880211147092978,1.233525663550524e-05,0.048802088200370415
6303,0.04880210643007228,1.582809962712662e-05,0.048802088200370415
6304,0.04880211154276673,1.2301496663958497e-05,0.048802088200370415
6305,0.04880210645701401,1.5877052595616926e-05,0.048802088200370415
6306,0.04880211162138586,1.2267400609856438e-05,0.048802088200370415
6307,0.04880210648681926,1.5928019021799175e-05,0.048802088200370415
6308,0.04880211170912981,1.2232916653744741e-05,0.048802088200370415
6309,0.0488021065204789,1.598126267165877e-05,0.048802088200370415
6310,0.04880211181009506,1.2197977351606584e-05,0.048802088200370415
6311,0.04880210655970689,1.6037080661719785e-05,0.048802088200370415
6312,0.04880211193252666,1.2162503828512073e-05,0.048802088200370415
6313,0.04880210660797144,1.6095864328879933e-05,0.048802088200370415
6314,0.048802112098173034,1.2126395547268496e-05,0.048802088200370415
6315,0.04880210667445322,1.6158119321417185e-05,0.048802088200370415
6316,0.04880211241922882,1.208952273013091e-05,0.048802088200370415
6317,0.04880210680698676,1.62244717542889e-05,0.048802088200370415
6318,0.04880210561165541,1.2051722138236892e-05,0.048802088200370415
6319,0.04880210697836811,1.6295815109734262e-05,0.048802088200370415
6320,0.04880210559871718,1.2012763909803882e-05,0.048802088200370415
6321,0.04880210702863309,1.6373398789243843e-05,0.048802088200370415
6322,0.048802105585529276,1.1972327505949875e-05,0.048802088200370415
6323,0.04880210707173776,1.645910396686599e-05,0.048802088200370415
6324,0.04880210557994983,1.1929934152311471e-05,0.048802088200370415
6325,0.04880210711045654,1.655590842196146e-05,0.048802088200370415
6326,0.04880210556735444,1.1884822393228912e-05,0.048802088200370415
6327,0.04880210714575593,1.66692693394351e-05,0.048802088200370415
6328,0.04880210556569092,1.1835629800701043e-05,0.048802088200370415
6329,0.0488021071792834,1.681080878806507e-05,0.048802088200370415
6330,0.04880210555449267,1.1779494934916791e-05,0.048802088200370415
6331,0.04880210721045393,1.701571745792458e-05,0.048802088200370415
6332,0.04880210555330608,1.1708162748953132e-05,0.048802088200370415
6333,0.04880210724067946,1.7595384054267074e-05,0.048802088200370415
6334,0.04880210554505357,1.1565042493911868e-05,0.048802088200370415
6335,0.048802107269315505,1.633872884577996e-05,0.048802088200370415
6336,0.04880210554278775,1.1539847940576592e-05,0.048802088200370415
6337,0.04880210729719342,1.6181183239237795e-05,0.048802088200370415
6338,0.0488021055372853,1.1524353860212042e-05,0.048802088200370415
6339,0.048802107324035095,1.605051732345666e-05,0.048802088200370415
6340,0.048802105534306514,1.1513356345588255e-05,0.048802088200370415
6341,0.048802107350202434,1.5930901785582936e-05,0.048802088200370415
6342,0.048802105530468765,1.1505900062633061e-05,0.048802088200370415
6343,0.0488021073756545,1.5825896847764204e-05,0.048802088200370415
6344,0.04880210552749129,1.1500206482805751e-05,0.048802088200370415
6345,0.048802107400532785,1.5725440583753216e-05,0.048802088200370415
6346,0.04880210552451792,1.1496730648777573e-05,0.048802088200370415
6347,0.048802107424865966,1.563391336494917e-05,0.048802088200370415
6348,0.04880210552188731,1.149430071983337e-05,0.048802088200370415
6349,0.048802107448724145,1.554596548503714e-05,0.048802088200370415
6350,0.04880210551943123,1.1493307708635712e-05,0.048802088200370415
6351,0.04880210747214841,1.5463288647157185e-05,0.048802088200370415
6352,0.04880210551719757,1.1493181848876037e-05,0.048802088200370415
6353,0.04880210749517512,1.538390926507236e-05,0.048802088200370415
6354,0.04880210551514115,1.1494015583511143e-05,0.048802088200370415
6355,0.04880210751784054,1.5307940484414096e-05,0.048802088200370415
6356,0.0488021055132647,1.149560199315066e-05,0.048802088200370415
6357,0.04880210754017499,1.5234752605283573e-05,0.048802088200370415
6358,0.04880210551155381,1.1497902001707374e-05,0.048802088200370415
6359,0.048802107562204745,1.5164112402291086e-05,0.048802088200370415
6360,0.04880210550999781,1.1500833529289481e-05,0.048802088200370415
6361,0.04880210758395072,1.5095733172902176e-05,0.048802088200370415
6362,0.04880210550858831,1.1504344123898546e-05,0.048802088200370415
6363,0.04880210760543349,1.5029387253622918e-05,0.048802088200370415
6364,0.04880210550731606,1.1508390423655859e-05,0.048802088200370415
6365,0.048802107626678304,1.496488984446512e-05,0.048802088200370415
6366,0.04880210550617784,1.1512932041768056e-05,0.048802088200370415
6367,0.048802107647696144,1.4902096433824888e-05,0.048802088200370415
6368,0.04880210550516219,1.1517930910696139e-05,0.048802088200370415
6369,0.048802107668501425,1.484085753646007e-05,0.048802088200370415
6370,0.048802105504265565,1.1523361145257345e-05,0.048802088200370415
6371,0.048802107689115706,1.4781044007136424e-05,0.048802088200370415
6372,0.04880210550348586,1.152919858065273e-05,0.048802088200370415
6373,0.048802107709544795,1.4722558000212851e-05,0.048802088200370415
6374,0.04880210550281565,1.1535418038342858e-05,0.048802088200370415
6375,0.04880210772980242,1.4665309669042815e-05,0.048802088200370415
6376,0.04880210550225238,1.1541999120001234e-05,0.048802088200370415
6377,0.04880210774989767,1.4609216671231948e-05,0.048802088200370415
6378,0.04880210550179053,1.1548924624044178e-05,0.048802088200370415
6379,0.04880210776984123,1.4554191152071134e-05,0.048802088200370415
6380,0.04880210550142491,1.1556180953371798e-05,0.048802088200370415
6381,0.048802107789641724,1.4500182538444948e-05,0.048802088200370415
6382,0.0488021055011524,1.1563750274463579e-05,0.048802088200370415
6383,0.048802107809310935,1.4447119283197785e-05,0.048802088200370415
6384,0.04880210550097345,1.157162258517233e-05,0.048802088200370415
6385,0.048802107828851526,1.439494888244679e-05,0.048802088200370415
6386,0.04880210550088134,1.1579784929058908e-05,0.048802088200370415
6387,0.04880210784827214,1.4343626447115175e-05,0.048802088200370415
6388,0.048802105500873785,1.1588226870523122e-05,0.048802088200370415
6389,0.04880210786758575,1.4293107256957564e-05,0.048802088200370415
6390,0.048802105500949426,1.1596936442828998e-05,0.048802088200370415
6391,0.04880210788679137,1.4243346387435491e-05,0.048802088200370415
6392,0.04880210550110656,1.160590681259752e-05,0.048802088200370415
6393,0.048802107905898284,1.4194308015520135e-05,0.048802088200370415
6394,0.04880210550134312,1.1615130928197603e-05,0.048802088200370415
6395,0.048802107924910465,1.4145954538162577e-05,0.048802088200370415
6396,0.04880210550165242,1.1624598925365243e-05,0.048802088200370415
6397,0.04880210794383366,1.4098250822429513e-05,0.048802088200370415
6398,0.04880210550203953,1.1634307578972573e-05,0.048802088200370415
6399,0.04880210796267479,1.4051173770331783e-05,0.048802088200370415
6400,0.04880210550249559,1.1644248825451468e-05,0.048802088200370415
6401,0.04880210798143857,1.4004691349386093e-05,0.048802088200370415
6402,0.04880210550302523,1.1654415649811194e-05,0.048802088200370415
6403,0.048802108000128165,1.3958778199021052e-05,0.048802088200370415
6404,0.04880210550362517,1.1664803699763336e-05,0.048802088200370415
6405,0.04880210801874733,1.3913413859095745e-05,0.048802088200370415
6406,0.0488021055042922,1.1675407553385477e-05,0.048802088200370415
6407,0.04880210803730046,1.3868573676172444e-05,0.048802088200370415
6408,0.048802105505026096,1.1686221809363269e-05,0.048802088200370415
6409,0.04880210805579068,1.3824234195565225e-05,0.048802088200370415
6410,0.04880210550582435,1.1697244751500833e-05,0.048802088200370415
6411,0.048802108074222916,1.3780374519655362e-05,0.048802088200370415
6412,0.048802105506685844,1.1708470200595733e-05,0.048802088200370415
6413,0.04880210809260103,1.3736985631037467e-05,0.048802088200370415
6414,0.04880210550761125,1.1719894583632514e-05,0.048802088200370415
6415,0.048802108110928694,1.3694039122396142e-05,0.048802088200370415
6416,0.048802105508596344,1.1731516548103038e-05,0.048802088200370415
6417,0.048802108129208134,1.3651529782968094e-05,0.048802088200370415
6418,0.048802105509644284,1.1743329028924111e-05,0.048802088200370415
6419,0.04880210814744257,1.3609431324304276e-05,0.048802088200370415
6420,0.04880210551075153,1.1755332449789027e-05,0.048802088200370415
6421,0.04880210816563409,1.3567733321403752e-05,0.048802088200370415
6422,0.048802105511916896,1.1767524797617288e-05,0.048802088200370415
6423,0.04880210818378723,1.3526421422510504e-05,0.048802088200370415
6424,0.048802105513140265,1.1779900763330709e-05,0.048802088200370415
6425,0.04880210820190392,1.3485484155686351e-05,0.048802088200370415
6426,0.04880210551442056,1.1792459226553589e-05,0.048802088200370415
6427,0.048802108219985416,1.3444909582385738e-05,0.048802088200370415
6428,0.04880210551575919,1.1805196724873343e-05,0.048802088200370415
6429,0.048802108238038364,1.340468118273809e-05,0.048802088200370415
6430,0.04880210551715168,1.181811529027979e-05,0.048802088200370415
6431,0.04880210825606222,1.3364792012820319e-05,0.048802088200370415
6432,0.04880210551860044,1.1831209286990693e-05,0.048802088200370415
6433,0.048802108274058106,1.3325228780162873e-05,0.048802088200370415
6434,0.04880210552010069,1.1844476810761207e-05,0.048802088200370415
6435,0.048802108292030404,1.3285988485891295e-05,0.048802088200370415
6436,0.04880210552165409,1.1857918238106067e-05,0.048802088200370415
6437,0.048802108309979685,1.3247051957313303e-05,0.048802088200370415
6438,0.04880210552326388,1.1871532206941978e-05,0.048802088200370415
6439,0.0488021083279129,1.3208416530329396e-05,0.048802088200370415
6440,0.048802105524925594,1.1885313051173762e-05,0.048802088200370415
6441,0.04880210834582575,1.3170070576285499e-05,0.048802088200370415
6442,0.04880210552663886,1.1899264964538451e-05,0.048802088200370415
6443,0.048802108363724596,1.3132006538475284e-05,0.048802088200370415
6444,0.04880210552840422,1.1913385049671592e-05,0.048802088200370415
6445,0.04880210838160592,1.309421567103954e-05,0.048802088200370415
6446,0.04880210553021978,1.1927671341417444e-05,0.048802088200370415
6447,0.04880210839947987,1.3056690348875337e-05,0.048802088200370415
6448,0.048802105532086644,1.1942124375649948e-05,0.048802088200370415
6449,0.048802108417342074,1.3019423419747017e-05,0.048802088200370415
6450,0.04880210553400288,1.1956743899122703e-05,0.048802088200370415
6451,0.04880210843519718,1.2982404774256026e-05,0.048802088200370415
6452,0.04880210553597006,1.1971526807990778e-05,0.048802088200370415
6453,0.04880210845304727,1.2945633643005718e-05,0.048802088200370415
6454,0.04880210553798671,1.1986473563639268e-05,0.048802088200370415
6455,0.048802108470893994,1.2909099928313447e-05,0.048802088200370415
6456,0.04880210554005305,1.200158448351729e-05,0.048802088200370415
6457,0.04880210848873893,1.2872797531529578e-05,0.048802088200370415
6458,0.04880210554216855,1.2016857445202493e-05,0.048802088200370415
6459,0.048802108506580906,1.283672198373224e-05,0.048802088200370415
6460,0.04880210554433394,1.203229275844761e-05,0.048802088200370415
6461,0.04880210852442557,1.2800862755303076e-05,0.048802088200370415
6462,0.048802105546544856,1.2047894490151472e-05,0.048802088200370415
6463,0.048802108542273556,1.276521807263183e-05,0.048802088200370415
6464,0.048802105548807054,1.2063655444489092e-05,0.048802088200370415
6465,0.04880210856012346,1.2729782566791865e-05,0.048802088200370415
6466,0.0488021055511156,1.2079580292356048e-05,0.048802088200370415
6467,0.04880210857798145,1.2694551138901104e-05,0.048802088200370415
6468,0.048802105553473085,1.209566616740125e-05,0.048802088200370415
6469,0.04880210859584729,1.2659515937532047e-05,0.048802088200370415
6470,0.048802105555879355,1.2111916681271329e-05,0.048802088200370415
6471,0.048802108613721036,1.2624673360679804e-05,0.048802088200370415
6472,0.048802105558331865,1.2128328325909737e-05,0.048802088200370415
6473,0.0488021086316068,1.2590020682756993e-05,0.048802088200370415
6474,0.048802105560831914,1.2144904342902416e-05,0.048802088200370415
6475,0.048802108649505224,1.2555550345878547e-05,0.048802088200370415
6476,0.04880210556337933,1.2161642367133987e-05,0.048802088200370415
6477,0.048802108667416924,1.2521259519202136e-05,0.048802088200370415
6478,0.04880210556597544,1.2178544019402874e-05,0.048802088200370415
6479,0.048802108685346436,1.2487147420473225e-05,0.048802088200370415
6480,0.048802105568617145,1.2195610685775456e-05,0.048802088200370415
6481,0.04880210870329348,1.2453201311748842e-05,0.048802088200370415
6482,0.048802105571309484,1.2212842141407252e-05,0.048802088200370415
6483,0.048802108721258224,1.2419422248023709e-05,0.048802088200370415
6484,0.04880210557404641,1.22302411169267e-05,0.048802088200370415
6485,0.04880210873924034,1.2385806346158219e-05,0.048802088200370415
6486,0.04880210557683029,1.2247802333465313e-05,0.048802088200370415
6487,0.04880210875724677,1.2352349441133906e-05,0.048802088200370415
6488,0.04880210557966308,1.2265534260290182e-05,0.048802088200370415
6489,0.048802108775274945,1.2319047970704574e-05,0.048802088200370415
6490,0.04880210558254245,1.2283431227009385e-05,0.048802088200370415
6491,0.048802108793332084,1.2285896753385247e-05,0.048802088200370415
6492,0.048802105585467395,1.2301499081174887e-05,0.048802088200370415
6493,0.0488021088114109,1.2252894268777592e-05,0.048802088200370415
6494,0.048802105588443785,1.2319735918498534e-05,0.048802088200370415
6495,0.04880210882952033,1.2220034929418102e-05,0.048802088200370415
6496,0.04880210559146514,1.2338142856968311e-05,0.048802088200370415
6497,0.04880210884765554,1.2187319510095477e-05,0.048802088200370415
6498,0.04880210559453384,1.2356723408749938e-05,0.048802088200370415
6499,0.04880210886582378,1.2154736905333936e-05,0.048802088200370415
6500,0.04880210559765186,1.2375477684146623e-05,0.048802088200370415
6501,0.04880210888402471,1.2122293061540106e-05,0.048802088200370415
6502,0.04880210560081637,1.2394404373753314e-05,0.048802088200370415
6503,0.04880210890225907,1.2089978854129375e-05,0.048802088200370415
6504,0.048802105604029145,1.2413509576360911e-05,0.048802088200370415
6505,0.04880210892052738,1.2057794019662008e-05,0.048802088200370415
6506,0.04880210560728974,1.243278993621896e-05,0.048802088200370415
6507,0.04880210893883288,1.2025732260478555e-05,0.048802088200370415
6508,0.04880210561059872,1.2452253072340968e-05,0.048802088200370415
6509,0.04880210895717731,1.1993792230017579e-05,0.048802088200370415
6510,0.04880210561395766,1.247189455393505e-05,0.048802088200370415
6511,0.04880210897556367,1.1961973643839463e-05,0.048802088200370415
6512,0.04880210561736237,1.2491722052547931e-05,0.048802088200370415
6513,0.048802108993988444,1.1930269590228162e-05,0.048802088200370415
6514,0.04880210562082046,1.2511732529737917e-05,0.048802088200370415
6515,0.04880210901245873,1.1898679931313714e-05,0.048802088200370415
6516,0.048802105624323765,1.253192776195071e-05,0.048802088200370415
6517,0.04880210903097155,1.1867201769123683e-05,0.048802088200370415
6518,0.048802105627878206,1.2552317330679289e-05,0.048802088200370415
6519,0.04880210904953426,1.183582945774851e-05,0.048802088200370415
6520,0.04880210563148184,1.2572895741137933e-05,0.048802088200370415
6521,0.048802109068138776,1.1804563673687008e-05,0.048802088200370415
6522,0.04880210563513603,1.259366969239057e-05,0.048802088200370415
6523,0.04880210908679845,1.1773398749892083e-05,0.048802088200370415
6524,0.04880210563884067,1.26146390264347e-05,0.048802088200370415
6525,0.048802109105506315,1.1742336970063396e-05,0.048802088200370415
6526,0.04880210564259402,1.2635805001729552e-05,0.048802088200370415
6527,0.048802109124271846,1.1711371740573994e-05,0.048802088200370415
6528,0.04880210564640145,1.265717723188255e-05,0.048802088200370415
6529,0.04880210914308901,1.1680498413635359e-05,0.048802088200370415
6530,0.048802105650259206,1.2678753408130889e-05,0.048802088200370415
6531,0.048802109161963314,1.1649719941521834e-05,0.048802088200370415
6532,0.04880210565416962,1.2700535485433371e-05,0.048802088200370415
6533,0.048802109180896024,1.1619033022703761e-05,0.048802088200370415
6534,0.04880210565812886,1.272252554887746e-05,0.048802088200370415
6535,0.04880210919988751,1.1588431088623572e-05,0.048802088200370415
6536,0.04880210566214365,1.2744735090722354e-05,0.048802088200370415
6537,0.0488021092189428,1.1557913752344712e-05,0.048802088200370415
6538,0.048802105666211605,1.2767158068314958e-05,0.048802088200370415
6539,0.048802109238058465,1.1527480099589737e-05,0.048802088200370415
6540,0.048802105670332,1.2789806306296157e-05,0.048802088200370415
6541,0.048802109257240905,1.149712468548259e-05,0.048802088200370415
6542,0.04880210567450696,1.281267670440474e-05,0.048802088200370415
6543,0.048802109276493255,1.1466849374565283e-05,0.048802088200370415
6544,0.04880210567873606,1.2835774936939337e-05,0.048802088200370415
6545,0.04880210929581412,1.1436647791938472e-05,0.048802088200370415
6546,0.048802105683020354,1.2859112267949825e-05,0.048802088200370415
6547,0.048802109315207454,1.1406517393484412e-05,0.048802088200370415
6548,0.04880210568736188,1.2882684182834366e-05,0.048802088200370415
6549,0.04880210933467226,1.1376457556467281e-05,0.048802088200370415
6550,0.04880210569175865,1.2906503217836548e-05,0.048802088200370415
6551,0.048802109354213724,1.1346462996900028e-05,0.048802088200370415
6552,0.04880210569621194,1.293056797835827e-05,0.048802088200370415
6553,0.04880210937383305,1.131653561633519e-05,0.048802088200370415
6554,0.048802105700721944,1.295488393166277e-05,0.048802088200370415
6555,0.04880210939353243,1.1286669785644865e-05,0.048802088200370415
6556,0.04880210570529077,1.297945916658694e-05,0.048802088200370415
6557,0.048802109413316024,1.1256864130240085e-05,0.048802088200370415
6558,0.04880210570992035,1.3004298657435154e-05,0.048802088200370415
6559,0.04880210943318194,1.1227118594248165e-05,0.048802088200370415
6560,0.04880210571460891,1.302940452784011e-05,0.048802088200370415
6561,0.048802109453137274,1.1197425907721862e-05,0.048802088200370415
6562,0.048802105719356774,1.3054793506435505e-05,0.048802088200370415
6563,0.0488021094731836,1.1167781932925342e-05,0.048802088200370415
6564,0.04880210572416677,1.3080463476052228e-05,0.048802088200370415
6565,0.048802109493321894,1.1138191367144884e-05,0.048802088200370415
6566,0.04880210572904004,1.3106420844855581e-05,0.048802088200370415
6567,0.04880210951355243,1.1108646549576001e-05,0.048802088200370415
6568,0.04880210573397532,1.3132674632117142e-05,0.048802088200370415
6569,0.04880210953388053,1.1079147063156222e-05,0.048802088200370415
6570,0.0488021057389721,1.315923650911259e-05,0.048802088200370415
6571,0.048802109554309483,1.1049687255604097e-05,0.048802088200370415
6572,0.04880210574403557,1.3186107925946772e-05,0.048802088200370415
6573,0.04880210957484064,1.1020267261725066e-05,0.048802088200370415
6574,0.048802105749166165,1.3213303650164797e-05,0.048802088200370415
6575,0.04880210959547694,1.0990881481063902e-05,0.048802088200370415
6576,0.048802105754362786,1.3240831494618791e-05,0.048802088200370415
6577,0.04880210961622375,1.0961528078236891e-05,0.048802088200370415
6578,0.04880210575962543,1.326869746073117e-05,0.048802088200370415
6579,0.04880210963708316,1.0932204865192337e-05,0.048802088200370415
6580,0.04880210576495976,1.3296917838795313e-05,0.048802088200370415
6581,0.048802109658057966,1.0902906077874222e-05,0.048802088200370415
6582,0.04880210577036499,1.3325499333904103e-05,0.048802088200370415
6583,0.048802109679151384,1.0873630409760458e-05,0.048802088200370415
6584,0.04880210577583988,1.335445349827211e-05,0.048802088200370415
6585,0.04880210970036456,1.0844374395135528e-05,0.048802088200370415
6586,0.04880210578138731,1.3383796623438556e-05,0.048802088200370415
6587,0.04880210972170536,1.0815132355718962e-05,0.048802088200370415
6588,0.0488021057870087,1.3413539460213783e-05,0.048802088200370415
6589,0.04880210974317438,1.0785902624038729e-05,0.048802088200370415
6590,0.048802105792706704,1.344369119450085e-05,0.048802088200370415
6591,0.04880210976477881,1.0756681735696419e-05,0.048802088200370415
6592,0.04880210579848009,1.347427483466817e-05,0.048802088200370415
6593,0.04880210978651702,1.0727463522678567e-05,0.048802088200370415
6594,0.04880210580433178,1.3505304853687264e-05,0.048802088200370415
6595,0.048802109808399066,1.0698243686797768e-05,0.048802088200370415
6596,0.048802105810265214,1.35367917636683e-05,0.048802088200370415
6597,0.04880210983042588,1.066902093828687e-05,0.048802088200370415
6598,0.04880210581627983,1.3568757775264435e-05,0.048802088200370415
6599,0.04880210985260396,1.0639787951792256e-05,0.048802088200370415
6600,0.04880210582237746,1.3601225882437667e-05,0.048802088200370415
6601,0.04880210987493425,1.0610539328876659e-05,0.048802088200370415
6602,0.048802105828559816,1.3634215177664476e-05,0.048802088200370415
6603,0.04880210989742689,1.0581268948827048e-05,0.048802088200370415
6604,0.0488021058348309,1.3667751229963424e-05,0.048802088200370415
6605,0.04880210992008126,1.0551973008629793e-05,0.048802088200370415
6606,0.04880210584118913,1.3701856528625734e-05,0.048802088200370415
6607,0.04880210994290523,1.0522643683316294e-05,0.048802088200370415
6608,0.04880210584763867,1.3736554501723043e-05,0.048802088200370415
6609,0.048802109965906816,1.0493276994211694e-05,0.048802088200370415
6610,0.04880210585418296,1.377188614853812e-05,0.048802088200370415
6611,0.04880210998908803,1.0463860915396523e-05,0.048802088200370415
6612,0.04880210586082282,1.380787300750135e-05,0.048802088200370415
6613,0.048802110012456934,1.0434391451081172e-05,0.048802088200370415
6614,0.04880210586756145,1.3844548502371201e-05,0.048802088200370415
6615,0.04880211003602124,1.040486043134296e-05,0.048802088200370415
6616,0.048802105874397955,1.388196909568557e-05,0.048802088200370415
6617,0.04880211005978437,1.0375254466837031e-05,0.048802088200370415
6618,0.04880210588134058,1.3920155772669327e-05,0.048802088200370415
6619,0.04880211008375212,1.0345567915811615e-05,0.048802088200370415
6620,0.04880210588838756,1.3959169499874185e-05,0.048802088200370415
6621,0.04880211010793917,1.0315787261100682e-05,0.048802088200370415
6622,0.04880210589554486,1.3999058282430581e-05,0.048802088200370415
6623,0.04880211013234819,1.0285901886142075e-05,0.048802088200370415
6624,0.04880210590281614,1.403988273550196e-05,0.048802088200370415
6625,0.04880211015698569,1.0255897178064147e-05,0.048802088200370415
6626,0.04880210591019927,1.4081707652881598e-05,0.048802088200370415
6627,0.04880211018186071,1.0225757453902419e-05,0.048802088200370415
6628,0.048802105917704175,1.4124606162667102e-05,0.048802088200370415
6629,0.048802110206985085,1.0195465633445802e-05,0.048802088200370415
6630,0.04880210592533173,1.4168665900357022e-05,0.048802088200370415
6631,0.04880211023236671,1.016500263591387e-05,0.048802088200370415
6632,0.048802105933086044,1.4213964427910367e-05,0.048802088200370415
6633,0.048802110258017554,1.0134350776052054e-05,0.048802088200370415
6634,0.048802105940973305,1.4260644993072172e-05,0.048802088200370415
6635,0.048802110283946765,1.0103476219713404e-05,0.048802088200370415
6636,0.048802105948994985,1.430880012383967e-05,0.048802088200370415
6637,0.048802110310167665,1.0072359079248228e-05,0.048802088200370415
6638,0.04880210595715668,1.4358610274890217e-05,0.048802088200370415
6639,0.048802110336696604,1.0040956794190162e-05,0.048802088200370415
6640,0.04880210596546606,1.4410213052367395e-05,0.048802088200370415
6641,0.048802110363537494,1.0009238238491652e-05,0.048802088200370415
6642,0.04880210597392723,1.4463855583007432e-05,0.048802088200370415
6643,0.048802110390704125,9.977148276570744e-06,0.048802088200370415
6644,0.04880210598254306,1.4519769877125608e-05,0.048802088200370415
6645,0.04880211041822217,9.944632318851655e-06,0.048802088200370415
6646,0.04880210599132587,1.4578270126008789e-05,0.048802088200370415
6647,0.04880211044610136,9.911619737640455e-06,0.048802088200370415
6648,0.04880210600027746,1.4639754038089238e-05,0.048802088200370415
6649,0.04880211047436054,9.878020062949328e-06,0.048802088200370415
6650,0.04880210600940594,1.4704709883905746e-05,0.048802088200370415
6651,0.04880211050301468,9.843722270103891e-06,0.048802088200370415
6652,0.04880210601872155,1.4773798237058256e-05,0.048802088200370415
6653,0.048802110532090326,9.808576882414024e-06,0.048802088200370415
6654,0.0488021060282292,1.4847893965436932e-05,0.048802088200370415
6655,0.04880211056160206,9.772384698559416e-06,0.048802088200370415
6656,0.048802106037939996,1.4928262831773263e-05,0.048802088200370415
6657,0.04880211059157972,9.734861124797823e-06,0.048802088200370415
6658,0.04880210604786633,1.5016752115698331e-05,0.048802088200370415
6659,0.04880211062204674,9.695589515385177e-06,0.048802088200370415
6660,0.04880210605801635,1.5116412200991634e-05,0.048802088200370415
6661,0.04880211065303438,9.653896000523099e-06,0.048802088200370415
6662,0.04880210606840156,1.5232503760546005e-05,0.048802088200370415
6663,0.04880211068457323,9.608607289695962e-06,0.048802088200370415
6664,0.04880210607903757,1.5376816579996004e-05,0.048802088200370415
6665,0.048802110716693534,9.557238783886403e-06,0.048802088200370415
6666,0.04880210608993639,1.5582404570912678e-05,0.048802088200370415
6667,0.04880211074943792,9.492855202397115e-06,0.048802088200370415
6668,0.04880210610111742,1.6132335086489217e-05,0.048802088200370415
6669,0.048802110782846984,9.372178195446213e-06,0.048802088200370415
6670,0.04880210611259522,1.500985162050219e-05,0.048802088200370415
6671,0.048802110816964284,9.345812844777586e-06,0.048802088200370415
6672,0.048802106124390246,1.4793791181354365e-05,0.048802088200370415
6673,0.04880211085184985,9.33724906232225e-06,0.048802088200370415
6674,0.04880210613652827,1.4761602894656212e-05,0.048802088200370415
6675,0.04880211088756013,9.318440604129094e-06,0.048802088200370415
6676,0.0488021061490294,1.4506127441826311e-05,0.048802088200370415
6677,0.04880211092415739,9.32915487918524e-06,0.048802088200370415
6678,0.048802106161923355,1.4562496921473774e-05,0.048802088200370415
6679,0.04880211096171964,9.304913085187423e-06,0.048802088200370415
6680,0.04880210617524399,1.4305903371039286e-05,0.048802088200370415
6681,0.04880211100034,9.325347175612616e-06,0.048802088200370415
6682,0.04880210618902756,1.4355136559463762e-05,0.048802088200370415
6683,0.04880211104011089,9.303683130875405e-06,0.048802088200370415
6684,0.04880210620331772,1.416630551800985e-05,0.048802088200370415
6685,0.04880211108116645,9.320679393353491e-06,0.048802088200370415
6686,0.04880210621816275,1.4156759145595913e-05,0.048802088200370415
6687,0.04880211112363292,9.310047998696782e-06,0.048802088200370415
6688,0.04880210623362552,1.4038252043255256e-05,0.048802088200370415
6689,0.04880211116768938,9.319652192707379e-06,0.048802088200370415
6690,0.04880210624977464,1.398727058906483e-05,0.048802088200370415
6691,0.04880211121350987,9.318386421216324e-06,0.048802088200370415
6692,0.04880210626669257,1.3905816776794755e-05,0.048802088200370415
6693,0.048802111261383056,9.324027653293969e-06,0.048802088200370415
6694,0.048802106284489596,1.3842197089338436e-05,0.048802088200370415
6695,0.04880211131158522,9.327235453332648e-06,0.048802088200370415
6696,0.04880210630329642,1.3774378240545503e-05,0.048802088200370415
6697,0.04880211136453834,9.332268700914883e-06,0.048802088200370415
6698,0.04880210632327448,1.3710971958351634e-05,0.048802088200370415
6699,0.048802111420745135,9.337269610646522e-06,0.048802088200370415
6700,0.048802106344658445,1.3648553486902517e-05,0.048802088200370415
6701,0.04880211148091814,9.342888049924817e-06,0.048802088200370415
6702,0.04880210636772396,1.3588036217409557e-05,0.048802088200370415
6703,0.04880211154603536,9.348859399369037e-06,0.048802088200370415
6704,0.04880210639291795,1.3528964308047492e-05,0.048802088200370415
6705,0.04880211161761977,9.35522601504909e-06,0.048802088200370415
6706,0.048802106420841415,1.3471305568819537e-05,0.048802088200370415
6707,0.04880211169796713,9.361944013170481e-06,0.048802088200370415
6708,0.0488021064525398,1.3414936911162043e-05,0.048802088200370415
6709,0.04880211179149843,9.368996365729303e-06,0.048802088200370415
6710,0.04880210648974475,1.3359760285359277e-05,0.048802088200370415
6711,0.048802111906709814,9.37636687508689e-06,0.048802088200370415
6712,0.048802106536438156,1.3305710009833628e-05,0.048802088200370415
6713,0.04880211207182037,9.384032807594047e-06,0.048802088200370415
6714,0.048802106603234946,1.3252695562871343e-05,0.048802088200370415
6715,0.04880211247119619,9.391985482303636e-06,0.048802088200370415
6716,0.048802106783977076,1.3200672133174207e-05,0.048802088200370415
6717,0.048802105395424004,9.400204840521366e-06,0.048802088200370415
6718,0.04880210683721945,1.3149555083700117e-05,0.048802088200370415
6719,0.04880210576406528,9.408686114548763e-06,0.048802088200370415
6720,0.0488021070276915,1.3099315776820324e-05,0.048802088200370415
6721,0.04880210500996304,9.417411836614673e-06,0.048802088200370415
6722,0.04880210701522625,1.3049888548605885e-05,0.048802088200370415
6723,0.048802105578732775,9.426375649463719e-06,0.048802088200370415
6724,0.04880210791284723,1.3001240616233562e-05,0.048802088200370415
6725,0.04880210543968316,9.435566374654816e-06,0.048802088200370415
6726,0.04880210793358747,1.2953329505471591e-05,0.048802088200370415
6727,0.04880210543856764,9.444973699550286e-06,0.048802088200370415
6728,0.04880210794896194,1.290611140161523e-05,0.048802088200370415
6729,0.04880210543919095,9.454594058027203e-06,0.048802088200370415
6730,0.048802107964202944,1.285955584488983e-05,0.048802088200370415
6731,0.04880210543992426,9.464420017195797e-06,0.048802088200370415
6732,0.048802107979394105,1.2813625058689555e-05,0.048802088200370415
6733,0.048802105440702175,9.474444091966616e-06,0.048802088200370415
6734,0.04880210799454354,1.2768309775756992e-05,0.048802088200370415
6735,0.04880210544152289,9.484655484787626e-06,0.048802088200370415
6736,0.04880210800965132,1.2723557056324806e-05,0.048802088200370415
6737,0.048802105442384267,9.495058464726853e-06,0.048802088200370415
6738,0.04880210802472081,1.2679363542631822e-05,0.048802088200370415
6739,0.048802105443286725,9.505636582626174e-06,0.048802088200370415
6740,0.048802108039749624,1.2635695376364387e-05,0.048802088200370415
6741,0.04880210544422862,9.51639201090327e-06,0.048802088200370415
6742,0.048802108054746475,1.2592536121027027e-05,0.048802088200370415
6743,0.04880210544520919,9.527317236046652e-06,0.048802088200370415
6744,0.04880210806970506,1.254985460784772e-05,0.048802088200370415
6745,0.048802105446227394,9.538409622662506e-06,0.048802088200370415
6746,0.04880210808463292,1.2507642543575684e-05,0.048802088200370415
6747,0.04880210544728558,9.549665118371654e-06,0.048802088200370415
6748,0.048802108099530235,1.2465878631503339e-05,0.048802088200370415
6749,0.048802105448381046,9.561078815921717e-06,0.048802088200370415
6750,0.0488021081143992,1.2424541006211765e-05,0.048802088200370415
6751,0.04880210544951424,9.572649221414839e-06,0.048802088200370415
6752,0.04880210812923929,1.2383622519019265e-05,0.048802088200370415
6753,0.04880210545068339,9.584371216802835e-06,0.048802088200370415
6754,0.04880210814405248,1.2343105019907794e-05,0.048802088200370415
6755,0.048802105451888525,9.5962410362055e-06,0.048802088200370415
6756,0.04880210815884195,1.2302977611378625e-05,0.048802088200370415
6757,0.04880210545313162,9.608255119516924e-06,0.048802088200370415
6758,0.0488021081736061,1.2263218325409944e-05,0.048802088200370415
6759,0.048802105454409155,9.620413939131543e-06,0.048802088200370415
6760,0.04880210818834962,1.2223818682376518e-05,0.048802088200370415
6761,0.04880210545572115,9.632714349819191e-06,0.048802088200370415
6762,0.04880210820307173,1.2184771347975276e-05,0.048802088200370415
6763,0.04880210545706983,9.645150917285245e-06,0.048802088200370415
6764,0.04880210821777525,1.2146058985489033e-05,0.048802088200370415
6765,0.048802105458451886,9.657725020274402e-06,0.048802088200370415
6766,0.048802108232462296,1.2107674241915296e-05,0.048802088200370415
6767,0.048802105459868274,9.670430300477818e-06,0.048802088200370415
6768,0.04880210824712909,1.2069602530421003e-05,0.048802088200370415
6769,0.048802105461318294,9.683270698302289e-06,0.048802088200370415
6770,0.04880210826177896,1.203183964117626e-05,0.048802088200370415
6771,0.04880210546280351,9.696237426233311e-06,0.048802088200370415
6772,0.04880210827641477,1.1994374074647083e-05,0.048802088200370415
6773,0.04880210546431848,9.709334125474313e-06,0.048802088200370415
6774,0.04880210829103716,1.1957197156974704e-05,0.048802088200370415
6775,0.04880210546586985,9.72255636486945e-06,0.048802088200370415
6776,0.048802108305648254,1.1920301749372306e-05,0.048802088200370415
6777,0.048802105467454185,9.73590016592396e-06,0.048802088200370415
6778,0.0488021083202464,1.1883678381706606e-05,0.048802088200370415
6779,0.04880210546907078,9.749367637751513e-06,0.048802088200370415
6780,0.048802108334836884,1.1847315683210731e-05,0.048802088200370415
6781,0.04880210547071864,9.762958297823745e-06,0.048802088200370415
6782,0.04880210834941134,1.1811215729542306e-05,0.048802088200370415
6783,0.04880210547239972,9.776666267764295e-06,0.048802088200370415
6784,0.04880210836398492,1.1775359619773923e-05,0.048802088200370415
6785,0.04880210547411455,9.790497239215678e-06,0.048802088200370415
6786,0.04880210837854902,1.1739750090590418e-05,0.048802088200370415
6787,0.04880210547585931,9.804442024291069e-06,0.048802088200370415
6788,0.048802108393105,1.1704381171821588e-05,0.048802088200370415
6789,0.04880210547763454,9.818501188961511e-06,0.048802088200370415
6790,0.04880210840765743,1.1669231794079829e-05,0.048802088200370415
6791,0.048802105479443844,9.832680506175582e-06,0.048802088200370415
6792,0.0488021084222056,1.1634313595862349e-05,0.048802088200370415
6793,0.04880210548128485,9.846970453766118e-06,0.048802088200370415
6794,0.04880210843674868,1.1599615258519647e-05,0.048802088200370415
6795,0.04880210548315556,9.861376115472003e-06,0.048802088200370415
6796,0.04880210845128882,1.1565127342083347e-05,0.048802088200370415
6797,0.04880210548505571,9.875892544422407e-06,0.048802088200370415
6798,0.048802108465826624,1.1530847910231946e-05,0.048802088200370415
6799,0.0488021054869888,9.890522472633258e-06,0.048802088200370415
6800,0.048802108480364564,1.1496771180858718e-05,0.048802088200370415
6801,0.048802105488951905,9.905258405588142e-06,0.048802088200370415
6802,0.048802108494902366,1.1462891687179856e-05,0.048802088200370415
6803,0.048802105490947226,9.920108483494579e-06,0.048802088200370415
6804,0.048802108509439925,1.142920724793051e-05,0.048802088200370415
6805,0.04880210549297239,9.935065372742354e-06,0.048802088200370415
6806,0.04880210852397984,1.1395710708214861e-05,0.048802088200370415
6807,0.0488021054950272,9.950129999217467e-06,0.048802088200370415
6808,0.04880210853852461,1.1362397679741323e-05,0.048802088200370415
6809,0.04880210549711235,9.965305271605902e-06,0.048802088200370415
6810,0.0488021085530719,1.1329262736169834e-05,0.048802088200370415
6811,0.04880210549923145,9.98058531400891e-06,0.048802088200370415
6812,0.048802108567624035,1.1296304138059931e-05,0.048802088200370415
6813,0.04880210550137858,9.995974439972563e-06,0.048802088200370415
6814,0.0488021085821805,1.1263519400120768e-05,0.048802088200370415
6815,0.04880210550355596,1.0011466368325714e-05,0.048802088200370415
6816,0.04880210859674201,1.1230898077943081e-05,0.048802088200370415
6817,0.0488021055057633,1.0027069230094328e-05,0.048802088200370415
6818,0.04880210861131128,1.1198439577209e-05,0.048802088200370415
6819,0.04880210550799889,1.0042777864446286e-05,0.048802088200370415
6820,0.04880210862588728,1.116614500562765e-05,0.048802088200370415
6821,0.04880210551026701,1.0058588330255174e-05,0.048802088200370415
6822,0.048802108640471124,1.1134006888987225e-05,0.048802088200370415
6823,0.04880210551256398,1.0074505643010878e-05,0.048802088200370415
6824,0.04880210865506446,1.1102018741447247e-05,0.048802088200370415
6825,0.04880210551489156,1.0090529185680209e-05,0.048802088200370415
6826,0.04880210866966804,1.1070181386052854e-05,0.048802088200370415
6827,0.04880210551725009,1.0106654756196296e-05,0.048802088200370415
6828,0.04880210868428084,1.1038492363577301e-05,0.048802088200370415
6829,0.048802105519638,1.0122884228336005e-05,0.048802088200370415
6830,0.048802108698908324,1.1006946059992217e-05,0.048802088200370415
6831,0.048802105522056244,1.0139220092233022e-05,0.048802088200370415
6832,0.04880210871354635,1.0975540861801007e-05,0.048802088200370415
6833,0.04880210552450399,1.0155659467882724e-05,0.048802088200370415
6834,0.0488021087281978,1.0944269265611766e-05,0.048802088200370415
6835,0.04880210552698234,1.0172203157434642e-05,0.048802088200370415
6836,0.04880210874286115,1.0913138627766908e-05,0.048802088200370415
6837,0.048802105529490145,1.0188850641926672e-05,0.048802088200370415
6838,0.048802108757542303,1.0882134215043463e-05,0.048802088200370415
6839,0.04880210553202912,1.0205599836062829e-05,0.048802088200370415
6840,0.04880210877223734,1.0851261510331796e-05,0.048802088200370415
6841,0.04880210553459696,1.0222456632434745e-05,0.048802088200370415
6842,0.048802108786948135,1.0820514167621165e-05,0.048802088200370415
6843,0.04880210553719561,1.0239415693788832e-05,0.048802088200370415
6844,0.04880210880167757,1.0789893099862293e-05,0.048802088200370415
6845,0.0488021055398255,1.0256478585717537e-05,0.048802088200370415
6846,0.048802108816423155,1.0759390448473976e-05,0.048802088200370415
6847,0.04880210554248485,1.0273648417750213e-05,0.048802088200370415
6848,0.048802108831188254,1.072900663479637e-05,0.048802088200370415
6849,0.048802105545173356,1.0290920468096727e-05,0.048802088200370415
6850,0.048802108845974974,1.069874083011322e-05,0.048802088200370415
6851,0.04880210554789454,1.0308295057989662e-05,0.048802088200370415
6852,0.048802108860778536,1.0668590489244278e-05,0.048802088200370415
6853,0.048802105550644986,1.032577794380505e-05,0.048802088200370415
6854,0.04880210887560477,1.0638550758007863e-05,0.048802088200370415
6855,0.04880210555342648,1.0343365016170233e-05,0.048802088200370415
6856,0.04880210889045048,1.060862174419603e-05,0.048802088200370415
6857,0.04880210555623697,1.0361054799208644e-05,0.048802088200370415
6858,0.048802108905321814,1.0578797533158568e-05,0.048802088200370415
6859,0.04880210555908183,1.0378854700014385e-05,0.048802088200370415
6860,0.048802108920215234,1.0549080084153539e-05,0.048802088200370415
6861,0.04880210556195369,1.039675933525414e-05,0.048802088200370415
6862,0.04880210893513226,1.0519463050912506e-05,0.048802088200370415
6863,0.048802105564859324,1.0414772991491696e-05,0.048802088200370415
6864,0.048802108950074204,1.0489949880623103e-05,0.048802088200370415
6865,0.04880210556779453,1.0432889182776027e-05,0.048802088200370415
6866,0.048802108965041974,1.0460537452278183e-05,0.048802088200370415
6867,0.0488021055707601,1.0451111389351783e-05,0.048802088200370415
6868,0.048802108980037284,1.0431221405964076e-05,0.048802088200370415
6869,0.048802105573759566,1.0469446853397423e-05,0.048802088200370415
6870,0.04880210899505881,1.040200058459597e-05,0.048802088200370415
6871,0.04880210557678921,1.0487884826630874e-05,0.048802088200370415
6872,0.04880210901010928,1.0372876134208379e-05,0.048802088200370415
6873,0.048802105579850256,1.0506434676854097e-05,0.048802088200370415
6874,0.048802109025188306,1.0343839471342064e-05,0.048802088200370415
6875,0.04880210558294306,1.0525094551356685e-05,0.048802088200370415
6876,0.04880210904029866,1.0314892199742241e-05,0.048802088200370415
6877,0.04880210558606845,1.0543867391484671e-05,0.048802088200370415
6878,0.04880210905543945,1.028603349831412e-05,0.048802088200370415
6879,0.04880210558922604,1.0562749275277733e-05,0.048802088200370415
6880,0.04880210907061035,1.0257259640450136e-05,0.048802088200370415
6881,0.04880210559241706,1.0581742188138863e-05,0.048802088200370415
6882,0.04880210908581743,1.0228574095850148e-05,0.048802088200370415
6883,0.048802105595636844,1.060084700913378e-05,0.048802088200370415
6884,0.048802109101055875,1.019996991061176e-05,0.048802088200370415
6885,0.04880210559889383,1.0620066455576593e-05,0.048802088200370415
6886,0.04880210911632921,1.0171446203774743e-05,0.048802088200370415
6887,0.048802105602180054,1.0639397939838743e-05,0.048802088200370415
6888,0.048802109131635976,1.014300565592476e-05,0.048802088200370415
6889,0.04880210560550213,1.0658843608020044e-05,0.048802088200370415
6890,0.048802109146977274,1.0114639918844178e-05,0.048802088200370415
6891,0.04880210560885403,1.0678409597989417e-05,0.048802088200370415
6892,0.04880210916235757,1.0086352050166176e-05,0.048802088200370415
6893,0.04880210561224189,1.0698086561721978e-05,0.048802088200370415
6894,0.04880210917777705,1.0058140331135265e-05,0.048802088200370415
6895,0.048802105615661985,1.071788380267617e-05,0.048802088200370415
6896,0.04880210919323782,1.0030000705891167e-05,0.048802088200370415
6897,0.04880210561911802,1.0737800326197959e-05,0.048802088200370415
6898,0.04880210920873325,1.0001933742681073e-05,0.048802088200370415
6899,0.048802105622607866,1.075783516092944e-05,0.048802088200370415
6900,0.04880210922427224,9.973935957022175e-06,0.048802088200370415
6901,0.048802105626131624,1.0777994866208124e-05,0.048802088200370415
6902,0.04880210923985345,9.94600837393833e-06,0.048802088200370415
6903,0.04880210562969068,1.0798273114022609e-05,0.048802088200370415
6904,0.04880210925547756,9.918146459863736e-06,0.048802088200370415
6905,0.04880210563328357,1.0818677074270286e-05,0.048802088200370415
6906,0.04880210927114649,9.890353581668083e-06,0.048802088200370415
6907,0.04880210563691367,1.083920200501064e-05,0.048802088200370415
6908,0.04880210928685791,9.862626623898232e-06,0.048802088200370415
6909,0.04880210564057737,1.0859852051144543e-05,0.048802088200370415
6910,0.04880210930261566,9.83496237737933e-06,0.048802088200370415
6911,0.048802105644278906,1.088062926713374e-05,0.048802088200370415
6912,0.04880210931842164,9.807358592669836e-06,0.048802088200370415
6913,0.04880210564801442,1.0901538376876764e-05,0.048802088200370415
6914,0.04880210933427563,9.779816739078486e-06,0.048802088200370415
6915,0.04880210565178756,1.0922577557025632e-05,0.048802088200370415
6916,0.04880210935017928,9.752332994549833e-06,0.048802088200370415
6917,0.048802105655599747,1.0943747113320269e-05,0.048802088200370415
6918,0.048802109366134626,9.724909406962597e-06,0.048802088200370415
6919,0.04880210565944628,1.096505147408454e-05,0.048802088200370415
6920,0.048802109382138054,9.697540714901668e-06,0.048802088200370415
6921,0.04880210566333183,1.0986488868436246e-05,0.048802088200370415
6922,0.048802109398195535,9.670228902314855e-06,0.048802088200370415
6923,0.04880210566725537,1.100806472068448e-05,0.048802088200370415
6924,0.048802109414309784,9.64296721531006e-06,0.048802088200370415
6925,0.048802105671216726,1.102978005715014e-05,0.048802088200370415
6926,0.048802109430479815,9.615760973194e-06,0.048802088200370415
6927,0.048802105675218505,1.1051631519941001e-05,0.048802088200370415
6928,0.04880210944670113,9.588606546117374e-06,0.048802088200370415
6929,0.04880210567925721,1.1073629073112378e-05,0.048802088200370415
6930,0.04880210946298663,9.56150177312962e-06,0.048802088200370415
6931,0.048802105683338724,1.1095771072448326e-05,0.048802088200370415
6932,0.048802109479330925,9.534447006321846e-06,0.048802088200370415
6933,0.04880210568745939,1.1118052986000513e-05,0.048802088200370415
6934,0.04880210949573294,9.507441137557124e-06,0.048802088200370415
6935,0.04880210569161934,1.1140488596115911e-05,0.048802088200370415
6936,0.048802109512197586,9.480478838821029e-06,0.048802088200370415
6937,0.048802105695820615,1.1163075888212032e-05,0.048802088200370415
6938,0.04880210952872478,9.453561053499604e-06,0.048802088200370415
6939,0.04880210570006412,1.1185814009917215e-05,0.048802088200370415
6940,0.04880210954531921,9.426690164273055e-06,0.048802088200370415
6941,0.04880210570435003,1.120871226907681e-05,0.048802088200370415
6942,0.04880210956197947,9.399858156924342e-06,0.048802088200370415
6943,0.048802105708676866,1.123176216776136e-05,0.048802088200370415
6944,0.04880210957870712,9.373070425252998e-06,0.048802088200370415
6945,0.04880210571304817,1.1254977061475334e-05,0.048802088200370415
6946,0.048802109595503504,9.346320738383159e-06,0.048802088200370415
6947,0.048802105717463545,1.1278349279225503e-05,0.048802088200370415
6948,0.04880210961236977,9.319612960337291e-06,0.048802088200370415
6949,0.04880210572192173,1.1301889110645967e-05,0.048802088200370415
6950,0.04880210962931101,9.292941878284412e-06,0.048802088200370415
6951,0.04880210572642731,1.132560110512391e-05,0.048802088200370415
6952,0.04880210964632406,9.266303849191095e-06,0.048802088200370415
6953,0.04880210573097666,1.1349485645945348e-05,0.048802088200370415
6954,0.048802109663417206,9.239701965832213e-06,0.048802088200370415
6955,0.048802105735570624,1.1373547688071178e-05,0.048802088200370415
6956,0.0488021096805859,9.213132246700813e-06,0.048802088200370415
6957,0.04880210574021478,1.1397787342817238e-05,0.048802088200370415
6958,0.04880210969783626,9.186595050885222e-06,0.048802088200370415
6959,0.04880210574490506,1.1422205133404907e-05,0.048802088200370415
6960,0.048802109715166464,9.160091730503615e-06,0.048802088200370415
6961,0.04880210574964418,1.1446812852448591e-05,0.048802088200370415
6962,0.04880210973258278,9.1336133988992e-06,0.048802088200370415
6963,0.048802105754431564,1.147160955184578e-05,0.048802088200370415
6964,0.04880210975008654,9.107166694675939e-06,0.048802088200370415
6965,0.048802105759272206,1.1496598773082353e-05,0.048802088200370415
6966,0.04880210976767415,9.080745202595933e-06,0.048802088200370415
6967,0.048802105764159456,1.1521785508983298e-05,0.048802088200370415
6968,0.048802109785349906,9.054348358069289e-06,0.048802088200370415
6969,0.04880210576909819,1.1547166909958238e-05,0.048802088200370415
6970,0.04880210980312284,9.027979806846407e-06,0.048802088200370415
6971,0.04880210577409224,1.157276570117011e-05,0.048802088200370415
6972,0.048802109820988135,9.001628624023631e-06,0.048802088200370415
6973,0.04880210577913603,1.15985675861173e-05,0.048802088200370415
6974,0.04880210983894663,8.975301028802296e-06,0.048802088200370415
6975,0.04880210578423458,1.162458855321865e-05,0.048802088200370415
6976,0.04880210985700803,8.948991251740827e-06,0.048802088200370415
6977,0.04880210578938945,1.1650829847051077e-05,0.048802088200370415
6978,0.04880210987517248,8.922700624622761e-06,0.048802088200370415
6979,0.04880210579460062,1.1677299882669754e-05,0.048802088200370415
6980,0.04880210989343888,8.896423147425642e-06,0.048802088200370415
6981,0.04880210579986758,1.1704001234688673e-05,0.048802088200370415
6982,0.048802109911811914,8.870163297420646e-06,0.048802088200370415
6983,0.04880210580519404,1.1730932411411792e-05,0.048802088200370415
6984,0.04880210993029649,8.843917478769917e-06,0.048802088200370415
6985,0.048802105810580754,1.175811562484723e-05,0.048802088200370415
6986,0.04880210994889408,8.817679949303784e-06,0.048802088200370415
6987,0.04880210581602579,1.178554444630519e-05,0.048802088200370415
6988,0.048802109967606186,8.791455414473266e-06,0.048802088200370415
6989,0.048802105821535186,1.1813232599635223e-05,0.048802088200370415
6990,0.048802109986436956,8.765236363815232e-06,0.048802088200370415
6991,0.04880210582710477,1.1841179710982116e-05,0.048802088200370415
6992,0.04880211000539284,8.739025920274091e-06,0.048802088200370415
6993,0.04880210583273915,1.18694011044499e-05,0.048802088200370415
6994,0.04880211002447193,8.712817137444076e-06,0.048802088200370415
6995,0.04880210583844232,1.1897902913046643e-05,0.048802088200370415
6996,0.048802110043679625,8.686610359820827e-06,0.048802088200370415
6997,0.04880210584421033,1.1926698376799639e-05,0.048802088200370415
6998,0.04880211006301904,8.660401309399001e-06,0.048802088200370415
6999,0.048802105850046074,1.1955786983985122e-05,0.048802088200370415
7000,0.048802110082494625,8.634190787327111e-06,0.048802088200370415
7001,0.0488021058559529,1.1985178823231957e-05,0.048802088200370415
7002,0.048802110102113834,8.607976609750747e-06,0.048802088200370415
7003,0.04880210586193108,1.2014882427131981e-05,0.048802088200370415
7004,0.04880211012187562,8.581757851209552e-06,0.048802088200370415
7005,0.04880210586798276,1.2044915540702425e-05,0.048802088200370415
7006,0.04880211014179103,8.555529184560889e-06,0.048802088200370415
7007,0.04880210587411126,1.2075287707579595e-05,0.048802088200370415
7008,0.048802110161856496,8.529286311097337e-06,0.048802088200370415
7009,0.04880210588031837,1.2106003193383038e-05,0.048802088200370415
7010,0.048802110182078896,8.503031932860878e-06,0.048802088200370415
7011,0.04880210588660182,1.2137084083295464e-05,0.048802088200370415
7012,0.048802110202467976,8.476757840851252e-06,0.048802088200370415
7013,0.04880210589296855,1.2168541581690684e-05,0.048802088200370415
7014,0.04880211022302454,8.450463903775038e-06,0.048802088200370415
7015,0.0488021058994179,1.2200377900010685e-05,0.048802088200370415
7016,0.048802110243755345,8.42414961410023e-06,0.048802088200370415
7017,0.04880210590595391,1.2232622582535941e-05,0.048802088200370415
7018,0.04880211026466251,8.39780689185513e-06,0.048802088200370415
7019,0.04880210591257561,1.2265288506332716e-05,0.048802088200370415
7020,0.04880211028575811,8.37143324751168e-06,0.048802088200370415
7021,0.04880210591928866,1.2298379888570369e-05,0.048802088200370415
7022,0.04880211030704044,8.345030003256155e-06,0.048802088200370415
7023,0.04880210592609624,1.233193831486325e-05,0.048802088200370415
7024,0.048802110328524,8.318584279179164e-06,0.048802088200370415
7025,0.048802105932997025,1.2365962267336911e-05,0.048802088200370415
7026,0.048802110350212015,8.292100375883696e-06,0.048802088200370415
7027,0.04880210593999954,1.2400489333309875e-05,0.048802088200370415
7028,0.04880211037211633,8.265566736989078e-06,0.048802088200370415
7029,0.048802105947103554,1.243552804000251e-05,0.048802088200370415
7030,0.048802110394238124,8.23898562612003e-06,0.048802088200370415
7031,0.04880210595431422,1.2471114583624891e-05,0.048802088200370415
7032,0.048802110416590515,8.212346206765296e-06,0.048802088200370415
7033,0.048802105961631814,1.2507273010890973e-05,0.048802088200370415
7034,0.04880211043918224,8.185644549641569e-06,0.048802088200370415
7035,0.04880210596906262,1.2544025468463756e-05,0.048802088200370415
7036,0.0488021104620171,8.158877144093951e-06,0.048802088200370415
7037,0.04880210597661118,1.2581414828367907e-05,0.048802088200370415
7038,0.04880211048511374,8.132034018822006e-06,0.048802088200370415
7039,0.0488021059842798,1.2619475767725874e-05,0.048802088200370415
7040,0.04880211050847939,8.105106919816599e-06,0.048802088200370415
7041,0.04880210599207482,1.2658235798863733e-05,0.048802088200370415
7042,0.04880211053212232,8.07809355888879e-06,0.048802088200370415
7043,0.04880210599999982,1.2697744984154399e-05,0.048802088200370415
7044,0.04880211055605889,8.05098057704314e-06,0.048802088200370415
7045,0.048802106008061515,1.2738055882740994e-05,0.048802088200370415
7046,0.04880211058029865,8.023758178840567e-06,0.048802088200370415
7047,0.04880210601626475,1.277920053839586e-05,0.048802088200370415
7048,0.0488021106048536,7.996421577437083e-06,0.048802088200370415
7049,0.04880210602461194,1.2821265422714804e-05,0.048802088200370415
7050,0.04880211062974713,7.968950726289748e-06,0.048802088200370415
7051,0.04880210603311134,1.286431012359798e-05,0.048802088200370415
7052,0.048802110654989024,7.941334632788714e-06,0.048802088200370415
7053,0.04880210604177361,1.2908377600392256e-05,0.048802088200370415
7054,0.04880211068059559,7.913565163646397e-06,0.048802088200370415
7055,0.0488021060506032,1.2953581749630146e-05,0.048802088200370415
7056,0.04880211070658375,7.8856194665945e-06,0.048802088200370415
7057,0.04880210605960864,1.3000025310732872e-05,0.048802088200370415
7058,0.048802110732986105,7.857474810446021e-06,0.048802088200370415
7059,0.048802106068797084,1.3047789434894051e-05,0.048802088200370415
7060,0.048802110759819106,7.829117482455017e-06,0.048802088200370415
7061,0.048802106078181515,1.3097012946948294e-05,0.048802088200370415
7062,0.04880211078709605,7.800518094394502e-06,0.048802088200370415
7063,0.04880210608776755,1.3147849738948594e-05,0.048802088200370415
7064,0.04880211081485812,7.771645966045498e-06,0.048802088200370415
7065,0.048802106097568416,1.3200472983286393e-05,0.048802088200370415
7066,0.04880211084313035,7.742466097869381e-06,0.048802088200370415
7067,0.04880210610760024,1.3255100134265767e-05,0.048802088200370415
7068,0.04880211087193719,7.712934581487283e-06,0.048802088200370415
7069,0.04880210611787292,1.3311962447774903e-05,0.048802088200370415
7070,0.04880211090132596,7.683005440891906e-06,0.048802088200370415
7071,0.04880210612840153,1.337139822483381e-05,0.048802088200370415
7072,0.04880211093132942,7.652610498878036e-06,0.048802088200370415
7073,0.048802106139204944,1.3433793512482025e-05,0.048802088200370415
7074,0.04880211096199544,7.62167157520709e-06,0.048802088200370415
7075,0.0488021061503,1.349964559328783e-05,0.048802088200370415
7076,0.04880211099337232,7.590089232299392e-06,0.048802088200370415
7077,0.048802106161713286,1.3569662936880703e-05,0.048802088200370415
7078,0.04880211102551747,7.557723372178477e-06,0.048802088200370415
7079,0.04880210617346201,1.364465261958718e-05,0.048802088200370415
7080,0.048802111058497535,7.524407729304812e-06,0.048802088200370415
7081,0.048802106185576455,1.3726030093682048e-05,0.048802088200370415
7082,0.048802111092380196,7.48986884945253e-06,0.048802088200370415
7083,0.04880210619809241,1.3815592288616055e-05,0.048802088200370415
7084,0.048802111127255854,7.453740280582445e-06,0.048802088200370415
7085,0.048802106211037886,1.3916721096405933e-05,0.048802088200370415
7086,0.048802111163218996,7.415382545667222e-06,0.048802088200370415
7087,0.04880210622446159,1.4034696718491971e-05,0.048802088200370415
7088,0.04880211120038293,7.373727227527738e-06,0.048802088200370415
7089,0.0488021062384078,1.4183356382612672e-05,0.048802088200370415
7090,0.04880211123889982,7.3263447476163e-06,0.048802088200370415
7091,0.048802106252941464,1.4398157955796434e-05,0.048802088200370415
7092,0.04880211127892494,7.266318278480446e-06,0.048802088200370415
7093,0.04880210626812774,1.5202230045499566e-05,0.048802088200370415
7094,0.048802111320655386,7.1520066063396635e-06,0.048802088200370415
7095,0.048802106284054916,1.3722100901286514e-05,0.048802088200370415
7096,0.04880211136435484,7.12740237374235e-06,0.048802088200370415
7097,0.04880210630083454,1.326411033632241e-05,0.048802088200370415
7098,0.048802111410332284,7.167032768880001e-06,0.048802088200370415
7099,0.04880210631859464,1.3661316709154193e-05,0.048802088200370415
7100,0.04880211145900421,7.102215437481878e-06,0.048802088200370415
7101,0.048802106337516936,1.2881507247451114e-05,0.048802088200370415
7102,0.04880211151092999,7.207262081135548e-06,0.048802088200370415
7103,0.048802106357837556,1.3543689006706396e-05,0.048802088200370415
7104,0.0488021115668542,7.090146282034368e-06,0.048802088200370415
7105,0.04880210637987605,1.272188079696441e-05,0.048802088200370415
7106,0.048802111627905584,7.217549365650869e-06,0.048802088200370415
7107,0.048802106404114594,1.3318440090231657e-05,0.048802088200370415
7108,0.04880211169581509,7.098257383024468e-06,0.048802088200370415
7109,0.048802106431289606,1.2736105440881295e-05,0.048802088200370415
7110,0.048802111773514165,7.194106463754625e-06,0.048802088200370415
7111,0.04880210646265793,1.3061767001824025e-05,0.048802088200370415
7112,0.04880211186680462,7.121092880404917e-06,0.048802088200370415
7113,0.04880210650069714,1.2743832084909694e-05,0.048802088200370415
7114,0.048802111989999175,7.175097836278945e-06,0.048802088200370415
7115,0.04880210655156811,1.2843028330085333e-05,0.048802088200370415
7116,0.04880211220714805,7.1466082013136486e-06,0.048802088200370415
7117,0.04880210664267009,1.2691395392475863e-05,0.048802088200370415
7118,0.04880210544150569,7.171478018181658e-06,0.048802088200370415
7119,0.048802107196716266,1.2680100109069242e-05,0.048802088200370415
7120,0.04880210542216083,7.167110289320915e-06,0.048802088200370415
7121,0.04880210721321057,1.259909224348209e-05,0.048802088200370415
7122,0.04880210543061393,7.178996676224518e-06,0.048802088200370415
7123,0.048802107229873014,1.2553165184090518e-05,0.048802088200370415
7124,0.04880210542352364,7.183593400933776e-06,0.048802088200370415
7125,0.04880210724561756,1.249403443597003e-05,0.048802088200370415
7126,0.04880210542455517,7.191951442539845e-06,0.048802088200370415
7127,0.04880210726141746,1.2442115306299016e-05,0.048802088200370415
7128,0.04880210542179142,7.199193976528026e-06,0.048802088200370415
7129,0.04880210727684223,1.2389229009838378e-05,0.048802088200370415
7130,0.04880210542090507,7.207259053768289e-06,0.048802088200370415
7131,0.04880210729210285,1.2338235452202412e-05,0.048802088200370415
7132,0.04880210541932506,7.215396951253004e-06,0.048802088200370415
7133,0.04880210730713832,1.2288060577968599e-05,0.048802088200370415
7134,0.04880210541815121,7.2238455338196485e-06,0.048802088200370415
7135,0.04880210732198743,1.2238931035432083e-05,0.048802088200370415
7136,0.04880210541693038,7.232514322196043e-06,0.048802088200370415
7137,0.04880210733665013,1.2190726293515474e-05,0.048802088200370415
7138,0.04880210541582631,7.241404823842532e-06,0.048802088200370415
7139,0.04880210735114105,1.2143389585010132e-05,0.048802088200370415
7140,0.04880210541477442,7.250505518090801e-06,0.048802088200370415
7141,0.04880210736547417,1.2096873735781862e-05,0.048802088200370415
7142,0.04880210541380372,7.259806248136031e-06,0.048802088200370415
7143,0.048802107379653,1.2051128230900272e-05,0.048802088200370415
7144,0.04880210541288701,7.26929908306044e-06,0.048802088200370415
7145,0.048802107393687774,1.200611369164579e-05,0.048802088200370415
7146,0.04880210541203775,7.2789734237345105e-06,0.048802088200370415
7147,0.04880210740758184,1.1961784410393708e-05,0.048802088200370415
7148,0.04880210541124269,7.288825499475569e-06,0.048802088200370415
7149,0.04880210742134538,1.1918123408838873e-05,0.048802088200370415
7150,0.048802105410510624,7.298838966199927e-06,0.048802088200370415
7151,0.048802107434982395,1.1875078492884905e-05,0.048802088200370415
7152,0.04880210540982979,7.309017343570293e-06,0.048802088200370415
7153,0.04880210744850287,1.1832626743761662e-05,0.048802088200370415
7154,0.04880210540920108,7.319349462647689e-06,0.048802088200370415
7155,0.04880210746190766,1.179074605655681e-05,0.048802088200370415
7156,0.04880210540862637,7.329828524282178e-06,0.048802088200370415
7157,0.04880210747520584,1.1749401851570832e-05,0.048802088200370415
7158,0.048802105408098484,7.340453554078764e-06,0.048802088200370415
7159,0.048802107488397924,1.1708581774242695e-05,0.048802088200370415
7160,0.04880210540761642,7.351213581023027e-06,0.048802088200370415
7161,0.048802107501492636,1.1668253392958706e-05,0.048802088200370415
7162,0.048802105407183265,7.362108898872172e-06,0.048802088200370415
7163,0.04880210751449161,1.1628397508454822e-05,0.048802088200370415
7164,0.0488021054067949,7.373135294255738e-06,0.048802088200370415
7165,0.0488021075273984,1.1589003918493087e-05,0.048802088200370415
7166,0.04880210540644792,7.384283148644762e-06,0.048802088200370415
7167,0.04880210754021861,1.15500400186373e-05,0.048802088200370415
7168,0.04880210540614277,7.395556528907286e-06,0.048802088200370415
7169,0.04880210755294986,1.1511499513658405e-05,0.048802088200370415
7170,0.0488021054058792,7.4069452625683306e-06,0.048802088200370415
7171,0.04880210756560571,1.1473358927775505e-05,0.048802088200370415
7172,0.04880210540565653,7.4184530644668416e-06,0.048802088200370415
7173,0.048802107578182055,1.1435617691632899e-05,0.048802088200370415
7174,0.048802105405470114,7.430064630201895e-06,0.048802088200370415
7175,0.04880210759068533,1.1398242448071752e-05,0.048802088200370415
7176,0.04880210540532383,7.441792150793524e-06,0.048802088200370415
7177,0.04880210760311207,1.1361234199686845e-05,0.048802088200370415
7178,0.048802105405212605,7.453620124798998e-06,0.048802088200370415
7179,0.04880210761547114,1.1324579799320416e-05,0.048802088200370415
7180,0.04880210540513432,7.465549696995158e-06,0.048802088200370415
7181,0.04880210762776381,1.1288260088360612e-05,0.048802088200370415
7182,0.04880210540509407,7.477582607780127e-06,0.048802088200370415
7183,0.04880210763999084,1.125226618609331e-05,0.048802088200370415
7184,0.048802105405086414,7.489712798772055e-06,0.048802088200370415
7185,0.04880210765215513,1.1216591311833515e-05,0.048802088200370415
7186,0.04880210540511375,7.5019370221929075e-06,0.048802088200370415
7187,0.048802107664258854,1.118122497549161e-05,0.048802088200370415
7188,0.0488021054051718,7.514253193782861e-06,0.048802088200370415
7189,0.04880210767630409,1.1146147744884057e-05,0.048802088200370415
7190,0.04880210540526174,7.526665762845981e-06,0.048802088200370415
7191,0.04880210768829616,1.111136047358918e-05,0.048802088200370415
7192,0.04880210540538386,7.539164442700164e-06,0.048802088200370415
7193,0.04880210770023171,1.1076853302941461e-05,0.048802088200370415
7194,0.04880210540553541,7.5517497988558544e-06,0.048802088200370415
7195,0.04880210771211331,1.1042616663870247e-05,0.048802088200370415
7196,0.048802105405715994,7.564422438414011e-06,0.048802088200370415
7197,0.04880210772394367,1.1008639483701871e-05,0.048802088200370415
7198,0.04880210540592676,7.57717712954314e-06,0.048802088200370415
7199,0.04880210773572956,1.0974925799606887e-05,0.048802088200370415
7200,0.04880210540616466,7.590013624585305e-06,0.048802088200370415
7201,0.04880210774746338,1.0941454202899855e-05,0.048802088200370415
7202,0.048802105406431345,7.60293231879779e-06,0.048802088200370415
7203,0.048802107759152225,1.0908229566977457e-05,0.048802088200370415
7204,0.04880210540672755,7.61592733730869e-06,0.048802088200370415
7205,0.048802107770798936,1.0875233193190567e-05,0.048802088200370415
7206,0.0488021054070494,7.629003312411963e-06,0.048802088200370415
7207,0.04880210778239942,1.0842466657379159e-05,0.048802088200370415
7208,0.04880210540739594,7.642153129020508e-06,0.048802088200370415
7209,0.048802107793959874,1.0809918797995115e-05,0.048802088200370415
7210,0.04880210540777015,7.655381275853583e-06,0.048802088200370415
7211,0.0488021078054799,1.0777589060185394e-05,0.048802088200370415
7212,0.04880210540817126,7.668682274528636e-06,0.048802088200370415
7213,0.048802107816961766,1.0745473155735818e-05,0.048802088200370415
7214,0.04880210540859607,7.68205543855441e-06,0.048802088200370415
7215,0.048802107828405314,1.0713562776003915e-05,0.048802088200370415
7216,0.04880210540904456,7.69549690273601e-06,0.048802088200370415
7217,0.0488021078398095,1.0681850725075477e-05,0.048802088200370415
7218,0.0488021054095173,7.709013766557628e-06,0.048802088200370415
7219,0.04880210785117975,1.0650327954897735e-05,0.048802088200370415
7220,0.04880210541001705,7.722600329656522e-06,0.048802088200370415
7221,0.04880210786251577,1.0618999916492112e-05,0.048802088200370415
7222,0.04880210541053933,7.736252742942623e-06,0.048802088200370415
7223,0.04880210787381532,1.0587864970481991e-05,0.048802088200370415
7224,0.048802105411084665,7.749969455842114e-06,0.048802088200370415
7225,0.04880210788508557,1.0556908637235182e-05,0.048802088200370415
7226,0.048802105411653224,7.763753667573186e-06,0.048802088200370415
7227,0.048802107896321695,1.0526123789548528e-05,0.048802088200370415
7228,0.04880210541224342,7.777606816087477e-06,0.048802088200370415
7229,0.048802107907527544,1.0495514468543823e-05,0.048802088200370415
7230,0.04880210541285682,7.791524614292075e-06,0.048802088200370415
7231,0.04880210791870409,1.0465074870218814e-05,0.048802088200370415
7232,0.0488021054134937,7.805504706200905e-06,0.048802088200370415
7233,0.04880210792985445,1.0434805653311002e-05,0.048802088200370415
7234,0.048802105414149845,7.819544021082534e-06,0.048802088200370415
7235,0.04880210794097053,1.040469056207536e-05,0.048802088200370415
7236,0.04880210541482913,7.833651810012161e-06,0.048802088200370415
7237,0.04880210795206344,1.0374736052450936e-05,0.048802088200370415
7238,0.04880210541552816,7.847818960394125e-06,0.048802088200370415
7239,0.048802107963127964,1.0344934193149251e-05,0.048802088200370415
7240,0.04880210541624831,7.862048519585778e-06,0.048802088200370415
7241,0.048802107974169597,1.0315279453259148e-05,0.048802088200370415
7242,0.048802105416990975,7.876339949107693e-06,0.048802088200370415
7243,0.048802107985185514,1.0285783285198036e-05,0.048802088200370415
7244,0.048802105417752276,7.890686340139387e-06,0.048802088200370415
7245,0.04880210799617761,1.0256428524769036e-05,0.048802088200370415
7246,0.04880210541853519,7.905092518382422e-06,0.048802088200370415
7247,0.04880210800714591,1.0227210063677318e-05,0.048802088200370415
7248,0.048802105419337265,7.919560519040753e-06,0.048802088200370415
7249,0.0488021080180901,1.0198134724988628e-05,0.048802088200370415
7250,0.04880210542015914,7.93408460567982e-06,0.048802088200370415
7251,0.04880210802901711,1.0169194315616637e-05,0.048802088200370415
7252,0.04880210542100105,7.948665777450693e-06,0.048802088200370415
7253,0.048802108039919585,1.0140382619762736e-05,0.048802088200370415
7254,0.048802105421862245,7.963308444621362e-06,0.048802088200370415
7255,0.04880210805080308,1.011170563612236e-05,0.048802088200370415
7256,0.04880210542274285,7.978002971364574e-06,0.048802088200370415
7257,0.04880210806166586,1.0083154776553898e-05,0.048802088200370415
7258,0.048802105423641634,7.992754477174074e-06,0.048802088200370415
7259,0.0488021080725091,1.0054729834233835e-05,0.048802088200370415
7260,0.04880210542455943,8.007559979353716e-06,0.048802088200370415
7261,0.04880210808333454,1.0026435697794988e-05,0.048802088200370415
7262,0.04880210542549557,8.022417267495229e-06,0.048802088200370415
7263,0.04880210809414073,9.998250891849571e-06,0.048802088200370415
7264,0.04880210542644918,8.03733578848666e-06,0.048802088200370415
7265,0.04880210810493014,9.970188268114605e-06,0.048802088200370415
7266,0.04880210542742507,8.05230756622182e-06,0.048802088200370415
7267,0.04880210811570413,9.942240104855525e-06,0.048802088200370415
7268,0.048802105428415524,8.067329161234843e-06,0.048802088200370415
7269,0.048802108126457966,9.91440607964925e-06,0.048802088200370415
7270,0.048802105429425736,8.0824085112736e-06,0.048802088200370415
7271,0.048802108137198735,9.886684181956366e-06,0.048802088200370415
7272,0.04880210543045145,8.097539362291355e-06,0.048802088200370415
7273,0.04880210814792287,9.859069883273115e-06,0.048802088200370415
7274,0.04880210543149586,8.112722835889315e-06,0.048802088200370415
7275,0.048802108158632895,9.83156690555134e-06,0.048802088200370415
7276,0.04880210543255919,8.127957191601829e-06,0.048802088200370415
7277,0.04880210816932617,9.804164977278044e-06,0.048802088200370415
7278,0.04880210543363863,8.143248466931745e-06,0.048802088200370415
7279,0.04880210818000914,9.776865184866938e-06,0.048802088200370415
7280,0.048802105434735836,8.158589960879747e-06,0.048802088200370415
7281,0.04880210819067816,9.749669732443773e-06,0.048802088200370415
7282,0.04880210543585019,8.173982196756725e-06,0.048802088200370415
7283,0.048802108201335105,9.722570651967575e-06,0.048802088200370415
7284,0.04880210543698096,8.189427403640495e-06,0.048802088200370415
7285,0.04880210821197965,9.695572227264528e-06,0.048802088200370415
7286,0.04880210543813051,8.204923976847627e-06,0.048802088200370415
7287,0.04880210822261144,9.668667968814116e-06,0.048802088200370415
7288,0.048802105439294134,8.220468910368726e-06,0.048802088200370415
7289,0.048802108233231264,9.641862812755419e-06,0.048802088200370415
7290,0.04880210544047545,8.236065710397627e-06,0.048802088200370415
7291,0.04880210824384117,9.615143533096548e-06,0.048802088200370415
7292,0.04880210544167491,8.251714639996388e-06,0.048802088200370415
7293,0.04880210825444006,9.588521433695074e-06,0.048802088200370415
7294,0.048802105442888766,8.267412981125362e-06,0.048802088200370415
7295,0.04880210826503099,9.561981881352434e-06,0.048802088200370415
7296,0.048802105444122126,8.283165049243148e-06,0.048802088200370415
7297,0.04880210827561185,9.535532899184776e-06,0.048802088200370415
7298,0.048802105445369934,8.298963953411097e-06,0.048802088200370415
7299,0.04880210828618005,9.509167861896087e-06,0.048802088200370415
7300,0.04880210544663208,8.314815694709133e-06,0.048802088200370415
7301,0.04880210829674137,9.482891590929736e-06,0.048802088200370415
7302,0.04880210544791193,8.330712526671748e-06,0.048802088200370415
7303,0.04880210830729465,9.456698122331114e-06,0.048802088200370415
7304,0.04880210544920737,8.346663384261863e-06,0.048802088200370415
7305,0.04880210831783965,9.430582576371619e-06,0.048802088200370415
7306,0.04880210545051681,8.362665154252357e-06,0.048802088200370415
7307,0.04880210832837367,9.404552475554051e-06,0.048802088200370415
7308,0.04880210545184462,8.378713301337596e-06,0.048802088200370415
7309,0.048802108338902646,9.378598497525101e-06,0.048802088200370415
7310,0.04880210545318713,8.394814947156919e-06,0.048802088200370415
7311,0.04880210834942764,9.352719501239275e-06,0.048802088200370415
7312,0.04880210545454715,8.410963907986441e-06,0.048802088200370415
7313,0.04880210835994216,9.326916520669798e-06,0.048802088200370415
7314,0.048802105455922055,8.427162951382233e-06,0.048802088200370415
7315,0.048802108370452596,9.301195952420695e-06,0.048802088200370415
7316,0.04880210545731217,8.443410069419463e-06,0.048802088200370415
7317,0.04880210838095769,9.275545199345666e-06,0.048802088200370415
7318,0.04880210545871756,8.459706315622494e-06,0.048802088200370415
7319,0.04880210839145454,9.249966937405015e-06,0.048802088200370415
7320,0.04880210546013845,8.476053784268781e-06,0.048802088200370415
7321,0.04880210840195052,9.224460946074967e-06,0.048802088200370415
7322,0.04880210546157383,8.492447644592893e-06,0.048802088200370415
7323,0.04880210841243994,9.199025853289427e-06,0.048802088200370415
7324,0.04880210546302523,8.508894109303269e-06,0.048802088200370415
7325,0.048802108422924574,9.173653878726592e-06,0.048802088200370415
7326,0.04880210546449194,8.525393127001486e-06,0.048802088200370415
7327,0.048802108433404004,9.148355955443163e-06,0.048802088200370415
7328,0.048802105465973473,8.541936307423328e-06,0.048802088200370415
7329,0.04880210844387964,9.123120401013013e-06,0.048802088200370415
7330,0.04880210546746912,8.558530914789071e-06,0.048802088200370415
7331,0.04880210845435491,9.097953678512252e-06,0.048802088200370415
7332,0.04880210546898374,8.57517542609112e-06,0.048802088200370415
7333,0.04880210846482568,9.07285096262654e-06,0.048802088200370415
7334,0.04880210547051073,8.59186843168645e-06,0.048802088200370415
7335,0.04880210847529294,9.047808580824206e-06,0.048802088200370415
7336,0.04880210547205214,8.608616127992768e-06,0.048802088200370415
7337,0.04880210848575794,9.022827539743023e-06,0.048802088200370415
7338,0.048802105473609275,8.62541373523084e-06,0.048802088200370415
7339,0.04880210849621965,8.997909105951787e-06,0.048802088200370415
7340,0.04880210547518108,8.642254842813117e-06,0.048802088200370415
7341,0.04880210850668269,8.973054872860984e-06,0.048802088200370415
7342,0.04880210547676874,8.65915054634974e-06,0.048802088200370415
7343,0.048802108517139675,8.94825599896939e-06,0.048802088200370415
7344,0.04880210547836948,8.676096996657218e-06,0.048802088200370415
7345,0.048802108527596866,8.923514564933486e-06,0.048802088200370415
7346,0.04880210547998534,8.693091695861375e-06,0.048802088200370415
7347,0.048802108538053175,8.89883559437266e-06,0.048802088200370415
7348,0.04880210548161573,8.710136442308738e-06,0.048802088200370415
7349,0.048802108548512,8.874212713741605e-06,0.048802088200370415
7350,0.04880210548326167,8.727232432429e-06,0.048802088200370415
7351,0.04880210855896847,8.849641000505489e-06,0.048802088200370415
7352,0.04880210548492201,8.744378895194164e-06,0.048802088200370415
7353,0.04880210856942456,8.825124813108175e-06,0.048802088200370415
7354,0.04880210548659794,8.761576670524437e-06,0.048802088200370415
7355,0.048802108579882715,8.800663527430426e-06,0.048802088200370415
7356,0.04880210548828855,8.778826163906343e-06,0.048802088200370415
7357,0.04880210859033919,8.776254595231484e-06,0.048802088200370415
7358,0.04880210548999239,8.796130205356051e-06,0.048802088200370415
7359,0.048802108600798505,8.751897469068281e-06,0.048802088200370415
7360,0.04880210549171222,8.813481366149222e-06,0.048802088200370415
7361,0.048802108611257465,8.727589582176432e-06,0.048802088200370415
7362,0.048802105493444825,8.830883505319338e-06,0.048802088200370415
7363,0.04880210862171904,8.703337164816255e-06,0.048802088200370415
7364,0.04880210549519209,8.848340065080395e-06,0.048802088200370415
7365,0.04880210863218467,8.679126431922683e-06,0.048802088200370415
7366,0.048802105496957265,8.865850884182289e-06,0.048802088200370415
7367,0.04880210864264896,8.654967262934606e-06,0.048802088200370415
7368,0.04880210549873381,8.883411178048335e-06,0.048802088200370415
7369,0.04880210865311791,8.630858356930828e-06,0.048802088200370415
7370,0.04880210550052642,8.901025854643867e-06,0.048802088200370415
7371,0.04880210866358639,8.60679307391561e-06,0.048802088200370415
7372,0.04880210550233143,8.918691626705189e-06,0.048802088200370415
7373,0.0488021086740593,8.582773724601372e-06,0.048802088200370415
7374,0.048802105504153384,8.93641433587068e-06,0.048802088200370415
7375,0.048802108684532566,8.558801218590558e-06,0.048802088200370415
7376,0.04880210550598829,8.95418865398108e-06,0.048802088200370415
7377,0.048802108695013224,8.534871487005209e-06,0.048802088200370415
7378,0.04880210550783865,8.972014702112225e-06,0.048802088200370415
7379,0.04880210870549694,8.510988553348182e-06,0.048802088200370415
7380,0.048802105509703674,8.989895260086288e-06,0.048802088200370415
7381,0.048802108715985275,8.487150969472965e-06,0.048802088200370415
7382,0.04880210551158309,9.00782820459635e-06,0.048802088200370415
7383,0.048802108726475564,8.463349848589389e-06,0.048802088200370415
7384,0.04880210551347505,9.025822280260178e-06,0.048802088200370415
7385,0.04880210873697086,8.439593639013647e-06,0.048802088200370415
7386,0.048802105515383006,9.043868998155203e-06,0.048802088200370415
7387,0.048802108747472615,8.415875054557938e-06,0.048802088200370415
7388,0.048802105517307195,9.061970234530418e-06,0.048802088200370415
7389,0.048802108757981515,8.392198003913567e-06,0.048802088200370415
7390,0.048802105519242314,9.080129075882247e-06,0.048802088200370415
7391,0.04880210876849231,8.368560679757273e-06,0.048802088200370415
7392,0.048802105521195585,9.098343585904326e-06,0.048802088200370415
7393,0.04880210877901031,8.344960745985882e-06,0.048802088200370415
7394,0.04880210552315942,9.116613696888975e-06,0.048802088200370415
7395,0.048802108789531506,8.321399955867218e-06,0.048802088200370415
7396,0.04880210552513998,9.134942173659635e-06,0.048802088200370415
7397,0.04880210880005994,8.297877732991107e-06,0.048802088200370415
7398,0.048802105527135646,9.153325989105598e-06,0.048802088200370415
7399,0.04880210881059491,8.274389022141595e-06,0.048802088200370415
7400,0.04880210552914428,9.1717729665814e-06,0.048802088200370415
7401,0.048802108821136954,8.250936657897159e-06,0.048802088200370415
7402,0.04880210553116756,9.19027196685022e-06,0.048802088200370415
7403,0.048802108831686834,8.227522544050098e-06,0.048802088200370415
7404,0.04880210553320685,9.208834259061922e-06,0.048802088200370415
7405,0.04880210884224295,8.204139351608015e-06,0.048802088200370415
7406,0.04880210553526016,9.227457013392514e-06,0.048802088200370415
7407,0.04880210885280602,8.18078976506032e-06,0.048802088200370415
7408,0.04880210553732921,9.246139079909045e-06,0.048802088200370415
7409,0.04880210886337831,8.157477243446737e-06,0.048802088200370415
7410,0.04880210553941032,9.264876424748115e-06,0.048802088200370415
7411,0.04880210887395866,8.134194138023788e-06,0.048802088200370415
7412,0.048802105541508406,9.283680040510585e-06,0.048802088200370415
7413,0.0488021088845485,8.110942102354191e-06,0.048802088200370415
7414,0.04880210554361963,9.302545566681423e-06,0.048802088200370415
7415,0.04880210889514698,8.087722672069661e-06,0.048802088200370415
7416,0.04880210554574738,9.321472876363022e-06,0.048802088200370415
7417,0.04880210890575234,8.064534178143485e-06,0.048802088200370415
7418,0.04880210554788813,9.340458770997717e-06,0.048802088200370415
7419,0.048802108916369005,8.041375413191334e-06,0.048802088200370415
7420,0.04880210555004334,9.359511845345553e-06,0.048802088200370415
7421,0.04880210892699143,8.018246015683015e-06,0.048802088200370415
7422,0.048802105552215924,9.378628043559339e-06,0.048802088200370415
7423,0.048802108937626425,7.995144998587436e-06,0.048802088200370415
7424,0.0488021055544002,9.397808374209597e-06,0.048802088200370415
7425,0.048802108948270674,7.972074722953315e-06,0.048802088200370415
7426,0.04880210555660233,9.417053719637005e-06,0.048802088200370415
7427,0.048802108958926164,7.949030304617361e-06,0.048802088200370415
7428,0.048802105558817775,9.436362435293267e-06,0.048802088200370415
7429,0.04880210896959087,7.92601203439765e-06,0.048802088200370415
7430,0.048802105561047956,9.455744402598131e-06,0.048802088200370415
7431,0.0488021089802681,7.90301958864301e-06,0.048802088200370415
7432,0.0488021055632938,9.475191388488172e-06,0.048802088200370415
7433,0.04880210899095627,7.880050954804435e-06,0.048802088200370415
7434,0.04880210556555358,9.494705839536033e-06,0.048802088200370415
7435,0.048802109001655554,7.85711068527666e-06,0.048802088200370415
7436,0.04880210556782916,9.514283177442797e-06,0.048802088200370415
7437,0.04880210901236818,7.834196632103456e-06,0.048802088200370415
7438,0.04880210557012116,9.533935703963756e-06,0.048802088200370415
7439,0.04880210902309087,7.811302421189662e-06,0.048802088200370415
7440,0.048802105572427645,9.553656479661921e-06,0.048802088200370415
7441,0.04880210903382488,7.78843399696141e-06,0.048802088200370415
7442,0.04880210557474883,9.573451127209209e-06,0.048802088200370415
7443,0.04880210904457048,7.76558634727269e-06,0.048802088200370415
7444,0.048802105577084566,9.593312192137613e-06,0.048802088200370415
7445,0.04880210905533167,7.742765282474941e-06,0.048802088200370415
7446,0.04880210557943626,9.61325002977826e-06,0.048802088200370415
7447,0.04880210906610665,7.719961778221135e-06,0.048802088200370415
7448,0.04880210558180373,9.63326115509699e-06,0.048802088200370415
7449,0.04880210907689204,7.697180607326294e-06,0.048802088200370415
7450,0.04880210558418563,9.65334343635369e-06,0.048802088200370415
7451,0.048802109087692974,7.674418394683789e-06,0.048802088200370415
7452,0.04880210558658382,9.673506262280633e-06,0.048802088200370415
7453,0.048802109098508115,7.6516767903281e-06,0.048802088200370415
7454,0.04880210558899857,9.693742109199525e-06,0.048802088200370415
7455,0.04880210910933633,7.628955581749532e-06,0.048802088200370415
7456,0.048802105591426705,9.714056814174109e-06,0.048802088200370415
7457,0.048802109120179536,7.6062503158714205e-06,0.048802088200370415
7458,0.0488021055938713,9.734451173604538e-06,0.048802088200370415
7459,0.04880210913103961,7.583563792079341e-06,0.048802088200370415
7460,0.0488021055963297,9.754925414965392e-06,0.048802088200370415
7461,0.04880210914191184,7.560894240498564e-06,0.048802088200370415
7462,0.048802105598807724,9.775474241760209e-06,0.048802088200370415
7463,0.0488021091528034,7.538244921750641e-06,0.048802088200370415
7464,0.04880210560129985,9.796106997990026e-06,0.048802088200370415
7465,0.04880210916371022,7.515610846971216e-06,0.048802088200370415
7466,0.048802105603809334,9.816820677428827e-06,0.048802088200370415
7467,0.04880210917463195,7.492991631991004e-06,0.048802088200370415
7468,0.04880210560633203,9.837619080576134e-06,0.048802088200370415
7469,0.048802109185570236,7.470389303223294e-06,0.048802088200370415
7470,0.048802105608873235,9.858501231719026e-06,0.048802088200370415
7471,0.048802109196524474,7.4478016010493704e-06,0.048802088200370415
7472,0.04880210561142946,9.879474185484066e-06,0.048802088200370415
7473,0.04880210920749503,7.425225079112801e-06,0.048802088200370415
7474,0.048802105614002035,9.90052928616482e-06,0.048802088200370415
7475,0.04880210921848582,7.402662932147115e-06,0.048802088200370415
7476,0.04880210561658935,9.921675725882875e-06,0.048802088200370415
7477,0.04880210922949263,7.380112875431602e-06,0.048802088200370415
7478,0.04880210561919449,9.942911237765819e-06,0.048802088200370415
7479,0.048802109240518025,7.357577590265392e-06,0.048802088200370415
7480,0.04880210562181727,9.964234116717977e-06,0.048802088200370415
7481,0.04880210925156134,7.335054276450043e-06,0.048802088200370415
7482,0.04880210562445505,9.985654455577934e-06,0.048802088200370415
7483,0.048802109262625536,7.312539584819181e-06,0.048802088200370415
7484,0.04880210562711083,1.0007171793673175e-05,0.048802088200370415
7485,0.04880210927370656,7.2900331994063974e-06,0.048802088200370415
7486,0.04880210562978392,1.0028781135145068e-05,0.048802088200370415
7487,0.048802109284808375,7.26753875116681e-06,0.048802088200370415
7488,0.04880210563247171,1.0050485243041156e-05,0.048802088200370415
7489,0.04880210929592797,7.245056658457635e-06,0.048802088200370415
7490,0.04880210563517653,1.0072289860943913e-05,0.048802088200370415
7491,0.048802109307070726,7.222579380048034e-06,0.048802088200370415
7492,0.0488021056378985,1.0094194665576371e-05,0.048802088200370415
7493,0.04880210931823149,7.2001106754417164e-06,0.048802088200370415
7494,0.04880210564063933,1.0116196351438094e-05,0.048802088200370415
7495,0.048802109329414034,7.177655510743758e-06,0.048802088200370415
7496,0.0488021056433954,1.0138303695435108e-05,0.048802088200370415
7497,0.04880210934061805,7.15520150282054e-06,0.048802088200370415
7498,0.04880210564617093,1.016052031939567e-05,0.048802088200370415
7499,0.04880210935184192,7.132755328889079e-06,0.048802088200370415
7500,0.04880210564896154,1.0182845517460562e-05,0.048802088200370415
7501,0.048802109363088944,7.1103103129701454e-06,0.048802088200370415
7502,0.04880210565177077,1.0205277338469752e-05,0.048802088200370415
7503,0.048802109374357375,7.087874654156025e-06,0.048802088200370415
7504,0.04880210565459674,1.0227819809927206e-05,0.048802088200370415
7505,0.04880210938565032,7.065441314847357e-06,0.048802088200370415
7506,0.04880210565744371,1.0250469756444212e-05,0.048802088200370415
7507,0.04880210939696774,7.043013907470165e-06,0.048802088200370415
7508,0.04880210566030559,1.0273243485768787e-05,0.048802088200370415
7509,0.0488021094083063,7.020585647098206e-06,0.048802088200370415
7510,0.04880210566318522,1.0296129733213992e-05,0.048802088200370415
7511,0.04880210941966789,6.9981624933928805e-06,0.048802088200370415
7512,0.04880210566608404,1.0319131204044381e-05,0.048802088200370415
7513,0.04880210943105554,6.975742670665116e-06,0.048802088200370415
7514,0.04880210566900192,1.034226257052543e-05,0.048802088200370415
7515,0.048802109442468204,6.953319569431847e-06,0.048802088200370415
7516,0.0488021056719379,1.0365509282864e-05,0.048802088200370415
7517,0.0488021094539047,6.930900813492901e-06,0.048802088200370415
7518,0.04880210567489155,1.0388891463789077e-05,0.048802088200370415
7519,0.0488021094653693,6.9084756785711205e-06,0.048802088200370415
7520,0.048802105677865276,1.041240597940243e-05,0.048802088200370415
7521,0.04880210947685905,6.8860498091956455e-06,0.048802088200370415
7522,0.048802105680857244,1.043604003359615e-05,0.048802088200370415
7523,0.048802109488373394,6.863624841961037e-06,0.048802088200370415
7524,0.04880210568386759,1.0459815986731557e-05,0.048802088200370415
7525,0.048802109499916424,6.841196129694139e-06,0.048802088200370415
7526,0.04880210568689783,1.0483727371301092e-05,0.048802088200370415
7527,0.04880210951148619,6.818764040688665e-06,0.048802088200370415
7528,0.048802105689946536,1.0507775223410799e-05,0.048802088200370415
7529,0.048802109523082025,6.796329117119305e-06,0.048802088200370415
7530,0.048802105693014894,1.0531974753385253e-05,0.048802088200370415
7531,0.048802109534707636,6.773884837200885e-06,0.048802088200370415
7532,0.04880210569610358,1.0556316681932353e-05,0.048802088200370415
7533,0.048802109546363714,6.751436756639585e-06,0.048802088200370415
7534,0.04880210569921195,1.0580809546282791e-05,0.048802088200370415
7535,0.04880210955804692,6.728979965750188e-06,0.048802088200370415
7536,0.048802105702337804,1.060545351531044e-05,0.048802088200370415
7537,0.04880210956975954,6.7065175144413566e-06,0.048802088200370415
7538,0.048802105705487424,1.0630251767728905e-05,0.048802088200370415
7539,0.04880210958150502,6.684046326489706e-06,0.048802088200370415
7540,0.04880210570865411,1.0655217962178761e-05,0.048802088200370415
7541,0.04880210959327511,6.661561819610861e-06,0.048802088200370415
7542,0.0488021057118441,1.0680347416760263e-05,0.048802088200370415
7543,0.04880210960507969,6.639067355823395e-06,0.048802088200370415
7544,0.04880210571505206,1.0705636974766669e-05,0.048802088200370415
7545,0.04880210961691775,6.6165665641590945e-06,0.048802088200370415
7546,0.04880210571828201,1.0731101710895565e-05,0.048802088200370415
7547,0.04880210962878827,6.594051442705593e-06,0.048802088200370415
7548,0.04880210572153464,1.0756737691324313e-05,0.048802088200370415
7549,0.048802109640689255,6.571524325101544e-06,0.048802088200370415
7550,0.048802105724807004,1.0782560906628603e-05,0.048802088200370415
7551,0.04880210965262493,6.548980808229015e-06,0.048802088200370415
7552,0.04880210572810118,1.0808573497002084e-05,0.048802088200370415
7553,0.048802109664592294,6.526420011207818e-06,0.048802088200370415
7554,0.048802105731414636,1.0834767269106579e-05,0.048802088200370415
7555,0.0488021096765981,6.503844894563882e-06,0.048802088200370415
7556,0.04880210573475177,1.0861161974902917e-05,0.048802088200370415
7557,0.04880210968863613,6.481253296409155e-06,0.048802088200370415
7558,0.048802105738112965,1.0887763095482031e-05,0.048802088200370415
7559,0.04880210970070947,6.458637939027433e-06,0.048802088200370415
7560,0.048802105741493115,1.0914567599223296e-05,0.048802088200370415
7561,0.048802109712819515,6.436003876658587e-06,0.048802088200370415
7562,0.04880210574489782,1.09415847064246e-05,0.048802088200370415
7563,0.048802109724970115,6.413349066264051e-06,0.048802088200370415
7564,0.0488021057483244,1.0968817644721465e-05,0.048802088200370415
7565,0.04880210973715398,6.390672735532497e-06,0.048802088200370415
7566,0.04880210575177524,1.0996272558396947e-05,0.048802088200370415
7567,0.048802109749377535,6.367972612625814e-06,0.048802088200370415
7568,0.04880210575524639,1.1023970189546718e-05,0.048802088200370415
7569,0.048802109761638394,6.345244416882217e-06,0.048802088200370415
7570,0.04880210575874455,1.1051902040707584e-05,0.048802088200370415
7571,0.04880210977394073,6.322489919563153e-06,0.048802088200370415
7572,0.04880210576226347,1.10800824501902e-05,0.048802088200370415
7573,0.048802109786281925,6.2997069647860596e-06,0.048802088200370415
7574,0.04880210576580817,1.1108520722658904e-05,0.048802088200370415
7575,0.04880210979866154,6.2768910975044075e-06,0.048802088200370415
7576,0.04880210576937648,1.1137212653458717e-05,0.048802088200370415
7577,0.04880210981108733,6.254048398532765e-06,0.048802088200370415
7578,0.04880210577296833,1.1166184358268275e-05,0.048802088200370415
7579,0.04880210982355198,6.23116944361839e-06,0.048802088200370415
7580,0.04880210577658618,1.1195432691307174e-05,0.048802088200370415
7581,0.048802109836062195,6.208256940015186e-06,0.048802088200370415
7582,0.04880210578022955,1.1224971186861456e-05,0.048802088200370415
7583,0.04880210984861192,6.185305990344227e-06,0.048802088200370415
7584,0.04880210578389837,1.1254816091831543e-05,0.048802088200370415
7585,0.04880210986121035,6.162314676266696e-06,0.048802088200370415
7586,0.04880210578759017,1.1284969104729498e-05,0.048802088200370415
7587,0.048802109873851494,6.139282797698091e-06,0.048802088200370415
7588,0.048802105791309044,1.1315459002234066e-05,0.048802088200370415
7589,0.04880210988653982,6.116202309179801e-06,0.048802088200370415
7590,0.048802105795054784,1.1346280665645358e-05,0.048802088200370415
7591,0.048802109899273034,6.0930779796637985e-06,0.048802088200370415
7592,0.04880210579882768,1.1377444569304936e-05,0.048802088200370415
7593,0.048802109912058585,6.069907261173508e-06,0.048802088200370415
7594,0.0488021058026283,1.1408986610609613e-05,0.048802088200370415
7595,0.04880210992488934,6.04668086888456e-06,0.048802088200370415
7596,0.04880210580645429,1.144090581348746e-05,0.048802088200370415
7597,0.04880210993777062,6.0234015811858995e-06,0.048802088200370415
7598,0.048802105810308964,1.1473219526562945e-05,0.048802088200370415
7599,0.04880210995070046,6.000063591264463e-06,0.048802088200370415
7600,0.04880210581419063,1.1505944026159238e-05,0.048802088200370415
7601,0.048802109963682665,5.976668267337658e-06,0.048802088200370415
7602,0.0488021058181033,1.1539104698414156e-05,0.048802088200370415
7603,0.04880210997671879,5.953204972810018e-06,0.048802088200370415
7604,0.048802105822041586,1.1572722119572889e-05,0.048802088200370415
7605,0.04880210998980368,5.9296737192861474e-06,0.048802088200370415
7606,0.04880210582601105,1.1606816947947896e-05,0.048802088200370415
7607,0.04880211000294764,5.906069147970871e-06,0.048802088200370415
7608,0.04880210583000983,1.1641411642041845e-05,0.048802088200370415
7609,0.048802110016146726,5.882388958804498e-06,0.048802088200370415
7610,0.04880210583403949,1.1676539238406973e-05,0.048802088200370415
7611,0.04880211002940142,5.858623277955934e-06,0.048802088200370415
7612,0.04880210583809944,1.1712217778836354e-05,0.048802088200370415
7613,0.04880211004271797,5.834772248157932e-06,0.048802088200370415
7614,0.04880210584218865,1.1748490569776011e-05,0.048802088200370415
7615,0.04880211005608799,5.810826381348631e-06,0.048802088200370415
7616,0.04880210584631229,1.1785364656463438e-05,0.048802088200370415
7617,0.0488021100695228,5.786787339339338e-06,0.048802088200370415
7618,0.0488021058504666,1.1822917841828733e-05,0.048802088200370415
7619,0.04880211008301276,5.762634773946366e-06,0.048802088200370415
7620,0.04880210585465286,1.1861146436380097e-05,0.048802088200370415
7621,0.04880211009656747,5.738377426865224e-06,0.048802088200370415
7622,0.04880210585887149,1.1900140642947071e-05,0.048802088200370415
7623,0.04880211011018176,5.7139920234697656e-06,0.048802088200370415
7624,0.048802105863123994,1.193992321129701e-05,0.048802088200370415
7625,0.048802110123864206,5.68947639238249e-06,0.048802088200370415
7626,0.048802105867410385,1.1980554439796343e-05,0.048802088200370415
7627,0.04880211013761509,5.664821393251135e-06,0.048802088200370415
7628,0.04880210587173207,1.2022121849878655e-05,0.048802088200370415
7629,0.0488021101514305,5.640008638505397e-06,0.048802088200370415
7630,0.048802105876087576,1.206465296791285e-05,0.048802088200370415
7631,0.04880211016531488,5.6150356743025424e-06,0.048802088200370415
7632,0.04880210588047985,1.2108278151911734e-05,0.048802088200370415
7633,0.04880211017927107,5.589876092455565e-06,0.048802088200370415
7634,0.0488021058849074,1.2153065096339552e-05,0.048802088200370415
7635,0.048802110193296416,5.564519784682149e-06,0.048802088200370415
7636,0.04880210588937223,1.2199106975194751e-05,0.048802088200370415
7637,0.048802110207398504,5.538950326633684e-06,0.048802088200370415
7638,0.048802105893873446,1.2246578855868552e-05,0.048802088200370415
7639,0.04880211022157357,5.513133952011886e-06,0.048802088200370415
7640,0.048802105898415375,1.2295573077387726e-05,0.048802088200370415
7641,0.04880211023582471,5.487055794774167e-06,0.048802088200370415
7642,0.048802105902994594,1.234633918889444e-05,0.048802088200370415
7643,0.04880211025015481,5.460669471670496e-06,0.048802088200370415
7644,0.04880210590761388,1.239901927106876e-05,0.048802088200370415
7645,0.04880211026456475,5.43395023815361e-06,0.048802088200370415
7646,0.04880210591227209,1.245389418319556e-05,0.048802088200370415
7647,0.04880211027905508,5.406848103147619e-06,0.048802088200370415
7648,0.04880210591697326,1.2511344111517453e-05,0.048802088200370415
7649,0.048802110293632246,5.379293383916403e-06,0.048802088200370415
7650,0.04880210592171496,1.257167946719334e-05,0.048802088200370415
7651,0.04880211030829529,5.351231680995387e-06,0.048802088200370415
7652,0.048802105926501256,1.2635527405775506e-05,0.048802088200370415
7653,0.04880211032304616,5.322551049037754e-06,0.048802088200370415
7654,0.04880210593133062,1.2703553260903764e-05,0.048802088200370415
7655,0.048802110337883065,5.293132452934443e-06,0.048802088200370415
7656,0.04880210593620357,1.2776765402452794e-05,0.048802088200370415
7657,0.04880211035281669,5.262798198422451e-06,0.048802088200370415
7658,0.0488021059411219,1.2856605854806745e-05,0.048802088200370415
7659,0.04880211036784327,5.231294118632034e-06,0.048802088200370415
7660,0.04880210594608847,1.2945343529039513e-05,0.048802088200370415
7661,0.048802110382969714,5.1982270236584994e-06,0.048802088200370415
7662,0.04880210595110096,1.3046911162200068e-05,0.048802088200370415
7663,0.048802110398192496,5.162926921098247e-06,0.048802088200370415
7664,0.04880210595616403,1.3169003821990642e-05,0.048802088200370415
7665,0.04880211041351295,5.124116707261904e-06,0.048802088200370415
7666,0.04880210596127405,1.3331151329945538e-05,0.048802088200370415
7667,0.04880211042894208,5.0787010286065706e-06,0.048802088200370415
7668,0.048802105966435035,1.3626911223721219e-05,0.048802088200370415
7669,0.04880211044447961,5.014421631634088e-06,0.048802088200370415
7670,0.04880210597164903,1.2816841244291567e-05,0.048802088200370415
7671,0.04880211046012606,4.955632458090444e-06,0.048802088200370415
7672,0.04880210597691532,1.2650953399953168e-05,0.048802088200370415
7673,0.048802110475884085,4.962567504495685e-06,0.048802088200370415
7674,0.04880210598223722,1.269435877273129e-05,0.048802088200370415
7675,0.04880211049175684,4.944912680709911e-06,0.048802088200370415
7676,0.048802105987613226,1.2358430664051946e-05,0.048802088200370415
7677,0.048802110507752246,4.98790157941422e-06,0.048802088200370415
7678,0.04880210599304734,1.2674796580082655e-05,0.048802088200370415
7679,0.048802110523871484,4.928222101345305e-06,0.048802088200370415
7680,0.04880210599854035,1.2003482708653382e-05,0.048802088200370415
7681,0.048802110540114366,5.04604994035317e-06,0.048802088200370415
7682,0.0488021060040928,1.2671206368407895e-05,0.048802088200370415
7683,0.04880211055648887,4.913288008337224e-06,0.048802088200370415
7684,0.048802106009706886,1.1707152370868152e-05,0.048802088200370415
7685,0.048802110572995626,5.108996189481008e-06,0.048802088200370415
7686,0.04880210601538306,1.2578293590826428e-05,0.048802088200370415
7687,0.04880211058963899,4.913308250102825e-06,0.048802088200370415
7688,0.04880210602112609,1.1624452207862147e-05,0.048802088200370415
7689,0.0488021106064292,5.119725648966419e-06,0.048802088200370415
7690,0.04880210602693355,1.2394775543939189e-05,0.048802088200370415
7691,0.04880211062336406,4.931724651861606e-06,0.048802088200370415
7692,0.048802106032813077,1.1680685017924824e-05,0.048802088200370415
7693,0.048802110640451306,5.091938300628121e-06,0.048802088200370415
7694,0.04880210603876323,1.2177769126073474e-05,0.048802088200370415
7695,0.04880211065769178,4.963807759653342e-06,0.048802088200370415
7696,0.04880210604478405,1.1738130589191572e-05,0.048802088200370415
7697,0.048802110675098265,5.0661407336479005e-06,0.048802088200370415
7698,0.04880210605088129,1.19769258734601e-05,0.048802088200370415
7699,0.048802110692671256,5.000396795747158e-06,0.048802088200370415
7700,0.04880210605705521,1.1744560637031618e-05,0.048802088200370415
7701,0.0488021107104143,5.056138642187025e-06,0.048802088200370415
7702,0.04880210606331129,1.181810079697353e-05,0.048802088200370415
7703,0.048802110728339385,5.032775838860038e-06,0.048802088200370415
7704,0.04880210606964881,1.1703086775480642e-05,0.048802088200370415
7705,0.04880211074645246,5.060469102323036e-06,0.048802088200370415
7706,0.04880210607607151,1.169867295218863e-05,0.048802088200370415
7707,0.048802110764753534,5.058493798064337e-06,0.048802088200370415
7708,0.04880210608258396,1.1634583968409894e-05,0.048802088200370415
7709,0.0488021107832587,5.073635260698191e-06,0.048802088200370415
7710,0.048802106089190396,1.1602776027798013e-05,0.048802088200370415
7711,0.048802110801969195,5.080029812249487e-06,0.048802088200370415
7712,0.04880210609589022,1.1556333614824074e-05,0.048802088200370415
7713,0.048802110820894404,5.091070491162003e-06,0.048802088200370415
7714,0.048802106102686926,1.1517851414538458e-05,0.048802088200370415
7715,0.0488021108400477,5.100145223871164e-06,0.048802088200370415
7716,0.048802106109585415,1.1476937378222333e-05,0.048802088200370415
7717,0.04880211085943371,5.110316442166533e-06,0.048802088200370415
7718,0.04880210611659046,1.1438039487122225e-05,0.048802088200370415
7719,0.048802110879064026,5.120218571694681e-06,0.048802088200370415
7720,0.04880210612370928,1.1399261082498245e-05,0.048802088200370415
7721,0.048802110898953324,5.130414942328603e-06,0.048802088200370415
7722,0.048802106130943185,1.1361301691906122e-05,0.048802088200370415
7723,0.04880211091911106,5.140671544344909e-06,0.048802088200370415
7724,0.04880210613829854,1.1323865946743653e-05,0.048802088200370415
7725,0.048802110939540025,5.151060771823005e-06,0.048802088200370415
7726,0.04880210614577695,1.1286997209112723e-05,0.048802088200370415
7727,0.04880211096026124,5.161560021677598e-06,0.048802088200370415
7728,0.048802106153387835,1.1250664275816888e-05,0.048802088200370415
7729,0.04880211098129327,5.1721599990553964e-06,0.048802088200370415
7730,0.048802106161135644,1.1214839223329572e-05,0.048802088200370415
7731,0.04880211100265641,5.182859961082162e-06,0.048802088200370415
7732,0.04880210616903126,1.1179485266534132e-05,0.048802088200370415
7733,0.048802111024355076,5.193658987614956e-06,0.048802088200370415
7734,0.04880210617707925,1.1144597585118104e-05,0.048802088200370415
7735,0.04880211104641951,5.204546852257491e-06,0.048802088200370415
7736,0.048802106185287436,1.111015838213944e-05,0.048802088200370415
7737,0.04880211106885945,5.215518355912758e-06,0.048802088200370415
7738,0.048802106193665394,1.1076140109063518e-05,0.048802088200370415
7739,0.048802111091705125,5.226574337342459e-06,0.048802088200370415
7740,0.04880210620222311,1.1042521548870283e-05,0.048802088200370415
7741,0.048802111114977315,5.237712043166885e-06,0.048802088200370415
7742,0.04880210621097165,1.1009297019174918e-05,0.048802088200370415
7743,0.04880211113870647,5.248924972282124e-06,0.048802088200370415
7744,0.048802106219920864,1.097644667738137e-05,0.048802088200370415
7745,0.04880211116292039,5.2602117306199045e-06,0.048802088200370415
7746,0.048802106229085554,1.0943963671062922e-05,0.048802088200370415
7747,0.048802111187654915,5.271563518523955e-06,0.048802088200370415
7748,0.04880210623847706,1.0911816912240994e-05,0.048802088200370415
7749,0.04880211121294379,5.282990542004673e-06,0.048802088200370415
7750,0.04880210624811707,1.0880011925184516e-05,0.048802088200370415
7751,0.04880211123884141,5.29447867242659e-06,0.048802088200370415
7752,0.04880210625802263,1.0848534516933614e-05,0.048802088200370415
7753,0.04880211126538179,5.306027356937508e-06,0.048802088200370415
7754,0.048802106268212776,1.081735599185875e-05,0.048802088200370415
7755,0.04880211129263385,5.31763996649607e-06,0.048802088200370415
7756,0.048802106278709595,1.0786494911156392e-05,0.048802088200370415
7757,0.04880211132064874,5.329304699818529e-06,0.048802088200370415
7758,0.048802106289546544,1.0755922892880339e-05,0.048802088200370415
7759,0.0488021113495196,5.341026850320418e-06,0.048802088200370415
7760,0.04880210630075224,1.0725617606528185e-05,0.048802088200370415
7761,0.048802111379299996,5.35280908789344e-06,0.048802088200370415
7762,0.04880210631236694,1.0695600012821897e-05,0.048802088200370415
7763,0.04880211141013026,5.364638439959374e-06,0.048802088200370415
7764,0.04880210632442372,1.0665846425041053e-05,0.048802088200370415
7765,0.04880211144210012,5.376516594971594e-06,0.048802088200370415
7766,0.04880210633699331,1.0636351443285389e-05,0.048802088200370415
7767,0.048802111475388585,5.38844360805586e-06,0.048802088200370415
7768,0.0488021063501138,1.0607105210404764e-05,0.048802088200370415
7769,0.04880211151012587,5.400416659834768e-06,0.048802088200370415
7770,0.04880210636389645,1.0578093481866637e-05,0.048802088200370415
7771,0.04880211154663512,5.412437494572191e-06,0.048802088200370415
7772,0.04880210637839773,1.0549320374056542e-05,0.048802088200370415
7773,0.048802111585025384,5.424500802337024e-06,0.048802088200370415
7774,0.048802106393801274,1.0520781008300226e-05,0.048802088200370415
7775,0.0488021116260154,5.4366052900452384e-06,0.048802088200370415
7776,0.04880210641017161,1.0492467502970205e-05,0.048802088200370415
7777,0.04880211166946744,5.448747773304611e-06,0.048802088200370415
7778,0.04880210642792881,1.0464362563615452e-05,0.048802088200370415
7779,0.048802111717515445,5.460934838063501e-06,0.048802088200370415
7780,0.04880210644694058,1.0436463193475123e-05,0.048802088200370415
7781,0.048802111767807764,5.47316090927369e-06,0.048802088200370415
7782,0.0488021064688005,1.040878015820272e-05,0.048802088200370415
7783,0.04880211183207935,5.485419439026511e-06,0.048802088200370415
7784,0.048802106491113766,1.038127530483091e-05,0.048802088200370415
7785,0.04880211187863582,5.497722305070616e-06,0.048802088200370415
7786,0.04880210652601781,1.0353986659174646e-05,0.048802088200370415
7787,0.04880211206577551,5.51005347330552e-06,0.048802088200370415
7788,0.04880210653269094,1.0326871973817191e-05,0.048802088200370415
7789,0.04880210893386328,5.522423009603469e-06,0.048802088200370415
7790,0.04880210574307607,1.0299948360145838e-05,0.048802088200370415
7791,0.04880210902974307,5.534821677566713e-06,0.048802088200370415
7792,0.04880210561627985,1.0273210830752175e-05,0.048802088200370415
7793,0.0488021090575156,5.5472522597631e-06,0.048802088200370415
7794,0.04880210559670709,1.0246638095992003e-05,0.048802088200370415
7795,0.048802109069234434,5.559717851643492e-06,0.048802088200370415
7796,0.048802105595142496,1.0220242796354155e-05,0.048802088200370415
7797,0.04880210907828338,5.572212077397313e-06,0.048802088200370415
7798,0.04880210559649566,1.0194017290185426e-05,0.048802088200370415
7799,0.04880210908691191,5.584732295060663e-06,0.048802088200370415
7800,0.04880210559832584,1.0167956924392263e-05,0.048802088200370415
7801,0.04880210909547725,5.597280940557044e-06,0.048802088200370415
7802,0.04880210560023805,1.014205348281122e-05,0.048802088200370415
7803,0.048802109104044006,5.6098573065540995e-06,0.048802088200370415
7804,0.04880210560217289,1.011630246544063e-05,0.048802088200370415
7805,0.04880210911261771,5.622465444113642e-06,0.048802088200370415
7806,0.04880210560412045,1.0090704300091448e-05,0.048802088200370415
7807,0.04880210912119645,5.635097525096412e-06,0.048802088200370415
7808,0.04880210560607819,1.0065259147494543e-05,0.048802088200370415
7809,0.04880210912978409,5.6477561030853674e-06,0.048802088200370415
7810,0.048802105608043635,1.0039952248998927e-05,0.048802088200370415
7811,0.048802109138379256,5.660440770204001e-06,0.048802088200370415
7812,0.048802105610020685,1.0014802826341902e-05,0.048802088200370415
7813,0.048802109146982305,5.673144650199305e-06,0.048802088200370415
7814,0.048802105612006826,9.989783366524864e-06,0.048802088200370415
7815,0.04880210915559101,5.685877355329738e-06,0.048802088200370415
7816,0.04880210561400029,9.964897624302778e-06,0.048802088200370415
7817,0.04880210916421284,5.698635301713491e-06,0.048802088200370415
7818,0.04880210561600521,9.940147956924842e-06,0.048802088200370415
7819,0.0488021091728386,5.711413865952382e-06,0.048802088200370415
7820,0.04880210561801869,9.915534794764541e-06,0.048802088200370415
7821,0.04880210918147182,5.724209602900455e-06,0.048802088200370415
7822,0.04880210562004106,9.891051070002911e-06,0.048802088200370415
7823,0.04880210919011545,5.737029286114656e-06,0.048802088200370415
7824,0.04880210562207474,9.866685042584367e-06,0.048802088200370415
7825,0.04880210919876813,5.749872359630686e-06,0.048802088200370415
7826,0.04880210562411678,9.842446448115173e-06,0.048802088200370415
7827,0.048802109207427634,5.762736571735437e-06,0.048802088200370415
7828,0.04880210562616968,9.818331155583915e-06,0.048802088200370415
7829,0.048802109216098045,5.775616666604187e-06,0.048802088200370415
7830,0.04880210562823041,9.794337090185548e-06,0.048802088200370415
7831,0.04880210922477589,5.788517064231572e-06,0.048802088200370415
7832,0.048802105630302635,9.770457584923548e-06,0.048802088200370415
7833,0.048802109233465014,5.801436477179882e-06,0.048802088200370415
7834,0.048802105632384886,9.746691877635078e-06,0.048802088200370415
7835,0.04880210924216311,5.814373082861429e-06,0.048802088200370415
7836,0.04880210563447398,9.723033733083253e-06,0.048802088200370415
7837,0.04880210925086956,5.827333987855157e-06,0.048802088200370415
7838,0.04880210563657487,9.699492235589262e-06,0.048802088200370415
7839,0.048802109259585835,5.8403074316127624e-06,0.048802088200370415
7840,0.04880210563868596,9.67605576382848e-06,0.048802088200370415
7841,0.04880210926831288,5.853300083133056e-06,0.048802088200370415
7842,0.04880210564080501,9.65272410167136e-06,0.048802088200370415
7843,0.04880210927704943,5.866310928866377e-06,0.048802088200370415
7844,0.04880210564293613,9.629500176722406e-06,0.048802088200370415
7845,0.04880210928579436,5.879337738726114e-06,0.048802088200370415
7846,0.04880210564507609,9.606377470035722e-06,0.048802088200370415
7847,0.04880210929455336,5.892377834126824e-06,0.048802088200370415
7848,0.04880210564722547,9.58335544269818e-06,0.048802088200370415
7849,0.04880210930331842,5.905437312310705e-06,0.048802088200370415
7850,0.04880210564938738,9.5604291416105e-06,0.048802088200370415
7851,0.048802109312095734,5.918512962654345e-06,0.048802088200370415
7852,0.048802105651555794,9.53760172993761e-06,0.048802088200370415
7853,0.048802109320884475,5.931602401739038e-06,0.048802088200370415
7854,0.04880210565373724,9.514862503018436e-06,0.048802088200370415
7855,0.048802109329683846,5.944712283281632e-06,0.048802088200370415
7856,0.04880210565592712,9.492224745539373e-06,0.048802088200370415
7857,0.0488021093384952,5.9578300176117466e-06,0.048802088200370415
7858,0.04880210565812826,9.46968236896881e-06,0.048802088200370415
7859,0.048802109347317914,5.970963435779717e-06,0.048802088200370415
7860,0.04880210566033844,9.447231297915048e-06,0.048802088200370415
7861,0.04880210935614806,5.9841086580844414e-06,0.048802088200370415
7862,0.04880210566255893,9.424866741255661e-06,0.048802088200370415
7863,0.04880210936499404,5.997267924939635e-06,0.048802088200370415
7864,0.04880210566479027,9.402589018151252e-06,0.048802088200370415
7865,0.04880210937385284,6.01044304245354e-06,0.048802088200370415
7866,0.04880210566703304,9.380396273928905e-06,0.048802088200370415
7867,0.048802109382719526,6.023633462961231e-06,0.048802088200370415
7868,0.04880210566928621,9.358286347042041e-06,0.048802088200370415
7869,0.04880210939159923,6.036836886621174e-06,0.048802088200370415
7870,0.048802105671548315,9.336262434752222e-06,0.048802088200370415
7871,0.04880210940049006,6.050049224557644e-06,0.048802088200370415
7872,0.048802105673820366,9.31432764805485e-06,0.048802088200370415
7873,0.04880210940939756,6.063272598788331e-06,0.048802088200370415
7874,0.0488021056761031,9.292460856367745e-06,0.048802088200370415
7875,0.048802109418315594,6.076515391349125e-06,0.048802088200370415
7876,0.048802105678398704,9.270681382182093e-06,0.048802088200370415
7877,0.04880210942724634,6.089767902297675e-06,0.048802088200370415
7878,0.04880210568070409,9.248972693990002e-06,0.048802088200370415
7879,0.04880210943619078,6.103034390495505e-06,0.048802088200370415
7880,0.048802105683021714,9.227347253833715e-06,0.048802088200370415
7881,0.04880210944514896,6.116312343132725e-06,0.048802088200370415
7882,0.04880210568534834,9.20579689464365e-06,0.048802088200370415
7883,0.04880210945411859,6.129599490555397e-06,0.048802088200370415
7884,0.048802105687683714,9.184320575565506e-06,0.048802088200370415
7885,0.04880210946310097,6.142896457644723e-06,0.048802088200370415
7886,0.04880210569003338,9.162919876712074e-06,0.048802088200370415
7887,0.048802109472100424,6.156206458084809e-06,0.048802088200370415
7888,0.04880210569239116,9.141587629771234e-06,0.048802088200370415
7889,0.04880210948111099,6.169530609639255e-06,0.048802088200370415
7890,0.04880210569476147,9.12032759438489e-06,0.048802088200370415
7891,0.048802109490136816,6.182863858655024e-06,0.048802088200370415
7892,0.04880210569714421,9.099136999754586e-06,0.048802088200370415
7893,0.04880210949917765,6.196208613681115e-06,0.048802088200370415
7894,0.04880210569953676,9.078017153234056e-06,0.048802088200370415
7895,0.04880210950823179,6.209563607889505e-06,0.048802088200370415
7896,0.04880210570193937,9.056962366445261e-06,0.048802088200370415
7897,0.0488021095173015,6.222927911291967e-06,0.048802088200370415
7898,0.048802105704355156,9.035979296538836e-06,0.048802088200370415
7899,0.04880210952638484,6.2363053627433465e-06,0.048802088200370415
7900,0.0488021057067822,9.015056819101481e-06,0.048802088200370415
7901,0.048802109535483196,6.249693130884944e-06,0.048802088200370415
7902,0.04880210570921814,8.994205011347483e-06,0.048802088200370415
7903,0.048802109544598855,6.263090066735345e-06,0.048802088200370415
7904,0.04880210571166664,8.973416598800167e-06,0.048802088200370415
7905,0.04880210955372945,6.276493335430499e-06,0.048802088200370415
7906,0.0488021057141291,8.95268996788733e-06,0.048802088200370415
7907,0.04880210956287584,6.2899129245749765e-06,0.048802088200370415
7908,0.048802105716601644,8.932023489093884e-06,0.048802088200370415
7909,0.04880210957203748,6.3033389936003725e-06,0.048802088200370415
7910,0.04880210571908608,8.911424335799085e-06,0.048802088200370415
7911,0.04880210958121559,6.316772711342463e-06,0.048802088200370415
7912,0.04880210572158149,8.890885028201143e-06,0.048802088200370415
7913,0.0488021095904119,6.330214219072231e-06,0.048802088200370415
7914,0.04880210572408907,8.870403263094865e-06,0.048802088200370415
7915,0.04880210959962191,6.3436707315931795e-06,0.048802088200370415
7916,0.04880210572660819,8.849978124411904e-06,0.048802088200370415
7917,0.04880210960885277,6.357135674778807e-06,0.048802088200370415
7918,0.048802105729140746,8.829614019480952e-06,0.048802088200370415
7919,0.04880210961809473,6.370610581230818e-06,0.048802088200370415
7920,0.04880210573168267,8.809304664009788e-06,0.048802088200370415
7921,0.048802109627356816,6.384091399706466e-06,0.048802088200370415
7922,0.04880210573424001,8.789057934771037e-06,0.048802088200370415
7923,0.04880210963663752,6.397582551698709e-06,0.048802088200370415
7924,0.04880210573680681,8.768860208842404e-06,0.048802088200370415
7925,0.04880210964593855,6.411084254217089e-06,0.048802088200370415
7926,0.048802105739388785,8.748717128576208e-06,0.048802088200370415
7927,0.048802109655254375,6.424599804790493e-06,0.048802088200370415
7928,0.04880210574197996,8.728629548506328e-06,0.048802088200370415
7929,0.048802109664588804,6.4381199127752245e-06,0.048802088200370415
7930,0.04880210574458603,8.708597913255736e-06,0.048802088200370415
7931,0.04880210967394032,6.4516438201783745e-06,0.048802088200370415
7932,0.04880210574720374,8.688617839797297e-06,0.048802088200370415
7933,0.048802109683312465,6.465181070287129e-06,0.048802088200370415
7934,0.04880210574983499,8.668687987786569e-06,0.048802088200370415
7935,0.04880210969270239,6.47872730839013e-06,0.048802088200370415
7936,0.04880210575247795,8.648815903447309e-06,0.048802088200370415
7937,0.048802109702112545,6.4922785283594695e-06,0.048802088200370415
7938,0.04880210575513339,8.628987952295483e-06,0.048802088200370415
7939,0.04880210971153801,6.505841767592932e-06,0.048802088200370415
7940,0.04880210575780027,8.609214313329238e-06,0.048802088200370415
7941,0.048802109720988564,6.519413391559072e-06,0.048802088200370415
7942,0.04880210576048334,8.589486186077273e-06,0.048802088200370415
7943,0.04880210973045646,6.532993516253646e-06,0.048802088200370415
7944,0.04880210576317813,8.569808203323361e-06,0.048802088200370415
7945,0.0488021097399469,6.546583850216404e-06,0.048802088200370415
7946,0.048802105765887005,8.550172562786995e-06,0.048802088200370415
7947,0.048802109749454696,6.560180810679432e-06,0.048802088200370415
7948,0.048802105768608224,8.530593485502089e-06,0.048802088200370415
7949,0.048802109758985225,6.573781701338572e-06,0.048802088200370415
7950,0.04880210577134386,8.511059938945902e-06,0.048802088200370415
7951,0.04880210976853773,6.587396050794502e-06,0.048802088200370415
7952,0.04880210577409157,8.491567236157166e-06,0.048802088200370415
7953,0.048802109778111974,6.601020587509733e-06,0.048802088200370415
7954,0.04880210577685466,8.472123883446342e-06,0.048802088200370415
7955,0.04880210978770939,6.6146481086192766e-06,0.048802088200370415
7956,0.04880210577963031,8.452724532757944e-06,0.048802088200370415
7957,0.04880210979732621,6.628288124215174e-06,0.048802088200370415
7958,0.04880210578241891,8.433368169962755e-06,0.048802088200370415
7959,0.04880210980696611,6.641934432829577e-06,0.048802088200370415
7960,0.04880210578522222,8.414060901740007e-06,0.048802088200370415
7961,0.048802109816627436,6.655587293097052e-06,0.048802088200370415
7962,0.048802105788042394,8.394790184147513e-06,0.048802088200370415
7963,0.04880210982631191,6.669253884721523e-06,0.048802088200370415
7964,0.04880210579087325,8.375564609753284e-06,0.048802088200370415
7965,0.048802109836020784,6.682922829703739e-06,0.048802088200370415
7966,0.048802105793720234,8.35637912208125e-06,0.048802088200370415
7967,0.04880210984575361,6.696605198719158e-06,0.048802088200370415
7968,0.04880210579658099,8.337233985666293e-06,0.048802088200370415
7969,0.04880210985550907,6.710294535763651e-06,0.048802088200370415
7970,0.04880210579945525,8.318134886514754e-06,0.048802088200370415
7971,0.04880210986528985,6.723991426636961e-06,0.048802088200370415
7972,0.048802105802346354,8.299075350173673e-06,0.048802088200370415
7973,0.04880210987509247,6.7376928880034766e-06,0.048802088200370415
7974,0.04880210580525132,8.28005624557278e-06,0.048802088200370415
7975,0.04880210988492379,6.75140342670967e-06,0.048802088200370415
7976,0.04880210580817352,8.261075794921552e-06,0.048802088200370415
7977,0.04880210989478098,6.765121839614686e-06,0.048802088200370415
7978,0.048802105811108866,8.242133531882148e-06,0.048802088200370415
7979,0.04880210990466328,6.77885208509796e-06,0.048802088200370415
7980,0.04880210581405842,8.223231845577888e-06,0.048802088200370415
7981,0.04880210991457368,6.792588419635836e-06,0.048802088200370415
7982,0.04880210581702531,8.20436493424024e-06,0.048802088200370415
7983,0.04880210992450332,6.806336230242185e-06,0.048802088200370415
7984,0.04880210582000703,8.18553727194195e-06,0.048802088200370415
7985,0.04880210993446476,6.820085951264675e-06,0.048802088200370415
7986,0.04880210582300361,8.166748190002679e-06,0.048802088200370415
7987,0.04880210994445151,6.833846097179942e-06,0.048802088200370415
7988,0.04880210582601756,8.147995957692256e-06,0.048802088200370415
7989,0.04880210995446639,6.8476131905085765e-06,0.048802088200370415
7990,0.04880210582904635,8.129276906724746e-06,0.048802088200370415
7991,0.04880210996451113,6.861392333168574e-06,0.048802088200370415
7992,0.04880210583209219,8.110595747935198e-06,0.048802088200370415
7993,0.048802109974580545,6.875177672390446e-06,0.048802088200370415
7994,0.04880210583515208,8.091949962268316e-06,0.048802088200370415
7995,0.048802109984680826,6.888968716254846e-06,0.048802088200370415
7996,0.04880210583823102,8.073341591411665e-06,0.048802088200370415
7997,0.048802109994809835,6.902768293935884e-06,0.048802088200370415
7998,0.04880210584132526,8.054764432385059e-06,0.048802088200370415
7999,0.048802110004970534,6.916578109015843e-06,0.048802088200370415
8000,0.04880210584443897,8.036222270300607e-06,0.048802088200370415
8001,0.0488021100151603,6.930394153209491e-06,0.048802088200370415
8002,0.04880210584756866,8.017713734034647e-06,0.048802088200370415
8003,0.04880211002537855,6.9442199276257425e-06,0.048802088200370415
8004,0.04880210585071278,7.999234038380685e-06,0.048802088200370415
8005,0.048802110035628045,6.958058983084024e-06,0.048802088200370415
8006,0.048802105853876517,7.980788280824098e-06,0.048802088200370415
8007,0.048802110045908675,6.971899843007449e-06,0.048802088200370415
8008,0.04880210585705669,7.962378762514141e-06,0.048802088200370415
8009,0.048802110056226186,6.985750981940223e-06,0.048802088200370415
8010,0.04880210586025661,7.943999018207269e-06,0.048802088200370415
8011,0.048802110066571154,6.999609381441278e-06,0.048802088200370415
8012,0.04880210586347397,7.925647480645337e-06,0.048802088200370415
8013,0.048802110076951,7.013477943277946e-06,0.048802088200370415
8014,0.04880210586670812,7.907335761935681e-06,0.048802088200370415
8015,0.04880211008736293,7.0273481879743674e-06,0.048802088200370415
8016,0.04880210586996134,7.889050641519605e-06,0.048802088200370415
8017,0.048802110097806994,7.0412363085985326e-06,0.048802088200370415
8018,0.04880210587323264,7.870792635455478e-06,0.048802088200370415
8019,0.0488021101082898,7.055126887308052e-06,0.048802088200370415
8020,0.04880210587652362,7.852567341490131e-06,0.048802088200370415
8021,0.048802110118805024,7.069028919743586e-06,0.048802088200370415
8022,0.04880210587983377,7.834373900688607e-06,0.048802088200370415
8023,0.04880211012935765,7.082935197196391e-06,0.048802088200370415
8024,0.04880210588316289,7.816206689034178e-06,0.048802088200370415
8025,0.04880211013994444,7.096853572485105e-06,0.048802088200370415
8026,0.048802105886510364,7.798070975910064e-06,0.048802088200370415
8027,0.04880211015056744,7.110781469678977e-06,0.048802088200370415
8028,0.04880210588987951,7.779959025918522e-06,0.048802088200370415
8029,0.04880211016122957,7.124718107435703e-06,0.048802088200370415
8030,0.048802105893268236,7.76187808149114e-06,0.048802088200370415
8031,0.04880211017193087,7.138665478109239e-06,0.048802088200370415
8032,0.048802105896676155,7.743821333130761e-06,0.048802088200370415
8033,0.04880211018266393,7.152617341899169e-06,0.048802088200370415
8034,0.04880210590010477,7.725795582190591e-06,0.048802088200370415
8035,0.048802110193437984,7.166577224799254e-06,0.048802088200370415
8036,0.04880210590355252,7.707802390983656e-06,0.048802088200370415
8037,0.048802110204257426,7.1805474159970356e-06,0.048802088200370415
8038,0.04880210590702399,7.689828732651218e-06,0.048802088200370415
8039,0.04880211021511436,7.194530996065906e-06,0.048802088200370415
8040,0.048802105910516216,7.671876138050039e-06,0.048802088200370415
8041,0.04880211022601504,7.208522004032618e-06,0.048802088200370415
8042,0.04880210591403035,7.65395810224338e-06,0.048802088200370415
8043,0.048802110236954875,7.22251736835315e-06,0.048802088200370415
8044,0.04880210591756622,7.636062598717574e-06,0.048802088200370415
8045,0.04880211024793691,7.23652323731375e-06,0.048802088200370415
8046,0.048802105921124286,7.618196833592114e-06,0.048802088200370415
8047,0.048802110258961466,7.250538088632144e-06,0.048802088200370415
8048,0.048802105924703895,7.600352217525618e-06,0.048802088200370415
8049,0.04880211027002971,7.264562916600737e-06,0.048802088200370415
8050,0.04880210592830533,7.582534992949896e-06,0.048802088200370415
8051,0.048802110281142654,7.278598917592041e-06,0.048802088200370415
8052,0.048802105931932994,7.564742867020831e-06,0.048802088200370415
8053,0.048802110292300374,7.292637886880321e-06,0.048802088200370415
8054,0.04880210593558062,7.546973648959039e-06,0.048802088200370415
8055,0.048802110303505675,7.30669193408995e-06,0.048802088200370415
8056,0.04880210593925384,7.529228257895891e-06,0.048802088200370415
8057,0.04880211031475952,7.320755737517142e-06,0.048802088200370415
8058,0.04880210594295195,7.511504295027775e-06,0.048802088200370415
8059,0.048802110326061646,7.33483096935222e-06,0.048802088200370415
8060,0.04880210594667369,7.493799931301439e-06,0.048802088200370415
8061,0.04880211033740689,7.348912476246517e-06,0.048802088200370415
8062,0.048802105950418145,7.4761242028381635e-06,0.048802088200370415
8063,0.04880211034880565,7.363001107728557e-06,0.048802088200370415
8064,0.048802105954189816,7.4584683287129656e-06,0.048802088200370415
8065,0.04880211036025801,7.3771075112644554e-06,0.048802088200370415
8066,0.048802105957987,7.4408389436022145e-06,0.048802088200370415
8067,0.04880211037175525,7.391218918177018e-06,0.048802088200370415
8068,0.048802105961810484,7.423227509212688e-06,0.048802088200370415
8069,0.04880211038331091,7.40534055639513e-06,0.048802088200370415
8070,0.04880210596566145,7.405637302939047e-06,0.048802088200370415
8071,0.048802110394916526,7.4194716491906e-06,0.048802088200370415
8072,0.04880210596953675,7.388071818739335e-06,0.048802088200370415
8073,0.04880211040657882,7.433610492492418e-06,0.048802088200370415
8074,0.04880210597344054,7.370530261772006e-06,0.048802088200370415
8075,0.048802110418293944,7.447759740914792e-06,0.048802088200370415
8076,0.04880210597737214,7.353005767722418e-06,0.048802088200370415
8077,0.048802110430069164,7.461920511913342e-06,0.048802088200370415
8078,0.048802105981330224,7.335499973137336e-06,0.048802088200370415
8079,0.04880211044190216,7.476097413069896e-06,0.048802088200370415
8080,0.04880210598532046,7.318013222224177e-06,0.048802088200370415
8081,0.048802110453794546,7.490277482411393e-06,0.048802088200370415
8082,0.048802105989338,7.300552744816909e-06,0.048802088200370415
8083,0.04880211046574655,7.5044722244991505e-06,0.048802088200370415
8084,0.04880210599338428,7.283105483375723e-06,0.048802088200370415
8085,0.04880211047775854,7.518678267721901e-06,0.048802088200370415
8086,0.048802105997463145,7.26567716523498e-06,0.048802088200370415
8087,0.04880211048983009,7.5328949855317455e-06,0.048802088200370415
8088,0.04880210600156943,7.248272521197864e-06,0.048802088200370415
8089,0.04880211050196985,7.547116922736516e-06,0.048802088200370415
8090,0.0488021060057095,7.230885279750934e-06,0.048802088200370415
8091,0.048802110514169904,7.5613545706485065e-06,0.048802088200370415
8092,0.04880210600987996,7.213517478026492e-06,0.048802088200370415
8093,0.048802110526443065,7.57560285726708e-06,0.048802088200370415
8094,0.048802106014083114,7.196167892698045e-06,0.048802088200370415
8095,0.04880211053877772,7.589858352277816e-06,0.048802088200370415
8096,0.04880210601831868,7.178836257377924e-06,0.048802088200370415
8097,0.048802110551189846,7.604128500104258e-06,0.048802088200370415
8098,0.048802106022590504,7.1615214996539655e-06,0.048802088200370415
8099,0.048802110563668066,7.618409684379378e-06,0.048802088200370415
8100,0.048802106026894415,7.1442293864571935e-06,0.048802088200370415
8101,0.04880211057622297,7.632699710102065e-06,0.048802088200370415
8102,0.04880210603123664,7.126950955706418e-06,0.048802088200370415
8103,0.04880211058885031,7.647003647592485e-06,0.048802088200370415
8104,0.04880210603561216,7.109687763050707e-06,0.048802088200370415
8105,0.048802110601550285,7.661317968498828e-06,0.048802088200370415
8106,0.04880210604002376,7.092437959648077e-06,0.048802088200370415
8107,0.04880211061433236,7.675651025802637e-06,0.048802088200370415
8108,0.04880210604447247,7.0752081755209525e-06,0.048802088200370415
8109,0.048802110627192245,7.689990205505994e-06,0.048802088200370415
8110,0.04880210604895958,7.057997775757e-06,0.048802088200370415
8111,0.04880211064013519,7.704334151295358e-06,0.048802088200370415
8112,0.04880210605348675,7.040805339097848e-06,0.048802088200370415
8113,0.04880211065315622,7.718698697840654e-06,0.048802088200370415
8114,0.04880210605805131,7.02362207205741e-06,0.048802088200370415
8115,0.04880211066626791,7.73307465191982e-06,0.048802088200370415
8116,0.04880210606265851,7.006457187401244e-06,0.048802088200370415
8117,0.04880211067946709,7.747463011585138e-06,0.048802088200370415
8118,0.04880210606730628,6.989306198618933e-06,0.048802088200370415
8119,0.048802110692753954,7.761862556101496e-06,0.048802088200370415
8120,0.0488021060719979,6.972172155787276e-06,0.048802088200370415
8121,0.04880211070613879,7.776272620399808e-06,0.048802088200370415
8122,0.048802106076733645,6.9550542532784855e-06,0.048802088200370415
8123,0.048802110719612955,7.790695762040636e-06,0.048802088200370415
8124,0.04880210608151158,6.937949734847424e-06,0.048802088200370415
8125,0.048802110733191434,7.805132655260123e-06,0.048802088200370415
8126,0.048802106086336894,6.9208590762146156e-06,0.048802088200370415
8127,0.04880211074685865,7.819580112746219e-06,0.048802088200370415
8128,0.0488021060912069,6.903780593558645e-06,0.048802088200370415
8129,0.048802110760639644,7.83404793339585e-06,0.048802088200370415
8130,0.04880210609612748,6.886718330675323e-06,0.048802088200370415
8131,0.048802110774517876,7.848524852433799e-06,0.048802088200370415
8132,0.04880210610109636,6.869669523906424e-06,0.048802088200370415
8133,0.04880211078850667,7.863011651800973e-06,0.048802088200370415
8134,0.04880210610611622,6.852635777744266e-06,0.048802088200370415
8135,0.048802110802604784,7.8775136167808e-06,0.048802088200370415
8136,0.0488021061111842,6.835614249814885e-06,0.048802088200370415
8137,0.048802110816824416,7.892033739540924e-06,0.048802088200370415
8138,0.04880210611630905,6.818602991379218e-06,0.048802088200370415
8139,0.04880211083116151,7.906559646694752e-06,0.048802088200370415
8140,0.0488021061214877,6.801607653306054e-06,0.048802088200370415
8141,0.04880211084562136,7.921106078935816e-06,0.048802088200370415
8142,0.048802106126725656,6.784621442734945e-06,0.048802088200370415
8143,0.04880211086020308,7.935661953905438e-06,0.048802088200370415
8144,0.04880210613201747,6.767651370526095e-06,0.048802088200370415
8145,0.04880211087491029,7.95023151993425e-06,0.048802088200370415
8146,0.04880210613736988,6.7506922515429095e-06,0.048802088200370415
8147,0.04880211088975599,7.964821363360147e-06,0.048802088200370415
8148,0.04880210614278212,6.733743895975831e-06,0.048802088200370415
8149,0.04880211090474043,7.979426273887343e-06,0.048802088200370415
8150,0.04880210614826024,6.716801518926568e-06,0.048802088200370415
8151,0.0488021109198679,7.994038886062481e-06,0.048802088200370415
8152,0.04880210615380278,6.699878747457619e-06,0.048802088200370415
8153,0.0488021109351416,8.00867076824622e-06,0.048802088200370415
8154,0.048802106159413654,6.682962574834882e-06,0.048802088200370415
8155,0.04880211095056524,8.02331066044522e-06,0.048802088200370415
8156,0.04880210616509233,6.666062349205645e-06,0.048802088200370415
8157,0.048802110966149066,8.037971909070662e-06,0.048802088200370415
8158,0.04880210617084386,6.649169155069834e-06,0.048802088200370415
8159,0.04880211098189797,8.052646223289985e-06,0.048802088200370415
8160,0.04880210617666995,6.632287370566066e-06,0.048802088200370415
8161,0.04880211099782279,8.0673385772224e-06,0.048802088200370415
8162,0.04880210618257417,6.615413353709511e-06,0.048802088200370415
8163,0.04880211101392349,8.082044877560108e-06,0.048802088200370415
8164,0.04880210618856157,6.598553282070144e-06,0.048802088200370415
8165,0.04880211103020181,8.096760736350523e-06,0.048802088200370415
8166,0.04880210619462949,6.581703042514886e-06,0.048802088200370415
8167,0.048802111046675,8.111501100679535e-06,0.048802088200370415
8168,0.0488021062007812,6.564856482726465e-06,0.048802088200370415
8169,0.048802111063344755,8.12625463950822e-06,0.048802088200370415
8170,0.0488021062070236,6.548025221549205e-06,0.048802088200370415
8171,0.04880211108022601,8.141021902596218e-06,0.048802088200370415
8172,0.04880210621336278,6.531202921900433e-06,0.048802088200370415
8173,0.04880211109732284,8.155807342380096e-06,0.048802088200370415
8174,0.048802106219795784,6.514387990060683e-06,0.048802088200370415
8175,0.048802111114635324,8.170613163271269e-06,0.048802088200370415
8176,0.04880210622632781,6.497577197003679e-06,0.048802088200370415
8177,0.04880211113219265,8.185424331982138e-06,0.048802088200370415
8178,0.04880210623296962,6.4807853201302076e-06,0.048802088200370415
8179,0.0488021111500033,8.200258779198912e-06,0.048802088200370415
8180,0.04880210623972196,6.463997631936425e-06,0.048802088200370415
8181,0.04880211116807499,8.215111120164765e-06,0.048802088200370415
8182,0.04880210624659387,6.44721370721453e-06,0.048802088200370415
8183,0.04880211118641527,8.229981731956273e-06,0.048802088200370415
8184,0.048802106253584145,6.430439277054936e-06,0.048802088200370415
8185,0.04880211120504529,8.244869978735415e-06,0.048802088200370415
8186,0.04880210626070359,6.413672367385303e-06,0.048802088200370415
8187,0.04880211122397934,8.259771780505927e-06,0.048802088200370415
8188,0.04880210626795849,6.396913490710646e-06,0.048802088200370415
8189,0.04880211124322805,8.274698065495239e-06,0.048802088200370415
8190,0.0488021062753525,6.380161645946183e-06,0.048802088200370415
8191,0.04880211126282323,8.289636333383646e-06,0.048802088200370415
8192,0.04880210628290007,6.363417107672534e-06,0.048802088200370415
8193,0.04880211128277519,8.304595073352655e-06,0.048802088200370415
8194,0.0488021062906049,6.346681525733224e-06,0.048802088200370415
8195,0.048802111303115916,8.319571553583991e-06,0.048802088200370415
8196,0.048802106298483625,6.329950102608154e-06,0.048802088200370415
8197,0.048802111323849276,8.334564298764597e-06,0.048802088200370415
8198,0.048802106306534296,6.313224824826837e-06,0.048802088200370415
8199,0.04880211134503625,8.349575383859083e-06,0.048802088200370415
8200,0.04880210631478432,6.296509220197776e-06,0.048802088200370415
8201,0.048802111366679495,8.364606563152397e-06,0.048802088200370415
8202,0.04880210632323836,6.279796944161063e-06,0.048802088200370415
8203,0.048802111388826445,8.379660019576535e-06,0.048802088200370415
8204,0.048802106331910323,6.26309134975141e-06,0.048802088200370415
8205,0.048802111411504326,8.39473090610792e-06,0.048802088200370415
8206,0.04880210634082014,6.2463893866528035e-06,0.048802088200370415
8207,0.04880211143478945,8.409821009304277e-06,0.048802088200370415
8208,0.048802106349987634,6.229692160446838e-06,0.048802088200370415
8209,0.04880211145868688,8.424931763893624e-06,0.048802088200370415
8210,0.04880210635943749,6.213002302332421e-06,0.048802088200370415
8211,0.048802111483303184,8.440061975360516e-06,0.048802088200370415
8212,0.048802106369186866,6.196317576328776e-06,0.048802088200370415
8213,0.04880211150867235,8.455210029404512e-06,0.048802088200370415
8214,0.04880210637928098,6.1796357952353435e-06,0.048802088200370415
8215,0.048802111534909105,8.470383867505127e-06,0.048802088200370415
8216,0.048802106389733584,6.162958236695195e-06,0.048802088200370415
8217,0.04880211156204891,8.48557527836451e-06,0.048802088200370415
8218,0.04880210640061244,6.146284006486129e-06,0.048802088200370415
8219,0.048802111590336573,8.500790385872767e-06,0.048802088200370415
8220,0.04880210641193356,6.129616219301444e-06,0.048802088200370415
8221,0.04880211161968417,8.516022999770731e-06,0.048802088200370415
8222,,6.112953893125516e-06,0.048802088200370415
8223,,8.531274340390574e-06,0.048802088200370415
8224,,6.0962971020077e-06,0.048802088200370415
8225,,8.546552136391145e-06,0.048802088200370415
8226,,6.079637116498791e-06,0.048802088200370415
8227,,8.561851696554682e-06,0.048802088200370415
8228,,6.062980634653848e-06,0.048802088200370415
8229,,8.577170957127531e-06,0.048802088200370415
8230,,6.04633255204477e-06,0.048802088200370415
8231,,8.592517251838238e-06,0.048802088200370415
8232,,6.029680143023953e-06,0.048802088200370415
8233,,8.6078813577457e-06,0.048802088200370415
8234,,6.013038350490618e-06,0.048802088200370415
8235,,8.623270997991483e-06,0.048802088200370415
8236,,5.996395584754669e-06,0.048802088200370415
8237,,8.638681184463261e-06,0.048802088200370415
8238,,5.979755149427628e-06,0.048802088200370415
8239,,8.654120976155575e-06,0.048802088200370415
8240,,5.963113780648881e-06,0.048802088200370415
8241,,8.669575159340576e-06,0.048802088200370415
8242,,5.946479145725858e-06,0.048802088200370415
8243,,8.685066735142945e-06,0.048802088200370415
8244,,5.929837793542337e-06,0.048802088200370415
8245,,8.700572707686169e-06,0.048802088200370415
8246,,5.913204847258532e-06,0.048802088200370415
8247,,8.71610673621127e-06,0.048802088200370415
8248,,5.896569768127763e-06,0.048802088200370415
8249,,8.731665214390984e-06,0.048802088200370415
8250,,5.879935769392699e-06,0.048802088200370415
8251,,8.747249251725787e-06,0.048802088200370415
8252,,5.863302452803028e-06,0.048802088200370415
8253,,8.762855240949146e-06,0.048802088200370415
8254,,5.8466730300161725e-06,0.048802088200370415
8255,,8.778486381910999e-06,0.048802088200370415
8256,,5.830041949350861e-06,0.048802088200370415
8257,,8.79415170718112e-06,0.048802088200370415
8258,,5.813408533366745e-06,0.048802088200370415
8259,,8.809836394547232e-06,0.048802088200370415
8260,,5.796779150982264e-06,0.048802088200370415
8261,,8.825547160209234e-06,0.048802088200370415
8262,,5.780147137846686e-06,0.048802088200370415
8263,,8.841285759228746e-06,0.048802088200370415
8264,,5.76351569315115e-06,0.048802088200370415
8265,,8.857052967027913e-06,0.048802088200370415
8266,,5.746881841636362e-06,0.048802088200370415
8267,,8.872850353908362e-06,0.048802088200370415
8268,,5.7302465698580965e-06,0.048802088200370415
8269,,8.88867059669123e-06,0.048802088200370415
8270,,5.713615764540556e-06,0.048802088200370415
8271,,8.904522810759604e-06,0.048802088200370415
8272,,5.696977802098525e-06,0.048802088200370415
8273,,8.920404324554939e-06,0.048802088200370415
8274,,5.6803378532555164e-06,0.048802088200370415
8275,,8.93631014142703e-06,0.048802088200370415
8276,,5.663696466934481e-06,0.048802088200370415
8277,,8.952254182613247e-06,0.048802088200370415
8278,,5.647051309214542e-06,0.048802088200370415
8279,,8.968221466351918e-06,0.048802088200370415
8280,,5.6304058525727035e-06,0.048802088200370415
8281,,8.984220160895702e-06,0.048802088200370415
8282,,5.613758806364565e-06,0.048802088200370415
8283,,9.000252663590093e-06,0.048802088200370415
8284,,5.597105780549001e-06,0.048802088200370415
8285,,9.016312034086659e-06,0.048802088200370415
8286,,5.580453224170731e-06,0.048802088200370415
8287,,9.032405519662369e-06,0.048802088200370415
8288,,5.56379315826638e-06,0.048802088200370415
8289,,9.048530770355078e-06,0.048802088200370415
8290,,5.547132607318288e-06,0.048802088200370415
8291,,9.06468976257089e-06,0.048802088200370415
8292,,5.530465312234204e-06,0.048802088200370415
8293,,9.080879920606755e-06,0.048802088200370415
8294,,5.5137951792943186e-06,0.048802088200370415
8295,,9.097105412753436e-06,0.048802088200370415
8296,,5.497120305738868e-06,0.048802088200370415
8297,,9.113362439870694e-06,0.048802088200370415
8298,,5.480439976205505e-06,0.048802088200370415
8299,,9.12965443057243e-06,0.048802088200370415
8300,,5.463755105945224e-06,0.048802088200370415
8301,,9.145980142777592e-06,0.048802088200370415
8302,,5.447067102755299e-06,0.048802088200370415
8303,,9.162337675346028e-06,0.048802088200370415
8304,,5.43037426337135e-06,0.048802088200370415
8305,,9.178735777847416e-06,0.048802088200370415
8306,,5.413674677206164e-06,0.048802088200370415
8307,,9.19516756926149e-06,0.048802088200370415
8308,,5.396967429910607e-06,0.048802088200370415
8309,,9.211639596436778e-06,0.048802088200370415
8310,,5.380254283856933e-06,0.048802088200370415
8311,,9.228144280313481e-06,0.048802088200370415
8312,,5.363537531737168e-06,0.048802088200370415
8313,,9.244691341250792e-06,0.048802088200370415
8314,,5.346810552455782e-06,0.048802088200370415
8315,,9.261265790670919e-06,0.048802088200370415
8316,,5.330081473795062e-06,0.048802088200370415
8317,,9.27788821013762e-06,0.048802088200370415
8318,,5.313339389328291e-06,0.048802088200370415
8319,,9.294548927626659e-06,0.048802088200370415
8320,,5.29659324566811e-06,0.048802088200370415
8321,,9.311249687671835e-06,0.048802088200370415
8322,,5.2798366521906496e-06,0.048802088200370415
8323,,9.327990481617486e-06,0.048802088200370415
8324,,5.263074394825783e-06,0.048802088200370415
8325,,9.344763148037598e-06,0.048802088200370415
8326,,5.246307164043683e-06,0.048802088200370415
8327,,9.361583909212012e-06,0.048802088200370415
8328,,5.22952857810761e-06,0.048802088200370415
8329,,9.378446754927575e-06,0.048802088200370415
8330,,5.212739438978117e-06,0.048802088200370415
8331,,9.39534353466124e-06,0.048802088200370415
8332,,5.19594994568286e-06,0.048802088200370415
8333,,9.412295634968102e-06,0.048802088200370415
8334,,5.179140935374329e-06,0.048802088200370415
8335,,9.429284013313138e-06,0.048802088200370415
8336,,5.162327125175629e-06,0.048802088200370415
8337,,9.446322433237522e-06,0.048802088200370415
8338,,5.145499432134518e-06,0.048802088200370415
8339,,9.463402654643652e-06,0.048802088200370415
8340,,5.128665683449758e-06,0.048802088200370415
8341,,9.480529434798583e-06,0.048802088200370415
8342,,5.111817701823952e-06,0.048802088200370415
8343,,9.497700171913082e-06,0.048802088200370415
8344,,5.0949655594526184e-06,0.048802088200370415
8345,,9.51492544707613e-06,0.048802088200370415
8346,,5.0780928865561055e-06,0.048802088200370415
8347,,9.532190026653258e-06,0.048802088200370415
8348,,5.061214987723222e-06,0.048802088200370415
8349,,9.549504981780893e-06,0.048802088200370415
8350,,5.0443252527351524e-06,0.048802088200370415
8351,,9.566866607923742e-06,0.048802088200370415
8352,,5.027426384691438e-06,0.048802088200370415
8353,,9.584280145635734e-06,0.048802088200370415
8354,,5.010511502234313e-06,0.048802088200370415
8355,,9.601744204195981e-06,0.048802088200370415
8356,,4.993586066381017e-06,0.048802088200370415
8357,,9.619261457149207e-06,0.048802088200370415
8358,,4.976646750084494e-06,0.048802088200370415
8359,,9.636834759535333e-06,0.048802088200370415
8360,,4.959688917570684e-06,0.048802088200370415
8361,,9.654454296770739e-06,0.048802088200370415
8362,,4.942724247331247e-06,0.048802088200370415
8363,,9.67213078279217e-06,0.048802088200370415
8364,,4.925744455359853e-06,0.048802088200370415
8365,,9.689861470287156e-06,0.048802088200370415
8366,,4.908749977886131e-06,0.048802088200370415
8367,,9.707649647248738e-06,0.048802088200370415
8368,,4.891739194981304e-06,0.048802088200370415
8369,,9.7254976140572e-06,0.048802088200370415
8370,,4.87471397562023e-06,0.048802088200370415
8371,,9.743397454683064e-06,0.048802088200370415
8372,,4.8576729434635065e-06,0.048802088200370415
8373,,9.761357316146428e-06,0.048802088200370415
8374,,4.840620035287141e-06,0.048802088200370415
8375,,9.77938025763404e-06,0.048802088200370415
8376,,4.82354466597486e-06,0.048802088200370415
8377,,9.797455858417747e-06,0.048802088200370415
8378,,4.806460350312213e-06,0.048802088200370415
8379,,9.815604896670829e-06,0.048802088200370415
8380,,4.7893524377355935e-06,0.048802088200370415
8381,,9.833808758061917e-06,0.048802088200370415
8382,,4.772231197006544e-06,0.048802088200370415
8383,,9.852076699196353e-06,0.048802088200370415
8384,,4.755093348671816e-06,0.048802088200370415
8385,,9.870410087380553e-06,0.048802088200370415
8386,,4.7379343585379035e-06,0.048802088200370415
8387,,9.888813026081972e-06,0.048802088200370415
8388,,4.720757796771927e-06,0.048802088200370415
8389,,9.90727921878351e-06,0.048802088200370415
8390,,4.7035653138905925e-06,0.048802088200370415
8391,,9.92581857724844e-06,0.048802088200370415
8392,,4.68634947248436e-06,0.048802088200370415
8393,,9.9444261632583e-06,0.048802088200370415
8394,,4.669116921583984e-06,0.048802088200370415
8395,,9.963098698217125e-06,0.048802088200370415
8396,,4.651865432443608e-06,0.048802088200370415
8397,,9.981845951887806e-06,0.048802088200370415
8398,,4.6345932234831045e-06,0.048802088200370415
8399,,1.000066843300686e-05,0.048802088200370415
8400,,4.61729948800513e-06,0.048802088200370415
8401,,1.0019564884216746e-05,0.048802088200370415
8402,,4.599983800670116e-06,0.048802088200370415
8403,,1.0038540814263457e-05,0.048802088200370415
8404,,4.58264444533309e-06,0.048802088200370415
8405,,1.0057595746804956e-05,0.048802088200370415
8406,,4.565284955822136e-06,0.048802088200370415
8407,,1.0076730282667329e-05,0.048802088200370415
8408,,4.54789858663542e-06,0.048802088200370415
8409,,1.00959397317406e-05,0.048802088200370415
8410,,4.530495780139991e-06,0.048802088200370415
8411,,1.0115240531179513e-05,0.048802088200370415
8412,,4.513064315146262e-06,0.048802088200370415
8413,,1.013461819536657e-05,0.048802088200370415
8414,,4.495612124967813e-06,0.048802088200370415
8415,,1.0154088433788583e-05,0.048802088200370415
8416,,4.478130417283865e-06,0.048802088200370415
8417,,1.0173638511119661e-05,0.048802088200370415
8418,,4.460628480528104e-06,0.048802088200370415
8419,,1.0193281380399884e-05,0.048802088200370415
8420,,4.443098771691187e-06,0.048802088200370415
8421,,1.0213015606250725e-05,0.048802088200370415
8422,,4.425543790170921e-06,0.048802088200370415
8423,,1.023283909298687e-05,0.048802088200370415
8424,,4.407963029157608e-06,0.048802088200370415
8425,,1.0252766084908304e-05,0.048802088200370415
8426,,4.390351701233857e-06,0.048802088200370415
8427,,1.0272784951345662e-05,0.048802088200370415
8428,,4.372714878494662e-06,0.048802088200370415
8429,,1.0292903353745195e-05,0.048802088200370415
8430,,4.355048510647061e-06,0.048802088200370415
8431,,1.0313134162687129e-05,0.048802088200370415
8432,,4.337349177097864e-06,0.048802088200370415
8433,,1.0333455123681388e-05,0.048802088200370415
8434,,4.319623137761659e-06,0.048802088200370415
8435,,1.0353894678028264e-05,0.048802088200370415
8436,,4.301863241064611e-06,0.048802088200370415
8437,,1.0374441743795598e-05,0.048802088200370415
8438,,4.284072253692947e-06,0.048802088200370415
8439,,1.039509222303124e-05,0.048802088200370415
8440,,4.266253838690289e-06,0.048802088200370415
8441,,1.0415868690742193e-05,0.048802088200370415
8442,,4.24839657351655e-06,0.048802088200370415
8443,,1.0436754709122655e-05,0.048802088200370415
8444,,4.2305094340575225e-06,0.048802088200370415
8445,,1.0457751491636059e-05,0.048802088200370415
8446,,4.212591773840784e-06,0.048802088200370415
8447,,1.0478882440345595e-05,0.048802088200370415
8448,,4.194634520841516e-06,0.048802088200370415
8449,,1.0500139219509364e-05,0.048802088200370415
8450,,4.176640901896909e-06,0.048802088200370415
8451,,1.0521529484655871e-05,0.048802088200370415
8452,,4.158609931661928e-06,0.048802088200370415
8453,,1.054303582140967e-05,0.048802088200370415
8454,,4.140547996095032e-06,0.048802088200370415
8455,,1.0564694024187281e-05,0.048802088200370415
8456,,4.122439379854242e-06,0.048802088200370415
8457,,1.0586478533973222e-05,0.048802088200370415
8458,,4.104300098348495e-06,0.048802088200370415
8459,,1.0608418708037606e-05,0.048802088200370415
8460,,4.086114042983544e-06,0.048802088200370415
8461,,1.0630494846813658e-05,0.048802088200370415
8462,,4.067890922844609e-06,0.048802088200370415
8463,,1.0652719664725615e-05,0.048802088200370415
8464,,4.049627888264367e-06,0.048802088200370415
8465,,1.06751135115237e-05,0.048802088200370415
8466,,4.031314914869404e-06,0.048802088200370415
8467,,1.0697667368951366e-05,0.048802088200370415
8468,,4.0129587052877e-06,0.048802088200370415
8469,,1.0720376408066053e-05,0.048802088200370415
8470,,3.994561082375122e-06,0.048802088200370415
8471,,1.0743260247063568e-05,0.048802088200370415
8472,,3.976114576035127e-06,0.048802088200370415
8473,,1.0766311903917509e-05,0.048802088200370415
8474,,3.957624441775748e-06,0.048802088200370415
8475,,1.0789544462624528e-05,0.048802088200370415
8476,,3.939085022468724e-06,0.048802088200370415
8477,,1.0812976894775967e-05,0.048802088200370415
8478,,3.9204893013278645e-06,0.048802088200370415
8479,,1.0836586933893408e-05,0.048802088200370415
8480,,3.901848382312971e-06,0.048802088200370415
8481,,1.0860405264505834e-05,0.048802088200370415
8482,,3.88315030248406e-06,0.048802088200370415
8483,,1.0884407301582536e-05,0.048802088200370415
8484,,3.8644075147485465e-06,0.048802088200370415
8485,,1.0908644955483527e-05,0.048802088200370415
8486,,3.845598769298707e-06,0.048802088200370415
8487,,1.0933094134756593e-05,0.048802088200370415
8488,,3.82673517332794e-06,0.048802088200370415
8489,,1.0957770473129563e-05,0.048802088200370415
8490,,3.8078104467321793e-06,0.048802088200370415
8491,,1.0982683422798253e-05,0.048802088200370415
8492,,3.78882857728174e-06,0.048802088200370415
8493,,1.1007846745840908e-05,0.048802088200370415
8494,,3.7697804789119246e-06,0.048802088200370415
8495,,1.1033248155232871e-05,0.048802088200370415
8496,,3.7506734095922682e-06,0.048802088200370415
8497,,1.1058920508046443e-05,0.048802088200370415
8498,,3.7314971754043623e-06,0.048802088200370415
8499,,1.1084864858128314e-05,0.048802088200370415
8500,,3.7122515145315548e-06,0.048802088200370415
8501,,1.1111095776058968e-05,0.048802088200370415
8502,,3.6929355395540604e-06,0.048802088200370415
8503,,1.1137634634180477e-05,0.048802088200370415
8504,,3.6735423678401365e-06,0.048802088200370415
8505,,1.1164457848789753e-05,0.048802088200370415
8506,,3.6540828371548793e-06,0.048802088200370415
8507,,1.1191631830417494e-05,0.048802088200370415
8508,,3.6345336446805378e-06,0.048802088200370415
8509,,1.1219124241630902e-05,0.048802088200370415
8510,,3.6149124376806787e-06,0.048802088200370415
8511,,1.1247003303987495e-05,0.048802088200370415
8512,,3.595192333010947e-06,0.048802088200370415
8513,,1.1275199598562765e-05,0.048802088200370415
8514,,3.5754069193016923e-06,0.048802088200370415
8515,,1.130382641728607e-05,0.048802088200370415
8516,,3.5555144483169987e-06,0.048802088200370415
8517,,1.1332854118435166e-05,0.048802088200370415
8518,,3.5355303821983253e-06,0.048802088200370415
8519,,1.1362315968715875e-05,0.048802088200370415
8520,,3.515446411372939e-06,0.048802088200370415
8521,,1.1392243134148016e-05,0.048802088200370415
8522,,3.49525512043739e-06,0.048802088200370415
8523,,1.1422636847775732e-05,0.048802088200370415
8524,,3.474960725121265e-06,0.048802088200370415
8525,,1.145355585632454e-05,0.048802088200370415
8526,,3.4545496415102015e-06,0.048802088200370415
8527,,1.1484993246972961e-05,0.048802088200370415
8528,,3.4340271272562083e-06,0.048802088200370415
8529,,1.1517031041950474e-05,0.048802088200370415
8530,,3.4133713977633996e-06,0.048802088200370415
8531,,1.1549685258466149e-05,0.048802088200370415
8532,,3.392582690634094e-06,0.048802088200370415
8533,,1.158299528856461e-05,0.048802088200370415
8534,,3.3716549131170236e-06,0.048802088200370415
8535,,1.1617003982877664e-05,0.048802088200370415
8536,,3.3505826980877347e-06,0.048802088200370415
8537,,1.1651784994519132e-05,0.048802088200370415
8538,,3.32934804770313e-06,0.048802088200370415
8539,,1.1687400932378672e-05,0.048802088200370415
8540,,3.307940254694834e-06,0.048802088200370415
8541,,1.172388386451069e-05,0.048802088200370415
8542,,3.2863627033778566e-06,0.048802088200370415
8543,,1.176136758970387e-05,0.048802088200370415
8544,,3.26458183040698e-06,0.048802088200370415
8545,,1.1799918848398665e-05,0.048802088200370415
8546,,3.2425911288355668e-06,0.048802088200370415
8547,,1.1839663490570055e-05,0.048802088200370415
8548,,3.2203668383732064e-06,0.048802088200370415
8549,,1.1880686890075058e-05,0.048802088200370415
8550,,3.1978989516921174e-06,0.048802088200370415
8551,,1.1923227957674756e-05,0.048802088200370415
8552,,3.1751418655244113e-06,0.048802088200370415
8553,,1.1967323824362086e-05,0.048802088200370415
8554,,3.152099540195317e-06,0.048802088200370415
8555,,1.2013507130349723e-05,0.048802088200370415
8556,,3.128664627631716e-06,0.048802088200370415
8557,,1.2061517722003757e-05,0.048802088200370415
8558,,3.1049105595978494e-06,0.048802088200370415
8559,,1.2112653278204329e-05,0.048802088200370415
8560,,3.080585267078346e-06,0.048802088200370415
8561,,1.2165630816321568e-05,0.048802088200370415
8562,,3.055954132982601e-06,0.048802088200370415
8563,,1.2225023670120787e-05,0.048802088200370415
8564,,3.030204381937066e-06,0.048802088200370415
8565,,1.2282144599883422e-05,0.048802088200370415
8566,,3.004790682462041e-06,0.048802088200370415
8567,,1.2364884062443049e-05,0.048802088200370415
8568,,2.9755429801299664e-06,0.048802088200370415
8569,,1.2390697567521612e-05,0.048802088200370415
8570,,2.9533405391184503e-06,0.048802088200370415
8571,,1.2681119236207309e-05,0.048802088200370415
8572,,2.906490393956791e-06,0.048802088200370415
8573,,1.1444262391902149e-05,0.048802088200370415
8574,,3.1467816995271957e-06,0.048802088200370415
8575,,1.512047540947063e-05,0.048802088200370415
8576,,3.519374808911974e-06,0.048802088200370415
8577,,1.4144749232634576e-05,0.048802088200370415
8578,,3.177608081007294e-06,0.048802088200370415
8579,,6.95034776075864e-06,0.048802088200370415
8580,,1.0080589008707696e-05,0.048802088200370415
8581,,3.843331213569704e-06,0.048802088200370415
8582,,1.1545295513705265e-05,0.048802088200370415
8583,,3.204769894527663e-06,0.048802088200370415
8584,,1.0926648878489253e-05,0.048802088200370415
8585,,3.4329009461159525e-06,0.048802088200370415
8586,,1.1285942992801024e-05,0.048802088200370415
8587,,3.2917305052561e-06,0.048802088200370415
8588,,1.1045095567270442e-05,0.048802088200370415
8589,,3.3835603793208574e-06,0.048802088200370415
8590,,1.1143691775141285e-05,0.048802088200370415
8591,,3.3447272552961517e-06,0.048802088200370415
8592,,1.1048495301830996e-05,0.048802088200370415
8593,,3.3821782158285294e-06,0.048802088200370415
8594,,1.1058538491454391e-05,0.048802088200370415
8595,,3.3782967252983316e-06,0.048802088200370415
8596,,1.1013243300505637e-05,0.048802088200370415
8597,,3.39670158476815e-06,0.048802088200370415
8598,,1.099659943704496e-05,0.048802088200370415
8599,,3.403734952943609e-06,0.048802088200370415
8600,,1.0966281675125061e-05,0.048802088200370415
8601,,3.416491531668178e-06,0.048802088200370415
8602,,1.0942955284579298e-05,0.048802088200370415
8603,,3.426533662217015e-06,0.048802088200370415
8604,,1.0916829246626305e-05,0.048802088200370415
8605,,3.437884883618727e-06,0.048802088200370415
8606,,1.0892385461422248e-05,0.048802088200370415
8607,,3.448674961837853e-06,0.048802088200370415
8608,,1.0867628607916828e-05,0.048802088200370415
8609,,3.4597354099918215e-06,0.048802088200370415
8610,,1.084338884975182e-05,0.048802088200370415
8611,,3.4707073816958173e-06,0.048802088200370415
8612,,1.0819295553086236e-05,0.048802088200370415
8613,,3.48174524297741e-06,0.048802088200370415
8614,,1.079549852730833e-05,0.048802088200370415
8615,,3.4927812868419685e-06,0.048802088200370415
8616,,1.0771936041497853e-05,0.048802088200370415
8617,,3.5038332292623887e-06,0.048802088200370415
8618,,1.074860241532186e-05,0.048802088200370415
8619,,3.5149007373410295e-06,0.048802088200370415
8620,,1.0725527500420624e-05,0.048802088200370415
8621,,3.5259643128926854e-06,0.048802088200370415
8622,,1.0702647059967668e-05,0.048802088200370415
8623,,3.5370527034819063e-06,0.048802088200370415
8624,,1.0679980082485867e-05,0.048802088200370415
8625,,3.5481482078816313e-06,0.048802088200370415
8626,,1.0657520210782357e-05,0.048802088200370415
8627,,3.559253053051001e-06,0.048802088200370415
8628,,1.0635281634507115e-05,0.048802088200370415
8629,,3.5703554974727668e-06,0.048802088200370415
8630,,1.0613222158897342e-05,0.048802088200370415
8631,,3.5814705403654865e-06,0.048802088200370415
8632,,1.059136155670852e-05,0.048802088200370415
8633,,3.59258870212627e-06,0.048802088200370415
8634,,1.0569689162143224e-05,0.048802088200370415
8635,,3.6037072652382465e-06,0.048802088200370415
8636,,1.0548179787540366e-05,0.048802088200370415
8637,,3.614839040618011e-06,0.048802088200370415
8638,,1.0526864290877888e-05,0.048802088200370415
8639,,3.625965323422592e-06,0.048802088200370415
8640,,1.0505718296811582e-05,0.048802088200370415
8641,,3.637093083583093e-06,0.048802088200370415
8642,,1.0484736390309058e-05,0.048802088200370415
8643,,3.648223569839771e-06,0.048802088200370415
8644,,1.0463922922478163e-05,0.048802088200370415
8645,,3.659351097592577e-06,0.048802088200370415
8646,,1.0443258467245746e-05,0.048802088200370415
8647,,3.6704848383820073e-06,0.048802088200370415
8648,,1.0422756343200807e-05,0.048802088200370415
8649,,3.681614716627822e-06,0.048802088200370415
8650,,1.0402395400399112e-05,0.048802088200370415
8651,,3.6927460256800203e-06,0.048802088200370415
8652,,1.0382182934999746e-05,0.048802088200370415
8653,,3.703875704436847e-06,0.048802088200370415
8654,,1.0362124106156155e-05,0.048802088200370415
8655,,3.7149977169528055e-06,0.048802088200370415
8656,,1.0342199954319199e-05,0.048802088200370415
8657,,3.726121180027767e-06,0.048802088200370415
8658,,1.032242134421641e-05,0.048802088200370415
8659,,3.737235998773486e-06,0.048802088200370415
8660,,1.0302775806860811e-05,0.048802088200370415
8661,,3.748347537960375e-06,0.048802088200370415
8662,,1.0283250082052661e-05,0.048802088200370415
8663,,3.7594626460287737e-06,0.048802088200370415
8664,,1.0263868512695374e-05,0.048802088200370415
8665,,3.770563983369769e-06,0.048802088200370415
8666,,1.0244600330296491e-05,0.048802088200370415
8667,,3.781666123744333e-06,0.048802088200370415
8668,,1.0225460443420883e-05,0.048802088200370415
8669,,3.7927633224516046e-06,0.048802088200370415
8670,,1.0206450210064469e-05,0.048802088200370415
8671,,3.8038462183496023e-06,0.048802088200370415
8672,,1.0187552143766476e-05,0.048802088200370415
8673,,3.814930906735763e-06,0.048802088200370415
8674,,1.0168770124799967e-05,0.048802088200370415
8675,,3.826005913599568e-06,0.048802088200370415
8676,,1.0150096619040608e-05,0.048802088200370415
8677,,3.837079666438453e-06,0.048802088200370415
8678,,1.0131539799683346e-05,0.048802088200370415
8679,,3.848142452970139e-06,0.048802088200370415
8680,,1.011309248791257e-05,0.048802088200370415
8681,,3.859197684978952e-06,0.048802088200370415
8682,,1.0094743516326053e-05,0.048802088200370415
8683,,3.8702503747649264e-06,0.048802088200370415
8684,,1.0076509569716168e-05,0.048802088200370415
8685,,3.881291072534708e-06,0.048802088200370415
8686,,1.0058374648378883e-05,0.048802088200370415
8687,,3.892325396338103e-06,0.048802088200370415
8688,,1.004034506940302e-05,0.048802088200370415
8689,,3.9033504278497126e-06,0.048802088200370415
8690,,1.0022410713341542e-05,0.048802088200370415
8691,,3.914368810104717e-06,0.048802088200370415
8692,,1.000457746327603e-05,0.048802088200370415
8693,,3.9253782753154e-06,0.048802088200370415
8694,,9.986833396924658e-06,0.048802088200370415
8695,,3.9363800487294865e-06,0.048802088200370415
8696,,9.969195489925106e-06,0.048802088200370415
8697,,3.947367640103396e-06,0.048802088200370415
8698,,9.951642356697308e-06,0.048802088200370415
8699,,3.9583526053828835e-06,0.048802088200370415
8700,,9.934174725497488e-06,0.048802088200370415
8701,,3.969330449808523e-06,0.048802088200370415
8702,,9.916804349363553e-06,0.048802088200370415
8703,,3.980292350321483e-06,0.048802088200370415
8704,,9.899523448213297e-06,0.048802088200370415
8705,,3.991247324545085e-06,0.048802088200370415
8706,,9.882324092621324e-06,0.048802088200370415
8707,,4.00219461759335e-06,0.048802088200370415
8708,,9.865204134577443e-06,0.048802088200370415
8709,,4.01313254186035e-06,0.048802088200370415
8710,,9.84817779674329e-06,0.048802088200370415
8711,,4.024057658025589e-06,0.048802088200370415
8712,,9.831234307388351e-06,0.048802088200370415
8713,,4.034973925827657e-06,0.048802088200370415
8714,,9.814369900958521e-06,0.048802088200370415
8715,,4.045878863177151e-06,0.048802088200370415
8716,,9.797577535094373e-06,0.048802088200370415
8717,,4.056778493158285e-06,0.048802088200370415
8718,,9.780864318889974e-06,0.048802088200370415
8719,,4.067667037747837e-06,0.048802088200370415
8720,,9.764238169445791e-06,0.048802088200370415
8721,,4.078540954997615e-06,0.048802088200370415
8722,,9.747681280553244e-06,0.048802088200370415
8723,,4.0894079463734695e-06,0.048802088200370415
8724,,9.731195865616507e-06,0.048802088200370415
8725,,4.100266242446748e-06,0.048802088200370415
8726,,9.714790123045403e-06,0.048802088200370415
8727,,4.1111113189584534e-06,0.048802088200370415
8728,,9.698454951113633e-06,0.048802088200370415
8729,,4.121945397457042e-06,0.048802088200370415
8730,,9.682190999573123e-06,0.048802088200370415
8731,,4.1327696752570295e-06,0.048802088200370415
8732,,9.6660086963311e-06,0.048802088200370415
8733,,4.143576833274602e-06,0.048802088200370415
8734,,9.649885453727418e-06,0.048802088200370415
8735,,4.1543799153927045e-06,0.048802088200370415
8736,,9.63382230696629e-06,0.048802088200370415
8737,,4.165175986329577e-06,0.048802088200370415
8738,,9.61783654108108e-06,0.048802088200370415
8739,,4.175957535787215e-06,0.048802088200370415
8740,,9.601911742847882e-06,0.048802088200370415
8741,,4.186729179719193e-06,0.048802088200370415
8742,,9.58605394683091e-06,0.048802088200370415
8743,,4.197491270380366e-06,0.048802088200370415
8744,,9.570261922054661e-06,0.048802088200370415
8745,,4.208238820612846e-06,0.048802088200370415
8746,,9.554537188091756e-06,0.048802088200370415
8747,,4.218974782357797e-06,0.048802088200370415
8748,,9.538870094546382e-06,0.048802088200370415
8749,,4.229703272870026e-06,0.048802088200370415
8750,,9.523269816807253e-06,0.048802088200370415
8751,,4.240417438204598e-06,0.048802088200370415
8752,,9.507725120021327e-06,0.048802088200370415
8753,,4.251122242878347e-06,0.048802088200370415
8754,,9.492248038593718e-06,0.048802088200370415
8755,,4.261812846341556e-06,0.048802088200370415
8756,,9.476826477975688e-06,0.048802088200370415
8757,,4.272494338946984e-06,0.048802088200370415
8758,,9.461462719795541e-06,0.048802088200370415
8759,,4.283164743424162e-06,0.048802088200370415
8760,,9.446160318867333e-06,0.048802088200370415
8761,,4.293824331364759e-06,0.048802088200370415
8762,,9.430912894770314e-06,0.048802088200370415
8763,,4.304468772483421e-06,0.048802088200370415
8764,,9.415718623383253e-06,0.048802088200370415
8765,,4.3151084666410765e-06,0.048802088200370415
8766,,9.400580618687467e-06,0.048802088200370415
8767,,4.325734868928011e-06,0.048802088200370415
8768,,9.385500414180265e-06,0.048802088200370415
8769,,4.336353411868267e-06,0.048802088200370415
8770,,9.370468413620981e-06,0.048802088200370415
8771,,4.346958161113881e-06,0.048802088200370415
8772,,9.355498525152894e-06,0.048802088200370415
8773,,4.357548521448986e-06,0.048802088200370415
8774,,9.340581112663849e-06,0.048802088200370415
8775,,4.368128472449961e-06,0.048802088200370415
8776,,9.325710860569101e-06,0.048802088200370415
8777,,4.378700169056759e-06,0.048802088200370415
8778,,9.310900809071013e-06,0.048802088200370415
8779,,4.389254571828846e-06,0.048802088200370415
8780,,9.296128661448957e-06,0.048802088200370415
8781,,4.39980669838211e-06,0.048802088200370415
8782,,9.281418958623781e-06,0.048802088200370415
8783,,4.410342753953073e-06,0.048802088200370415
8784,,9.266750113458748e-06,0.048802088200370415
8785,,4.42086922839053e-06,0.048802088200370415
8786,,9.25213543622003e-06,0.048802088200370415
8787,,4.43138200210812e-06,0.048802088200370415
8788,,9.23756820678691e-06,0.048802088200370415
8789,,4.44188620578051e-06,0.048802088200370415
8790,,9.223049266276805e-06,0.048802088200370415
8791,,4.452378821492024e-06,0.048802088200370415
8792,,9.208583666216218e-06,0.048802088200370415
8793,,4.462852897390539e-06,0.048802088200370415
8794,,9.194154207719772e-06,0.048802088200370415
8795,,4.473324760596476e-06,0.048802088200370415
8796,,9.17978355607092e-06,0.048802088200370415
8797,,4.4837790255956986e-06,0.048802088200370415
8798,,9.16544830022373e-06,0.048802088200370415
8799,,4.494229247747637e-06,0.048802088200370415
8800,,9.151163039467797e-06,0.048802088200370415
8801,,4.504663259066844e-06,0.048802088200370415
8802,,9.136918021585838e-06,0.048802088200370415
8803,,4.515090868893986e-06,0.048802088200370415
8804,,9.122718881977782e-06,0.048802088200370415
8805,,4.5255050280308415e-06,0.048802088200370415
8806,,9.108570531532293e-06,0.048802088200370415
8807,,4.535905924082189e-06,0.048802088200370415
8808,,9.094459443127328e-06,0.048802088200370415
8809,,4.546297550562022e-06,0.048802088200370415
8810,,9.080388195531616e-06,0.048802088200370415
8811,,4.556682168960107e-06,0.048802088200370415
8812,,9.066366020772072e-06,0.048802088200370415
8813,,4.567050346876279e-06,0.048802088200370415
8814,,9.052385467793814e-06,0.048802088200370415
8815,,4.577405168925562e-06,0.048802088200370415
8816,,9.038440213139425e-06,0.048802088200370415
8817,,4.587757584334162e-06,0.048802088200370415
8818,,9.024542899426824e-06,0.048802088200370415
8819,,4.598093331629133e-06,0.048802088200370415
8820,,9.0106825485377e-06,0.048802088200370415
8821,,4.608420881014255e-06,0.048802088200370415
8822,,8.996865119404902e-06,0.048802088200370415
8823,,4.618733685254528e-06,0.048802088200370415
8824,,8.983085296964382e-06,0.048802088200370415
8825,,4.629038300051567e-06,0.048802088200370415
8826,,8.969343643148215e-06,0.048802088200370415
8827,,4.6393334112294044e-06,0.048802088200370415
8828,,8.955641127293263e-06,0.048802088200370415
8829,,4.649618129893348e-06,0.048802088200370415
8830,,8.941979317923423e-06,0.048802088200370415
8831,,4.659888094419191e-06,0.048802088200370415
8832,,8.928359293894285e-06,0.048802088200370415
8833,,4.670146417549224e-06,0.048802088200370415
8834,,8.914770343869613e-06,0.048802088200370415
8835,,4.680398540290579e-06,0.048802088200370415
8836,,8.901219936253783e-06,0.048802088200370415
8837,,4.690639482147951e-06,0.048802088200370415
8838,,8.88771067214156e-06,0.048802088200370415
8839,,4.700865583646517e-06,0.048802088200370415
8840,,8.87423449345614e-06,0.048802088200370415
8841,,4.711084503067207e-06,0.048802088200370415
8842,,8.860801062412079e-06,0.048802088200370415
8843,,4.721290846141497e-06,0.048802088200370415
8844,,8.847394847768358e-06,0.048802088200370415
8845,,4.73148855249899e-06,0.048802088200370415
8846,,8.834027299519852e-06,0.048802088200370415
8847,,4.74167780031645e-06,0.048802088200370415
8848,,8.820695493754268e-06,0.048802088200370415
8849,,4.751853629693285e-06,0.048802088200370415
8850,,8.807397276660188e-06,0.048802088200370415
8851,,4.76201818847681e-06,0.048802088200370415
8852,,8.794135991047676e-06,0.048802088200370415
8853,,4.772174041260806e-06,0.048802088200370415
8854,,8.78091129672644e-06,0.048802088200370415
8855,,4.782315311171242e-06,0.048802088200370415
8856,,8.767716454816182e-06,0.048802088200370415
8857,,4.792450899474727e-06,0.048802088200370415
8858,,8.75455322581075e-06,0.048802088200370415
8859,,4.802578295359778e-06,0.048802088200370415
8860,,8.74142614688976e-06,0.048802088200370415
8861,,4.812689875610998e-06,0.048802088200370415
8862,,8.728333211426464e-06,0.048802088200370415
8863,,4.8227916750613525e-06,0.048802088200370415
8864,,8.715271468074171e-06,0.048802088200370415
8865,,4.83288578898919e-06,0.048802088200370415
8866,,8.702238407640223e-06,0.048802088200370415
8867,,4.842971280584874e-06,0.048802088200370415
8868,,8.689246773032497e-06,0.048802088200370415
8869,,4.8530410219326565e-06,0.048802088200370415
8870,,8.676278852928307e-06,0.048802088200370415
8871,,4.863104292678209e-06,0.048802088200370415
8872,,8.663345935202316e-06,0.048802088200370415
8873,,4.873157159226107e-06,0.048802088200370415
8874,,8.650443843447027e-06,0.048802088200370415
8875,,4.883196094646123e-06,0.048802088200370415
8876,,8.637573416721224e-06,0.048802088200370415
8877,,4.8932282047631625e-06,0.048802088200370415
8878,,8.624729274979776e-06,0.048802088200370415
8879,,4.903250712498544e-06,0.048802088200370415
8880,,8.611919248630697e-06,0.048802088200370415
8881,,4.913263039807204e-06,0.048802088200370415
8882,,8.5991403162463e-06,0.048802088200370415
8883,,4.9232638885646205e-06,0.048802088200370415
8884,,8.586389173046947e-06,0.048802088200370415
8885,,4.933260398996982e-06,0.048802088200370415
8886,,8.573665061784423e-06,0.048802088200370415
8887,,4.943240063076186e-06,0.048802088200370415
8888,,8.560975559134007e-06,0.048802088200370415
8889,,4.953213012117399e-06,0.048802088200370415
8890,,8.548312428301512e-06,0.048802088200370415
8891,,4.963174471538801e-06,0.048802088200370415
8892,,8.535674119154133e-06,0.048802088200370415
8893,,4.973131661364206e-06,0.048802088200370415
8894,,8.523069892822608e-06,0.048802088200370415
8895,,4.983072729168998e-06,0.048802088200370415
8896,,8.510493908931584e-06,0.048802088200370415
8897,,4.993007011884499e-06,0.048802088200370415
8898,,8.497940352764043e-06,0.048802088200370415
8899,,5.002931562597272e-06,0.048802088200370415
8900,,8.485416417583842e-06,0.048802088200370415
8901,,5.012847011799849e-06,0.048802088200370415
8902,,8.472921880829007e-06,0.048802088200370415
8903,,5.022752428092124e-06,0.048802088200370415
8904,,8.46045871853209e-06,0.048802088200370415
8905,,5.032647645814124e-06,0.048802088200370415
8906,,8.448012603995644e-06,0.048802088200370415
8907,,5.042533778659834e-06,0.048802088200370415
8908,,8.435601394640311e-06,0.048802088200370415
8909,,5.052408093440006e-06,0.048802088200370415
8910,,8.423210671073628e-06,0.048802088200370415
8911,,5.0622816533767036e-06,0.048802088200370415
8912,,8.410847922312503e-06,0.048802088200370415
8913,,5.072141961827435e-06,0.048802088200370415
8914,,8.398518472358303e-06,0.048802088200370415
8915,,5.081982910220471e-06,0.048802088200370415
8916,,8.386214464490508e-06,0.048802088200370415
8917,,5.091819179903938e-06,0.048802088200370415
8918,,8.373933420741912e-06,0.048802088200370415
8919,,5.101648098417169e-06,0.048802088200370415
8920,,8.361669944299943e-06,0.048802088200370415
8921,,5.111473979726731e-06,0.048802088200370415
8922,,8.349436751508534e-06,0.048802088200370415
8923,,5.121283840283042e-06,0.048802088200370415
8924,,8.337233407980237e-06,0.048802088200370415
8925,,5.131086169973928e-06,0.048802088200370415
8926,,8.325053202595797e-06,0.048802088200370415
8927,,5.140877864451508e-06,0.048802088200370415
8928,,8.312896490187206e-06,0.048802088200370415
8929,,5.150659795445336e-06,0.048802088200370415
8930,,8.300761101674974e-06,0.048802088200370415
8931,,5.160439779192048e-06,0.048802088200370415
8932,,8.288648818170017e-06,0.048802088200370415
8933,,5.170204611689997e-06,0.048802088200370415
8934,,8.276562013334793e-06,0.048802088200370415
8935,,5.179966194885624e-06,0.048802088200370415
8936,,8.264504438439018e-06,0.048802088200370415
8937,,5.189711612032187e-06,0.048802088200370415
8938,,8.252466673671791e-06,0.048802088200370415
8939,,5.199451536140648e-06,0.048802088200370415
8940,,8.240452223320603e-06,0.048802088200370415
8941,,5.209181230009088e-06,0.048802088200370415
8942,,8.228462324328006e-06,0.048802088200370415
8943,,5.2189018777391346e-06,0.048802088200370415
8944,,8.21649685273935e-06,0.048802088200370415
8945,,5.228613792866702e-06,0.048802088200370415
8946,,8.204555306135733e-06,0.048802088200370415
8947,,5.238317383656417e-06,0.048802088200370415
8948,,8.192632243472142e-06,0.048802088200370415
8949,,5.248014156833887e-06,0.048802088200370415
8950,,8.180733094563251e-06,0.048802088200370415
8951,,5.257698813898028e-06,0.048802088200370415
8952,,8.168856148614863e-06,0.048802088200370415
8953,,5.267375042511016e-06,0.048802088200370415
8954,,8.157011160656402e-06,0.048802088200370415
8955,,5.2770417566857485e-06,0.048802088200370415
8956,,8.145172896040886e-06,0.048802088200370415
8957,,5.2867060493555336e-06,0.048802088200370415
8958,,8.133362896815313e-06,0.048802088200370415
8959,,5.296358965092578e-06,0.048802088200370415
8960,,8.121574601934564e-06,0.048802088200370415
8961,,5.306002772401269e-06,0.048802088200370415
8962,,8.109809430264356e-06,0.048802088200370415
8963,,5.315636635612769e-06,0.048802088200370415
8964,,8.098061787962712e-06,0.048802088200370415
8965,,5.32526618846417e-06,0.048802088200370415
8966,,8.086338204713077e-06,0.048802088200370415
8967,,5.334882683290686e-06,0.048802088200370415
8968,,8.074636033034292e-06,0.048802088200370415
8969,,5.344492666615874e-06,0.048802088200370415
8970,,8.062957675697421e-06,0.048802088200370415
8971,,5.354093156972038e-06,0.048802088200370415
8972,,8.051298368068897e-06,0.048802088200370415
8973,,5.36368540785485e-06,0.048802088200370415
8974,,8.039650784542414e-06,0.048802088200370415
8975,,5.373277059962435e-06,0.048802088200370415
8976,,8.02803014573764e-06,0.048802088200370415
8977,,5.382851941588457e-06,0.048802088200370415
8978,,8.016430686921171e-06,0.048802088200370415
8979,,5.392423752183455e-06,0.048802088200370415
8980,,8.004848640073538e-06,0.048802088200370415
8981,,5.4019856703495875e-06,0.048802088200370415
8982,,7.993289401402617e-06,0.048802088200370415
8983,,5.411536487681235e-06,0.048802088200370415
8984,,7.981753920346647e-06,0.048802088200370415
8985,,5.421078236946023e-06,0.048802088200370415
8986,,7.970231884804312e-06,0.048802088200370415
8987,,5.430616256375478e-06,0.048802088200370415
8988,,7.958731727638075e-06,0.048802088200370415
8989,,5.440147755981158e-06,0.048802088200370415
8990,,7.947248439626502e-06,0.048802088200370415
8991,,5.449669104682144e-06,0.048802088200370415
8992,,7.935784260151032e-06,0.048802088200370415
8993,,5.459183181439238e-06,0.048802088200370415
8994,,7.924344773137647e-06,0.048802088200370415
8995,,5.468685609819138e-06,0.048802088200370415
8996,,7.912924696874074e-06,0.048802088200370415
8997,,5.478180582779204e-06,0.048802088200370415
8998,,7.901520137352891e-06,0.048802088200370415
8999,,5.487669005239247e-06,0.048802088200370415
9000,,7.890132091312805e-06,0.048802088200370415
9001,,5.49715185706787e-06,0.048802088200370415
9002,,7.878766014155745e-06,0.048802088200370415
9003,,5.5066258241854295e-06,0.048802088200370415
9004,,7.867417737486649e-06,0.048802088200370415
9005,,5.516089976133025e-06,0.048802088200370415
9006,,7.856089688957654e-06,0.048802088200370415
9007,,5.525549626076021e-06,0.048802088200370415
9008,,7.844773192152488e-06,0.048802088200370415
9009,,5.534998299225651e-06,0.048802088200370415
9010,,7.833484014545175e-06,0.048802088200370415
9011,,5.544441986826512e-06,0.048802088200370415
9012,,7.822205242323553e-06,0.048802088200370415
9013,,5.5538797384381e-06,0.048802088200370415
9014,,7.810949991574885e-06,0.048802088200370415
9015,,5.563303003866986e-06,0.048802088200370415
9016,,7.799706585949624e-06,0.048802088200370415
9017,,5.572727621658484e-06,0.048802088200370415
9018,,7.78848333212603e-06,0.048802088200370415
9019,,5.582142122456008e-06,0.048802088200370415
9020,,7.777274893043717e-06,0.048802088200370415
9021,,5.591545478160289e-06,0.048802088200370415
9022,,7.766088537010148e-06,0.048802088200370415
9023,,5.600946113682152e-06,0.048802088200370415
9024,,7.754915544619376e-06,0.048802088200370415
9025,,5.61033940318981e-06,0.048802088200370415
9026,,7.743763083145087e-06,0.048802088200370415
9027,,5.619721485068652e-06,0.048802088200370415
9028,,7.732627033818848e-06,0.048802088200370415
9029,,5.6290965927137484e-06,0.048802088200370415
9030,,7.72150989960033e-06,0.048802088200370415
9031,,5.638464326769323e-06,0.048802088200370415
9032,,7.710402573891114e-06,0.048802088200370415
9033,,5.6478269913324305e-06,0.048802088200370415
9034,,7.699317936599908e-06,0.048802088200370415
9035,,5.657182823123956e-06,0.048802088200370415
9036,,7.688244411477058e-06,0.048802088200370415
9037,,5.66653323207659e-06,0.048802088200370415
9038,,7.677189648334652e-06,0.048802088200370415
9039,,5.675875572105146e-06,0.048802088200370415
9040,,7.666149709201723e-06,0.048802088200370415
9041,,5.685209051605827e-06,0.048802088200370415
9042,,7.655129424417327e-06,0.048802088200370415
9043,,5.6945357882644726e-06,0.048802088200370415
9044,,7.644125834083657e-06,0.048802088200370415
9045,,5.703851994914038e-06,0.048802088200370415
9046,,7.633137295857449e-06,0.048802088200370415
9047,,5.7131652825895255e-06,0.048802088200370415
9048,,7.622159622914396e-06,0.048802088200370415
9049,,5.722473561329528e-06,0.048802088200370415
9050,,7.611206302830889e-06,0.048802088200370415
9051,,5.73176685154938e-06,0.048802088200370415
9052,,7.600264503452864e-06,0.048802088200370415
9053,,5.74105905533441e-06,0.048802088200370415
9054,,7.589340171123855e-06,0.048802088200370415
9055,,5.7503415127658834e-06,0.048802088200370415
9056,,7.578433183522495e-06,0.048802088200370415
9057,,5.759618076321777e-06,0.048802088200370415
9058,,7.567532952246014e-06,0.048802088200370415
9059,,5.76889043267052e-06,0.048802088200370415
9060,,7.556654847033257e-06,0.048802088200370415
9061,,5.778155596630272e-06,0.048802088200370415
9062,,7.545787639225038e-06,0.048802088200370415
9063,,5.7874140094387836e-06,0.048802088200370415
9064,,7.534936264165615e-06,0.048802088200370415
9065,,5.7966680391197405e-06,0.048802088200370415
9066,,7.524101560051134e-06,0.048802088200370415
9067,,5.8059093874826386e-06,0.048802088200370415
9068,,7.513284132190729e-06,0.048802088200370415
9069,,5.815148998366137e-06,0.048802088200370415
9070,,7.5024747758008004e-06,0.048802088200370415
9071,,5.824378659355892e-06,0.048802088200370415
9072,,7.491685810162125e-06,0.048802088200370415
9073,,5.833601501361307e-06,0.048802088200370415
9074,,7.480906819921281e-06,0.048802088200370415
9075,,5.84282451138119e-06,0.048802088200370415
9076,,7.470144864395344e-06,0.048802088200370415
9077,,5.852037361291623e-06,0.048802088200370415
9078,,7.4593950153387195e-06,0.048802088200370415
9079,,5.861243484676824e-06,0.048802088200370415
9080,,7.448661552744961e-06,0.048802088200370415
9081,,5.8704398910942795e-06,0.048802088200370415
9082,,7.437944693115588e-06,0.048802088200370415
9083,,5.879634507990084e-06,0.048802088200370415
9084,,7.427238192047378e-06,0.048802088200370415
9085,,5.8888174952074645e-06,0.048802088200370415
9086,,7.416547372681326e-06,0.048802088200370415
9087,,5.898000541496465e-06,0.048802088200370415
9088,,7.405869694244201e-06,0.048802088200370415
9089,,5.90717433891464e-06,0.048802088200370415
9090,,7.395201325987608e-06,0.048802088200370415
9091,,5.916342161200037e-06,0.048802088200370415
9092,,7.384551318286712e-06,0.048802088200370415
9093,,5.92550607215006e-06,0.048802088200370415
9094,,7.373915947699154e-06,0.048802088200370415
9095,,5.934655972081377e-06,0.048802088200370415
9096,,7.36329715088587e-06,0.048802088200370415
9097,,5.9438069073272515e-06,0.048802088200370415
9098,,7.352684200744342e-06,0.048802088200370415
9099,,5.952947000097801e-06,0.048802088200370415
9100,,7.34208764035075e-06,0.048802088200370415
9101,,5.962085630200167e-06,0.048802088200370415
9102,,7.331509917387835e-06,0.048802088200370415
9103,,5.97121209825964e-06,0.048802088200370415
9104,,7.320937620384823e-06,0.048802088200370415
9105,,5.980336898036893e-06,0.048802088200370415
9106,,7.310378515629611e-06,0.048802088200370415
9107,,5.98945833669365e-06,0.048802088200370415
9108,,7.299837158330992e-06,0.048802088200370415
9109,,5.998568721494318e-06,0.048802088200370415
9110,,7.289307800948171e-06,0.048802088200370415
9111,,6.007675056293618e-06,0.048802088200370415
9112,,7.278786967591377e-06,0.048802088200370415
9113,,6.016777700319248e-06,0.048802088200370415
9114,,7.268283951156138e-06,0.048802088200370415
9115,,6.025871446706541e-06,0.048802088200370415
9116,,7.257789343910398e-06,0.048802088200370415
9117,,6.034961692073392e-06,0.048802088200370415
9118,,7.2473054594210775e-06,0.048802088200370415
9119,,6.0440484373064086e-06,0.048802088200370415
9120,,7.236837737653481e-06,0.048802088200370415
9121,,6.053124386246049e-06,0.048802088200370415
9122,,7.226385066608244e-06,0.048802088200370415
9123,,6.062194967205085e-06,0.048802088200370415
9124,,7.215943637701121e-06,0.048802088200370415
9125,,6.071260903903904e-06,0.048802088200370415
9126,,7.205511654239276e-06,0.048802088200370415
9127,,6.080323071859235e-06,0.048802088200370415
9128,,7.195092524671419e-06,0.048802088200370415
9129,,6.089380262229062e-06,0.048802088200370415
9130,,7.184682788908365e-06,0.048802088200370415
9131,,6.098431399852529e-06,0.048802088200370415
9132,,7.174287328808008e-06,0.048802088200370415
9133,,6.107474447485692e-06,0.048802088200370415
9134,,7.163903998368814e-06,0.048802088200370415
9135,,6.116514177318303e-06,0.048802088200370415
9136,,7.1535311672382275e-06,0.048802088200370415
9137,,6.125545641011742e-06,0.048802088200370415
9138,,7.143175533677895e-06,0.048802088200370415
9139,,6.134573493170681e-06,0.048802088200370415
9140,,7.1328284792162714e-06,0.048802088200370415
9141,,6.143595000985073e-06,0.048802088200370415
9142,,7.122495498690859e-06,0.048802088200370415
9143,,6.152606121096957e-06,0.048802088200370415
9144,,7.112171884247492e-06,0.048802088200370415
9145,,6.1616195697596375e-06,0.048802088200370415
9146,,7.1018611196059485e-06,0.048802088200370415
9147,,6.170623365946828e-06,0.048802088200370415
9148,,7.091561590308974e-06,0.048802088200370415
9149,,6.179621194627097e-06,0.048802088200370415
9150,,7.081274107075164e-06,0.048802088200370415
9151,,6.188615869762976e-06,0.048802088200370415
9152,,7.070991688606649e-06,0.048802088200370415
9153,,6.1976088901806616e-06,0.048802088200370415
9154,,7.060726621090163e-06,0.048802088200370415
9155,,6.206590210630362e-06,0.048802088200370415
9156,,7.05047026990823e-06,0.048802088200370415
9157,,6.2155712734479006e-06,0.048802088200370415
9158,,7.040227023980616e-06,0.048802088200370415
9159,,6.2245420011771185e-06,0.048802088200370415
9160,,7.029997174473158e-06,0.048802088200370415
9161,,6.233511155244996e-06,0.048802088200370415
9162,,7.019771059500834e-06,0.048802088200370415
9163,,6.24247260839436e-06,0.048802088200370415
9164,,7.009559792812011e-06,0.048802088200370415
9165,,6.251436848342103e-06,0.048802088200370415
9166,,6.999358611016407e-06,0.048802088200370415
9167,,6.2603859402091575e-06,0.048802088200370415
9168,,6.989169106660516e-06,0.048802088200370415
9169,,6.269332666010943e-06,0.048802088200370415
9170,,6.978990197254082e-06,0.048802088200370415
9171,,6.278276196079355e-06,0.048802088200370415
9172,,6.9688195391776405e-06,0.048802088200370415
9173,,6.287217623667959e-06,0.048802088200370415
9174,,6.958659451386511e-06,0.048802088200370415
9175,,6.296151936361654e-06,0.048802088200370415
9176,,6.948508573313597e-06,0.048802088200370415
9177,,6.305081071718973e-06,0.048802088200370415
9178,,6.938372141471371e-06,0.048802088200370415
9179,,6.31400349043327e-06,0.048802088200370415
9180,,6.928246888785243e-06,0.048802088200370415
9181,,6.322919107982672e-06,0.048802088200370415
9182,,6.918133764057622e-06,0.048802088200370415
9183,,6.331830641847019e-06,0.048802088200370415
9184,,6.90802567710481e-06,0.048802088200370415
9185,,6.340741373745201e-06,0.048802088200370415
9186,,6.897929724538926e-06,0.048802088200370415
9187,,6.349642691200075e-06,0.048802088200370415
9188,,6.887845240751199e-06,0.048802088200370415
9189,,6.358542082355432e-06,0.048802088200370415
9190,,6.8777648007465975e-06,0.048802088200370415
9191,,6.367439613358726e-06,0.048802088200370415
9192,,6.8677015667369605e-06,0.048802088200370415
9193,,6.3763263329494e-06,0.048802088200370415
9194,,6.85764538971332e-06,0.048802088200370415
9195,,6.38520943642614e-06,0.048802088200370415
9196,,6.847601048128339e-06,0.048802088200370415
9197,,6.394087573599019e-06,0.048802088200370415
9198,,6.8375630940544224e-06,0.048802088200370415
9199,,6.402964372610174e-06,0.048802088200370415
9200,,6.827539283602438e-06,0.048802088200370415
9201,,6.41183508146017e-06,0.048802088200370415
9202,,6.817519640369509e-06,0.048802088200370415
9203,,6.420701415555465e-06,0.048802088200370415
9204,,6.807512374909458e-06,0.048802088200370415
9205,,6.429564924399171e-06,0.048802088200370415
9206,,6.797514091241032e-06,0.048802088200370415
9207,,6.4384220699311835e-06,0.048802088200370415
9208,,6.787523985318826e-06,0.048802088200370415
9209,,6.447279066118949e-06,0.048802088200370415
9210,,6.7775382217017655e-06,0.048802088200370415
9211,,6.456127552104275e-06,0.048802088200370415
9212,,6.767571178242574e-06,0.048802088200370415
9213,,6.464966786678163e-06,0.048802088200370415
9214,,6.757616001280049e-06,0.048802088200370415
9215,,6.473807116809735e-06,0.048802088200370415
9216,,6.74766399528428e-06,0.048802088200370415
9217,,6.482642634763643e-06,0.048802088200370415
9218,,6.7377202900082785e-06,0.048802088200370415
9219,,6.491474570732195e-06,0.048802088200370415
9220,,6.727791059474791e-06,0.048802088200370415
9221,,6.500300255871524e-06,0.048802088200370415
9222,,6.717859549903398e-06,0.048802088200370415
9223,,6.509127332287486e-06,0.048802088200370415
9224,,6.707946866122687e-06,0.048802088200370415
9225,,6.517942740200346e-06,0.048802088200370415
9226,,6.6980402833295125e-06,0.048802088200370415
9227,,6.526759720411849e-06,0.048802088200370415
9228,,6.688141173136738e-06,0.048802088200370415
9229,,6.535563626313977e-06,0.048802088200370415
9230,,6.678255647263073e-06,0.048802088200370415
9231,,6.544369447730113e-06,0.048802088200370415
9232,,6.6683751893634085e-06,0.048802088200370415
9233,,6.553174304778419e-06,0.048802088200370415
9234,,6.65850090711985e-06,0.048802088200370415
9235,,6.561971574669053e-06,0.048802088200370415
9236,,6.648644110178978e-06,0.048802088200370415
9237,,6.570762261558498e-06,0.048802088200370415
9238,,6.638789737295494e-06,0.048802088200370415
9239,,6.57955419075021e-06,0.048802088200370415
9240,,6.628943983398482e-06,0.048802088200370415
9241,,6.588340501532247e-06,0.048802088200370415
9242,,6.619105687428131e-06,0.048802088200370415
9243,,6.5971163460557955e-06,0.048802088200370415
9244,,6.609281048378795e-06,0.048802088200370415
9245,,6.605891470619766e-06,0.048802088200370415
9246,,6.599459218251107e-06,0.048802088200370415
9247,,6.614666944163407e-06,0.048802088200370415
9248,,6.589649221047754e-06,0.048802088200370415
9249,,6.623435662257636e-06,0.048802088200370415
9250,,6.579845561848593e-06,0.048802088200370415
9251,,6.6322009853262156e-06,0.048802088200370415
9252,,6.570047991600313e-06,0.048802088200370415
9253,,6.640964478597186e-06,0.048802088200370415
9254,,6.560265535424053e-06,0.048802088200370415
9255,,6.649719262153459e-06,0.048802088200370415
9256,,6.550489996384416e-06,0.048802088200370415
9257,,6.658470371855022e-06,0.048802088200370415
9258,,6.540720230702256e-06,0.048802088200370415
9259,,6.667221640630963e-06,0.048802088200370415
9260,,6.530955263283743e-06,0.048802088200370415
9261,,6.675967615789229e-06,0.048802088200370415
9262,,6.521201393572705e-06,0.048802088200370415
9263,,6.684709952062592e-06,0.048802088200370415
9264,,6.511452856348493e-06,0.048802088200370415
9265,,6.6934528834761585e-06,0.048802088200370415
9266,,6.501714711091643e-06,0.048802088200370415
9267,,6.702180287249111e-06,0.048802088200370415
9268,,6.491986517071104e-06,0.048802088200370415
9269,,6.710919156521446e-06,0.048802088200370415
9270,,6.482261526776948e-06,0.048802088200370415
9271,,6.719646286723487e-06,0.048802088200370415
9272,,6.472544959105359e-06,0.048802088200370415
9273,,6.7283684373126225e-06,0.048802088200370415
9274,,6.462839871381079e-06,0.048802088200370415
9275,,6.737087117394426e-06,0.048802088200370415
9276,,6.453139498587027e-06,0.048802088200370415
9277,,6.745804045500565e-06,0.048802088200370415
9278,,6.443450931958852e-06,0.048802088200370415
9279,,6.75451466557882e-06,0.048802088200370415
9280,,6.433764721504165e-06,0.048802088200370415
9281,,6.763226553261504e-06,0.048802088200370415
9282,,6.424088043478401e-06,0.048802088200370415
9283,,6.771931420200639e-06,0.048802088200370415
9284,,6.414419530503174e-06,0.048802088200370415
9285,,6.780634232017644e-06,0.048802088200370415
9286,,6.404756401221239e-06,0.048802088200370415
9287,,6.7893352037342465e-06,0.048802088200370415
9288,,6.395101022933753e-06,0.048802088200370415
9289,,6.79802709363743e-06,0.048802088200370415
9290,,6.3854558141997584e-06,0.048802088200370415
9291,,6.806718608114399e-06,0.048802088200370415
9292,,6.375812888543477e-06,0.048802088200370415
9293,,6.8154086305520895e-06,0.048802088200370415
9294,,6.36618226027985e-06,0.048802088200370415
9295,,6.8240923819934695e-06,0.048802088200370415
9296,,6.356557691875976e-06,0.048802088200370415
9297,,6.832777158513835e-06,0.048802088200370415
9298,,6.346936980279979e-06,0.048802088200370415
9299,,6.8414545488771335e-06,0.048802088200370415
9300,,6.337326805880294e-06,0.048802088200370415
9301,,6.850131146534866e-06,0.048802088200370415
9302,,6.32772155637017e-06,0.048802088200370415
9303,,6.858804972245979e-06,0.048802088200370415
9304,,6.318122372633534e-06,0.048802088200370415
9305,,6.867474721830093e-06,0.048802088200370415
9306,,6.30853355124591e-06,0.048802088200370415
9307,,6.87614354885101e-06,0.048802088200370415
9308,,6.298948276312696e-06,0.048802088200370415
9309,,6.884802138705379e-06,0.048802088200370415
9310,,6.289371168398131e-06,0.048802088200370415
9311,,6.893460810171363e-06,0.048802088200370415
9312,,6.279804289462041e-06,0.048802088200370415
9313,,6.9021185590982385e-06,0.048802088200370415
9314,,6.270241576435999e-06,0.048802088200370415
9315,,6.910772121370659e-06,0.048802088200370415
9316,,6.260685073568516e-06,0.048802088200370415
9317,,6.919419888632687e-06,0.048802088200370415
9318,,6.2511362297536156e-06,0.048802088200370415
9319,,6.928067569145212e-06,0.048802088200370415
9320,,6.241590013533081e-06,0.048802088200370415
9321,,6.936715482737569e-06,0.048802088200370415
9322,,6.232053292155468e-06,0.048802088200370415
9323,,6.945360576808235e-06,0.048802088200370415
9324,,6.222524521761706e-06,0.048802088200370415
9325,,6.953993132522717e-06,0.048802088200370415
9326,,6.2130010773532475e-06,0.048802088200370415
9327,,6.962632239620225e-06,0.048802088200370415
9328,,6.203481821165239e-06,0.048802088200370415
9329,,6.971266409066924e-06,0.048802088200370415
9330,,6.1939709520643135e-06,0.048802088200370415
9331,,6.9798974959690106e-06,0.048802088200370415
9332,,6.184465325711494e-06,0.048802088200370415
9333,,6.9885259506156985e-06,0.048802088200370415
9334,,6.174966302806149e-06,0.048802088200370415
9335,,6.997149197946894e-06,0.048802088200370415
9336,,6.165475142382654e-06,0.048802088200370415
9337,,7.005769840964052e-06,0.048802088200370415
9338,,6.155988847875775e-06,0.048802088200370415
9339,,7.014390609637447e-06,0.048802088200370415
9340,,6.1465075403509175e-06,0.048802088200370415
9341,,7.023004241200048e-06,0.048802088200370415
9342,,6.137035223476452e-06,0.048802088200370415
9343,,7.031616350642661e-06,0.048802088200370415
9344,,6.127570951068916e-06,0.048802088200370415
9345,,7.04022846881713e-06,0.048802088200370415
9346,,6.118107232108021e-06,0.048802088200370415
9347,,7.048834589543187e-06,0.048802088200370415
9348,,6.108651968275248e-06,0.048802088200370415
9349,,7.057445591673967e-06,0.048802088200370415
9350,,6.099196930965251e-06,0.048802088200370415
9351,,7.066045628272714e-06,0.048802088200370415
9352,,6.0897557714181195e-06,0.048802088200370415
9353,,7.074645960531196e-06,0.048802088200370415
9354,,6.080322502834058e-06,0.048802088200370415
9355,,7.083243460990303e-06,0.048802088200370415
9356,,6.070888061907751e-06,0.048802088200370415
9357,,7.091842565087826e-06,0.048802088200370415
9358,,6.061459938903562e-06,0.048802088200370415
9359,,7.100433895154285e-06,0.048802088200370415
9360,,6.052042136445635e-06,0.048802088200370415
9361,,7.109025702930359e-06,0.048802088200370415
9362,,6.042621663393508e-06,0.048802088200370415
9363,,7.1176134855649896e-06,0.048802088200370415
9364,,6.033214087505015e-06,0.048802088200370415
9365,,7.126199282638689e-06,0.048802088200370415
9366,,6.023810784513533e-06,0.048802088200370415
9367,,7.13478313574238e-06,0.048802088200370415
9368,,6.014412943279903e-06,0.048802088200370415
9369,,7.1433645503493685e-06,0.048802088200370415
9370,,6.005021228285255e-06,0.048802088200370415
9371,,7.151941966133642e-06,0.048802088200370415
9372,,5.99563421255678e-06,0.048802088200370415
9373,,7.1605190065667015e-06,0.048802088200370415
9374,,5.986253209590666e-06,0.048802088200370415
9375,,7.169090100968597e-06,0.048802088200370415
9376,,5.9768758712137375e-06,0.048802088200370415
9377,,7.1776616402586835e-06,0.048802088200370415
9378,,5.967506912365766e-06,0.048802088200370415
9379,,7.1862297555196365e-06,0.048802088200370415
9380,,5.958145078993038e-06,0.048802088200370415
9381,,7.19479240551702e-06,0.048802088200370415
9382,,5.94878742412679e-06,0.048802088200370415
9383,,7.203360584312129e-06,0.048802088200370415
9384,,5.9394313237762215e-06,0.048802088200370415
9385,,7.211921278548082e-06,0.048802088200370415
9386,,5.9300851026959355e-06,0.048802088200370415
9387,,7.220481133629521e-06,0.048802088200370415
9388,,5.9207415831311415e-06,0.048802088200370415
9389,,7.229040239760312e-06,0.048802088200370415
9390,,5.911402572148954e-06,0.048802088200370415
9391,,7.237594362923284e-06,0.048802088200370415
9392,,5.902069329081017e-06,0.048802088200370415
9393,,7.246147726926141e-06,0.048802088200370415
9394,,5.8927418982346574e-06,0.048802088200370415
9395,,7.254698706622575e-06,0.048802088200370415
9396,,5.8834167146343046e-06,0.048802088200370415
9397,,7.26325012327644e-06,0.048802088200370415
9398,,5.874097495905097e-06,0.048802088200370415
9399,,7.271799920632879e-06,0.048802088200370415
9400,,5.864784420298893e-06,0.048802088200370415
9401,,7.280345835819782e-06,0.048802088200370415
9402,,5.855472786797002e-06,0.048802088200370415
9403,,7.288892189831487e-06,0.048802088200370415
9404,,5.846169504322499e-06,0.048802088200370415
9405,,7.2974345881386766e-06,0.048802088200370415
9406,,5.83686903802966e-06,0.048802088200370415
9407,,7.305973456514406e-06,0.048802088200370415
9408,,5.827576776507755e-06,0.048802088200370415
9409,,7.314512930730704e-06,0.048802088200370415
9410,,5.818285746575933e-06,0.048802088200370415
9411,,7.323052152440589e-06,0.048802088200370415
9412,,5.808998215886054e-06,0.048802088200370415
9413,,7.33158762383885e-06,0.048802088200370415
9414,,5.799717218397875e-06,0.048802088200370415
9415,,7.340117538626026e-06,0.048802088200370415
9416,,5.790444022088588e-06,0.048802088200370415
9417,,7.348650280515709e-06,0.048802088200370415
9418,,5.7811741476212836e-06,0.048802088200370415
9419,,7.357176331132367e-06,0.048802088200370415
9420,,5.771911931224944e-06,0.048802088200370415
9421,,7.365704935825202e-06,0.048802088200370415
9422,,5.762647911425046e-06,0.048802088200370415
9423,,7.374231822979433e-06,0.048802088200370415
9424,,5.753391726734252e-06,0.048802088200370415
9425,,7.382756754280168e-06,0.048802088200370415
9426,,5.744136847282393e-06,0.048802088200370415
9427,,7.3912790398107085e-06,0.048802088200370415
9428,,5.73488958949981e-06,0.048802088200370415
9429,,7.399799620870493e-06,0.048802088200370415
9430,,5.725645431682595e-06,0.048802088200370415
9431,,7.408319803470421e-06,0.048802088200370415
9432,,5.716406708639369e-06,0.048802088200370415
9433,,7.416838686477318e-06,0.048802088200370415
9434,,5.70717023397891e-06,0.048802088200370415
9435,,7.425352286768751e-06,0.048802088200370415
9436,,5.6979427819297815e-06,0.048802088200370415
9437,,7.433868687582585e-06,0.048802088200370415
9438,,5.688714617367945e-06,0.048802088200370415
9439,,7.442383045831184e-06,0.048802088200370415
9440,,5.6794889155245736e-06,0.048802088200370415
9441,,7.450896591523611e-06,0.048802088200370415
9442,,5.670270482565113e-06,0.048802088200370415
9443,,7.459406875641142e-06,0.048802088200370415
9444,,5.661058048459039e-06,0.048802088200370415
9445,,7.467915666099021e-06,0.048802088200370415
9446,,5.651847479656925e-06,0.048802088200370415
9447,,7.476424764018631e-06,0.048802088200370415
9448,,5.642641826586962e-06,0.048802088200370415
9449,,7.484926160899882e-06,0.048802088200370415
9450,,5.633442677216706e-06,0.048802088200370415
9451,,7.493427844448271e-06,0.048802088200370415
9452,,5.624247006913295e-06,0.048802088200370415
9453,,7.501933801686353e-06,0.048802088200370415
9454,,5.615050847150012e-06,0.048802088200370415
9455,,7.510439216312876e-06,0.048802088200370415
9456,,5.605859291385526e-06,0.048802088200370415
9457,,7.518940182040481e-06,0.048802088200370415
9458,,5.59667399955423e-06,0.048802088200370415
9459,,7.527440008453235e-06,0.048802088200370415
9460,,5.587492033515965e-06,0.048802088200370415
9461,,7.535936087269664e-06,0.048802088200370415
9462,,5.5783165190112926e-06,0.048802088200370415
9463,,7.544435158547966e-06,0.048802088200370415
9464,,5.569139768695427e-06,0.048802088200370415
9465,,7.55293102233823e-06,0.048802088200370415
9466,,5.559971495626334e-06,0.048802088200370415
9467,,7.561421968641747e-06,0.048802088200370415
9468,,5.550805667502368e-06,0.048802088200370415
9469,,7.569916967605786e-06,0.048802088200370415
9470,,5.541640229394934e-06,0.048802088200370415
9471,,7.578411505129817e-06,0.048802088200370415
9472,,5.532480819925293e-06,0.048802088200370415
9473,,7.586904148134834e-06,0.048802088200370415
9474,,5.523323826658681e-06,0.048802088200370415
9475,,7.595395214145757e-06,0.048802088200370415
9476,,5.514172770359506e-06,0.048802088200370415
9477,,7.603885933338702e-06,0.048802088200370415
9478,,5.5050225823910935e-06,0.048802088200370415
9479,,7.6123767218036055e-06,0.048802088200370415
9480,,5.4958748293030974e-06,0.048802088200370415
9481,,7.620865517229652e-06,0.048802088200370415
9482,,5.486732443838829e-06,0.048802088200370415
9483,,7.629349753665379e-06,0.048802088200370415
9484,,5.477593973314332e-06,0.048802088200370415
9485,,7.637835375671893e-06,0.048802088200370415
9486,,5.468461344384722e-06,0.048802088200370415
9487,,7.646321225633508e-06,0.048802088200370415
9488,,5.459326448252318e-06,0.048802088200370415
9489,,7.654807202769409e-06,0.048802088200370415
9490,,5.450197122800634e-06,0.048802088200370415
9491,,7.663290078110084e-06,0.048802088200370415
9492,,5.441074651595181e-06,0.048802088200370415
9493,,7.67177234077167e-06,0.048802088200370415
9494,,5.4319515535656306e-06,0.048802088200370415
9495,,7.680255205835906e-06,0.048802088200370415
9496,,5.422830978023834e-06,0.048802088200370415
9497,,7.688735874781691e-06,0.048802088200370415
9498,,5.413716056268301e-06,0.048802088200370415
9499,,7.697218566751834e-06,0.048802088200370415
9500,,5.404600526789736e-06,0.048802088200370415
9501,,7.705699671014283e-06,0.048802088200370415
9502,,5.39549401745111e-06,0.048802088200370415
9503,,7.714179828972237e-06,0.048802088200370415
9504,,5.386386587777256e-06,0.048802088200370415
9505,,7.722663539445914e-06,0.048802088200370415
9506,,5.377277376136279e-06,0.048802088200370415
9507,,7.731139450300285e-06,0.048802088200370415
9508,,5.368179640680828e-06,0.048802088200370415
9509,,7.739620455172911e-06,0.048802088200370415
9510,,5.35907825727014e-06,0.048802088200370415
9511,,7.74809695440087e-06,0.048802088200370415
9512,,5.349985878929188e-06,0.048802088200370415
9513,,7.756570911288398e-06,0.048802088200370415
9514,,5.3408943578135435e-06,0.048802088200370415
9515,,7.765051183124919e-06,0.048802088200370415
9516,,5.331801184583002e-06,0.048802088200370415
9517,,7.773527256110918e-06,0.048802088200370415
9518,,5.322715801938955e-06,0.048802088200370415
9519,,7.78200542750202e-06,0.048802088200370415
9520,,5.313633311199002e-06,0.048802088200370415
9521,,7.790477995209786e-06,0.048802088200370415
9522,,5.304552216844123e-06,0.048802088200370415
9523,,7.798954630957968e-06,0.048802088200370415
9524,,5.295474768415186e-06,0.048802088200370415
9525,,7.807426727145673e-06,0.048802088200370415
9526,,5.28640070996167e-06,0.048802088200370415
9527,,7.815903213529658e-06,0.048802088200370415
9528,,5.277326521268046e-06,0.048802088200370415
9529,,7.824373575080416e-06,0.048802088200370415
9530,,5.268256363269685e-06,0.048802088200370415
9531,,7.832848922634246e-06,0.048802088200370415
9532,,5.259188551135904e-06,0.048802088200370415
9533,,7.841321711787406e-06,0.048802088200370415
9534,,5.250125879532814e-06,0.048802088200370415
9535,,7.849796098791378e-06,0.048802088200370415
9536,,5.241063530058108e-06,0.048802088200370415
9537,,7.858266823328889e-06,0.048802088200370415
9538,,5.232003121412171e-06,0.048802088200370415
9539,,7.866736258968422e-06,0.048802088200370415
9540,,5.2229474524223105e-06,0.048802088200370415
9541,,7.875213848446641e-06,0.048802088200370415
9542,,5.213892959522488e-06,0.048802088200370415
9543,,7.883684702972045e-06,0.048802088200370415
9544,,5.204837450653166e-06,0.048802088200370415
9545,,7.892159774518524e-06,0.048802088200370415
9546,,5.195785911971802e-06,0.048802088200370415
9547,,7.90063030984204e-06,0.048802088200370415
9548,,5.1867410774760195e-06,0.048802088200370415
9549,,7.90910442001898e-06,0.048802088200370415
9550,,5.177692352546471e-06,0.048802088200370415
9551,,7.9175778786198e-06,0.048802088200370415
9552,,5.168648364439683e-06,0.048802088200370415
9553,,7.926047563235228e-06,0.048802088200370415
9554,,5.1596094831885185e-06,0.048802088200370415
9555,,7.9345215582483e-06,0.048802088200370415
9556,,5.150569141866313e-06,0.048802088200370415
9557,,7.942994965795174e-06,0.048802088200370415
9558,,5.141531226689727e-06,0.048802088200370415
9559,,7.951466007467929e-06,0.048802088200370415
9560,,5.132499896495349e-06,0.048802088200370415
9561,,7.95993889251212e-06,0.048802088200370415
9562,,5.123463284565038e-06,0.048802088200370415
9563,,7.968415528635095e-06,0.048802088200370415
9564,,5.114433414572083e-06,0.048802088200370415
9565,,7.976891246967708e-06,0.048802088200370415
9566,,5.105403169266112e-06,0.048802088200370415
9567,,7.985365746674584e-06,0.048802088200370415
9568,,5.096374412119868e-06,0.048802088200370415
9569,,7.993836581216303e-06,0.048802088200370415
9570,,5.0873511549222065e-06,0.048802088200370415
9571,,8.002308708570833e-06,0.048802088200370415
9572,,5.078329088144107e-06,0.048802088200370415
9573,,8.010783845875305e-06,0.048802088200370415
9574,,5.069308713055984e-06,0.048802088200370415
9575,,8.01926038309982e-06,0.048802088200370415
9576,,5.060286881855133e-06,0.048802088200370415
9577,,8.02773987580183e-06,0.048802088200370415
9578,,5.0512648311688275e-06,0.048802088200370415
9579,,8.03621285280674e-06,0.048802088200370415
9580,,5.042250143638417e-06,0.048802088200370415
9581,,8.044692341357169e-06,0.048802088200370415
9582,,5.033234925217068e-06,0.048802088200370415
9583,,8.053169520103083e-06,0.048802088200370415
9584,,5.024224222066494e-06,0.048802088200370415
9585,,8.061645731172051e-06,0.048802088200370415
9586,,5.015211506414891e-06,0.048802088200370415
9587,,8.070128461855844e-06,0.048802088200370415
9588,,5.006203121877254e-06,0.048802088200370415
9589,,8.078604112960097e-06,0.048802088200370415
9590,,4.997192647942614e-06,0.048802088200370415
9591,,8.087082210264728e-06,0.048802088200370415
9592,,4.988190388501174e-06,0.048802088200370415
9593,,8.095557062446196e-06,0.048802088200370415
9594,,4.97919222325272e-06,0.048802088200370415
9595,,8.1040391502442e-06,0.048802088200370415
9596,,4.9701877517471606e-06,0.048802088200370415
9597,,8.11251708471171e-06,0.048802088200370415
9598,,4.9611832349126416e-06,0.048802088200370415
9599,,8.121002676821886e-06,0.048802088200370415
9600,,4.952182262624556e-06,0.048802088200370415
9601,,8.12948095762034e-06,0.048802088200370415
9602,,4.9431841238780755e-06,0.048802088200370415
9603,,8.137969560290556e-06,0.048802088200370415
9604,,4.934184836402892e-06,0.048802088200370415
9605,,8.146453686290316e-06,0.048802088200370415
9606,,4.9251877439580866e-06,0.048802088200370415
9607,,8.154942220916495e-06,0.048802088200370415
9608,,4.9161946526311794e-06,0.048802088200370415
9609,,8.16341951242288e-06,0.048802088200370415
9610,,4.907205754077829e-06,0.048802088200370415
9611,,8.171906164829022e-06,0.048802088200370415
9612,,4.898211347127457e-06,0.048802088200370415
9613,,8.18039997536896e-06,0.048802088200370415
9614,,4.889214630537367e-06,0.048802088200370415
9615,,8.188888364253415e-06,0.048802088200370415
9616,,4.8802243842497416e-06,0.048802088200370415
9617,,8.197375791838829e-06,0.048802088200370415
9618,,4.871238411547914e-06,0.048802088200370415
9619,,8.205869455749707e-06,0.048802088200370415
9620,,4.862248227880943e-06,0.048802088200370415
9621,,8.214360931766477e-06,0.048802088200370415
9622,,4.853262052474772e-06,0.048802088200370415
9623,,8.222851725503834e-06,0.048802088200370415
9624,,4.844276294065132e-06,0.048802088200370415
9625,,8.231349062723819e-06,0.048802088200370415
9626,,4.835291247269379e-06,0.048802088200370415
9627,,8.239842394034154e-06,0.048802088200370415
9628,,4.826303741237836e-06,0.048802088200370415
9629,,8.248342327563455e-06,0.048802088200370415
9630,,4.817322637392001e-06,0.048802088200370415
9631,,8.256835479150048e-06,0.048802088200370415
9632,,4.808339937360211e-06,0.048802088200370415
9633,,8.265334694610092e-06,0.048802088200370415
9634,,4.799358973660553e-06,0.048802088200370415
9635,,8.273831643102915e-06,0.048802088200370415
9636,,4.790381230257644e-06,0.048802088200370415
9637,,8.282333162601471e-06,0.048802088200370415
9638,,4.7814006970966625e-06,0.048802088200370415
9639,,8.290839127862153e-06,0.048802088200370415
9640,,4.7724181104087265e-06,0.048802088200370415
9641,,8.299346727489296e-06,0.048802088200370415
9642,,4.7634386262746065e-06,0.048802088200370415
9643,,8.307850873897348e-06,0.048802088200370415
9644,,4.754461793146849e-06,0.048802088200370415
9645,,8.316360532864307e-06,0.048802088200370415
9646,,4.745481845634313e-06,0.048802088200370415
9647,,8.324867871224571e-06,0.048802088200370415
9648,,4.736504670221464e-06,0.048802088200370415
9649,,8.33338143651882e-06,0.048802088200370415
9650,,4.727524838132287e-06,0.048802088200370415
9651,,8.341894455782285e-06,0.048802088200370415
9652,,4.718546955112361e-06,0.048802088200370415
9653,,8.350408343440548e-06,0.048802088200370415
9654,,4.709572093581849e-06,0.048802088200370415
9655,,8.358924523430577e-06,0.048802088200370415
9656,,4.700595651112727e-06,0.048802088200370415
9657,,8.367439471565438e-06,0.048802088200370415
9658,,4.691622174440888e-06,0.048802088200370415
9659,,8.375963229541534e-06,0.048802088200370415
9660,,4.682645590860286e-06,0.048802088200370415
9661,,8.384478451207143e-06,0.048802088200370415
9662,,4.673673925907949e-06,0.048802088200370415
9663,,8.393004994165611e-06,0.048802088200370415
9664,,4.664694464913327e-06,0.048802088200370415
9665,,8.401532658341345e-06,0.048802088200370415
9666,,4.65571912139219e-06,0.048802088200370415
9667,,8.41005771974524e-06,0.048802088200370415
9668,,4.646744604294485e-06,0.048802088200370415
9669,,8.418585693976318e-06,0.048802088200370415
9670,,4.637772024146559e-06,0.048802088200370415
9671,,8.427115207619919e-06,0.048802088200370415
9672,,4.628798573153183e-06,0.048802088200370415
9673,,8.435649358102967e-06,0.048802088200370415
9674,,4.6198225411953806e-06,0.048802088200370415
9675,,8.444183510072112e-06,0.048802088200370415
9676,,4.610849630979281e-06,0.048802088200370415
9677,,8.452718204483573e-06,0.048802088200370415
9678,,4.601875657769111e-06,0.048802088200370415
9679,,8.46125763829535e-06,0.048802088200370415
9680,,4.5929015254099225e-06,0.048802088200370415
9681,,8.469801751457921e-06,0.048802088200370415
9682,,4.583923819886108e-06,0.048802088200370415
9683,,8.478337874620423e-06,0.048802088200370415
9684,,4.574952160974769e-06,0.048802088200370415
9685,,8.48689001363002e-06,0.048802088200370415
9686,,4.5659749629033086e-06,0.048802088200370415
9687,,8.495429003515996e-06,0.048802088200370415
9688,,4.5570044305207905e-06,0.048802088200370415
9689,,8.503988364750838e-06,0.048802088200370415
9690,,4.5480220472230665e-06,0.048802088200370415
9691,,8.512541978417496e-06,0.048802088200370415
9692,,4.539045474183412e-06,0.048802088200370415
9693,,8.521098761081538e-06,0.048802088200370415
9694,,4.530067157112165e-06,0.048802088200370415
9695,,8.529654417092555e-06,0.048802088200370415
9696,,4.521093608835332e-06,0.048802088200370415
9697,,8.538207237164744e-06,0.048802088200370415
9698,,4.512121160317972e-06,0.048802088200370415
9699,,8.546772122716808e-06,0.048802088200370415
9700,,4.503141832874516e-06,0.048802088200370415
9701,,8.555333931452042e-06,0.048802088200370415
9702,,4.494168524819462e-06,0.048802088200370415
9703,,8.563896512054087e-06,0.048802088200370415
9704,,4.4851911550343074e-06,0.048802088200370415
9705,,8.572468515047395e-06,0.048802088200370415
9706,,4.476211783267903e-06,0.048802088200370415
9707,,8.581037878135822e-06,0.048802088200370415
9708,,4.467234377812386e-06,0.048802088200370415
9709,,8.58961181311107e-06,0.048802088200370415
9710,,4.458253239212133e-06,0.048802088200370415
9711,,8.59818709989503e-06,0.048802088200370415
9712,,4.449271401240848e-06,0.048802088200370415
9713,,8.606769692459015e-06,0.048802088200370415
9714,,4.440290798532266e-06,0.048802088200370415
9715,,8.615349122429154e-06,0.048802088200370415
9716,,4.431312586018846e-06,0.048802088200370415
9717,,8.623937039964402e-06,0.048802088200370415
9718,,4.422325288664755e-06,0.048802088200370415
9719,,8.632522315191096e-06,0.048802088200370415
9720,,4.413345840413743e-06,0.048802088200370415
9721,,8.641116539586203e-06,0.048802088200370415
9722,,4.404363254922042e-06,0.048802088200370415
9723,,8.649708907944707e-06,0.048802088200370415
9724,,4.3953760954828745e-06,0.048802088200370415
9725,,8.65830774480822e-06,0.048802088200370415
9726,,4.386386757812036e-06,0.048802088200370415
9727,,8.666908491725094e-06,0.048802088200370415
9728,,4.37739741216079e-06,0.048802088200370415
9729,,8.675515801686172e-06,0.048802088200370415
9730,,4.368406530808148e-06,0.048802088200370415
9731,,8.684123976122564e-06,0.048802088200370415
9732,,4.3594168200926685e-06,0.048802088200370415
9733,,8.69272969857313e-06,0.048802088200370415
9734,,4.350428818447494e-06,0.048802088200370415
9735,,8.701341682600298e-06,0.048802088200370415
9736,,4.3414386938554416e-06,0.048802088200370415
9737,,8.70995352353669e-06,0.048802088200370415
9738,,4.33244848079923e-06,0.048802088200370415
9739,,8.718568611248823e-06,0.048802088200370415
9740,,4.3234549255687115e-06,0.048802088200370415
9741,,8.727196306097982e-06,0.048802088200370415
9742,,4.314457048817039e-06,0.048802088200370415
9743,,8.73582193794179e-06,0.048802088200370415
9744,,4.3054618607303675e-06,0.048802088200370415
9745,,8.744448895195874e-06,0.048802088200370415
9746,,4.29646558678882e-06,0.048802088200370415
9747,,8.753077554241287e-06,0.048802088200370415
9748,,4.28746947711666e-06,0.048802088200370415
9749,,8.761711679107295e-06,0.048802088200370415
9750,,4.278469780674037e-06,0.048802088200370415
9751,,8.770356495772144e-06,0.048802088200370415
9752,,4.269462719937952e-06,0.048802088200370415
9753,,8.779003571407374e-06,0.048802088200370415
9754,,4.260457888762495e-06,0.048802088200370415
9755,,8.787643424156708e-06,0.048802088200370415
9756,,4.251455274723893e-06,0.048802088200370415
9757,,8.796294322309383e-06,0.048802088200370415
9758,,4.242449224965073e-06,0.048802088200370415
9759,,8.804948327520357e-06,0.048802088200370415
9760,,4.233439638339239e-06,0.048802088200370415
9761,,8.813605806261403e-06,0.048802088200370415
9762,,4.224428382393963e-06,0.048802088200370415
9763,,8.822266137922347e-06,0.048802088200370415
9764,,4.215419806161564e-06,0.048802088200370415
9765,,8.83093438695872e-06,0.048802088200370415
9766,,4.206402493668728e-06,0.048802088200370415
9767,,8.839605589590908e-06,0.048802088200370415
9768,,4.197386156082648e-06,0.048802088200370415
9769,,8.848279374106227e-06,0.048802088200370415
9770,,4.188365045457676e-06,0.048802088200370415
9771,,8.856958258174731e-06,0.048802088200370415
9772,,4.179345781933783e-06,0.048802088200370415
9773,,8.86563380954226e-06,0.048802088200370415
9774,,4.170329885056985e-06,0.048802088200370415
9775,,8.874317828944527e-06,0.048802088200370415
9776,,4.161308347049991e-06,0.048802088200370415
9777,,8.883003241525295e-06,0.048802088200370415
9778,,4.152284867306297e-06,0.048802088200370415
9779,,8.891696187557801e-06,0.048802088200370415
9780,,4.143256621786021e-06,0.048802088200370415
9781,,8.90039777191838e-06,0.048802088200370415
9782,,4.134224983662537e-06,0.048802088200370415
9783,,8.909105784993421e-06,0.048802088200370415
9784,,4.125189053054424e-06,0.048802088200370415
9785,,8.917810151084149e-06,0.048802088200370415
9786,,4.116153829250927e-06,0.048802088200370415
9787,,8.926521074168235e-06,0.048802088200370415
9788,,4.107119919309654e-06,0.048802088200370415
9789,,8.935237750181682e-06,0.048802088200370415
9790,,4.0980802917393695e-06,0.048802088200370415
9791,,8.943956622673897e-06,0.048802088200370415
9792,,4.089037499268518e-06,0.048802088200370415
9793,,8.952682122826287e-06,0.048802088200370415
9794,,4.0799935855538255e-06,0.048802088200370415
9795,,8.961410501391886e-06,0.048802088200370415
9796,,4.0709469261809724e-06,0.048802088200370415
9797,,8.970145490084699e-06,0.048802088200370415
9798,,4.061898485632346e-06,0.048802088200370415
9799,,8.978890634404298e-06,0.048802088200370415
9800,,4.052840661289921e-06,0.048802088200370415
9801,,8.98763183894399e-06,0.048802088200370415
9802,,4.043787661436535e-06,0.048802088200370415
9803,,8.996380293942941e-06,0.048802088200370415
9804,,4.034730471791938e-06,0.048802088200370415
9805,,9.005132313932002e-06,0.048802088200370415
9806,,4.025672738405738e-06,0.048802088200370415
9807,,9.013887480833875e-06,0.048802088200370415
9808,,4.016612158188952e-06,0.048802088200370415
9809,,9.022648726677899e-06,0.048802088200370415
9810,,4.007547533559707e-06,0.048802088200370415
9811,,9.031419214329371e-06,0.048802088200370415
9812,,3.998477907370553e-06,0.048802088200370415
9813,,9.04019245165866e-06,0.048802088200370415
9814,,3.989406165888733e-06,0.048802088200370415
9815,,9.048975964450868e-06,0.048802088200370415
9816,,3.98032897261968e-06,0.048802088200370415
9817,,9.057751631576637e-06,0.048802088200370415
9818,,3.9712567760475265e-06,0.048802088200370415
9819,,9.066539681893427e-06,0.048802088200370415
9820,,3.962179659021321e-06,0.048802088200370415
9821,,9.075340501330135e-06,0.048802088200370415
9822,,3.9530908727117485e-06,0.048802088200370415
9823,,9.084134308144877e-06,0.048802088200370415
9824,,3.9440104262760135e-06,0.048802088200370415
9825,,9.092935016001035e-06,0.048802088200370415
9826,,3.934920068708411e-06,0.048802088200370415
9827,,9.101749838841797e-06,0.048802088200370415
9828,,3.925825935295088e-06,0.048802088200370415
9829,,9.110562797937085e-06,0.048802088200370415
9830,,3.916730080144067e-06,0.048802088200370415
9831,,9.119383894832065e-06,0.048802088200370415
9832,,3.907632348540382e-06,0.048802088200370415
9833,,9.128206546720914e-06,0.048802088200370415
9834,,3.898530880704147e-06,0.048802088200370415
9835,,9.137045140652806e-06,0.048802088200370415
9836,,3.8894205972276186e-06,0.048802088200370415
9837,,9.145888980064673e-06,0.048802088200370415
9838,,3.880308139938157e-06,0.048802088200370415
9839,,9.154731686375062e-06,0.048802088200370415
9840,,3.871193183071025e-06,0.048802088200370415
9841,,9.16358299757094e-06,0.048802088200370415
9842,,3.8620756610358544e-06,0.048802088200370415
9843,,9.172436588083676e-06,0.048802088200370415
9844,,3.852955091866455e-06,0.048802088200370415
9845,,9.181300104500004e-06,0.048802088200370415
9846,,3.843829479468027e-06,0.048802088200370415
9847,,9.190171858527914e-06,0.048802088200370415
9848,,3.834700522048483e-06,0.048802088200370415
9849,,9.199045278884928e-06,0.048802088200370415
9850,,3.825567653796136e-06,0.048802088200370415
9851,,9.207927770455639e-06,0.048802088200370415
9852,,3.816428789273248e-06,0.048802088200370415
9853,,9.21681292825437e-06,0.048802088200370415
9854,,3.807291040865716e-06,0.048802088200370415
9855,,9.225705774100648e-06,0.048802088200370415
9856,,3.798146370038721e-06,0.048802088200370415
9857,,9.234608452257384e-06,0.048802088200370415
9858,,3.788994896802471e-06,0.048802088200370415
9859,,9.243516377134656e-06,0.048802088200370415
9860,,3.7798424193701196e-06,0.048802088200370415
9861,,9.252428005064415e-06,0.048802088200370415
9862,,3.7706854875784288e-06,0.048802088200370415
9863,,9.261350158991991e-06,0.048802088200370415
9864,,3.7615215019789053e-06,0.048802088200370415
9865,,9.270275623428953e-06,0.048802088200370415
9866,,3.752359400671862e-06,0.048802088200370415
9867,,9.279205945031183e-06,0.048802088200370415
9868,,3.743189231167364e-06,0.048802088200370415
9869,,9.288153509369643e-06,0.048802088200370415
9870,,3.734007650143921e-06,0.048802088200370415
9871,,9.297102381711107e-06,0.048802088200370415
9872,,3.7248291012789795e-06,0.048802088200370415
9873,,9.306053697450809e-06,0.048802088200370415
9874,,3.7156462214213137e-06,0.048802088200370415
9875,,9.315019799589366e-06,0.048802088200370415
9876,,3.706453589032437e-06,0.048802088200370415
9877,,9.323987549134321e-06,0.048802088200370415
9878,,3.6972618331456555e-06,0.048802088200370415
9879,,9.332962312352052e-06,0.048802088200370415
9880,,3.6880632829707873e-06,0.048802088200370415
9881,,9.34194754545285e-06,0.048802088200370415
9882,,3.6788589483639885e-06,0.048802088200370415
9883,,9.350939552271112e-06,0.048802088200370415
9884,,3.669649338351081e-06,0.048802088200370415
9885,,9.359933732997463e-06,0.048802088200370415
9886,,3.6604396457898314e-06,0.048802088200370415
9887,,9.368942863794143e-06,0.048802088200370415
9888,,3.651220487679841e-06,0.048802088200370415
9889,,9.37795160916463e-06,0.048802088200370415
9890,,3.6419993751314167e-06,0.048802088200370415
9891,,9.386977853259085e-06,0.048802088200370415
9892,,3.632766331696645e-06,0.048802088200370415
9893,,9.396011291697332e-06,0.048802088200370415
9894,,3.6235276831030135e-06,0.048802088200370415
9895,,9.40504616786505e-06,0.048802088200370415
9896,,3.6142906586160433e-06,0.048802088200370415
9897,,9.414088354280811e-06,0.048802088200370415
9898,,3.6050504010599733e-06,0.048802088200370415
9899,,9.42313866377327e-06,0.048802088200370415
9900,,3.5957998835664504e-06,0.048802088200370415
9901,,9.432199254697784e-06,0.048802088200370415
9902,,3.5865443248045874e-06,0.048802088200370415
9903,,9.441270770180788e-06,0.048802088200370415
9904,,3.5772832034696804e-06,0.048802088200370415
9905,,9.450348236762852e-06,0.048802088200370415
9906,,3.56801703295717e-06,0.048802088200370415
9907,,9.45943437615893e-06,0.048802088200370415
9908,,3.558743239179107e-06,0.048802088200370415
9909,,9.46852742898881e-06,0.048802088200370415
9910,,3.5494666919301693e-06,0.048802088200370415
9911,,9.477628907181313e-06,0.048802088200370415
9912,,3.5401831599054177e-06,0.048802088200370415
9913,,9.486740710680451e-06,0.048802088200370415
9914,,3.530893986744752e-06,0.048802088200370415
9915,,9.495861593119734e-06,0.048802088200370415
9916,,3.5215964491300543e-06,0.048802088200370415
9917,,9.504990177322824e-06,0.048802088200370415
9918,,3.5122940119885516e-06,0.048802088200370415
9919,,9.514128550977459e-06,0.048802088200370415
9920,,3.5029851990984015e-06,0.048802088200370415
9921,,9.523270782513838e-06,0.048802088200370415
9922,,3.4936735992827296e-06,0.048802088200370415
9923,,9.53242616397337e-06,0.048802088200370415
9924,,3.484354670290238e-06,0.048802088200370415
9925,,9.54159405436629e-06,0.048802088200370415
9926,,3.4750240579617196e-06,0.048802088200370415
9927,,9.550770793525537e-06,0.048802088200370415
9928,,3.465691548289056e-06,0.048802088200370415
9929,,9.559950360564983e-06,0.048802088200370415
9930,,3.4563514196222322e-06,0.048802088200370415
9931,,9.569149023737702e-06,0.048802088200370415
9932,,3.4470009110543065e-06,0.048802088200370415
9933,,9.578351193296397e-06,0.048802088200370415
9934,,3.437649353258558e-06,0.048802088200370415
9935,,9.587561592455937e-06,0.048802088200370415
9936,,3.428289970911853e-06,0.048802088200370415
9937,,9.596782285925204e-06,0.048802088200370415
9938,,3.4189224065484557e-06,0.048802088200370415
9939,,9.606011385773376e-06,0.048802088200370415
9940,,3.409551740788856e-06,0.048802088200370415
9941,,9.61525491974339e-06,0.048802088200370415
9942,,3.4001697243306e-06,0.048802088200370415
9943,,9.624508052629375e-06,0.048802088200370415
9944,,3.3907787697293815e-06,0.048802088200370415
9945,,9.633779875925883e-06,0.048802088200370415
9946,,3.3813777989435143e-06,0.048802088200370415
9947,,9.643050849737255e-06,0.048802088200370415
9948,,3.3719756833953307e-06,0.048802088200370415
9949,,9.652332106305047e-06,0.048802088200370415
9950,,3.3625666472143527e-06,0.048802088200370415
9951,,9.661626324118907e-06,0.048802088200370415
9952,,3.353149322924737e-06,0.048802088200370415
9953,,9.670927777186285e-06,0.048802088200370415
9954,,3.3437253367799313e-06,0.048802088200370415
9955,,9.680244682416347e-06,0.048802088200370415
9956,,3.3342913514413474e-06,0.048802088200370415
9957,,9.68957295151638e-06,0.048802088200370415
9958,,3.324848791122425e-06,0.048802088200370415
9959,,9.698905437842225e-06,0.048802088200370415
9960,,3.3154029806391447e-06,0.048802088200370415
9961,,9.708255571003292e-06,0.048802088200370415
9962,,3.305944121550764e-06,0.048802088200370415
9963,,9.717618208741332e-06,0.048802088200370415
9964,,3.296477982681604e-06,0.048802088200370415
9965,,9.72698831938225e-06,0.048802088200370415
9966,,3.2870066399858867e-06,0.048802088200370415
9967,,9.736369780798776e-06,0.048802088200370415
9968,,3.277527361077588e-06,0.048802088200370415
9969,,9.745766143910751e-06,0.048802088200370415
9970,,3.2680347546402726e-06,0.048802088200370415
9971,,9.755172211413606e-06,0.048802088200370415
9972,,3.258536006823634e-06,0.048802088200370415
9973,,9.764590031924073e-06,0.048802088200370415
9974,,3.2490306631027587e-06,0.048802088200370415
9975,,9.774014366225828e-06,0.048802088200370415
9976,,3.2395181664587354e-06,0.048802088200370415
9977,,9.78346548627319e-06,0.048802088200370415
9978,,3.2299895540044414e-06,0.048802088200370415
9979,,9.792913361919876e-06,0.048802088200370415
9980,,3.220460505147402e-06,0.048802088200370415
9981,,9.802379738823731e-06,0.048802088200370415
9982,,3.210921477506593e-06,0.048802088200370415
9983,,9.81185838880454e-06,0.048802088200370415
9984,,3.201370034193307e-06,0.048802088200370415
9985,,9.821350494919598e-06,0.048802088200370415
9986,,3.1918110058826597e-06,0.048802088200370415
9987,,9.830855640884123e-06,0.048802088200370415
9988,,3.1822414155651592e-06,0.048802088200370415
9989,,9.840367846714312e-06,0.048802088200370415
9990,,3.17266734557233e-06,0.048802088200370415
9991,,9.84989604954053e-06,0.048802088200370415
9992,,3.1630830636890536e-06,0.048802088200370415
9993,,9.859443236019885e-06,0.048802088200370415
9994,,3.1534830338568527e-06,0.048802088200370415
9995,,9.868999851591703e-06,0.048802088200370415
9996,,3.1438779083403103e-06,0.048802088200370415
9997,,9.878564931383106e-06,0.048802088200370415
9998,,3.1342670838360494e-06,0.048802088200370415
9999,,9.888143716531955e-06,0.048802088200370415
10000,,3.124642712541947e-06,0.048802088200370415
10001,,9.89774942420553e-06,0.048802088200370415
10002,,3.1150012985468454e-06,0.048802088200370415
10003,,9.90735722653589e-06,0.048802088200370415
10004,,3.1053570183232376e-06,0.048802088200370415
10005,,9.916989993933236e-06,0.048802088200370415
10006,,3.095698499966719e-06,0.048802088200370415
10007,,9.926628013500928e-06,0.048802088200370415
10008,,3.086032750531768e-06,0.048802088200370415
10009,,9.936282106975027e-06,0.048802088200370415
10010,,3.076354550720455e-06,0.048802088200370415
10011,,9.94595345186733e-06,0.048802088200370415
10012,,3.066669221504124e-06,0.048802088200370415
10013,,9.955631238679412e-06,0.048802088200370415
10014,,3.0569722526810707e-06,0.048802088200370415
10015,,9.965319687228221e-06,0.048802088200370415
10016,,3.0472724801317472e-06,0.048802088200370415
10017,,9.97503720712372e-06,0.048802088200370415
10018,,3.037551187243633e-06,0.048802088200370415
10019,,9.984773006614523e-06,0.048802088200370415
10020,,3.027815169818745e-06,0.048802088200370415
10021,,9.994503811737935e-06,0.048802088200370415
10022,,3.0180832109708804e-06,0.048802088200370415
10023,,1.0004267336218395e-05,0.048802088200370415
10024,,3.008329328965364e-06,0.048802088200370415
10025,,1.0014047924254266e-05,0.048802088200370415
10026,,2.99855916635213e-06,0.048802088200370415
10027,,1.0023840518685114e-05,0.048802088200370415
10028,,2.988782857274381e-06,0.048802088200370415
10029,,1.0033632891500189e-05,0.048802088200370415
10030,,2.9790071853604895e-06,0.048802088200370415
10031,,1.0043451376655068e-05,0.048802088200370415
10032,,2.9692126657421287e-06,0.048802088200370415
10033,,1.0053302341169324e-05,0.048802088200370415
10034,,2.959394358091484e-06,0.048802088200370415
10035,,1.0063166966729566e-05,0.048802088200370415
10036,,2.9495647697321224e-06,0.048802088200370415
10037,,1.007302685263865e-05,0.048802088200370415
10038,,2.9397405297792122e-06,0.048802088200370415
10039,,1.0082916987129129e-05,0.048802088200370415
10040,,2.929891290167271e-06,0.048802088200370415
10041,,1.0092829063407723e-05,0.048802088200370415
10042,,2.9200305811706787e-06,0.048802088200370415
10043,,1.0102750343983736e-05,0.048802088200370415
10044,,2.910161420706712e-06,0.048802088200370415
10045,,1.011268845689262e-05,0.048802088200370415
10046,,2.9002793464382958e-06,0.048802088200370415
10047,,1.0122651508346027e-05,0.048802088200370415
10048,,2.890379016818718e-06,0.048802088200370415
10049,,1.0132637771790477e-05,0.048802088200370415
10050,,2.880463287827688e-06,0.048802088200370415
10051,,1.0142633348837936e-05,0.048802088200370415
10052,,2.8705392103532276e-06,0.048802088200370415
10053,,1.0152655365628372e-05,0.048802088200370415
10054,,2.860596377430093e-06,0.048802088200370415
10055,,1.0162687637541734e-05,0.048802088200370415
10056,,2.8506459988760905e-06,0.048802088200370415
10057,,1.0172738184160171e-05,0.048802088200370415
10058,,2.840684043388842e-06,0.048802088200370415
10059,,1.0182807483214835e-05,0.048802088200370415
10060,,2.8307066947119716e-06,0.048802088200370415
10061,,1.0192899551128436e-05,0.048802088200370415
10062,,2.8207145155671226e-06,0.048802088200370415
10063,,1.0203015299109863e-05,0.048802088200370415
10064,,2.8107053136860507e-06,0.048802088200370415
10065,,1.0213140068316384e-05,0.048802088200370415
10066,,2.8006886751593e-06,0.048802088200370415
10067,,1.0223292419036912e-05,0.048802088200370415
10068,,2.7906509809975565e-06,0.048802088200370415
10069,,1.0233464463174664e-05,0.048802088200370415
10070,,2.780601939651521e-06,0.048802088200370415
10071,,1.0243654370448876e-05,0.048802088200370415
10072,,2.770539578663661e-06,0.048802088200370415
10073,,1.025386725244649e-05,0.048802088200370415
10074,,2.7604593197124542e-06,0.048802088200370415
10075,,1.026409642225946e-05,0.048802088200370415
10076,,2.750370384717969e-06,0.048802088200370415
10077,,1.0274363048291874e-05,0.048802088200370415
10078,,2.740251579517892e-06,0.048802088200370415
10079,,1.0284635465119981e-05,0.048802088200370415
10080,,2.730126812591519e-06,0.048802088200370415
10081,,1.0294939240130116e-05,0.048802088200370415
10082,,2.719983212432264e-06,0.048802088200370415
10083,,1.0305254560421525e-05,0.048802088200370415
10084,,2.7098315429993152e-06,0.048802088200370415
10085,,1.0315602230399843e-05,0.048802088200370415
10086,,2.6996547387278216e-06,0.048802088200370415
10087,,1.032596544940725e-05,0.048802088200370415
10088,,2.6894664451942843e-06,0.048802088200370415
10089,,1.0336367756868079e-05,0.048802088200370415
10090,,2.679252296911851e-06,0.048802088200370415
10091,,1.0346775671663687e-05,0.048802088200370415
10092,,2.6690318055756214e-06,0.048802088200370415
10093,,1.0357224383691397e-05,0.048802088200370415
10094,,2.6587852965614853e-06,0.048802088200370415
10095,,1.0367685746649892e-05,0.048802088200370415
10096,,2.648527569732863e-06,0.048802088200370415
10097,,1.0378177612280851e-05,0.048802088200370415
10098,,2.638247430835943e-06,0.048802088200370415
10099,,1.038867906363442e-05,0.048802088200370415
10100,,2.6279620041988498e-06,0.048802088200370415
10101,,1.0399227667992658e-05,0.048802088200370415
10102,,2.6176421113162263e-06,0.048802088200370415
10103,,1.0409789979751382e-05,0.048802088200370415
10104,,2.6073138349814927e-06,0.048802088200370415
10105,,1.0420381793842777e-05,0.048802088200370415
10106,,2.59696462539186e-06,0.048802088200370415
10107,,1.0430993618765792e-05,0.048802088200370415
10108,,2.5865990963710153e-06,0.048802088200370415
10109,,1.0441643540108452e-05,0.048802088200370415
10110,,2.576207287658959e-06,0.048802088200370415
10111,,1.045230508063203e-05,0.048802088200370415
10112,,2.565808743531328e-06,0.048802088200370415
10113,,1.046300393328101e-05,0.048802088200370415
10114,,2.555387112636426e-06,0.048802088200370415
10115,,1.0473740401310286e-05,0.048802088200370415
10116,,2.544932500489685e-06,0.048802088200370415
10117,,1.0484486609691675e-05,0.048802088200370415
10118,,2.534473449851814e-06,0.048802088200370415
10119,,1.049527539368372e-05,0.048802088200370415
10120,,2.523985986858261e-06,0.048802088200370415
10121,,1.0506074125571135e-05,0.048802088200370415
10122,,2.5134896907566933e-06,0.048802088200370415
10123,,1.0516908075210664e-05,0.048802088200370415
10124,,2.502969254198521e-06,0.048802088200370415
10125,,1.0527778264673086e-05,0.048802088200370415
10126,,2.4924230832824063e-06,0.048802088200370415
10127,,1.0538673356087952e-05,0.048802088200370415
10128,,2.481861176490734e-06,0.048802088200370415
10129,,1.0549613203063923e-05,0.048802088200370415
10130,,2.4712692845496875e-06,0.048802088200370415
10131,,1.0560561491642753e-05,0.048802088200370415
10132,,2.460667020933377e-06,0.048802088200370415
10133,,1.0571572812889622e-05,0.048802088200370415
10134,,2.45002376266732e-06,0.048802088200370415
10135,,1.058259576766011e-05,0.048802088200370415
10136,,2.43937270583356e-06,0.048802088200370415
10137,,1.0593650255411675e-05,0.048802088200370415
10138,,2.4286981951086375e-06,0.048802088200370415
10139,,1.060475243793612e-05,0.048802088200370415
10140,,2.417991493398996e-06,0.048802088200370415
10141,,1.0615870302545684e-05,0.048802088200370415
10142,,2.4072752757300298e-06,0.048802088200370415
10143,,1.062703597525269e-05,0.048802088200370415
10144,,2.396524069020447e-06,0.048802088200370415
10145,,1.0638227135101757e-05,0.048802088200370415
10146,,2.3857550630061438e-06,0.048802088200370415
10147,,1.0649456628239785e-05,0.048802088200370415
10148,,2.374962919042244e-06,0.048802088200370415
10149,,1.066072583179469e-05,0.048802088200370415
10150,,2.3641421236891917e-06,0.048802088200370415
10151,,1.067203519915054e-05,0.048802088200370415
10152,,2.3532940858246967e-06,0.048802088200370415
10153,,1.0683377582511699e-05,0.048802088200370415
10154,,2.342420187891991e-06,0.048802088200370415
10155,,1.069475065053385e-05,0.048802088200370415
10156,,2.3315280394256953e-06,0.048802088200370415
10157,,1.0706162843539406e-05,0.048802088200370415
10158,,2.3206116032484328e-06,0.048802088200370415
10159,,1.0717629214444373e-05,0.048802088200370415
10160,,2.3096554644571474e-06,0.048802088200370415
10161,,1.0729120906318906e-05,0.048802088200370415
10162,,2.298681613858631e-06,0.048802088200370415
10163,,1.0740645348608615e-05,0.048802088200370415
10164,,2.287688835856754e-06,0.048802088200370415
10165,,1.0752227930892884e-05,0.048802088200370415
10166,,2.2766530968985663e-06,0.048802088200370415
10167,,1.0763854366010183e-05,0.048802088200370415
10168,,2.2655919033814036e-06,0.048802088200370415
10169,,1.077550750492814e-05,0.048802088200370415
10170,,2.2545116476695344e-06,0.048802088200370415
10171,,1.0787219560254923e-05,0.048802088200370415
10172,,2.243391735825629e-06,0.048802088200370415
10173,,1.0798952513334223e-05,0.048802088200370415
10174,,2.232255834330128e-06,0.048802088200370415
10175,,1.0810760984169063e-05,0.048802088200370415
10176,,2.2210721260673714e-06,0.048802088200370415
10177,,1.0822596236579364e-05,0.048802088200370415
10178,,2.2098694652921454e-06,0.048802088200370415
10179,,1.0834495079650757e-05,0.048802088200370415
10180,,2.1986271478452655e-06,0.048802088200370415
10181,,1.0846416021345368e-05,0.048802088200370415
10182,,2.187369154972803e-06,0.048802088200370415
10183,,1.0858405786283283e-05,0.048802088200370415
10184,,2.1760660521528453e-06,0.048802088200370415
10185,,1.0870432016652493e-05,0.048802088200370415
10186,,2.1647395361389224e-06,0.048802088200370415
10187,,1.0882515631852435e-05,0.048802088200370415
10188,,2.1533750134730195e-06,0.048802088200370415
10189,,1.0894641844298206e-05,0.048802088200370415
10190,,2.141979932954946e-06,0.048802088200370415
10191,,1.0906843696644676e-05,0.048802088200370415
10192,,2.1305403199008094e-06,0.048802088200370415
10193,,1.0919071347551904e-05,0.048802088200370415
10194,,2.1190817048810463e-06,0.048802088200370415
10195,,1.0931378591150082e-05,0.048802088200370415
10196,,2.107572619038053e-06,0.048802088200370415
10197,,1.0943722795459627e-05,0.048802088200370415
10198,,2.0960388340706857e-06,0.048802088200370415
10199,,1.0956123902105686e-05,0.048802088200370415
10200,,2.0844709279040296e-06,0.048802088200370415
10201,,1.0968595526907502e-05,0.048802088200370415
10202,,2.0728565952504853e-06,0.048802088200370415
10203,,1.098112438442944e-05,0.048802088200370415
10204,,2.0612070574882746e-06,0.048802088200370415
10205,,1.0993700609632805e-05,0.048802088200370415
10206,,2.0495270440386e-06,0.048802088200370415
10207,,1.10063460713184e-05,0.048802088200370415
10208,,2.037802674702644e-06,0.048802088200370415
10209,,1.101903662071213e-05,0.048802088200370415
10210,,2.0260527890090757e-06,0.048802088200370415
10211,,1.103182708306143e-05,0.048802088200370415
10212,,2.014235658622467e-06,0.048802088200370415
10213,,1.1044655774738366e-05,0.048802088200370415
10214,,2.0024006494025086e-06,0.048802088200370415
10215,,1.1057566052916578e-05,0.048802088200370415
10216,,1.9905116336029697e-06,0.048802088200370415
10217,,1.1070551046457192e-05,0.048802088200370415
10218,,1.978577887114372e-06,0.048802088200370415
10219,,1.1083596972451775e-05,0.048802088200370415
10220,,1.9666045891481244e-06,0.048802088200370415
10221,,1.109670932340896e-05,0.048802088200370415
10222,,1.954590784963188e-06,0.048802088200370415
10223,,1.1109913472345865e-05,0.048802088200370415
10224,,1.9425254142354253e-06,0.048802088200370415
10225,,1.1123177896879692e-05,0.048802088200370415
10226,,1.9304225466448725e-06,0.048802088200370415
10227,,1.1136522870961865e-05,0.048802088200370415
10228,,1.918270552053177e-06,0.048802088200370415
10229,,1.1149954192429727e-05,0.048802088200370415
10230,,1.9060667168374962e-06,0.048802088200370415
10231,,1.1163452461280061e-05,0.048802088200370415
10232,,1.893822833397976e-06,0.048802088200370415
10233,,1.1177054713773847e-05,0.048802088200370415
10234,,1.8815173788637924e-06,0.048802088200370415
10235,,1.1190728894935909e-05,0.048802088200370415
10236,,1.869169880424225e-06,0.048802088200370415
10237,,1.1204520025611616e-05,0.048802088200370415
10238,,1.856751073989284e-06,0.048802088200370415
10239,,1.1218366597598342e-05,0.048802088200370415
10240,,1.8443051213095877e-06,0.048802088200370415
10241,,1.123232731237362e-05,0.048802088200370415
10242,,1.831793615730559e-06,0.048802088200370415
10243,,1.1246342014737932e-05,0.048802088200370415
10244,,1.8192478270300564e-06,0.048802088200370415
10245,,1.1260526885931158e-05,0.048802088200370415
10246,,1.8066088998596124e-06,0.048802088200370415
10247,,1.1274748133049047e-05,0.048802088200370415
10248,,1.7939443821322622e-06,0.048802088200370415
10249,,1.1289136239590284e-05,0.048802088200370415
10250,,1.7811914042848662e-06,0.048802088200370415
10251,,1.1303582449651498e-05,0.048802088200370415
10252,,1.7684021746802978e-06,0.048802088200370415
10253,,1.1318197311863123e-05,0.048802088200370415
10254,,1.7555208872617315e-06,0.048802088200370415
10255,,1.1332831002797502e-05,0.048802088200370415
10256,,1.742630261359759e-06,0.048802088200370415
10257,,1.1347697587295405e-05,0.048802088200370415
10258,,1.7296121957398926e-06,0.048802088200370415
10259,,1.1362573816208798e-05,0.048802088200370415
10260,,1.7165876516850398e-06,0.048802088200370415
10261,,1.1377707317801428e-05,0.048802088200370415
10262,,1.7034269799129283e-06,0.048802088200370415
10263,,1.1392801957427368e-05,0.048802088200370415
10264,,1.690288566368059e-06,0.048802088200370415
10265,,1.1408228905791608e-05,0.048802088200370415
10266,,1.6769739909587095e-06,0.048802088200370415
10267,,1.1423577043401256e-05,0.048802088200370415
10268,,1.663700224732511e-06,0.048802088200370415
10269,,1.1439331763109769e-05,0.048802088200370415
10270,,1.6502165026585449e-06,0.048802088200370415
10271,,1.1454909671916946e-05,0.048802088200370415
10272,,1.6368247818738025e-06,0.048802088200370415
10273,,1.1471068447544091e-05,0.048802088200370415
10274,,1.6231387173674369e-06,0.048802088200370415
10275,,1.1486827852324384e-05,0.048802088200370415
10276,,1.6096545805497822e-06,0.048802088200370415
10277,,1.150350167679154e-05,0.048802088200370415
10278,,1.5957144969092544e-06,0.048802088200370415
10279,,1.1519360859519484e-05,0.048802088200370415
10280,,1.5821809835644803e-06,0.048802088200370415
10281,,1.1536760924524532e-05,0.048802088200370415
10282,,1.5678825478187522e-06,0.048802088200370415
10283,,1.1552464842584708e-05,0.048802088200370415
10284,,1.5544272075701752e-06,0.048802088200370415
10285,,1.1571104297055804e-05,0.048802088200370415
10286,,1.5395358243506905e-06,0.048802088200370415
10287,,1.1585871943863217e-05,0.048802088200370415
10288,,1.5265366914111266e-06,0.048802088200370415
10289,,1.1607081500144533e-05,0.048802088200370415
10290,,1.51042287942751e-06,0.048802088200370415
10291,,1.1618814937586092e-05,0.048802088200370415
10292,,1.4988744258976426e-06,0.048802088200370415
10293,,1.1646358101271121e-05,0.048802088200370415
10294,,1.479796272165094e-06,0.048802088200370415
10295,,1.1648440921266897e-05,0.048802088200370415
10296,,1.4727726390243461e-06,0.048802088200370415
10297,,1.169438695302495e-05,0.048802088200370415
10298,,1.4452327018247419e-06,0.048802088200370415
10299,,1.1664258707579741e-05,0.048802088200370415
10300,,1.4531024255959234e-06,0.048802088200370415
10301,,1.1771173391359846e-05,0.048802088200370415
10302,,1.3983148357033323e-06,0.048802088200370415
10303,,1.1622273640882289e-05,0.048802088200370415
10304,,1.4611185879697035e-06,0.048802088200370415
10305,,1.1953891817539177e-05,0.048802088200370415
10306,,1.3123074175571298e-06,0.048802088200370415
10307,,1.1296222306752872e-05,0.048802088200370415
10308,,1.6273485123245537e-06,0.048802088200370415
10309,,1.248528107671898e-05,0.048802088200370415
10310,,1.1828245918114223e-06,0.048802088200370415
10311,,8.918442594536516e-06,0.048802088200370415
10312,,3.3606924028429283e-06,0.048802088200370415
10313,,1.2687261050836554e-05,0.048802088200370415
10314,,1.1672585575569262e-06,0.048802088200370415
10315,,7.243421016387913e-06,0.048802088200370415
10316,,4.6997660276794746e-06,0.048802088200370415
10317,,1.2001107598070804e-05,0.048802088200370415
10318,,1.2474851767560766e-06,0.048802088200370415
10319,,1.161991100203613e-05,0.048802088200370415
10320,,1.4080679445387215e-06,0.048802088200370415
10321,,1.256571680544771e-05,0.048802088200370415
10322,,1.1253337817496336e-06,0.048802088200370415
10323,,8.40054995138648e-06,0.048802088200370415
10324,,3.776852467148607e-06,0.048802088200370415
10325,,1.2753769808041746e-05,0.048802088200370415
10326,,1.1166245417290476e-06,0.048802088200370415
10327,,5.0543570901478185e-06,0.048802088200370415
10328,,5.34648065119878e-06,0.048802088200370415
10329,,8.533578482576055e-06,0.048802088200370415
10330,,4.058029464920154e-06,0.048802088200370415
10331,,8.96209151699051e-06,0.048802088200370415
10332,,3.7898405200662216e-06,0.048802088200370415
10333,,9.009295764626738e-06,0.048802088200370415
10334,,3.7582901320083266e-06,0.048802088200370415
10335,,9.017967714385488e-06,0.048802088200370415
10336,,3.750447630756815e-06,0.048802088200370415
10337,,9.024095636288414e-06,0.048802088200370415
10338,,3.7441696695887604e-06,0.048802088200370415
10339,,9.030080390595273e-06,0.048802088200370415
10340,,3.737980265428199e-06,0.048802088200370415
10341,,9.036040235412026e-06,0.048802088200370415
10342,,3.7318075634314307e-06,0.048802088200370415
10343,,9.042001533793201e-06,0.048802088200370415
10344,,3.725634069918433e-06,0.048802088200370415
10345,,9.047962399959818e-06,0.048802088200370415
10346,,3.719460802417095e-06,0.048802088200370415
10347,,9.053927360403034e-06,0.048802088200370415
10348,,3.713284804662468e-06,0.048802088200370415
10349,,9.059898759733609e-06,0.048802088200370415
10350,,3.7071067456245833e-06,0.048802088200370415
10351,,9.065854843851273e-06,0.048802088200370415
10352,,3.7009377430336033e-06,0.048802088200370415
10353,,9.071821338009273e-06,0.048802088200370415
10354,,3.69476495974516e-06,0.048802088200370415
10355,,9.077785641911844e-06,0.048802088200370415
10356,,3.688589266858419e-06,0.048802088200370415
10357,,9.083741377563682e-06,0.048802088200370415
10358,,3.6824241076602016e-06,0.048802088200370415
10359,,9.089713313951118e-06,0.048802088200370415
10360,,3.676247449746139e-06,0.048802088200370415
10361,,9.095679970119712e-06,0.048802088200370415
10362,,3.6700744397894643e-06,0.048802088200370415
10363,,9.101643995678968e-06,0.048802088200370415
10364,,3.663901347918433e-06,0.048802088200370415
10365,,9.107612307895692e-06,0.048802088200370415
10366,,3.6577275652879163e-06,0.048802088200370415
10367,,9.113585030747937e-06,0.048802088200370415
10368,,3.651549022397413e-06,0.048802088200370415
10369,,9.119555518872558e-06,0.048802088200370415
10370,,3.645375200447234e-06,0.048802088200370415
10371,,9.125513225475801e-06,0.048802088200370415
10372,,3.6392068263727616e-06,0.048802088200370415
10373,,9.131484727603011e-06,0.048802088200370415
10374,,3.6330339129163723e-06,0.048802088200370415
10375,,9.13745399019074e-06,0.048802088200370415
10376,,3.6268620197315687e-06,0.048802088200370415
10377,,9.143418154726743e-06,0.048802088200370415
10378,,3.620692052357831e-06,0.048802088200370415
10379,,9.149388383905357e-06,0.048802088200370415
10380,,3.614517899376269e-06,0.048802088200370415
10381,,9.155358879163992e-06,0.048802088200370415
10382,,3.6083429956102246e-06,0.048802088200370415
10383,,9.161327817478335e-06,0.048802088200370415
10384,,3.602171268902807e-06,0.048802088200370415
10385,,9.167298903235217e-06,0.048802088200370415
10386,,3.595998237598688e-06,0.048802088200370415
10387,,9.173271398945632e-06,0.048802088200370415
10388,,3.5898248287205982e-06,0.048802088200370415
10389,,9.179241849598152e-06,0.048802088200370415
10390,,3.5836537187109843e-06,0.048802088200370415
10391,,9.185219221330158e-06,0.048802088200370415
10392,,3.5774750655831535e-06,0.048802088200370415
10393,,9.191193564174945e-06,0.048802088200370415
10394,,3.5713012274378253e-06,0.048802088200370415
10395,,9.197164351768824e-06,0.048802088200370415
10396,,3.5651296922258754e-06,0.048802088200370415
10397,,9.203144104313446e-06,0.048802088200370415
10398,,3.5589495568158068e-06,0.048802088200370415
10399,,9.209124205296145e-06,0.048802088200370415
10400,,3.5527756358212708e-06,0.048802088200370415
10401,,9.215097407997923e-06,0.048802088200370415
10402,,3.5466002351256863e-06,0.048802088200370415
10403,,9.221076458120366e-06,0.048802088200370415
10404,,3.540423361281429e-06,0.048802088200370415
10405,,9.227054180276146e-06,0.048802088200370415
10406,,3.5342481160401545e-06,0.048802088200370415
10407,,9.233023769823044e-06,0.048802088200370415
10408,,3.528079014974429e-06,0.048802088200370415
10409,,9.239008802886048e-06,0.048802088200370415
10410,,3.5218986519659873e-06,0.048802088200370415
10411,,9.244992110858647e-06,0.048802088200370415
10412,,3.5157185228398646e-06,0.048802088200370415
10413,,9.25097749649613e-06,0.048802088200370415
10414,,3.509540719792572e-06,0.048802088200370415
10415,,9.256956864047394e-06,0.048802088200370415
10416,,3.5033649960413757e-06,0.048802088200370415
10417,,9.262938270663794e-06,0.048802088200370415
10418,,3.497188645678127e-06,0.048802088200370415
10419,,9.268925639684147e-06,0.048802088200370415
10420,,3.491007083433794e-06,0.048802088200370415
10421,,9.274915315102935e-06,0.048802088200370415
10422,,3.484823980563501e-06,0.048802088200370415
10423,,9.280900000318506e-06,0.048802088200370415
10424,,3.4786471549423993e-06,0.048802088200370415
10425,,9.286880606172733e-06,0.048802088200370415
10426,,3.472470346909383e-06,0.048802088200370415
10427,,9.292868386525821e-06,0.048802088200370415
10428,,3.4662907987529594e-06,0.048802088200370415
10429,,9.298857527804953e-06,0.048802088200370415
10430,,3.4601071597083194e-06,0.048802088200370415
10431,,9.304845827493975e-06,0.048802088200370415
10432,,3.4539272169440425e-06,0.048802088200370415
10433,,9.310839428247211e-06,0.048802088200370415
10434,,3.447746157877023e-06,0.048802088200370415
10435,,9.316831701840202e-06,0.048802088200370415
10436,,3.4415589402360413e-06,0.048802088200370415
10437,,9.322817298223997e-06,0.048802088200370415
10438,,3.4353863199001146e-06,0.048802088200370415
10439,,9.328812963188975e-06,0.048802088200370415
10440,,3.429197997129003e-06,0.048802088200370415
10441,,9.334809367728418e-06,0.048802088200370415
10442,,3.42301101189583e-06,0.048802088200370415
10443,,9.340808975312412e-06,0.048802088200370415
10444,,3.416825149742321e-06,0.048802088200370415
10445,,9.34680604799381e-06,0.048802088200370415
10446,,3.410640043889523e-06,0.048802088200370415
10447,,9.35280257107171e-06,0.048802088200370415
10448,,3.4044546666076155e-06,0.048802088200370415
10449,,9.358802494925054e-06,0.048802088200370415
10450,,3.398265547548932e-06,0.048802088200370415
10451,,9.364803313052476e-06,0.048802088200370415
10452,,3.392081395980627e-06,0.048802088200370415
10453,,9.370801597291757e-06,0.048802088200370415
10454,,3.385893180116673e-06,0.048802088200370415
10455,,9.376804329792382e-06,0.048802088200370415
10456,,3.3797009164531084e-06,0.048802088200370415
10457,,9.382815092774548e-06,0.048802088200370415
10458,,3.373509034313103e-06,0.048802088200370415
10459,,9.388812141664038e-06,0.048802088200370415
10460,,3.367322585715463e-06,0.048802088200370415
10461,,9.394826111145471e-06,0.048802088200370415
10462,,3.3611246638658643e-06,0.048802088200370415
10463,,9.40083771491741e-06,0.048802088200370415
10464,,3.354930824361771e-06,0.048802088200370415
10465,,9.406837470840813e-06,0.048802088200370415
10466,,3.348744255629596e-06,0.048802088200370415
10467,,9.412852929200267e-06,0.048802088200370415
10468,,3.342545313626417e-06,0.048802088200370415
10469,,9.418860641001674e-06,0.048802088200370415
10470,,3.336355029331243e-06,0.048802088200370415
10471,,9.424866911017064e-06,0.048802088200370415
10472,,3.3301655208996224e-06,0.048802088200370415
10473,,9.43088060732568e-06,0.048802088200370415
10474,,3.3239683740469304e-06,0.048802088200370415
10475,,9.436898848271735e-06,0.048802088200370415
10476,,3.3177701462537378e-06,0.048802088200370415
10477,,9.442917537026512e-06,0.048802088200370415
10478,,3.311567617085819e-06,0.048802088200370415
10479,,9.44893656178541e-06,0.048802088200370415
10480,,3.3053691588655295e-06,0.048802088200370415
10481,,9.454951651251611e-06,0.048802088200370415
10482,,3.2991705631643864e-06,0.048802088200370415
10483,,9.460969852661081e-06,0.048802088200370415
10484,,3.292973840560613e-06,0.048802088200370415
10485,,9.466998260913607e-06,0.048802088200370415
10486,,3.286765350522482e-06,0.048802088200370415
10487,,9.473012760177903e-06,0.048802088200370415
10488,,3.280570703653856e-06,0.048802088200370415
10489,,9.47904142097118e-06,0.048802088200370415
10490,,3.2743619103556078e-06,0.048802088200370415
10491,,9.485073202020676e-06,0.048802088200370415
10492,,3.268157637654823e-06,0.048802088200370415
10493,,9.491094007814936e-06,0.048802088200370415
10494,,3.2619523348310447e-06,0.048802088200370415
10495,,9.497127207456505e-06,0.048802088200370415
10496,,3.255744358936443e-06,0.048802088200370415
10497,,9.50316113850928e-06,0.048802088200370415
10498,,3.249531681249697e-06,0.048802088200370415
10499,,9.509191202549087e-06,0.048802088200370415
10500,,3.243326205371326e-06,0.048802088200370415
10501,,9.51523020681759e-06,0.048802088200370415
10502,,3.237112145301491e-06,0.048802088200370415
10503,,9.521259145601266e-06,0.048802088200370415
10504,,3.2309042878112516e-06,0.048802088200370415
10505,,9.527294700674993e-06,0.048802088200370415
10506,,3.2246946583923094e-06,0.048802088200370415
10507,,9.533345211566205e-06,0.048802088200370415
10508,,3.2184719654354453e-06,0.048802088200370415
10509,,9.539376161797965e-06,0.048802088200370415
10510,,3.2122620205268566e-06,0.048802088200370415
10511,,9.545423940523087e-06,0.048802088200370415
10512,,3.206044304518239e-06,0.048802088200370415
10513,,9.55146193756774e-06,0.048802088200370415
10514,,3.19983164211138e-06,0.048802088200370415
10515,,9.557510706966692e-06,0.048802088200370415
10516,,3.193608751111108e-06,0.048802088200370415
10517,,9.563552881659944e-06,0.048802088200370415
10518,,3.1873936072864818e-06,0.048802088200370415
10519,,9.569599760727645e-06,0.048802088200370415
10520,,3.181171638638468e-06,0.048802088200370415
10521,,9.57565327362779e-06,0.048802088200370415
10522,,3.1749495969939167e-06,0.048802088200370415
10523,,9.581712049331322e-06,0.048802088200370415
10524,,3.168719664844585e-06,0.048802088200370415
10525,,9.587763899491172e-06,0.048802088200370415
10526,,3.162497428421167e-06,0.048802088200370415
10527,,9.5938186078658e-06,0.048802088200370415
10528,,3.1562731549091247e-06,0.048802088200370415
10529,,9.599879226630503e-06,0.048802088200370415
10530,,3.1500395551794583e-06,0.048802088200370415
10531,,9.605933445844343e-06,0.048802088200370415
10532,,3.1438156370731084e-06,0.048802088200370415
10533,,9.611998782080269e-06,0.048802088200370415
10534,,3.13758269493169e-06,0.048802088200370415
10535,,9.618063664758481e-06,0.048802088200370415
10536,,3.131349657208138e-06,0.048802088200370415
10537,,9.624123015567191e-06,0.048802088200370415
10538,,3.1251214711656754e-06,0.048802088200370415
10539,,9.630193521344785e-06,0.048802088200370415
10540,,3.118884133466537e-06,0.048802088200370415
10541,,9.636264949520764e-06,0.048802088200370415
10542,,3.1126448563334334e-06,0.048802088200370415
10543,,9.642335692256477e-06,0.048802088200370415
10544,,3.1064069114677966e-06,0.048802088200370415
10545,,9.648406191433985e-06,0.048802088200370415
10546,,3.1001682447336343e-06,0.048802088200370415
10547,,9.65448348986611e-06,0.048802088200370415
10548,,3.0939276299124212e-06,0.048802088200370415
10549,,9.66055655272427e-06,0.048802088200370415
10550,,3.0876882748013877e-06,0.048802088200370415
10551,,9.666640339827385e-06,0.048802088200370415
10552,,3.0814400295218283e-06,0.048802088200370415
10553,,9.672728726318871e-06,0.048802088200370415
10554,,3.075185641222626e-06,0.048802088200370415
10555,,9.67880946459225e-06,0.048802088200370415
10556,,3.0689403816192135e-06,0.048802088200370415
10557,,9.684894290896464e-06,0.048802088200370415
10558,,3.0626936442562793e-06,0.048802088200370415
10559,,9.690985091270934e-06,0.048802088200370415
10560,,3.0564399992162407e-06,0.048802088200370415
10561,,9.697064451641697e-06,0.048802088200370415
10562,,3.050193058086579e-06,0.048802088200370415
10563,,9.703161912080623e-06,0.048802088200370415
10564,,3.0439385427553535e-06,0.048802088200370415
10565,,9.709257754185086e-06,0.048802088200370415
10566,,3.0376801108258544e-06,0.048802088200370415
10567,,9.715356178301956e-06,0.048802088200370415
10568,,3.031421136596916e-06,0.048802088200370415
10569,,9.721449450163805e-06,0.048802088200370415
10570,,3.025165568557783e-06,0.048802088200370415
10571,,9.727552395580516e-06,0.048802088200370415
10572,,3.0189025379005538e-06,0.048802088200370415
10573,,9.733660108597027e-06,0.048802088200370415
10574,,3.0126374836215196e-06,0.048802088200370415
10575,,9.739758244505423e-06,0.048802088200370415
10576,,3.0063764821295505e-06,0.048802088200370415
10577,,9.745871994363007e-06,0.048802088200370415
10578,,3.000104455952668e-06,0.048802088200370415
10579,,9.75197928717362e-06,0.048802088200370415
10580,,2.9938379495234727e-06,0.048802088200370415
10581,,9.758092347950906e-06,0.048802088200370415
10582,,2.9875669183445464e-06,0.048802088200370415
10583,,9.764205130916839e-06,0.048802088200370415
10584,,2.9812949503563606e-06,0.048802088200370415
10585,,9.770330545746336e-06,0.048802088200370415
10586,,2.9750145130642444e-06,0.048802088200370415
10587,,9.776454312427877e-06,0.048802088200370415
10588,,2.9687349882839957e-06,0.048802088200370415
10589,,9.782577944920771e-06,0.048802088200370415
10590,,2.9624547890223183e-06,0.048802088200370415
10591,,9.788702381175704e-06,0.048802088200370415
10592,,2.956174291238128e-06,0.048802088200370415
10593,,9.794831198712755e-06,0.048802088200370415
10594,,2.949891081458692e-06,0.048802088200370415
10595,,9.800958658979532e-06,0.048802088200370415
10596,,2.9436078681538413e-06,0.048802088200370415
10597,,9.807094241072773e-06,0.048802088200370415
10598,,2.9373191819549075e-06,0.048802088200370415
10599,,9.813228040860976e-06,0.048802088200370415
10600,,2.931031219630716e-06,0.048802088200370415
10601,,9.819365874437342e-06,0.048802088200370415
10602,,2.924738718432563e-06,0.048802088200370415
10603,,9.82551122579831e-06,0.048802088200370415
10604,,2.9184439300687196e-06,0.048802088200370415
10605,,9.831645038594943e-06,0.048802088200370415
10606,,2.9121553931463335e-06,0.048802088200370415
10607,,9.837797076463976e-06,0.048802088200370415
10608,,2.905849839425595e-06,0.048802088200370415
10609,,9.843945265466448e-06,0.048802088200370415
10610,,2.899550882222659e-06,0.048802088200370415
10611,,9.850094799629617e-06,0.048802088200370415
10612,,2.893250547262038e-06,0.048802088200370415
10613,,9.85625302054674e-06,0.048802088200370415
10614,,2.8869410785039613e-06,0.048802088200370415
10615,,9.862411662382959e-06,0.048802088200370415
10616,,2.8806330025834846e-06,0.048802088200370415
10617,,9.868574783206519e-06,0.048802088200370415
10618,,2.8743234617727092e-06,0.048802088200370415
10619,,9.874730973690483e-06,0.048802088200370415
10620,,2.868014589121399e-06,0.048802088200370415
10621,,9.880896670073443e-06,0.048802088200370415
10622,,2.8616996294728437e-06,0.048802088200370415
10623,,9.887064201342634e-06,0.048802088200370415
10624,,2.8553879495671424e-06,0.048802088200370415
10625,,9.893237139927876e-06,0.048802088200370415
10626,,2.8490638648618545e-06,0.048802088200370415
10627,,9.89942293794486e-06,0.048802088200370415
10628,,2.842735400858838e-06,0.048802088200370415
10629,,9.905593564618124e-06,0.048802088200370415
10630,,2.8364146099597675e-06,0.048802088200370415
10631,,9.911773420312815e-06,0.048802088200370415
10632,,2.83008862896676e-06,0.048802088200370415
10633,,9.917956062250996e-06,0.048802088200370415
10634,,2.8237612544490454e-06,0.048802088200370415
10635,,9.924149526988539e-06,0.048802088200370415
10636,,2.8174251973033485e-06,0.048802088200370415
10637,,9.930337044906089e-06,0.048802088200370415
10638,,2.811090837800828e-06,0.048802088200370415
10639,,9.936531482771733e-06,0.048802088200370415
10640,,2.8047513150524444e-06,0.048802088200370415
10641,,9.942729850990055e-06,0.048802088200370415
10642,,2.7984125923308114e-06,0.048802088200370415
10643,,9.948925075069358e-06,0.048802088200370415
10644,,2.792070404188365e-06,0.048802088200370415
10645,,9.955138394358806e-06,0.048802088200370415
10646,,2.7857170941735594e-06,0.048802088200370415
10647,,9.96135233192098e-06,0.048802088200370415
10648,,2.7793646346116898e-06,0.048802088200370415
10649,,9.96755387912961e-06,0.048802088200370415
10650,,2.7730180248951225e-06,0.048802088200370415
10651,,9.973766228090202e-06,0.048802088200370415
10652,,2.7666662725922985e-06,0.048802088200370415
10653,,9.979983895548765e-06,0.048802088200370415
10654,,2.7603061586640922e-06,0.048802088200370415
10655,,9.986207021421094e-06,0.048802088200370415
10656,,2.7539449489433393e-06,0.048802088200370415
10657,,9.992427984738078e-06,0.048802088200370415
10658,,2.7475835457690785e-06,0.048802088200370415
10659,,9.99865558452125e-06,0.048802088200370415
10660,,2.7412186525803027e-06,0.048802088200370415
10661,,1.0004888722991915e-05,0.048802088200370415
10662,,2.73484719172461e-06,0.048802088200370415
10663,,1.0011122475055306e-05,0.048802088200370415
10664,,2.728473625480202e-06,0.048802088200370415
10665,,1.0017358434629331e-05,0.048802088200370415
10666,,2.7221015763021764e-06,0.048802088200370415
10667,,1.0023594302336815e-05,0.048802088200370415
10668,,2.715725602736933e-06,0.048802088200370415
10669,,1.0029842941570317e-05,0.048802088200370415
10670,,2.709344896575489e-06,0.048802088200370415
10671,,1.0036087158424431e-05,0.048802088200370415
10672,,2.7029643471904377e-06,0.048802088200370415
10673,,1.004234960471716e-05,0.048802088200370415
10674,,2.696564082085547e-06,0.048802088200370415
10675,,1.0048594765800217e-05,0.048802088200370415
10676,,2.6901849734458126e-06,0.048802088200370415
10677,,1.0054857041537427e-05,0.048802088200370415
10678,,2.68378888219779e-06,0.048802088200370415
10679,,1.0061129889948026e-05,0.048802088200370415
10680,,2.6773843632269643e-06,0.048802088200370415
10681,,1.0067390834561858e-05,0.048802088200370415
10682,,2.6709894411601354e-06,0.048802088200370415
10683,,1.0073664836832763e-05,0.048802088200370415
10684,,2.6645822359521687e-06,0.048802088200370415
10685,,1.0079941141144182e-05,0.048802088200370415
10686,,2.658175440378128e-06,0.048802088200370415
10687,,1.0086206903972838e-05,0.048802088200370415
10688,,2.6517749985709043e-06,0.048802088200370415
10689,,1.009250054467863e-05,0.048802088200370415
10690,,2.6453565310916147e-06,0.048802088200370415
10691,,1.0098778275433244e-05,0.048802088200370415
10692,,2.638944191499711e-06,0.048802088200370415
10693,,1.0105078734786115e-05,0.048802088200370415
10694,,2.632516391590327e-06,0.048802088200370415
10695,,1.0111368751042764e-05,0.048802088200370415
10696,,2.6260966372956765e-06,0.048802088200370415
10697,,1.0117664982976665e-05,0.048802088200370415
10698,,2.619671446604762e-06,0.048802088200370415
10699,,1.0123973985687571e-05,0.048802088200370415
10700,,2.6132358701595862e-06,0.048802088200370415
10701,,1.0130274003904726e-05,0.048802088200370415
10702,,2.6068060147314326e-06,0.048802088200370415
10703,,1.0136591319168527e-05,0.048802088200370415
10704,,2.6003621084044607e-06,0.048802088200370415
10705,,1.0142908786261014e-05,0.048802088200370415
10706,,2.593918141265725e-06,0.048802088200370415
10707,,1.0149232839137398e-05,0.048802088200370415
10708,,2.5874695055273102e-06,0.048802088200370415
10709,,1.0155560745362011e-05,0.048802088200370415
10710,,2.581019836008222e-06,0.048802088200370415
10711,,1.0161891536588562e-05,0.048802088200370415
10712,,2.5745629438139574e-06,0.048802088200370415
10713,,1.0168225983358047e-05,0.048802088200370415
10714,,2.568107171282419e-06,0.048802088200370415
10715,,1.0174555395623055e-05,0.048802088200370415
10716,,2.5616507247657796e-06,0.048802088200370415
10717,,1.0180905720897507e-05,0.048802088200370415
10718,,2.555179472889929e-06,0.048802088200370415
10719,,1.018724762772092e-05,0.048802088200370415
10720,,2.5487117916753173e-06,0.048802088200370415
10721,,1.0193601918623867e-05,0.048802088200370415
10722,,2.5422391187303633e-06,0.048802088200370415
10723,,1.019996037476201e-05,0.048802088200370415
10724,,2.535759657783213e-06,0.048802088200370415
10725,,1.0206320789254476e-05,0.048802088200370415
10726,,2.5292793292951045e-06,0.048802088200370415
10727,,1.0212692614702395e-05,0.048802088200370415
10728,,2.5227874896341258e-06,0.048802088200370415
10729,,1.021905600832595e-05,0.048802088200370415
10730,,2.516305589548247e-06,0.048802088200370415
10731,,1.0225431767998656e-05,0.048802088200370415
10732,,2.509810151390653e-06,0.048802088200370415
10733,,1.0231818642957708e-05,0.048802088200370415
10734,,2.5033056295285077e-06,0.048802088200370415
10735,,1.023819930272388e-05,0.048802088200370415
10736,,2.4968058070310175e-06,0.048802088200370415
10737,,1.0244592017374399e-05,0.048802088200370415
10738,,2.49029948176008e-06,0.048802088200370415
10739,,1.0250976004485658e-05,0.048802088200370415
10740,,2.4837966847509803e-06,0.048802088200370415
10741,,1.0257385969621937e-05,0.048802088200370415
10742,,2.4772749438261212e-06,0.048802088200370415
10743,,1.0263781903679458e-05,0.048802088200370415
10744,,2.470761019912444e-06,0.048802088200370415
10745,,1.0270198296363154e-05,0.048802088200370415
10746,,2.4642341843994323e-06,0.048802088200370415
10747,,1.0276620206579122e-05,0.048802088200370415
10748,,2.4576992402364988e-06,0.048802088200370415
10749,,1.028304129415314e-05,0.048802088200370415
10750,,2.4511638619117586e-06,0.048802088200370415
10751,,1.0289464414154935e-05,0.048802088200370415
10752,,2.4446271648490215e-06,0.048802088200370415
10753,,1.0295908452428662e-05,0.048802088200370415
10754,,2.43807943453184e-06,0.048802088200370415
10755,,1.030234348924979e-05,0.048802088200370415
10756,,2.4315319372964764e-06,0.048802088200370415
10757,,1.0308772673312689e-05,0.048802088200370415
10758,,2.424989456253198e-06,0.048802088200370415
10759,,1.0315233814931342e-05,0.048802088200370415
10760,,2.4184216753553375e-06,0.048802088200370415
10761,,1.032168036876778e-05,0.048802088200370415
10762,,2.411864275662414e-06,0.048802088200370415
10763,,1.0328142518040555e-05,0.048802088200370415
10764,,2.4052951395579524e-06,0.048802088200370415
10765,,1.0334601676570982e-05,0.048802088200370415
10766,,2.3987288588128165e-06,0.048802088200370415
10767,,1.0341078899196192e-05,0.048802088200370415
10768,,2.3921450621477612e-06,0.048802088200370415
10769,,1.0347561898173307e-05,0.048802088200370415
10770,,2.3855579507127585e-06,0.048802088200370415
10771,,1.0354020633258002e-05,0.048802088200370415
10772,,2.378988383461868e-06,0.048802088200370415
10773,,1.0360529068334953e-05,0.048802088200370415
10774,,2.372379190987908e-06,0.048802088200370415
10775,,1.0367010865525353e-05,0.048802088200370415
10776,,2.365793219641248e-06,0.048802088200370415
10777,,1.0373514200563499e-05,0.048802088200370415
10778,,2.359187094567442e-06,0.048802088200370415
10779,,1.038002657180032e-05,0.048802088200370415
10780,,2.352574140460524e-06,0.048802088200370415
10781,,1.0386540490523752e-05,0.048802088200370415
10782,,2.3459612441572306e-06,0.048802088200370415
10783,,1.0393043607596225e-05,0.048802088200370415
10784,,2.339352655843933e-06,0.048802088200370415
10785,,1.0399574904348052e-05,0.048802088200370415
10786,,2.3327224736166415e-06,0.048802088200370415
10787,,1.0406099259932952e-05,0.048802088200370415
10788,,2.326096695940733e-06,0.048802088200370415
10789,,1.0412645467645661e-05,0.048802088200370415
10790,,2.3194563482753895e-06,0.048802088200370415
10791,,1.0419178458791181e-05,0.048802088200370415
10792,,2.3128243369873976e-06,0.048802088200370415
10793,,1.0425728213226725e-05,0.048802088200370415
10794,,2.306176948302207e-06,0.048802088200370415
10795,,1.0432283233648914e-05,0.048802088200370415
10796,,2.2995239190164386e-06,0.048802088200370415
10797,,1.0438846483084858e-05,0.048802088200370415
10798,,2.2928663821861125e-06,0.048802088200370415
10799,,1.044541431076786e-05,0.048802088200370415
10800,,2.2862037083156813e-06,0.048802088200370415
10801,,1.0451996127745694e-05,0.048802088200370415
10802,,2.27953126565714e-06,0.048802088200370415
10803,,1.0458570810441637e-05,0.048802088200370415
10804,,2.2728605633184074e-06,0.048802088200370415
10805,,1.0465167230313518e-05,0.048802088200370415
10806,,2.266173768346113e-06,0.048802088200370415
10807,,1.047176633971533e-05,0.048802088200370415
10808,,2.2594823578878303e-06,0.048802088200370415
10809,,1.0478359058209702e-05,0.048802088200370415
10810,,2.252798461820405e-06,0.048802088200370415
10811,,1.0484969314323814e-05,0.048802088200370415
10812,,2.246097161404029e-06,0.048802088200370415
10813,,1.049158494976348e-05,0.048802088200370415
10814,,2.2393917044306287e-06,0.048802088200370415
10815,,1.0498213160173117e-05,0.048802088200370415
10816,,2.2326771131211627e-06,0.048802088200370415
10817,,1.0504862410557597e-05,0.048802088200370415
10818,,2.2259464190086474e-06,0.048802088200370415
10819,,1.0511474669591063e-05,0.048802088200370415
10820,,2.2192413796009514e-06,0.048802088200370415
10821,,1.0518124812187556e-05,0.048802088200370415
10822,,2.212507221483673e-06,0.048802088200370415
10823,,1.052479055063073e-05,0.048802088200370415
10824,,2.2057604692011125e-06,0.048802088200370415
10825,,1.0531448801181834e-05,0.048802088200370415
10826,,2.199017491584214e-06,0.048802088200370415
10827,,1.0538118465123729e-05,0.048802088200370415
10828,,2.1922644640960967e-06,0.048802088200370415
10829,,1.0544792272607741e-05,0.048802088200370415
10830,,2.1855070844450387e-06,0.048802088200370415
10831,,1.0551486788126277e-05,0.048802088200370415
10832,,2.178735219916261e-06,0.048802088200370415
10833,,1.0558164857148284e-05,0.048802088200370415
10834,,2.171974644404788e-06,0.048802088200370415
10835,,1.0564859244875039e-05,0.048802088200370415
10836,,2.1652000419132553e-06,0.048802088200370415
10837,,1.0571568069772889e-05,0.048802088200370415
10838,,2.1584129381616436e-06,0.048802088200370415
10839,,1.0578282835355997e-05,0.048802088200370415
10840,,2.151620491750824e-06,0.048802088200370415
10841,,1.0585027409628831e-05,0.048802088200370415
10842,,2.1448070693984836e-06,0.048802088200370415
10843,,1.0591746809685357e-05,0.048802088200370415
10844,,2.138007869947639e-06,0.048802088200370415
10845,,1.0598501845657865e-05,0.048802088200370415
10846,,2.1311827588886912e-06,0.048802088200370415
10847,,1.0605225614505906e-05,0.048802088200370415
10848,,2.124377621598162e-06,0.048802088200370415
10849,,1.0612002339477151e-05,0.048802088200370415
10850,,2.1175356935396576e-06,0.048802088200370415
10851,,1.0618766463095153e-05,0.048802088200370415
10852,,2.1106986855118194e-06,0.048802088200370415
10853,,1.062552354117053e-05,0.048802088200370415
10854,,2.1038670536417644e-06,0.048802088200370415
10855,,1.0632324605541798e-05,0.048802088200370415
10856,,2.0970011889037076e-06,0.048802088200370415
10857,,1.0639104421413601e-05,0.048802088200370415
10858,,2.0901502994411565e-06,0.048802088200370415
10859,,1.0645912939184557e-05,0.048802088200370415
10860,,2.083277188715148e-06,0.048802088200370415
10861,,1.0652719746531332e-05,0.048802088200370415
10862,,2.0764062241474547e-06,0.048802088200370415
10863,,1.0659527367512087e-05,0.048802088200370415
10864,,2.0695271107762376e-06,0.048802088200370415
10865,,1.0666369405519993e-05,0.048802088200370415
10866,,2.0626290233440185e-06,0.048802088200370415
10867,,1.0673196833277383e-05,0.048802088200370415
10868,,2.0557331146253345e-06,0.048802088200370415
10869,,1.0680040943400103e-05,0.048802088200370415
10870,,2.048827598962637e-06,0.048802088200370415
10871,,1.0686912290761466e-05,0.048802088200370415
10872,,2.0419007766635276e-06,0.048802088200370415
10873,,1.0693763913536461e-05,0.048802088200370415
10874,,2.0349825682173053e-06,0.048802088200370415
10875,,1.0700643143683906e-05,0.048802088200370415
10876,,2.0280467433721877e-06,0.048802088200370415
10877,,1.0707522369518686e-05,0.048802088200370415
10878,,2.0211111501754824e-06,0.048802088200370415
10879,,1.0714417023997885e-05,0.048802088200370415
10880,,2.0141602570250322e-06,0.048802088200370415
10881,,1.0721324330258493e-05,0.048802088200370415
10882,,2.0072006442942243e-06,0.048802088200370415
10883,,1.0728241391728649e-05,0.048802088200370415
10884,,2.000230077755844e-06,0.048802088200370415
10885,,1.0735156441818709e-05,0.048802088200370415
10886,,1.993258796356288e-06,0.048802088200370415
10887,,1.0742100505099755e-05,0.048802088200370415
10888,,1.9862666582302506e-06,0.048802088200370415
10889,,1.0749032402327449e-05,0.048802088200370415
10890,,1.9792825185260246e-06,0.048802088200370415
10891,,1.075599955062207e-05,0.048802088200370415
10892,,1.9722705072029953e-06,0.048802088200370415
10893,,1.0762967638801896e-05,0.048802088200370415
10894,,1.965254560850925e-06,0.048802088200370415
10895,,1.076993875988547e-05,0.048802088200370415
10896,,1.958236890696854e-06,0.048802088200370415
10897,,1.077691868571481e-05,0.048802088200370415
10898,,1.951212158604166e-06,0.048802088200370415
10899,,1.0783918003490505e-05,0.048802088200370415
10900,,1.944169361424407e-06,0.048802088200370415
10901,,1.079094173947146e-05,0.048802088200370415
10902,,1.937106684696733e-06,0.048802088200370415
10903,,1.079796452166671e-05,0.048802088200370415
10904,,1.93004231626215e-06,0.048802088200370415
10905,,1.0804987472001138e-05,0.048802088200370415
10906,,1.9229774444061197e-06,0.048802088200370415
10907,,1.0812041086590567e-05,0.048802088200370415
10908,,1.9158887940775136e-06,0.048802088200370415
10909,,1.0819095180330578e-05,0.048802088200370415
10910,,1.9087961891351385e-06,0.048802088200370415
10911,,1.082616272396188e-05,0.048802088200370415
10912,,1.9016947096618179e-06,0.048802088200370415
10913,,1.083324996023199e-05,0.048802088200370415
10914,,1.894577093117603e-06,0.048802088200370415
10915,,1.084032724342747e-05,0.048802088200370415
10916,,1.887465378889144e-06,0.048802088200370415
10917,,1.0847453897710363e-05,0.048802088200370415
10918,,1.8803143019639795e-06,0.048802088200370415
10919,,1.0854537499278525e-05,0.048802088200370415
10920,,1.8731910513509973e-06,0.048802088200370415
10921,,1.0861693190005635e-05,0.048802088200370415
10922,,1.8660175246592056e-06,0.048802088200370415
10923,,1.0868814506924602e-05,0.048802088200370415
10924,,1.8588647200181236e-06,0.048802088200370415
10925,,1.0875983869108919e-05,0.048802088200370415
10926,,1.851674938507816e-06,0.048802088200370415
10927,,1.0883124970761247e-05,0.048802088200370415
10928,,1.8445047275931824e-06,0.048802088200370415
10929,,1.0890323521081085e-05,0.048802088200370415
10930,,1.837291957048424e-06,0.048802088200370415
10931,,1.0897517016869812e-05,0.048802088200370415
10932,,1.8300771951919995e-06,0.048802088200370415
10933,,1.0904718894403981e-05,0.048802088200370415
10934,,1.8228619732604107e-06,0.048802088200370415
10935,,1.0911929753951022e-05,0.048802088200370415
10936,,1.8156302192546815e-06,0.048802088200370415
10937,,1.0919170685883443e-05,0.048802088200370415
10938,,1.8083785895944594e-06,0.048802088200370415
10939,,1.092641020401317e-05,0.048802088200370415
10940,,1.8011242263413312e-06,0.048802088200370415
10941,,1.0933684985082566e-05,0.048802088200370415
10942,,1.7938435698720853e-06,0.048802088200370415
10943,,1.0940946059812449e-05,0.048802088200370415
10944,,1.7865686279543925e-06,0.048802088200370415
10945,,1.0948259026050005e-05,0.048802088200370415
10946,,1.7792572339024687e-06,0.048802088200370415
10947,,1.0955549746178682e-05,0.048802088200370415
10948,,1.7719541913276466e-06,0.048802088200370415
10949,,1.0962877969408425e-05,0.048802088200370415
10950,,1.7646295630033875e-06,0.048802088200370415
10951,,1.0970206089955262e-05,0.048802088200370415
10952,,1.7572966638846308e-06,0.048802088200370415
10953,,1.0977567759830734e-05,0.048802088200370415
10954,,1.7499409048723598e-06,0.048802088200370415
10955,,1.098492525309872e-05,0.048802088200370415
10956,,1.742583771814242e-06,0.048802088200370415
10957,,1.0992305089171145e-05,0.048802088200370415
10958,,1.7352118235277053e-06,0.048802088200370415
10959,,1.0999697757204745e-05,0.048802088200370415
10960,,1.7278248823712112e-06,0.048802088200370415
10961,,1.1007107663915387e-05,0.048802088200370415
10962,,1.720424951238224e-06,0.048802088200370415
10963,,1.1014540745638974e-05,0.048802088200370415
10964,,1.7130027170375642e-06,0.048802088200370415
10965,,1.1021972441311202e-05,0.048802088200370415
10966,,1.7055826915372768e-06,0.048802088200370415
10967,,1.1029447283036427e-05,0.048802088200370415
10968,,1.698127949357127e-06,0.048802088200370415
10969,,1.1036920676886072e-05,0.048802088200370415
10970,,1.690671595636847e-06,0.048802088200370415
10971,,1.104442418007749e-05,0.048802088200370415
10972,,1.683190474378933e-06,0.048802088200370415
10973,,1.1051926740585815e-05,0.048802088200370415
10974,,1.6757088089314716e-06,0.048802088200370415
10975,,1.105947803926714e-05,0.048802088200370415
10976,,1.6681898737575598e-06,0.048802088200370415
10977,,1.1066999601118822e-05,0.048802088200370415
10978,,1.6606879109565012e-06,0.048802088200370415
10979,,1.1074577087395473e-05,0.048802088200370415
10980,,1.6531478116406676e-06,0.048802088200370415
10981,,1.1082162795059717e-05,0.048802088200370415
10982,,1.6455933779540327e-06,0.048802088200370415
10983,,1.1089767787216604e-05,0.048802088200370415
10984,,1.638026542431949e-06,0.048802088200370415
10985,,1.109737125003403e-05,0.048802088200370415
10986,,1.6304563007296128e-06,0.048802088200370415
10987,,1.1105024148838426e-05,0.048802088200370415
10988,,1.6228485062515838e-06,0.048802088200370415
10989,,1.1112666887400462e-05,0.048802088200370415
10990,,1.6152458857890202e-06,0.048802088200370415
10991,,1.1120364165763861e-05,0.048802088200370415
10992,,1.6076017459001817e-06,0.048802088200370415
10993,,1.112804182136031e-05,0.048802088200370415
10994,,1.5999669232379941e-06,0.048802088200370415
10995,,1.1135775448762068e-05,0.048802088200370415
10996,,1.5922907856870514e-06,0.048802088200370415
10997,,1.1143493297001837e-05,0.048802088200370415
10998,,1.58462225123711e-06,0.048802088200370415
10999,,1.1151257953162943e-05,0.048802088200370415
11000,,1.5769188041303335e-06,0.048802088200370415
11001,,1.115903819273371e-05,0.048802088200370415
11002,,1.569200158422638e-06,0.048802088200370415
11003,,1.1166845196794569e-05,0.048802088200370415
11004,,1.561461429985344e-06,0.048802088200370415
11005,,1.117465494127542e-05,0.048802088200370415
11006,,1.5537149862751478e-06,0.048802088200370415
11007,,1.1182530029468968e-05,0.048802088200370415
11008,,1.545919221086678e-06,0.048802088200370415
11009,,1.1190363838149958e-05,0.048802088200370415
11010,,1.5381507983197373e-06,0.048802088200370415
11011,,1.119828024799052e-05,0.048802088200370415
11012,,1.5303226586568254e-06,0.048802088200370415
11013,,1.1206163342806067e-05,0.048802088200370415
11014,,1.5225111805324364e-06,0.048802088200370415
11015,,1.1214130129312966e-05,0.048802088200370415
11016,,1.5146407825662506e-06,0.048802088200370415
11017,,1.122206225043315e-05,0.048802088200370415
11018,,1.5067872252232693e-06,0.048802088200370415
11019,,1.1230075046081687e-05,0.048802088200370415
11020,,1.4988796513034872e-06,0.048802088200370415
11021,,1.1238061527923283e-05,0.048802088200370415
11022,,1.4909781341577716e-06,0.048802088200370415
11023,,1.124611634062421e-05,0.048802088200370415
11024,,1.4830347749571938e-06,0.048802088200370415
11025,,1.125414276959104e-05,0.048802088200370415
11026,,1.4751008895501748e-06,0.048802088200370415
11027,,1.126223969345295e-05,0.048802088200370415
11028,,1.4671197666580809e-06,0.048802088200370415
11029,,1.127032725528035e-05,0.048802088200370415
11030,,1.4591370962295409e-06,0.048802088200370415
11031,,1.1278510977495236e-05,0.048802088200370415
11032,,1.451086381115582e-06,0.048802088200370415
11033,,1.1286616686601572e-05,0.048802088200370415
11034,,1.4430831909548905e-06,0.048802088200370415
11035,,1.1294879436681404e-05,0.048802088200370415
11036,,1.4349719419640836e-06,0.048802088200370415
11037,,1.1303021910926442e-05,0.048802088200370415
11038,,1.4269326825624072e-06,0.048802088200370415
11039,,1.131134856809603e-05,0.048802088200370415
11040,,1.4187699595558044e-06,0.048802088200370415
11041,,1.1319539946474011e-05,0.048802088200370415
11042,,1.4106892207948642e-06,0.048802088200370415
11043,,1.1327941835720916e-05,0.048802088200370415
11044,,1.402471422121355e-06,0.048802088200370415
11045,,1.13361648705343e-05,0.048802088200370415
11046,,1.3943569610301556e-06,0.048802088200370415
11047,,1.134465821100253e-05,0.048802088200370415
11048,,1.3860663124393244e-06,0.048802088200370415
11049,,1.1352909560536981e-05,0.048802088200370415
11050,,1.3779232700465928e-06,0.048802088200370415
11051,,1.1361523848496907e-05,0.048802088200370415
11052,,1.3695443504389214e-06,0.048802088200370415
11053,,1.136975616970679e-05,0.048802088200370415
11054,,1.361400661627655e-06,0.048802088200370415
11055,,1.1378526784303741e-05,0.048802088200370415
11056,,1.3529123157607187e-06,0.048802088200370415
11057,,1.1386725998392643e-05,0.048802088200370415
11058,,1.3447759600194916e-06,0.048802088200370415
11059,,1.1395688669819562e-05,0.048802088200370415
11060,,1.3361515444968333e-06,0.048802088200370415
11061,,1.1403817675708883e-05,0.048802088200370415
11062,,1.3280458486567333e-06,0.048802088200370415
11063,,1.1413064098264664e-05,0.048802088200370415
11064,,1.3192275094147325e-06,0.048802088200370415
11065,,1.1420942999237335e-05,0.048802088200370415
11066,,1.3112704085296078e-06,0.048802088200370415
11067,,1.1430669056679771e-05,0.048802088200370415
11068,,1.3021400165095497e-06,0.048802088200370415
11069,,1.1438081541790375e-05,0.048802088200370415
11070,,1.294463367345354e-06,0.048802088200370415
11071,,1.144861495796927e-05,0.048802088200370415
11072,,1.2848088000994445e-06,0.048802088200370415
11073,,1.1455121705835503e-05,0.048802088200370415
11074,,1.2776822557969824e-06,0.048802088200370415
11075,,1.1467130664768814e-05,0.048802088200370415
11076,,1.2670913624241478e-06,0.048802088200370415
11077,,1.1471683720825715e-05,0.048802088200370415
11078,,1.2611809692004215e-06,0.048802088200370415
11079,,1.1486693807937178e-05,0.048802088200370415
11080,,1.2486938050568663e-06,0.048802088200370415
11081,,1.1487154426001245e-05,0.048802088200370415
11082,,1.2453257413823166e-06,0.048802088200370415
11083,,1.1508319666759408e-05,0.048802088200370415
11084,,1.2289806461341818e-06,0.048802088200370415
11085,,1.1499868922588705e-05,0.048802088200370415
11086,,1.2311695891054576e-06,0.048802088200370415
11087,,1.1534589821537347e-05,0.048802088200370415
11088,,1.206372269283986e-06,0.048802088200370415
11089,,1.1505647458628472e-05,0.048802088200370415
11090,,1.221338525507734e-06,0.048802088200370415
11091,,1.1571840968864048e-05,0.048802088200370415
11092,,1.1770253132227946e-06,0.048802088200370415
11093,,1.1493617147268671e-05,0.048802088200370415
11094,,1.2227899953688593e-06,0.048802088200370415
11095,,1.1636167244193322e-05,0.048802088200370415
11096,,1.1315598125261193e-06,0.048802088200370415
11097,,1.1432588250097567e-05,0.048802088200370415
11098,,1.2562482505120209e-06,0.048802088200370415
11099,,1.1768145420854342e-05,0.048802088200370415
11100,,1.0487911940267589e-06,0.048802088200370415
11101,,1.1223311658112416e-05,0.048802088200370415
11102,,1.393142647892232e-06,0.048802088200370415
11103,,1.205224207938132e-05,0.048802088200370415
11104,,9.035542628548392e-07,0.048802088200370415
11105,,1.0505006520344294e-05,0.048802088200370415
11106,,1.9248736527183438e-06,0.048802088200370415
11107,,1.2489501294303634e-05,0.048802088200370415
11108,,7.901890718029887e-07,0.048802088200370415
11109,,8.42863885280927e-06,0.048802088200370415
11110,,3.5869019909841033e-06,0.048802088200370415
11111,,1.2194256096399741e-05,0.048802088200370415
11112,,8.334535474885154e-07,0.048802088200370415
11113,,1.0064390778843475e-05,0.048802088200370415
11114,,2.2663324250509257e-06,0.048802088200370415
11115,,1.2628101922633394e-05,0.048802088200370415
11116,,7.717871462285034e-07,0.048802088200370415
11117,,7.440278598288333e-06,0.048802088200370415
11118,,4.382353736307181e-06,0.048802088200370415
11119,,1.1836507741413976e-05,0.048802088200370415
11120,,9.713696832285782e-07,0.048802088200370415
11121,,1.1354061551203169e-05,0.048802088200370415
11122,,1.2730557255230125e-06,0.048802088200370415
11123,,1.2205058262840127e-05,0.048802088200370415
11124,,7.998902070777972e-07,0.048802088200370415
11125,,1.0170030810721456e-05,0.048802088200370415
11126,,2.1745085309513157e-06,0.048802088200370415
11127,,1.277874558139099e-05,0.048802088200370415
11128,,7.642603626615731e-07,0.048802088200370415
11129,,5.151326277910937e-06,0.048802088200370415
11130,,5.330184885718388e-06,0.048802088200370415
11131,,8.715247316902067e-06,0.048802088200370415
11132,,3.7170541914957403e-06,0.048802088200370415
11133,,9.236292722831888e-06,0.048802088200370415
11134,,3.3787244446365094e-06,0.048802088200370415
11135,,9.270229453865067e-06,0.048802088200370415
11136,,3.355660702891134e-06,0.048802088200370415
11137,,9.274098226041255e-06,0.048802088200370415
11138,,3.3518454085475634e-06,0.048802088200370415
11139,,9.277569651755869e-06,0.048802088200370415
11140,,3.3482821103633495e-06,0.048802088200370415
11141,,9.281040205046964e-06,0.048802088200370415
11142,,3.3447221377188003e-06,0.048802088200370415
11143,,9.284499351607244e-06,0.048802088200370415
11144,,3.3411693716626833e-06,0.048802088200370415
11145,,9.287972026466383e-06,0.048802088200370415
11146,,3.3376115261395687e-06,0.048802088200370415
11147,,9.291435655645593e-06,0.048802088200370415
11148,,3.3340542456702105e-06,0.048802088200370415
11149,,9.294895965683343e-06,0.048802088200370415
11150,,3.330503066467656e-06,0.048802088200370415
11151,,9.298352105522576e-06,0.048802088200370415
11152,,3.3269555885805415e-06,0.048802088200370415
11153,,9.301818920525226e-06,0.048802088200370415
11154,,3.3234022839949767e-06,0.048802088200370415
11155,,9.305274119759828e-06,0.048802088200370415
11156,,3.3198551816660785e-06,0.048802088200370415
11157,,9.308725550064967e-06,0.048802088200370415
11158,,3.316309015688534e-06,0.048802088200370415
11159,,9.312185913390097e-06,0.048802088200370415
11160,,3.312760210224222e-06,0.048802088200370415
11161,,9.31564009167013e-06,0.048802088200370415
11162,,3.309216281155338e-06,0.048802088200370415
11163,,9.319093934603753e-06,0.048802088200370415
11164,,3.3056726131128735e-06,0.048802088200370415
11165,,9.322543164495704e-06,0.048802088200370415
11166,,3.302132442952683e-06,0.048802088200370415
11167,,9.325999434389704e-06,0.048802088200370415
11168,,3.298590691071029e-06,0.048802088200370415
11169,,9.329446863242305e-06,0.048802088200370415
11170,,3.2950539946559455e-06,0.048802088200370415
11171,,9.332895988681814e-06,0.048802088200370415
11172,,3.2915136336382067e-06,0.048802088200370415
11173,,9.336337545878769e-06,0.048802088200370415
11174,,3.2879827288644197e-06,0.048802088200370415
11175,,9.339785574118192e-06,0.048802088200370415
11176,,3.2844453933449475e-06,0.048802088200370415
11177,,9.343231004080263e-06,0.048802088200370415
11178,,3.28091235115588e-06,0.048802088200370415
11179,,9.3466698459163e-06,0.048802088200370415
11180,,3.277382976864346e-06,0.048802088200370415
11181,,9.350109359661093e-06,0.048802088200370415
11182,,3.2738555926623823e-06,0.048802088200370415
11183,,9.35355676269717e-06,0.048802088200370415
11184,,3.2703196480372084e-06,0.048802088200370415
11185,,9.3569967053613e-06,0.048802088200370415
11186,,3.266790576481261e-06,0.048802088200370415
11187,,9.3604342171858e-06,0.048802088200370415
11188,,3.2632650070737905e-06,0.048802088200370415
11189,,9.363868721680653e-06,0.048802088200370415
11190,,3.259742795649674e-06,0.048802088200370415
11191,,9.367305032543807e-06,0.048802088200370415
11192,,3.25621827771733e-06,0.048802088200370415
11193,,9.370740161910984e-06,0.048802088200370415
11194,,3.2526948819034887e-06,0.048802088200370415
11195,,9.374172336116544e-06,0.048802088200370415
11196,,3.249170695510768e-06,0.048802088200370415
11197,,9.377607249515365e-06,0.048802088200370415
11198,,3.2456522215529705e-06,0.048802088200370415
11199,,9.381030773955214e-06,0.048802088200370415
11200,,3.2421396766494043e-06,0.048802088200370415
11201,,9.384464118246641e-06,0.048802088200370415
11202,,3.2386186536354856e-06,0.048802088200370415
11203,,9.387895129854701e-06,0.048802088200370415
11204,,3.2351011792739447e-06,0.048802088200370415
11205,,9.391317973550087e-06,0.048802088200370415
11206,,3.2315892322001323e-06,0.048802088200370415
11207,,9.394738233949501e-06,0.048802088200370415
11208,,3.2280792176618978e-06,0.048802088200370415
11209,,9.398165441507508e-06,0.048802088200370415
11210,,3.224564649673047e-06,0.048802088200370415
11211,,9.401592234259145e-06,0.048802088200370415
11212,,3.221050882781445e-06,0.048802088200370415
11213,,9.405021175943483e-06,0.048802088200370415
11214,,3.2175344844586195e-06,0.048802088200370415
11215,,9.408437788367488e-06,0.048802088200370415
11216,,3.214030714612838e-06,0.048802088200370415
11217,,9.41185661095747e-06,0.048802088200370415
11218,,3.210526411863916e-06,0.048802088200370415
11219,,9.415273518541767e-06,0.048802088200370415
11220,,3.207018325884469e-06,0.048802088200370415
11221,,9.418687258664768e-06,0.048802088200370415
11222,,3.203520943984875e-06,0.048802088200370415
11223,,9.422107792199697e-06,0.048802088200370415
11224,,3.200015706201172e-06,0.048802088200370415
11225,,9.42551470807179e-06,0.048802088200370415
11226,,3.1965187146135027e-06,0.048802088200370415
11227,,9.428931310924045e-06,0.048802088200370415
11228,,3.1930166428781845e-06,0.048802088200370415
11229,,9.432347010636796e-06,0.048802088200370415
11230,,3.189515945813082e-06,0.048802088200370415
11231,,9.435758635635394e-06,0.048802088200370415
11232,,3.186018519003002e-06,0.048802088200370415
11233,,9.43917203764009e-06,0.048802088200370415
11234,,3.182518333718338e-06,0.048802088200370415
11235,,9.442583070814164e-06,0.048802088200370415
11236,,3.179020871273632e-06,0.048802088200370415
11237,,9.445985507519302e-06,0.048802088200370415
11238,,3.1755307344069e-06,0.048802088200370415
11239,,9.44939200987974e-06,0.048802088200370415
11240,,3.172036783526235e-06,0.048802088200370415
11241,,9.452800237418909e-06,0.048802088200370415
11242,,3.168547232356887e-06,0.048802088200370415
11243,,9.456202404045644e-06,0.048802088200370415
11244,,3.165056426051397e-06,0.048802088200370415
11245,,9.459597376529217e-06,0.048802088200370415
11246,,3.161576002179243e-06,0.048802088200370415
11247,,9.462999211225116e-06,0.048802088200370415
11248,,3.158087407289374e-06,0.048802088200370415
11249,,9.466402382694446e-06,0.048802088200370415
11250,,3.1546003366816512e-06,0.048802088200370415
11251,,9.469804005857619e-06,0.048802088200370415
11252,,3.1511115917403555e-06,0.048802088200370415
11253,,9.473208023234772e-06,0.048802088200370415
11254,,3.1476249110639184e-06,0.048802088200370415
11255,,9.476599329077549e-06,0.048802088200370415
11256,,3.1441462360221564e-06,0.048802088200370415
11257,,9.47999425518833e-06,0.048802088200370415
11258,,3.1406663631037593e-06,0.048802088200370415
11259,,9.483399989270047e-06,0.048802088200370415
11260,,3.1371800409130187e-06,0.048802088200370415
11261,,9.486791734948058e-06,0.048802088200370415
11262,,3.133700756381243e-06,0.048802088200370415
11263,,9.490180598340484e-06,0.048802088200370415
11264,,3.1302262910626113e-06,0.048802088200370415
11265,,9.493559503177764e-06,0.048802088200370415
11266,,3.1267593324858964e-06,0.048802088200370415
11267,,9.496960355030293e-06,0.048802088200370415
11268,,3.123276205375518e-06,0.048802088200370415
11269,,9.500342168367266e-06,0.048802088200370415
11270,,3.119810629205877e-06,0.048802088200370415
11271,,9.503734512771388e-06,0.048802088200370415
11272,,3.1163354655739562e-06,0.048802088200370415
11273,,9.507120015706704e-06,0.048802088200370415
11274,,3.1128620532646395e-06,0.048802088200370415
11275,,9.510505362838488e-06,0.048802088200370415
11276,,3.1093951237981685e-06,0.048802088200370415
11277,,9.51388265155748e-06,0.048802088200370415
11278,,3.105929633286512e-06,0.048802088200370415
11279,,9.517270410095935e-06,0.048802088200370415
11280,,3.102459474502173e-06,0.048802088200370415
11281,,9.520652717058275e-06,0.048802088200370415
11282,,3.0989952592928783e-06,0.048802088200370415
11283,,9.52403262670221e-06,0.048802088200370415
11284,,3.0955279665487883e-06,0.048802088200370415
11285,,9.527415991769337e-06,0.048802088200370415
11286,,3.0920621473583458e-06,0.048802088200370415
11287,,9.530797617814258e-06,0.048802088200370415
11288,,3.088597240347282e-06,0.048802088200370415
11289,,9.534177458747969e-06,0.048802088200370415
11290,,3.0851364325087593e-06,0.048802088200370415
11291,,9.537544853842653e-06,0.048802088200370415
11292,,3.0816811869941683e-06,0.048802088200370415
11293,,9.540921432730015e-06,0.048802088200370415
11294,,3.078222337777038e-06,0.048802088200370415
11295,,9.544302075274527e-06,0.048802088200370415
11296,,3.074761110612848e-06,0.048802088200370415
11297,,9.547672515707479e-06,0.048802088200370415
11298,,3.0713062727863215e-06,0.048802088200370415
11299,,9.551043362050213e-06,0.048802088200370415
11300,,3.0678518401045494e-06,0.048802088200370415
11301,,9.554406192238799e-06,0.048802088200370415
11302,,3.064404919644825e-06,0.048802088200370415
11303,,9.55777128483003e-06,0.048802088200370415
11304,,3.0609553364857295e-06,0.048802088200370415
11305,,9.561138467461119e-06,0.048802088200370415
11306,,3.0575047658811775e-06,0.048802088200370415
11307,,9.564507123612374e-06,0.048802088200370415
11308,,3.054054264242099e-06,0.048802088200370415
11309,,9.567876437239075e-06,0.048802088200370415
11310,,3.0506026524170353e-06,0.048802088200370415
11311,,9.571243258329254e-06,0.048802088200370415
11312,,3.04715499633703e-06,0.048802088200370415
11313,,9.57460433254071e-06,0.048802088200370415
11314,,3.0437098357610332e-06,0.048802088200370415
11315,,9.577966837565291e-06,0.048802088200370415
11316,,3.0402643153171264e-06,0.048802088200370415
11317,,9.58132921248257e-06,0.048802088200370415
11318,,3.036820437776654e-06,0.048802088200370415
11319,,9.584695712831664e-06,0.048802088200370415
11320,,3.033372255166717e-06,0.048802088200370415
11321,,9.588051329342888e-06,0.048802088200370415
11322,,3.029932105187235e-06,0.048802088200370415
11323,,9.591406124890723e-06,0.048802088200370415
11324,,3.026498408570591e-06,0.048802088200370415
11325,,9.594760187903008e-06,0.048802088200370415
11326,,3.0230578443094308e-06,0.048802088200370415
11327,,9.598117795324864e-06,0.048802088200370415
11328,,3.0196200854738817e-06,0.048802088200370415
11329,,9.601467469073066e-06,0.048802088200370415
11330,,3.016188103032543e-06,0.048802088200370415
11331,,9.604828064976682e-06,0.048802088200370415
11332,,3.012747639723361e-06,0.048802088200370415
11333,,9.608173056099114e-06,0.048802088200370415
11334,,3.009317484341309e-06,0.048802088200370415
11335,,9.611521480251511e-06,0.048802088200370415
11336,,3.005890053838223e-06,0.048802088200370415
11337,,9.614874565335858e-06,0.048802088200370415
11338,,3.0024546380607683e-06,0.048802088200370415
11339,,9.618221046160971e-06,0.048802088200370415
11340,,2.9990267178245136e-06,0.048802088200370415
11341,,9.621570797300408e-06,0.048802088200370415
11342,,2.9955964873549515e-06,0.048802088200370415
11343,,9.624917127900784e-06,0.048802088200370415
11344,,2.9921694096325314e-06,0.048802088200370415
11345,,9.628269211731236e-06,0.048802088200370415
11346,,2.9887381241246228e-06,0.048802088200370415
11347,,9.631608156594938e-06,0.048802088200370415
11348,,2.985316433157935e-06,0.048802088200370415
11349,,9.634950904643856e-06,0.048802088200370415
11350,,2.9818910130245615e-06,0.048802088200370415
11351,,9.638296100326554e-06,0.048802088200370415
11352,,2.978466088200034e-06,0.048802088200370415
11353,,9.641637245312404e-06,0.048802088200370415
11354,,2.9750444241050627e-06,0.048802088200370415
11355,,9.644977147731064e-06,0.048802088200370415
11356,,2.971624843510364e-06,0.048802088200370415
11357,,9.648313636389946e-06,0.048802088200370415
11358,,2.9682053784714438e-06,0.048802088200370415
11359,,9.651648670351731e-06,0.048802088200370415
11360,,2.9647917547827448e-06,0.048802088200370415
11361,,9.654983542609916e-06,0.048802088200370415
11362,,2.961375657735883e-06,0.048802088200370415
11363,,9.65832655124312e-06,0.048802088200370415
11364,,2.9579523601647406e-06,0.048802088200370415
11365,,9.661652440109237e-06,0.048802088200370415
11366,,2.954544587574227e-06,0.048802088200370415
11367,,9.664985008506092e-06,0.048802088200370415
11368,,2.95113159694501e-06,0.048802088200370415
11369,,9.668313061773563e-06,0.048802088200370415
11370,,2.947723619580179e-06,0.048802088200370415
11371,,9.671644676291587e-06,0.048802088200370415
11372,,2.944312909416521e-06,0.048802088200370415
11373,,9.674971540613534e-06,0.048802088200370415
11374,,2.9409053434311924e-06,0.048802088200370415
11375,,9.678303352024203e-06,0.048802088200370415
11376,,2.937495099517517e-06,0.048802088200370415
11377,,9.681626263694231e-06,0.048802088200370415
11378,,2.9340907358863628e-06,0.048802088200370415
11379,,9.684956574172223e-06,0.048802088200370415
11380,,2.9306819116589695e-06,0.048802088200370415
11381,,9.688289094477857e-06,0.048802088200370415
11382,,2.9272729972144875e-06,0.048802088200370415
11383,,9.691609641636568e-06,0.048802088200370415
11384,,2.9238683710800995e-06,0.048802088200370415
11385,,9.69493359084096e-06,0.048802088200370415
11386,,2.9204679442017484e-06,0.048802088200370415
11387,,9.698255123959965e-06,0.048802088200370415
11388,,2.9170650794049275e-06,0.048802088200370415
11389,,9.701576740864252e-06,0.048802088200370415
11390,,2.913664573371755e-06,0.048802088200370415
11391,,9.704902196318337e-06,0.048802088200370415
11392,,2.910261518558206e-06,0.048802088200370415
11393,,9.708217781270552e-06,0.048802088200370415
11394,,2.9068662377369185e-06,0.048802088200370415
11395,,9.711529640001847e-06,0.048802088200370415
11396,,2.9034735870410623e-06,0.048802088200370415
11397,,9.714848025992902e-06,0.048802088200370415
11398,,2.900078343466663e-06,0.048802088200370415
11399,,9.718158775651397e-06,0.048802088200370415
11400,,2.89668873536827e-06,0.048802088200370415
11401,,9.721474246973444e-06,0.048802088200370415
11402,,2.8932911357307413e-06,0.048802088200370415
11403,,9.724787478684507e-06,0.048802088200370415
11404,,2.88990117722774e-06,0.048802088200370415
11405,,9.728098810591378e-06,0.048802088200370415
11406,,2.8865102150851015e-06,0.048802088200370415
11407,,9.731410444323923e-06,0.048802088200370415
11408,,2.8831213072241553e-06,0.048802088200370415
11409,,9.734717619062649e-06,0.048802088200370415
11410,,2.879736483543672e-06,0.048802088200370415
11411,,9.738026126504796e-06,0.048802088200370415
11412,,2.876349659494651e-06,0.048802088200370415
11413,,9.74134029580667e-06,0.048802088200370415
11414,,2.872958912349425e-06,0.048802088200370415
11415,,9.744640011876496e-06,0.048802088200370415
11416,,2.8695794111032342e-06,0.048802088200370415
11417,,9.747952869508998e-06,0.048802088200370415
11418,,2.8661888515154302e-06,0.048802088200370415
11419,,9.751243392581265e-06,0.048802088200370415
11420,,2.862818629483529e-06,0.048802088200370415
11421,,9.754553834511228e-06,0.048802088200370415
11422,,2.8594317945392534e-06,0.048802088200370415
11423,,9.757856839374131e-06,0.048802088200370415
11424,,2.8560494972911114e-06,0.048802088200370415
11425,,9.76115025549118e-06,0.048802088200370415
11426,,2.8526739525134157e-06,0.048802088200370415
11427,,9.764456332352278e-06,0.048802088200370415
11428,,2.849292895028499e-06,0.048802088200370415
11429,,9.767753548692657e-06,0.048802088200370415
11430,,2.8459190917128338e-06,0.048802088200370415
11431,,9.771054194207837e-06,0.048802088200370415
11432,,2.842542397436127e-06,0.048802088200370415
11433,,9.774355311224414e-06,0.048802088200370415
11434,,2.8391635385678665e-06,0.048802088200370415
11435,,9.777649744314991e-06,0.048802088200370415
11436,,2.835790003911248e-06,0.048802088200370415
11437,,9.780944593788331e-06,0.048802088200370415
11438,,2.8324184239256285e-06,0.048802088200370415
11439,,9.78424243807474e-06,0.048802088200370415
11440,,2.829044695097989e-06,0.048802088200370415
11441,,9.787534388985704e-06,0.048802088200370415
11442,,2.825675998470846e-06,0.048802088200370415
11443,,9.79082013009622e-06,0.048802088200370415
11444,,2.822312137373706e-06,0.048802088200370415
11445,,9.794113854929333e-06,0.048802088200370415
11446,,2.818940658362596e-06,0.048802088200370415
11447,,9.797404663323061e-06,0.048802088200370415
11448,,2.815574940319057e-06,0.048802088200370415
11449,,9.800694814614099e-06,0.048802088200370415
11450,,2.8122078871540133e-06,0.048802088200370415
11451,,9.803981363430742e-06,0.048802088200370415
11452,,2.8088423436053534e-06,0.048802088200370415
11453,,9.807266291617273e-06,0.048802088200370415
11454,,2.805482564893038e-06,0.048802088200370415
11455,,9.810547524693902e-06,0.048802088200370415
11456,,2.802124714376288e-06,0.048802088200370415
11457,,9.813840327703719e-06,0.048802088200370415
11458,,2.798757475048104e-06,0.048802088200370415
11459,,9.817119738100541e-06,0.048802088200370415
11460,,2.79540080496039e-06,0.048802088200370415
11461,,9.820409435974381e-06,0.048802088200370415
11462,,2.7920360180267897e-06,0.048802088200370415
11463,,9.823682586785611e-06,0.048802088200370415
11464,,2.7886837972401746e-06,0.048802088200370415
11465,,9.82695702720071e-06,0.048802088200370415
11466,,2.785332404696496e-06,0.048802088200370415
11467,,9.830235962396111e-06,0.048802088200370415
11468,,2.7819777140479608e-06,0.048802088200370415
11469,,9.833509006996893e-06,0.048802088200370415
11470,,2.7786275565050036e-06,0.048802088200370415
11471,,9.836793894558375e-06,0.048802088200370415
11472,,2.7752686123162728e-06,0.048802088200370415
11473,,9.840067012780552e-06,0.048802088200370415
11474,,2.7719190243828496e-06,0.048802088200370415
11475,,9.843337047944293e-06,0.048802088200370415
11476,,2.7685728054700812e-06,0.048802088200370415
11477,,9.846612674234554e-06,0.048802088200370415
11478,,2.7652215460547656e-06,0.048802088200370415
11479,,9.84989539378224e-06,0.048802088200370415
11480,,2.7618666094663493e-06,0.048802088200370415
11481,,9.853162343893732e-06,0.048802088200370415
11482,,2.7585238206908756e-06,0.048802088200370415
11483,,9.856434216690505e-06,0.048802088200370415
11484,,2.7551754505482793e-06,0.048802088200370415
11485,,9.859701123590927e-06,0.048802088200370415
11486,,2.7518320836824816e-06,0.048802088200370415
11487,,9.86296756511317e-06,0.048802088200370415
11488,,2.748489984640759e-06,0.048802088200370415
11489,,9.8662357139623e-06,0.048802088200370415
11490,,2.745146534058976e-06,0.048802088200370415
11491,,9.869504120111912e-06,0.048802088200370415
11492,,2.7418037811178835e-06,0.048802088200370415
11493,,9.872769200890782e-06,0.048802088200370415
11494,,2.738462133046982e-06,0.048802088200370415
11495,,9.876031983874376e-06,0.048802088200370415
11496,,2.73512710962441e-06,0.048802088200370415
11497,,9.879292408865513e-06,0.048802088200370415
11498,,2.731790533890813e-06,0.048802088200370415
11499,,9.882548193624957e-06,0.048802088200370415
11500,,2.7284571501892716e-06,0.048802088200370415
11501,,9.885808772880505e-06,0.048802088200370415
11502,,2.7251224752866396e-06,0.048802088200370415
11503,,9.889072731294748e-06,0.048802088200370415
11504,,2.721784543460045e-06,0.048802088200370415
11505,,9.892328878462113e-06,0.048802088200370415
11506,,2.71845344088208e-06,0.048802088200370415
11507,,9.895591188549662e-06,0.048802088200370415
11508,,2.715117162776081e-06,0.048802088200370415
11509,,9.89884823927854e-06,0.048802088200370415
11510,,2.711786793589803e-06,0.048802088200370415
11511,,9.9021096958981e-06,0.048802088200370415
11512,,2.708451399274214e-06,0.048802088200370415
11513,,9.905363903791553e-06,0.048802088200370415
11514,,2.70512227053078e-06,0.048802088200370415
11515,,9.90861663832922e-06,0.048802088200370415
11516,,2.70179706898826e-06,0.048802088200370415
11517,,9.911854764251758e-06,0.048802088200370415
11518,,2.6984795364833115e-06,0.048802088200370415
11519,,9.915110425103193e-06,0.048802088200370415
11520,,2.6951511708113146e-06,0.048802088200370415
11521,,9.918354862346761e-06,0.048802088200370415
11522,,2.691834111396366e-06,0.048802088200370415
11523,,9.921615381834104e-06,0.048802088200370415
11524,,2.6885013992271245e-06,0.048802088200370415
11525,,9.9248560938074e-06,0.048802088200370415
11526,,2.6851833655673675e-06,0.048802088200370415
11527,,9.928110522696183e-06,0.048802088200370415
11528,,2.68185722389796e-06,0.048802088200370415
11529,,9.931353661526228e-06,0.048802088200370415
11530,,2.6785401845405357e-06,0.048802088200370415
11531,,9.934598418955382e-06,0.048802088200370415
11532,,2.675221660892117e-06,0.048802088200370415
11533,,9.937844123245564e-06,0.048802088200370415
11534,,2.67190271986649e-06,0.048802088200370415
11535,,9.941089223315905e-06,0.048802088200370415
11536,,2.6685834489205336e-06,0.048802088200370415
11537,,9.944328170074201e-06,0.048802088200370415
11538,,2.6652724026413566e-06,0.048802088200370415
11539,,9.947574842244243e-06,0.048802088200370415
11540,,2.6619517116303585e-06,0.048802088200370415
11541,,9.950811944887819e-06,0.048802088200370415
11542,,2.658643593701597e-06,0.048802088200370415
11543,,9.954051368002256e-06,0.048802088200370415
11544,,2.655330785337345e-06,0.048802088200370415
11545,,9.95727863560239e-06,0.048802088200370415
11546,,2.65202629638489e-06,0.048802088200370415
11547,,9.960507796456549e-06,0.048802088200370415
11548,,2.6487201248708946e-06,0.048802088200370415
11549,,9.963760680685646e-06,0.048802088200370415
11550,,2.64540076370548e-06,0.048802088200370415
11551,,9.966988148327807e-06,0.048802088200370415
11552,,2.642098189562376e-06,0.048802088200370415
11553,,9.97021665249048e-06,0.048802088200370415
11554,,2.638796676427977e-06,0.048802088200370415
11555,,9.973459284652139e-06,0.048802088200370415
11556,,2.635482174239316e-06,0.048802088200370415
11557,,9.976690734105552e-06,0.048802088200370415
11558,,2.632180018097881e-06,0.048802088200370415
11559,,9.979921352364417e-06,0.048802088200370415
11560,,2.6288774296820446e-06,0.048802088200370415
11561,,9.983138296662334e-06,0.048802088200370415
11562,,2.625585876803389e-06,0.048802088200370415
11563,,9.986371370416004e-06,0.048802088200370415
11564,,2.6222781685652233e-06,0.048802088200370415
11565,,9.989599895677206e-06,0.048802088200370415
11566,,2.618979143156507e-06,0.048802088200370415
11567,,9.992832688922124e-06,0.048802088200370415
11568,,2.615677275993089e-06,0.048802088200370415
11569,,9.996052557522228e-06,0.048802088200370415
11570,,2.6123820947549205e-06,0.048802088200370415
11571,,9.999280763272574e-06,0.048802088200370415
11572,,2.609083553576371e-06,0.048802088200370415
11573,,1.0002495800964249e-05,0.048802088200370415
11574,,2.605793922960803e-06,0.048802088200370415
11575,,1.0005726063932394e-05,0.048802088200370415
11576,,2.602493658728605e-06,0.048802088200370415
11577,,1.0008949439924238e-05,0.048802088200370415
11578,,2.5991989595850814e-06,0.048802088200370415
11579,,1.0012172637982765e-05,0.048802088200370415
11580,,2.595906345446034e-06,0.048802088200370415
11581,,1.0015383082782962e-05,0.048802088200370415
11582,,2.592623987382538e-06,0.048802088200370415
11583,,1.0018603974241325e-05,0.048802088200370415
11584,,2.5893282856334438e-06,0.048802088200370415
11585,,1.002182160860945e-05,0.048802088200370415
11586,,2.586039821304977e-06,0.048802088200370415
11587,,1.0025026745273798e-05,0.048802088200370415
11588,,2.5827585619132794e-06,0.048802088200370415
11589,,1.0028253763920155e-05,0.048802088200370415
11590,,2.5794641581497697e-06,0.048802088200370415
11591,,1.003147727445887e-05,0.048802088200370415
11592,,2.576170442067566e-06,0.048802088200370415
11593,,1.00346818598064e-05,0.048802088200370415
11594,,2.572889264689687e-06,0.048802088200370415
11595,,1.0037893580224315e-05,0.048802088200370415
11596,,2.5696070357829847e-06,0.048802088200370415
11597,,1.0041110794213243e-05,0.048802088200370415
11598,,2.566321650176311e-06,0.048802088200370415
11599,,1.0044322307173998e-05,0.048802088200370415
11600,,2.5630395969837025e-06,0.048802088200370415
11601,,1.0047530425491723e-05,0.048802088200370415
11602,,2.5597588926455492e-06,0.048802088200370415
11603,,1.0050734487032542e-05,0.048802088200370415
11604,,2.556481907377551e-06,0.048802088200370415
11605,,1.005394580905232e-05,0.048802088200370415
11606,,2.5532020064867198e-06,0.048802088200370415
11607,,1.0057150222539497e-05,0.048802088200370415
11608,,2.5499264683411224e-06,0.048802088200370415
11609,,1.0060358400793739e-05,0.048802088200370415
11610,,2.546647169670127e-06,0.048802088200370415
11611,,1.0063571420316221e-05,0.048802088200370415
11612,,2.5433657471778206e-06,0.048802088200370415
11613,,1.006677166682877e-05,0.048802088200370415
11614,,2.5400930136255783e-06,0.048802088200370415
11615,,1.0069968095618066e-05,0.048802088200370415
11616,,2.5368251695719528e-06,0.048802088200370415
11617,,1.0073164836879902e-05,0.048802088200370415
11618,,2.5335578110956657e-06,0.048802088200370415
11619,,1.00763743322147e-05,0.048802088200370415
11620,,2.530277946772441e-06,0.048802088200370415
11621,,1.0079574314492757e-05,0.048802088200370415
11622,,2.527008541730031e-06,0.048802088200370415
11623,,1.0082770379391447e-05,0.048802088200370415
11624,,2.5237422692309105e-06,0.048802088200370415
11625,,1.0085959488323028e-05,0.048802088200370415
11626,,2.5204784126692825e-06,0.048802088200370415
11627,,1.0089156898193718e-05,0.048802088200370415
11628,,2.5172139165454637e-06,0.048802088200370415
11629,,1.0092359934315406e-05,0.048802088200370415
11630,,2.5139431168010288e-06,0.048802088200370415
11631,,1.009555475657566e-05,0.048802088200370415
11632,,2.510678992651593e-06,0.048802088200370415
11633,,1.0098745413986098e-05,0.048802088200370415
11634,,2.5074154925187706e-06,0.048802088200370415
11635,,1.010193786320713e-05,0.048802088200370415
11636,,2.5041515753928216e-06,0.048802088200370415
11637,,1.0105134957572943e-05,0.048802088200370415
11638,,2.500888357297704e-06,0.048802088200370415
11639,,1.0108324603259428e-05,0.048802088200370415
11640,,2.4976266434426465e-06,0.048802088200370415
11641,,1.0111519010150778e-05,0.048802088200370415
11642,,2.494366132226332e-06,0.048802088200370415
11643,,1.0114696762038779e-05,0.048802088200370415
11644,,2.4911161897480782e-06,0.048802088200370415
11645,,1.0117887880985212e-05,0.048802088200370415
11646,,2.487854284052664e-06,0.048802088200370415
11647,,1.0121074503228221e-05,0.048802088200370415
11648,,2.484596825225549e-06,0.048802088200370415
11649,,1.012426262042279e-05,0.048802088200370415
11650,,2.481341836176229e-06,0.048802088200370415
11651,,1.0127449414220371e-05,0.048802088200370415
11652,,2.4780882415928655e-06,0.048802088200370415
11653,,1.0130629147613618e-05,0.048802088200370415
11654,,2.4748352634159814e-06,0.048802088200370415
11655,,1.0133816508832632e-05,0.048802088200370415
11656,,2.4715818561719714e-06,0.048802088200370415
11657,,1.0136990921146566e-05,0.048802088200370415
11658,,2.468335529468344e-06,0.048802088200370415
11659,,1.0140171567614795e-05,0.048802088200370415
11660,,2.465086688449702e-06,0.048802088200370415
11661,,1.0143356653236865e-05,0.048802088200370415
11662,,2.461833601815226e-06,0.048802088200370415
11663,,1.014652951598183e-05,0.048802088200370415
11664,,2.4585927970186166e-06,0.048802088200370415
11665,,1.0149708660999808e-05,0.048802088200370415
11666,,2.455342949193599e-06,0.048802088200370415
11667,,1.01528811424725e-05,0.048802088200370415
11668,,2.4521009297576605e-06,0.048802088200370415
11669,,1.0156057001329894e-05,0.048802088200370415
11670,,2.4488563350200362e-06,0.048802088200370415
11671,,1.0159233777167936e-05,0.048802088200370415
11672,,2.445609847587371e-06,0.048802088200370415
11673,,1.0162409122301079e-05,0.048802088200370415
11674,,2.442368693257145e-06,0.048802088200370415
11675,,1.0165583491606477e-05,0.048802088200370415
11676,,2.439124125177215e-06,0.048802088200370415
11677,,1.0168752281928739e-05,0.048802088200370415
11678,,2.435888714685692e-06,0.048802088200370415
11679,,1.01719109985202e-05,0.048802088200370415
11680,,2.432659522777665e-06,0.048802088200370415
11681,,1.0175096345779485e-05,0.048802088200370415
11682,,2.4294088848901952e-06,0.048802088200370415
11683,,1.0178262546530806e-05,0.048802088200370415
11684,,2.426171596878762e-06,0.048802088200370415
11685,,1.0181436993635206e-05,0.048802088200370415
11686,,2.422927545993608e-06,0.048802088200370415
11687,,1.0184606947623416e-05,0.048802088200370415
11688,,2.4196913552214055e-06,0.048802088200370415
11689,,1.0187767329298462e-05,0.048802088200370415
11690,,2.416462952512058e-06,0.048802088200370415
11691,,1.0190929670422773e-05,0.048802088200370415
11692,,2.413230846756504e-06,0.048802088200370415
11693,,1.0194086947227243e-05,0.048802088200370415
11694,,2.4100058165770655e-06,0.048802088200370415
11695,,1.0197255694327085e-05,0.048802088200370415
11696,,2.406771117211445e-06,0.048802088200370415
11697,,1.0200414930735215e-05,0.048802088200370415
11698,,2.4035404966278796e-06,0.048802088200370415
11699,,1.0203578677581365e-05,0.048802088200370415
11700,,2.400313810621799e-06,0.048802088200370415
11701,,1.0206739818004623e-05,0.048802088200370415
11702,,2.397082927779583e-06,0.048802088200370415
11703,,1.0209897949962979e-05,0.048802088200370415
11704,,2.393857292891671e-06,0.048802088200370415
11705,,1.0213061774297343e-05,0.048802088200370415
11706,,2.3906243739709914e-06,0.048802088200370415
11707,,1.0216208773460628e-05,0.048802088200370415
11708,,2.3874089810645813e-06,0.048802088200370415
11709,,1.0219371376485442e-05,0.048802088200370415
11710,,2.384181122640285e-06,0.048802088200370415
11711,,1.0222528173253909e-05,0.048802088200370415
11712,,2.3809566930603436e-06,0.048802088200370415
11713,,1.0225675032312162e-05,0.048802088200370415
11714,,2.3777434547928093e-06,0.048802088200370415
11715,,1.0228838116052314e-05,0.048802088200370415
11716,,2.3745125101107116e-06,0.048802088200370415
11717,,1.02319846334109e-05,0.048802088200370415
11718,,2.371298337739391e-06,0.048802088200370415
11719,,1.0235136820097298e-05,0.048802088200370415
11720,,2.368078372214842e-06,0.048802088200370415
11721,,1.0238289170048744e-05,0.048802088200370415
11722,,2.3648609029168164e-06,0.048802088200370415
11723,,1.0241442465518547e-05,0.048802088200370415
11724,,2.361641029593017e-06,0.048802088200370415
11725,,1.0244588892636717e-05,0.048802088200370415
11726,,2.358426778107426e-06,0.048802088200370415
11727,,1.0247732969451097e-05,0.048802088200370415
11728,,2.355215222394998e-06,0.048802088200370415
11729,,1.0250888128277569e-05,0.048802088200370415
11730,,2.351994431109666e-06,0.048802088200370415
11731,,1.0254022389416e-05,0.048802088200370415
11732,,2.3487899307922773e-06,0.048802088200370415
11733,,1.0257170407012772e-05,0.048802088200370415
11734,,2.3455784675033683e-06,0.048802088200370415
11735,,1.0260316737289086e-05,0.048802088200370415
11736,,2.342366382855488e-06,0.048802088200370415
11737,,1.0263465826964765e-05,0.048802088200370415
11738,,2.339149943198821e-06,0.048802088200370415
11739,,1.0266595986114186e-05,0.048802088200370415
11740,,2.335951302612572e-06,0.048802088200370415
11741,,1.0269742738289937e-05,0.048802088200370415
11742,,2.3327407889907133e-06,0.048802088200370415
11743,,1.0272893866460275e-05,0.048802088200370415
11744,,2.329523560321405e-06,0.048802088200370415
11745,,1.0276020057715066e-05,0.048802088200370415
11746,,2.3263291832390888e-06,0.048802088200370415
11747,,1.0279168995903296e-05,0.048802088200370415
11748,,2.3231178863663165e-06,0.048802088200370415
11749,,1.028230880840929e-05,0.048802088200370415
11750,,2.319910834324574e-06,0.048802088200370415
11751,,1.0285446637996079e-05,0.048802088200370415
11752,,2.3167057400402885e-06,0.048802088200370415
11753,,1.028858427952861e-05,0.048802088200370415
11754,,2.3135033073493047e-06,0.048802088200370415
11755,,1.0291711239732655e-05,0.048802088200370415
11756,,2.310309311519408e-06,0.048802088200370415
11757,,1.0294845402516883e-05,0.048802088200370415
11758,,2.3071088149836173e-06,0.048802088200370415
11759,,1.029798066681247e-05,0.048802088200370415
11760,,2.3039081051596633e-06,0.048802088200370415
11761,,1.0301112733196124e-05,0.048802088200370415
11762,,2.3007100174077893e-06,0.048802088200370415
11763,,1.0304234866523279e-05,0.048802088200370415
11764,,2.297521250124592e-06,0.048802088200370415
11765,,1.0307366162246555e-05,0.048802088200370415
11766,,2.2943244745033805e-06,0.048802088200370415
11767,,1.0310489842875898e-05,0.048802088200370415
11768,,2.29113371765141e-06,0.048802088200370415
11769,,1.031361596728001e-05,0.048802088200370415
11770,,2.287942133518982e-06,0.048802088200370415
11771,,1.0316743241446272e-05,0.048802088200370415
11772,,2.2847500969418006e-06,0.048802088200370415
11773,,1.031987152306924e-05,0.048802088200370415
11774,,2.28155716277565e-06,0.048802088200370415
11775,,1.0323005602549865e-05,0.048802088200370415
11776,,2.278358045754006e-06,0.048802088200370415
11777,,1.0326121827467108e-05,0.048802088200370415
11778,,2.275177516875556e-06,0.048802088200370415
11779,,1.0329247864557527e-05,0.048802088200370415
11780,,2.271984346442481e-06,0.048802088200370415
11781,,1.0332367852974544e-05,0.048802088200370415
11782,,2.268800356078988e-06,0.048802088200370415
11783,,1.0335488153879051e-05,0.048802088200370415
11784,,2.265614520465928e-06,0.048802088200370415
11785,,1.0338617708761698e-05,0.048802088200370415
11786,,2.2624211144447942e-06,0.048802088200370415
11787,,1.034173285524519e-05,0.048802088200370415
11788,,2.259238668996866e-06,0.048802088200370415
11789,,1.0344841956104275e-05,0.048802088200370415
11790,,2.2560637375430162e-06,0.048802088200370415
11791,,1.0347961964439769e-05,0.048802088200370415
11792,,2.2528803676125316e-06,0.048802088200370415
11793,,1.0351080944104465e-05,0.048802088200370415
11794,,2.249697075169816e-06,0.048802088200370415
11795,,1.0354201154825484e-05,0.048802088200370415
11796,,2.2465126006962932e-06,0.048802088200370415
11797,,1.0357319008858723e-05,0.048802088200370415
11798,,2.243330660221446e-06,0.048802088200370415
11799,,1.0360427861234219e-05,0.048802088200370415
11800,,2.2401558151105536e-06,0.048802088200370415
11801,,1.0363536265559933e-05,0.048802088200370415
11802,,2.236983145458279e-06,0.048802088200370415
11803,,1.0366657508586328e-05,0.048802088200370415
11804,,2.233800783011666e-06,0.048802088200370415
11805,,1.0369762208774803e-05,0.048802088200370415
11806,,2.2306284799077685e-06,0.048802088200370415
11807,,1.0372872928894943e-05,0.048802088200370415
11808,,2.2274563743138983e-06,0.048802088200370415
11809,,1.0375973794475508e-05,0.048802088200370415
11810,,2.2242872279535435e-06,0.048802088200370415
11811,,1.0379082696608711e-05,0.048802088200370415
11812,,2.2211137860613134e-06,0.048802088200370415
11813,,1.0382188877904582e-05,0.048802088200370415
11814,,2.217942581259004e-06,0.048802088200370415
11815,,1.0385303607577535e-05,0.048802088200370415
11816,,2.2147679004846727e-06,0.048802088200370415
11817,,1.0388414505558987e-05,0.048802088200370415
11818,,2.211593830270006e-06,0.048802088200370415
11819,,1.0391511821841346e-05,0.048802088200370415
11820,,2.208429325555171e-06,0.048802088200370415
11821,,1.0394625106599097e-05,0.048802088200370415
11822,,2.2052525580287677e-06,0.048802088200370415
11823,,1.039772569522118e-05,0.048802088200370415
11824,,2.2020888785662417e-06,0.048802088200370415
11825,,1.040082207772525e-05,0.048802088200370415
11826,,2.1989284596905206e-06,0.048802088200370415
11827,,1.0403922713645369e-05,0.048802088200370415
11828,,2.1957647185336104e-06,0.048802088200370415
11829,,1.0407026617596879e-05,0.048802088200370415
11830,,2.1925980832801412e-06,0.048802088200370415
11831,,1.0410119373419238e-05,0.048802088200370415
11832,,2.18943984970613e-06,0.048802088200370415
11833,,1.0413222023697553e-05,0.048802088200370415
11834,,2.1862722263904788e-06,0.048802088200370415
11835,,1.041631025245124e-05,0.048802088200370415
11836,,2.1831194125663644e-06,0.048802088200370415
11837,,1.041941626188625e-05,0.048802088200370415
11838,,2.1799522088406516e-06,0.048802088200370415
11839,,1.0422504767684402e-05,0.048802088200370415
11840,,2.1767992658220233e-06,0.048802088200370415
11841,,1.0425600989875752e-05,0.048802088200370415
11842,,2.1736392285781777e-06,0.048802088200370415
11843,,1.0428684668466827e-05,0.048802088200370415
11844,,2.1704911264354347e-06,0.048802088200370415
11845,,1.0431789095354267e-05,0.048802088200370415
11846,,2.1673280851637545e-06,0.048802088200370415
11847,,1.0434880281801195e-05,0.048802088200370415
11848,,2.1641705712882754e-06,0.048802088200370415
11849,,1.0437969684147797e-05,0.048802088200370415
11850,,2.161019183514077e-06,0.048802088200370415
11851,,1.0441064333300426e-05,0.048802088200370415
11852,,2.1578615411409593e-06,0.048802088200370415
11853,,1.0444145632643044e-05,0.048802088200370415
11854,,2.1547139739406e-06,0.048802088200370415
11855,,1.0447240481487581e-05,0.048802088200370415
11856,,2.1515586555994705e-06,0.048802088200370415
11857,,1.0450331894462808e-05,0.048802088200370415
11858,,2.148405596393611e-06,0.048802088200370415
11859,,1.0453417711772592e-05,0.048802088200370415
11860,,2.145258892996695e-06,0.048802088200370415
11861,,1.0456498078126006e-05,0.048802088200370415
11862,,2.142112269495913e-06,0.048802088200370415
11863,,1.0459581130141652e-05,0.048802088200370415
11864,,2.1389674141201973e-06,0.048802088200370415
11865,,1.0462665006669151e-05,0.048802088200370415
11866,,2.135820312538384e-06,0.048802088200370415
11867,,1.0465745252085928e-05,0.048802088200370415
11868,,2.132676733187058e-06,0.048802088200370415
11869,,1.0468833902262442e-05,0.048802088200370415
11870,,2.1295278358805483e-06,0.048802088200370415
11871,,1.0471906111356107e-05,0.048802088200370415
11872,,2.126388894614785e-06,0.048802088200370415
11873,,1.0474993377708664e-05,0.048802088200370415
11874,,2.123242831206071e-06,0.048802088200370415
11875,,1.0478069695586083e-05,0.048802088200370415
11876,,2.120102254202485e-06,0.048802088200370415
11877,,1.0481147058792305e-05,0.048802088200370415
11878,,2.116963190937445e-06,0.048802088200370415
11879,,1.0484222004656002e-05,0.048802088200370415
11880,,2.1138271639162037e-06,0.048802088200370415
11881,,1.0487300254775705e-05,0.048802088200370415
11882,,2.110687806283603e-06,0.048802088200370415
11883,,1.0490388502826617e-05,0.048802088200370415
11884,,2.107538043711812e-06,0.048802088200370415
11885,,1.049345528653612e-05,0.048802088200370415
11886,,2.104407037957502e-06,0.048802088200370415
11887,,1.0496528367892396e-05,0.048802088200370415
11888,,2.10127080289072e-06,0.048802088200370415
11889,,1.0499602141324761e-05,0.048802088200370415
11890,,2.0981356946015374e-06,0.048802088200370415
11891,,1.0502673179013352e-05,0.048802088200370415
11892,,2.0950055279473052e-06,0.048802088200370415
11893,,1.0505732903142205e-05,0.048802088200370415
11894,,2.0918811030779643e-06,0.048802088200370415
11895,,1.0508816915615076e-05,0.048802088200370415
11896,,2.088736907240721e-06,0.048802088200370415
11897,,1.0511881348429352e-05,0.048802088200370415
11898,,2.0856068481021944e-06,0.048802088200370415
11899,,1.051495121273255e-05,0.048802088200370415
11900,,2.082476766418595e-06,0.048802088200370415
11901,,1.0518024340398422e-05,0.048802088200370415
11902,,2.0793434128933827e-06,0.048802088200370415
11903,,1.05210871355783e-05,0.048802088200370415
11904,,2.0762207037381383e-06,0.048802088200370415
11905,,1.0524163456383277e-05,0.048802088200370415
11906,,2.0730829765421707e-06,0.048802088200370415
11907,,1.0527220254726522e-05,0.048802088200370415
11908,,2.069962524582791e-06,0.048802088200370415
11909,,1.0530282923838541e-05,0.048802088200370415
11910,,2.0668368711984195e-06,0.048802088200370415
11911,,1.0533339127507821e-05,0.048802088200370415
11912,,2.063719266262433e-06,0.048802088200370415
11913,,1.0536403066585092e-05,0.048802088200370415
11914,,2.0605958012581563e-06,0.048802088200370415
11915,,1.0539469376710483e-05,0.048802088200370415
11916,,2.0574674073039534e-06,0.048802088200370415
11917,,1.0542536316387561e-05,0.048802088200370415
11918,,2.0543415568567822e-06,0.048802088200370415
11919,,1.0545585917596757e-05,0.048802088200370415
11920,,2.0512303255260847e-06,0.048802088200370415
11921,,1.0548644680539519e-05,0.048802088200370415
11922,,2.048107907567739e-06,0.048802088200370415
11923,,1.0551700996072163e-05,0.048802088200370415
11924,,2.044991920779504e-06,0.048802088200370415
11925,,1.055475582511327e-05,0.048802088200370415
11926,,2.0418771642746628e-06,0.048802088200370415
11927,,1.0557820303640653e-05,0.048802088200370415
11928,,2.038750369400312e-06,0.048802088200370415
11929,,1.0560869444354026e-05,0.048802088200370415
11930,,2.0356400521336115e-06,0.048802088200370415
11931,,1.0563939683766182e-05,0.048802088200370415
11932,,2.0325122797978404e-06,0.048802088200370415
11933,,1.0566988407343272e-05,0.048802088200370415
11934,,2.029402274208742e-06,0.048802088200370415
11935,,1.0570038561184718e-05,0.048802088200370415
11936,,2.0262885804074924e-06,0.048802088200370415
11937,,1.0573089971624518e-05,0.048802088200370415
11938,,2.0231782344142554e-06,0.048802088200370415
11939,,1.0576134627874973e-05,0.048802088200370415
11940,,2.0200721164113683e-06,0.048802088200370415
11941,,1.0579191119610436e-05,0.048802088200370415
11942,,2.0169559028846804e-06,0.048802088200370415
11943,,1.0582236278514432e-05,0.048802088200370415
11944,,2.013851436656548e-06,0.048802088200370415
11945,,1.0585284005363136e-05,0.048802088200370415
11946,,2.010742986199545e-06,0.048802088200370415
11947,,1.058832792482333e-05,0.048802088200370415
11948,,2.007637936206865e-06,0.048802088200370415
11949,,1.0591376110307946e-05,0.048802088200370415
11950,,2.004527082620058e-06,0.048802088200370415
11951,,1.0594424139937672e-05,0.048802088200370415
11952,,2.00142049678022e-06,0.048802088200370415
11953,,1.0597479891061605e-05,0.048802088200370415
11954,,1.99830731698872e-06,0.048802088200370415
11955,,1.0600509916265352e-05,0.048802088200370415
11956,,1.9952166003575818e-06,0.048802088200370415
11957,,1.0603564453576197e-05,0.048802088200370415
11958,,1.9921033101489125e-06,0.048802088200370415
11959,,1.060660697965546e-05,0.048802088200370415
11960,,1.9890002440622594e-06,0.048802088200370415
11961,,1.0609645548227434e-05,0.048802088200370415
11962,,1.985899372378932e-06,0.048802088200370415
11963,,1.0612683853285473e-05,0.048802088200370415
11964,,1.9828024405840803e-06,0.048802088200370415
11965,,1.0615718997116614e-05,0.048802088200370415
11966,,1.9797068238094104e-06,0.048802088200370415
11967,,1.0618761053620515e-05,0.048802088200370415
11968,,1.976606032977612e-06,0.048802088200370415
11969,,1.0621795825017509e-05,0.048802088200370415
11970,,1.9735093977864243e-06,0.048802088200370415
11971,,1.0624841980281405e-05,0.048802088200370415
11972,,1.9704056269384046e-06,0.048802088200370415
11973,,1.0627868032708837e-05,0.048802088200370415
11974,,1.96731876593103e-06,0.048802088200370415
11975,,1.0630901038648695e-05,0.048802088200370415
11976,,1.964225357535419e-06,0.048802088200370415
11977,,1.0633929259332926e-05,0.048802088200370415
11978,,1.9611366822157224e-06,0.048802088200370415
11979,,1.0636975819558463e-05,0.048802088200370415
11980,,1.95803515874103e-06,0.048802088200370415
11981,,1.064000088818658e-05,0.048802088200370415
11982,,1.954946933843633e-06,0.048802088200370415
11983,,1.0643034079958334e-05,0.048802088200370415
11984,,1.951856288449743e-06,0.048802088200370415
11985,,1.0646073289474093e-05,0.048802088200370415
11986,,1.948758527942812e-06,0.048802088200370415
11987,,1.0649082909938954e-05,0.048802088200370415
11988,,1.945685499764136e-06,0.048802088200370415
11989,,1.065212210440518e-05,0.048802088200370415
11990,,1.942589406251693e-06,0.048802088200370415
11991,,1.065514196677327e-05,0.048802088200370415
11992,,1.9395065619759643e-06,0.048802088200370415
11993,,1.0658171871737673e-05,0.048802088200370415
11994,,1.936419695049885e-06,0.048802088200370415
11995,,1.066121367835408e-05,0.048802088200370415
11996,,1.9333228776099603e-06,0.048802088200370415
11997,,1.0664227583402532e-05,0.048802088200370415
11998,,1.930246573354372e-06,0.048802088200370415
11999,,1.066726173257242e-05,0.048802088200370415
12000,,1.9271556397446873e-06,0.048802088200370415
12001,,1.0670286175652824e-05,0.048802088200370415
12002,,1.924073514592262e-06,0.048802088200370415
12003,,1.0673305511869286e-05,0.048802088200370415
12004,,1.920993206795339e-06,0.048802088200370415
12005,,1.0676330284275916e-05,0.048802088200370415
12006,,1.917908878132474e-06,0.048802088200370415
12007,,1.067934244938792e-05,0.048802088200370415
12008,,1.9148358857630445e-06,0.048802088200370415
12009,,1.0682366564843164e-05,0.048802088200370415
12010,,1.911753568882705e-06,0.048802088200370415
12011,,1.0685386245917034e-05,0.048802088200370415
12012,,1.9086771126185755e-06,0.048802088200370415
12013,,1.06884047075822e-05,0.048802088200370415
12014,,1.905601683433485e-06,0.048802088200370415
12015,,1.0691425984732089e-05,0.048802088200370415
12016,,1.9025197897175003e-06,0.048802088200370415
12017,,1.0694434637733817e-05,0.048802088200370415
12018,,1.8994523703678503e-06,0.048802088200370415
12019,,1.0697458184500619e-05,0.048802088200370415
12020,,1.8963727419561883e-06,0.048802088200370415
12021,,1.070046341596666e-05,0.048802088200370415
12022,,1.8933056528174136e-06,0.048802088200370415
12023,,1.0703476716829729e-05,0.048802088200370415
12024,,1.890232815062085e-06,0.048802088200370415
12025,,1.0706494554136642e-05,0.048802088200370415
12026,,1.8871580661928131e-06,0.048802088200370415
12027,,1.070950264227018e-05,0.048802088200370415
12028,,1.8840914680108607e-06,0.048802088200370415
12029,,1.0712517108876733e-05,0.048802088200370415
12030,,1.881021853724936e-06,0.048802088200370415
12031,,1.071553121233991e-05,0.048802088200370415
12032,,1.8779488801101813e-06,0.048802088200370415
12033,,1.0718539796706997e-05,0.048802088200370415
12034,,1.8748807677865174e-06,0.048802088200370415
12035,,1.0721553917494613e-05,0.048802088200370415
12036,,1.8718099529335028e-06,0.048802088200370415
12037,,1.0724541478158484e-05,0.048802088200370415
12038,,1.868758967082465e-06,0.048802088200370415
12039,,1.0727570974032046e-05,0.048802088200370415
12040,,1.8656784106711493e-06,0.048802088200370415
12041,,1.0730566562797348e-05,0.048802088200370415
12042,,1.862623592869613e-06,0.048802088200370415
12043,,1.073357612477369e-05,0.048802088200370415
12044,,1.8595546326170029e-06,0.048802088200370415
12045,,1.073657976742332e-05,0.048802088200370415
12046,,1.8564939386920706e-06,0.048802088200370415
12047,,1.0739590224238756e-05,0.048802088200370415
12048,,1.8534281539925948e-06,0.048802088200370415
12049,,1.0742590614007123e-05,0.048802088200370415
12050,,1.8503676318054848e-06,0.048802088200370415
12051,,1.074558345375024e-05,0.048802088200370415
12052,,1.847317894746831e-06,0.048802088200370415
12053,,1.07485775308736e-05,0.048802088200370415
12054,,1.8442641880389218e-06,0.048802088200370415
12055,,1.0751578936300056e-05,0.048802088200370415
12056,,1.8412058959659595e-06,0.048802088200370415
12057,,1.0754582169901715e-05,0.048802088200370415
12058,,1.8381472171780727e-06,0.048802088200370415
12059,,1.0757575781868799e-05,0.048802088200370415
12060,,1.8350948398511631e-06,0.048802088200370415
12061,,1.0760591557931973e-05,0.048802088200370415
12062,,1.8320245719392152e-06,0.048802088200370415
12063,,1.0763580856179207e-05,0.048802088200370415
12064,,1.8289736757089688e-06,0.048802088200370415
12065,,1.0766572171656561e-05,0.048802088200370415
12066,,1.8259273237659442e-06,0.048802088200370415
12067,,1.0769573047156952e-05,0.048802088200370415
12068,,1.8228679026547404e-06,0.048802088200370415
12069,,1.07725743218643e-05,0.048802088200370415
12070,,1.819813188863676e-06,0.048802088200370415
12071,,1.0775564691620864e-05,0.048802088200370415
12072,,1.8167641738373366e-06,0.048802088200370415
12073,,1.077855522897008e-05,0.048802088200370415
12074,,1.8137173358851981e-06,0.048802088200370415
12075,,1.0781551371289782e-05,0.048802088200370415
12076,,1.8106632549798778e-06,0.048802088200370415
12077,,1.07845454073671e-05,0.048802088200370415
12078,,1.807613987062732e-06,0.048802088200370415
12079,,1.078752946562697e-05,0.048802088200370415
12080,,1.804570152246684e-06,0.048802088200370415
12081,,1.0790524849033073e-05,0.048802088200370415
12082,,1.8015203908794985e-06,0.048802088200370415
12083,,1.0793505414659236e-05,0.048802088200370415
12084,,1.7984789865587485e-06,0.048802088200370415
12085,,1.0796506618114486e-05,0.048802088200370415
12086,,1.7954257639129107e-06,0.048802088200370415
12087,,1.0799492639305805e-05,0.048802088200370415
12088,,1.7923805756789546e-06,0.048802088200370415
12089,,1.0802480362342222e-05,0.048802088200370415
12090,,1.7893381512267335e-06,0.048802088200370415
12091,,1.0805457639036037e-05,0.048802088200370415
12092,,1.7863021089320399e-06,0.048802088200370415
12093,,1.080844533716695e-05,0.048802088200370415
12094,,1.7832598185758126e-06,0.048802088200370415
12095,,1.0811416240898567e-05,0.048802088200370415
12096,,1.7802314600605145e-06,0.048802088200370415
12097,,1.0814413218723719e-05,0.048802088200370415
12098,,1.7771793456825868e-06,0.048802088200370415
12099,,1.0817388829526534e-05,0.048802088200370415
12100,,1.7741439876095794e-06,0.048802088200370415
12101,,1.0820374210622465e-05,0.048802088200370415
12102,,1.7711036504589245e-06,0.048802088200370415
12103,,1.0823357873650467e-05,0.048802088200370415
12104,,1.7680645861706699e-06,0.048802088200370415
12105,,1.0826317711344423e-05,0.048802088200370415
12106,,1.7650456708209489e-06,0.048802088200370415
12107,,1.0829311241233611e-05,0.048802088200370415
12108,,1.761997778956295e-06,0.048802088200370415
12109,,1.0832286169766488e-05,0.048802088200370415
12110,,1.7589655720285082e-06,0.048802088200370415
12111,,1.083527121216351e-05,0.048802088200370415
12112,,1.7559280063747093e-06,0.048802088200370415
12113,,1.0838241928862342e-05,0.048802088200370415
12114,,1.7528967974782728e-06,0.048802088200370415
12115,,1.0841215589285519e-05,0.048802088200370415
12116,,1.7498672275701262e-06,0.048802088200370415
12117,,1.0844191394444559e-05,0.048802088200370415
12118,,1.7468390562813646e-06,0.048802088200370415
12119,,1.0847169874275467e-05,0.048802088200370415
12120,,1.7438050453330677e-06,0.048802088200370415
12121,,1.0850140445312626e-05,0.048802088200370415
12122,,1.7407780351468153e-06,0.048802088200370415
12123,,1.0853108006849842e-05,0.048802088200370415
12124,,1.7377509800090249e-06,0.048802088200370415
12125,,1.0856069893064315e-05,0.048802088200370415
12126,,1.7347316933023655e-06,0.048802088200370415
12127,,1.0859045070271487e-05,0.048802088200370415
12128,,1.7317040202350055e-06,0.048802088200370415
12129,,1.086202284699567e-05,0.048802088200370415
12130,,1.7286730477432558e-06,0.048802088200370415
12131,,1.0864990237315233e-05,0.048802088200370415
12132,,1.7256487956823044e-06,0.048802088200370415
12133,,1.0867957810732306e-05,0.048802088200370415
12134,,1.7226256938756793e-06,0.048802088200370415
12135,,1.0870925969363727e-05,0.048802088200370415
12136,,1.7196015279274434e-06,0.048802088200370415
12137,,1.0873897121694692e-05,0.048802088200370415
12138,,1.7165761902689152e-06,0.048802088200370415
12139,,1.087685003798681e-05,0.048802088200370415
12140,,1.7135638231822607e-06,0.048802088200370415
12141,,1.0879833882767814e-05,0.048802088200370415
12142,,1.710529294267532e-06,0.048802088200370415
12143,,1.0882779428121991e-05,0.048802088200370415
12144,,1.7075242163811313e-06,0.048802088200370415
12145,,1.0885749836951396e-05,0.048802088200370415
12146,,1.7044993218728225e-06,0.048802088200370415
12147,,1.0888713498319739e-05,0.048802088200370415
12148,,1.7014813798283904e-06,0.048802088200370415
12149,,1.0891669430746015e-05,0.048802088200370415
12150,,1.6984710300856578e-06,0.048802088200370415
12151,,1.0894623458434828e-05,0.048802088200370415
12152,,1.6954587543079511e-06,0.048802088200370415
12153,,1.0897583944537982e-05,0.048802088200370415
12154,,1.6924463497784965e-06,0.048802088200370415
12155,,1.090054519839483e-05,0.048802088200370415
12156,,1.6894304085359396e-06,0.048802088200370415
12157,,1.0903497802698804e-05,0.048802088200370415
12158,,1.6864212869063242e-06,0.048802088200370415
12159,,1.090645941051014e-05,0.048802088200370415
12160,,1.6834074267641585e-06,0.048802088200370415
12161,,1.0909409463998657e-05,0.048802088200370415
12162,,1.6804003951558027e-06,0.048802088200370415
12163,,1.091236781368621e-05,0.048802088200370415
12164,,1.6773855360199259e-06,0.048802088200370415
12165,,1.0915324742753267e-05,0.048802088200370415
12166,,1.6743756421443066e-06,0.048802088200370415
12167,,1.0918274355418461e-05,0.048802088200370415
12168,,1.6713697705819182e-06,0.048802088200370415
12169,,1.092122249767224e-05,0.048802088200370415
12170,,1.6683660862858493e-06,0.048802088200370415
12171,,1.0924190258696522e-05,0.048802088200370415
12172,,1.6653473091466823e-06,0.048802088200370415
12173,,1.0927135877372781e-05,0.048802088200370415
12174,,1.6623444407105181e-06,0.048802088200370415
12175,,1.093009466642213e-05,0.048802088200370415
12176,,1.659332426455562e-06,0.048802088200370415
12177,,1.093303686510679e-05,0.048802088200370415
12178,,1.656334055073806e-06,0.048802088200370415
12179,,1.0935983739270262e-05,0.048802088200370415
12180,,1.6533326446328873e-06,0.048802088200370415
12181,,1.0938936067717736e-05,0.048802088200370415
12182,,1.65032650383884e-06,0.048802088200370415
12183,,1.0941890793035751e-05,0.048802088200370415
12184,,1.6473195640710287e-06,0.048802088200370415
12185,,1.094483803895307e-05,0.048802088200370415
12186,,1.6443176075662084e-06,0.048802088200370415
12187,,1.0947763837274343e-05,0.048802088200370415
12188,,1.6413350618374453e-06,0.048802088200370415
12189,,1.09507216429208e-05,0.048802088200370415
12190,,1.6383223015002913e-06,0.048802088200370415
12191,,1.0953659385167509e-05,0.048802088200370415
12192,,1.6353290243382002e-06,0.048802088200370415
12193,,1.0956629900848596e-05,0.048802088200370415
12194,,1.6323123635856416e-06,0.048802088200370415
12195,,1.0959535509285752e-05,0.048802088200370415
12196,,1.6293432461476687e-06,0.048802088200370415
12197,,1.0962504262693313e-05,0.048802088200370415
12198,,1.6263275614320617e-06,0.048802088200370415
12199,,1.0965414681091587e-05,0.048802088200370415
12200,,1.6233574035784983e-06,0.048802088200370415
12201,,1.0968389801738751e-05,0.048802088200370415
12202,,1.6203355519427516e-06,0.048802088200370415
12203,,1.0971299011483165e-05,0.048802088200370415
12204,,1.6173660078800696e-06,0.048802088200370415
12205,,1.0974261147487768e-05,0.048802088200370415
12206,,1.6143577134872546e-06,0.048802088200370415
12207,,1.0977174062321578e-05,0.048802088200370415
12208,,1.611385232963608e-06,0.048802088200370415
12209,,1.0980138857455297e-05,0.048802088200370415
12210,,1.6083706106422513e-06,0.048802088200370415
12211,,1.0983037261891606e-05,0.048802088200370415
12212,,1.6054115471176266e-06,0.048802088200370415
12213,,1.0986001467036991e-05,0.048802088200370415
12214,,1.6023989102109709e-06,0.048802088200370415
12215,,1.0988914164490438e-05,0.048802088200370415
12216,,1.599427776416739e-06,0.048802088200370415
12217,,1.0991859761496753e-05,0.048802088200370415
12218,,1.5964337291708026e-06,0.048802088200370415
12219,,1.0994783096740914e-05,0.048802088200370415
12220,,1.5934538060965213e-06,0.048802088200370415
12221,,1.099773743883447e-05,0.048802088200370415
12222,,1.5904512160250748e-06,0.048802088200370415
12223,,1.1000632115281806e-05,0.048802088200370415
12224,,1.5874927487764651e-06,0.048802088200370415
12225,,1.100359270426587e-05,0.048802088200370415
12226,,1.5844871845582956e-06,0.048802088200370415
12227,,1.1006515345215247e-05,0.048802088200370415
12228,,1.5815068054316376e-06,0.048802088200370415
12229,,1.1009441599766656e-05,0.048802088200370415
12230,,1.5785288879746523e-06,0.048802088200370415
12231,,1.1012375385736392e-05,0.048802088200370415
12232,,1.575546378551272e-06,0.048802088200370415
12233,,1.1015286796695266e-05,0.048802088200370415
12234,,1.5725755060204818e-06,0.048802088200370415
12235,,1.1018214733042352e-05,0.048802088200370415
12236,,1.5695944438903954e-06,0.048802088200370415
12237,,1.1021149791252668e-05,0.048802088200370415
12238,,1.5666073675311698e-06,0.048802088200370415
12239,,1.1024072583931319e-05,0.048802088200370415
12240,,1.563631801201742e-06,0.048802088200370415
12241,,1.1026985148822254e-05,0.048802088200370415
12242,,1.5606639815201977e-06,0.048802088200370415
12243,,1.1029919583309618e-05,0.048802088200370415
12244,,1.5576786182443818e-06,0.048802088200370415
12245,,1.1032822543931566e-05,0.048802088200370415
12246,,1.55472092063888e-06,0.048802088200370415
12247,,1.10357686458107e-05,0.048802088200370415
12248,,1.551726996345403e-06,0.048802088200370415
12249,,1.1038655502388233e-05,0.048802088200370415
12250,,1.5487794162332009e-06,0.048802088200370415
12251,,1.104159728265597e-05,0.048802088200370415
12252,,1.5457913499474876e-06,0.048802088200370415
12253,,1.1044502887043217e-05,0.048802088200370415
12254,,1.5428290831550822e-06,0.048802088200370415
12255,,1.1047442925720282e-05,0.048802088200370415
12256,,1.5398441107185156e-06,0.048802088200370415
12257,,1.1050334861446122e-05,0.048802088200370415
12258,,1.5368910300236023e-06,0.048802088200370415
12259,,1.1053261781717184e-05,0.048802088200370415
12260,,1.5339143480466558e-06,0.048802088200370415
12261,,1.1056164223467741e-05,0.048802088200370415
12262,,1.5309564237776362e-06,0.048802088200370415
12263,,1.1059088612915617e-05,0.048802088200370415
12264,,1.5279815607143186e-06,0.048802088200370415
12265,,1.106200513110798e-05,0.048802088200370415
12266,,1.5250130475517185e-06,0.048802088200370415
12267,,1.1064914547322563e-05,0.048802088200370415
12268,,1.5220520302846518e-06,0.048802088200370415
12269,,1.1067838590901573e-05,0.048802088200370415
12270,,1.519075291222926e-06,0.048802088200370415
12271,,1.1070744264804977e-05,0.048802088200370415
12272,,1.5161146834755471e-06,0.048802088200370415
12273,,1.1073666143285019e-05,0.048802088200370415
12274,,1.5131466666754707e-06,0.048802088200370415
12275,,1.1076555048755918e-05,0.048802088200370415
12276,,1.510197862022155e-06,0.048802088200370415
12277,,1.1079480742627425e-05,0.048802088200370415
12278,,1.5072252970259835e-06,0.048802088200370415
12279,,1.1082367522973241e-05,0.048802088200370415
12280,,1.5042809150546896e-06,0.048802088200370415
12281,,1.1085289914227915e-05,0.048802088200370415
12282,,1.5013111519190564e-06,0.048802088200370415
12283,,1.1088190175101581e-05,0.048802088200370415
12284,,1.4983550656888426e-06,0.048802088200370415
12285,,1.1091093273158719e-05,0.048802088200370415
12286,,1.495401946033394e-06,0.048802088200370415
12287,,1.1094008979591575e-05,0.048802088200370415
12288,,1.4924342043910132e-06,0.048802088200370415
12289,,1.1096891404393464e-05,0.048802088200370415
12290,,1.489496762635553e-06,0.048802088200370415
12291,,1.109982659662943e-05,0.048802088200370415
12292,,1.4865165732959332e-06,0.048802088200370415
12293,,1.1102714301889672e-05,0.048802088200370415
12294,,1.4835715725498303e-06,0.048802088200370415
12295,,1.1105611871325006e-05,0.048802088200370415
12296,,1.4806216545881471e-06,0.048802088200370415
12297,,1.1108513831415897e-05,0.048802088200370415
12298,,1.4776663353665281e-06,0.048802088200370415
12299,,1.1111425342307884e-05,0.048802088200370415
12300,,1.4747079043590165e-06,0.048802088200370415
12301,,1.1114319254470781e-05,0.048802088200370415
12302,,1.4717588941979016e-06,0.048802088200370415
12303,,1.1117209602301866e-05,0.048802088200370415
12304,,1.4688171466755187e-06,0.048802088200370415
12305,,1.1120112352432342e-05,0.048802088200370415
12306,,1.4658635106917665e-06,0.048802088200370415
12307,,1.1123012563525034e-05,0.048802088200370415
12308,,1.4629135624583108e-06,0.048802088200370415
12309,,1.112590379730587e-05,0.048802088200370415
12310,,1.4599690387047868e-06,0.048802088200370415
12311,,1.1128817550183628e-05,0.048802088200370415
12312,,1.4570091101586239e-06,0.048802088200370415
12313,,1.1131679902519475e-05,0.048802088200370415
12314,,1.4540854692217773e-06,0.048802088200370415
12315,,1.1134601635829244e-05,0.048802088200370415
12316,,1.4511205110703039e-06,0.048802088200370415
12317,,1.1137462544528336e-05,0.048802088200370415
12318,,1.4481982589119368e-06,0.048802088200370415
12319,,1.1140395822966016e-05,0.048802088200370415
12320,,1.4452257288501258e-06,0.048802088200370415
12321,,1.1143246824887867e-05,0.048802088200370415
12322,,1.4423109632283226e-06,0.048802088200370415
12323,,1.1146178500421763e-05,0.048802088200370415
12324,,1.439340798097407e-06,0.048802088200370415
12325,,1.1149024351528944e-05,0.048802088200370415
12326,,1.43643053706626e-06,0.048802088200370415
12327,,1.1151960195962148e-05,0.048802088200370415
12328,,1.4334572908064111e-06,0.048802088200370415
12329,,1.1154809612667814e-05,0.048802088200370415
12330,,1.4305442545828888e-06,0.048802088200370415
12331,,1.1157736795065087e-05,0.048802088200370415
12332,,1.4275777077781965e-06,0.048802088200370415
12333,,1.1160584298556033e-05,0.048802088200370415
12334,,1.424666923082583e-06,0.048802088200370415
12335,,1.116349321803895e-05,0.048802088200370415
12336,,1.4217161152325247e-06,0.048802088200370415
12337,,1.116634940311305e-05,0.048802088200370415
12338,,1.4188028232686867e-06,0.048802088200370415
12339,,1.1169261620346261e-05,0.048802088200370415
12340,,1.4158477251633504e-06,0.048802088200370415
12341,,1.1172111634878793e-05,0.048802088200370415
12342,,1.412935534773818e-06,0.048802088200370415
12343,,1.1175028615680852e-05,0.048802088200370415
12344,,1.409977889467938e-06,0.048802088200370415
12345,,1.117788927171203e-05,0.048802088200370415
12346,,1.4070575167417267e-06,0.048802088200370415
12347,,1.1180791466031314e-05,0.048802088200370415
12348,,1.4041136247815267e-06,0.048802088200370415
12349,,1.1183643606705929e-05,0.048802088200370415
12350,,1.4012046715292481e-06,0.048802088200370415
12351,,1.1186551621204373e-05,0.048802088200370415
12352,,1.3982536674231861e-06,0.048802088200370415
12353,,1.1189408416973863e-05,0.048802088200370415
12354,,1.3953379116963333e-06,0.048802088200370415
12355,,1.1192300945654582e-05,0.048802088200370415
12356,,1.3924018389753818e-06,0.048802088200370415
12357,,1.1195162857230865e-05,0.048802088200370415
12358,,1.3894816736948759e-06,0.048802088200370415
12359,,1.1198061996910347e-05,0.048802088200370415
12360,,1.386538062686748e-06,0.048802088200370415
12361,,1.1200907106870681e-05,0.048802088200370415
12362,,1.383634723175889e-06,0.048802088200370415
12363,,1.1203804700435526e-05,0.048802088200370415
12364,,1.3806920817108772e-06,0.048802088200370415
12365,,1.1206670032122666e-05,0.048802088200370415
12366,,1.3777748696172327e-06,0.048802088200370415
12367,,1.1209544435475109e-05,0.048802088200370415
12368,,1.3748516161423617e-06,0.048802088200370415
12369,,1.121241512946978e-05,0.048802088200370415
12370,,1.3719309114041064e-06,0.048802088200370415
12371,,1.1215283829793514e-05,0.048802088200370415
12372,,1.3690103943310683e-06,0.048802088200370415
12373,,1.1218151168581508e-05,0.048802088200370415
12374,,1.366092420968188e-06,0.048802088200370415
12375,,1.1221043671016034e-05,0.048802088200370415
12376,,1.3631525989504937e-06,0.048802088200370415
12377,,1.1223879339381454e-05,0.048802088200370415
12378,,1.3602588409024836e-06,0.048802088200370415
12379,,1.1226776157992341e-05,0.048802088200370415
12380,,1.35732224438355e-06,0.048802088200370415
12381,,1.1229621953213055e-05,0.048802088200370415
12382,,1.3544172949566392e-06,0.048802088200370415
12383,,1.1232521820862775e-05,0.048802088200370415
12384,,1.3514766967696256e-06,0.048802088200370415
12385,,1.123537091193545e-05,0.048802088200370415
12386,,1.3485705750469565e-06,0.048802088200370415
12387,,1.1238246500137415e-05,0.048802088200370415
12388,,1.3456498805879933e-06,0.048802088200370415
12389,,1.1241098085583468e-05,0.048802088200370415
12390,,1.3427445149915063e-06,0.048802088200370415
12391,,1.1243960503663089e-05,0.048802088200370415
12392,,1.3398315102424585e-06,0.048802088200370415
12393,,1.1246811422880368e-05,0.048802088200370415
12394,,1.3369309562960498e-06,0.048802088200370415
12395,,1.1249700508034563e-05,0.048802088200370415
12396,,1.334002055011052e-06,0.048802088200370415
12397,,1.1252539178345917e-05,0.048802088200370415
12398,,1.3311006385913197e-06,0.048802088200370415
12399,,1.1255431747461806e-05,0.048802088200370415
12400,,1.328170726915489e-06,0.048802088200370415
12401,,1.1258257452086049e-05,0.048802088200370415
12402,,1.3252842235931315e-06,0.048802088200370415
12403,,1.1261143557993583e-05,0.048802088200370415
12404,,1.322357421579042e-06,0.048802088200370415
12405,,1.1263958189160752e-05,0.048802088200370415
12406,,1.3194816377010002e-06,0.048802088200370415
12407,,1.1266857817773357e-05,0.048802088200370415
12408,,1.3165448967092883e-06,0.048802088200370415
12409,,1.1269689067054453e-05,0.048802088200370415
12410,,1.3136542581497593e-06,0.048802088200370415
12411,,1.12725786822605e-05,0.048802088200370415
12412,,1.3107238407446185e-06,0.048802088200370415
12413,,1.1275394768155886e-05,0.048802088200370415
12414,,1.3078502357841545e-06,0.048802088200370415
12415,,1.1278296348480092e-05,0.048802088200370415
12416,,1.3049120185989819e-06,0.048802088200370415
12417,,1.1281093024532431e-05,0.048802088200370415
12418,,1.3020492925896146e-06,0.048802088200370415
12419,,1.12840000617691e-05,0.048802088200370415
12420,,1.2991105887932174e-06,0.048802088200370415
12421,,1.1286788327778532e-05,0.048802088200370415
12422,,1.2962555790628703e-06,0.048802088200370415
12423,,1.1289701080218957e-05,0.048802088200370415
12424,,1.293310221735741e-06,0.048802088200370415
12425,,1.1292479619660276e-05,0.048802088200370415
12426,,1.2904619946454814e-06,0.048802088200370415
12427,,1.129541069141468e-05,0.048802088200370415
12428,,1.2875059058758724e-06,0.048802088200370415
12429,,1.1298162577210906e-05,0.048802088200370415
12430,,1.2846765283025955e-06,0.048802088200370415
12431,,1.1301128536673385e-05,0.048802088200370415
12432,,1.2816963935606184e-06,0.048802088200370415
12433,,1.1303839098862064e-05,0.048802088200370415
12434,,1.278898705856341e-06,0.048802088200370415
12435,,1.1306840043483625e-05,0.048802088200370415
12436,,1.275892068139993e-06,0.048802088200370415
12437,,1.1309534614530654e-05,0.048802088200370415
12438,,1.2731022281420796e-06,0.048802088200370415
12439,,1.1312543652951346e-05,0.048802088200370415
12440,,1.2700948949708724e-06,0.048802088200370415
12441,,1.1315182511124128e-05,0.048802088200370415
12442,,1.2673465321721787e-06,0.048802088200370415
12443,,1.1318265697321084e-05,0.048802088200370415
12444,,1.2642847997984996e-06,0.048802088200370415
12445,,1.1320817803518642e-05,0.048802088200370415
12446,,1.2616004866809065e-06,0.048802088200370415
12447,,1.132399222415396e-05,0.048802088200370415
12448,,1.258473463562487e-06,0.048802088200370415
12449,,1.1326453961882284e-05,0.048802088200370415
12450,,1.2558537140222326e-06,0.048802088200370415
12451,,1.1329726374785e-05,0.048802088200370415
12452,,1.2526605146139975e-06,0.048802088200370415
12453,,1.133206329962961e-05,0.048802088200370415
12454,,1.250125634176355e-06,0.048802088200370415
12455,,1.133546324290913e-05,0.048802088200370415
12456,,1.2468486219844718e-06,0.048802088200370415
12457,,1.1337642686754284e-05,0.048802088200370415
12458,,1.2444224454263702e-06,0.048802088200370415
12459,,1.1341266502030114e-05,0.048802088200370415
12460,,1.2409819021840734e-06,0.048802088200370415
12461,,1.1343179242374903e-05,0.048802088200370415
12462,,1.2387473995095788e-06,0.048802088200370415
12463,,1.1347115920491825e-05,0.048802088200370415
12464,,1.2350863225802942e-06,0.048802088200370415
12465,,1.1348643254232581e-05,0.048802088200370415
12466,,1.233122975609834e-06,0.048802088200370415
12467,,1.1353034037606304e-05,0.048802088200370415
12468,,1.2291481438267288e-06,0.048802088200370415
12469,,1.1353991789286282e-05,0.048802088200370415
12470,,1.2275868803942413e-06,0.048802088200370415
12471,,1.1359101219707115e-05,0.048802088200370415
12472,,1.2231025882903704e-06,0.048802088200370415
12473,,1.135917791865665e-05,0.048802088200370415
12474,,1.2221595050058819e-06,0.048802088200370415
12475,,1.1365361247418735e-05,0.048802088200370415
12476,,1.2169224745128727e-06,0.048802088200370415
12477,,1.1364082842585527e-05,0.048802088200370415
12478,,1.2169378202949103e-06,0.048802088200370415
12479,,1.1371934667204891e-05,0.048802088200370415
12480,,1.2105278540291084e-06,0.048802088200370415
12481,,1.136858144660307e-05,0.048802088200370415
12482,,1.2120010301375788e-06,0.048802088200370415
12483,,1.1379039709649091e-05,0.048802088200370415
12484,,1.2037560291154382e-06,0.048802088200370415
12485,,1.1372410835074138e-05,0.048802088200370415
12486,,1.2075367966027516e-06,0.048802088200370415
12487,,1.1386976194477881e-05,0.048802088200370415
12488,,1.1964015689527828e-06,0.048802088200370415
12489,,1.137513374379799e-05,0.048802088200370415
12490,,1.2038565468264108e-06,0.048802088200370415
12491,,1.1396323127061636e-05,0.048802088200370415
12492,,1.188056030752638e-06,0.048802088200370415
12493,,1.1376037811942438e-05,0.048802088200370415
12494,,1.2014580920335612e-06,0.048802088200370415
12495,,1.1407985444869983e-05,0.048802088200370415
12496,,1.1780908280251958e-06,0.048802088200370415
12497,,1.1373776282108742e-05,0.048802088200370415
12498,,1.201314846024795e-06,0.048802088200370415
12499,,1.1423566962731184e-05,0.048802088200370415
12500,,1.1653971880606853e-06,0.048802088200370415
12501,,1.1366147741664928e-05,0.048802088200370415
12502,,1.204997642587293e-06,0.048802088200370415
12503,,1.1445839427407402e-05,0.048802088200370415
12504,,1.1480550192087543e-06,0.048802088200370415
12505,,1.1349047794665392e-05,0.048802088200370415
12506,,1.2154776977246663e-06,0.048802088200370415
12507,,1.1479475412732364e-05,0.048802088200370415
12508,,1.122918966144906e-06,0.048802088200370415
12509,,1.1314915296776641e-05,0.048802088200370415
12510,,1.2383294642089364e-06,0.048802088200370415
12511,,1.1532313910572335e-05,0.048802088200370415
12512,,1.0848805500607229e-06,0.048802088200370415
12513,,1.1249344830078876e-05,0.048802088200370415
12514,,1.2844293363097558e-06,0.048802088200370415
12515,,1.161674214096919e-05,0.048802088200370415
12516,,1.026486394631876e-06,0.048802088200370415
12517,,1.1124388616034027e-05,0.048802088200370415
12518,,1.375604969860243e-06,0.048802088200370415
12519,,1.1748642772827846e-05,0.048802088200370415
12520,,9.403235405034266e-07,0.048802088200370415
12521,,1.088686722460415e-05,0.048802088200370415
12522,,1.555227614985672e-06,0.048802088200370415
12523,,1.1934654697084523e-05,0.048802088200370415
12524,,8.30870386255629e-07,0.048802088200370415
12525,,1.045810000660128e-05,0.048802088200370415
12526,,1.8906908164488564e-06,0.048802088200370415
12527,,1.2127358963466222e-05,0.048802088200370415
12528,,7.373071293228583e-07,0.048802088200370415
12529,,9.871903691484313e-06,0.048802088200370415
12530,,2.3600779495762247e-06,0.048802088200370415
12531,,1.2202699364554105e-05,0.048802088200370415
12532,,7.061134656798807e-07,0.048802088200370415
12533,,9.599616312830744e-06,0.048802088200370415
12534,,2.5796324383215616e-06,0.048802088200370415
12535,,1.2194954974662733e-05,0.048802088200370415
12536,,7.057076582338514e-07,0.048802088200370415
12537,,9.640507719710329e-06,0.048802088200370415
12538,,2.5460683720724934e-06,0.048802088200370415
12539,,1.2210489313058032e-05,0.048802088200370415
12540,,6.972565296363405e-07,0.048802088200370415
12541,,9.588887805816373e-06,0.048802088200370415
12542,,2.5874124594368195e-06,0.048802088200370415
12543,,1.2215848715838508e-05,0.048802088200370415
12544,,6.923316888547117e-07,0.048802088200370415
12545,,9.577388461399295e-06,0.048802088200370415
12546,,2.596293353145864e-06,0.048802088200370415
12547,,1.2225547237222162e-05,0.048802088200370415
12548,,6.859879315178453e-07,0.048802088200370415
12549,,9.54766569083707e-06,0.048802088200370415
12550,,2.619975773083658e-06,0.048802088200370415
12551,,1.223276151762114e-05,0.048802088200370415
12552,,6.805027790542825e-07,0.048802088200370415
12553,,9.527614943844507e-06,0.048802088200370415
12554,,2.635840078575521e-06,0.048802088200370415
12555,,1.2241064753414684e-05,0.048802088200370415
12556,,6.746979174554678e-07,0.048802088200370415
12557,,9.502377933681148e-06,0.048802088200370415
12558,,2.655939191648258e-06,0.048802088200370415
12559,,1.224837549388872e-05,0.048802088200370415
12560,,6.692545024699298e-07,0.048802088200370415
12561,,9.480921946067899e-06,0.048802088200370415
12562,,2.6729991112021143e-06,0.048802088200370415
12563,,1.2256105616586729e-05,0.048802088200370415
12564,,6.637063767919587e-07,0.048802088200370415
12565,,9.457073348812685e-06,0.048802088200370415
12566,,2.69202774985981e-06,0.048802088200370415
12567,,1.226327845712243e-05,0.048802088200370415
12568,,6.583557593842731e-07,0.048802088200370415
12569,,9.43518898478097e-06,0.048802088200370415
12570,,2.7094890971289538e-06,0.048802088200370415
12571,,1.227057597579418e-05,0.048802088200370415
12572,,6.53004611179065e-07,0.048802088200370415
12573,,9.41217206708835e-06,0.048802088200370415
12574,,2.727894960297701e-06,0.048802088200370415
12575,,1.2277515506190506e-05,0.048802088200370415
12576,,6.477833006459879e-07,0.048802088200370415
12577,,9.390300376949566e-06,0.048802088200370415
12578,,2.7453976188360283e-06,0.048802088200370415
12579,,1.2284481533885153e-05,0.048802088200370415
12580,,6.425867965626707e-07,0.048802088200370415
12581,,9.367780801372785e-06,0.048802088200370415
12582,,2.763448128885656e-06,0.048802088200370415
12583,,1.2291156133402207e-05,0.048802088200370415
12584,,6.375004006925458e-07,0.048802088200370415
12585,,9.346173946647625e-06,0.048802088200370415
12586,,2.780782712001879e-06,0.048802088200370415
12587,,1.2297856561514723e-05,0.048802088200370415
12588,,6.324293698079266e-07,0.048802088200370415
12589,,9.3238149465905e-06,0.048802088200370415
12590,,2.798754571814076e-06,0.048802088200370415
12591,,1.2304191547603636e-05,0.048802088200370415
12592,,6.274975704627851e-07,0.048802088200370415
12593,,9.302803383110773e-06,0.048802088200370415
12594,,2.8156517952841518e-06,0.048802088200370415
12595,,1.2310695345753477e-05,0.048802088200370415
12596,,6.225413578245226e-07,0.048802088200370415
12597,,9.280433347494962e-06,0.048802088200370415
12598,,2.833679580928813e-06,0.048802088200370415
12599,,1.2316721542120123e-05,0.048802088200370415
12600,,6.177342051441345e-07,0.048802088200370415
12601,,9.26000500554012e-06,0.048802088200370415
12602,,2.8501485364686632e-06,0.048802088200370415
12603,,1.2323070171242068e-05,0.048802088200370415
12604,,6.128649234274484e-07,0.048802088200370415
12605,,9.237454422354555e-06,0.048802088200370415
12606,,2.8683724286569883e-06,0.048802088200370415
12607,,1.2328765789538706e-05,0.048802088200370415
12608,,6.081851663822453e-07,0.048802088200370415
12609,,9.21777259020069e-06,0.048802088200370415
12610,,2.884274935659778e-06,0.048802088200370415
12611,,1.233500751112314e-05,0.048802088200370415
12612,,6.033915234724766e-07,0.048802088200370415
12613,,9.194720016222414e-06,0.048802088200370415
12614,,2.902953279994986e-06,0.048802088200370415
12615,,1.2340249150367427e-05,0.048802088200370415
12616,,5.988660416981515e-07,0.048802088200370415
12617,,9.17653903056104e-06,0.048802088200370415
12618,,2.9176749987771665e-06,0.048802088200370415
12619,,1.2346642499713568e-05,0.048802088200370415
12620,,5.940820915213716e-07,0.048802088200370415
12621,,9.15173247380269e-06,0.048802088200370415
12622,,2.9378375858305915e-06,0.048802088200370415
12623,,1.235112775100395e-05,0.048802088200370415
12624,,5.897683370414241e-07,0.048802088200370415
12625,,9.136719311066055e-06,0.048802088200370415
12626,,2.9500065289161797e-06,0.048802088200370415
12627,,1.2358078001364701e-05,0.048802088200370415
12628,,5.849243345495755e-07,0.048802088200370415
12629,,9.107843309469693e-06,0.048802088200370415
12630,,2.9735494043591026e-06,0.048802088200370415
12631,,1.2361189010830849e-05,0.048802088200370415
12632,,5.80927640125172e-07,0.048802088200370415
12633,,9.099687026564025e-06,0.048802088200370415
12634,,2.9801363890103396e-06,0.048802088200370415
12635,,1.2369820459219591e-05,0.048802088200370415
12636,,5.757913969670137e-07,0.048802088200370415
12637,,9.060233916686134e-06,0.048802088200370415
12638,,3.0123986393841955e-06,0.048802088200370415
12639,,1.2369612363996753e-05,0.048802088200370415
12640,,5.724899418361602e-07,0.048802088200370415
12641,,9.070392012415845e-06,0.048802088200370415
12642,,3.004004318052639e-06,0.048802088200370415
12643,,1.238336709058656e-05,0.048802088200370415
12644,,5.664197638875335e-07,0.048802088200370415
12645,,8.999767552995242e-06,0.048802088200370415
12646,,3.0618802355541584e-06,0.048802088200370415
12647,,1.2373500158468652e-05,0.048802088200370415
12648,,5.650174709956881e-07,0.048802088200370415
12649,,9.066202607735125e-06,0.048802088200370415
12650,,3.007337658868862e-06,0.048802088200370415
12651,,1.2404005583863162e-05,0.048802088200370415
12652,,5.559965241607394e-07,0.048802088200370415
12653,,8.893306248129659e-06,0.048802088200370415
12654,,3.1492030434728138e-06,0.048802088200370415
12655,,1.2361797520991913e-05,0.048802088200370415
12656,,5.60846877413813e-07,0.048802088200370415
12657,,9.152576683314007e-06,0.048802088200370415
12658,,2.9362656750249945e-06,0.048802088200370415
12659,,1.2450664913510757e-05,0.048802088200370415
12660,,5.428252311366176e-07,0.048802088200370415
12661,,8.611580346278134e-06,0.048802088200370415
12662,,3.3802958765218247e-06,0.048802088200370415
12663,,1.2285611895517575e-05,0.048802088200370415
12664,,5.749224235604434e-07,0.048802088200370415
12665,,9.588966641748559e-06,0.048802088200370415
12666,,2.576723843531435e-06,0.048802088200370415
12667,,1.2575171172229198e-05,0.048802088200370415
12668,,5.336214626450245e-07,0.048802088200370415
12669,,7.726523072173857e-06,0.048802088200370415
12670,,4.1010262879940494e-06,0.048802088200370415
12671,,1.1939711872828774e-05,0.048802088200370415
12672,,7.346844312901737e-07,0.048802088200370415
12673,,1.0975885813095236e-05,0.048802088200370415
12674,,1.4419597229025156e-06,0.048802088200370415
12675,,1.242715573267868e-05,0.048802088200370415
12676,,5.320845809769787e-07,0.048802088200370415
12677,,8.795299044492616e-06,0.048802088200370415
12678,,3.2301122953814973e-06,0.048802088200370415
12679,,1.2392748201347227e-05,0.048802088200370415
12680,,5.34408627431893e-07,0.048802088200370415
12681,,9.02386675572695e-06,0.048802088200370415
12682,,3.0420742605732074e-06,0.048802088200370415
12683,,1.2479257332788962e-05,0.048802088200370415
12684,,5.196790652244671e-07,0.048802088200370415
12685,,8.45261933332963e-06,0.048802088200370415
12686,,3.511813732682012e-06,0.048802088200370415
12687,,1.2285908126657101e-05,0.048802088200370415
12688,,5.557673142076361e-07,0.048802088200370415
12689,,9.660725687502696e-06,0.048802088200370415
12690,,2.5161121647833285e-06,0.048802088200370415
12691,,1.2661566027785133e-05,0.048802088200370415
12692,,5.244753750118314e-07,0.048802088200370415
12693,,7.052857967315317e-06,0.048802088200370415
12694,,4.639528732714429e-06,0.048802088200370415
12695,,1.1677629632289239e-05,0.048802088200370415
12696,,8.961369213261948e-07,0.048802088200370415
12697,,1.1707106240643915e-05,0.048802088200370415
12698,,8.743697467565459e-07,0.048802088200370415
12699,,1.165693161662702e-05,0.048802088200370415
12700,,9.093524787334145e-07,0.048802088200370415
12701,,1.1762567995236213e-05,0.048802088200370415
12702,,8.33845352419079e-07,0.048802088200370415
12703,,1.1555861537064544e-05,0.048802088200370415
12704,,9.818670428909666e-07,0.048802088200370415
12705,,1.1952900579475058e-05,0.048802088200370415
12706,,7.069322325250411e-07,0.048802088200370415
12707,,1.1077796363574244e-05,0.048802088200370415
12708,,1.3519743992476368e-06,0.048802088200370415
12709,,1.249481105229374e-05,0.048802088200370415
12710,,4.96835864804037e-07,0.048802088200370415
12711,,8.373658810298595e-06,0.048802088200370415
12712,,3.578562275309471e-06,0.048802088200370415
12713,,1.231774332815249e-05,0.048802088200370415
12714,,5.25443306351436e-07,0.048802088200370415
12715,,9.5650935795222e-06,0.048802088200370415
12716,,2.5941189774484773e-06,0.048802088200370415
12717,,1.2721995587350795e-05,0.048802088200370415
12718,,5.177738485850891e-07,0.048802088200370415
12719,,6.232340729989418e-06,0.048802088200370415
12720,,5.072511631543472e-06,0.048802088200370415
12721,,1.0555379683928727e-05,0.048802088200370415
12722,,1.8896331707220544e-06,0.048802088200370415
12723,,1.1279969816655871e-05,0.048802088200370415
12724,,1.3753949202208026e-06,0.048802088200370415
12725,,1.0772089315397996e-05,0.048802088200370415
12726,,1.7291350989849646e-06,0.048802088200370415
12727,,1.1180697435604255e-05,0.048802088200370415
12728,,1.440536924650889e-06,0.048802088200370415
12729,,1.0878518064303179e-05,0.048802088200370415
12730,,1.6512506207316959e-06,0.048802088200370415
12731,,1.1121860884101548e-05,0.048802088200370415
12732,,1.4795768191946656e-06,0.048802088200370415
12733,,1.093848406375461e-05,0.048802088200370415
12734,,1.607428581876315e-06,0.048802088200370415
12735,,1.1086972013195832e-05,0.048802088200370415
12736,,1.5025979225066798e-06,0.048802088200370415
12737,,1.0974576935524074e-05,0.048802088200370415
12738,,1.580837826772808e-06,0.048802088200370415
12739,,1.1066675983373376e-05,0.048802088200370415
12740,,1.5156634933646201e-06,0.048802088200370415
12741,,1.0997404901590668e-05,0.048802088200370415
12742,,1.5637222148282964e-06,0.048802088200370415
12743,,1.1055343386769218e-05,0.048802088200370415
12744,,1.522547201460934e-06,0.048802088200370415
12745,,1.1012508278386479e-05,0.048802088200370415
12746,,1.5520887359978332e-06,0.048802088200370415
12747,,1.1049506087253168e-05,0.048802088200370415
12748,,1.5256205563623203e-06,0.048802088200370415
12749,,1.1023018884601329e-05,0.048802088200370415
12750,,1.5437041384758454e-06,0.048802088200370415
12751,,1.1047065841883447e-05,0.048802088200370415
12752,,1.5263266156121645e-06,0.048802088200370415
12753,,1.103075746904742e-05,0.048802088200370415
12754,,1.5372753959359493e-06,0.048802088200370415
12755,,1.1046705836541639e-05,0.048802088200370415
12756,,1.5255851617806727e-06,0.048802088200370415
12757,,1.1036809294316963e-05,0.048802088200370415
12758,,1.532031925512996e-06,0.048802088200370415
12759,,1.1047645872844757e-05,0.048802088200370415
12760,,1.5239322141423152e-06,0.048802088200370415
12761,,1.1041802369360747e-05,0.048802088200370415
12762,,1.527538843074881e-06,0.048802088200370415
12763,,1.1049401432868775e-05,0.048802088200370415
12764,,1.5217087745553487e-06,0.048802088200370415
12765,,1.1046125215039933e-05,0.048802088200370415
12766,,1.5235184320142116e-06,0.048802088200370415
12767,,1.1051656953824568e-05,0.048802088200370415
12768,,1.5191409338409037e-06,0.048802088200370415
12769,,1.1050055664121132e-05,0.048802088200370415
12770,,1.5197733229600278e-06,0.048802088200370415
12771,,1.1054241908088438e-05,0.048802088200370415
12772,,1.5163404023431345e-06,0.048802088200370415
12773,,1.105370078235484e-05,0.048802088200370415
12774,,1.5162296050656011e-06,0.048802088200370415
12775,,1.1057017366769565e-05,0.048802088200370415
12776,,1.5134096118413845e-06,0.048802088200370415
12777,,1.10571917634089e-05,0.048802088200370415
12778,,1.5127978120893474e-06,0.048802088200370415
12779,,1.1059912931648305e-05,0.048802088200370415
12780,,1.510399174955886e-06,0.048802088200370415
12781,,1.1060558976536103e-05,0.048802088200370415
12782,,1.5094530852401526e-06,0.048802088200370415
12783,,1.1062912162050954e-05,0.048802088200370415
12784,,1.507313750475096e-06,0.048802088200370415
12785,,1.1063843939671489e-05,0.048802088200370415
12786,,1.5061715282602745e-06,0.048802088200370415
12787,,1.106593682809483e-05,0.048802088200370415
12788,,1.5042167799288997e-06,0.048802088200370415
12789,,1.1067071810479356e-05,0.048802088200370415
12790,,1.502932567019125e-06,0.048802088200370415
12791,,1.1069009602266336e-05,0.048802088200370415
12792,,1.5010853566894424e-06,0.048802088200370415
12793,,1.1070275026483703e-05,0.048802088200370415
12794,,1.499710493487447e-06,0.048802088200370415
12795,,1.1072099694764136e-05,0.048802088200370415
12796,,1.4979437247883629e-06,0.048802088200370415
12797,,1.1073448693177513e-05,0.048802088200370415
12798,,1.4965131654949633e-06,0.048802088200370415
12799,,1.1075184747161554e-05,0.048802088200370415
12800,,1.4948117120993114e-06,0.048802088200370415
12801,,1.1076606159465379e-05,0.048802088200370415
12802,,1.4933264897127395e-06,0.048802088200370415
12803,,1.1078272624131838e-05,0.048802088200370415
12804,,1.4916750894872178e-06,0.048802088200370415
12805,,1.1079758323860566e-05,0.048802088200370415
12806,,1.4901478756976676e-06,0.048802088200370415
12807,,1.1081385680625599e-05,0.048802088200370415
12808,,1.488520050691372e-06,0.048802088200370415
12809,,1.108287899186791e-05,0.048802088200370415
12810,,1.486989662477854e-06,0.048802088200370415
12811,,1.1084478835387252e-05,0.048802088200370415
12812,,1.4853875032146323e-06,0.048802088200370415
12813,,1.1085988847901545e-05,0.048802088200370415
12814,,1.483847180030124e-06,0.048802088200370415
12815,,1.1087579652423324e-05,0.048802088200370415
12816,,1.482249394542149e-06,0.048802088200370415
12817,,1.1089073727162325e-05,0.048802088200370415
12818,,1.4807229298719898e-06,0.048802088200370415
12819,,1.1090674724160973e-05,0.048802088200370415
12820,,1.4791184407336573e-06,0.048802088200370415
12821,,1.109219245311663e-05,0.048802088200370415
12822,,1.477572604161308e-06,0.048802088200370415
12823,,1.1093765099545804e-05,0.048802088200370415
12824,,1.4759892513924384e-06,0.048802088200370415
12825,,1.1095276320738947e-05,0.048802088200370415
12826,,1.4744499434282233e-06,0.048802088200370415
12827,,1.1096856234384167e-05,0.048802088200370415
12828,,1.4728629716862739e-06,0.048802088200370415
12829,,1.1098370658463093e-05,0.048802088200370415
12830,,1.4713230896174165e-06,0.048802088200370415
12831,,1.1099933199497153e-05,0.048802088200370415
12832,,1.469746364799481e-06,0.048802088200370415
12833,,1.1101442032178172e-05,0.048802088200370415
12834,,1.4682143003769533e-06,0.048802088200370415
12835,,1.1103005767433545e-05,0.048802088200370415
12836,,1.4666390935832437e-06,0.048802088200370415
12837,,1.1104526615929297e-05,0.048802088200370415
12838,,1.46509701192976e-06,0.048802088200370415
12839,,1.110607602282634e-05,0.048802088200370415
12840,,1.4635338090184176e-06,0.048802088200370415
12841,,1.1107579756844494e-05,0.048802088200370415
12842,,1.4620051599966165e-06,0.048802088200370415
12843,,1.110910838584686e-05,0.048802088200370415
12844,,1.46046105054257e-06,0.048802088200370415
12845,,1.1110646227193075e-05,0.048802088200370415
12846,,1.4589085571906647e-06,0.048802088200370415
12847,,1.1112171059346112e-05,0.048802088200370415
12848,,1.4573630802896598e-06,0.048802088200370415
12849,,1.1113704025359995e-05,0.048802088200370415
12850,,1.455816529348366e-06,0.048802088200370415
12851,,1.1115234773890286e-05,0.048802088200370415
12852,,1.4542680465434798e-06,0.048802088200370415
12853,,1.111675356654622e-05,0.048802088200370415
12854,,1.452730403613297e-06,0.048802088200370415
12855,,1.1118264191729573e-05,0.048802088200370415
12856,,1.4512000135762955e-06,0.048802088200370415
12857,,1.1119790499429429e-05,0.048802088200370415
12858,,1.4496581175078967e-06,0.048802088200370415
12859,,1.1121295827739605e-05,0.048802088200370415
12860,,1.4481345666260969e-06,0.048802088200370415
12861,,1.1122798389271442e-05,0.048802088200370415
12862,,1.446611087345418e-06,0.048802088200370415
12863,,1.1124308192295608e-05,0.048802088200370415
12864,,1.4450847868118246e-06,0.048802088200370415
12865,,1.1125811707802397e-05,0.048802088200370415
12866,,1.4435617696952406e-06,0.048802088200370415
12867,,1.112733697043744e-05,0.048802088200370415
12868,,1.442024872274966e-06,0.048802088200370415
12869,,1.1128845031254849e-05,0.048802088200370415
12870,,1.4404990152158377e-06,0.048802088200370415
12871,,1.1130362373032003e-05,0.048802088200370415
12872,,1.4389629698124585e-06,0.048802088200370415
12873,,1.1131866821385208e-05,0.048802088200370415
12874,,1.437441304488393e-06,0.048802088200370415
12875,,1.1133380651085196e-05,0.048802088200370415
12876,,1.4359133349280796e-06,0.048802088200370415
12877,,1.1134874778553367e-05,0.048802088200370415
12878,,1.4343984607335143e-06,0.048802088200370415
12879,,1.1136388691575055e-05,0.048802088200370415
12880,,1.4328718888158515e-06,0.048802088200370415
12881,,1.1137856350414102e-05,0.048802088200370415
12882,,1.4313779106237585e-06,0.048802088200370415
12883,,1.1139389751998075e-05,0.048802088200370415
12884,,1.4298371810884859e-06,0.048802088200370415
12885,,1.1140865537288717e-05,0.048802088200370415
12886,,1.4283382052177456e-06,0.048802088200370415
12887,,1.1142369315611895e-05,0.048802088200370415
12888,,1.4268195608927914e-06,0.048802088200370415
12889,,1.1143853820803759e-05,0.048802088200370415
12890,,1.4253161110016812e-06,0.048802088200370415
12891,,1.114535659305891e-05,0.048802088200370415
12892,,1.4237993219883346e-06,0.048802088200370415
12893,,1.1146846300732525e-05,0.048802088200370415
12894,,1.422291282157976e-06,0.048802088200370415
12895,,1.114832521578188e-05,0.048802088200370415
12896,,1.420794346233798e-06,0.048802088200370415
12897,,1.1149812907542097e-05,0.048802088200370415
12898,,1.4192905160302906e-06,0.048802088200370415
12899,,1.1151309920041647e-05,0.048802088200370415
12900,,1.4177781496065434e-06,0.048802088200370415
12901,,1.1152797252431891e-05,0.048802088200370415
12902,,1.4162749542335821e-06,0.048802088200370415
12903,,1.1154258652187022e-05,0.048802088200370415
12904,,1.4147945034154176e-06,0.048802088200370415
12905,,1.1155760240962178e-05,0.048802088200370415
12906,,1.4132781634472512e-06,0.048802088200370415
12907,,1.115722896430542e-05,0.048802088200370415
12908,,1.4117911749444726e-06,0.048802088200370415
12909,,1.1158715071039069e-05,0.048802088200370415
12910,,1.4102893193271019e-06,0.048802088200370415
12911,,1.1160195135910116e-05,0.048802088200370415
12912,,1.4087927511519895e-06,0.048802088200370415
12913,,1.116165325654944e-05,0.048802088200370415
12914,,1.4073142830518519e-06,0.048802088200370415
12915,,1.1163125801540185e-05,0.048802088200370415
12916,,1.4058286931635305e-06,0.048802088200370415
12917,,1.1164619788573512e-05,0.048802088200370415
12918,,1.4043207692761644e-06,0.048802088200370415
12919,,1.1166051600428037e-05,0.048802088200370415
12920,,1.4028649050227109e-06,0.048802088200370415
12921,,1.1167553456344117e-05,0.048802088200370415
12922,,1.401357056624124e-06,0.048802088200370415
12923,,1.1168983011624348e-05,0.048802088200370415
12924,,1.3999009140243427e-06,0.048802088200370415
12925,,1.1170496461112441e-05,0.048802088200370415
12926,,1.3983840298744686e-06,0.048802088200370415
12927,,1.1171920741898098e-05,0.048802088200370415
12928,,1.3969304682917689e-06,0.048802088200370415
12929,,1.1173401015602142e-05,0.048802088200370415
12930,,1.3954414718899714e-06,0.048802088200370415
12931,,1.1174840046883692e-05,0.048802088200370415
12932,,1.393980799432464e-06,0.048802088200370415
12933,,1.117632841760928e-05,0.048802088200370415
12934,,1.3924842585393888e-06,0.048802088200370415
12935,,1.1177752128803925e-05,0.048802088200370415
12936,,1.3910342688132638e-06,0.048802088200370415
12937,,1.1179231440324627e-05,0.048802088200370415
12938,,1.389546723514674e-06,0.048802088200370415
12939,,1.1180676995952605e-05,0.048802088200370415
12940,,1.3880808483183875e-06,0.048802088200370415
12941,,1.1182127666325578e-05,0.048802088200370415
12942,,1.386617363707854e-06,0.048802088200370415
12943,,1.1183564413139162e-05,0.048802088200370415
12944,,1.3851604372381895e-06,0.048802088200370415
12945,,1.1185034478659865e-05,0.048802088200370415
12946,,1.3836783948269807e-06,0.048802088200370415
12947,,1.118645458214564e-05,0.048802088200370415
12948,,1.3822362825496435e-06,0.048802088200370415
12949,,1.1187923670012212e-05,0.048802088200370415
12950,,1.3807563101656977e-06,0.048802088200370415
12951,,1.1189363659798048e-05,0.048802088200370415
12952,,1.3792989749157694e-06,0.048802088200370415
12953,,1.119081237793949e-05,0.048802088200370415
12954,,1.37783691546095e-06,0.048802088200370415
12955,,1.1192245708298126e-05,0.048802088200370415
12956,,1.376383292556892e-06,0.048802088200370415
12957,,1.1193701311113401e-05,0.048802088200370415
12958,,1.3749163163990172e-06,0.048802088200370415
12959,,1.1195111962585262e-05,0.048802088200370415
12960,,1.3734840133830696e-06,0.048802088200370415
12961,,1.119657905593972e-05,0.048802088200370415
12962,,1.372012243537477e-06,0.048802088200370415
12963,,1.1197973180845388e-05,0.048802088200370415
12964,,1.370589287088716e-06,0.048802088200370415
12965,,1.1199438768254537e-05,0.048802088200370415
12966,,1.3691166648568742e-06,0.048802088200370415
12967,,1.1200834438425777e-05,0.048802088200370415
12968,,1.367696201238545e-06,0.048802088200370415
12969,,1.1202294521299952e-05,0.048802088200370415
12970,,1.3662296343819177e-06,0.048802088200370415
12971,,1.1203701598508092e-05,0.048802088200370415
12972,,1.3648017003748877e-06,0.048802088200370415
12973,,1.12051548887202e-05,0.048802088200370415
12974,,1.3633386187403723e-06,0.048802088200370415
12975,,1.1206560180099943e-05,0.048802088200370415
12976,,1.3619112168999141e-06,0.048802088200370415
12977,,1.12080062211319e-05,0.048802088200370415
12978,,1.3604598022888518e-06,0.048802088200370415
12979,,1.1209407416611258e-05,0.048802088200370415
12980,,1.3590344692564295e-06,0.048802088200370415
12981,,1.1210836780438314e-05,0.048802088200370415
12982,,1.357593815221441e-06,0.048802088200370415
12983,,1.1212240221158692e-05,0.048802088200370415
12984,,1.3561699164909712e-06,0.048802088200370415
12985,,1.1213666197354666e-05,0.048802088200370415
12986,,1.3547335854817674e-06,0.048802088200370415
12987,,1.1215094572675886e-05,0.048802088200370415
12988,,1.3532886065381499e-06,0.048802088200370415
12989,,1.1216490878811881e-05,0.048802088200370415
12990,,1.3518754771026905e-06,0.048802088200370415
12991,,1.1217899871927375e-05,0.048802088200370415
12992,,1.3504526400899123e-06,0.048802088200370415
12993,,1.1219317434049356e-05,0.048802088200370415
12994,,1.3490199195791046e-06,0.048802088200370415
12995,,1.122071589847211e-05,0.048802088200370415
12996,,1.3476054363145455e-06,0.048802088200370415
12997,,1.122213762385096e-05,0.048802088200370415
12998,,1.346170006832395e-06,0.048802088200370415
12999,,1.1223515249835938e-05,0.048802088200370415
13000,,1.3447723311552632e-06,0.048802088200370415
13001,,1.1224949661795272e-05,0.048802088200370415
13002,,1.3433311142214162e-06,0.048802088200370415
13003,,1.122631714811761e-05,0.048802088200370415
13004,,1.3419389822266427e-06,0.048802088200370415
13005,,1.1227736614663495e-05,0.048802088200370415
13006,,1.3405116610144791e-06,0.048802088200370415
13007,,1.1229101751627495e-05,0.048802088200370415
13008,,1.339123930388615e-06,0.048802088200370415
13009,,1.1230541385889565e-05,0.048802088200370415
13010,,1.337680544449108e-06,0.048802088200370415
13011,,1.1231905596917727e-05,0.048802088200370415
13012,,1.3362902703629656e-06,0.048802088200370415
13013,,1.1233351186712976e-05,0.048802088200370415
13014,,1.334843476328486e-06,0.048802088200370415
13015,,1.123469989102064e-05,0.048802088200370415
13016,,1.3334657261957135e-06,0.048802088200370415
13017,,1.1236129441708336e-05,0.048802088200370415
13018,,1.3320337117973906e-06,0.048802088200370415
13019,,1.1237473097683995e-05,0.048802088200370415
13020,,1.3306622770399358e-06,0.048802088200370415
13021,,1.1238929025442828e-05,0.048802088200370415
13022,,1.329211122080962e-06,0.048802088200370415
13023,,1.1240246581094242e-05,0.048802088200370415
13024,,1.3278595263058246e-06,0.048802088200370415
13025,,1.1241711072929704e-05,0.048802088200370415
13026,,1.3264021520358489e-06,0.048802088200370415
13027,,1.1242999633356279e-05,0.048802088200370415
13028,,1.3250724135224226e-06,0.048802088200370415
13029,,1.1244464106338597e-05,0.048802088200370415
13030,,1.3236187777944779e-06,0.048802088200370415
13031,,1.1245773874261791e-05,0.048802088200370415
13032,,1.322273237203277e-06,0.048802088200370415
13033,,1.1247187643377698e-05,0.048802088200370415
13034,,1.3208596922387932e-06,0.048802088200370415
13035,,1.1248523443166617e-05,0.048802088200370415
13036,,1.3194986078226407e-06,0.048802088200370415
13037,,1.1249949063661658e-05,0.048802088200370415
13038,,1.3180688373371416e-06,0.048802088200370415
13039,,1.1251277582159006e-05,0.048802088200370415
13040,,1.3167167764770793e-06,0.048802088200370415
13041,,1.1252677152781454e-05,0.048802088200370415
13042,,1.3153089202962033e-06,0.048802088200370415
13043,,1.1254029346671887e-05,0.048802088200370415
13044,,1.3139362563433273e-06,0.048802088200370415
13045,,1.1255427644920904e-05,0.048802088200370415
13046,,1.312531586271463e-06,0.048802088200370415
13047,,1.12567592882451e-05,0.048802088200370415
13048,,1.3111765673818256e-06,0.048802088200370415
13049,,1.1258170765931162e-05,0.048802088200370415
13050,,1.309765934363905e-06,0.048802088200370415
13051,,1.125947853510661e-05,0.048802088200370415
13052,,1.308425745262235e-06,0.048802088200370415
13053,,1.1260915193317576e-05,0.048802088200370415
13054,,1.3069968978186993e-06,0.048802088200370415
13055,,1.1262192524029935e-05,0.048802088200370415
13056,,1.3056804460717192e-06,0.048802088200370415
13057,,1.1263640422199071e-05,0.048802088200370415
13058,,1.3042434417706605e-06,0.048802088200370415
13059,,1.1264898933025161e-05,0.048802088200370415
13060,,1.302942605373289e-06,0.048802088200370415
13061,,1.1266369011841097e-05,0.048802088200370415
13062,,1.3014914230020581e-06,0.048802088200370415
13063,,1.1267594176695148e-05,0.048802088200370415
13064,,1.3002161843510622e-06,0.048802088200370415
13065,,1.126906594962543e-05,0.048802088200370415
13066,,1.2987665014581628e-06,0.048802088200370415
13067,,1.1270284169225427e-05,0.048802088200370415
13068,,1.297495088236347e-06,0.048802088200370415
13069,,1.1271787652991247e-05,0.048802088200370415
13070,,1.296021405933817e-06,0.048802088200370415
13071,,1.1272959072773683e-05,0.048802088200370415
13072,,1.29478910209051e-06,0.048802088200370415
13073,,1.1274495248248807e-05,0.048802088200370415
13074,,1.2932926098096893e-06,0.048802088200370415
13075,,1.1275637110847258e-05,0.048802088200370415
13076,,1.292079415305253e-06,0.048802088200370415
13077,,1.1277191686703086e-05,0.048802088200370415
13078,,1.2905749925626813e-06,0.048802088200370415
13079,,1.127831837794595e-05,0.048802088200370415
13080,,1.2893687858011325e-06,0.048802088200370415
13081,,1.1279888546640643e-05,0.048802088200370415
13082,,1.28785377023599e-06,0.048802088200370415
13083,,1.1280964949474834e-05,0.048802088200370415
13084,,1.2866871756221348e-06,0.048802088200370415
13085,,1.1282597087949096e-05,0.048802088200370415
13086,,1.2851281698356018e-06,0.048802088200370415
13087,,1.1283603829713046e-05,0.048802088200370415
13088,,1.2840121734687064e-06,0.048802088200370415
13089,,1.1285267986953627e-05,0.048802088200370415
13090,,1.2824308080780542e-06,0.048802088200370415
13091,,1.1286236733985401e-05,0.048802088200370415
13092,,1.2813433855697381e-06,0.048802088200370415
13093,,1.1287987340490462e-05,0.048802088200370415
13094,,1.279702168080398e-06,0.048802088200370415
13095,,1.1288840557193071e-05,0.048802088200370415
13096,,1.278697353317066e-06,0.048802088200370415
13097,,1.129068401510398e-05,0.048802088200370415
13098,,1.2769906533012387e-06,0.048802088200370415
13099,,1.129143870117888e-05,0.048802088200370415
13100,,1.2760574289449405e-06,0.048802088200370415
13101,,1.1293403549113866e-05,0.048802088200370415
13102,,1.2742643132640626e-06,0.048802088200370415
13103,,1.129401225576046e-05,0.048802088200370415
13104,,1.2734339856183426e-06,0.048802088200370415
13105,,1.1296127613751717e-05,0.048802088200370415
13106,,1.2715413209960425e-06,0.048802088200370415
13107,,1.1296552800097622e-05,0.048802088200370415
13108,,1.2708405907522475e-06,0.048802088200370415
13109,,1.1298868072143951e-05,0.048802088200370415
13110,,1.2688033039355323e-06,0.048802088200370415
13111,,1.1299073089532744e-05,0.048802088200370415
13112,,1.268260618022299e-06,0.048802088200370415
13113,,1.1301623054720512e-05,0.048802088200370415
13114,,1.266058628613948e-06,0.048802088200370415
13115,,1.1301525623946206e-05,0.048802088200370415
13116,,1.2657358130184268e-06,0.048802088200370415
13117,,1.1304437139546504e-05,0.048802088200370415
13118,,1.2632731101033123e-06,0.048802088200370415
13119,,1.1303951760067414e-05,0.048802088200370415
13120,,1.2632244949518068e-06,0.048802088200370415
13121,,1.1307263595741997e-05,0.048802088200370415
13122,,1.2604861248376464e-06,0.048802088200370415
13123,,1.1306277608985243e-05,0.048802088200370415
13124,,1.2607937185538172e-06,0.048802088200370415
13125,,1.1310197292031899e-05,0.048802088200370415
13126,,1.2576203568651334e-06,0.048802088200370415
13127,,1.130854349443208e-05,0.048802088200370415
13128,,1.2584026566002482e-06,0.048802088200370415
13129,,1.1313196797305743e-05,0.048802088200370415
13130,,1.2547090941457204e-06,0.048802088200370415
13131,,1.1310679267057556e-05,0.048802088200370415
13132,,1.2561058805611586e-06,0.048802088200370415
13133,,1.1316331548276507e-05,0.048802088200370415
13134,,1.2517054285481985e-06,0.048802088200370415
13135,,1.1312623075884713e-05,0.048802088200370415
13136,,1.2539510852918222e-06,0.048802088200370415
13137,,1.1319653518264304e-05,0.048802088200370415
13138,,1.2485721354642929e-06,0.048802088200370415
13139,,1.131435792797956e-05,0.048802088200370415
13140,,1.251945812242749e-06,0.048802088200370415
13141,,1.132322167815522e-05,0.048802088200370415
13142,,1.2452662669426727e-06,0.048802088200370415
13143,,1.1315787058923564e-05,0.048802088200370415
13144,,1.2501589246206553e-06,0.048802088200370415
13145,,1.1327127185704753e-05,0.048802088200370415
13146,,1.2417212751700013e-06,0.048802088200370415
13147,,1.1316789491501365e-05,0.048802088200370415
13148,,1.2486780149927714e-06,0.048802088200370415
13149,,1.1331512447733824e-05,0.048802088200370415
13150,,1.2378389564453863e-06,0.048802088200370415
13151,,1.1317209121199056e-05,0.048802088200370415
13152,,1.2476157554786213e-06,0.048802088200370415
13153,,1.133659433894148e-05,0.048802088200370415
13154,,1.2334637783330574e-06,0.048802088200370415
13155,,1.131677420994237e-05,0.048802088200370415
13156,,1.2471630604007285e-06,0.048802088200370415
13157,,1.1342610202954139e-05,0.048802088200370415
13158,,1.2284312015074104e-06,0.048802088200370415
13159,,1.1315172965165068e-05,0.048802088200370415
13160,,1.2475441877968287e-06,0.048802088200370415
13161,,1.1349995258533456e-05,0.048802088200370415
13162,,1.2224335397626659e-06,0.048802088200370415
13163,,1.1311874759656088e-05,0.048802088200370415
13164,,1.2491502388236906e-06,0.048802088200370415
13165,,1.1359268681069729e-05,0.048802088200370415
13166,,1.2151117809439466e-06,0.048802088200370415
13167,,1.1306186678580985e-05,0.048802088200370415
13168,,1.2524663894621448e-06,0.048802088200370415
13169,,1.137127070532382e-05,0.048802088200370415
13170,,1.2058730919826347e-06,0.048802088200370415
13171,,1.1296979807051564e-05,0.048802088200370415
13172,,1.2583280743873662e-06,0.048802088200370415
13173,,1.1387146448382568e-05,0.048802088200370415
13174,,1.1939320914490627e-06,0.048802088200370415
13175,,1.1282657946739468e-05,0.048802088200370415
13176,,1.2678947113278476e-06,0.048802088200370415
13177,,1.1408517102788769e-05,0.048802088200370415
13178,,1.1781885994208475e-06,0.048802088200370415
13179,,1.1260769256575893e-05,0.048802088200370415
13180,,1.2829885838471888e-06,0.048802088200370415
13181,,1.1437681559644455e-05,0.048802088200370415
13182,,1.1571054581461754e-06,0.048802088200370415
13183,,1.1227644525440949e-05,0.048802088200370415
13184,,1.306363776916242e-06,0.048802088200370415
13185,,1.147768689444086e-05,0.048802088200370415
13186,,1.1287322887860359e-06,0.048802088200370415
13187,,1.117760150007071e-05,0.048802088200370415
13188,,1.3423755513157453e-06,0.048802088200370415
13189,,1.1532344721422937e-05,0.048802088200370415
13190,,1.090808059038782e-06,0.048802088200370415
13191,,1.1102232428449217e-05,0.048802088200370415
13192,,1.3976174303047473e-06,0.048802088200370415
13193,,1.1605664707420533e-05,0.048802088200370415
13194,,1.0413334119217468e-06,0.048802088200370415
13195,,1.0989539937533183e-05,0.048802088200370415
13196,,1.4817830719335888e-06,0.048802088200370415
13197,,1.169982457781408e-05,0.048802088200370415
13198,,9.80259057523849e-07,0.048802088200370415
13199,,1.0825224962906058e-05,0.048802088200370415
13200,,1.6069196987864406e-06,0.048802088200370415
13201,,1.1810480165952181e-05,0.048802088200370415
13202,,9.125244356921889e-07,0.048802088200370415
13203,,1.0601800308031453e-05,0.048802088200370415
13204,,1.7802768585758954e-06,0.048802088200370415
13205,,1.1920486707532996e-05,0.048802088200370415
13206,,8.503119040077826e-07,0.048802088200370415
13207,,1.0343138881001232e-05,0.048802088200370415
13208,,1.9840314805914834e-06,0.048802088200370415
13209,,1.2002136890119033e-05,0.048802088200370415
13210,,8.078902709126607e-07,0.048802088200370415
13211,,1.0125190191152262e-05,0.048802088200370415
13212,,2.1573172655899046e-06,0.048802088200370415
13213,,1.204175802690025e-05,0.048802088200370415
13214,,7.88115745146002e-07,0.048802088200370415
13215,,1.0012475423577795e-05,0.048802088200370415
13216,,2.247207187614507e-06,0.048802088200370415
13217,,1.2055626981417738e-05,0.048802088200370415
13218,,7.806315647354279e-07,0.048802088200370415
13219,,9.974509555632296e-06,0.048802088200370415
13220,,2.277349988675122e-06,0.048802088200370415
13221,,1.2062228242008556e-05,0.048802088200370415
13222,,7.764787842837365e-07,0.048802088200370415
13223,,9.95855937001172e-06,0.048802088200370415
13224,,2.289861739094403e-06,0.048802088200370415
13225,,1.2067616201310754e-05,0.048802088200370415
13226,,7.728815595251407e-07,0.048802088200370415
13227,,9.946238738488137e-06,0.048802088200370415
13228,,2.29946800797008e-06,0.048802088200370415
13229,,1.2072800104893988e-05,0.048802088200370415
13230,,7.693893484854493e-07,0.048802088200370415
13231,,9.93437648676113e-06,0.048802088200370415
13232,,2.308717156019757e-06,0.048802088200370415
13233,,1.207786804711108e-05,0.048802088200370415
13234,,7.659643927561978e-07,0.048802088200370415
13235,,9.922781149243535e-06,0.048802088200370415
13236,,2.317762775224343e-06,0.048802088200370415
13237,,1.2082876342127067e-05,0.048802088200370415
13238,,7.625815047771826e-07,0.048802088200370415
13239,,9.911192575600052e-06,0.048802088200370415
13240,,2.326806355329751e-06,0.048802088200370415
13241,,1.2087804391313481e-05,0.048802088200370415
13242,,7.592460018126174e-07,0.048802088200370415
13243,,9.899713845513726e-06,0.048802088200370415
13244,,2.3357769004107286e-06,0.048802088200370415
13245,,1.2092643316569515e-05,0.048802088200370415
13246,,7.559635828463655e-07,0.048802088200370415
13247,,9.888373244383797e-06,0.048802088200370415
13248,,2.3446379901347015e-06,0.048802088200370415
13249,,1.2097403594797552e-05,0.048802088200370415
13250,,7.527299158802146e-07,0.048802088200370415
13251,,9.877160550224229e-06,0.048802088200370415
13252,,2.3534038683449286e-06,0.048802088200370415
13253,,1.2102121646935648e-05,0.048802088200370415
13254,,7.495235358176333e-07,0.048802088200370415
13255,,9.865995834225575e-06,0.048802088200370415
13256,,2.362143063634207e-06,0.048802088200370415
13257,,1.2106777606941371e-05,0.048802088200370415
13258,,7.46357525938943e-07,0.048802088200370415
13259,,9.854842625640023e-06,0.048802088200370415
13260,,2.370877182867492e-06,0.048802088200370415
13261,,1.2111338447415238e-05,0.048802088200370415
13262,,7.432456034855298e-07,0.048802088200370415
13263,,9.843885693039836e-06,0.048802088200370415
13264,,2.3794630649151586e-06,0.048802088200370415
13265,,1.211583889546843e-05,0.048802088200370415
13266,,7.401762864338567e-07,0.048802088200370415
13267,,9.83298699836252e-06,0.048802088200370415
13268,,2.3880075989218646e-06,0.048802088200370415
13269,,1.2120280476651357e-05,0.048802088200370415
13270,,7.371399069277368e-07,0.048802088200370415
13271,,9.822194947790114e-06,0.048802088200370415
13272,,2.396475044526689e-06,0.048802088200370415
13273,,1.2124672851884335e-05,0.048802088200370415
13274,,7.341346585645412e-07,0.048802088200370415
13275,,9.811404327955995e-06,0.048802088200370415
13276,,2.404947027409711e-06,0.048802088200370415
13277,,1.2128958721993493e-05,0.048802088200370415
13278,,7.311924437012156e-07,0.048802088200370415
13279,,9.800893803146746e-06,0.048802088200370415
13280,,2.4131951747580353e-06,0.048802088200370415
13281,,1.213326056116456e-05,0.048802088200370415
13282,,7.28246991954681e-07,0.048802088200370415
13283,,9.790161740964815e-06,0.048802088200370415
13284,,2.421636258047056e-06,0.048802088200370415
13285,,1.2137460569845495e-05,0.048802088200370415
13286,,7.25355086425798e-07,0.048802088200370415
13287,,9.779696707498982e-06,0.048802088200370415
13288,,2.429866088791544e-06,0.048802088200370415
13289,,1.2141621413122929e-05,0.048802088200370415
13290,,7.224928014554977e-07,0.048802088200370415
13291,,9.7692445833133e-06,0.048802088200370415
13292,,2.438091018482056e-06,0.048802088200370415
13293,,1.2145699532175316e-05,0.048802088200370415
13294,,7.196787464451635e-07,0.048802088200370415
13295,,9.758941631017322e-06,0.048802088200370415
13296,,2.446202960005635e-06,0.048802088200370415
13297,,1.2149732432092087e-05,0.048802088200370415
13298,,7.168905742283669e-07,0.048802088200370415
13299,,9.748666356180752e-06,0.048802088200370415
13300,,2.454296832096061e-06,0.048802088200370415
13301,,1.2153727141194547e-05,0.048802088200370415
13302,,7.141278054445762e-07,0.048802088200370415
13303,,9.738428598784305e-06,0.048802088200370415
13304,,2.462368056160476e-06,0.048802088200370415
13305,,1.2157641017764474e-05,0.048802088200370415
13306,,7.114124131013266e-07,0.048802088200370415
13307,,9.72837394688571e-06,0.048802088200370415
13308,,2.4702972327339862e-06,0.048802088200370415
13309,,1.2161530428555458e-05,0.048802088200370415
13310,,7.087136144697351e-07,0.048802088200370415
13311,,9.718303605201125e-06,0.048802088200370415
13312,,2.4782449753074556e-06,0.048802088200370415
13313,,1.21653642134735e-05,0.048802088200370415
13314,,7.060480118876459e-07,0.048802088200370415
13315,,9.708345649109179e-06,0.048802088200370415
13316,,2.486106757101013e-06,0.048802088200370415
13317,,1.216917842483415e-05,0.048802088200370415
13318,,7.033967461129102e-07,0.048802088200370415
13319,,9.698288212761541e-06,0.048802088200370415
13320,,2.4940570793000778e-06,0.048802088200370415
13321,,1.2172881978164996e-05,0.048802088200370415
13322,,7.008064609692763e-07,0.048802088200370415
13323,,9.688571781702668e-06,0.048802088200370415
13324,,2.5017340049500934e-06,0.048802088200370415
13325,,1.2176587583947433e-05,0.048802088200370415
13326,,6.982201076331087e-07,0.048802088200370415
13327,,9.678679414748688e-06,0.048802088200370415
13328,,2.5095626161729713e-06,0.048802088200370415
13329,,1.2180194122747674e-05,0.048802088200370415
13330,,6.956868078299492e-07,0.048802088200370415
13331,,9.669111883572512e-06,0.048802088200370415
13332,,2.5171299817240487e-06,0.048802088200370415
13333,,1.2183810998967059e-05,0.048802088200370415
13334,,6.931564419359299e-07,0.048802088200370415
13335,,9.659347656214528e-06,0.048802088200370415
13336,,2.5248608827946676e-06,0.048802088200370415
13337,,1.2187336708589228e-05,0.048802088200370415
13338,,6.906733903198457e-07,0.048802088200370415
13339,,9.64984050172094e-06,0.048802088200370415
13340,,2.532393719653212e-06,0.048802088200370415
13341,,1.219084948717172e-05,0.048802088200370415
13342,,6.882030507234017e-07,0.048802088200370415
13343,,9.640325300544735e-06,0.048802088200370415
13344,,2.539936794134116e-06,0.048802088200370415
13345,,1.2194301902005378e-05,0.048802088200370415
13346,,6.857658570012724e-07,0.048802088200370415
13347,,9.630898173652461e-06,0.048802088200370415
13348,,2.5474133511308672e-06,0.048802088200370415
13349,,1.2197747673149325e-05,0.048802088200370415
13350,,6.833365760736399e-07,0.048802088200370415
13351,,9.621431544003733e-06,0.048802088200370415
13352,,2.5549274405722465e-06,0.048802088200370415
13353,,1.2201108925641644e-05,0.048802088200370415
13354,,6.809507842166207e-07,0.048802088200370415
13355,,9.61218478455878e-06,0.048802088200370415
13356,,2.5622689659486955e-06,0.048802088200370415
13357,,1.2204475315892936e-05,0.048802088200370415
13358,,6.785699276321004e-07,0.048802088200370415
13359,,9.602795305407245e-06,0.048802088200370415
13360,,2.5697280608565776e-06,0.048802088200370415
13361,,1.220775655631458e-05,0.048802088200370415
13362,,6.762311398844645e-07,0.048802088200370415
13363,,9.593634309644937e-06,0.048802088200370415
13364,,2.5770062025452964e-06,0.048802088200370415
13365,,1.2211037961936145e-05,0.048802088200370415
13366,,6.738992397233683e-07,0.048802088200370415
13367,,9.584436284263618e-06,0.048802088200370415
13368,,2.5843219835387208e-06,0.048802088200370415
13369,,1.221426856395815e-05,0.048802088200370415
13370,,6.715939410144096e-07,0.048802088200370415
13371,,9.575303739609618e-06,0.048802088200370415
13372,,2.5915885881997786e-06,0.048802088200370415
13373,,1.2217455884230719e-05,0.048802088200370415
13374,,6.693156453561372e-07,0.048802088200370415
13375,,9.566277456031514e-06,0.048802088200370415
13376,,2.598773980368775e-06,0.048802088200370415
13377,,1.2220622459496226e-05,0.048802088200370415
13378,,6.670481675314057e-07,0.048802088200370415
13379,,9.557227807444958e-06,0.048802088200370415
13380,,2.60598246464945e-06,0.048802088200370415
13381,,1.2223727110026534e-05,0.048802088200370415
13382,,6.648176674451197e-07,0.048802088200370415
13383,,9.548270738122843e-06,0.048802088200370415
13384,,2.613119825536296e-06,0.048802088200370415
13385,,1.2226770858279228e-05,0.048802088200370415
13386,,6.62620877248981e-07,0.048802088200370415
13387,,9.539518098196028e-06,0.048802088200370415
13388,,2.6200950058181746e-06,0.048802088200370415
13389,,1.2229832277528138e-05,0.048802088200370415
13390,,6.604200295788767e-07,0.048802088200370415
13391,,9.530614410438222e-06,0.048802088200370415
13392,,2.6271968827912075e-06,0.048802088200370415
13393,,1.2232837629504312e-05,0.048802088200370415
13394,,6.582491094704021e-07,0.048802088200370415
13395,,9.521823395105566e-06,0.048802088200370415
13396,,2.6342136879868225e-06,0.048802088200370415
13397,,1.2235787364251476e-05,0.048802088200370415
13398,,6.561082007101934e-07,0.048802088200370415
13399,,9.51321208219496e-06,0.048802088200370415
13400,,2.641090081784533e-06,0.048802088200370415
13401,,1.2238758458059574e-05,0.048802088200370415
13402,,6.539610101830953e-07,0.048802088200370415
13403,,9.5043803735272e-06,0.048802088200370415
13404,,2.6481445949179337e-06,0.048802088200370415
13405,,1.224163954925755e-05,0.048802088200370415
13406,,6.518554494327774e-07,0.048802088200370415
13407,,9.49589580706268e-06,0.048802088200370415
13408,,2.6549226775814316e-06,0.048802088200370415
13409,,1.2244544714696463e-05,0.048802088200370415
13410,,6.497488585254544e-07,0.048802088200370415
13411,,9.487197843833351e-06,0.048802088200370415
13412,,2.6618843147673694e-06,0.048802088200370415
13413,,1.2247348821844234e-05,0.048802088200370415
13414,,6.476901031428866e-07,0.048802088200370415
13415,,9.47886360191816e-06,0.048802088200370415
13416,,2.668547705136518e-06,0.048802088200370415
13417,,1.2250219412041629e-05,0.048802088200370415
13418,,6.456086049119185e-07,0.048802088200370415
13419,,9.470137670095023e-06,0.048802088200370415
13420,,2.675533274326888e-06,0.048802088200370415
13421,,1.2252964403036023e-05,0.048802088200370415
13422,,6.435782625883688e-07,0.048802088200370415
13423,,9.461870876052638e-06,0.048802088200370415
13424,,2.6821540385424347e-06,0.048802088200370415
13425,,1.2255733560220074e-05,0.048802088200370415
13426,,6.41552319029435e-07,0.048802088200370415
13427,,9.45346368730564e-06,0.048802088200370415
13428,,2.6888905857269256e-06,0.048802088200370415
13429,,1.2258471380106818e-05,0.048802088200370415
13430,,6.395386714971858e-07,0.048802088200370415
13431,,9.445043278097984e-06,0.048802088200370415
13432,,2.695641555584893e-06,0.048802088200370415
13433,,1.2261131150476823e-05,0.048802088200370415
13434,,6.375651810044112e-07,0.048802088200370415
13435,,9.436851507666175e-06,0.048802088200370415
13436,,2.702208904989681e-06,0.048802088200370415
13437,,1.2263797012771696e-05,0.048802088200370415
13438,,6.355924206428155e-07,0.048802088200370415
13439,,9.428653462537065e-06,0.048802088200370415
13440,,2.708785918594515e-06,0.048802088200370415
13441,,1.2266454351535601e-05,0.048802088200370415
13442,,6.336312201858356e-07,0.048802088200370415
13443,,9.420395997294197e-06,0.048802088200370415
13444,,2.7154170133417774e-06,0.048802088200370415
13445,,1.2269064571028875e-05,0.048802088200370415
13446,,6.316892910607492e-07,0.048802088200370415
13447,,9.412227385605734e-06,0.048802088200370415
13448,,2.72197481948283e-06,0.048802088200370415
13449,,1.2271607701818351e-05,0.048802088200370415
13450,,6.297839158721912e-07,0.048802088200370415
13451,,9.404234157286419e-06,0.048802088200370415
13452,,2.7283947437070655e-06,0.048802088200370415
13453,,1.227416181298951e-05,0.048802088200370415
13454,,6.278821900183906e-07,0.048802088200370415
13455,,9.396169891107607e-06,0.048802088200370415
13456,,2.7348835912829786e-06,0.048802088200370415
13457,,1.2276682055619693e-05,0.048802088200370415
13458,,6.259935863635328e-07,0.048802088200370415
13459,,9.388154840958078e-06,0.048802088200370415
13460,,2.741326405531976e-06,0.048802088200370415
13461,,1.2279154987088548e-05,0.048802088200370415
13462,,6.241306212870022e-07,0.048802088200370415
13463,,9.380312651287789e-06,0.048802088200370415
13464,,2.747635686026913e-06,0.048802088200370415
13465,,1.228163536658232e-05,0.048802088200370415
13466,,6.222721026726711e-07,0.048802088200370415
13467,,9.372299683620807e-06,0.048802088200370415
13468,,2.754084730572191e-06,0.048802088200370415
13469,,1.2284045408898943e-05,0.048802088200370415
13470,,6.204436821433595e-07,0.048802088200370415
13471,,9.364625888228723e-06,0.048802088200370415
13472,,2.760264478608304e-06,0.048802088200370415
13473,,1.2286520914399964e-05,0.048802088200370415
13474,,6.185950631268362e-07,0.048802088200370415
13475,,9.356528802481392e-06,0.048802088200370415
13476,,2.7667901099608567e-06,0.048802088200370415
13477,,1.228885088035392e-05,0.048802088200370415
13478,,6.168021912609942e-07,0.048802088200370415
13479,,9.349068460799773e-06,0.048802088200370415
13480,,2.772802430164479e-06,0.048802088200370415
13481,,1.229130304109754e-05,0.048802088200370415
13482,,6.149745417346772e-07,0.048802088200370415
13483,,9.340923496991783e-06,0.048802088200370415
13484,,2.779370318991646e-06,0.048802088200370415
13485,,1.229353539809998e-05,0.048802088200370415
13486,,6.132282233219959e-07,0.048802088200370415
13487,,9.333733611451016e-06,0.048802088200370415
13488,,2.7851699212936783e-06,0.048802088200370415
13489,,1.2295930475164357e-05,0.048802088200370415
13490,,6.114439018854953e-07,0.048802088200370415
13491,,9.325712435337207e-06,0.048802088200370415
13492,,2.7916469911749457e-06,0.048802088200370415
13493,,1.2298166848759685e-05,0.048802088200370415
13494,,6.096988189724858e-07,0.048802088200370415
13495,,9.318419256386196e-06,0.048802088200370415
13496,,2.797533015390321e-06,0.048802088200370415
13497,,1.2300504335106605e-05,0.048802088200370415
13498,,6.079387139325821e-07,0.048802088200370415
13499,,9.310512399313845e-06,0.048802088200370415
13500,,2.803924308887144e-06,0.048802088200370415
13501,,1.2302672970304867e-05,0.048802088200370415
13502,,6.062328433872689e-07,0.048802088200370415
13503,,9.303403542188347e-06,0.048802088200370415
13504,,2.8096665858331448e-06,0.048802088200370415
13505,,1.2304983648725448e-05,0.048802088200370415
13506,,6.04493328147182e-07,0.048802088200370415
13507,,9.295501969916285e-06,0.048802088200370415
13508,,2.816061388505036e-06,0.048802088200370415
13509,,1.2307123949738949e-05,0.048802088200370415
13510,,6.028051602718483e-07,0.048802088200370415
13511,,9.288332447339577e-06,0.048802088200370415
13512,,2.821855388567773e-06,0.048802088200370415
13513,,1.2309333056904886e-05,0.048802088200370415
13514,,6.011112814668974e-07,0.048802088200370415
13515,,9.280781859778192e-06,0.048802088200370415
13516,,2.8279671510351098e-06,0.048802088200370415
13517,,1.231144195995549e-05,0.048802088200370415
13518,,5.994532077070302e-07,0.048802088200370415
13519,,9.273673174930039e-06,0.048802088200370415
13520,,2.833719652274195e-06,0.048802088200370415
13521,,1.231364375357161e-05,0.048802088200370415
13522,,5.977703876700932e-07,0.048802088200370415
13523,,9.266040975961445e-06,0.048802088200370415
13524,,2.839904361459392e-06,0.048802088200370415
13525,,1.2315690490648108e-05,0.048802088200370415
13526,,5.961339315091423e-07,0.048802088200370415
13527,,9.259096132754783e-06,0.048802088200370415
13528,,2.8455278251626673e-06,0.048802088200370415
13529,,1.2317853161920557e-05,0.048802088200370415
13530,,5.944790030261591e-07,0.048802088200370415
13531,,9.25144264978719e-06,0.048802088200370415
13532,,2.8517345820919217e-06,0.048802088200370415
13533,,1.2319798801117995e-05,0.048802088200370415
13534,,5.928947410650004e-07,0.048802088200370415
13535,,9.244927996619536e-06,0.048802088200370415
13536,,2.8570161201749012e-06,0.048802088200370415
13537,,1.2322041927039008e-05,0.048802088200370415
13538,,5.912247244421628e-07,0.048802088200370415
13539,,9.23681132176329e-06,0.048802088200370415
13540,,2.8636065487428814e-06,0.048802088200370415
13541,,1.232383489466791e-05,0.048802088200370415
13542,,5.896868233509467e-07,0.048802088200370415
13543,,9.230850507963636e-06,0.048802088200370415
13544,,2.8684367207282227e-06,0.048802088200370415
13545,,1.2326114595862412e-05,0.048802088200370415
13546,,5.880269629638132e-07,0.048802088200370415
13547,,9.222407146575603e-06,0.048802088200370415
13548,,2.8753038715180424e-06,0.048802088200370415
13549,,1.2327796047766788e-05,0.048802088200370415
13550,,5.865228128254813e-07,0.048802088200370415
13551,,9.21697295599489e-06,0.048802088200370415
13552,,2.8797063870005947e-06,0.048802088200370415
13553,,1.2330143795781069e-05,0.048802088200370415
13554,,5.8486256998771e-07,0.048802088200370415
13555,,9.208004729328598e-06,0.048802088200370415
13556,,2.887006356700992e-06,0.048802088200370415
13557,,1.2331624343389598e-05,0.048802088200370415
13558,,5.834236205274414e-07,0.048802088200370415
13559,,9.203488273575892e-06,0.048802088200370415
13560,,2.890663468600343e-06,0.048802088200370415
13561,,1.2334162951625677e-05,0.048802088200370415
13562,,5.817288768960743e-07,0.048802088200370415
13563,,9.193400834804603e-06,0.048802088200370415
13564,,2.898884409200906e-06,0.048802088200370415
13565,,1.2335316691482926e-05,0.048802088200370415
13566,,5.803765960004433e-07,0.048802088200370415
13567,,9.19047493875051e-06,0.048802088200370415
13568,,2.9012472711386736e-06,0.048802088200370415
13569,,1.2338161700537281e-05,0.048802088200370415
13570,,5.786293417927372e-07,0.048802088200370415
13571,,9.178553271079422e-06,0.048802088200370415
13572,,2.9109731302119042e-06,0.048802088200370415
13573,,1.233874867463392e-05,0.048802088200370415
13574,,5.77434023989808e-07,0.048802088200370415
13575,,9.178606238697505e-06,0.048802088200370415
13576,,2.910905513833396e-06,0.048802088200370415
13577,,1.2342388377950673e-05,0.048802088200370415
13578,,5.754954015479587e-07,0.048802088200370415
13579,,9.16231160795321e-06,0.048802088200370415
13580,,2.924216799338537e-06,0.048802088200370415
13581,,1.234176926706137e-05,0.048802088200370415
13582,,5.746021907935374e-07,0.048802088200370415
13583,,9.16871490757524e-06,0.048802088200370415
13584,,2.9189460724308865e-06,0.048802088200370415
13585,,1.234701531120307e-05,0.048802088200370415
13586,,5.722982410279008e-07,0.048802088200370415
13587,,9.143610850086324e-06,0.048802088200370415
13588,,2.939484292828896e-06,0.048802088200370415
13589,,1.234399397432731e-05,0.048802088200370415
13590,,5.71981684226926e-07,0.048802088200370415
13591,,9.16290003582049e-06,0.048802088200370415
13592,,2.9236530519391445e-06,0.048802088200370415
13593,,1.2352563894684208e-05,0.048802088200370415
13594,,5.68934205373056e-07,0.048802088200370415
13595,,9.11949807018001e-06,0.048802088200370415
13596,,2.9591965034408206e-06,0.048802088200370415
13597,,1.2344621538043938e-05,0.048802088200370415
13598,,5.697586615583259e-07,0.048802088200370415
13599,,9.16558998542738e-06,0.048802088200370415
13600,,2.92139820622668e-06,0.048802088200370415
13601,,1.2360301142934865e-05,0.048802088200370415
13602,,5.651215707161282e-07,0.048802088200370415
13603,,9.082877473071217e-06,0.048802088200370415
13604,,2.9891727516217197e-06,0.048802088200370415
13605,,1.234157225673393e-05,0.048802088200370415
13606,,5.684460393626264e-07,0.048802088200370415
13607,,9.188118979953849e-06,0.048802088200370415
13608,,2.902873509380806e-06,0.048802088200370415
13609,,1.237315236903586e-05,0.048802088200370415
13610,,5.603155610506331e-07,0.048802088200370415
13611,,9.016632777947566e-06,0.048802088200370415
13612,,3.043433879250332e-06,0.048802088200370415
13613,,1.2329650660014247e-05,0.048802088200370415
13614,,5.694170195490022e-07,0.048802088200370415
13615,,9.258057189824332e-06,0.048802088200370415
13616,,2.845435140914657e-06,0.048802088200370415
13617,,1.2397681546666832e-05,0.048802088200370415
13618,,5.535854330423883e-07,0.048802088200370415
13619,,8.880368335715545e-06,0.048802088200370415
13620,,3.1550501935575867e-06,0.048802088200370415
13621,,1.2295177710813999e-05,0.048802088200370415
13622,,5.770983634565504e-07,0.048802088200370415
13623,,9.442922884787234e-06,0.048802088200370415
13624,,2.6935424854111866e-06,0.048802088200370415
13625,,1.2445983441516355e-05,0.048802088200370415
13626,,5.446405844347422e-07,0.048802088200370415
13627,,8.589950501748925e-06,0.048802088200370415
13628,,3.392551534411692e-06,0.048802088200370415
13629,,1.22039123793082e-05,0.048802088200370415
13630,,6.073194947892535e-07,0.048802088200370415
13631,,9.879244433393236e-06,0.048802088200370415
13632,,2.3348680546531977e-06,0.048802088200370415
13633,,1.2514670687707995e-05,0.048802088200370415
13634,,5.382540125973592e-07,0.048802088200370415
13635,,8.138216954681033e-06,0.048802088200370415
13636,,3.7603147472985597e-06,0.048802088200370415
13637,,1.2036704245337463e-05,0.048802088200370415
13638,,6.84747904663703e-07,0.048802088200370415
13639,,1.0529870628314619e-05,0.048802088200370415
13640,,1.8021383164704732e-06,0.048802088200370415
13641,,1.2475008829387555e-05,0.048802088200370415
13642,,5.378604307762363e-07,0.048802088200370415
13643,,8.409416051984958e-06,0.048802088200370415
13644,,3.5400543530209146e-06,0.048802088200370415
13645,,1.214952124148222e-05,0.048802088200370415
13646,,6.269781120041691e-07,0.048802088200370415
13647,,1.0123732324501995e-05,0.048802088200370415
13648,,2.133663359279558e-06,0.048802088200370415
13649,,1.2536517822244007e-05,0.048802088200370415
13650,,5.341121786357396e-07,0.048802088200370415
13651,,7.989210959519973e-06,0.048802088200370415
13652,,3.881470141608697e-06,0.048802088200370415
13653,,1.198638639475041e-05,0.048802088200370415
13654,,7.096329225068426e-07,0.048802088200370415
13655,,1.0710806232734639e-05,0.048802088200370415
13656,,1.6544871415160517e-06,0.048802088200370415
13657,,1.243549645610876e-05,0.048802088200370415
13658,,5.376795158087441e-07,0.048802088200370415
13659,,8.672858969262481e-06,0.048802088200370415
13660,,3.325190696527102e-06,0.048802088200370415
13661,,1.2258100885908424e-05,0.048802088200370415
13662,,5.796623426319472e-07,0.048802088200370415
13663,,9.660823862377342e-06,0.048802088200370415
13664,,2.5137092262421176e-06,0.048802088200370415
13665,,1.2520572921084262e-05,0.048802088200370415
13666,,5.299509439355681e-07,0.048802088200370415
13667,,8.10596338230795e-06,0.048802088200370415
13668,,3.787398967464138e-06,0.048802088200370415
13669,,1.2046273995841997e-05,0.048802088200370415
13670,,6.733565341070088e-07,0.048802088200370415
13671,,1.0533577934583827e-05,0.048802088200370415
13672,,1.7974455881487277e-06,0.048802088200370415
13673,,1.2508385892860627e-05,0.048802088200370415
13674,,5.28120073533777e-07,0.048802088200370415
13675,,8.193852010195524e-06,0.048802088200370415
13676,,3.716245659884068e-06,0.048802088200370415
13677,,1.2087882128576517e-05,0.048802088200370415
13678,,6.500453348172215e-07,0.048802088200370415
13679,,1.0394806130917596e-05,0.048802088200370415
13680,,1.9103315468614685e-06,0.048802088200370415
13681,,1.2544793845911403e-05,0.048802088200370415
13682,,5.261911734417599e-07,0.048802088200370415
13683,,7.935982730311737e-06,0.048802088200370415
13684,,3.925615801402758e-06,0.048802088200370415
13685,,1.1985644133855336e-05,0.048802088200370415
13686,,7.04248726374795e-07,0.048802088200370415
13687,,1.0749986997390866e-05,0.048802088200370415
13688,,1.620871178786245e-06,0.048802088200370415
13689,,1.2455097353118097e-05,0.048802088200370415
13690,,5.274940948206752e-07,0.048802088200370415
13691,,8.562341645133264e-06,0.048802088200370415
13692,,3.416033287882944e-06,0.048802088200370415
13693,,1.2242533147470354e-05,0.048802088200370415
13694,,5.780864942205207e-07,0.048802088200370415
13695,,9.764357687032826e-06,0.048802088200370415
13696,,2.4278292495641087e-06,0.048802088200370415
13697,,1.2563599125837908e-05,0.048802088200370415
13698,,5.230065393343861e-07,0.048802088200370415
13699,,7.800198413364352e-06,0.048802088200370415
13700,,4.035880128221388e-06,0.048802088200370415
13701,,1.1937301284469798e-05,0.048802088200370415
13702,,7.301585157291444e-07,0.048802088200370415
13703,,1.0913809316404414e-05,0.048802088200370415
13704,,1.4878495672259728e-06,0.048802088200370415
13705,,1.239358830120191e-05,0.048802088200370415
13706,,5.325552514691494e-07,0.048802088200370415
13707,,8.960580356500745e-06,0.048802088200370415
13708,,3.0896094482798576e-06,0.048802088200370415
13709,,1.2390903660247354e-05,0.048802088200370415
13710,,5.321214629618589e-07,0.048802088200370415
13711,,8.979418923837658e-06,0.048802088200370415
13712,,3.0741413663328757e-06,0.048802088200370415
13713,,1.2399907058710617e-05,0.048802088200370415
13714,,5.29498575964132e-07,0.048802088200370415
13715,,8.927048977100204e-06,0.048802088200370415
13716,,3.1172090002585886e-06,0.048802088200370415
13717,,1.2386519791929586e-05,0.048802088200370415
13718,,5.311016053410697e-07,0.048802088200370415
13719,,9.011070628698659e-06,0.048802088200370415
13720,,3.0481394836705234e-06,0.048802088200370415
13721,,1.2415929070119356e-05,0.048802088200370415
13722,,5.248887627200364e-07,0.048802088200370415
13723,,8.831989994133713e-06,0.048802088200370415
13724,,3.195370170782118e-06,0.048802088200370415
13725,,1.2361514191207456e-05,0.048802088200370415
13726,,5.34647452286128e-07,0.048802088200370415
13727,,9.164547915395655e-06,0.048802088200370415
13728,,2.9218149568627447e-06,0.048802088200370415
13729,,1.2467093413838206e-05,0.048802088200370415
13730,,5.167190877273303e-07,0.048802088200370415
13731,,8.499984631450803e-06,0.048802088200370415
13732,,3.4677380725451033e-06,0.048802088200370415
13733,,1.2248124435807363e-05,0.048802088200370415
13734,,5.673930851353333e-07,0.048802088200370415
13735,,9.773881229784063e-06,0.048802088200370415
13736,,2.4192041541938787e-06,0.048802088200370415
13737,,1.2600471627009322e-05,0.048802088200370415
13738,,5.164333210792346e-07,0.048802088200370415
13739,,7.523471777158579e-06,0.048802088200370415
13740,,4.25993231573958e-06,0.048802088200370415
13741,,1.1838016726563183e-05,0.048802088200370415
13742,,7.868891925869835e-07,0.048802088200370415
13743,,1.1226996512814492e-05,0.048802088200370415
13744,,1.236204662203267e-06,0.048802088200370415
13745,,1.2206027807273656e-05,0.048802088200370415
13746,,5.815187296784927e-07,0.048802088200370415
13747,,9.982115268259073e-06,0.048802088200370415
13748,,2.247160443768636e-06,0.048802088200370415
13749,,1.2629781392003743e-05,0.048802088200370415
13750,,5.175042148269154e-07,0.048802088200370415
13751,,7.298369422524739e-06,0.048802088200370415
13752,,4.439395699650996e-06,0.048802088200370415
13753,,1.1741041038186833e-05,0.048802088200370415
13754,,8.509064285995513e-07,0.048802088200370415
13755,,1.1464361619091248e-05,0.048802088200370415
13756,,1.052185933634025e-06,0.048802088200370415
13757,,1.1945534686901202e-05,0.048802088200370415
13758,,7.161027602889791e-07,0.048802088200370415
13759,,1.0953603432305524e-05,0.048802088200370415
13760,,1.4522685988014533e-06,0.048802088200370415
13761,,1.2431669017161572e-05,0.048802088200370415
13762,,5.133569165721648e-07,0.048802088200370415
13763,,8.752480562372494e-06,0.048802088200370415
13764,,3.2610933742964843e-06,0.048802088200370415
13765,,1.236342760077912e-05,0.048802088200370415
13766,,5.252975288169315e-07,0.048802088200370415
13767,,9.180939271324579e-06,0.048802088200370415
13768,,2.9082873621969045e-06,0.048802088200370415
13769,,1.2502776048095018e-05,0.048802088200370415
13770,,5.052987093665521e-07,0.048802088200370415
13771,,8.263618951060876e-06,0.048802088200370415
13772,,3.66189470568281e-06,0.048802088200370415
13773,,1.2181667918304939e-05,0.048802088200370415
13774,,5.865561538350437e-07,0.048802088200370415
13775,,1.0117214249863552e-05,0.048802088200370415
13776,,2.1350177464730036e-06,0.048802088200370415
13777,,1.2658581678791742e-05,0.048802088200370415
13778,,5.162290192672001e-07,0.048802088200370415
13779,,7.077086714056919e-06,0.048802088200370415
13780,,4.613710278229453e-06,0.048802088200370415
13781,,1.1653290370703365e-05,0.048802088200370415
13782,,9.0965602936965e-07,0.048802088200370415
13783,,1.1671708827074653e-05,0.048802088200370415
13784,,8.962038760746058e-07,0.048802088200370415
13785,,1.1639052048125004e-05,0.048802088200370415
13786,,9.195358811665146e-07,0.048802088200370415
13787,,1.1702091589167507e-05,0.048802088200370415
13788,,8.741011227476381e-07,0.048802088200370415
13789,,1.1583804976945179e-05,0.048802088200370415
13790,,9.595407067494394e-07,0.048802088200370415
13791,,1.1802530570629992e-05,0.048802088200370415
13792,,8.038823057760181e-07,0.048802088200370415
13793,,1.1369527020200898e-05,0.048802088200370415
13794,,1.1211972930950777e-06,0.048802088200370415
13795,,1.2109732412715324e-05,0.048802088200370415
13796,,6.171266741348461e-07,0.048802088200370415
13797,,1.0435650650210221e-05,0.048802088200370415
13798,,1.8721388854752505e-06,0.048802088200370415
13799,,1.2654075796236195e-05,0.048802088200370415
13800,,5.106622230401283e-07,0.048802088200370415
13801,,7.10643472206491e-06,0.048802088200370415
13802,,4.5923952077627815e-06,0.048802088200370415
13803,,1.1678343904372421e-05,0.048802088200370415
13804,,8.892217396616167e-07,0.048802088200370415
13805,,1.1648569579702284e-05,0.048802088200370415
13806,,9.104881565381389e-07,0.048802088200370415
13807,,1.1706894524515562e-05,0.048802088200370415
13808,,8.684205097791054e-07,0.048802088200370415
13809,,1.1596317838385121e-05,0.048802088200370415
13810,,9.482875916523276e-07,0.048802088200370415
13811,,1.1803619031878448e-05,0.048802088200370415
13812,,8.006538518672315e-07,0.048802088200370415
13813,,1.1388951660805066e-05,0.048802088200370415
13814,,1.1045572304124356e-06,0.048802088200370415
13815,,1.21079459951958e-05,0.048802088200370415
13816,,6.14702881595426e-07,0.048802088200370415
13817,,1.0462331311018168e-05,0.048802088200370415
13818,,1.8495099025494327e-06,0.048802088200370415
13819,,1.2667884988430567e-05,0.048802088200370415
13820,,5.092762570457665e-07,0.048802088200370415
13821,,6.999965667381273e-06,0.048802088200370415
13822,,4.67525913840539e-06,0.048802088200370415
13823,,1.1638663540768998e-05,0.048802088200370415
13824,,9.157971954805582e-07,0.048802088200370415
13825,,1.1744883774839286e-05,0.048802088200370415
13826,,8.395629901758406e-07,0.048802088200370415
13827,,1.1536897077175728e-05,0.048802088200370415
13828,,9.907192721530327e-07,0.048802088200370415
13829,,1.191961878455298e-05,0.048802088200370415
13830,,7.218725396266922e-07,0.048802088200370415
13831,,1.1107135906423897e-05,0.048802088200370415
13832,,1.3247909510858139e-06,0.048802088200370415
13833,,1.2402767884175144e-05,0.048802088200370415
13834,,5.027969705448202e-07,0.048802088200370415
13835,,8.980023004424499e-06,0.048802088200370415
13836,,3.0743129964267666e-06,0.048802088200370415
13837,,1.2490551190748602e-05,0.048802088200370415
13838,,4.912084767968988e-07,0.048802088200370415
13839,,8.374891793175062e-06,0.048802088200370415
13840,,3.5724072324868625e-06,0.048802088200370415
13841,,1.2269804555985205e-05,0.048802088200370415
13842,,5.381651388404932e-07,0.048802088200370415
13843,,9.757173881986205e-06,0.048802088200370415
13844,,2.4313717245756347e-06,0.048802088200370415
13845,,1.2687448633635545e-05,0.048802088200370415
13846,,5.08346816268463e-07,0.048802088200370415
13847,,6.855247219129748e-06,0.048802088200370415
13848,,4.784569427039317e-06,0.048802088200370415
13849,,1.1585092599267008e-05,0.048802088200370415
13850,,9.526161776557264e-07,0.048802088200370415
13851,,1.1866848060765679e-05,0.048802088200370415
13852,,7.531666259095588e-07,0.048802088200370415
13853,,1.1275643687443165e-05,0.048802088200370415
13854,,1.1897114167947068e-06,0.048802088200370415
13855,,1.2277343759073828e-05,0.048802088200370415
13856,,5.328026378311989e-07,0.048802088200370415
13857,,9.729315511916848e-06,0.048802088200370415
13858,,2.4542738857412635e-06,0.048802088200370415
13859,,1.2694307298172296e-05,0.048802088200370415
13860,,5.071995048838366e-07,0.048802088200370415
13861,,6.805734560447665e-06,0.048802088200370415
13862,,4.8208768888363035e-06,0.048802088200370415
13863,,1.156979857991318e-05,0.048802088200370415
13864,,9.626804247343988e-07,0.048802088200370415
13865,,1.1907414621644692e-05,0.048802088200370415
13866,,7.248317165181921e-07,0.048802088200370415
13867,,1.1180817992587429e-05,0.048802088200370415
13868,,1.2637530179865948e-06,0.048802088200370415
13869,,1.2380640342427073e-05,0.048802088200370415
13870,,5.000062244559913e-07,0.048802088200370415
13871,,9.143167914089394e-06,0.048802088200370415
13872,,2.939679978861226e-06,0.048802088200370415
13873,,1.2566994718091912e-05,0.048802088200370415
13874,,4.839100314900524e-07,0.048802088200370415
13875,,7.791120052746795e-06,0.048802088200370415
13876,,4.050103370010847e-06,0.048802088200370415
13877,,1.2037798875428153e-05,0.048802088200370415
13878,,6.432598293930431e-07,0.048802088200370415
13879,,1.0784452118352363e-05,0.048802088200370415
13880,,1.583071494173636e-06,0.048802088200370415
13881,,1.2635472092646475e-05,0.048802088200370415
13882,,4.90292297366547e-07,0.048802088200370415
13883,,7.236744320592488e-06,0.048802088200370415
13884,,4.495324460254866e-06,0.048802088200370415
13885,,1.1781697119616273e-05,0.048802088200370415
13886,,8.069909392112633e-07,0.048802088200370415
13887,,1.1521160564845896e-05,0.048802088200370415
13888,,9.971683808327228e-07,0.048802088200370415
13889,,1.2008919807911616e-05,0.048802088200370415
13890,,6.584865440839128e-07,0.048802088200370415
13891,,1.0895134511351434e-05,0.048802088200370415
13892,,1.4923697905335492e-06,0.048802088200370415
13893,,1.2596580695997807e-05,0.048802088200370415
13894,,4.824684771669078e-07,0.048802088200370415
13895,,7.550991317367095e-06,0.048802088200370415
13896,,4.24512908650645e-06,0.048802088200370415
13897,,1.1936852816397281e-05,0.048802088200370415
13898,,7.018599377674803e-07,0.048802088200370415
13899,,1.1129644278780733e-05,0.048802088200370415
13900,,1.3026529466857854e-06,0.048802088200370415
13901,,1.245484278067287e-05,0.048802088200370415
13902,,4.81185678088132e-07,0.048802088200370415
13903,,8.659758395428061e-06,0.048802088200370415
13904,,3.339331136886631e-06,0.048802088200370415
13905,,1.2421910348237926e-05,0.048802088200370415
13906,,4.850066573870842e-07,0.048802088200370415
13907,,8.892524856934748e-06,0.048802088200370415
13908,,3.1472011174402274e-06,0.048802088200370415
13909,,1.2509326932923342e-05,0.048802088200370415
13910,,4.75697888081702e-07,0.048802088200370415
13911,,8.25515117430853e-06,0.048802088200370415
13912,,3.672365558384549e-06,0.048802088200370415
13913,,1.2263238106551016e-05,0.048802088200370415
13914,,5.275607440579772e-07,0.048802088200370415
13915,,9.850306334276656e-06,0.048802088200370415
13916,,2.353247782278709e-06,0.048802088200370415
13917,,1.2756367902019245e-05,0.048802088200370415
13918,,5.145653044000513e-07,0.048802088200370415
13919,,5.4230227562407305e-06,0.048802088200370415
13920,,5.264211146752226e-06,0.048802088200370415
13921,,9.166756473196599e-06,0.048802088200370415
13922,,3.204926623742033e-06,0.048802088200370415
13923,,9.78524833499507e-06,0.048802088200370415
13924,,2.786093161672375e-06,0.048802088200370415
13925,,9.76159668600502e-06,0.048802088200370415
13926,,2.8017281220529793e-06,0.048802088200370415
13927,,9.764598825089579e-06,0.048802088200370415
13928,,2.7996213014935025e-06,0.048802088200370415
13929,,9.764617135568617e-06,0.048802088200370415
13930,,2.799503278414685e-06,0.048802088200370415
13931,,9.764966434158264e-06,0.048802088200370415
13932,,2.799168330105847e-06,0.048802088200370415
13933,,9.765277472200087e-06,0.048802088200370415
13934,,2.7988563180230166e-06,0.048802088200370415
13935,,9.76559102843606e-06,0.048802088200370415
13936,,2.798542054143649e-06,0.048802088200370415
13937,,9.765906305574771e-06,0.048802088200370415
13938,,2.7982306165012638e-06,0.048802088200370415
13939,,9.766217188787877e-06,0.048802088200370415
13940,,2.797912478104902e-06,0.048802088200370415
13941,,9.766522717950826e-06,0.048802088200370415
13942,,2.7976056377735144e-06,0.048802088200370415
13943,,9.766838148560272e-06,0.048802088200370415
13944,,2.797293333705453e-06,0.048802088200370415
13945,,9.767155410537495e-06,0.048802088200370415
13946,,2.7969764108786817e-06,0.048802088200370415
13947,,9.767462900830065e-06,0.048802088200370415
13948,,2.796668843112224e-06,0.048802088200370415
13949,,9.767778344584663e-06,0.048802088200370415
13950,,2.7963522296344983e-06,0.048802088200370415
13951,,9.768094197391314e-06,0.048802088200370415
13952,,2.79604093879104e-06,0.048802088200370415
13953,,9.768400121049556e-06,0.048802088200370415
13954,,2.795730797461681e-06,0.048802088200370415
13955,,9.768711538643401e-06,0.048802088200370415
13956,,2.795419097030218e-06,0.048802088200370415
13957,,9.769010870874372e-06,0.048802088200370415
13958,,2.7951196898848495e-06,0.048802088200370415
13959,,9.769323323116985e-06,0.048802088200370415
13960,,2.7948073285994895e-06,0.048802088200370415
13961,,9.769626220392479e-06,0.048802088200370415
13962,,2.7945011771005627e-06,0.048802088200370415
13963,,9.769938341872228e-06,0.048802088200370415
13964,,2.7941914099747536e-06,0.048802088200370415
13965,,9.770242147942398e-06,0.048802088200370415
13966,,2.793883261158048e-06,0.048802088200370415
13967,,9.77055134500128e-06,0.048802088200370415
13968,,2.7935758460709014e-06,0.048802088200370415
13969,,9.77085749269012e-06,0.048802088200370415
13970,,2.79326822551919e-06,0.048802088200370415
13971,,9.771166608438561e-06,0.048802088200370415
13972,,2.792960061398879e-06,0.048802088200370415
13973,,9.771471506391214e-06,0.048802088200370415
13974,,2.7926547669023734e-06,0.048802088200370415
13975,,9.771786285406244e-06,0.048802088200370415
13976,,2.792337958985142e-06,0.048802088200370415
13977,,9.772090366020353e-06,0.048802088200370415
13978,,2.7920368036403606e-06,0.048802088200370415
13979,,9.772392565740673e-06,0.048802088200370415
13980,,2.791733197179886e-06,0.048802088200370415
13981,,9.772706687855978e-06,0.048802088200370415
13982,,2.791419316090117e-06,0.048802088200370415
13983,,9.773013447110129e-06,0.048802088200370415
13984,,2.7911128488029973e-06,0.048802088200370415
13985,,9.773317231863751e-06,0.048802088200370415
13986,,2.7908071829775565e-06,0.048802088200370415
13987,,9.773615666795664e-06,0.048802088200370415
13988,,2.790505023612444e-06,0.048802088200370415
13989,,9.77392911619698e-06,0.048802088200370415
13990,,2.7901975396794365e-06,0.048802088200370415
13991,,9.774231565219023e-06,0.048802088200370415
13992,,2.7898903717321643e-06,0.048802088200370415
13993,,9.774543389736497e-06,0.048802088200370415
13994,,2.7895816105094703e-06,0.048802088200370415
13995,,9.77483628583943e-06,0.048802088200370415
13996,,2.7892846520801957e-06,0.048802088200370415
13997,,9.775148663496881e-06,0.048802088200370415
13998,,2.7889727239210443e-06,0.048802088200370415
13999,,9.775454640671905e-06,0.048802088200370415
14000,,2.7886664066688943e-06,0.048802088200370415
14001,,9.775757279589241e-06,0.048802088200370415
14002,,2.7883656902032037e-06,0.048802088200370415
14003,,9.776055454021308e-06,0.048802088200370415
14004,,2.7880649103206257e-06,0.048802088200370415
14005,,9.776361482122927e-06,0.048802088200370415
14006,,2.787758788820741e-06,0.048802088200370415
14007,,9.77666824603105e-06,0.048802088200370415
14008,,2.7874552019565895e-06,0.048802088200370415
14009,,9.776961176831594e-06,0.048802088200370415
14010,,2.7871547986063154e-06,0.048802088200370415
14011,,9.777266731599059e-06,0.048802088200370415
14012,,2.786852727936439e-06,0.048802088200370415
14013,,9.77757410092205e-06,0.048802088200370415
14014,,2.7865482192395054e-06,0.048802088200370415
14015,,9.777873269079314e-06,0.048802088200370415
14016,,2.786246393364724e-06,0.048802088200370415
14017,,9.778175139463191e-06,0.048802088200370415
14018,,2.78594206986322e-06,0.048802088200370415
14019,,9.77848489337194e-06,0.048802088200370415
14020,,2.7856367208426117e-06,0.048802088200370415
14021,,9.778783466136412e-06,0.048802088200370415
14022,,2.785334805560759e-06,0.048802088200370415
14023,,9.779082423905341e-06,0.048802088200370415
14024,,2.785034183042744e-06,0.048802088200370415
14025,,9.77939016842898e-06,0.048802088200370415
14026,,2.78472761822565e-06,0.048802088200370415
14027,,9.77968627520163e-06,0.048802088200370415
14028,,2.78443088633323e-06,0.048802088200370415
14029,,9.779994741258034e-06,0.048802088200370415
14030,,2.7841224038509105e-06,0.048802088200370415
14031,,9.780303381370916e-06,0.048802088200370415
14032,,2.7838137718999484e-06,0.048802088200370415
14033,,9.780595355298309e-06,0.048802088200370415
14034,,2.7835200312485297e-06,0.048802088200370415
14035,,9.78089700521458e-06,0.048802088200370415
14036,,2.7832196687690035e-06,0.048802088200370415
14037,,9.781192135770385e-06,0.048802088200370415
14038,,2.782922551712407e-06,0.048802088200370415
14039,,9.78149790733896e-06,0.048802088200370415
14040,,2.782615334179858e-06,0.048802088200370415
14041,,9.78180052298345e-06,0.048802088200370415
14042,,2.7823155876783264e-06,0.048802088200370415
14043,,9.782099077510302e-06,0.048802088200370415
14044,,2.7820158679251335e-06,0.048802088200370415
14045,,9.78239780940874e-06,0.048802088200370415
14046,,2.7817188868040465e-06,0.048802088200370415
14047,,9.78270219672729e-06,0.048802088200370415
14048,,2.7814118604839277e-06,0.048802088200370415
14049,,9.78300206189115e-06,0.048802088200370415
14050,,2.7811108040442055e-06,0.048802088200370415
14051,,9.783297618884174e-06,0.048802088200370415
14052,,2.7808146743509717e-06,0.048802088200370415
14053,,9.783599399968232e-06,0.048802088200370415
14054,,2.7805117649463876e-06,0.048802088200370415
14055,,9.78389657726082e-06,0.048802088200370415
14056,,2.7802179067303046e-06,0.048802088200370415
14057,,9.78419400799031e-06,0.048802088200370415
14058,,2.779916515003238e-06,0.048802088200370415
14059,,9.784487857835147e-06,0.048802088200370415
14060,,2.7796220268736388e-06,0.048802088200370415
14061,,9.784784810336857e-06,0.048802088200370415
14062,,2.7793262317422204e-06,0.048802088200370415
14063,,9.78509331021642e-06,0.048802088200370415
14064,,2.7790182306164132e-06,0.048802088200370415
14065,,9.785385463736366e-06,0.048802088200370415
14066,,2.7787246682637363e-06,0.048802088200370415
14067,,9.785686333668047e-06,0.048802088200370415
14068,,2.7784254853431254e-06,0.048802088200370415
14069,,9.785980285573542e-06,0.048802088200370415
14070,,2.7781296541928024e-06,0.048802088200370415
14071,,9.786281781395991e-06,0.048802088200370415
14072,,2.7778298096141666e-06,0.048802088200370415
14073,,9.786571211651178e-06,0.048802088200370415
14074,,2.777540154493358e-06,0.048802088200370415
14075,,9.786875716165787e-06,0.048802088200370415
14076,,2.77723671039842e-06,0.048802088200370415
14077,,9.787169061908575e-06,0.048802088200370415
14078,,2.7769427505074078e-06,0.048802088200370415
14079,,9.787471403928947e-06,0.048802088200370415
14080,,2.776640149596544e-06,0.048802088200370415
14081,,9.787769992988366e-06,0.048802088200370415
14082,,2.7763434117235563e-06,0.048802088200370415
14083,,9.788063434159787e-06,0.048802088200370415
14084,,2.776045518339246e-06,0.048802088200370415
14085,,9.788358138578811e-06,0.048802088200370415
14086,,2.775751643520633e-06,0.048802088200370415
14087,,9.788648504605319e-06,0.048802088200370415
14088,,2.775461594662953e-06,0.048802088200370415
14089,,9.788946795197737e-06,0.048802088200370415
14090,,2.775162763228838e-06,0.048802088200370415
14091,,9.789236609912838e-06,0.048802088200370415
14092,,2.774869794985458e-06,0.048802088200370415
14093,,9.789539239475322e-06,0.048802088200370415
14094,,2.774567520004059e-06,0.048802088200370415
14095,,9.78983355525869e-06,0.048802088200370415
14096,,2.7742739356548368e-06,0.048802088200370415
14097,,9.790125913712666e-06,0.048802088200370415
14098,,2.773982081499322e-06,0.048802088200370415
14099,,9.790421260693578e-06,0.048802088200370415
14100,,2.7736862817946977e-06,0.048802088200370415
14101,,9.790719509217058e-06,0.048802088200370415
14102,,2.7733873403255226e-06,0.048802088200370415
14103,,9.791013386172628e-06,0.048802088200370415
14104,,2.773092102325185e-06,0.048802088200370415
14105,,9.791306370305481e-06,0.048802088200370415
14106,,2.7727986471792434e-06,0.048802088200370415
14107,,9.791597397501288e-06,0.048802088200370415
14108,,2.7725063045075452e-06,0.048802088200370415
14109,,9.791893634297305e-06,0.048802088200370415
14110,,2.77220986526161e-06,0.048802088200370415
14111,,9.792192175247e-06,0.048802088200370415
14112,,2.771914021356222e-06,0.048802088200370415
14113,,9.792478554093763e-06,0.048802088200370415
14114,,2.7716247100592067e-06,0.048802088200370415
14115,,9.792780868397375e-06,0.048802088200370415
14116,,2.7713246507331327e-06,0.048802088200370415
14117,,9.793064586442906e-06,0.048802088200370415
14118,,2.77103935310791e-06,0.048802088200370415
14119,,9.793366106181767e-06,0.048802088200370415
14120,,2.7707404463144626e-06,0.048802088200370415
14121,,9.793650166928258e-06,0.048802088200370415
14122,,2.7704522406398753e-06,0.048802088200370415
14123,,9.793944480247469e-06,0.048802088200370415
14124,,2.770158813322687e-06,0.048802088200370415
14125,,9.794240058694645e-06,0.048802088200370415
14126,,2.7698637155418954e-06,0.048802088200370415
14127,,9.794532535841775e-06,0.048802088200370415
14128,,2.769571125474975e-06,0.048802088200370415
14129,,9.79482698608208e-06,0.048802088200370415
14130,,2.7692765675923667e-06,0.048802088200370415
14131,,9.795118433428499e-06,0.048802088200370415
14132,,2.76898428522553e-06,0.048802088200370415
14133,,9.795405890228542e-06,0.048802088200370415
14134,,2.7686954054385848e-06,0.048802088200370415
14135,,9.795699962113871e-06,0.048802088200370415
14136,,2.7684009840708185e-06,0.048802088200370415
14137,,9.79598896002659e-06,0.048802088200370415
14138,,2.7681125638377746e-06,0.048802088200370415
14139,,9.796281173810718e-06,0.048802088200370415
14140,,2.767818105163231e-06,0.048802088200370415
14141,,9.796572985234106e-06,0.048802088200370415
14142,,2.767527649219949e-06,0.048802088200370415
14143,,9.796871023017217e-06,0.048802088200370415
14144,,2.7672300178015675e-06,0.048802088200370415
14145,,9.797159031397063e-06,0.048802088200370415
14146,,2.7669434417173912e-06,0.048802088200370415
14147,,9.797442130242016e-06,0.048802088200370415
14148,,2.766656665798196e-06,0.048802088200370415
14149,,9.79772914984444e-06,0.048802088200370415
14150,,2.7663707733962806e-06,0.048802088200370415
14151,,9.798023433780154e-06,0.048802088200370415
14152,,2.7660777970628565e-06,0.048802088200370415
14153,,9.798317363564619e-06,0.048802088200370415
14154,,2.7657818625798295e-06,0.048802088200370415
14155,,9.798608368506518e-06,0.048802088200370415
14156,,2.7654946915435202e-06,0.048802088200370415
14157,,9.798896957090985e-06,0.048802088200370415
14158,,2.765203558768847e-06,0.048802088200370415
14159,,9.79918910105785e-06,0.048802088200370415
14160,,2.764910377500194e-06,0.048802088200370415
14161,,9.79946683596811e-06,0.048802088200370415
14162,,2.76462796814772e-06,0.048802088200370415
14163,,9.799756203566654e-06,0.048802088200370415
14164,,2.764339747418372e-06,0.048802088200370415
14165,,9.800049445404859e-06,0.048802088200370415
14166,,2.7640462042715033e-06,0.048802088200370415
14167,,9.800346381403118e-06,0.048802088200370415
14168,,2.7637520170621345e-06,0.048802088200370415
14169,,9.800632001509438e-06,0.048802088200370415
14170,,2.763465422143962e-06,0.048802088200370415
14171,,9.800907894810537e-06,0.048802088200370415
14172,,2.763187259056381e-06,0.048802088200370415
14173,,9.801202182787102e-06,0.048802088200370415
14174,,2.7628942997473296e-06,0.048802088200370415
14175,,9.80148380942506e-06,0.048802088200370415
14176,,2.7626131219835697e-06,0.048802088200370415
14177,,9.801776491500637e-06,0.048802088200370415
14178,,2.7623198299267477e-06,0.048802088200370415
14179,,9.802061773822684e-06,0.048802088200370415
14180,,2.7620340754731166e-06,0.048802088200370415
14181,,9.802351575740448e-06,0.048802088200370415
14182,,2.761747235908884e-06,0.048802088200370415
14183,,9.802634488232557e-06,0.048802088200370415
14184,,2.7614600971378806e-06,0.048802088200370415
14185,,9.80291647359782e-06,0.048802088200370415
14186,,2.7611764730675966e-06,0.048802088200370415
14187,,9.803205914855905e-06,0.048802088200370415
14188,,2.7608898991278473e-06,0.048802088200370415
14189,,9.803496886064506e-06,0.048802088200370415
14190,,2.760600484298135e-06,0.048802088200370415
14191,,9.803782258981864e-06,0.048802088200370415
14192,,2.760310247517805e-06,0.048802088200370415
14193,,9.804072238852266e-06,0.048802088200370415
14194,,2.7600223194641766e-06,0.048802088200370415
14195,,9.80436349677886e-06,0.048802088200370415
14196,,2.759732396403098e-06,0.048802088200370415
14197,,9.804647506190165e-06,0.048802088200370415
14198,,2.7594460567460137e-06,0.048802088200370415
14199,,9.80492989550024e-06,0.048802088200370415
14200,,2.7591625867580214e-06,0.048802088200370415
14201,,9.805213983825647e-06,0.048802088200370415
14202,,2.7588795463913573e-06,0.048802088200370415
14203,,9.805494369220327e-06,0.048802088200370415
14204,,2.7585972405900435e-06,0.048802088200370415
14205,,9.80578434266261e-06,0.048802088200370415
14206,,2.7583083861348824e-06,0.048802088200370415
14207,,9.806065810401136e-06,0.048802088200370415
14208,,2.7580258889198236e-06,0.048802088200370415
14209,,9.80634649157497e-06,0.048802088200370415
14210,,2.7577445866990203e-06,0.048802088200370415
14211,,9.806628454613603e-06,0.048802088200370415
14212,,2.7574619841964536e-06,0.048802088200370415
14213,,9.806916375639356e-06,0.048802088200370415
14214,,2.757175817605041e-06,0.048802088200370415
14215,,9.807198420560413e-06,0.048802088200370415
14216,,2.7568902556496723e-06,0.048802088200370415
14217,,9.807484428369644e-06,0.048802088200370415
14218,,2.7566065071934585e-06,0.048802088200370415
14219,,9.807776493534794e-06,0.048802088200370415
14220,,2.7563172493922304e-06,0.048802088200370415
14221,,9.808053843737833e-06,0.048802088200370415
14222,,2.7560355380299095e-06,0.048802088200370415
14223,,9.808341306772082e-06,0.048802088200370415
14224,,2.755751373210481e-06,0.048802088200370415
14225,,9.80862246560071e-06,0.048802088200370415
14226,,2.755466756183768e-06,0.048802088200370415
14227,,9.808904717790337e-06,0.048802088200370415
14228,,2.7551842013685445e-06,0.048802088200370415
14229,,9.80918422873014e-06,0.048802088200370415
14230,,2.7549051455761556e-06,0.048802088200370415
14231,,9.809465467476856e-06,0.048802088200370415
14232,,2.754622207794409e-06,0.048802088200370415
14233,,9.809756640494915e-06,0.048802088200370415
14234,,2.7543345014286365e-06,0.048802088200370415
14235,,9.810037954402744e-06,0.048802088200370415
14236,,2.7540522219189725e-06,0.048802088200370415
14237,,9.810316569016179e-06,0.048802088200370415
14238,,2.753773784877532e-06,0.048802088200370415
14239,,9.810595576022218e-06,0.048802088200370415
14240,,2.753491819773061e-06,0.048802088200370415
14241,,9.810875023335474e-06,0.048802088200370415
14242,,2.7532105525545236e-06,0.048802088200370415
14243,,9.811155600841366e-06,0.048802088200370415
14244,,2.752930555897766e-06,0.048802088200370415
14245,,9.811441120422092e-06,0.048802088200370415
14246,,2.7526462459221754e-06,0.048802088200370415
14247,,9.81172015980964e-06,0.048802088200370415
14248,,2.752368018539547e-06,0.048802088200370415
14249,,9.811999286056685e-06,0.048802088200370415
14250,,2.7520861246773646e-06,0.048802088200370415
14251,,9.812289390275835e-06,0.048802088200370415
14252,,2.7517999907941e-06,0.048802088200370415
14253,,9.812565379120095e-06,0.048802088200370415
14254,,2.751520342323229e-06,0.048802088200370415
14255,,9.812846034015398e-06,0.048802088200370415
14256,,2.751237592241647e-06,0.048802088200370415
14257,,9.813130305455486e-06,0.048802088200370415
14258,,2.750955267419883e-06,0.048802088200370415
14259,,9.813406338098949e-06,0.048802088200370415
14260,,2.7506813323050426e-06,0.048802088200370415
14261,,9.813686014085876e-06,0.048802088200370415
14262,,2.7504000282634307e-06,0.048802088200370415
14263,,9.813963351708122e-06,0.048802088200370415
14264,,2.7501214120155696e-06,0.048802088200370415
14265,,9.814248945358817e-06,0.048802088200370415
14266,,2.749837720813133e-06,0.048802088200370415
14267,,9.81452349843103e-06,0.048802088200370415
14268,,2.749561203580381e-06,0.048802088200370415
14269,,9.814806022997755e-06,0.048802088200370415
14270,,2.7492782884667576e-06,0.048802088200370415
14271,,9.815076309962211e-06,0.048802088200370415
14272,,2.7490068609676824e-06,0.048802088200370415
14273,,9.815359341878903e-06,0.048802088200370415
14274,,2.748724900160259e-06,0.048802088200370415
14275,,9.81563624129154e-06,0.048802088200370415
14276,,2.7484461129182475e-06,0.048802088200370415
14277,,9.815916404325693e-06,0.048802088200370415
14278,,2.7481665210982298e-06,0.048802088200370415
14279,,9.816200562518232e-06,0.048802088200370415
14280,,2.7478851320426933e-06,0.048802088200370415
14281,,9.816474895947093e-06,0.048802088200370415
14282,,2.7476099068620867e-06,0.048802088200370415
14283,,9.816759653561966e-06,0.048802088200370415
14284,,2.7473247490789293e-06,0.048802088200370415
14285,,9.81702516281125e-06,0.048802088200370415
14286,,2.7470565716837174e-06,0.048802088200370415
14287,,9.817311056439735e-06,0.048802088200370415
14288,,2.746770391869657e-06,0.048802088200370415
14289,,9.817590783810818e-06,0.048802088200370415
14290,,2.7464923300144917e-06,0.048802088200370415
14291,,9.817870390314235e-06,0.048802088200370415
14292,,2.746213671793291e-06,0.048802088200370415
14293,,9.818142121850716e-06,0.048802088200370415
14294,,2.745940212760509e-06,0.048802088200370415
14295,,9.818426333993214e-06,0.048802088200370415
14296,,2.7456553546459802e-06,0.048802088200370415
14297,,9.818702880314822e-06,0.048802088200370415
14298,,2.7453794937790603e-06,0.048802088200370415
14299,,9.818980865789542e-06,0.048802088200370415
14300,,2.7450999265094214e-06,0.048802088200370415
14301,,9.819257755347174e-06,0.048802088200370415
14302,,2.744821963396188e-06,0.048802088200370415
14303,,9.819537979168789e-06,0.048802088200370415
14304,,2.744546592800804e-06,0.048802088200370415
14305,,9.819811660291428e-06,0.048802088200370415
14306,,2.744271099589085e-06,0.048802088200370415
14307,,9.82008307136525e-06,0.048802088200370415
14308,,2.743996918475706e-06,0.048802088200370415
14309,,9.820359335523323e-06,0.048802088200370415
14310,,2.743721549471887e-06,0.048802088200370415
14311,,9.820628677223372e-06,0.048802088200370415
14312,,2.7434502807733455e-06,0.048802088200370415
14313,,9.820907835273677e-06,0.048802088200370415
14314,,2.7431736768170654e-06,0.048802088200370415
14315,,9.821194108504111e-06,0.048802088200370415
14316,,2.742887592193805e-06,0.048802088200370415
14317,,9.821464774208297e-06,0.048802088200370415
14318,,2.742613878940905e-06,0.048802088200370415
14319,,9.82174316996981e-06,0.048802088200370415
14320,,2.74233619116515e-06,0.048802088200370415
14321,,9.822011110290436e-06,0.048802088200370415
14322,,2.742067133473923e-06,0.048802088200370415
14323,,9.822285538685954e-06,0.048802088200370415
14324,,2.741794468024695e-06,0.048802088200370415
14325,,9.822562699146682e-06,0.048802088200370415
14326,,2.7415172345688936e-06,0.048802088200370415
14327,,9.82283975100354e-06,0.048802088200370415
14328,,2.741241165571064e-06,0.048802088200370415
14329,,9.823108288724622e-06,0.048802088200370415
14330,,2.740971069159407e-06,0.048802088200370415
14331,,9.823382861664443e-06,0.048802088200370415
14332,,2.740696130155122e-06,0.048802088200370415
14333,,9.823658177785101e-06,0.048802088200370415
14334,,2.7404211125056816e-06,0.048802088200370415
14335,,9.823933797820651e-06,0.048802088200370415
14336,,2.740144773653917e-06,0.048802088200370415
14337,,9.824199530246071e-06,0.048802088200370415
14338,,2.7398767011030423e-06,0.048802088200370415
14339,,9.824477552825414e-06,0.048802088200370415
14340,,2.7396006757921016e-06,0.048802088200370415
14341,,9.824751466734736e-06,0.048802088200370415
14342,,2.739325703385166e-06,0.048802088200370415
14343,,9.82501991043919e-06,0.048802088200370415
14344,,2.73905690447827e-06,0.048802088200370415
14345,,9.825296499632873e-06,0.048802088200370415
14346,,2.7387801581773883e-06,0.048802088200370415
14347,,9.825566498343962e-06,0.048802088200370415
14348,,2.7385084790223613e-06,0.048802088200370415
14349,,9.825842501444487e-06,0.048802088200370415
14350,,2.7382342381755465e-06,0.048802088200370415
14351,,9.826121937643915e-06,0.048802088200370415
14352,,2.7379555982854666e-06,0.048802088200370415
14353,,9.826386158203701e-06,0.048802088200370415
14354,,2.73769189184924e-06,0.048802088200370415
14355,,9.82665702542105e-06,0.048802088200370415
14356,,2.7374198156670603e-06,0.048802088200370415
14357,,9.826925288972748e-06,0.048802088200370415
14358,,2.7371497723260286e-06,0.048802088200370415
14359,,9.827199552851437e-06,0.048802088200370415
14360,,2.7368751912570854e-06,0.048802088200370415
14361,,9.827467196496621e-06,0.048802088200370415
14362,,2.736606682202114e-06,0.048802088200370415
14363,,9.827748424183458e-06,0.048802088200370415
14364,,2.73633000580676e-06,0.048802088200370415
14365,,9.828013647703112e-06,0.048802088200370415
14366,,2.7360616880900213e-06,0.048802088200370415
14367,,9.828280633544372e-06,0.048802088200370415
14368,,2.7357938281378772e-06,0.048802088200370415
14369,,9.828548327346708e-06,0.048802088200370415
14370,,2.7355265298272017e-06,0.048802088200370415
14371,,9.828824038087015e-06,0.048802088200370415
14372,,2.7352495642619736e-06,0.048802088200370415
14373,,9.829090616483994e-06,0.048802088200370415
14374,,2.7349847126660674e-06,0.048802088200370415
14375,,9.829354024876626e-06,0.048802088200370415
14376,,2.734717648963838e-06,0.048802088200370415
14377,,9.829630292869841e-06,0.048802088200370415
14378,,2.7344433990720677e-06,0.048802088200370415
14379,,9.829894227997352e-06,0.048802088200370415
14380,,2.7341793104531475e-06,0.048802088200370415
14381,,9.830162321174343e-06,0.048802088200370415
14382,,2.733909834153707e-06,0.048802088200370415
14383,,9.830441470787197e-06,0.048802088200370415
14384,,2.7336296881649598e-06,0.048802088200370415
14385,,9.830706143773865e-06,0.048802088200370415
14386,,2.7333654961384307e-06,0.048802088200370415
14387,,9.830988733980119e-06,0.048802088200370415
14388,,2.733083502166156e-06,0.048802088200370415
14389,,9.831253952405957e-06,0.048802088200370415
14390,,2.7328189306400077e-06,0.048802088200370415
14391,,9.831515641093656e-06,0.048802088200370415
14392,,2.7325570021910313e-06,0.048802088200370415
14393,,9.831787753141606e-06,0.048802088200370415
14394,,2.732284820144077e-06,0.048802088200370415
14395,,9.83205632274369e-06,0.048802088200370415
14396,,2.7320153222788277e-06,0.048802088200370415
14397,,9.832319615456558e-06,0.048802088200370415
14398,,2.731751767261889e-06,0.048802088200370415
14399,,9.832591683219547e-06,0.048802088200370415
14400,,2.7314782260145186e-06,0.048802088200370415
14401,,9.832857720619298e-06,0.048802088200370415
14402,,2.7312129626011295e-06,0.048802088200370415
14403,,9.833128288778137e-06,0.048802088200370415
14404,,2.7309434551552253e-06,0.048802088200370415
14405,,9.833398096677182e-06,0.048802088200370415
14406,,2.730673855349808e-06,0.048802088200370415
14407,,9.83366287367346e-06,0.048802088200370415
14408,,2.7304091619320812e-06,0.048802088200370415
14409,,9.833935731525246e-06,0.048802088200370415
14410,,2.7301354032429097e-06,0.048802088200370415
14411,,9.834200151670184e-06,0.048802088200370415
14412,,2.729870410203356e-06,0.048802088200370415
14413,,9.834463151388e-06,0.048802088200370415
14414,,2.7296045762807806e-06,0.048802088200370415
14415,,9.83473231298026e-06,0.048802088200370415
14416,,2.7293366478179716e-06,0.048802088200370415
14417,,9.835010057001937e-06,0.048802088200370415
14418,,2.7290592893296003e-06,0.048802088200370415
14419,,9.835269630039492e-06,0.048802088200370415
14420,,2.7287988397600432e-06,0.048802088200370415
14421,,9.835535834355656e-06,0.048802088200370415
14422,,2.7285344284928764e-06,0.048802088200370415
14423,,9.83580008034156e-06,0.048802088200370415
14424,,2.7282703204160813e-06,0.048802088200370415
14425,,9.836071605493938e-06,0.048802088200370415
14426,,2.727997467427537e-06,0.048802088200370415
14427,,9.836335969952935e-06,0.048802088200370415
14428,,2.7277322860640727e-06,0.048802088200370415
14429,,9.836598154490693e-06,0.048802088200370415
14430,,2.727469675275292e-06,0.048802088200370415
14431,,9.836869658504683e-06,0.048802088200370415
14432,,2.7271981619666542e-06,0.048802088200370415
14433,,9.83712462188891e-06,0.048802088200370415
14434,,2.726941066226558e-06,0.048802088200370415
14435,,9.837393247887435e-06,0.048802088200370415
14436,,2.7266749165013577e-06,0.048802088200370415
14437,,9.837663326178074e-06,0.048802088200370415
14438,,2.726406867481408e-06,0.048802088200370415
14439,,9.837926837583711e-06,0.048802088200370415
14440,,2.726142185001138e-06,0.048802088200370415
14441,,9.838195095208475e-06,0.048802088200370415
14442,,2.725873586870985e-06,0.048802088200370415
14443,,9.838457912144356e-06,0.048802088200370415
14444,,2.7256105474897964e-06,0.048802088200370415
14445,,9.838716638411087e-06,0.048802088200370415
14446,,2.725349050420128e-06,0.048802088200370415
14447,,9.838979245690376e-06,0.048802088200370415
14448,,2.7250871822667746e-06,0.048802088200370415
14449,,9.839242823697627e-06,0.048802088200370415
14450,,2.7248255576769106e-06,0.048802088200370415
14451,,9.839505172928195e-06,0.048802088200370415
14452,,2.7245606490019368e-06,0.048802088200370415
14453,,9.839778988950431e-06,0.048802088200370415
14454,,2.7242909649714415e-06,0.048802088200370415
14455,,9.840039378774971e-06,0.048802088200370415
14456,,2.7240280960446005e-06,0.048802088200370415
14457,,9.840305132963895e-06,0.048802088200370415
14458,,2.7237612495426864e-06,0.048802088200370415
14459,,9.840564276273326e-06,0.048802088200370415
14460,,2.723501046981535e-06,0.048802088200370415
14461,,9.840825903755583e-06,0.048802088200370415
14462,,2.723240638213141e-06,0.048802088200370415
14463,,9.841092875623436e-06,0.048802088200370415
14464,,2.722975505367452e-06,0.048802088200370415
14465,,9.841352506799363e-06,0.048802088200370415
14466,,2.7227115487639654e-06,0.048802088200370415
14467,,9.841617763735835e-06,0.048802088200370415
14468,,2.7224473050260703e-06,0.048802088200370415
14469,,9.841874494696137e-06,0.048802088200370415
14470,,2.7221888035226944e-06,0.048802088200370415
14471,,9.842139864640774e-06,0.048802088200370415
14472,,2.7219233987604015e-06,0.048802088200370415
14473,,9.842394537182951e-06,0.048802088200370415
14474,,2.721669828706982e-06,0.048802088200370415
14475,,9.842661508766669e-06,0.048802088200370415
14476,,2.7214023536555995e-06,0.048802088200370415
14477,,9.84292126966469e-06,0.048802088200370415
14478,,2.7211409940867742e-06,0.048802088200370415
14479,,9.843190357324335e-06,0.048802088200370415
14480,,2.7208750312847016e-06,0.048802088200370415
14481,,9.84344215395153e-06,0.048802088200370415
14482,,2.7206188174129224e-06,0.048802088200370415
14483,,9.843710862162703e-06,0.048802088200370415
14484,,2.7203523334538305e-06,0.048802088200370415
14485,,9.843974542831317e-06,0.048802088200370415
14486,,2.7200888305854314e-06,0.048802088200370415
14487,,9.84423277831431e-06,0.048802088200370415
14488,,2.719828522632185e-06,0.048802088200370415
14489,,9.844496670251324e-06,0.048802088200370415
14490,,2.7195667664414826e-06,0.048802088200370415
14491,,9.844754478704121e-06,0.048802088200370415
14492,,2.7193087446718004e-06,0.048802088200370415
14493,,9.845016317652551e-06,0.048802088200370415
14494,,2.7190458117838612e-06,0.048802088200370415
14495,,9.845282278932787e-06,0.048802088200370415
14496,,2.7187823635455093e-06,0.048802088200370415
14497,,9.845534064649888e-06,0.048802088200370415
14498,,2.7185287815346294e-06,0.048802088200370415
14499,,9.845800149485823e-06,0.048802088200370415
14500,,2.71826493310294e-06,0.048802088200370415
14501,,9.846052746678915e-06,0.048802088200370415
14502,,2.718008876386152e-06,0.048802088200370415
14503,,9.846314354739615e-06,0.048802088200370415
14504,,2.7177464131294147e-06,0.048802088200370415
14505,,9.846573145236571e-06,0.048802088200370415
14506,,2.71748919926335e-06,0.048802088200370415
14507,,9.84683391015866e-06,0.048802088200370415
14508,,2.7172290642906547e-06,0.048802088200370415
14509,,9.847093839771478e-06,0.048802088200370415
14510,,2.7169685545877105e-06,0.048802088200370415
14511,,9.847351053958512e-06,0.048802088200370415
14512,,2.7167086539121885e-06,0.048802088200370415
14513,,9.847608939509052e-06,0.048802088200370415
14514,,2.716453221009129e-06,0.048802088200370415
14515,,9.847871326702683e-06,0.048802088200370415
14516,,2.7161908508870108e-06,0.048802088200370415
14517,,9.848124456372535e-06,0.048802088200370415
14518,,2.715933617516478e-06,0.048802088200370415
14519,,9.848385597234342e-06,0.048802088200370415
14520,,2.715673503209588e-06,0.048802088200370415
14521,,9.84864491495192e-06,0.048802088200370415
14522,,2.7154169179709036e-06,0.048802088200370415
14523,,9.848905680641951e-06,0.048802088200370415
14524,,2.7151550097358815e-06,0.048802088200370415
14525,,9.849152972261503e-06,0.048802088200370415
14526,,2.7149075819752876e-06,0.048802088200370415
14527,,9.849421118419387e-06,0.048802088200370415
14528,,2.7146400032618926e-06,0.048802088200370415
14529,,9.849682974384194e-06,0.048802088200370415
14530,,2.7143772877026076e-06,0.048802088200370415
14531,,9.849933446497764e-06,0.048802088200370415
14532,,2.714125660374253e-06,0.048802088200370415
14533,,9.8501914094987e-06,0.048802088200370415
14534,,2.7138657662468623e-06,0.048802088200370415
14535,,9.850445805535154e-06,0.048802088200370415
14536,,2.713614651306567e-06,0.048802088200370415
14537,,9.850706703985153e-06,0.048802088200370415
14538,,2.71335270350901e-06,0.048802088200370415
14539,,9.850967139177997e-06,0.048802088200370415
14540,,2.7130937400730427e-06,0.048802088200370415
14541,,9.851224213768672e-06,0.048802088200370415
14542,,2.7128344240328213e-06,0.048802088200370415
14543,,9.851476427628581e-06,0.048802088200370415
14544,,2.712579869705673e-06,0.048802088200370415
14545,,9.851734695840918e-06,0.048802088200370415
14546,,2.7123248097421063e-06,0.048802088200370415
14547,,9.851994077107325e-06,0.048802088200370415
14548,,2.712066131176888e-06,0.048802088200370415
14549,,9.852246772786016e-06,0.048802088200370415
14550,,2.711811205823845e-06,0.048802088200370415
14551,,9.852505179654261e-06,0.048802088200370415
14552,,2.7115521900365114e-06,0.048802088200370415
14553,,9.852757653358067e-06,0.048802088200370415
14554,,2.7112986188583333e-06,0.048802088200370415
14555,,9.853014798726059e-06,0.048802088200370415
14556,,2.7110417095464916e-06,0.048802088200370415
14557,,9.853272500147385e-06,0.048802088200370415
14558,,2.710784507954999e-06,0.048802088200370415
14559,,9.853522469879464e-06,0.048802088200370415
14560,,2.7105333007744056e-06,0.048802088200370415
14561,,9.853780640610965e-06,0.048802088200370415
14562,,2.710277520258635e-06,0.048802088200370415
14563,,9.854032794331386e-06,0.048802088200370415
14564,,2.710024109057802e-06,0.048802088200370415
14565,,9.854287666364442e-06,0.048802088200370415
14566,,2.7097688016011576e-06,0.048802088200370415
14567,,9.854534484558841e-06,0.048802088200370415
14568,,2.709520351461942e-06,0.048802088200370415
14569,,9.854801232327873e-06,0.048802088200370415
14570,,2.709254324438906e-06,0.048802088200370415
14571,,9.85504945993231e-06,0.048802088200370415
14572,,2.7090069547966746e-06,0.048802088200370415
14573,,9.855308058483384e-06,0.048802088200370415
14574,,2.7087465223099916e-06,0.048802088200370415
14575,,9.85555972958546e-06,0.048802088200370415
14576,,2.708494779297036e-06,0.048802088200370415
14577,,9.855810458616342e-06,0.048802088200370415
14578,,2.7082432708517647e-06,0.048802088200370415
14579,,9.85607002072302e-06,0.048802088200370415
14580,,2.707986998863461e-06,0.048802088200370415
14581,,9.85632094009823e-06,0.048802088200370415
14582,,2.7077331636632302e-06,0.048802088200370415
14583,,9.856571402502664e-06,0.048802088200370415
14584,,2.707483149723457e-06,0.048802088200370415
14585,,9.856832846192231e-06,0.048802088200370415
14586,,2.7072227410706903e-06,0.048802088200370415
14587,,9.857081770801226e-06,0.048802088200370415
14588,,2.706969017482717e-06,0.048802088200370415
14589,,9.857335591232157e-06,0.048802088200370415
14590,,2.7067186480565337e-06,0.048802088200370415
14591,,9.857596802015141e-06,0.048802088200370415
14592,,2.706460354488618e-06,0.048802088200370415
14593,,9.857847889987043e-06,0.048802088200370415
14594,,2.706206780829602e-06,0.048802088200370415
14595,,9.858099275542322e-06,0.048802088200370415
14596,,2.7059543845049004e-06,0.048802088200370415
14597,,9.858353828522269e-06,0.048802088200370415
14598,,2.7057021650839387e-06,0.048802088200370415
14599,,9.858597427536811e-06,0.048802088200370415
14600,,2.705457373935956e-06,0.048802088200370415
14601,,9.858858035603056e-06,0.048802088200370415
14602,,2.7051986510348688e-06,0.048802088200370415
14603,,9.859104199551089e-06,0.048802088200370415
14604,,2.7049505264422434e-06,0.048802088200370415
14605,,9.859351621654844e-06,0.048802088200370415
14606,,2.704698944598657e-06,0.048802088200370415
14607,,9.859601583463237e-06,0.048802088200370415
14608,,2.7044500483249152e-06,0.048802088200370415
14609,,9.859865349870772e-06,0.048802088200370415
14610,,2.704188412023e-06,0.048802088200370415
14611,,9.860114099030858e-06,0.048802088200370415
14612,,2.703940133334394e-06,0.048802088200370415
14613,,9.860367409447728e-06,0.048802088200370415
14614,,2.7036852498418104e-06,0.048802088200370415
14615,,9.860619540712949e-06,0.048802088200370415
14616,,2.7034327206264867e-06,0.048802088200370415
14617,,9.860866597634665e-06,0.048802088200370415
14618,,2.7031871330906567e-06,0.048802088200370415
14619,,9.861118560340859e-06,0.048802088200370415
14620,,2.702933819062652e-06,0.048802088200370415
14621,,9.86138075593755e-06,0.048802088200370415
14622,,2.702675062376462e-06,0.048802088200370415
14623,,9.861629350275068e-06,0.048802088200370415
14624,,2.7024239538539525e-06,0.048802088200370415
14625,,9.861876031227337e-06,0.048802088200370415
14626,,2.7021783393763186e-06,0.048802088200370415
14627,,9.862124272796526e-06,0.048802088200370415
14628,,2.701928734557882e-06,0.048802088200370415
14629,,9.862381510667524e-06,0.048802088200370415
14630,,2.7016711308136984e-06,0.048802088200370415
14631,,9.862629509977284e-06,0.048802088200370415
14632,,2.7014230159447207e-06,0.048802088200370415
14633,,9.86287777743128e-06,0.048802088200370415
14634,,2.7011743722568397e-06,0.048802088200370415
14635,,9.86312519246233e-06,0.048802088200370415
14636,,2.700927360123719e-06,0.048802088200370415
14637,,9.86336947763061e-06,0.048802088200370415
14638,,2.700680346266305e-06,0.048802088200370415
14639,,9.863619491073982e-06,0.048802088200370415
14640,,2.700431929026339e-06,0.048802088200370415
14641,,9.863864085514544e-06,0.048802088200370415
14642,,2.700186291728044e-06,0.048802088200370415
14643,,9.864118579875554e-06,0.048802088200370415
14644,,2.6999319351156447e-06,0.048802088200370415
14645,,9.86436506879949e-06,0.048802088200370415
14646,,2.6996848200657265e-06,0.048802088200370415
14647,,9.864614475244417e-06,0.048802088200370415
14648,,2.699437410828666e-06,0.048802088200370415
14649,,9.864862124800468e-06,0.048802088200370415
14650,,2.69918607464746e-06,0.048802088200370415
14651,,9.865110715175224e-06,0.048802088200370415
14652,,2.6989408360836818e-06,0.048802088200370415
14653,,9.86536580011449e-06,0.048802088200370415
14654,,2.6986847013372487e-06,0.048802088200370415
14655,,9.865615477057359e-06,0.048802088200370415
14656,,2.698433257267558e-06,0.048802088200370415
14657,,9.865860613901146e-06,0.048802088200370415
14658,,2.698189033523609e-06,0.048802088200370415
14659,,9.866110419375126e-06,0.048802088200370415
14660,,2.6979396978022303e-06,0.048802088200370415
14661,,9.866362735237643e-06,0.048802088200370415
14662,,2.697688422581981e-06,0.048802088200370415
14663,,9.866612099773702e-06,0.048802088200370415
14664,,2.6974373237341626e-06,0.048802088200370415
14665,,9.866854820718711e-06,0.048802088200370415
14666,,2.6971942172359498e-06,0.048802088200370415
14667,,9.86709591236161e-06,0.048802088200370415
14668,,2.6969523170136007e-06,0.048802088200370415
14669,,9.867353280722009e-06,0.048802088200370415
14670,,2.69669722365672e-06,0.048802088200370415
14671,,9.867597940533842e-06,0.048802088200370415
14672,,2.696452558326656e-06,0.048802088200370415
14673,,9.867844712111037e-06,0.048802088200370415
14674,,2.6962029911579116e-06,0.048802088200370415
14675,,9.868093867628063e-06,0.048802088200370415
14676,,2.695954328794047e-06,0.048802088200370415
14677,,9.868341112356373e-06,0.048802088200370415
14678,,2.695707008150522e-06,0.048802088200370415
14679,,9.868585057016095e-06,0.048802088200370415
14680,,2.6954635066138145e-06,0.048802088200370415
14681,,9.868831649950011e-06,0.048802088200370415
14682,,2.6952165216921e-06,0.048802088200370415
14683,,9.869080444034732e-06,0.048802088200370415
14684,,2.694966968086927e-06,0.048802088200370415
14685,,9.869329892242866e-06,0.048802088200370415
14686,,2.694716988331156e-06,0.048802088200370415
14687,,9.869576586942216e-06,0.048802088200370415
14688,,2.69447256363635e-06,0.048802088200370415
14689,,9.86981947935089e-06,0.048802088200370415
14690,,2.6942289532352836e-06,0.048802088200370415
14691,,9.870066460555702e-06,0.048802088200370415
14692,,2.6939840754522697e-06,0.048802088200370415
14693,,9.870308086796587e-06,0.048802088200370415
14694,,2.6937379003566995e-06,0.048802088200370415
14695,,9.870550619165548e-06,0.048802088200370415
14696,,2.6934962336129833e-06,0.048802088200370415
14697,,9.87079338284456e-06,0.048802088200370415
14698,,2.6932511865328323e-06,0.048802088200370415
14699,,9.871048831328081e-06,0.048802088200370415
14700,,2.692998438614626e-06,0.048802088200370415
14701,,9.871295522134762e-06,0.048802088200370415
14702,,2.6927539486492047e-06,0.048802088200370415
14703,,9.871536623483394e-06,0.048802088200370415
14704,,2.6925092685045646e-06,0.048802088200370415
14705,,9.871778737653498e-06,0.048802088200370415
14706,,2.6922665955154764e-06,0.048802088200370415
14707,,9.87202544387854e-06,0.048802088200370415
14708,,2.692020968093428e-06,0.048802088200370415
14709,,9.87227481734352e-06,0.048802088200370415
14710,,2.6917723943716995e-06,0.048802088200370415
14711,,9.872516094476325e-06,0.048802088200370415
14712,,2.69153033821548e-06,0.048802088200370415
14713,,9.872763185192058e-06,0.048802088200370415
14714,,2.6912848054824105e-06,0.048802088200370415
14715,,9.873008362401219e-06,0.048802088200370415
14716,,2.69103646307041e-06,0.048802088200370415
14717,,9.873249350508408e-06,0.048802088200370415
14718,,2.690793502419626e-06,0.048802088200370415
14719,,9.873497128175283e-06,0.048802088200370415
14720,,2.6905475256524795e-06,0.048802088200370415
14721,,9.873744324509129e-06,0.048802088200370415
14722,,2.690300708543389e-06,0.048802088200370415
14723,,9.873976220050163e-06,0.048802088200370415
14724,,2.690068682605914e-06,0.048802088200370415
14725,,9.874221962145401e-06,0.048802088200370415
14726,,2.6898232751276643e-06,0.048802088200370415
14727,,9.874469189904909e-06,0.048802088200370415
14728,,2.689574752427372e-06,0.048802088200370415
14729,,9.874717509656018e-06,0.048802088200370415
14730,,2.689327905454834e-06,0.048802088200370415
14731,,9.874955996917756e-06,0.048802088200370415
14732,,2.689086860986465e-06,0.048802088200370415
14733,,9.87519680938421e-06,0.048802088200370415
14734,,2.6888479037269866e-06,0.048802088200370415
14735,,9.875437875685537e-06,0.048802088200370415
14736,,2.6886051136707385e-06,0.048802088200370415
14737,,9.875683697255866e-06,0.048802088200370415
14738,,2.688358260428179e-06,0.048802088200370415
14739,,9.875929799086147e-06,0.048802088200370415
14740,,2.688113156084784e-06,0.048802088200370415
14741,,9.876178207677798e-06,0.048802088200370415
14742,,2.687868268748499e-06,0.048802088200370415
14743,,9.876414371665009e-06,0.048802088200370415
14744,,2.6876294616369975e-06,0.048802088200370415
14745,,9.876657740769148e-06,0.048802088200370415
14746,,2.687387015076844e-06,0.048802088200370415
14747,,9.87689656753289e-06,0.048802088200370415
14748,,2.687148089280264e-06,0.048802088200370415
14749,,9.877136101426633e-06,0.048802088200370415
14750,,2.6869059766747974e-06,0.048802088200370415
14751,,9.87737893160077e-06,0.048802088200370415
14752,,2.68666477940912e-06,0.048802088200370415
14753,,9.877621199752569e-06,0.048802088200370415
14754,,2.6864223561036896e-06,0.048802088200370415
14755,,9.877866003293651e-06,0.048802088200370415
14756,,2.6861779441276786e-06,0.048802088200370415
14757,,9.878099271280294e-06,0.048802088200370415
14758,,2.6859415795124826e-06,0.048802088200370415
14759,,9.878337984795076e-06,0.048802088200370415
14760,,2.685703652283835e-06,0.048802088200370415
14761,,9.878584400511164e-06,0.048802088200370415
14762,,2.685460488878547e-06,0.048802088200370415
14763,,9.878827733174716e-06,0.048802088200370415
14764,,2.6852150729383674e-06,0.048802088200370415
14765,,9.87907003526613e-06,0.048802088200370415
14766,,2.6849723610214034e-06,0.048802088200370415
14767,,9.879306317371124e-06,0.048802088200370415
14768,,2.6847389577043245e-06,0.048802088200370415
14769,,9.879546791738027e-06,0.048802088200370415
14770,,2.6844967030819406e-06,0.048802088200370415
14771,,9.879781305195942e-06,0.048802088200370415
14772,,2.6842610457126396e-06,0.048802088200370415
14773,,9.880023429649536e-06,0.048802088200370415
14774,,2.684018989978865e-06,0.048802088200370415
14775,,9.880261907314221e-06,0.048802088200370415
14776,,2.683779525292837e-06,0.048802088200370415
14777,,9.880502544676405e-06,0.048802088200370415
14778,,2.683539287961524e-06,0.048802088200370415
14779,,9.880748830913e-06,0.048802088200370415
14780,,2.683293448071627e-06,0.048802088200370415
14781,,9.880985995267804e-06,0.048802088200370415
14782,,2.6830537619958516e-06,0.048802088200370415
14783,,9.88122673620399e-06,0.048802088200370415
14784,,2.682816125925001e-06,0.048802088200370415
14785,,9.881465117990634e-06,0.048802088200370415
14786,,2.682578350664375e-06,0.048802088200370415
14787,,9.881698607894535e-06,0.048802088200370415
14788,,2.6823435407884014e-06,0.048802088200370415
14789,,9.881944367136265e-06,0.048802088200370415
14790,,2.68209841264719e-06,0.048802088200370415
14791,,9.882181816270792e-06,0.048802088200370415
14792,,2.6818598274997373e-06,0.048802088200370415
14793,,9.882418795255539e-06,0.048802088200370415
14794,,2.6816206157517204e-06,0.048802088200370415
14795,,9.882663187701759e-06,0.048802088200370415
14796,,2.6813774420037765e-06,0.048802088200370415
14797,,9.882898678867997e-06,0.048802088200370415
14798,,2.6811419798112534e-06,0.048802088200370415
14799,,9.883141921646727e-06,0.048802088200370415
14800,,2.680900070490097e-06,0.048802088200370415
14801,,9.883382902173923e-06,0.048802088200370415
14802,,2.680657929167734e-06,0.048802088200370415
14803,,9.883619985691018e-06,0.048802088200370415
14804,,2.6804245537266706e-06,0.048802088200370415
14805,,9.883852201085788e-06,0.048802088200370415
14806,,2.680187818814854e-06,0.048802088200370415
14807,,9.884093033603703e-06,0.048802088200370415
14808,,2.679948245343522e-06,0.048802088200370415
14809,,9.884331222627202e-06,0.048802088200370415
14810,,2.6797132021535978e-06,0.048802088200370415
14811,,9.88456046909058e-06,0.048802088200370415
14812,,2.6794767097447813e-06,0.048802088200370415
14813,,9.884806634762366e-06,0.048802088200370415
14814,,2.679232857279111e-06,0.048802088200370415
14815,,9.885043449216524e-06,0.048802088200370415
14816,,2.678995950740091e-06,0.048802088200370415
14817,,9.88529048702683e-06,0.048802088200370415
14818,,2.6787527821182802e-06,0.048802088200370415
14819,,9.885515476032894e-06,0.048802088200370415
14820,,2.6785233273761096e-06,0.048802088200370415
14821,,9.885752494702586e-06,0.048802088200370415
14822,,2.6782869904807842e-06,0.048802088200370415
14823,,9.885989415426116e-06,0.048802088200370415
14824,,2.6780488361141548e-06,0.048802088200370415
14825,,9.886228114111574e-06,0.048802088200370415
14826,,2.6778129557888787e-06,0.048802088200370415
14827,,9.88646724625355e-06,0.048802088200370415
14828,,2.67757146040209e-06,0.048802088200370415
14829,,9.886703465603972e-06,0.048802088200370415
14830,,2.6773370241419075e-06,0.048802088200370415
14831,,9.886934183172216e-06,0.048802088200370415
14832,,2.6771041624277053e-06,0.048802088200370415
14833,,9.887166056894308e-06,0.048802088200370415
14834,,2.6768709378250733e-06,0.048802088200370415
14835,,9.887410482852717e-06,0.048802088200370415
14836,,2.6766287653370848e-06,0.048802088200370415
14837,,9.887648728394038e-06,0.048802088200370415
14838,,2.6763912987438566e-06,0.048802088200370415
14839,,9.887885150095915e-06,0.048802088200370415
14840,,2.6761556840013193e-06,0.048802088200370415
14841,,9.888119221254843e-06,0.048802088200370415
14842,,2.675918441166954e-06,0.048802088200370415
14843,,9.888361089771057e-06,0.048802088200370415
14844,,2.675677063932144e-06,0.048802088200370415
14845,,9.888592749207215e-06,0.048802088200370415
14846,,2.675445198104359e-06,0.048802088200370415
14847,,9.888822623039781e-06,0.048802088200370415
14848,,2.675214394640069e-06,0.048802088200370415
14849,,9.889056320563234e-06,0.048802088200370415
14850,,2.674979553565489e-06,0.048802088200370415
14851,,9.889296039419171e-06,0.048802088200370415
14852,,2.674740916273376e-06,0.048802088200370415
14853,,9.889533948063718e-06,0.048802088200370415
14854,,2.674504651301707e-06,0.048802088200370415
14855,,9.889762858169095e-06,0.048802088200370415
14856,,2.6742721939771416e-06,0.048802088200370415
14857,,9.889992865766131e-06,0.048802088200370415
14858,,2.674043330390024e-06,0.048802088200370415
14859,,9.890230901018978e-06,0.048802088200370415
14860,,2.6738067986323906e-06,0.048802088200370415
14861,,9.890466479043508e-06,0.048802088200370415
14862,,2.6735701820806627e-06,0.048802088200370415
14863,,9.890700158583463e-06,0.048802088200370415
14864,,2.673335239082101e-06,0.048802088200370415
14865,,9.890928469445413e-06,0.048802088200370415
14866,,2.6731028263314183e-06,0.048802088200370415
14867,,9.89117235488519e-06,0.048802088200370415
14868,,2.672865643295689e-06,0.048802088200370415
14869,,9.89140706424604e-06,0.048802088200370415
14870,,2.67262995916925e-06,0.048802088200370415
14871,,9.891642401334112e-06,0.048802088200370415
14872,,2.6723938134173542e-06,0.048802088200370415
14873,,9.891872144983702e-06,0.048802088200370415
14874,,2.6721632064607e-06,0.048802088200370415
14875,,9.892111451088096e-06,0.048802088200370415
14876,,2.6719252268958686e-06,0.048802088200370415
14877,,9.89234622438121e-06,0.048802088200370415
14878,,2.671691121119007e-06,0.048802088200370415
14879,,9.892570942047766e-06,0.048802088200370415
14880,,2.67146334859175e-06,0.048802088200370415
14881,,9.892809410520768e-06,0.048802088200370415
14882,,2.6712256839222194e-06,0.048802088200370415
14883,,9.893037317109016e-06,0.048802088200370415
14884,,2.670996905566069e-06,0.048802088200370415
14885,,9.893275873175693e-06,0.048802088200370415
14886,,2.6707605454750604e-06,0.048802088200370415
14887,,9.89350772042377e-06,0.048802088200370415
14888,,2.6705287323462414e-06,0.048802088200370415
14889,,9.893740178253817e-06,0.048802088200370415
14890,,2.6702962612813365e-06,0.048802088200370415
14891,,9.89397185608994e-06,0.048802088200370415
14892,,2.670063292370863e-06,0.048802088200370415
14893,,9.894199431712774e-06,0.048802088200370415
14894,,2.6698344706621936e-06,0.048802088200370415
14895,,9.894439966907298e-06,0.048802088200370415
14896,,2.6695958413562276e-06,0.048802088200370415
14897,,9.89467130360316e-06,0.048802088200370415
14898,,2.6693650283006188e-06,0.048802088200370415
14899,,9.894898014097849e-06,0.048802088200370415
14900,,2.6691370262102232e-06,0.048802088200370415
14901,,9.8951380450394e-06,0.048802088200370415
14902,,2.6688981301128686e-06,0.048802088200370415
14903,,9.895369109743964e-06,0.048802088200370415
14904,,2.6686669856955245e-06,0.048802088200370415
14905,,9.895599467210808e-06,0.048802088200370415
14906,,2.6684365752035733e-06,0.048802088200370415
14907,,9.895829892836185e-06,0.048802088200370415
14908,,2.6682052157621633e-06,0.048802088200370415
14909,,9.896058484898436e-06,0.048802088200370415
14910,,2.6679766300210495e-06,0.048802088200370415
14911,,9.896286418220146e-06,0.048802088200370415
14912,,2.6677479508535237e-06,0.048802088200370415
14913,,9.896513469209107e-06,0.048802088200370415
14914,,2.6675194551885904e-06,0.048802088200370415
14915,,9.896753322932952e-06,0.048802088200370415
14916,,2.667279997625715e-06,0.048802088200370415
14917,,9.896980352796894e-06,0.048802088200370415
14918,,2.667051625119402e-06,0.048802088200370415
14919,,9.897212217938394e-06,0.048802088200370415
14920,,2.666823540172242e-06,0.048802088200370415
14921,,9.897442018971637e-06,0.048802088200370415
14922,,2.666593339818874e-06,0.048802088200370415
14923,,9.897672711010108e-06,0.048802088200370415
14924,,2.6663628355172144e-06,0.048802088200370415
14925,,9.89790613581912e-06,0.048802088200370415
14926,,2.6661281156896426e-06,0.048802088200370415
14927,,9.898132761989362e-06,0.048802088200370415
14928,,2.665899527152046e-06,0.048802088200370415
14929,,9.898361498147766e-06,0.048802088200370415
14930,,2.6656722551950988e-06,0.048802088200370415
14931,,9.898595576943937e-06,0.048802088200370415
14932,,2.665437960912237e-06,0.048802088200370415
14933,,9.898823745864058e-06,0.048802088200370415
14934,,2.66520910376043e-06,0.048802088200370415
14935,,9.89906105535598e-06,0.048802088200370415
14936,,2.664976970253329e-06,0.048802088200370415
14937,,9.899279008451088e-06,0.048802088200370415
14938,,2.6647535613930295e-06,0.048802088200370415
14939,,9.899504901254614e-06,0.048802088200370415
14940,,2.6645261451378634e-06,0.048802088200370415
14941,,9.899745784992352e-06,0.048802088200370415
14942,,2.664287052770791e-06,0.048802088200370415
14943,,9.899971295364972e-06,0.048802088200370415
14944,,2.664060062013752e-06,0.048802088200370415
14945,,9.900206498534623e-06,0.048802088200370415
14946,,2.663827999990397e-06,0.048802088200370415
14947,,9.900431463355097e-06,0.048802088200370415
14948,,2.6636039791443818e-06,0.048802088200370415
14949,,9.900666572588215e-06,0.048802088200370415
14950,,2.663368216667037e-06,0.048802088200370415
14951,,9.900895924398468e-06,0.048802088200370415
14952,,2.6631383405959607e-06,0.048802088200370415
14953,,9.90111868330476e-06,0.048802088200370415
14954,,2.6629116255568205e-06,0.048802088200370415
14955,,9.901345270645378e-06,0.048802088200370415
14956,,2.662686186360447e-06,0.048802088200370415
14957,,9.901578514204368e-06,0.048802088200370415
14958,,2.6624525744772167e-06,0.048802088200370415
14959,,9.901811747685895e-06,0.048802088200370415
14960,,2.662220325942621e-06,0.048802088200370415
14961,,9.902036736975444e-06,0.048802088200370415
14962,,2.661996260734388e-06,0.048802088200370415
14963,,9.90226060854776e-06,0.048802088200370415
14964,,2.661770408911594e-06,0.048802088200370415
14965,,9.902491912736952e-06,0.048802088200370415
14966,,2.661541944064427e-06,0.048802088200370415
14967,,9.902720763278926e-06,0.048802088200370415
14968,,2.661312659725643e-06,0.048802088200370415
14969,,9.9029426248676e-06,0.048802088200370415
14970,,2.6610897181648593e-06,0.048802088200370415
14971,,9.903173270564991e-06,0.048802088200370415
14972,,2.660857979099291e-06,0.048802088200370415
14973,,9.903397274407105e-06,0.048802088200370415
14974,,2.6606366017833946e-06,0.048802088200370415
14975,,9.903624648182012e-06,0.048802088200370415
14976,,2.6604070355072154e-06,0.048802088200370415
14977,,9.903850884955983e-06,0.048802088200370415
14978,,2.660179719487675e-06,0.048802088200370415
14979,,9.904081211865153e-06,0.048802088200370415
14980,,2.6599500046373057e-06,0.048802088200370415
14981,,9.904303084505166e-06,0.048802088200370415
14982,,2.659726726596332e-06,0.048802088200370415
14983,,9.904537712188837e-06,0.048802088200370415
14984,,2.6594952544662887e-06,0.048802088200370415
14985,,9.904764321740065e-06,0.048802088200370415
14986,,2.6592677939984855e-06,0.048802088200370415
14987,,9.90499057826514e-06,0.048802088200370415
14988,,2.659040816705812e-06,0.048802088200370415
14989,,9.905213054430095e-06,0.048802088200370415
14990,,2.658819314533404e-06,0.048802088200370415
14991,,9.905435744857639e-06,0.048802088200370415
14992,,2.65859244026878e-06,0.048802088200370415
14993,,9.905652764889892e-06,0.048802088200370415
14994,,2.6583740448115606e-06,0.048802088200370415
14995,,9.905888644889932e-06,0.048802088200370415
14996,,2.658141474041302e-06,0.048802088200370415
14997,,9.906115865476792e-06,0.048802088200370415
14998,,2.6579147589938233e-06,0.048802088200370415
14999,,9.906339053526492e-06,0.048802088200370415
15000,,2.657690989186515e-06,0.048802088200370415
15001,,9.906571744500395e-06,0.048802088200370415
15002,,2.6574597354954966e-06,0.048802088200370415
15003,,9.9067892067847e-06,0.048802088200370415
15004,,2.6572392257329766e-06,0.048802088200370415
15005,,9.907022418189984e-06,0.048802088200370415
15006,,2.6570088338701166e-06,0.048802088200370415
15007,,9.90723998878698e-06,0.048802088200370415
15008,,2.6567892834103327e-06,0.048802088200370415
15009,,9.907472085626367e-06,0.048802088200370415
15010,,2.6565589184016613e-06,0.048802088200370415
15011,,9.907695542753532e-06,0.048802088200370415
15012,,2.6563332080025937e-06,0.048802088200370415
15013,,9.907922908387308e-06,0.048802088200370415
15014,,2.656107081390188e-06,0.048802088200370415
15015,,9.908147474656963e-06,0.048802088200370415
15016,,2.6558836295248606e-06,0.048802088200370415
15017,,9.908372134491192e-06,0.048802088200370415
15018,,2.6556557354371646e-06,0.048802088200370415
15019,,9.908592537879854e-06,0.048802088200370415
15020,,2.6554355014180886e-06,0.048802088200370415
15021,,9.908818028399836e-06,0.048802088200370415
15022,,2.6552106527807332e-06,0.048802088200370415
15023,,9.90904520562438e-06,0.048802088200370415
15024,,2.654986107903577e-06,0.048802088200370415
15025,,9.909264876540177e-06,0.048802088200370415
15026,,2.6547655176234558e-06,0.048802088200370415
15027,,9.909493372941744e-06,0.048802088200370415
15028,,2.654536975354577e-06,0.048802088200370415
15029,,9.909710766888648e-06,0.048802088200370415
15030,,2.654317829952975e-06,0.048802088200370415
15031,,9.909930823897425e-06,0.048802088200370415
15032,,2.6540962079362615e-06,0.048802088200370415
15033,,9.910153500131788e-06,0.048802088200370415
15034,,2.653871450731132e-06,0.048802088200370415
15035,,9.910387267655839e-06,0.048802088200370415
15036,,2.653642104870481e-06,0.048802088200370415
15037,,9.910601086161407e-06,0.048802088200370415
15038,,2.65342858137968e-06,0.048802088200370415
15039,,9.91083029175611e-06,0.048802088200370415
15040,,2.6532010284536185e-06,0.048802088200370415
15041,,9.911057047530639e-06,0.048802088200370415
15042,,2.65297408772961e-06,0.048802088200370415
15043,,9.9112828215783e-06,0.048802088200370415
15044,,2.65274722712845e-06,0.048802088200370415
15045,,9.911495965604422e-06,0.048802088200370415
15046,,2.6525294006238863e-06,0.048802088200370415
15047,,9.911717924208686e-06,0.048802088200370415
15048,,2.6523066384482042e-06,0.048802088200370415
15049,,9.911943996688451e-06,0.048802088200370415
15050,,2.652081345916136e-06,0.048802088200370415
15051,,9.912172298205692e-06,0.048802088200370415
15052,,2.6518563364314426e-06,0.048802088200370415
15053,,9.912388605101658e-06,0.048802088200370415
15054,,2.65163808439021e-06,0.048802088200370415
15055,,9.912616201322775e-06,0.048802088200370415
15056,,2.6514130372094546e-06,0.048802088200370415
15057,,9.912838559619908e-06,0.048802088200370415
15058,,2.651190065358926e-06,0.048802088200370415
15059,,9.913060166286736e-06,0.048802088200370415
15060,,2.650968256259651e-06,0.048802088200370415
15061,,9.913281978703174e-06,0.048802088200370415
15062,,2.6507459930295426e-06,0.048802088200370415
15063,,9.913508699299311e-06,0.048802088200370415
15064,,2.6505196416166174e-06,0.048802088200370415
15065,,9.913730282726867e-06,0.048802088200370415
15066,,2.650297562423263e-06,0.048802088200370415
15067,,9.913945911327081e-06,0.048802088200370415
15068,,2.6500813247116134e-06,0.048802088200370415
15069,,9.914167142261271e-06,0.048802088200370415
15070,,2.649857832595864e-06,0.048802088200370415
15071,,9.914394375642876e-06,0.048802088200370415
15072,,2.6496339099219755e-06,0.048802088200370415
15073,,9.914622337781378e-06,0.048802088200370415
15074,,2.649406245142707e-06,0.048802088200370415
15075,,9.914842517605729e-06,0.048802088200370415
15076,,2.64918469805935e-06,0.048802088200370415
15077,,9.91505847134062e-06,0.048802088200370415
15078,,2.6489670560441168e-06,0.048802088200370415
15079,,9.915285692015727e-06,0.048802088200370415
15080,,2.648741247708013e-06,0.048802088200370415
15081,,9.915509222899508e-06,0.048802088200370415
15082,,2.648516423899007e-06,0.048802088200370415
15083,,9.915728035589562e-06,0.048802088200370415
15084,,2.6482974196205954e-06,0.048802088200370415
15085,,9.915947133653618e-06,0.048802088200370415
15086,,2.648080932075169e-06,0.048802088200370415
15087,,9.916171592800634e-06,0.048802088200370415
15088,,2.647856309675518e-06,0.048802088200370415
15089,,9.916394425918902e-06,0.048802088200370415
15090,,2.6476332824913965e-06,0.048802088200370415
15091,,9.916614036650447e-06,0.048802088200370415
15092,,2.6474136026211787e-06,0.048802088200370415
15093,,9.916832467844697e-06,0.048802088200370415
15094,,2.6471930794191253e-06,0.048802088200370415
15095,,9.917047442534544e-06,0.048802088200370415
15096,,2.646979439282853e-06,0.048802088200370415
15097,,9.91726439140764e-06,0.048802088200370415
15098,,2.6467611038018563e-06,0.048802088200370415
15099,,9.917485193153234e-06,0.048802088200370415
15100,,2.6465383989093895e-06,0.048802088200370415
15101,,9.917704704900044e-06,0.048802088200370415
15102,,2.646319962055174e-06,0.048802088200370415
15103,,9.917928416704608e-06,0.048802088200370415
15104,,2.6460976960374436e-06,0.048802088200370415
15105,,9.918146036348772e-06,0.048802088200370415
15106,,2.6458779781483425e-06,0.048802088200370415
15107,,9.918374093264457e-06,0.048802088200370415
15108,,2.6456517418514956e-06,0.048802088200370415
15109,,9.918588826820194e-06,0.048802088200370415
15110,,2.645437388625561e-06,0.048802088200370415
15111,,9.918812359710654e-06,0.048802088200370415
15112,,2.6452138135400624e-06,0.048802088200370415
15113,,9.919028224093179e-06,0.048802088200370415
15114,,2.6449977189563058e-06,0.048802088200370415
15115,,9.919242169710505e-06,0.048802088200370415
15116,,2.6447821498275703e-06,0.048802088200370415
15117,,9.919469727218423e-06,0.048802088200370415
15118,,2.6445557287717347e-06,0.048802088200370415
15119,,9.919691820626508e-06,0.048802088200370415
15120,,2.644334787706895e-06,0.048802088200370415
15121,,9.919906578822256e-06,0.048802088200370415
15122,,2.6441189524952233e-06,0.048802088200370415
15123,,9.920129583991281e-06,0.048802088200370415
15124,,2.6438976171698334e-06,0.048802088200370415
15125,,9.92034471353927e-06,0.048802088200370415
15126,,2.643682108142473e-06,0.048802088200370415
15127,,9.920560982411642e-06,0.048802088200370415
15128,,2.643463030929926e-06,0.048802088200370415
15129,,9.92077840376087e-06,0.048802088200370415
15130,,2.6432453663465034e-06,0.048802088200370415
15131,,9.920994723371482e-06,0.048802088200370415
15132,,2.6430300799501947e-06,0.048802088200370415
15133,,9.921203616346782e-06,0.048802088200370415
15134,,2.6428184930382533e-06,0.048802088200370415
15135,,9.92142775783794e-06,0.048802088200370415
15136,,2.6425975988477892e-06,0.048802088200370415
15137,,9.92164691446968e-06,0.048802088200370415
15138,,2.6423793408821335e-06,0.048802088200370415
15139,,9.92186353683658e-06,0.048802088200370415
15140,,2.642160211042954e-06,0.048802088200370415
15141,,9.9220811514897e-06,0.048802088200370415
15142,,2.6419423460120958e-06,0.048802088200370415
15143,,9.922294779146972e-06,0.048802088200370415
15144,,2.6417278742560777e-06,0.048802088200370415
15145,,9.92251578561193e-06,0.048802088200370415
15146,,2.641506249377728e-06,0.048802088200370415
15147,,9.922735027543856e-06,0.048802088200370415
15148,,2.6412901485610084e-06,0.048802088200370415
15149,,9.922951009914533e-06,0.048802088200370415
15150,,2.641071051227882e-06,0.048802088200370415
15151,,9.923168977553497e-06,0.048802088200370415
15152,,2.640853487267805e-06,0.048802088200370415
15153,,9.923377676335845e-06,0.048802088200370415
15154,,2.6406454164243476e-06,0.048802088200370415
15155,,9.92360245271051e-06,0.048802088200370415
15156,,2.64041996743141e-06,0.048802088200370415
15157,,9.923814267911083e-06,0.048802088200370415
15158,,2.640209515008366e-06,0.048802088200370415
15159,,9.924032784149188e-06,0.048802088200370415
15160,,2.6399921054681057e-06,0.048802088200370415
15161,,9.924255501276081e-06,0.048802088200370415
15162,,2.639769650899468e-06,0.048802088200370415
15163,,9.924462183470485e-06,0.048802088200370415
15164,,2.639561533983277e-06,0.048802088200370415
15165,,9.92468184181711e-06,0.048802088200370415
15166,,2.6393419642097093e-06,0.048802088200370415
15167,,9.924903761681784e-06,0.048802088200370415
15168,,2.639121760964574e-06,0.048802088200370415
15169,,9.92511342381874e-06,0.048802088200370415
15170,,2.638909654852889e-06,0.048802088200370415
15171,,9.925330675790092e-06,0.048802088200370415
15172,,2.638693125758706e-06,0.048802088200370415
15173,,9.925555106620107e-06,0.048802088200370415
15174,,2.638471175135395e-06,0.048802088200370415
15175,,9.925770902709421e-06,0.048802088200370415
15176,,2.6382518990562535e-06,0.048802088200370415
15177,,9.925989127344706e-06,0.048802088200370415
15178,,2.6380369601914187e-06,0.048802088200370415
15179,,9.926207852507525e-06,0.048802088200370415
15180,,2.637816048676363e-06,0.048802088200370415
15181,,9.926423588557838e-06,0.048802088200370415
15182,,2.6376007714751697e-06,0.048802088200370415
15183,,9.926637241856777e-06,0.048802088200370415
15184,,2.637386081466885e-06,0.048802088200370415
15185,,9.926843645719207e-06,0.048802088200370415
15186,,2.6371771025227846e-06,0.048802088200370415
15187,,9.9270610834811e-06,0.048802088200370415
15188,,2.6369604137119267e-06,0.048802088200370415
15189,,9.927273391487287e-06,0.048802088200370415
15190,,2.6367499039865007e-06,0.048802088200370415
15191,,9.927493397573473e-06,0.048802088200370415
15192,,2.6365276781354765e-06,0.048802088200370415
15193,,9.927707239413441e-06,0.048802088200370415
15194,,2.63631582583162e-06,0.048802088200370415
15195,,9.927923407614135e-06,0.048802088200370415
15196,,2.6360989645886817e-06,0.048802088200370415
15197,,9.928130486782053e-06,0.048802088200370415
15198,,2.635892124877042e-06,0.048802088200370415
15199,,9.928351503275497e-06,0.048802088200370415
15200,,2.6356736080366308e-06,0.048802088200370415
15201,,9.928555832566653e-06,0.048802088200370415
15202,,2.6354661762455376e-06,0.048802088200370415
15203,,9.92877313622515e-06,0.048802088200370415
15204,,2.635246061316072e-06,0.048802088200370415
15205,,9.928991809142024e-06,0.048802088200370415
15206,,2.6350317590831175e-06,0.048802088200370415
15207,,9.929197024668549e-06,0.048802088200370415
15208,,2.6348238752066837e-06,0.048802088200370415
15209,,9.929421929452246e-06,0.048802088200370415
15210,,2.6346014219911583e-06,0.048802088200370415
15211,,9.929625453551258e-06,0.048802088200370415
15212,,2.6343937243130916e-06,0.048802088200370415
15213,,9.92984418461974e-06,0.048802088200370415
15214,,2.6341774291647554e-06,0.048802088200370415
15215,,9.930052161562912e-06,0.048802088200370415
15216,,2.6339669483327947e-06,0.048802088200370415
15217,,9.930273451232088e-06,0.048802088200370415
15218,,2.633747396645217e-06,0.048802088200370415
15219,,9.93048991846899e-06,0.048802088200370415
15220,,2.6335326597537364e-06,0.048802088200370415
15221,,9.930700045965533e-06,0.048802088200370415
15222,,2.6333223312517853e-06,0.048802088200370415
15223,,9.930916201384479e-06,0.048802088200370415
15224,,2.633106023798005e-06,0.048802088200370415
15225,,9.931131967514668e-06,0.048802088200370415
15226,,2.6328911743761036e-06,0.048802088200370415
15227,,9.931344333488814e-06,0.048802088200370415
15228,,2.6326776391487116e-06,0.048802088200370415
15229,,9.931554454952195e-06,0.048802088200370415
15230,,2.6324663056438474e-06,0.048802088200370415
15231,,9.931768787726068e-06,0.048802088200370415
15232,,2.6322542196417353e-06,0.048802088200370415
15233,,9.931975578324595e-06,0.048802088200370415
15234,,2.63204375634885e-06,0.048802088200370415
15235,,9.932192695002134e-06,0.048802088200370415
15236,,2.631828068095465e-06,0.048802088200370415
15237,,9.93240612511259e-06,0.048802088200370415
15238,,2.631613738991494e-06,0.048802088200370415
15239,,9.93261477473031e-06,0.048802088200370415
15240,,2.6314044348845338e-06,0.048802088200370415
15241,,9.93283322534211e-06,0.048802088200370415
15242,,2.6311881202852765e-06,0.048802088200370415
15243,,9.933051576530522e-06,0.048802088200370415
15244,,2.630968194582167e-06,0.048802088200370415
15245,,9.933266058433876e-06,0.048802088200370415
15246,,2.630755558730614e-06,0.048802088200370415
15247,,9.93348335378459e-06,0.048802088200370415
15248,,2.6305399273434318e-06,0.048802088200370415
15249,,9.933691060334036e-06,0.048802088200370415
15250,,2.6303321091570085e-06,0.048802088200370415
15251,,9.93389293138267e-06,0.048802088200370415
15252,,2.630126575047753e-06,0.048802088200370415
15253,,9.934108937857833e-06,0.048802088200370415
15254,,2.6299129352708126e-06,0.048802088200370415
15255,,9.934316839210498e-06,0.048802088200370415
15256,,2.6297021977201074e-06,0.048802088200370415
15257,,9.934524855190019e-06,0.048802088200370415
15258,,2.6294947329451295e-06,0.048802088200370415
15259,,9.934736715808768e-06,0.048802088200370415
15260,,2.6292827528096844e-06,0.048802088200370415
15261,,9.934942523132295e-06,0.048802088200370415
15262,,2.6290741347287117e-06,0.048802088200370415
15263,,9.935161998976165e-06,0.048802088200370415
15264,,2.628858157473571e-06,0.048802088200370415
15265,,9.935370243089705e-06,0.048802088200370415
15266,,2.6286478252493545e-06,0.048802088200370415
15267,,9.935588051799032e-06,0.048802088200370415
15268,,2.6284326349021355e-06,0.048802088200370415
15269,,9.935798063117795e-06,0.048802088200370415
15270,,2.6282228457183804e-06,0.048802088200370415
15271,,9.936001795050305e-06,0.048802088200370415
15272,,2.6280152435827472e-06,0.048802088200370415
15273,,9.936210929849451e-06,0.048802088200370415
15274,,2.627807153155463e-06,0.048802088200370415
15275,,9.93642847668345e-06,0.048802088200370415
15276,,2.627590219607857e-06,0.048802088200370415
15277,,9.936637332804871e-06,0.048802088200370415
15278,,2.627383756616513e-06,0.048802088200370415
15279,,9.936838722950815e-06,0.048802088200370415
15280,,2.6271779120748217e-06,0.048802088200370415
15281,,9.93705660347114e-06,0.048802088200370415
15282,,2.6269641406446462e-06,0.048802088200370415
15283,,9.937262048800079e-06,0.048802088200370415
15284,,2.6267559449611366e-06,0.048802088200370415
15285,,9.937478055147641e-06,0.048802088200370415
15286,,2.6265414554488905e-06,0.048802088200370415
15287,,9.937688995693674e-06,0.048802088200370415
15288,,2.6263280230243876e-06,0.048802088200370415
15289,,9.937898427015387e-06,0.048802088200370415
15290,,2.6261213176836054e-06,0.048802088200370415
15291,,9.938101883827877e-06,0.048802088200370415
15292,,2.6259195291670448e-06,0.048802088200370415
15293,,9.938321535165277e-06,0.048802088200370415
15294,,2.6257000245978056e-06,0.048802088200370415
15295,,9.938527054269979e-06,0.048802088200370415
15296,,2.6254938319123246e-06,0.048802088200370415
15297,,9.938742051131554e-06,0.048802088200370415
15298,,2.625278543257634e-06,0.048802088200370415
15299,,9.938952965826861e-06,0.048802088200370415
15300,,2.6250695110745373e-06,0.048802088200370415
15301,,9.939159061298291e-06,0.048802088200370415
15302,,2.624861761811718e-06,0.048802088200370415
15303,,9.939357458968496e-06,0.048802088200370415
15304,,2.6246592968865748e-06,0.048802088200370415
15305,,9.939576683701502e-06,0.048802088200370415
15306,,2.6244435642265985e-06,0.048802088200370415
15307,,9.9397856303861e-06,0.048802088200370415
15308,,2.6242351965289712e-06,0.048802088200370415
15309,,9.939989843955719e-06,0.048802088200370415
15310,,2.6240281965959533e-06,0.048802088200370415
15311,,9.940201160371007e-06,0.048802088200370415
15312,,2.623817565772634e-06,0.048802088200370415
15313,,9.94040721200502e-06,0.048802088200370415
15314,,2.6236107330559665e-06,0.048802088200370415
15315,,9.940626599822987e-06,0.048802088200370415
15316,,2.6233947989845417e-06,0.048802088200370415
15317,,9.940824256388613e-06,0.048802088200370415
15318,,2.623195101705325e-06,0.048802088200370415
15319,,9.941036672970301e-06,0.048802088200370415
15320,,2.62297960426466e-06,0.048802088200370415
15321,,9.941244528813837e-06,0.048802088200370415
15322,,2.622774822637312e-06,0.048802088200370415
15323,,9.941450329287588e-06,0.048802088200370415
15324,,2.622569105380315e-06,0.048802088200370415
15325,,9.941665600503607e-06,0.048802088200370415
15326,,2.622354253317276e-06,0.048802088200370415
15327,,9.941865767462618e-06,0.048802088200370415
15328,,2.622153281480595e-06,0.048802088200370415
15329,,9.94207460280597e-06,0.048802088200370415
15330,,2.6219436488878406e-06,0.048802088200370415
15331,,9.942287090172259e-06,0.048802088200370415
15332,,2.62173021764588e-06,0.048802088200370415
15333,,9.942500096327169e-06,0.048802088200370415
15334,,2.6215196062331987e-06,0.048802088200370415
15335,,9.942699960643604e-06,0.048802088200370415
15336,,2.621315841664912e-06,0.048802088200370415
15337,,9.942915498865172e-06,0.048802088200370415
15338,,2.6211037447790037e-06,0.048802088200370415
15339,,9.94311973886147e-06,0.048802088200370415
15340,,2.620898901747859e-06,0.048802088200370415
15341,,9.943315303660901e-06,0.048802088200370415
15342,,2.620703501534176e-06,0.048802088200370415
15343,,9.943531070282466e-06,0.048802088200370415
15344,,2.6204887299451717e-06,0.048802088200370415
15345,,9.943739635995972e-06,0.048802088200370415
15346,,2.6202769772238216e-06,0.048802088200370415
15347,,9.943946462053477e-06,0.048802088200370415
15348,,2.6200722547209848e-06,0.048802088200370415
15349,,9.94415386305675e-06,0.048802088200370415
15350,,2.619863743950046e-06,0.048802088200370415
15351,,9.944367098845213e-06,0.048802088200370415
15352,,2.6196514198619773e-06,0.048802088200370415
15353,,9.94457032447489e-06,0.048802088200370415
15354,,2.61944821281136e-06,0.048802088200370415
15355,,9.944776016088763e-06,0.048802088200370415
15356,,2.619240872600605e-06,0.048802088200370415
15357,,9.944979975915637e-06,0.048802088200370415
15358,,2.6190370221073026e-06,0.048802088200370415
15359,,9.945191618902173e-06,0.048802088200370415
15360,,2.6188281742083986e-06,0.048802088200370415
15361,,9.945396155156492e-06,0.048802088200370415
15362,,2.6186231800444726e-06,0.048802088200370415
15363,,9.945604766169291e-06,0.048802088200370415
15364,,2.618412927639921e-06,0.048802088200370415
15365,,9.945806260476543e-06,0.048802088200370415
15366,,2.6182126475998853e-06,0.048802088200370415
15367,,9.946008050363191e-06,0.048802088200370415
15368,,2.618009253186154e-06,0.048802088200370415
15369,,9.946221469634374e-06,0.048802088200370415
15370,,2.6177973773946147e-06,0.048802088200370415
15371,,9.946420197539264e-06,0.048802088200370415
15372,,2.617594743945111e-06,0.048802088200370415
15373,,9.946629606986917e-06,0.048802088200370415
15374,,2.617386203201943e-06,0.048802088200370415
15375,,9.946838794055563e-06,0.048802088200370415
15376,,2.617178404029827e-06,0.048802088200370415
15377,,9.94704571500207e-06,0.048802088200370415
15378,,2.616971446887099e-06,0.048802088200370415
15379,,9.947252106557183e-06,0.048802088200370415
15380,,2.616768129796191e-06,0.048802088200370415
15381,,9.947454593108714e-06,0.048802088200370415
15382,,2.616558507754117e-06,0.048802088200370415
15383,,9.947658867434313e-06,0.048802088200370415
15384,,2.616357527564483e-06,0.048802088200370415
15385,,9.947865070999087e-06,0.048802088200370415
15386,,2.6161512429431364e-06,0.048802088200370415
15387,,9.948066938716548e-06,0.048802088200370415
15388,,2.6159501787283458e-06,0.048802088200370415
15389,,9.948267749816556e-06,0.048802088200370415
15390,,2.615746485105774e-06,0.048802088200370415
15391,,9.948476978182947e-06,0.048802088200370415
15392,,2.6155386113891906e-06,0.048802088200370415
15393,,9.948687764838757e-06,0.048802088200370415
15394,,2.6153289418599252e-06,0.048802088200370415
15395,,9.948894923861135e-06,0.048802088200370415
15396,,2.615120741658124e-06,0.048802088200370415
15397,,9.949102199544779e-06,0.048802088200370415
15398,,2.6149144208664083e-06,0.048802088200370415
15399,,9.949299790039365e-06,0.048802088200370415
15400,,2.6147159926747004e-06,0.048802088200370415
15401,,9.949507233832826e-06,0.048802088200370415
15402,,2.6145095878221394e-06,0.048802088200370415
15403,,9.949706216226795e-06,0.048802088200370415
15404,,2.6143083240567705e-06,0.048802088200370415
15405,,9.949906404847203e-06,0.048802088200370415
15406,,2.6141094172354166e-06,0.048802088200370415
15407,,9.950115661285965e-06,0.048802088200370415
15408,,2.6139011814417845e-06,0.048802088200370415
15409,,9.950314108198137e-06,0.048802088200370415
15410,,2.6136997614345605e-06,0.048802088200370415


==> anc/results/exp08_dimension.csv <==
setting,mix,n_nodes,seed,n_theta,n_free,m,overlap,d,bound,rank,violated,inside,attained,shared_asym,sv_gap
2d_bonds,27 bonds,12,0,27,21,2,0,4,4,4,0,1,1,0.0,1e+18
2d_bonds,27 bonds,12,0,27,21,2,1,4,4,4,0,1,1,0.0,1e+18
2d_bonds,27 bonds,12,0,27,21,2,2,3,3,3,0,1,1,6.933156879364171e-17,437763551008596.94
2d_bonds,27 bonds,12,0,27,21,3,0,9,9,9,0,1,1,0.0,1e+18
2d_bonds,27 bonds,12,0,27,21,3,1,9,9,9,0,1,1,0.0,1e+18
2d_bonds,27 bonds,12,0,27,21,3,3,6,6,6,0,1,1,1.3363216756085834e-16,152653853346413.66
2d_bonds,27 bonds,12,0,27,21,4,0,16,16,16,0,0,1,0.0,1e+18
2d_bonds,27 bonds,12,0,27,21,4,1,16,16,16,0,0,1,0.0,1e+18
2d_bonds,27 bonds,12,0,27,21,4,4,10,10,10,0,1,1,1.6388405448713793e-16,79359479020542.38
2d_bonds,27 bonds,12,0,27,21,5,0,25,25,25,0,0,1,0.0,1e+18
2d_bonds,27 bonds,12,0,27,21,5,1,25,25,24,0,0,0,0.0,1720966917025.8667
2d_bonds,27 bonds,12,0,27,21,5,5,15,15,15,0,0,1,3.852463753996242e-16,6933428644126.377
2d_bonds,25 bonds,12,1,25,21,2,0,4,4,4,0,1,1,0.0,1e+18
2d_bonds,25 bonds,12,1,25,21,2,1,4,4,4,0,1,1,0.0,1e+18
2d_bonds,25 bonds,12,1,25,21,2,2,3,3,3,0,1,1,6.042426169329443e-17,744905544613509.6
2d_bonds,25 bonds,12,1,25,21,3,0,9,9,9,0,1,1,0.0,1e+18
2d_bonds,25 bonds,12,1,25,21,3,1,9,9,9,0,1,1,0.0,1e+18
2d_bonds,25 bonds,12,1,25,21,3,3,6,6,6,0,1,1,2.298076901330051e-16,515788387073471.1
2d_bonds,25 bonds,12,1,25,21,4,0,16,16,16,0,0,1,0.0,1e+18
2d_bonds,25 bonds,12,1,25,21,4,1,16,16,16,0,0,1,0.0,1e+18
2d_bonds,25 bonds,12,1,25,21,4,4,10,10,10,0,1,1,2.1518468227308662e-16,10289414803795.812
2d_bonds,25 bonds,12,1,25,21,5,0,25,25,19,0,0,0,0.0,86491625064595.73
2d_bonds,25 bonds,12,1,25,21,5,1,25,25,23,0,0,0,0.0,40700059457520.1
2d_bonds,25 bonds,12,1,25,21,5,5,15,15,15,0,0,1,3.311718816563691e-16,163880480556649.97
2d_bonds,27 bonds,12,2,27,21,2,0,4,4,4,0,1,1,0.0,1e+18
2d_bonds,27 bonds,12,2,27,21,2,1,4,4,4,0,1,1,0.0,1e+18
2d_bonds,27 bonds,12,2,27,21,2,2,3,3,3,0,1,1,2.726142191930577e-17,539610867401016.06
2d_bonds,27 bonds,12,2,27,21,3,0,9,9,9,0,1,1,0.0,1e+18
2d_bonds,27 bonds,12,2,27,21,3,1,9,9,9,0,1,1,0.0,1e+18
2d_bonds,27 bonds,12,2,27,21,3,3,6,6,6,0,1,1,1.151360544741972e-16,297214720633611.1
2d_bonds,27 bonds,12,2,27,21,4,0,16,16,16,0,0,1,0.0,1e+18
2d_bonds,27 bonds,12,2,27,21,4,1,16,16,16,0,0,1,0.0,1e+18
2d_bonds,27 bonds,12,2,27,21,4,4,10,10,10,0,1,1,7.26450159212392e-16,138117815863231.06
2d_bonds,27 bonds,12,2,27,21,5,0,25,25,22,0,0,0,0.0,1269506880071.2354
2d_bonds,27 bonds,12,2,27,21,5,1,25,25,25,0,0,1,0.0,1e+18
2d_bonds,27 bonds,12,2,27,21,5,5,15,15,15,0,0,1,3.0876351710086327e-16,48391190794738.37
2d_bonds,38 bonds,16,0,38,29,2,0,4,4,4,0,1,1,0.0,1e+18
2d_bonds,38 bonds,16,0,38,29,2,1,4,4,4,0,1,1,0.0,1e+18
2d_bonds,38 bonds,16,0,38,29,2,2,3,3,3,0,1,1,5.92532687387709e-17,1092469232371869.2
2d_bonds,38 bonds,16,0,38,29,3,0,9,9,9,0,1,1,0.0,1e+18
2d_bonds,38 bonds,16,0,38,29,3,1,9,9,9,0,1,1,0.0,1e+18
2d_bonds,38 bonds,16,0,38,29,3,3,6,6,6,0,1,1,2.5076936935535223e-16,119428606537782.27
2d_bonds,38 bonds,16,0,38,29,4,0,16,16,16,0,0,1,0.0,1e+18
2d_bonds,38 bonds,16,0,38,29,4,1,16,16,16,0,0,1,0.0,1e+18
2d_bonds,38 bonds,16,0,38,29,4,4,10,10,10,0,1,1,3.733797315438649e-16,187852627555370.25
2d_bonds,38 bonds,16,0,38,29,5,0,25,25,25,0,0,1,0.0,1e+18
2d_bonds,38 bonds,16,0,38,29,5,1,25,25,25,0,0,1,0.0,1e+18
2d_bonds,38 bonds,16,0,38,29,5,5,15,15,15,0,0,1,2.260086315873454e-16,58216463204303.62
2d_bonds,36 bonds,16,1,36,29,2,0,4,4,4,0,1,1,0.0,1e+18
2d_bonds,36 bonds,16,1,36,29,2,1,4,4,4,0,1,1,0.0,1e+18
2d_bonds,36 bonds,16,1,36,29,2,2,3,3,3,0,1,1,8.97891303693903e-17,1948505843222312.0
2d_bonds,36 bonds,16,1,36,29,3,0,9,9,9,0,1,1,0.0,1e+18
2d_bonds,36 bonds,16,1,36,29,3,1,9,9,9,0,1,1,0.0,1e+18
2d_bonds,36 bonds,16,1,36,29,3,3,6,6,6,0,1,1,1.5468457779506642e-16,1002392992247792.8
2d_bonds,36 bonds,16,1,36,29,4,0,16,16,16,0,0,1,0.0,1e+18
2d_bonds,36 bonds,16,1,36,29,4,1,16,16,16,0,0,1,0.0,1e+18
2d_bonds,36 bonds,16,1,36,29,4,4,10,10,10,0,1,1,1.0117229988565407e-16,8217430658922.662
2d_bonds,36 bonds,16,1,36,29,5,0,25,25,25,0,0,1,0.0,1e+18
2d_bonds,36 bonds,16,1,36,29,5,1,25,25,25,0,0,1,0.0,1e+18
2d_bonds,36 bonds,16,1,36,29,5,5,15,15,15,0,0,1,3.476508135482125e-16,51086391575772.88
2d_bonds,37 bonds,16,2,37,29,2,0,4,4,4,0,1,1,0.0,1e+18
2d_bonds,37 bonds,16,2,37,29,2,1,4,4,4,0,1,1,0.0,1e+18
2d_bonds,37 bonds,16,2,37,29,2,2,3,3,3,0,1,1,3.4289501628515245e-16,374113016117415.2
2d_bonds,37 bonds,16,2,37,29,3,0,9,9,9,0,1,1,0.0,1e+18
2d_bonds,37 bonds,16,2,37,29,3,1,9,9,9,0,1,1,0.0,1e+18
2d_bonds,37 bonds,16,2,37,29,3,3,6,6,6,0,1,1,9.468181921865715e-17,466833408494764.44
2d_bonds,37 bonds,16,2,37,29,4,0,16,16,16,0,0,1,0.0,1e+18
2d_bonds,37 bonds,16,2,37,29,4,1,16,16,16,0,0,1,0.0,1e+18
2d_bonds,37 bonds,16,2,37,29,4,4,10,10,10,0,1,1,5.252647549471879e-16,84153136805029.5
2d_bonds,37 bonds,16,2,37,29,5,0,25,25,25,0,0,1,0.0,1e+18
2d_bonds,37 bonds,16,2,37,29,5,1,25,25,25,0,0,1,0.0,1e+18
2d_bonds,37 bonds,16,2,37,29,5,5,15,15,15,0,0,1,2.3089228798383095e-16,29510320594815.293
2d_bonds,50 bonds,20,0,50,37,2,0,4,4,4,0,1,1,0.0,1e+18
2d_bonds,50 bonds,20,0,50,37,2,1,4,4,4,0,1,1,0.0,1e+18
2d_bonds,50 bonds,20,0,50,37,2,2,3,3,3,0,1,1,6.45798749375115e-17,1739219034848429.5
2d_bonds,50 bonds,20,0,50,37,3,0,9,9,9,0,1,1,0.0,1e+18
2d_bonds,50 bonds,20,0,50,37,3,1,9,9,9,0,1,1,0.0,1e+18
2d_bonds,50 bonds,20,0,50,37,3,3,6,6,6,0,1,1,1.3734035009411132e-16,94122751100444.53
2d_bonds,50 bonds,20,0,50,37,4,0,16,16,16,0,1,1,0.0,1e+18
2d_bonds,50 bonds,20,0,50,37,4,1,16,16,16,0,1,1,0.0,1e+18
2d_bonds,50 bonds,20,0,50,37,4,4,10,10,10,0,1,1,2.8206232700193725e-16,154350923278771.16
2d_bonds,50 bonds,20,0,50,37,5,0,25,25,25,0,0,1,0.0,1e+18
2d_bonds,50 bonds,20,0,50,37,5,1,25,25,25,0,0,1,0.0,1e+18
2d_bonds,50 bonds,20,0,50,37,5,5,15,15,15,0,1,1,2.2183899362949216e-16,11781572702082.541
2d_bonds,48 bonds,20,1,48,37,2,0,4,4,4,0,1,1,0.0,1e+18
2d_bonds,48 bonds,20,1,48,37,2,1,4,4,4,0,1,1,0.0,1e+18
2d_bonds,48 bonds,20,1,48,37,2,2,3,3,3,0,1,1,8.407376488986573e-17,392768250798996.6
2d_bonds,48 bonds,20,1,48,37,3,0,9,9,9,0,1,1,0.0,1e+18
2d_bonds,48 bonds,20,1,48,37,3,1,9,9,9,0,1,1,0.0,1e+18
2d_bonds,48 bonds,20,1,48,37,3,3,6,6,6,0,1,1,8.559062693816645e-17,183804478693674.84
2d_bonds,48 bonds,20,1,48,37,4,0,16,16,16,0,1,1,0.0,1e+18
2d_bonds,48 bonds,20,1,48,37,4,1,16,16,16,0,1,1,0.0,1e+18
2d_bonds,48 bonds,20,1,48,37,4,4,10,10,10,0,1,1,5.632725482315343e-17,202345647036261.88
2d_bonds,48 bonds,20,1,48,37,5,0,25,25,25,0,0,1,0.0,1e+18
2d_bonds,48 bonds,20,1,48,37,5,1,25,25,25,0,0,1,0.0,1e+18
2d_bonds,48 bonds,20,1,48,37,5,5,15,15,15,0,1,1,2.693774317514038e-16,100789262699034.03
2d_bonds,49 bonds,20,2,49,37,2,0,4,4,4,0,1,1,0.0,1e+18
2d_bonds,49 bonds,20,2,49,37,2,1,4,4,4,0,1,1,0.0,1e+18
2d_bonds,49 bonds,20,2,49,37,2,2,3,3,3,0,1,1,8.252906101731632e-17,1263144508101521.0
2d_bonds,49 bonds,20,2,49,37,3,0,9,9,9,0,1,1,0.0,1e+18
2d_bonds,49 bonds,20,2,49,37,3,1,9,9,9,0,1,1,0.0,1e+18
2d_bonds,49 bonds,20,2,49,37,3,3,6,6,6,0,1,1,1.8199498889098696e-16,176571082175577.03
2d_bonds,49 bonds,20,2,49,37,4,0,16,16,16,0,1,1,0.0,1e+18
2d_bonds,49 bonds,20,2,49,37,4,1,16,16,16,0,1,1,0.0,1e+18
2d_bonds,49 bonds,20,2,49,37,4,4,10,10,10,0,1,1,3.8865094901312736e-16,97164083222422.78
2d_bonds,49 bonds,20,2,49,37,5,0,25,25,25,0,0,1,0.0,1e+18
2d_bonds,49 bonds,20,2,49,37,5,1,25,25,25,0,0,1,0.0,1e+18
2d_bonds,49 bonds,20,2,49,37,5,5,15,15,15,0,1,1,3.6661143907755116e-16,5742956072443.364
2d_bonds,61 bonds,24,0,61,45,2,0,4,4,4,0,1,1,0.0,1e+18
2d_bonds,61 bonds,24,0,61,45,2,1,4,4,4,0,1,1,0.0,1e+18
2d_bonds,61 bonds,24,0,61,45,2,2,3,3,3,0,1,1,6.278384842670176e-17,597122522841855.5
2d_bonds,61 bonds,24,0,61,45,3,0,9,9,9,0,1,1,0.0,1e+18
2d_bonds,61 bonds,24,0,61,45,3,1,9,9,9,0,1,1,0.0,1e+18
2d_bonds,61 bonds,24,0,61,45,3,3,6,6,6,0,1,1,3.809914153097881e-16,109070984756397.4
2d_bonds,61 bonds,24,0,61,45,4,0,16,16,16,0,1,1,0.0,1e+18
2d_bonds,61 bonds,24,0,61,45,4,1,16,16,16,0,1,1,0.0,1e+18
2d_bonds,61 bonds,24,0,61,45,4,4,10,10,10,0,1,1,1.5600916724581277e-16,92800490920854.16
2d_bonds,61 bonds,24,0,61,45,5,0,25,25,25,0,0,1,0.0,1e+18
2d_bonds,61 bonds,24,0,61,45,5,1,25,25,25,0,0,1,0.0,1e+18
2d_bonds,61 bonds,24,0,61,45,5,5,15,15,15,0,1,1,9.594254118122383e-17,6504398172115.711
2d_bonds,60 bonds,24,1,60,45,2,0,4,4,4,0,1,1,0.0,1e+18
2d_bonds,60 bonds,24,1,60,45,2,1,4,4,4,0,1,1,0.0,1e+18
2d_bonds,60 bonds,24,1,60,45,2,2,3,3,3,0,1,1,1.1003833457545312e-16,1052198313288082.5
2d_bonds,60 bonds,24,1,60,45,3,0,9,9,9,0,1,1,0.0,1e+18
2d_bonds,60 bonds,24,1,60,45,3,1,9,9,9,0,1,1,0.0,1e+18
2d_bonds,60 bonds,24,1,60,45,3,3,6,6,6,0,1,1,2.701050667465693e-16,450581450242338.44
2d_bonds,60 bonds,24,1,60,45,4,0,16,16,16,0,1,1,0.0,1e+18
2d_bonds,60 bonds,24,1,60,45,4,1,16,16,16,0,1,1,0.0,1e+18
2d_bonds,60 bonds,24,1,60,45,4,4,10,10,10,0,1,1,1.6071114302926748e-16,328286561054754.06
2d_bonds,60 bonds,24,1,60,45,5,0,25,25,25,0,0,1,0.0,1e+18
2d_bonds,60 bonds,24,1,60,45,5,1,25,25,25,0,0,1,0.0,1e+18
2d_bonds,60 bonds,24,1,60,45,5,5,15,15,15,0,1,1,4.134463366810754e-16,16421281289774.041
2d_bonds,62 bonds,24,2,62,45,2,0,4,4,4,0,1,1,0.0,1e+18
2d_bonds,62 bonds,24,2,62,45,2,1,4,4,4,0,1,1,0.0,1e+18
2d_bonds,62 bonds,24,2,62,45,2,2,3,3,3,0,1,1,6.682716024058628e-17,1540825141628146.0
2d_bonds,62 bonds,24,2,62,45,3,0,9,9,9,0,1,1,0.0,1e+18
2d_bonds,62 bonds,24,2,62,45,3,1,9,9,9,0,1,1,0.0,1e+18
2d_bonds,62 bonds,24,2,62,45,3,3,6,6,6,0,1,1,8.437075005280093e-17,31735575940378.69
2d_bonds,62 bonds,24,2,62,45,4,0,16,16,16,0,1,1,0.0,1e+18
2d_bonds,62 bonds,24,2,62,45,4,1,16,16,16,0,1,1,0.0,1e+18
2d_bonds,62 bonds,24,2,62,45,4,4,10,10,10,0,1,1,3.999214911348828e-16,60656603994501.56
2d_bonds,62 bonds,24,2,62,45,5,0,25,25,25,0,0,1,0.0,1e+18
2d_bonds,62 bonds,24,2,62,45,5,1,25,25,25,0,0,1,0.0,1e+18
2d_bonds,62 bonds,24,2,62,45,5,5,15,15,15,0,1,1,2.264339138511305e-16,42195001689294.03
3d_bonds,43 bonds,12,0,43,30,2,0,4,4,4,0,1,1,0.0,1e+18
3d_bonds,43 bonds,12,0,43,30,2,1,4,4,4,0,1,1,0.0,1e+18
3d_bonds,43 bonds,12,0,43,30,2,2,3,3,3,0,1,1,3.743490288146519e-16,112171705948065.62
3d_bonds,43 bonds,12,0,43,30,3,0,9,9,9,0,1,1,0.0,1e+18
3d_bonds,43 bonds,12,0,43,30,3,1,9,9,9,0,1,1,0.0,1e+18
3d_bonds,43 bonds,12,0,43,30,3,3,6,6,6,0,1,1,5.35250627352403e-16,21533018133566.504
3d_bonds,43 bonds,12,0,43,30,4,0,16,16,16,0,0,1,0.0,1e+18
3d_bonds,43 bonds,12,0,43,30,4,1,16,16,16,0,0,1,0.0,1e+18
3d_bonds,43 bonds,12,0,43,30,4,4,10,10,10,0,1,1,6.587548560314418e-16,3567695769511.985
3d_bonds,43 bonds,12,0,43,30,5,0,25,25,25,0,0,1,0.0,1e+18
3d_bonds,43 bonds,12,0,43,30,5,1,25,25,25,0,0,1,0.0,1e+18
3d_bonds,43 bonds,12,0,43,30,5,5,15,15,15,0,1,1,4.681401162136357e-16,2440536363333.3613
3d_bonds,45 bonds,12,1,45,30,2,0,4,4,4,0,1,1,0.0,1e+18
3d_bonds,45 bonds,12,1,45,30,2,1,4,4,4,0,1,1,0.0,1e+18
3d_bonds,45 bonds,12,1,45,30,2,2,3,3,3,0,1,1,4.4283715118655836e-16,326573540145289.4
3d_bonds,45 bonds,12,1,45,30,3,0,9,9,9,0,1,1,0.0,1e+18
3d_bonds,45 bonds,12,1,45,30,3,1,9,9,9,0,1,1,0.0,1e+18
3d_bonds,45 bonds,12,1,45,30,3,3,6,6,6,0,1,1,7.209446550996918e-16,249770172257234.03
3d_bonds,45 bonds,12,1,45,30,4,0,16,16,16,0,0,1,0.0,1e+18
3d_bonds,45 bonds,12,1,45,30,4,1,16,16,16,0,0,1,0.0,1e+18
3d_bonds,45 bonds,12,1,45,30,4,4,10,10,10,0,1,1,2.8909637134066617e-16,35390248916766.414
3d_bonds,45 bonds,12,1,45,30,5,0,25,25,25,0,0,1,0.0,1e+18
3d_bonds,45 bonds,12,1,45,30,5,1,25,25,25,0,0,1,0.0,1e+18
3d_bonds,45 bonds,12,1,45,30,5,5,15,15,15,0,1,1,1.0206034675117763e-15,12128455495199.76
3d_bonds,42 bonds,12,2,42,30,2,0,4,4,4,0,1,1,0.0,1e+18
3d_bonds,42 bonds,12,2,42,30,2,1,4,4,4,0,1,1,0.0,1e+18
3d_bonds,42 bonds,12,2,42,30,2,2,3,3,3,0,1,1,0.0,657708411271837.4
3d_bonds,42 bonds,12,2,42,30,3,0,9,9,9,0,1,1,0.0,1e+18
3d_bonds,42 bonds,12,2,42,30,3,1,9,9,9,0,1,1,0.0,1e+18
3d_bonds,42 bonds,12,2,42,30,3,3,6,6,6,0,1,1,4.3310692903636485e-16,237886819458227.2
3d_bonds,42 bonds,12,2,42,30,4,0,16,16,16,0,0,1,0.0,1e+18
3d_bonds,42 bonds,12,2,42,30,4,1,16,16,16,0,0,1,0.0,1e+18
3d_bonds,42 bonds,12,2,42,30,4,4,10,10,10,0,1,1,2.3508663506393324e-16,63371243723803.57
3d_bonds,42 bonds,12,2,42,30,5,0,25,25,25,0,0,1,0.0,1e+18
3d_bonds,42 bonds,12,2,42,30,5,1,25,25,25,0,0,1,0.0,1e+18
3d_bonds,42 bonds,12,2,42,30,5,5,15,15,15,0,1,1,1.4199432316111318e-15,41445804512905.23
3d_bonds,65 bonds,16,0,65,42,2,0,4,4,4,0,1,1,0.0,1e+18
3d_bonds,65 bonds,16,0,65,42,2,1,4,4,4,0,1,1,0.0,1e+18
3d_bonds,65 bonds,16,0,65,42,2,2,3,3,3,0,1,1,1.7753130224497185e-15,257480682879907.25
3d_bonds,65 bonds,16,0,65,42,3,0,9,9,9,0,1,1,0.0,1e+18
3d_bonds,65 bonds,16,0,65,42,3,1,9,9,9,0,1,1,0.0,1e+18
3d_bonds,65 bonds,16,0,65,42,3,3,6,6,6,0,1,1,1.3693244537137093e-16,19378904687646.316
3d_bonds,65 bonds,16,0,65,42,4,0,16,16,16,0,1,1,0.0,1e+18
3d_bonds,65 bonds,16,0,65,42,4,1,16,16,16,0,1,1,0.0,1e+18
3d_bonds,65 bonds,16,0,65,42,4,4,10,10,10,0,1,1,1.6695018496899399e-15,29624634506094.094
3d_bonds,65 bonds,16,0,65,42,5,0,25,25,25,0,0,1,0.0,1e+18
3d_bonds,65 bonds,16,0,65,42,5,1,25,25,25,0,0,1,0.0,1e+18
3d_bonds,65 bonds,16,0,65,42,5,5,15,15,15,0,1,1,3.593298828217971e-16,4634736124316.509
3d_bonds,67 bonds,16,1,67,42,2,0,4,4,4,0,1,1,0.0,1e+18
3d_bonds,67 bonds,16,1,67,42,2,1,4,4,4,0,1,1,0.0,1e+18
3d_bonds,67 bonds,16,1,67,42,2,2,3,3,3,0,1,1,9.201301753084466e-16,527009164453849.3
3d_bonds,67 bonds,16,1,67,42,3,0,9,9,9,0,1,1,0.0,1e+18
3d_bonds,67 bonds,16,1,67,42,3,1,9,9,9,0,1,1,0.0,1e+18
3d_bonds,67 bonds,16,1,67,42,3,3,6,6,6,0,1,1,7.19031032734395e-16,75830169702142.36
3d_bonds,67 bonds,16,1,67,42,4,0,16,16,16,0,1,1,0.0,1e+18
3d_bonds,67 bonds,16,1,67,42,4,1,16,16,16,0,1,1,0.0,1e+18
3d_bonds,67 bonds,16,1,67,42,4,4,10,10,10,0,1,1,2.7572989215221116e-16,46016542743213.336
3d_bonds,67 bonds,16,1,67,42,5,0,25,25,25,0,0,1,0.0,1e+18
3d_bonds,67 bonds,16,1,67,42,5,1,25,25,25,0,0,1,0.0,1e+18
3d_bonds,67 bonds,16,1,67,42,5,5,15,15,15,0,1,1,1.742829430276608e-15,26996980352079.19
3d_bonds,64 bonds,16,2,64,42,2,0,4,4,4,0,1,1,0.0,1e+18
3d_bonds,64 bonds,16,2,64,42,2,1,4,4,4,0,1,1,0.0,1e+18
3d_bonds,64 bonds,16,2,64,42,2,2,3,3,3,0,1,1,4.787740066963364e-16,496009038594039.9
3d_bonds,64 bonds,16,2,64,42,3,0,9,9,9,0,1,1,0.0,1e+18
3d_bonds,64 bonds,16,2,64,42,3,1,9,9,9,0,1,1,0.0,1e+18
3d_bonds,64 bonds,16,2,64,42,3,3,6,6,6,0,1,1,2.292356913888556e-16,301791192216444.94
3d_bonds,64 bonds,16,2,64,42,4,0,16,16,16,0,1,1,0.0,1e+18
3d_bonds,64 bonds,16,2,64,42,4,1,16,16,16,0,1,1,0.0,1e+18
3d_bonds,64 bonds,16,2,64,42,4,4,10,10,10,0,1,1,1.7342761606974176e-16,110287781931608.38
3d_bonds,64 bonds,16,2,64,42,5,0,25,25,25,0,0,1,0.0,1e+18
3d_bonds,64 bonds,16,2,64,42,5,1,25,25,25,0,0,1,0.0,1e+18
3d_bonds,64 bonds,16,2,64,42,5,5,15,15,15,0,1,1,4.389499282689535e-16,143461792322695.72
3d_bonds,87 bonds,20,0,87,54,2,0,4,4,4,0,1,1,0.0,1e+18
3d_bonds,87 bonds,20,0,87,54,2,1,4,4,4,0,1,1,0.0,1e+18
3d_bonds,87 bonds,20,0,87,54,2,2,3,3,3,0,1,1,1.2133418491946904e-16,367869691872239.4
3d_bonds,87 bonds,20,0,87,54,3,0,9,9,9,0,1,1,0.0,1e+18
3d_bonds,87 bonds,20,0,87,54,3,1,9,9,9,0,1,1,0.0,1e+18
3d_bonds,87 bonds,20,0,87,54,3,3,6,6,6,0,1,1,5.136417663081537e-16,19502687909095.63
3d_bonds,87 bonds,20,0,87,54,4,0,16,16,16,0,1,1,0.0,1e+18
3d_bonds,87 bonds,20,0,87,54,4,1,16,16,16,0,1,1,0.0,1e+18
3d_bonds,87 bonds,20,0,87,54,4,4,10,10,10,0,1,1,7.414363401673299e-16,32147826217628.12
3d_bonds,87 bonds,20,0,87,54,5,0,25,25,25,0,1,1,0.0,1e+18
3d_bonds,87 bonds,20,0,87,54,5,1,25,25,25,0,1,1,0.0,1e+18
3d_bonds,87 bonds,20,0,87,54,5,5,15,15,15,0,1,1,8.288916608301e-16,4461554338629.862
3d_bonds,85 bonds,20,1,85,54,2,0,4,4,4,0,1,1,0.0,1e+18
3d_bonds,85 bonds,20,1,85,54,2,1,4,4,4,0,1,1,0.0,1e+18
3d_bonds,85 bonds,20,1,85,54,2,2,3,3,3,0,1,1,1.1325091269199758e-16,221021022435423.66
3d_bonds,85 bonds,20,1,85,54,3,0,9,9,9,0,1,1,0.0,1e+18
3d_bonds,85 bonds,20,1,85,54,3,1,9,9,9,0,1,1,0.0,1e+18
3d_bonds,85 bonds,20,1,85,54,3,3,6,6,6,0,1,1,1.2287046366707633e-16,62195140535917.375
3d_bonds,85 bonds,20,1,85,54,4,0,16,16,16,0,1,1,0.0,1e+18
3d_bonds,85 bonds,20,1,85,54,4,1,16,16,16,0,1,1,0.0,1e+18
3d_bonds,85 bonds,20,1,85,54,4,4,10,10,10,0,1,1,1.8544658397069184e-15,38098183432402.37
3d_bonds,85 bonds,20,1,85,54,5,0,25,25,25,0,1,1,0.0,1e+18
3d_bonds,85 bonds,20,1,85,54,5,1,25,25,25,0,1,1,0.0,1e+18
3d_bonds,85 bonds,20,1,85,54,5,5,15,15,15,0,1,1,3.0281490364201605e-15,9227526613354.705
3d_bonds,84 bonds,20,2,84,54,2,0,4,4,4,0,1,1,0.0,1e+18
3d_bonds,84 bonds,20,2,84,54,2,1,4,4,4,0,1,1,0.0,1e+18
3d_bonds,84 bonds,20,2,84,54,2,2,3,3,3,0,1,1,1.7977878369569174e-16,1079920864993334.1
3d_bonds,84 bonds,20,2,84,54,3,0,9,9,9,0,1,1,0.0,1e+18
3d_bonds,84 bonds,20,2,84,54,3,1,9,9,9,0,1,1,0.0,1e+18
3d_bonds,84 bonds,20,2,84,54,3,3,6,6,6,0,1,1,1.2955120030016942e-16,134609805783363.9
3d_bonds,84 bonds,20,2,84,54,4,0,16,16,16,0,1,1,0.0,1e+18
3d_bonds,84 bonds,20,2,84,54,4,1,16,16,16,0,1,1,0.0,1e+18
3d_bonds,84 bonds,20,2,84,54,4,4,10,10,10,0,1,1,7.453573135962386e-16,106912268527763.81
3d_bonds,84 bonds,20,2,84,54,5,0,25,25,25,0,1,1,0.0,1e+18
3d_bonds,84 bonds,20,2,84,54,5,1,25,25,25,0,1,1,0.0,1e+18
3d_bonds,84 bonds,20,2,84,54,5,5,15,15,15,0,1,1,5.522545796322479e-16,56867614473040.03
3d_bonds,113 bonds,24,0,113,66,2,0,4,4,4,0,1,1,0.0,1e+18
3d_bonds,113 bonds,24,0,113,66,2,1,4,4,4,0,1,1,0.0,1e+18
3d_bonds,113 bonds,24,0,113,66,2,2,3,3,3,0,1,1,1.953343424478643e-16,231037235367207.97
3d_bonds,113 bonds,24,0,113,66,3,0,9,9,9,0,1,1,0.0,1e+18
3d_bonds,113 bonds,24,0,113,66,3,1,9,9,9,0,1,1,0.0,1e+18
3d_bonds,113 bonds,24,0,113,66,3,3,6,6,6,0,1,1,6.60206634484728e-16,14575694884188.295
3d_bonds,113 bonds,24,0,113,66,4,0,16,16,16,0,1,1,0.0,1e+18
3d_bonds,113 bonds,24,0,113,66,4,1,16,16,16,0,1,1,0.0,1e+18
3d_bonds,113 bonds,24,0,113,66,4,4,10,10,10,0,1,1,7.287334336936623e-16,13228661006792.977
3d_bonds,113 bonds,24,0,113,66,5,0,25,25,25,0,1,1,0.0,1e+18
3d_bonds,113 bonds,24,0,113,66,5,1,25,25,25,0,1,1,0.0,1e+18
3d_bonds,113 bonds,24,0,113,66,5,5,15,15,15,0,1,1,4.346235752047773e-16,9653232487269.143
3d_bonds,110 bonds,24,1,110,66,2,0,4,4,4,0,1,1,0.0,1e+18
3d_bonds,110 bonds,24,1,110,66,2,1,4,4,4,0,1,1,0.0,1e+18
3d_bonds,110 bonds,24,1,110,66,2,2,3,3,3,0,1,1,5.367742292642944e-17,1223864548485407.5
3d_bonds,110 bonds,24,1,110,66,3,0,9,9,9,0,1,1,0.0,1e+18
3d_bonds,110 bonds,24,1,110,66,3,1,9,9,9,0,1,1,0.0,1e+18
3d_bonds,110 bonds,24,1,110,66,3,3,6,6,6,0,1,1,9.649829657010532e-16,122160218378634.06
3d_bonds,110 bonds,24,1,110,66,4,0,16,16,16,0,1,1,0.0,1e+18
3d_bonds,110 bonds,24,1,110,66,4,1,16,16,16,0,1,1,0.0,1e+18
3d_bonds,110 bonds,24,1,110,66,4,4,10,10,10,0,1,1,3.8594398606137634e-16,48470240088010.125
3d_bonds,110 bonds,24,1,110,66,5,0,25,25,25,0,1,1,0.0,1e+18
3d_bonds,110 bonds,24,1,110,66,5,1,25,25,25,0,1,1,0.0,1e+18
3d_bonds,110 bonds,24,1,110,66,5,5,15,15,15,0,1,1,7.311885058987308e-16,13778282832332.559
3d_bonds,109 bonds,24,2,109,66,2,0,4,4,4,0,1,1,0.0,1e+18
3d_bonds,109 bonds,24,2,109,66,2,1,4,4,4,0,1,1,0.0,1e+18
3d_bonds,109 bonds,24,2,109,66,2,2,3,3,3,0,1,1,2.5404334235626018e-17,2122167629456300.0
3d_bonds,109 bonds,24,2,109,66,3,0,9,9,9,0,1,1,0.0,1e+18
3d_bonds,109 bonds,24,2,109,66,3,1,9,9,9,0,1,1,0.0,1e+18
3d_bonds,109 bonds,24,2,109,66,3,3,6,6,6,0,1,1,8.154676944802359e-16,383585568145781.1
3d_bonds,109 bonds,24,2,109,66,4,0,16,16,16,0,1,1,0.0,1e+18
3d_bonds,109 bonds,24,2,109,66,4,1,16,16,16,0,1,1,0.0,1e+18
3d_bonds,109 bonds,24,2,109,66,4,4,10,10,10,0,1,1,3.156758933687836e-16,15782602135977.055
3d_bonds,109 bonds,24,2,109,66,5,0,25,25,25,0,1,1,0.0,1e+18
3d_bonds,109 bonds,24,2,109,66,5,1,25,25,25,0,1,1,0.0,1e+18
3d_bonds,109 bonds,24,2,109,66,5,5,15,15,15,0,1,1,3.681257933565928e-16,14830075831570.477
2d_bending,27 bonds + 27 hinges,12,0,54,21,2,0,4,4,4,0,1,1,0.0,1e+18
2d_bending,27 bonds + 27 hinges,12,0,54,21,2,1,4,4,4,0,1,1,0.0,1e+18
2d_bending,27 bonds + 27 hinges,12,0,54,21,2,2,3,3,3,0,1,1,2.2212038980975823e-16,32851097549430.387
2d_bending,27 bonds + 27 hinges,12,0,54,21,3,0,9,9,9,0,1,1,0.0,1e+18
2d_bending,27 bonds + 27 hinges,12,0,54,21,3,1,9,9,9,0,1,1,0.0,1e+18
2d_bending,27 bonds + 27 hinges,12,0,54,21,3,3,6,6,6,0,1,1,3.721969200614248e-15,16704316022117.654
2d_bending,27 bonds + 27 hinges,12,0,54,21,4,0,16,16,16,0,0,1,0.0,1e+18
2d_bending,27 bonds + 27 hinges,12,0,54,21,4,1,16,16,16,0,0,1,0.0,1e+18
2d_bending,27 bonds + 27 hinges,12,0,54,21,4,4,10,10,10,0,1,1,4.1162083278440615e-15,29426469324644.633
2d_bending,27 bonds + 27 hinges,12,0,54,21,5,0,25,25,25,0,0,1,0.0,1e+18
2d_bending,27 bonds + 27 hinges,12,0,54,21,5,1,25,25,25,0,0,1,0.0,1e+18
2d_bending,27 bonds + 27 hinges,12,0,54,21,5,5,15,15,15,0,0,1,2.4006701134822647e-15,4751745598421.468
2d_bending,25 bonds + 25 hinges,12,1,50,21,2,0,4,4,4,0,1,1,0.0,1e+18
2d_bending,25 bonds + 25 hinges,12,1,50,21,2,1,4,4,4,0,1,1,0.0,1e+18
2d_bending,25 bonds + 25 hinges,12,1,50,21,2,2,3,3,3,0,1,1,3.5359780142828465e-16,126372711462289.61
2d_bending,25 bonds + 25 hinges,12,1,50,21,3,0,9,9,9,0,1,1,0.0,1e+18
2d_bending,25 bonds + 25 hinges,12,1,50,21,3,1,9,9,9,0,1,1,0.0,1e+18
2d_bending,25 bonds + 25 hinges,12,1,50,21,3,3,6,6,6,0,1,1,4.634444514507547e-15,33752982025734.29
2d_bending,25 bonds + 25 hinges,12,1,50,21,4,0,16,16,16,0,0,1,0.0,1e+18
2d_bending,25 bonds + 25 hinges,12,1,50,21,4,1,16,16,16,0,0,1,0.0,1e+18
2d_bending,25 bonds + 25 hinges,12,1,50,21,4,4,10,10,10,0,1,1,4.570043999439607e-15,15128845052038.031
2d_bending,25 bonds + 25 hinges,12,1,50,21,5,0,25,25,25,0,0,1,0.0,1e+18
2d_bending,25 bonds + 25 hinges,12,1,50,21,5,1,25,25,25,0,0,1,0.0,1e+18
2d_bending,25 bonds + 25 hinges,12,1,50,21,5,5,15,15,15,0,0,1,3.2788398924580502e-15,6101297281027.535
2d_bending,27 bonds + 27 hinges,12,2,54,21,2,0,4,4,4,0,1,1,0.0,1e+18
2d_bending,27 bonds + 27 hinges,12,2,54,21,2,1,4,4,4,0,1,1,0.0,1e+18
2d_bending,27 bonds + 27 hinges,12,2,54,21,2,2,3,3,3,0,1,1,3.0772236321386974e-15,219059221876470.38
2d_bending,27 bonds + 27 hinges,12,2,54,21,3,0,9,9,9,0,1,1,0.0,1e+18
2d_bending,27 bonds + 27 hinges,12,2,54,21,3,1,9,9,9,0,1,1,0.0,1e+18
2d_bending,27 bonds + 27 hinges,12,2,54,21,3,3,6,6,6,0,1,1,7.6875994289541e-16,47287221641602.266
2d_bending,27 bonds + 27 hinges,12,2,54,21,4,0,16,16,16,0,0,1,0.0,1e+18
2d_bending,27 bonds + 27 hinges,12,2,54,21,4,1,16,16,16,0,0,1,0.0,1e+18
2d_bending,27 bonds + 27 hinges,12,2,54,21,4,4,10,10,10,0,1,1,3.841415159424266e-15,25171420273761.98
2d_bending,27 bonds + 27 hinges,12,2,54,21,5,0,25,25,25,0,0,1,0.0,1e+18
2d_bending,27 bonds + 27 hinges,12,2,54,21,5,1,25,25,25,0,0,1,0.0,1e+18
2d_bending,27 bonds + 27 hinges,12,2,54,21,5,5,15,15,15,0,0,1,1.3833322851692021e-15,5362634864221.776
2d_bending,38 bonds + 38 hinges,16,0,76,29,2,0,4,4,4,0,1,1,0.0,1e+18
2d_bending,38 bonds + 38 hinges,16,0,76,29,2,1,4,4,4,0,1,1,0.0,1e+18
2d_bending,38 bonds + 38 hinges,16,0,76,29,2,2,3,3,3,0,1,1,4.101598174150737e-15,115940789617653.33
2d_bending,38 bonds + 38 hinges,16,0,76,29,3,0,9,9,9,0,1,1,0.0,1e+18
2d_bending,38 bonds + 38 hinges,16,0,76,29,3,1,9,9,9,0,1,1,0.0,1e+18
2d_bending,38 bonds + 38 hinges,16,0,76,29,3,3,6,6,6,0,1,1,4.1707658099446053e-16,16614577016961.537
2d_bending,38 bonds + 38 hinges,16,0,76,29,4,0,16,16,16,0,0,1,0.0,1e+18
2d_bending,38 bonds + 38 hinges,16,0,76,29,4,1,16,16,16,0,0,1,0.0,1e+18
2d_bending,38 bonds + 38 hinges,16,0,76,29,4,4,10,10,10,0,1,1,4.637722208440653e-15,2307718543328.882
2d_bending,38 bonds + 38 hinges,16,0,76,29,5,0,25,25,25,0,0,1,0.0,1e+18
2d_bending,38 bonds + 38 hinges,16,0,76,29,5,1,25,25,25,0,0,1,0.0,1e+18
2d_bending,38 bonds + 38 hinges,16,0,76,29,5,5,15,15,15,0,0,1,7.140877713233044e-15,10833110560349.107
2d_bending,36 bonds + 36 hinges,16,1,72,29,2,0,4,4,4,0,1,1,0.0,1e+18
2d_bending,36 bonds + 36 hinges,16,1,72,29,2,1,4,4,4,0,1,1,0.0,1e+18
2d_bending,36 bonds + 36 hinges,16,1,72,29,2,2,3,3,3,0,1,1,1.2339348497945895e-15,24833675677919.13
2d_bending,36 bonds + 36 hinges,16,1,72,29,3,0,9,9,9,0,1,1,0.0,1e+18
2d_bending,36 bonds + 36 hinges,16,1,72,29,3,1,9,9,9,0,1,1,0.0,1e+18
2d_bending,36 bonds + 36 hinges,16,1,72,29,3,3,6,6,6,0,1,1,1.9733197503557233e-15,125778267356000.78
2d_bending,36 bonds + 36 hinges,16,1,72,29,4,0,16,16,16,0,0,1,0.0,1e+18
2d_bending,36 bonds + 36 hinges,16,1,72,29,4,1,16,16,16,0,0,1,0.0,1e+18
2d_bending,36 bonds + 36 hinges,16,1,72,29,4,4,10,10,10,0,1,1,4.774123357788452e-15,12296026921395.23
2d_bending,36 bonds + 36 hinges,16,1,72,29,5,0,25,25,25,0,0,1,0.0,1e+18
2d_bending,36 bonds + 36 hinges,16,1,72,29,5,1,25,25,25,0,0,1,0.0,1e+18
2d_bending,36 bonds + 36 hinges,16,1,72,29,5,5,15,15,15,0,0,1,6.766287811341351e-15,3730691212734.1196
2d_bending,37 bonds + 37 hinges,16,2,74,29,2,0,4,4,4,0,1,1,0.0,1e+18
2d_bending,37 bonds + 37 hinges,16,2,74,29,2,1,4,4,4,0,1,1,0.0,1e+18
2d_bending,37 bonds + 37 hinges,16,2,74,29,2,2,3,3,3,0,1,1,3.8059973434920736e-16,67803016637840.96
2d_bending,37 bonds + 37 hinges,16,2,74,29,3,0,9,9,9,0,1,1,0.0,1e+18
2d_bending,37 bonds + 37 hinges,16,2,74,29,3,1,9,9,9,0,1,1,0.0,1e+18
2d_bending,37 bonds + 37 hinges,16,2,74,29,3,3,6,6,6,0,1,1,1.4953727913804995e-15,15075800540568.322
2d_bending,37 bonds + 37 hinges,16,2,74,29,4,0,16,16,16,0,0,1,0.0,1e+18
2d_bending,37 bonds + 37 hinges,16,2,74,29,4,1,16,16,16,0,0,1,0.0,1e+18
2d_bending,37 bonds + 37 hinges,16,2,74,29,4,4,10,10,10,0,1,1,9.376375342453928e-15,3887823588188.3022
2d_bending,37 bonds + 37 hinges,16,2,74,29,5,0,25,25,25,0,0,1,0.0,1e+18
2d_bending,37 bonds + 37 hinges,16,2,74,29,5,1,25,25,25,0,0,1,0.0,1e+18
2d_bending,37 bonds + 37 hinges,16,2,74,29,5,5,15,15,15,0,0,1,2.110540556500399e-15,2560024330297.1816
2d_bending,50 bonds + 50 hinges,20,0,100,37,2,0,4,4,4,0,1,1,0.0,1e+18
2d_bending,50 bonds + 50 hinges,20,0,100,37,2,1,4,4,4,0,1,1,0.0,1e+18
2d_bending,50 bonds + 50 hinges,20,0,100,37,2,2,3,3,3,0,1,1,3.395810717761077e-16,160563711656796.5
2d_bending,50 bonds + 50 hinges,20,0,100,37,3,0,9,9,9,0,1,1,0.0,1e+18
2d_bending,50 bonds + 50 hinges,20,0,100,37,3,1,9,9,9,0,1,1,0.0,1e+18
2d_bending,50 bonds + 50 hinges,20,0,100,37,3,3,6,6,6,0,1,1,1.446580981026221e-14,1188335362243.5874
2d_bending,50 bonds + 50 hinges,20,0,100,37,4,0,16,16,16,0,1,1,0.0,1e+18
2d_bending,50 bonds + 50 hinges,20,0,100,37,4,1,16,16,16,0,1,1,0.0,1e+18
2d_bending,50 bonds + 50 hinges,20,0,100,37,4,4,10,10,10,0,1,1,1.875288397508653e-14,7273492883221.833
2d_bending,50 bonds + 50 hinges,20,0,100,37,5,0,25,25,25,0,0,1,0.0,1e+18
2d_bending,50 bonds + 50 hinges,20,0,100,37,5,1,25,25,25,0,0,1,0.0,1e+18
2d_bending,50 bonds + 50 hinges,20,0,100,37,5,5,15,15,15,0,1,1,3.558176341109219e-15,1631850839864.2039
2d_bending,48 bonds + 48 hinges,20,1,96,37,2,0,4,4,4,0,1,1,0.0,1e+18
2d_bending,48 bonds + 48 hinges,20,1,96,37,2,1,4,4,4,0,1,1,0.0,1e+18
2d_bending,48 bonds + 48 hinges,20,1,96,37,2,2,3,3,3,0,1,1,4.708065949141224e-16,76562177569314.48
2d_bending,48 bonds + 48 hinges,20,1,96,37,3,0,9,9,9,0,1,1,0.0,1e+18
2d_bending,48 bonds + 48 hinges,20,1,96,37,3,1,9,9,9,0,1,1,0.0,1e+18
2d_bending,48 bonds + 48 hinges,20,1,96,37,3,3,6,6,6,0,1,1,2.751467847075259e-15,28674690114056.246
2d_bending,48 bonds + 48 hinges,20,1,96,37,4,0,16,16,16,0,1,1,0.0,1e+18
2d_bending,48 bonds + 48 hinges,20,1,96,37,4,1,16,16,16,0,1,1,0.0,1e+18
2d_bending,48 bonds + 48 hinges,20,1,96,37,4,4,10,10,10,0,1,1,9.166052319571112e-15,21655303337528.043
2d_bending,48 bonds + 48 hinges,20,1,96,37,5,0,25,25,25,0,0,1,0.0,1e+18
2d_bending,48 bonds + 48 hinges,20,1,96,37,5,1,25,25,25,0,0,1,0.0,1e+18
2d_bending,48 bonds + 48 hinges,20,1,96,37,5,5,15,15,15,0,1,1,2.2429004769115123e-15,4387240178137.438
2d_bending,49 bonds + 49 hinges,20,2,98,37,2,0,4,4,4,0,1,1,0.0,1e+18
2d_bending,49 bonds + 49 hinges,20,2,98,37,2,1,4,4,4,0,1,1,0.0,1e+18
2d_bending,49 bonds + 49 hinges,20,2,98,37,2,2,3,3,3,0,1,1,8.331767737970718e-15,26247609174968.504
2d_bending,49 bonds + 49 hinges,20,2,98,37,3,0,9,9,9,0,1,1,0.0,1e+18
2d_bending,49 bonds + 49 hinges,20,2,98,37,3,1,9,9,9,0,1,1,0.0,1e+18
2d_bending,49 bonds + 49 hinges,20,2,98,37,3,3,6,6,6,0,1,1,5.183266518255802e-16,24812662643142.34
2d_bending,49 bonds + 49 hinges,20,2,98,37,4,0,16,16,16,0,1,1,0.0,1e+18
2d_bending,49 bonds + 49 hinges,20,2,98,37,4,1,16,16,16,0,1,1,0.0,1e+18
2d_bending,49 bonds + 49 hinges,20,2,98,37,4,4,10,10,10,0,1,1,3.1057503068150474e-15,4017872778448.075
2d_bending,49 bonds + 49 hinges,20,2,98,37,5,0,25,25,25,0,0,1,0.0,1e+18
2d_bending,49 bonds + 49 hinges,20,2,98,37,5,1,25,25,25,0,0,1,0.0,1e+18
2d_bending,49 bonds + 49 hinges,20,2,98,37,5,5,15,15,15,0,1,1,4.71571628218794e-15,4189223552947.689
2d_bending,61 bonds + 61 hinges,24,0,122,45,2,0,4,4,4,0,1,1,0.0,1e+18
2d_bending,61 bonds + 61 hinges,24,0,122,45,2,1,4,4,4,0,1,1,0.0,1e+18
2d_bending,61 bonds + 61 hinges,24,0,122,45,2,2,3,3,3,0,1,1,4.868098822224431e-15,63041036311131.875
2d_bending,61 bonds + 61 hinges,24,0,122,45,3,0,9,9,9,0,1,1,0.0,1e+18
2d_bending,61 bonds + 61 hinges,24,0,122,45,3,1,9,9,9,0,1,1,0.0,1e+18
2d_bending,61 bonds + 61 hinges,24,0,122,45,3,3,6,6,6,0,1,1,1.351528847120139e-14,1041892504204.1199
2d_bending,61 bonds + 61 hinges,24,0,122,45,4,0,16,16,16,0,1,1,0.0,1e+18
2d_bending,61 bonds + 61 hinges,24,0,122,45,4,1,16,16,16,0,1,1,0.0,1e+18
2d_bending,61 bonds + 61 hinges,24,0,122,45,4,4,10,10,10,0,1,1,1.0831874727540705e-14,3570317056909.337
2d_bending,61 bonds + 61 hinges,24,0,122,45,5,0,25,25,25,0,0,1,0.0,1e+18
2d_bending,61 bonds + 61 hinges,24,0,122,45,5,1,25,25,25,0,0,1,0.0,1e+18
2d_bending,61 bonds + 61 hinges,24,0,122,45,5,5,15,15,15,0,1,1,6.284467074368774e-15,1918177634353.8635
2d_bending,60 bonds + 60 hinges,24,1,120,45,2,0,4,4,4,0,1,1,0.0,1e+18
2d_bending,60 bonds + 60 hinges,24,1,120,45,2,1,4,4,4,0,1,1,0.0,1e+18
2d_bending,60 bonds + 60 hinges,24,1,120,45,2,2,3,3,3,0,1,1,2.389829182107642e-16,183435535237413.94
2d_bending,60 bonds + 60 hinges,24,1,120,45,3,0,9,9,9,0,1,1,0.0,1e+18
2d_bending,60 bonds + 60 hinges,24,1,120,45,3,1,9,9,9,0,1,1,0.0,1e+18
2d_bending,60 bonds + 60 hinges,24,1,120,45,3,3,6,6,6,0,1,1,1.7148454430109167e-15,41480860600518.84
2d_bending,60 bonds + 60 hinges,24,1,120,45,4,0,16,16,16,0,1,1,0.0,1e+18
2d_bending,60 bonds + 60 hinges,24,1,120,45,4,1,16,16,16,0,1,1,0.0,1e+18
2d_bending,60 bonds + 60 hinges,24,1,120,45,4,4,10,10,10,0,1,1,9.41878928303678e-15,28217238757398.39
2d_bending,60 bonds + 60 hinges,24,1,120,45,5,0,25,25,25,0,0,1,0.0,1e+18
2d_bending,60 bonds + 60 hinges,24,1,120,45,5,1,25,25,25,0,0,1,0.0,1e+18
2d_bending,60 bonds + 60 hinges,24,1,120,45,5,5,15,15,15,0,1,1,1.6663732755570608e-14,19480434034479.6
2d_bending,62 bonds + 62 hinges,24,2,124,45,2,0,4,4,4,0,1,1,0.0,1e+18
2d_bending,62 bonds + 62 hinges,24,2,124,45,2,1,4,4,4,0,1,1,0.0,1e+18
2d_bending,62 bonds + 62 hinges,24,2,124,45,2,2,3,3,3,0,1,1,2.5745193647909593e-15,60167243568504.73
2d_bending,62 bonds + 62 hinges,24,2,124,45,3,0,9,9,9,0,1,1,0.0,1e+18
2d_bending,62 bonds + 62 hinges,24,2,124,45,3,1,9,9,9,0,1,1,0.0,1e+18
2d_bending,62 bonds + 62 hinges,24,2,124,45,3,3,6,6,6,0,1,1,1.0815162604167121e-14,22064994059452.74
2d_bending,62 bonds + 62 hinges,24,2,124,45,4,0,16,16,16,0,1,1,0.0,1e+18
2d_bending,62 bonds + 62 hinges,24,2,124,45,4,1,16,16,16,0,1,1,0.0,1e+18
2d_bending,62 bonds + 62 hinges,24,2,124,45,4,4,10,10,10,0,1,1,1.931553473546898e-15,17047334452034.357
2d_bending,62 bonds + 62 hinges,24,2,124,45,5,0,25,25,25,0,0,1,0.0,1e+18
2d_bending,62 bonds + 62 hinges,24,2,124,45,5,1,25,25,25,0,0,1,0.0,1e+18
2d_bending,62 bonds + 62 hinges,24,2,124,45,5,5,15,15,15,0,1,1,1.4093152046472014e-14,2001868970187.2788


==> anc/results/exp09_design.csv <==
n_nodes,geom_seed,m,n_bonds,n_free,norm_over,norm_disj,floor_overlapping,floor_disjoint,reached_overlapping,reached_disjoint,ratio_overlapping,gain,rel_over,rel_disj,start_over,start_disj
24,0,3,61,45,2.2387591112645224,1.6697499895679588,0.05673720643595759,0.0,0.06023542890903041,2.0109526165447445e-08,1.0616565864415877,2995367.887510349,0.026905721390903695,1.2043435419125654e-08,0.9775847731609835,0.7285292637175694
24,0,4,61,45,5.028741361805664,1.3838087815735058,0.19636571565287678,0.0,0.19636582104080402,1.2046867821175299e-08,1.0000005366920945,16300155.688239839,0.03904870163580956,8.70558705912894e-09,0.6989285607276194,0.4050443046598448
24,1,3,60,45,3.7153362776748966,0.9637003778918378,0.09878177127051165,0.0,0.09878178559542129,1.9517365151732757e-06,1.0000001450157197,50612.254690870206,0.026587575985784026,2.0252524124176813e-06,1.0788283703669594,0.2692131142126759
24,1,4,60,45,4.628961318813927,1.7247453683917005,0.09045346129461465,0.0,0.09045347070051012,0.018099304561876757,1.0000001039860202,4.997621339056068,0.01954077048189439,0.010493899501672,0.9258741484723043,0.3406497973936055
30,0,3,79,57,3.8496840254170444,3.7629461510370636,0.11016720981773517,0.0,0.11016729413796744,0.023711977359542235,1.0000007653841139,4.646061037741065,0.02861723024814557,0.006301439459346831,1.5754135742304085,1.368449065369618
30,0,4,79,57,6.005029296247537,1.2838592265750648,0.22335060810994928,0.0,0.22602398514495287,1.5196651191072212e-07,1.0119694191013242,1487327.5848940872,0.03763911448128859,1.1836695859258752e-07,1.0618767520315724,0.5518989690860515
30,1,3,78,57,3.0864314907856505,2.0317585193112473,0.07565611927098348,0.0,0.07565614485682205,5.955961183213418e-08,1.0000003381859766,1270259.1996411118,0.02451249771222487,2.9314316276288825e-08,0.17243526182262045,0.2361479498877317
30,1,4,78,57,4.784852176094889,2.5403778927197043,0.14931587411202957,0.0,0.1493159138434163,0.04270046691748704,1.000000266089503,3.4968215718097277,0.031205961720071163,0.01680870670456525,1.2226213456102613,0.6334215241526104
36,0,3,95,69,2.8124883372806226,1.3556875963263215,0.06464931346144705,0.0,0.06464931676251455,4.696987669111065e-07,1.0000000510611378,137639.95419376914,0.022986519057008273,3.4646534215103005e-07,0.5663448018699834,0.20991381624240343
36,0,4,95,69,3.7563464490706067,1.2517980706961767,0.13611652796947565,0.0,0.13611655051833,1.642793453103259e-08,1.0000001656584596,8285676.465364771,0.036236420778495516,1.312347008323502e-08,0.6111402766299072,0.3250205958550545
36,1,3,97,69,3.410747728451421,1.7740838041240197,0.03454477801540456,0.0,0.03454478397193137,4.082106090799252e-09,1.000000172429153,8462490.489846066,0.010128214316107075,2.3009657612058824e-09,0.6004369209724322,0.39727147363177806
36,1,4,97,69,4.80578718335573,3.181354981863058,0.13821404184835132,0.0,0.13821467970576226,0.06632254181455924,1.0000046149971624,2.0839774219181257,0.0287600500048051,0.020847262312022653,0.7568598381065108,0.7947721295364286


==> anc/results/exp10_large_deform.csv <==
n_nodes,geom_seed,m,n_bonds,n_free,load,max_strain,shared_asym,d,bound,rank,rank_spread,violated,attained,sv_at_bound,sv_first_discarded,sv_gap,sv_at_bound_rel,sv_first_discarded_rel
12,0,3,27,21,0.0,0.0,2.510444058864169e-16,6,6,6,0,0,1,0.05602893852481358,4.5499978409227883e-10,123140582.59997503,0.021468344214044047,1.7434012262528014e-10
12,0,3,27,21,0.05,0.14503579453603996,2.6613028635332383e-17,6,6,6,0,0,1,0.016429228410891658,1.5765107167345381e-09,34332785.8266268,0.016131316299724724,1.547923759554142e-09
12,0,3,27,21,0.1,0.29577617565376185,4.6226933091155185e-17,6,6,6,0,0,1,0.023076908735098184,2.4592622149745133e-10,93836714.78373353,0.02165252901423263,2.3074687816833123e-10
12,0,3,27,21,0.2,0.6082625141918139,5.555048566432155e-17,6,6,6,0,0,1,0.03773887310789649,2.4699613341286935e-10,152791351.1194149,0.03340179736853469,2.1861052317738553e-10
12,0,4,27,21,0.0,0.0,2.162232767658991e-16,10,10,10,0,0,1,0.04347613279346583,1.9706358505145862e-09,22061982.06640412,0.01059710262921818,4.803332083818252e-10
12,0,4,27,21,0.02,0.07897625204947677,2.927893484304855e-16,10,10,10,0,0,1,0.038085670089773406,1.1688641563067452e-09,32583487.041054048,0.021092409301701295,6.473343161560824e-10
12,0,4,27,21,0.05,0.16746406432671598,1.8130751807105035e-16,10,10,10,0,0,1,0.03586144151067956,9.42521937242458e-10,38048389.21372971,0.02575210647430976,6.768251445119348e-10
12,0,4,27,21,0.1,0.3031578814040536,1.8564179366717034e-16,10,10,10,0,0,1,0.034338771666394756,7.07612099045742e-10,48527677.52473805,0.03048545921866366,6.282076708663121e-10
12,0,4,27,21,0.2,0.5858234689716094,1.8235835350036666e-16,10,10,10,0,0,1,0.03392978208179026,1.017542596275081e-09,33344827.23966254,0.037115433543726414,1.113079197470811e-09
12,1,3,25,21,0.0,0.0,2.3928911599407844e-16,6,6,6,0,0,1,0.022452445280706307,9.50845046072593e-10,23613148.381757017,0.008553011733334592,3.6221394792988953e-10
12,1,3,25,21,0.02,0.014800699825925799,1.2924400541037777e-16,6,6,6,0,0,1,0.02409518574727275,9.166617473513233e-10,26285798.242258206,0.009478374160436747,3.605891695995329e-10
12,1,3,25,21,0.05,0.03660867401498613,1.0684843964644948e-16,6,6,6,0,0,1,0.025940165349011054,1.1797712407795361e-09,21987453.54385062,0.01061729595955492,4.828797449591125e-10
12,1,3,25,21,0.1,0.07207284256142209,7.671279012449781e-17,6,6,6,0,0,1,0.027859148615923875,8.725610543981049e-10,31928022.08567651,0.011981244139709395,3.752579507605765e-10
12,1,3,25,21,0.2,0.14041311883107624,9.572384132886376e-17,6,6,6,0,0,1,0.02999694606036758,1.1628831098572787e-09,25795323.517209396,0.013670711641221179,5.299686045173605e-10
12,1,4,25,21,0.0,0.0,1.742959774354322e-16,10,10,10,0,0,1,0.010826899186242342,2.9863076952823604e-10,36255136.020746775,0.008716310865371514,2.4041589153481876e-10
12,1,4,25,21,0.02,0.011504642198535303,1.5491078607663834e-16,10,10,10,0,0,1,0.0111296522526477,5.100685180796054e-10,21819916.122041266,0.008804048483596134,4.0348681748741854e-10
12,1,4,25,21,0.05,0.02898006164022129,1.556728954836783e-16,10,10,10,0,0,1,0.011589597475464303,4.671318559460394e-10,24810120.157600794,0.00892080571232251,3.5956318049469603e-10
12,1,4,25,21,0.1,0.058768760219719954,7.185587982941926e-17,10,10,10,0,0,1,0.0123957354264414,5.452358102964407e-10,22734631.864517353,0.009089849428228313,3.998239110445031e-10
12,1,4,25,21,0.2,0.16171289842644235,9.708830767422098e-17,10,10,10,0,0,1,0.01742062053546982,6.967663467907999e-10,25002098.030049324,0.01124159795542064,4.496261850469379e-10
16,0,3,38,29,0.0,0.0,1.071188225091295e-16,6,6,6,0,0,1,0.06606807153233865,4.57465979346705e-10,144421824.74697056,0.10453547712028631,7.238204971262157e-10
16,0,3,38,29,0.02,0.02558934554481385,3.776994261034384e-16,6,6,6,0,0,1,0.06517605267278062,5.338608902272833e-10,122084336.69870983,0.11342398655383534,9.290625613484944e-10
16,0,3,38,29,0.05,0.06148536513815872,1.3653013274128908e-16,6,6,6,0,0,1,0.06392825600165529,8.713626639727558e-10,73365842.54160112,0.12262497549174593,1.671417804848531e-09
16,0,3,38,29,0.1,0.11610137335404724,1.1132427920181056e-16,6,6,6,0,0,1,0.06178446349641444,7.229798245467596e-10,85458074.20718482,0.12997471380391443,1.5209178887977669e-09
16,0,3,38,29,0.2,0.21100990452949892,7.456717924060577e-17,6,6,6,0,0,1,0.05594543699247249,6.344686834910631e-10,88176829.75392412,0.12553618344036196,1.4236867431811377e-09
16,0,4,38,29,0.0,0.0,3.304737441119919e-16,10,10,10,0,0,1,0.03953381714869875,1.1120353190352732e-09,35550864.711484276,0.01402249122406745,3.9443460342998787e-10
16,0,4,38,29,0.02,0.024284967412733192,3.067380490709161e-16,10,10,10,0,0,1,0.040122893159601596,1.8636332586481856e-09,21529393.175084963,0.016553680483798225,7.688874626667417e-10
16,0,4,38,29,0.05,0.060007862869017145,6.936486273509709e-17,10,10,10,0,0,1,0.04113928447676985,1.6077311105717315e-09,25588410.980474863,0.020107596592281382,7.85808724411391e-10
16,0,4,38,29,0.1,0.11806749592821927,1.5231028467403373e-16,10,10,10,0,0,1,0.04313852468443247,1.4221784653536843e-09,30332708.40147637,0.025892480245342932,8.536158370891723e-10
16,0,4,38,29,0.2,0.2308698255830502,8.306382108907338e-17,10,10,10,0,0,1,0.045670732408090074,1.2074391965972917e-09,37824457.52512475,0.03624729934320069,9.583032171576876e-10
16,1,3,36,29,0.0,0.0,2.1084911007065588e-16,6,6,6,0,0,1,0.18659344481189508,8.788477639159393e-10,212316003.3775116,0.1382040431610655,6.509355911119416e-10
16,1,3,36,29,0.02,0.015221074340696458,1.4123321126118017e-16,6,6,6,0,0,1,0.18915461582245452,2.325290598893006e-09,81346656.49022669,0.13282978573518373,1.6328856213228043e-09
16,1,3,36,29,0.05,0.03879793236151393,3.2726410017643936e-16,6,6,6,0,0,1,0.1941070135585051,2.2215384318239746e-09,87375041.89794062,0.12293061023369231,1.4069304868234887e-09
16,1,3,36,29,0.1,0.08074869487860624,2.532019966207485e-16,6,6,6,0,0,1,0.20698844203525196,2.328668166312157e-09,88887049.27119498,0.09998292690499855,1.12483120684938e-09
16,1,3,36,29,0.2,0.18966431179376436,2.7872620750913593e-16,6,6,6,0,0,1,0.2452023033454516,6.8387702940096776e-09,35854736.04416979,0.014184639130083094,3.9561410060503387e-10
16,1,4,36,29,0.0,0.0,1.929416793347256e-16,10,10,10,0,0,1,0.012713252549610575,8.085349001584539e-10,15723814.280991733,0.007227249045047622,4.596371432718342e-10
16,1,4,36,29,0.02,0.023735334016431586,1.0438553525933765e-16,10,10,10,0,0,1,0.0124661931499061,9.73705212843005e-10,12802841.132489739,0.006818435191140486,5.3257203776833e-10
16,1,4,36,29,0.05,0.058166701983733436,2.3497451620165064e-16,10,10,10,0,0,1,0.01233767269391628,1.0476612779669505e-09,11776394.731383907,0.006309353058564132,5.357627046850105e-10
16,1,4,36,29,0.1,0.1141045867828762,1.75165497659918e-16,10,10,10,0,0,1,0.012096456048965353,8.200310593426189e-10,14751216.933981165,0.005350079414983773,3.6268732531885113e-10
16,1,4,36,29,0.2,0.22705545403700178,3.562331858951575e-16,10,10,10,0,0,1,0.020003947026357733,1.3706616929707546e-09,14594372.286717545,0.005202490995016282,3.564724054457012e-10
20,0,3,50,37,0.0,0.0,1.6098908622287817e-16,6,6,6,0,0,1,0.06328879994377404,1.3053093751518097e-09,48485670.15657583,0.04349574490643481,8.970845339455709e-10
20,0,3,50,37,0.02,0.028207415926399092,3.69378558252548e-16,6,6,6,0,0,1,0.06238013021902258,1.445252741013531e-09,43162090.92623928,0.04879512613396407,1.13050885827916e-09
20,0,3,50,37,0.05,0.07019030634064592,1.9540795301789365e-16,6,6,6,0,0,1,0.06283252417468946,1.5747588496479607e-09,39899775.047464415,0.057812386579111266,1.4489401634555125e-09
20,0,3,50,37,0.1,0.13939527636517116,1.1124789667670284e-16,6,6,6,0,0,1,0.06688390711105047,1.3933840147037734e-09,48001058.14711077,0.0764554275578857,1.592786294909785e-09
20,0,3,50,37,0.2,0.27586952489354627,1.3444100526397651e-16,6,6,6,0,0,1,0.07297656322897143,1.2034149292208268e-09,60641231.42981237,0.11238551704413721,1.8532855351760943e-09
20,0,4,50,37,0.0,0.0,2.966157708970048e-16,10,10,10,0,0,1,0.0031604885651785697,1.4039792242718756e-09,2251093.5157794347,0.001954711273408901,8.683385371969164e-10
20,0,4,50,37,0.02,0.03738805571308237,2.528927771009748e-16,10,10,10,0,0,1,0.003325035686339165,1.3237484021834096e-09,2511833.5887897415,0.0021455692878610644,8.541844884645884e-10
20,0,4,50,37,0.05,0.09153886840646966,1.8925087602085512e-16,10,10,10,0,0,1,0.003757858850221478,1.4208113691312115e-09,2644868.2294253525,0.0025480681726813073,9.634007926561518e-10
20,0,4,50,37,0.1,0.17782586232625994,3.1190401751350674e-16,10,10,10,0,0,1,0.00482535247593858,1.361758948470576e-09,3543470.363354725,0.003341859614749287,9.431035883098043e-10
20,0,4,50,37,0.2,0.3724559538564774,1.5808439397023625e-16,10,10,10,0,0,1,0.005909893447506845,1.2403268862527202e-09,4764787.019462132,0.005196929462708802,1.09069501773774e-09
20,1,3,48,37,0.0,0.0,1.9979543050086517e-16,6,6,6,0,0,1,0.08004159730984227,5.46790308997564e-10,146384447.21398956,0.11938020747032675,8.155252128377605e-10
20,1,3,48,37,0.02,0.017097717641397118,2.618760204215774e-16,6,6,6,0,0,1,0.07878901277349508,6.765429827852787e-10,116458251.40204158,0.11758700207951552,1.0096923203284e-09
20,1,3,48,37,0.05,0.04197594487610099,1.3108461521426706e-16,6,6,6,0,0,1,0.07705902894193595,6.536008322888443e-10,117899221.03154194,0.11491051870709373,9.746503654335847e-10
20,1,3,48,37,0.1,0.08149853959789578,1.5414994737175497e-16,6,6,6,0,0,1,0.074543883273834,7.817782577242675e-10,95351696.64455616,0.11057492564389518,1.1596534674793135e-09
20,1,3,48,37,0.2,0.15422526011399548,1.5377187313272913e-16,6,6,6,0,0,1,0.07080739718338269,7.26541280148457e-10,97458188.70596637,0.10275004878920772,1.054298775139754e-09
20,1,4,48,37,0.0,0.0,2.996308509515732e-16,10,10,10,0,0,1,0.0056569158551179844,2.075748463953277e-09,2725241.4958704384,0.0031420649627759197,1.1529491854344264e-09
20,1,4,48,37,0.02,0.012284748926592119,2.372786193175635e-16,10,10,10,0,0,1,0.005932996424859896,3.617626651994052e-09,1640024.5231468542,0.003163818541091097,1.9291288004769647e-09
20,1,4,48,37,0.05,0.031380164448875314,1.2996539068290405e-16,10,10,10,0,0,1,0.007258955005160761,3.3780618032640365e-09,2148852.0423595654,0.0035775786698165357,1.664879014140101e-09
20,1,4,48,37,0.1,0.06557759150644674,1.5880874234855672e-16,10,10,10,0,0,1,0.011098978295401874,5.313243226756305e-09,2088927.199776946,0.0044007456400830544,2.106701296509023e-09
20,1,4,48,37,0.2,0.1477252356725281,4.59485840362156e-16,10,10,10,0,0,1,0.03458505352568763,1.289479744025376e-08,2682093.5801327117,0.005022201472640387,1.872493006896458e-09


==> anc/results/exp11_control.csv <==
n_nodes,m,omega,n_b,rank,full,reaches_full,asym
16,3,0.2,38,9,9,1,0.10345793048469709
16,3,1.0,38,9,9,1,0.8628642894850296
16,4,0.2,38,16,16,1,0.37499587773967763
16,4,1.0,38,16,16,1,0.6676728749875634
16,5,0.2,38,25,25,1,0.14870836828694764
16,5,1.0,38,25,25,1,0.9539498146787532
24,3,0.2,61,9,9,1,0.08302748067131656
24,3,1.0,61,9,9,1,0.9130933272549335
24,4,0.2,61,16,16,1,0.28472386293809065
24,4,1.0,61,16,16,1,0.7385562997460604
24,5,0.2,61,25,25,1,0.16095673506676306
24,5,1.0,61,25,25,1,0.7429725828894671
32,3,0.2,84,9,9,1,0.13616839900825006
32,3,1.0,84,9,9,1,0.5361123655582137
32,4,0.2,84,16,16,1,0.07488424478915565
32,4,1.0,84,16,16,1,0.7242021742786141
32,5,0.2,84,25,25,1,0.17397918323737108
32,5,1.0,84,25,25,1,1.1722805853518605


==> anc/results/exp11_frequency.csv <==
n_nodes,seed,m,overlap,p,omega,n_b,n_free,d,bound,rank,asym,violated,attained,sv_gap,rank_real,bound_real,sv_gap_real
16,0,3,full,3,0.0,38,29,6,6,6,8.078600689158662e-16,0,1,250895641314692.47,6,6,244574992589740.88
16,0,3,full,3,0.05,38,29,6,6,6,1.6372575825902974e-16,0,1,411070622035989.2,12,12,223670683050.07565
16,0,3,full,3,0.2,38,29,6,6,6,4.838880327247954e-16,0,1,7777718896103.141,12,12,17887837607.601685
16,0,3,full,3,0.5,38,29,6,6,6,7.368019271297361e-16,0,1,122188469662751.77,12,12,822081449862.2621
16,0,3,full,3,1.0,38,29,6,6,6,3.284212767011429e-16,0,1,21245845441729.92,12,12,6456153620561.714
16,0,3,full,3,2.0,38,29,6,6,6,4.605357959219695e-16,0,1,81561405263525.11,12,12,21312427313547.29
16,0,3,none,0,0.0,38,29,9,9,9,0.6005321177184236,0,1,inf,9,9,inf
16,0,3,none,0,0.05,38,29,9,9,9,0.6147142548648085,0,1,inf,18,18,inf
16,0,3,none,0,0.2,38,29,9,9,9,0.9067814166705469,0,1,inf,18,18,inf
16,0,3,none,0,0.5,38,29,9,9,9,1.4373540597818424,0,1,inf,18,18,inf
16,0,3,none,0,1.0,38,29,9,9,9,0.9505321113517589,0,1,inf,18,18,inf
16,0,3,none,0,2.0,38,29,9,9,9,0.8777043953144121,0,1,inf,18,18,inf
16,0,4,full,4,0.0,38,29,10,10,10,1.7066628573132945e-16,0,1,88102999486060.6,10,10,92799579515561.42
16,0,4,full,4,0.05,38,29,10,10,10,1.0284421396008895e-16,0,1,102838265039173.56,20,20,111872280288.82303
16,0,4,full,4,0.2,38,29,10,10,10,3.7155492839580736e-16,0,1,1755700725504.399,20,20,9838398939.375277
16,0,4,full,4,0.5,38,29,10,10,10,4.76512486222502e-16,0,1,32625115397855.414,20,20,627114802922.4968
16,0,4,full,4,1.0,38,29,10,10,10,8.087003839763022e-16,0,1,36489998938392.586,20,20,2199059145465.6284
16,0,4,full,4,2.0,38,29,10,10,10,3.149487262265039e-16,0,1,66332736903438.18,20,20,24424216685633.477
16,0,4,none,0,0.0,38,29,16,16,16,1.317092056512298,0,1,inf,16,16,inf
16,0,4,none,0,0.05,38,29,16,16,16,1.3184508036559726,0,1,inf,32,32,inf
16,0,4,none,0,0.2,38,29,16,16,16,1.3509408833233327,0,1,inf,32,32,inf
16,0,4,none,0,0.5,38,29,16,16,16,1.1691146028365116,0,1,inf,32,32,inf
16,0,4,none,0,1.0,38,29,16,16,16,1.2792447424603157,0,1,inf,32,32,inf
16,0,4,none,0,2.0,38,29,16,16,16,1.46003687541202,0,1,inf,32,32,inf
16,0,5,full,5,0.0,38,29,15,15,15,1.581204802854641e-16,0,1,37318813417963.695,15,15,33169324969014.094
16,0,5,full,5,0.05,38,29,15,15,15,1.7690998770234982e-16,0,1,31202677829414.902,30,30,1255848225.8578768
16,0,5,full,5,0.2,38,29,15,15,15,4.1745829597590026e-16,0,1,413529036130.0829,29,30,14.874845733836114
16,0,5,full,5,0.5,38,29,15,15,15,5.402727787064704e-16,0,1,14624891105100.04,30,30,4545966156.193623
16,0,5,full,5,1.0,38,29,15,15,15,7.682044248074628e-16,0,1,6805541310160.133,30,30,43000806678.230896
16,0,5,full,5,2.0,38,29,15,15,15,5.1626439124250585e-16,0,1,29027138300870.754,30,30,388449440868.6963
16,0,5,none,0,0.0,38,29,25,25,25,1.4191474157356987,0,1,inf,25,25,inf
16,0,5,none,0,0.05,38,29,25,25,25,1.420796864654277,0,1,inf,38,38,inf
16,0,5,none,0,0.2,38,29,25,25,25,1.4134391627740828,0,1,inf,38,38,inf
16,0,5,none,0,0.5,38,29,25,25,25,1.5956798877825706,0,1,inf,38,38,inf
16,0,5,none,0,1.0,38,29,25,25,25,1.322812555004959,0,1,inf,38,38,inf
16,0,5,none,0,2.0,38,29,25,25,25,1.3311104340460334,0,1,inf,38,38,inf
16,1,3,full,3,0.0,36,29,6,6,6,3.4917504491910867e-16,0,1,244768694654309.97,6,6,276867439427766.25
16,1,3,full,3,0.05,36,29,6,6,6,1.0951274300549428e-16,0,1,288641487002134.06,12,12,423930577563.0905
16,1,3,full,3,0.2,36,29,6,6,6,3.677888987227433e-16,0,1,187293397432906.94,12,12,1792513970520.8047
16,1,3,full,3,0.5,36,29,6,6,6,1.4980387383661813e-15,0,1,28534024467001.06,12,12,1567624040328.9573
16,1,3,full,3,1.0,36,29,6,6,6,4.07895311322115e-16,0,1,163737255005291.03,12,12,28357184338974.945
16,1,3,full,3,2.0,36,29,6,6,6,7.138440022964608e-17,0,1,224984710993813.06,12,12,21306021645770.285
16,1,3,none,0,0.0,36,29,9,9,9,1.243994393760405,0,1,inf,9,9,inf
16,1,3,none,0,0.05,36,29,9,9,9,1.2408515979922865,0,1,inf,18,18,inf
16,1,3,none,0,0.2,36,29,9,9,9,1.1543611668810814,0,1,inf,18,18,inf
16,1,3,none,0,0.5,36,29,9,9,9,1.4206632185567314,0,1,inf,18,18,inf
16,1,3,none,0,1.0,36,29,9,9,9,1.506090567027822,0,1,inf,18,18,inf
16,1,3,none,0,2.0,36,29,9,9,9,1.0647557884164653,0,1,inf,18,18,inf
16,1,4,full,4,0.0,36,29,10,10,10,2.071561983620108e-16,0,1,81019739599655.39,10,10,80701207160723.48
16,1,4,full,4,0.05,36,29,10,10,10,2.6812787724008603e-16,0,1,94653381791451.44,20,20,63284887738.934654
16,1,4,full,4,0.2,36,29,10,10,10,3.1999309415805663e-16,0,1,36459300224057.63,20,20,143014490536.5577
16,1,4,full,4,0.5,36,29,10,10,10,2.106416907394506e-15,0,1,36803192758020.48,20,20,166455483187.959
16,1,4,full,4,1.0,36,29,10,10,10,9.552244949048576e-16,0,1,203496712440114.7,20,20,10028252706265.113
16,1,4,full,4,2.0,36,29,10,10,10,2.5446817742256206e-16,0,1,173720270048663.22,20,20,5462173382169.336
16,1,4,none,0,0.0,36,29,16,16,16,0.6091088002154392,0,1,inf,16,16,inf
16,1,4,none,0,0.05,36,29,16,16,16,0.6081684334900641,0,1,inf,32,32,inf
16,1,4,none,0,0.2,36,29,16,16,16,0.6226253906797276,0,1,inf,32,32,inf
16,1,4,none,0,0.5,36,29,16,16,16,1.110783379026147,0,1,inf,32,32,inf
16,1,4,none,0,1.0,36,29,16,16,16,1.2949129279953433,0,1,inf,32,32,inf
16,1,4,none,0,2.0,36,29,16,16,16,1.1344878132839165,0,1,inf,32,32,inf
16,1,5,full,5,0.0,36,29,15,15,15,1.870987329032708e-16,0,1,78149707053603.42,15,15,74413142884665.69
16,1,5,full,5,0.05,36,29,15,15,15,1.7493315187239532e-16,0,1,80209048195570.61,30,30,42886967735.06364
16,1,5,full,5,0.2,36,29,15,15,15,4.834659208934828e-16,0,1,52336657925476.48,30,30,141817519130.25223
16,1,5,full,5,0.5,36,29,15,15,15,1.7255662515863386e-15,0,1,37015076710250.516,30,30,312200726676.3352
16,1,5,full,5,1.0,36,29,15,15,15,8.367852340605053e-16,0,1,28645144767155.36,30,30,2558345802418.627
16,1,5,full,5,2.0,36,29,15,15,15,3.042904971516352e-16,0,1,34574899399967.227,30,30,6426270034316.158
16,1,5,none,0,0.0,36,29,25,25,25,0.8922721930325883,0,1,inf,25,25,inf
16,1,5,none,0,0.05,36,29,25,25,25,0.8978975784203739,0,1,inf,36,36,inf
16,1,5,none,0,0.2,36,29,25,25,25,1.0430132644657055,0,1,inf,36,36,inf
16,1,5,none,0,0.5,36,29,25,25,25,1.083773808933321,0,1,inf,36,36,inf
16,1,5,none,0,1.0,36,29,25,25,25,1.345658170421957,0,1,inf,36,36,inf
16,1,5,none,0,2.0,36,29,25,25,25,1.4117002470099091,0,1,inf,36,36,inf
24,0,3,full,3,0.0,61,45,6,6,6,1.5872069183524717e-16,0,1,170744908647787.72,6,6,170737697858730.25
24,0,3,full,3,0.05,61,45,6,6,6,7.541522493514645e-17,0,1,139219276506230.19,12,12,345105176755.6969
24,0,3,full,3,0.2,61,45,6,6,6,2.9288552976735686e-16,0,1,6085654240254.321,12,12,40897976997.21648
24,0,3,full,3,0.5,61,45,6,6,6,5.059326084470432e-16,0,1,35042767212520.418,12,12,2565128167054.1035
24,0,3,full,3,1.0,61,45,6,6,6,1.4399811220227222e-15,0,1,99673363938476.75,12,12,11266141299908.434
24,0,3,full,3,2.0,61,45,6,6,6,2.148616561314229e-16,0,1,1073900093005618.2,12,12,268002865036355.7
24,0,3,none,0,0.0,61,45,9,9,9,1.2344335627019054,0,1,inf,9,9,inf
24,0,3,none,0,0.05,61,45,9,9,9,1.242867424878147,0,1,inf,18,18,inf
24,0,3,none,0,0.2,61,45,9,9,9,1.3937882765868919,0,1,inf,18,18,inf
24,0,3,none,0,0.5,61,45,9,9,9,1.3989539720601005,0,1,inf,18,18,inf
24,0,3,none,0,1.0,61,45,9,9,9,1.4047140378150758,0,1,inf,18,18,inf
24,0,3,none,0,2.0,61,45,9,9,9,0.8870567473060769,0,1,inf,18,18,inf
24,0,4,full,4,0.0,61,45,10,10,10,2.86124304596694e-16,0,1,137084426448815.53,10,10,139093389142447.66
24,0,4,full,4,0.05,61,45,10,10,10,5.002500575939443e-17,0,1,158521303208281.16,20,20,154333558594.59747
24,0,4,full,4,0.2,61,45,10,10,10,5.143714940482131e-16,0,1,1730128040124.0403,20,20,9366339365.368223
24,0,4,full,4,0.5,61,45,10,10,10,6.945469364388927e-16,0,1,10941557906505.002,20,20,230811206176.33423
24,0,4,full,4,1.0,61,45,10,10,10,1.034680058479734e-15,0,1,42884037559599.086,20,20,8759761831144.43
24,0,4,full,4,2.0,61,45,10,10,10,5.211012403358065e-16,0,1,451396607664495.5,20,20,196771164043359.7
24,0,4,none,0,0.0,61,45,16,16,16,0.8317812013441312,0,1,inf,16,16,inf
24,0,4,none,0,0.05,61,45,16,16,16,0.8323982639216901,0,1,inf,32,32,inf
24,0,4,none,0,0.2,61,45,16,16,16,0.8466876113664662,0,1,inf,32,32,inf
24,0,4,none,0,0.5,61,45,16,16,16,1.0670172173480998,0,1,inf,32,32,inf
24,0,4,none,0,1.0,61,45,16,16,16,1.0983323556511293,0,1,inf,32,32,inf
24,0,4,none,0,2.0,61,45,16,16,16,1.1809261730427207,0,1,inf,32,32,inf
24,0,5,full,5,0.0,61,45,15,15,15,2.8494149242584804e-16,0,1,27530853157980.336,15,15,29791042261141.562
24,0,5,full,5,0.05,61,45,15,15,15,8.419827672157298e-17,0,1,28092155624551.168,30,30,23774896969.250683
24,0,5,full,5,0.2,61,45,15,15,15,9.636851239752306e-16,0,1,436549038297.5415,30,30,1779253908.1871166
24,0,5,full,5,0.5,61,45,15,15,15,2.0593917226879808e-16,0,1,5328114824397.233,30,30,115049117212.77034
24,0,5,full,5,1.0,61,45,15,15,15,1.2497087977423154e-15,0,1,30841851940017.36,30,30,3469441880509.7744
24,0,5,full,5,2.0,61,45,15,15,15,3.8696229058747597e-16,0,1,27423311624428.59,30,30,4193618463472.098
24,0,5,none,0,0.0,61,45,25,25,25,1.2943400487933157,0,1,inf,25,25,inf
24,0,5,none,0,0.05,61,45,25,25,25,1.2979803015806028,0,1,inf,50,50,inf
24,0,5,none,0,0.2,61,45,25,25,25,1.4115018276831952,0,1,inf,50,50,inf
24,0,5,none,0,0.5,61,45,25,25,25,1.3255885815137125,0,1,inf,50,50,inf
24,0,5,none,0,1.0,61,45,25,25,25,1.220566901745697,0,1,inf,50,50,inf
24,0,5,none,0,2.0,61,45,25,25,25,1.4773754227027465,0,1,inf,50,50,inf
24,1,3,full,3,0.0,60,45,6,6,6,1.9172127760846956e-16,0,1,234269447836765.34,6,6,263327583431845.2
24,1,3,full,3,0.05,60,45,6,6,6,2.0121749966931612e-16,0,1,251632411540008.72,12,12,122841978612.5833
24,1,3,full,3,0.2,60,45,6,6,6,7.382522225891711e-16,0,1,12195639896617.693,12,12,22577988452.96667
24,1,3,full,3,0.5,60,45,6,6,6,6.295504888487841e-16,0,1,130677940083600.33,12,12,14775110947804.295
24,1,3,full,3,1.0,60,45,6,6,6,3.205254205341107e-16,0,1,23554263683634.066,12,12,2045002910155.4233
24,1,3,full,3,2.0,60,45,6,6,6,3.43924183746928e-16,0,1,161490380909243.88,12,12,83298099345559.84
24,1,3,none,0,0.0,60,45,9,9,9,0.9877543813021009,0,1,inf,9,9,inf
24,1,3,none,0,0.05,60,45,9,9,9,0.9832406126611695,0,1,inf,18,18,inf
24,1,3,none,0,0.2,60,45,9,9,9,0.865269961982101,0,1,inf,18,18,inf
24,1,3,none,0,0.5,60,45,9,9,9,0.9440773951150575,0,1,inf,18,18,inf
24,1,3,none,0,1.0,60,45,9,9,9,0.7905279927137265,0,1,inf,18,18,inf
24,1,3,none,0,2.0,60,45,9,9,9,0.589500521449254,0,1,inf,18,18,inf
24,1,4,full,4,0.0,60,45,10,10,10,8.763033751943941e-17,0,1,108441422712689.47,10,10,100033815074137.25
24,1,4,full,4,0.05,60,45,10,10,10,3.2656281778411423e-16,0,1,70789224240815.44,20,20,86438061643.30305
24,1,4,full,4,0.2,60,45,10,10,10,2.779334107056541e-16,0,1,9522792402025.688,20,20,58076776326.49892
24,1,4,full,4,0.5,60,45,10,10,10,1.327105359726032e-15,0,1,25541811318756.934,20,20,3687771713492.0225
24,1,4,full,4,1.0,60,45,10,10,10,1.4982169352536812e-15,0,1,45066708938044.32,20,20,3573443876218.3813
24,1,4,full,4,2.0,60,45,10,10,10,3.43318109863917e-16,0,1,138388394480505.67,20,20,52182783761806.695
24,1,4,none,0,0.0,60,45,16,16,16,1.0090539068717623,0,1,inf,16,16,inf
24,1,4,none,0,0.05,60,45,16,16,16,1.0135843847527437,0,1,inf,32,32,inf
24,1,4,none,0,0.2,60,45,16,16,16,1.1422162515892513,0,1,inf,32,32,inf
24,1,4,none,0,0.5,60,45,16,16,16,1.068482418606954,0,1,inf,32,32,inf
24,1,4,none,0,1.0,60,45,16,16,16,1.236538937114927,0,1,inf,32,32,inf
24,1,4,none,0,2.0,60,45,16,16,16,1.4355879855512654,0,1,inf,32,32,inf
24,1,5,full,5,0.0,60,45,15,15,15,1.700435544258387e-16,0,1,42869294349054.66,15,15,56451745419051.39
24,1,5,full,5,0.05,60,45,15,15,15,1.6820235254206388e-16,0,1,41151579476990.5,30,30,14792116534.408508
24,1,5,full,5,0.2,60,45,15,15,15,3.374019534049164e-16,0,1,5016213219818.179,30,30,18080179590.892506
24,1,5,full,5,0.5,60,45,15,15,15,2.9072574500617563e-15,0,1,3415429248158.228,30,30,71458638097.70016
24,1,5,full,5,1.0,60,45,15,15,15,9.281776009709541e-16,0,1,13644442464113.336,30,30,777364470455.6533
24,1,5,full,5,2.0,60,45,15,15,15,3.2343482301014075e-16,0,1,16233713303849.043,30,30,1125473267717.5603
24,1,5,none,0,0.0,60,45,25,25,25,1.158600906566036,0,1,inf,25,25,inf
24,1,5,none,0,0.05,60,45,25,25,25,1.1532491515822825,0,1,inf,50,50,inf
24,1,5,none,0,0.2,60,45,25,25,25,0.7810390001650733,0,1,inf,50,50,inf
24,1,5,none,0,0.5,60,45,25,25,25,1.3129656470146411,0,1,inf,50,50,inf
24,1,5,none,0,1.0,60,45,25,25,25,1.1341375991954075,0,1,inf,50,50,inf
24,1,5,none,0,2.0,60,45,25,25,25,1.227563689449666,0,1,inf,50,50,inf
32,0,3,full,3,0.0,84,61,6,6,6,6.772267922949291e-16,0,1,19356206164690.613,6,6,18970155337385.18
32,0,3,full,3,0.05,84,61,6,6,6,2.1578962664986607e-16,0,1,24432945933598.85,12,12,53030416875.75695
32,0,3,full,3,0.2,84,61,6,6,6,6.866937831219369e-16,0,1,75392281664682.23,12,12,264164408057.16998
32,0,3,full,3,0.5,84,61,6,6,6,6.743127929447009e-16,0,1,223629190062439.06,12,12,11985072912801.365
32,0,3,full,3,1.0,84,61,6,6,6,1.3559842693745102e-15,0,1,68928447370251.74,12,12,34638141450404.38
32,0,3,full,3,2.0,84,61,6,6,6,2.5394965675881595e-16,0,1,676738228969215.5,12,12,233303802720382.66
32,0,3,none,0,0.0,84,61,9,9,9,1.376974545745733,0,1,inf,9,9,inf
32,0,3,none,0,0.05,84,61,9,9,9,1.3069475324525113,0,1,inf,18,18,inf
32,0,3,none,0,0.2,84,61,9,9,9,0.6411576361963139,0,1,inf,18,18,inf
32,0,3,none,0,0.5,84,61,9,9,9,1.3341334728909398,0,1,inf,18,18,inf
32,0,3,none,0,1.0,84,61,9,9,9,1.1535395594596438,0,1,inf,18,18,inf
32,0,3,none,0,2.0,84,61,9,9,9,1.158241924296707,0,1,inf,18,18,inf
32,0,4,full,4,0.0,84,61,10,10,10,5.059900366886548e-16,0,1,30520823375413.707,10,10,30621032324055.836
32,0,4,full,4,0.05,84,61,10,10,10,4.913613474637303e-16,0,1,33856509068316.055,20,20,73440193592.9966
32,0,4,full,4,0.2,84,61,10,10,10,5.832270679038379e-16,0,1,44972442290452.72,20,20,179939925941.0292
32,0,4,full,4,0.5,84,61,10,10,10,6.853417576101231e-16,0,1,276668968240364.5,20,20,8034297517713.487
32,0,4,full,4,1.0,84,61,10,10,10,1.0237675988778745e-15,0,1,132886829290336.73,20,20,27643545797755.664
32,0,4,full,4,2.0,84,61,10,10,10,3.7443689612753634e-16,0,1,156948192582836.53,20,20,111547042420522.3
32,0,4,none,0,0.0,84,61,16,16,16,0.8291019015642623,0,1,inf,16,16,inf
32,0,4,none,0,0.05,84,61,16,16,16,0.8479738722377067,0,1,inf,32,32,inf
32,0,4,none,0,0.2,84,61,16,16,16,1.7633975414336587,0,1,inf,32,32,inf
32,0,4,none,0,0.5,84,61,16,16,16,1.3023705143529818,0,1,inf,32,32,inf
32,0,4,none,0,1.0,84,61,16,16,16,1.3619720447636001,0,1,inf,32,32,inf
32,0,4,none,0,2.0,84,61,16,16,16,1.1184328946524407,0,1,inf,32,32,inf
32,0,5,full,5,0.0,84,61,15,15,15,5.842363612596244e-16,0,1,7818170104154.713,15,15,7905827325973.55
32,0,5,full,5,0.05,84,61,15,15,15,3.869893207436635e-16,0,1,7511071307217.356,30,30,8190969667.342997
32,0,5,full,5,0.2,84,61,15,15,15,9.690188431219962e-16,0,1,7913749444444.176,30,30,34164318180.066326
32,0,5,full,5,0.5,84,61,15,15,15,1.1452687836045544e-15,0,1,116708066304458.53,30,30,2885339816584.04
32,0,5,full,5,1.0,84,61,15,15,15,2.03203506049383e-15,0,1,52793593663708.04,30,30,5836454158600.458
32,0,5,full,5,2.0,84,61,15,15,15,4.402093592907939e-16,0,1,88724602508528.86,30,30,37117894596456.164
32,0,5,none,0,0.0,84,61,25,25,25,0.5267594311635313,0,1,inf,25,25,inf
32,0,5,none,0,0.05,84,61,25,25,25,0.530143299265711,0,1,inf,50,50,inf
32,0,5,none,0,0.2,84,61,25,25,25,0.8813175792907614,0,1,inf,50,50,inf
32,0,5,none,0,0.5,84,61,25,25,25,0.8234874115966899,0,1,inf,50,50,inf
32,0,5,none,0,1.0,84,61,25,25,25,1.3838444284446274,0,1,inf,50,50,inf
32,0,5,none,0,2.0,84,61,25,25,25,1.0005086998212933,0,1,inf,50,50,inf
32,1,3,full,3,0.0,85,61,6,6,6,1.5376092520636218e-16,0,1,680276916816762.6,6,6,655281088262717.9
32,1,3,full,3,0.05,85,61,6,6,6,2.485020626821018e-16,0,1,462416107536661.0,12,12,511105507467.3985
32,1,3,full,3,0.2,85,61,6,6,6,8.767493850295471e-17,0,1,119224704982337.95,12,12,681580182773.1686
32,1,3,full,3,0.5,85,61,6,6,6,3.066928299602077e-15,0,1,2003022127858.4614,12,12,220309964131.2022
32,1,3,full,3,1.0,85,61,6,6,6,6.199289309782812e-16,0,1,98696765187084.88,12,12,9693222187104.863
32,1,3,full,3,2.0,85,61,6,6,6,2.4180161358650233e-16,0,1,420242739870283.9,12,12,186129635086756.38
32,1,3,none,0,0.0,85,61,9,9,9,0.9130245494752603,0,1,inf,9,9,inf
32,1,3,none,0,0.05,85,61,9,9,9,0.9189222447258076,0,1,inf,18,18,inf
32,1,3,none,0,0.2,85,61,9,9,9,1.1847169697106472,0,1,inf,18,18,inf
32,1,3,none,0,0.5,85,61,9,9,9,1.1906245505539712,0,1,inf,18,18,inf
32,1,3,none,0,1.0,85,61,9,9,9,0.6429134879269648,0,1,inf,18,18,inf
32,1,3,none,0,2.0,85,61,9,9,9,0.2737003712472309,0,1,inf,18,18,inf
32,1,4,full,4,0.0,85,61,10,10,10,3.11231097017018e-16,0,1,152484982964035.78,10,10,147395419453844.3
32,1,4,full,4,0.05,85,61,10,10,10,4.924441473526822e-16,0,1,124852022101231.97,20,20,180297030831.907
32,1,4,full,4,0.2,85,61,10,10,10,1.464236691818486e-15,0,1,41324081305298.234,20,20,216893471477.1052
32,1,4,full,4,0.5,85,61,10,10,10,4.417514305081725e-15,0,1,4726001316962.703,20,20,419225775539.47687
32,1,4,full,4,1.0,85,61,10,10,10,1.6676416928836303e-15,0,1,56616815269384.64,20,20,7627152079302.553
32,1,4,full,4,2.0,85,61,10,10,10,7.337882137677446e-16,0,1,241333717372923.3,20,20,170045318525285.7
32,1,4,none,0,0.0,85,61,16,16,16,1.3050534519279553,0,1,inf,16,16,inf
32,1,4,none,0,0.05,85,61,16,16,16,1.3131580583877007,0,1,inf,32,32,inf
32,1,4,none,0,0.2,85,61,16,16,16,1.4671766463478884,0,1,inf,32,32,inf
32,1,4,none,0,0.5,85,61,16,16,16,1.3521625153546672,0,1,inf,32,32,inf
32,1,4,none,0,1.0,85,61,16,16,16,1.2214378907060153,0,1,inf,32,32,inf
32,1,4,none,0,2.0,85,61,16,16,16,1.4701847164733544,0,1,inf,32,32,inf
32,1,5,full,5,0.0,85,61,15,15,15,1.5904950523636322e-16,0,1,32615040534344.4,15,15,30971921811459.46
32,1,5,full,5,0.05,85,61,15,15,15,3.948282391328645e-16,0,1,29263072904466.418,30,30,74164941616.91704
32,1,5,full,5,0.2,85,61,15,15,15,3.3126712584571626e-16,0,1,14058137788309.941,30,30,72474038374.66884
32,1,5,full,5,0.5,85,61,15,15,15,2.958699722388471e-15,0,1,803947038541.715,30,30,13675738573.408743
32,1,5,full,5,1.0,85,61,15,15,15,1.4306815404857434e-15,0,1,58000932031795.29,30,30,9299571000718.75
32,1,5,full,5,2.0,85,61,15,15,15,3.4153079921797685e-16,0,1,68700075025338.23,30,30,23624380572117.016
32,1,5,none,0,0.0,85,61,25,25,25,0.9755278171842334,0,1,inf,25,25,inf
32,1,5,none,0,0.05,85,61,25,25,25,0.9739734764712114,0,1,inf,50,50,inf
32,1,5,none,0,0.2,85,61,25,25,25,1.269286350200656,0,1,inf,50,50,inf
32,1,5,none,0,0.5,85,61,25,25,25,0.8774243371867089,0,1,inf,50,50,inf
32,1,5,none,0,1.0,85,61,25,25,25,1.2323064649999476,0,1,inf,50,50,inf
32,1,5,none,0,2.0,85,61,25,25,25,1.115695224432034,0,1,inf,50,50,inf


==> anc/results/exp12_layout_budget.csv <==
n_nodes,seed,budget,p,mT,mS,n_b,n_free,ceiling,bound,rank,attained,violated,sv_gap
30,0,4,0,2,2,79,57,4,4,4,1,0,inf
30,0,4,1,2,3,79,57,6,6,6,1,0,inf
30,0,4,2,3,3,79,57,8,8,8,1,0,207290605869659.62
30,0,4,3,3,4,79,57,9,9,9,1,0,230537802076417.88
30,0,4,4,4,4,79,57,10,10,10,1,0,181813993720485.7
30,0,5,0,2,3,79,57,6,6,6,1,0,inf
30,0,5,1,3,3,79,57,9,9,9,1,0,inf
30,0,5,2,3,4,79,57,11,11,11,1,0,30948138399866.305
30,0,5,3,4,4,79,57,13,13,13,1,0,25871700840064.473
30,0,5,4,4,5,79,57,14,14,14,1,0,32405870295921.582
30,0,5,5,5,5,79,57,15,15,15,1,0,29905822589690.098
30,0,6,0,3,3,79,57,9,9,9,1,0,inf
30,0,6,1,3,4,79,57,12,12,12,1,0,inf
30,0,6,2,4,4,79,57,15,15,15,1,0,53663198551262.14
30,0,6,3,4,5,79,57,17,17,17,1,0,10992908727536.367
30,0,6,4,5,5,79,57,19,19,19,1,0,10058405528581.53
30,0,6,5,5,6,79,57,20,20,20,1,0,9716816361565.967
30,0,6,6,6,6,79,57,21,21,21,1,0,9677294229141.314
30,0,7,0,3,4,79,57,12,12,12,1,0,inf
30,0,7,1,4,4,79,57,16,16,16,1,0,inf
30,0,7,2,4,5,79,57,19,19,19,1,0,8991413655307.871
30,0,7,3,5,5,79,57,22,22,22,1,0,5512056635815.287
30,0,7,4,5,6,79,57,24,24,24,1,0,1131022470032.0315
30,0,7,5,6,6,79,57,26,26,26,1,0,1111272603759.8872
30,0,7,6,6,7,79,57,27,27,27,1,0,953563867839.8759
30,0,7,7,7,7,79,57,28,28,28,1,0,988821065336.1393
30,0,8,0,4,4,79,57,16,16,16,1,0,inf
30,0,8,1,4,5,79,57,20,20,20,1,0,inf
30,0,8,2,5,5,79,57,24,24,24,1,0,15194688088584.37
30,0,8,3,5,6,79,57,27,27,27,1,0,3651529941427.5464
30,0,8,4,6,6,79,57,30,30,30,1,0,2218239689305.6333
30,0,8,5,6,7,79,57,32,32,32,1,0,1390466163891.522
30,0,8,6,7,7,79,57,34,34,34,1,0,681593708130.4658
30,0,8,7,7,8,79,57,35,35,35,1,0,596967410960.9115
30,0,8,8,8,8,79,57,36,36,36,1,0,659211654181.4617
30,1,4,0,2,2,78,57,4,4,4,1,0,inf
30,1,4,1,2,3,78,57,6,6,6,1,0,inf
30,1,4,2,3,3,78,57,8,8,8,1,0,121441056638205.52
30,1,4,3,3,4,78,57,9,9,9,1,0,53911024383711.13
30,1,4,4,4,4,78,57,10,10,10,1,0,48180416277529.516
30,1,5,0,2,3,78,57,6,6,6,1,0,inf
30,1,5,1,3,3,78,57,9,9,9,1,0,inf
30,1,5,2,3,4,78,57,11,11,11,1,0,133029568388720.97
30,1,5,3,4,4,78,57,13,13,13,1,0,61080179895653.79
30,1,5,4,4,5,78,57,14,14,14,1,0,74145221935362.33
30,1,5,5,5,5,78,57,15,15,15,1,0,55481726065943.34
30,1,6,0,3,3,78,57,9,9,9,1,0,inf
30,1,6,1,3,4,78,57,12,12,12,1,0,inf
30,1,6,2,4,4,78,57,15,15,15,1,0,60614329214052.836
30,1,6,3,4,5,78,57,17,17,17,1,0,25228654993709.727
30,1,6,4,5,5,78,57,19,19,19,1,0,24077716133479.777
30,1,6,5,5,6,78,57,20,20,20,1,0,17626985360350.12
30,1,6,6,6,6,78,57,21,21,21,1,0,21703916752990.17
30,1,7,0,3,4,78,57,12,12,12,1,0,inf
30,1,7,1,4,4,78,57,16,16,16,1,0,inf
30,1,7,2,4,5,78,57,19,19,19,1,0,10453936998391.338
30,1,7,3,5,5,78,57,22,22,22,1,0,5659147726328.231
30,1,7,4,5,6,78,57,24,24,24,1,0,5401002061892.917
30,1,7,5,6,6,78,57,26,26,26,1,0,4463929293027.324
30,1,7,6,6,7,78,57,27,27,27,1,0,3645243837459.2334
30,1,7,7,7,7,78,57,28,28,28,1,0,3201484286472.388
30,1,8,0,4,4,78,57,16,16,16,1,0,inf
30,1,8,1,4,5,78,57,20,20,20,1,0,inf
30,1,8,2,5,5,78,57,24,24,24,1,0,18184542663667.977
30,1,8,3,5,6,78,57,27,27,27,1,0,16380594345405.2
30,1,8,4,6,6,78,57,30,30,30,1,0,1916463168445.352
30,1,8,5,6,7,78,57,32,32,32,1,0,1849765275963.085
30,1,8,6,7,7,78,57,34,34,34,1,0,522597274893.3355
30,1,8,7,7,8,78,57,35,35,35,1,0,441638285072.65405
30,1,8,8,8,8,78,57,36,36,36,1,0,398405665203.1652
30,2,4,0,2,2,80,57,4,4,4,1,0,inf
30,2,4,1,2,3,80,57,6,6,6,1,0,inf
30,2,4,2,3,3,80,57,8,8,8,1,0,81863947776219.9
30,2,4,3,3,4,80,57,9,9,9,1,0,73849888494882.28
30,2,4,4,4,4,80,57,10,10,10,1,0,67647780414396.85
30,2,5,0,2,3,80,57,6,6,6,1,0,inf
30,2,5,1,3,3,80,57,9,9,9,1,0,inf
30,2,5,2,3,4,80,57,11,11,11,1,0,65102337857818.83
30,2,5,3,4,4,80,57,13,13,13,1,0,41814846347751.14
30,2,5,4,4,5,80,57,14,14,14,1,0,41731976691656.26
30,2,5,5,5,5,80,57,15,15,15,1,0,31958407946550.44
30,2,6,0,3,3,80,57,9,9,9,1,0,inf
30,2,6,1,3,4,80,57,12,12,12,1,0,inf
30,2,6,2,4,4,80,57,15,15,15,1,0,27698373131352.395
30,2,6,3,4,5,80,57,17,17,17,1,0,22207484680378.133
30,2,6,4,5,5,80,57,19,19,19,1,0,21912131424233.78
30,2,6,5,5,6,80,57,20,20,20,1,0,20631475125906.926
30,2,6,6,6,6,80,57,21,21,21,1,0,21633595677683.586
30,2,7,0,3,4,80,57,12,12,12,1,0,inf
30,2,7,1,4,4,80,57,16,16,16,1,0,inf
30,2,7,2,4,5,80,57,19,19,19,1,0,30598774377651.07
30,2,7,3,5,5,80,57,22,22,22,1,0,22843451914169.85
30,2,7,4,5,6,80,57,24,24,24,1,0,10172868400558.701
30,2,7,5,6,6,80,57,26,26,26,1,0,3652575296556.421
30,2,7,6,6,7,80,57,27,27,27,1,0,2396416792179.8965
30,2,7,7,7,7,80,57,28,28,28,1,0,2407495438142.866
30,2,8,0,4,4,80,57,16,16,16,1,0,inf
30,2,8,1,4,5,80,57,20,20,20,1,0,inf
30,2,8,2,5,5,80,57,24,24,24,1,0,27148372049060.723
30,2,8,3,5,6,80,57,27,27,27,1,0,5758390105339.95
30,2,8,4,6,6,80,57,30,30,30,1,0,4185649994460.762
30,2,8,5,6,7,80,57,32,32,32,1,0,1593991890831.5137
30,2,8,6,7,7,80,57,34,34,34,1,0,1413032199479.8926
30,2,8,7,7,8,80,57,35,35,35,1,0,1220183187501.2573
30,2,8,8,8,8,80,57,36,36,36,1,0,1190162205984.0024
40,0,4,0,2,2,107,77,4,4,4,1,0,inf
40,0,4,1,2,3,107,77,6,6,6,1,0,inf
40,0,4,2,3,3,107,77,8,8,8,1,0,200886639075256.34
40,0,4,3,3,4,107,77,9,9,9,1,0,121473231438599.19
40,0,4,4,4,4,107,77,10,10,10,1,0,101917209563715.53
40,0,5,0,2,3,107,77,6,6,6,1,0,inf
40,0,5,1,3,3,107,77,9,9,9,1,0,inf
40,0,5,2,3,4,107,77,11,11,11,1,0,92759396980592.3
40,0,5,3,4,4,107,77,13,13,13,1,0,39842873412845.125
40,0,5,4,4,5,107,77,14,14,14,1,0,42479074582656.17
40,0,5,5,5,5,107,77,15,15,15,1,0,43354178295230.36
40,0,6,0,3,3,107,77,9,9,9,1,0,inf
40,0,6,1,3,4,107,77,12,12,12,1,0,inf
40,0,6,2,4,4,107,77,15,15,15,1,0,42211173948499.33
40,0,6,3,4,5,107,77,17,17,17,1,0,14740368018553.328
40,0,6,4,5,5,107,77,19,19,19,1,0,6003133094523.13
40,0,6,5,5,6,107,77,20,20,20,1,0,6884761374056.183
40,0,6,6,6,6,107,77,21,21,21,1,0,6993177167749.394
40,0,7,0,3,4,107,77,12,12,12,1,0,inf
40,0,7,1,4,4,107,77,16,16,16,1,0,inf
40,0,7,2,4,5,107,77,19,19,19,1,0,5210172633823.084
40,0,7,3,5,5,107,77,22,22,22,1,0,5829442197115.87
40,0,7,4,5,6,107,77,24,24,24,1,0,2396155966861.823
40,0,7,5,6,6,107,77,26,26,26,1,0,2360335322368.381
40,0,7,6,6,7,107,77,27,27,27,1,0,2605108228545.7847
40,0,7,7,7,7,107,77,28,28,28,1,0,1773765957404.2322
40,0,8,0,4,4,107,77,16,16,16,1,0,inf
40,0,8,1,4,5,107,77,20,20,20,1,0,inf
40,0,8,2,5,5,107,77,24,24,24,1,0,23576566026088.227
40,0,8,3,5,6,107,77,27,27,27,1,0,10745959714827.992
40,0,8,4,6,6,107,77,30,30,30,1,0,5962190083165.938
40,0,8,5,6,7,107,77,32,32,32,1,0,4777649901492.567
40,0,8,6,7,7,107,77,34,34,34,1,0,4199844620998.9507
40,0,8,7,7,8,107,77,35,35,35,1,0,2919641945345.516
40,0,8,8,8,8,107,77,36,36,36,1,0,3368654060576.207
40,1,4,0,2,2,109,77,4,4,4,1,0,inf
40,1,4,1,2,3,109,77,6,6,6,1,0,inf
40,1,4,2,3,3,109,77,8,8,8,1,0,21338631304138.414
40,1,4,3,3,4,109,77,9,9,9,1,0,23170740014455.277
40,1,4,4,4,4,109,77,10,10,10,1,0,21110205831622.72
40,1,5,0,2,3,109,77,6,6,6,1,0,inf
40,1,5,1,3,3,109,77,9,9,9,1,0,inf
40,1,5,2,3,4,109,77,11,11,11,1,0,98558969297476.42
40,1,5,3,4,4,109,77,13,13,13,1,0,37277773399662.305
40,1,5,4,4,5,109,77,14,14,14,1,0,34756582953998.516
40,1,5,5,5,5,109,77,15,15,15,1,0,34468817827615.37
40,1,6,0,3,3,109,77,9,9,9,1,0,inf
40,1,6,1,3,4,109,77,12,12,12,1,0,inf
40,1,6,2,4,4,109,77,15,15,15,1,0,40914891566863.42
40,1,6,3,4,5,109,77,17,17,17,1,0,28496708004747.098
40,1,6,4,5,5,109,77,19,19,19,1,0,24840039089979.953
40,1,6,5,5,6,109,77,20,20,20,1,0,14999195718364.223
40,1,6,6,6,6,109,77,21,21,21,1,0,15559923100801.727
40,1,7,0,3,4,109,77,12,12,12,1,0,inf
40,1,7,1,4,4,109,77,16,16,16,1,0,inf
40,1,7,2,4,5,109,77,19,19,19,1,0,21010073486923.414
40,1,7,3,5,5,109,77,22,22,22,1,0,10342797281119.52
40,1,7,4,5,6,109,77,24,24,24,1,0,7232040092348.718
40,1,7,5,6,6,109,77,26,26,26,1,0,4359365085900.85
40,1,7,6,6,7,109,77,27,27,27,1,0,3940489331150.913
40,1,7,7,7,7,109,77,28,28,28,1,0,4150507687988.3647
40,1,8,0,4,4,109,77,16,16,16,1,0,inf
40,1,8,1,4,5,109,77,20,20,20,1,0,inf
40,1,8,2,5,5,109,77,24,24,24,1,0,29739970915254.543
40,1,8,3,5,6,109,77,27,27,27,1,0,5036271065253.473
40,1,8,4,6,6,109,77,30,30,30,1,0,4316070008779.383
40,1,8,5,6,7,109,77,32,32,32,1,0,4235829690237.9717
40,1,8,6,7,7,109,77,34,34,34,1,0,3634406045731.1133
40,1,8,7,7,8,109,77,35,35,35,1,0,4138198497389.829
40,1,8,8,8,8,109,77,36,36,36,1,0,4151657406999.168
40,2,4,0,2,2,107,77,4,4,4,1,0,inf
40,2,4,1,2,3,107,77,6,6,6,1,0,inf
40,2,4,2,3,3,107,77,8,8,8,1,0,51242168375779.58
40,2,4,3,3,4,107,77,9,9,9,1,0,29832994362743.2
40,2,4,4,4,4,107,77,10,10,10,1,0,37278772993003.01
40,2,5,0,2,3,107,77,6,6,6,1,0,inf
40,2,5,1,3,3,107,77,9,9,9,1,0,inf
40,2,5,2,3,4,107,77,11,11,11,1,0,251213042949240.3
40,2,5,3,4,4,107,77,13,13,13,1,0,135923433352251.52
40,2,5,4,4,5,107,77,14,14,14,1,0,55180464963110.03
40,2,5,5,5,5,107,77,15,15,15,1,0,48266446393585.98
40,2,6,0,3,3,107,77,9,9,9,1,0,inf
40,2,6,1,3,4,107,77,12,12,12,1,0,inf
40,2,6,2,4,4,107,77,15,15,15,1,0,126338247213473.62
40,2,6,3,4,5,107,77,17,17,17,1,0,34089680252260.375
40,2,6,4,5,5,107,77,19,19,19,1,0,28008935687066.164
40,2,6,5,5,6,107,77,20,20,20,1,0,19874107613428.67
40,2,6,6,6,6,107,77,21,21,21,1,0,22867474887315.934
40,2,7,0,3,4,107,77,12,12,12,1,0,inf
40,2,7,1,4,4,107,77,16,16,16,1,0,inf
40,2,7,2,4,5,107,77,19,19,19,1,0,15375419770406.13
40,2,7,3,5,5,107,77,22,22,22,1,0,11148201252322.014
40,2,7,4,5,6,107,77,24,24,24,1,0,11460914134317.035
40,2,7,5,6,6,107,77,26,26,26,1,0,5766093995270.244
40,2,7,6,6,7,107,77,27,27,27,1,0,5702088394378.586
40,2,7,7,7,7,107,77,28,28,28,1,0,3999604408987.026
40,2,8,0,4,4,107,77,16,16,16,1,0,inf
40,2,8,1,4,5,107,77,20,20,20,1,0,inf
40,2,8,2,5,5,107,77,24,24,24,1,0,4118107993783.988
40,2,8,3,5,6,107,77,27,27,27,1,0,1651554478511.3838
40,2,8,4,6,6,107,77,30,30,30,1,0,1107331697129.061
40,2,8,5,6,7,107,77,32,32,32,1,0,898912238474.3656
40,2,8,6,7,7,107,77,34,34,34,1,0,648045847016.2458
40,2,8,7,7,8,107,77,35,35,35,1,0,552636921408.8674
40,2,8,8,8,8,107,77,36,36,36,1,0,586360721795.9211
56,0,4,0,2,2,156,109,4,4,4,1,0,inf
56,0,4,1,2,3,156,109,6,6,6,1,0,inf
56,0,4,2,3,3,156,109,8,8,8,1,0,35410319784348.164
56,0,4,3,3,4,156,109,9,9,9,1,0,44453731083752.42
56,0,4,4,4,4,156,109,10,10,10,1,0,29187499651338.316
56,0,5,0,2,3,156,109,6,6,6,1,0,inf
56,0,5,1,3,3,156,109,9,9,9,1,0,inf
56,0,5,2,3,4,156,109,11,11,11,1,0,8691068294146.067
56,0,5,3,4,4,156,109,13,13,13,1,0,2576999715002.142
56,0,5,4,4,5,156,109,14,14,14,1,0,693040986790.5695
56,0,5,5,5,5,156,109,15,15,15,1,0,771467286419.3175
56,0,6,0,3,3,156,109,9,9,9,1,0,inf
56,0,6,1,3,4,156,109,12,12,12,1,0,inf
56,0,6,2,4,4,156,109,15,15,15,1,0,5118828622030.75
56,0,6,3,4,5,156,109,17,17,17,1,0,6945916450847.765
56,0,6,4,5,5,156,109,19,19,19,1,0,1577990071807.1155
56,0,6,5,5,6,156,109,20,20,20,1,0,1446132832822.5168
56,0,6,6,6,6,156,109,21,21,21,1,0,1471269400002.5305
56,0,7,0,3,4,156,109,12,12,12,1,0,inf
56,0,7,1,4,4,156,109,16,16,16,1,0,inf
56,0,7,2,4,5,156,109,19,19,19,1,0,15536158462850.602
56,0,7,3,5,5,156,109,22,22,22,1,0,13529866587875.232
56,0,7,4,5,6,156,109,24,24,24,1,0,12492738972965.428
56,0,7,5,6,6,156,109,26,26,26,1,0,9084810107275.475
56,0,7,6,6,7,156,109,27,27,27,1,0,9153252261006.475
56,0,7,7,7,7,156,109,28,28,28,1,0,5735915048297.675
56,0,8,0,4,4,156,109,16,16,16,1,0,inf
56,0,8,1,4,5,156,109,20,20,20,1,0,inf
56,0,8,2,5,5,156,109,24,24,24,1,0,11868574526390.387
56,0,8,3,5,6,156,109,27,27,27,1,0,3566310403796.3467
56,0,8,4,6,6,156,109,30,30,30,1,0,3435754830826.5103
56,0,8,5,6,7,156,109,32,32,32,1,0,2764543140256.9116
56,0,8,6,7,7,156,109,34,34,34,1,0,2833449452355.8247
56,0,8,7,7,8,156,109,35,35,35,1,0,3016870971186.1377
56,0,8,8,8,8,156,109,36,36,36,1,0,3080564592861.9336
56,1,4,0,2,2,156,109,4,4,4,1,0,inf
56,1,4,1,2,3,156,109,6,6,6,1,0,inf
56,1,4,2,3,3,156,109,8,8,8,1,0,127494906898486.2
56,1,4,3,3,4,156,109,9,9,9,1,0,61405387770657.74
56,1,4,4,4,4,156,109,10,10,10,1,0,42236966123290.04
56,1,5,0,2,3,156,109,6,6,6,1,0,inf
56,1,5,1,3,3,156,109,9,9,9,1,0,inf
56,1,5,2,3,4,156,109,11,11,11,1,0,55872382229894.9
56,1,5,3,4,4,156,109,13,13,13,1,0,25121566343180.848
56,1,5,4,4,5,156,109,14,14,14,1,0,31152611745746.73
56,1,5,5,5,5,156,109,15,15,15,1,0,26555024091948.21
56,1,6,0,3,3,156,109,9,9,9,1,0,inf
56,1,6,1,3,4,156,109,12,12,12,1,0,inf
56,1,6,2,4,4,156,109,15,15,15,1,0,9630975878670.916
56,1,6,3,4,5,156,109,17,17,17,1,0,7047833808759.279
56,1,6,4,5,5,156,109,19,19,19,1,0,2481021430867.8228
56,1,6,5,5,6,156,109,20,20,20,1,0,1928515142313.0393
56,1,6,6,6,6,156,109,21,21,21,1,0,2325571367244.77
56,1,7,0,3,4,156,109,12,12,12,1,0,inf
56,1,7,1,4,4,156,109,16,16,16,1,0,inf
56,1,7,2,4,5,156,109,19,19,19,1,0,5131308816028.202
56,1,7,3,5,5,156,109,22,22,22,1,0,7677088120836.724
56,1,7,4,5,6,156,109,24,24,24,1,0,1585669627820.4558
56,1,7,5,6,6,156,109,26,26,26,1,0,1645731151368.3225
56,1,7,6,6,7,156,109,27,27,27,1,0,1052469739159.2614
56,1,7,7,7,7,156,109,28,28,28,1,0,884686525705.2886
56,1,8,0,4,4,156,109,16,16,16,1,0,inf
56,1,8,1,4,5,156,109,20,20,20,1,0,inf
56,1,8,2,5,5,156,109,24,24,24,1,0,23169889000649.375
56,1,8,3,5,6,156,109,27,27,27,1,0,13978575509706.213
56,1,8,4,6,6,156,109,30,30,30,1,0,7362465151156.611
56,1,8,5,6,7,156,109,32,32,32,1,0,8134666656846.545
56,1,8,6,7,7,156,109,34,34,34,1,0,6195029555298.719
56,1,8,7,7,8,156,109,35,35,35,1,0,4269089168271.801
56,1,8,8,8,8,156,109,36,36,36,1,0,3839051510905.299
56,2,4,0,2,2,154,109,4,4,4,1,0,inf
56,2,4,1,2,3,154,109,6,6,6,1,0,inf
56,2,4,2,3,3,154,109,8,8,8,1,0,83226836660964.44
56,2,4,3,3,4,154,109,9,9,9,1,0,63617249824081.62
56,2,4,4,4,4,154,109,10,10,10,1,0,41493245068114.52
56,2,5,0,2,3,154,109,6,6,6,1,0,inf
56,2,5,1,3,3,154,109,9,9,9,1,0,inf
56,2,5,2,3,4,154,109,11,11,11,1,0,61522419308195.59
56,2,5,3,4,4,154,109,13,13,13,1,0,42918263114839.85
56,2,5,4,4,5,154,109,14,14,14,1,0,45966401264405.445
56,2,5,5,5,5,154,109,15,15,15,1,0,41642586968757.39
56,2,6,0,3,3,154,109,9,9,9,1,0,inf
56,2,6,1,3,4,154,109,12,12,12,1,0,inf
56,2,6,2,4,4,154,109,15,15,15,1,0,4814049527394.061
56,2,6,3,4,5,154,109,17,17,17,1,0,2879396777518.922
56,2,6,4,5,5,154,109,19,19,19,1,0,3632204628207.302
56,2,6,5,5,6,154,109,20,20,20,1,0,3497149523389.971
56,2,6,6,6,6,154,109,21,21,21,1,0,2042439532014.1904
56,2,7,0,3,4,154,109,12,12,12,1,0,inf
56,2,7,1,4,4,154,109,16,16,16,1,0,inf
56,2,7,2,4,5,154,109,19,19,19,1,0,28019183249098.0
56,2,7,3,5,5,154,109,22,22,22,1,0,5529303573298.933
56,2,7,4,5,6,154,109,24,24,24,1,0,4834673588316.199
56,2,7,5,6,6,154,109,26,26,26,1,0,4993025796822.228
56,2,7,6,6,7,154,109,27,27,27,1,0,6081917711376.397
56,2,7,7,7,7,154,109,28,28,28,1,0,5531836424331.003
56,2,8,0,4,4,154,109,16,16,16,1,0,inf
56,2,8,1,4,5,154,109,20,20,20,1,0,inf
56,2,8,2,5,5,154,109,24,24,24,1,0,49481953518737.92
56,2,8,3,5,6,154,109,27,27,27,1,0,21508449945888.637
56,2,8,4,6,6,154,109,30,30,30,1,0,8665506426743.14
56,2,8,5,6,7,154,109,32,32,32,1,0,9343709037972.92
56,2,8,6,7,7,154,109,34,34,34,1,0,9064903270235.562
56,2,8,7,7,8,154,109,35,35,35,1,0,5412326296863.302
56,2,8,8,8,8,154,109,36,36,36,1,0,4901866242845.407


==> anc/results/exp13_fraction.csv <==
m,recip_meas,recip_pred,passive_meas,passive_pred,total_meas,total_pred,total_stderr
3,0.3300954974688573,0.3333333333333333,0.33551603141595615,0.3333333333333333,0.6656115288848135,0.6666666666666666,0.00381402881836203
4,0.37095666506172637,0.375,0.3125427710330174,0.3125,0.6834994360947437,0.6875,0.0029380107475256304
6,0.4176660934000032,0.4166666666666667,0.29068121681873693,0.2916666666666667,0.7083473102187401,0.7083333333333334,0.0019780710580697006
8,0.4368072875064707,0.4375,0.2804412080136125,0.28125,0.7172484955200832,0.71875,0.0014817262168236194
10,0.4505616564372199,0.45,0.275486045652963,0.275,0.7260477020901829,0.725,0.001152236203365355


==> anc/results/exp13_hypothesis.csv <==
n_nodes,geom_seed,m,draw,asym,lam_min,lam_min_rel
24,0,4,0,1.9187182462803953e-16,0.3846906706674853,0.09276528814923081
24,0,4,1,2.317576466571966e-16,0.863995054233822,0.20224321060427677
24,0,4,2,5.712320108058352e-16,0.4105013604131254,0.11264762341208386
24,0,4,3,1.6412964228324576e-16,0.2163257269852978,0.029604131851437447
24,0,5,0,5.184736942364055e-16,0.47551942555726895,0.21944885149300816
24,0,5,1,6.007426880421351e-16,0.5887710825530217,0.12392749603924091
24,0,5,2,3.181242677133866e-16,0.4295818238696939,0.0848848778114652
24,0,5,3,1.6437503683082076e-16,0.536459573654746,0.11884832917068194
24,0,6,0,5.547296658415103e-16,0.3223147955490111,0.08698304354232282
24,0,6,1,1.63922268214911e-16,0.2486391606806621,0.03446707608929951
24,0,6,2,4.814757280155511e-16,0.29328951557110305,0.06522645272537247
24,0,6,3,1.9495836700617822e-16,0.18593823706704096,0.02480689735852429
24,1,4,0,4.2749214566603337e-16,0.5737853825262522,0.1149348539321983
24,1,4,1,1.177170418969273e-16,0.24212371034085892,0.12939818040298653
24,1,4,2,1.3301306696454676e-16,0.3643548193690851,0.1500583362992806
24,1,4,3,8.538827438312518e-17,0.5005477848583665,0.2491002769836817
24,1,5,0,3.7324864101557844e-16,0.2182657323314838,0.08251890920718966
24,1,5,1,2.1713482931127905e-16,0.5535444273297382,0.18310858084294643
24,1,5,2,1.2288829545588003e-16,0.33874730339858483,0.1037048800033943
24,1,5,3,2.5235021887671833e-16,0.3065483441858337,0.08973573336417896
24,1,6,0,4.661676901793769e-16,0.20613524690440344,0.05666005107428995
24,1,6,1,2.0200748462249696e-16,0.6096400817921893,0.18828716560875766
24,1,6,2,3.880428749962946e-16,0.43807391512038163,0.18431186097335484
24,1,6,3,1.9716343515510534e-16,0.2295225118672598,0.06328280245453875
30,0,4,0,3.9048819579640793e-16,0.22809938896173743,0.09673618665497144
30,0,4,1,1.907140148762955e-16,0.7288206814926265,0.23705329942293552
30,0,4,2,6.966564129911028e-17,0.3380015447385512,0.07168000971804259
30,0,4,3,5.209956737155092e-16,0.34435003425966043,0.1453601862992015
30,0,5,0,4.968254634451751e-16,0.24064597519459058,0.05406443673246404
30,0,5,1,3.077659414608361e-16,0.42975695974596884,0.039940792735187046
30,0,5,2,4.825194496016141e-16,0.3673245379469551,0.10924672621874938
30,0,5,3,1.3015391758504588e-16,0.28790193037877776,0.06445011237916007
30,0,6,0,4.011267922767506e-16,0.5318555138508451,0.0909442009094842
30,0,6,1,4.083366710282436e-16,0.4322982155301846,0.0748674864518355
30,0,6,2,2.9188413691767976e-16,0.39949345973457095,0.07585003964562351
30,0,6,3,6.026734463774454e-16,0.6443002145164018,0.08627084060111398
30,1,4,0,2.1561336907176276e-16,0.5596580453168429,0.26003288357999194
30,1,4,1,4.548578432200268e-16,0.56733110873297,0.2654339052469524
30,1,4,2,2.8127948060736004e-16,0.45799724608911707,0.10393396566427125
30,1,4,3,1.2598428344824093e-16,1.3993419431223983,0.2801022672619998
30,1,5,0,3.2555722907164444e-16,0.6168711400687645,0.23333603532017372
30,1,5,1,2.390731508550843e-16,0.4052670345315393,0.10300046187279195
30,1,5,2,4.878623579317855e-16,0.2222915419530573,0.04073545277489124
30,1,5,3,2.485022327588116e-16,0.5822813219349381,0.15182559335276768
30,1,6,0,4.833709589733426e-16,0.3536265559207448,0.05683383667257887
30,1,6,1,3.2622766900945744e-16,0.6636726747148345,0.12546213392608555
30,1,6,2,2.8511048176288746e-16,0.2446511402938113,0.05151288560722612
30,1,6,3,1.4558825524176103e-16,0.2764912166651579,0.05889377571680833
36,0,4,0,1.0270332011592714e-15,0.36874082069749375,0.08300232067421984
36,0,4,1,7.739914608823592e-16,0.2762133911320824,0.06296046632907795
36,0,4,2,6.118574414861807e-16,0.888563228151075,0.17230345159753296
36,0,4,3,9.582274299082711e-16,0.35113295284137686,0.06923788476338882
36,0,5,0,4.3778864922902894e-16,0.7280278793680854,0.13232334281975328
36,0,5,1,3.586798760237124e-16,0.3636281897584977,0.08703472431824441
36,0,5,2,1.6474006094290834e-16,0.8258857353799407,0.24680696739911942
36,0,5,3,5.808306702074233e-16,0.6017180807665349,0.0878875987285078
36,0,6,0,4.601430518276468e-16,0.33444170797006656,0.05101848635931157
36,0,6,1,4.822907322817035e-16,0.5218519986005383,0.05032236411275924
36,0,6,2,1.9144371410097825e-16,0.6652933645421747,0.13096019937986245
36,0,6,3,3.398865645401505e-16,0.5744567194542177,0.05990246599429181
36,1,4,0,1.2758718656528577e-16,0.3790358673135465,0.09876925888711607
36,1,4,1,3.3053329878718776e-16,0.7086587661713053,0.19186683384296127
36,1,4,2,1.2456843384205352e-16,0.45490909301686105,0.2023708171135282
36,1,4,3,9.47674722325408e-17,0.801505865244011,0.4187702897761762
36,1,5,0,4.907332624159017e-16,0.6380041974644878,0.1759190217552889
36,1,5,1,1.710495072605032e-16,0.5255314553640211,0.11914085250474901
36,1,5,2,4.681354196611855e-16,0.7757759057312649,0.168384580370994
36,1,5,3,6.273757458159369e-16,0.323280028565254,0.07543448198029169
36,1,6,0,3.670559317213805e-16,0.6258795718343281,0.19442383026699836
36,1,6,1,3.1310005139983934e-16,0.42027517890503097,0.07869518993482974
36,1,6,2,2.776407565140133e-16,0.518975544791992,0.21131291406760633
36,1,6,3,4.89993955796534e-16,0.5146629563550915,0.08968157181385569


==> anc/results/exp13_passivity_floor.csv <==
n_nodes,geom_seed,m,draw,target,norm,floor_thm2,passivity,floor_thm2p,reached,ratio_thm2,ratio_thm2p,short_thm2,short_thm2p
24,0,4,0,constructed,3.8685951093034876,0.03868401694054069,0.0,0.03868401694054069,0.03868401692920765,0.9999999997070357,0.9999999997070357,2.929497234518725e-12,2.929497234518725e-12
24,0,4,0,generic,3.8684016940540453,1.9695516654692942,3.025039224999317,3.6097085859854863,3.626892854836609,1.8414814490141402,1.004760569570031,0.0,0.0
24,0,4,0,indefinite,3.868401694054044,1.3597399555105182e-16,0.3664148274873513,0.3664148274873513,0.39332994757969925,2892685075449021.5,1.0734553246027607,0.0,0.0
24,0,4,1,constructed,4.502342351339984,0.04502117251104868,0.0,0.04502117251104868,0.04502117235693752,0.9999999965769181,0.9999999965769181,3.422910771911475e-11,3.422910771911475e-11
24,0,4,1,generic,4.502117251104794,2.429030041320609,2.473069591446363,3.4664477705245584,3.5348984372985077,1.4552716010777136,1.0197466315102135,0.0,0.0
24,0,4,1,indefinite,4.502117251104796,1.2412670766236366e-16,0.53920030930225,0.53920030930225,0.5683650817301572,4578910473289631.0,1.0540889386091927,0.0,0.0
24,0,5,0,constructed,4.573888729322202,0.04573660052036375,0.0,0.04573660052036375,0.0457366005083655,0.9999999997376663,0.9999999997376663,2.623205400504159e-12,2.623205400504159e-12
24,0,5,0,generic,4.57366005203639,2.9744225054878064,2.7924267932281137,4.0798084068606215,4.087726362098018,1.3742924398118181,1.0019407664399342,0.0,0.0
24,0,5,0,indefinite,4.573660052036388,7.850462293418876e-17,0.39037641962138836,0.39037641962138836,0.4238452184654076,5398984195118311.0,1.0857346836586068,0.0,0.0
24,0,5,1,constructed,4.079182419465095,0.040789784756397794,0.0,0.040789784756397794,0.0407897847443826,0.9999999997054362,0.9999999997054362,2.9454908262112007e-12,2.9454908262112007e-12
24,0,5,1,generic,4.078978475639781,2.3063784610571463,1.6047790950396845,2.8097504425668696,3.0650104419418938,1.3289277946764309,1.090847925676214,0.0,0.0
24,0,5,1,indefinite,4.078978475639785,6.383216695831535e-17,0.534948309715267,0.534948309715267,0.617037223416194,9666556108288492.0,1.153452048001834,0.0,0.0
24,0,6,0,constructed,7.8356722882476175,0.07835280534014626,0.0,0.07835280534014626,0.07835280530927906,0.9999999996060486,0.9999999996060486,3.939317081068105e-12,3.939317081068105e-12
24,0,6,0,generic,7.835280534014527,5.145394593758437,4.244448212316436,6.670114403255369,6.859065022727791,1.3330493702170294,1.0283279428281176,0.0,0.0
24,0,6,0,indefinite,7.835280534014534,4.578618508311767e-16,0.20156319889686936,0.20156319889686936,0.2568190000845171,560909365168341.3,1.2741363576786633,0.0,0.0
24,0,6,1,constructed,5.542719017878686,0.05542441902711253,0.0,0.05542441902711253,0.05542441902323385,0.9999999999300185,0.9999999999300185,6.997796722534933e-13,6.997796722534933e-13
24,0,6,1,generic,5.542441902711257,3.05979889097503,4.3038393910320965,5.28066309823033,5.362097124162522,1.7524344949526556,1.0154211742762917,0.0,0.0
24,0,6,1,indefinite,5.542441902711256,1.9229626863835638e-16,0.342630661731334,0.342630661731334,0.43512382128730503,2262778286694810.5,1.2699500362536071,0.0,0.0
24,1,4,0,constructed,4.104286736899863,0.041040815379528105,0.0,0.041040815379528105,0.04104081537434956,0.9999999998738196,0.9999999998738196,1.2617405714335788e-12,1.2617405714335788e-12
24,1,4,0,generic,4.104081537952811,2.1875495081645133,1.6166998433264932,2.720127062120943,2.732346192810446,1.2490442765352772,1.0044921176145263,0.0,0.0
24,1,4,0,indefinite,4.104081537952812,2.8164826329522846e-16,0.9799297652031829,0.9799297652031829,1.042077594204118,3699925509967710.0,1.0634206972864522,0.0,0.0
24,1,4,1,constructed,2.663110087806347,0.026629769422877952,0.0,0.026629769422877952,0.02662976941359888,0.9999999996515526,0.9999999996515526,3.4842998340184117e-12,3.4842998340184117e-12
24,1,4,1,generic,2.662976942287788,1.5455238195260523,1.4071783408446616,2.0901662038375637,2.1004869257866288,1.3590776791979566,1.0049377518065865,0.0,0.0
24,1,4,1,indefinite,2.6629769422877896,9.0546915787161e-17,0.5798801681699255,0.5798801681699255,0.6453664958546435,7127426596965907.0,1.1129307937731165,0.0,0.0
24,1,5,0,constructed,4.863620450212305,0.04863377287426829,0.0,0.04863377287426829,0.0486337728606692,0.9999999997203777,0.9999999997203777,2.796083138759399e-12,2.796083138759399e-12
24,1,5,0,generic,4.86337728742685,2.9123761636505057,3.5034208385536867,4.555863528532418,4.584079367144487,1.5739997546877984,1.0061933019800438,0.0,0.0
24,1,5,0,indefinite,4.863377287426852,1.8208916457887814e-16,0.6428204072630473,0.6428204072630473,0.7816044728966932,4292427145263300.5,1.215898661687718,0.0,0.0
24,1,5,1,constructed,5.101241296081472,0.05100986253144714,0.0,0.05100986253144714,0.051009862515547906,0.9999999996883105,0.9999999996883105,3.1167381419513796e-12,3.1167381419513796e-12
24,1,5,1,generic,5.100986253144728,2.634184991072502,2.934434188018148,3.9433278548709803,4.265344853361888,1.6192275287489444,1.0816612288762997,0.0,0.0
24,1,5,1,indefinite,5.100986253144733,2.832224958998285e-16,0.9210108706802572,0.9210108706802572,1.0862001875712615,3835147995996173.0,1.1793565332936795,0.0,0.0
24,1,6,0,constructed,6.616564175302557,0.06616233371903822,0.0,0.06616233371903822,0.0661623336919059,0.9999999995899128,0.9999999995899128,4.1006666672192114e-12,4.1006666672192114e-12
24,1,6,0,generic,6.616233371903839,3.0441814331023265,5.138769339054897,5.972770790651156,6.098433474930391,2.0033081499730043,1.0210392611208063,0.0,0.0
24,1,6,0,indefinite,6.616233371903843,3.2024329741404473e-16,0.64104221522642,0.64104221522642,0.7597617641732809,2372451727509474.5,1.1851977079308706,0.0,0.0
24,1,6,1,constructed,3.9905530053892027,0.0399035349270224,0.0,0.0399035349270224,0.039903534922824585,0.9999999998948009,0.9999999998948009,1.0519383404966036e-12,1.0519383404966036e-12
24,1,6,1,generic,3.9903534927022606,2.405528195136921,2.3091125941714936,3.3344515096429426,3.590324690440261,1.4925307039420928,1.0767362128546045,0.0,0.0
24,1,6,1,indefinite,3.9903534927022637,2.6138547162598227e-16,0.43608802270320995,0.43608802270320995,0.6402444839711692,2449426435174247.5,1.4681542501498666,0.0,0.0
30,0,4,0,constructed,5.417956551790503,0.05417685674278571,0.0,0.05417685674278571,0.054176856700789304,0.9999999992248275,0.9999999992248275,7.751336864932407e-12,7.751336864932407e-12
30,0,4,0,generic,5.417685674278557,3.4474265959716646,2.706903941085066,4.383158573548833,4.424719341821071,1.2834847149440043,1.0094819221287237,0.0,0.0
30,0,4,0,indefinite,5.417685674278558,8.030491615116817e-17,0.3778102622282519,0.3778102622282519,0.4028308752288913,5016266681240180.0,1.066225339812298,0.0,0.0
30,0,4,1,constructed,5.843739267583002,0.0584344710253192,0.0,0.0584344710253192,0.058434470988507764,0.999999999370039,0.999999999370039,6.299294708133491e-12,6.299294708133491e-12
30,0,4,1,generic,5.843447102531819,4.307406301701049,1.8462952394866072,4.686422426466144,4.707275941023469,1.0928330441371426,1.0044497726964512,0.0,0.0
30,0,4,1,indefinite,5.843447102531821,7.601177430610147e-17,0.36423828686193277,0.36423828686193277,0.3798593578163746,4997375226194177.0,1.0428869548257103,0.0,0.0
30,0,5,0,constructed,11.0171649307391,0.11016614113803605,0.0,0.11016614113803605,0.11016614113498635,0.9999999999723173,0.9999999999723173,2.7681344530020263e-13,2.7681344530020263e-13
30,0,5,0,generic,11.016614113803488,6.794524891259878,4.4170768556106434,8.104081468391175,8.383984912231638,1.2339324745158204,1.034538577250511,0.0,0.0
30,0,5,0,indefinite,11.016614113803495,1.5700924586837752e-16,0.35812648964705296,0.35812648964705296,0.3698838480922076,2355809341331943.5,1.032830183706159,0.0,0.0
30,0,5,1,constructed,5.60180069873906,0.056015206297090794,0.0,0.056015206297090794,0.05601520620956155,0.9999999984374021,0.9999999984374021,1.562519847562516e-11,1.562519847562516e-11
30,0,5,1,generic,5.601520629709125,4.274606596976872,3.001686362021374,5.22325402166727,5.314777863473757,1.2433373090362339,1.0175223800004414,0.0,0.0
30,0,5,1,indefinite,5.601520629709128,1.83060593881747e-16,0.3969087441358663,0.3969087441358663,0.4135789454964117,2259246169405385.0,1.0420000859311858,0.0,0.0
30,0,6,0,constructed,5.755531156379146,0.05755243401402766,0.0,0.05755243401402766,0.05755243503189717,1.0000000176859507,1.0000000176859507,0.0,0.0
30,0,6,0,generic,5.755243401402771,3.2361845353397327,3.0926531891377698,4.4763147895401705,4.919383383241953,1.5201183151088504,1.098980660327353,0.0,0.0
30,0,6,0,indefinite,5.755243401402775,1.2453287931193328e-16,0.32279032249786915,0.32279032249786915,0.3992271781512709,3205797379431628.0,1.236800332370269,0.0,0.0
30,0,6,1,constructed,4.022926932547639,0.04022725801285723,0.0,0.04022725801285723,0.040227258051792496,1.0000000009678827,1.0000000009678827,0.0,0.0
30,0,6,1,generic,4.022725801285731,2.5921397887111612,1.9998750733691195,3.2739408964278334,3.458470414504497,1.3342144700552914,1.0563631183073592,0.0,0.0
30,0,6,1,indefinite,4.022725801285731,1.0773631392740084e-16,0.2504312362555423,0.2504312362555423,0.2724148878838172,2528533583090531.5,1.0877831853445092,0.0,0.0
30,1,4,0,constructed,3.9388280769231363,0.03938631150288738,0.0,0.03938631150288738,0.039386311470403924,0.9999999991752603,0.9999999991752603,8.24698432953085e-12,8.24698432953085e-12
30,1,4,0,generic,3.9386311502886637,2.62100180454946,2.2577604714836452,3.4593543915079845,3.5334213923833877,1.3481186416011526,1.021410642707559,0.0,0.0
30,1,4,0,indefinite,3.9386311502886664,8.790787167173247e-17,0.2722957264125784,0.2722957264125784,0.2932666209258703,3336067809956690.0,1.0770151437541005,0.0,0.0
30,1,4,1,constructed,6.377189111454164,0.06376870275911067,0.0,0.06376870275911067,0.06376870268863709,0.9999999988948562,0.9999999988948562,1.1050885283327883e-11,1.1050885283327883e-11
30,1,4,1,generic,6.376870275911057,3.643698507170221,3.108548609687194,4.789531633671781,4.800812731933156,1.317565853070971,1.0023553656441198,0.0,0.0
30,1,4,1,indefinite,6.376870275911061,8.151354677681473e-17,1.3486063146572305,1.3486063146572305,1.3659090652188437,1.6756835142491376e+16,1.012830097541113,0.0,0.0
30,1,5,0,constructed,2.8243580893710307,0.028242168820570162,0.0,0.028242168820570162,0.028242168816258434,0.9999999998473301,0.9999999998473301,1.5266223054904995e-12,1.5266223054904995e-12
30,1,5,0,generic,2.824216882057022,1.4657158094277003,1.5090186531351952,2.103677762756515,2.1846273492446873,1.4904849461217802,1.038480031457908,0.0,0.0
30,1,5,0,indefinite,2.824216882057021,6.069053483567753e-17,0.20552096934594136,0.20552096934594136,0.24646833053153447,4061067037864455.0,1.19923690179112,0.0,0.0
30,1,5,1,constructed,5.172462006923495,0.0517220340321824,0.0,0.0517220340321824,0.05172203401818506,0.9999999997293737,0.9999999997293737,2.706128132220771e-12,2.706128132220771e-12
30,1,5,1,generic,5.172203403218265,2.6325983995486215,3.9557412052786534,4.751679999373419,4.763347833402763,1.8093712410595837,1.0024555176339491,0.0,0.0
30,1,5,1,indefinite,5.172203403218259,2.273613058846396e-16,0.5421367003738993,0.5421367003738993,0.5899543387674879,2594787782696954.0,1.0882021791931997,0.0,0.0
30,1,6,0,constructed,6.414335713426118,0.06414015020692207,0.0,0.06414015020692207,0.06414015077346898,1.0000000088329526,1.0000000088329526,0.0,0.0
30,1,6,0,generic,6.414015020692201,3.172191014582857,4.510751365242793,5.514496687100277,5.719244400718723,1.8029319087113054,1.0371289938567556,0.0,0.0
30,1,6,0,indefinite,6.414015020692197,2.426133424305739e-16,0.46254220849612365,0.46254220849612365,0.5647822335262969,2327910855471251.0,1.221039341171888,0.0,0.0
30,1,6,1,constructed,5.061783656183335,0.050615305859806385,0.0,0.050615305859806385,0.05061530584059362,0.999999999620416,0.999999999620416,3.795650827798152e-12,3.795650827798152e-12
30,1,6,1,generic,5.061530585980634,2.7174650031672907,2.357168715462619,3.597340739573428,3.845476422338096,1.4150969443419041,1.0689775311065173,0.0,0.0
30,1,6,1,indefinite,5.061530585980635,1.9430451729454472e-16,0.6052474937371344,0.6052474937371344,0.7335915594453208,3775473517855866.5,1.2120522051495313,0.0,0.0
36,0,4,0,constructed,7.168973164813296,0.07168614743036444,0.0,0.07168614743036444,0.07168614740311943,0.9999999996199403,0.9999999996199403,3.800406442571608e-12,3.800406442571608e-12
36,0,4,0,generic,7.168614743036463,3.9753341294140356,4.147741047869371,5.745175127066585,5.772399934434883,1.4520540277920577,1.004738725411526,0.0,0.0
36,0,4,0,indefinite,7.168614743036467,1.7554167342883506e-16,0.6567684539527394,0.6567684539527394,0.6729663242979737,3833655628051167.5,1.0246629847212483,0.0,0.0
36,0,4,1,constructed,7.603848472139469,0.07603468308227837,0.0,0.07603468308227837,0.07603468306969431,0.9999999998344958,0.9999999998344958,1.6549591750959545e-12,1.6549591750959545e-12
36,0,4,1,generic,7.603468308227917,3.3941744312597,4.770103136976568,5.854426018595743,5.9086859153457345,1.7408315438734858,1.0092681838625415,0.0,0.0
36,0,4,1,indefinite,7.603468308227919,0.0,0.5644166602691222,0.5644166602691222,0.6071239257138081,nan,1.075666202738102,0.0,0.0
36,0,5,0,constructed,8.660966186300744,0.08660533170467322,0.0,0.08660533170467322,0.08660533166776373,0.9999999995738197,0.9999999995738197,4.261590284480526e-12,4.261590284480526e-12
36,0,5,0,generic,8.660533170467344,4.44996453928933,5.370658060164901,6.974679376153912,7.230762192825957,1.6249033287759025,1.0367160700673324,0.0,0.0
36,0,5,0,indefinite,8.660533170467348,3.885780586188048e-16,0.3751841570708301,0.3751841570708301,0.39442923915393624,1015057928272968.9,1.0512950286423552,0.0,0.0
36,0,5,1,constructed,4.878365407474205,0.048781215074961824,0.0,0.048781215074961824,0.048781215057783836,0.9999999996478565,0.9999999996478565,3.521259020949775e-12,3.521259020949775e-12
36,0,5,1,generic,4.878121507496176,3.1375838251956036,3.2854968911995996,4.543008043379553,4.593923852574779,1.464159719235034,1.0112075102463058,0.0,0.0
36,0,5,1,indefinite,4.8781215074961795,1.8717336721504762e-16,0.2997588286618613,0.2997588286618613,0.34193753235696717,1826849286544637.5,1.1407087954119441,0.0,0.0
36,0,6,0,constructed,4.525268241001063,0.04525041994557308,0.0,0.04525041994557308,0.045250419878727466,0.9999999985227626,0.9999999985227626,1.4771635363630515e-11,1.4771635363630515e-11
36,0,6,0,generic,4.525041994557356,3.4929053681213453,1.1059588621631744,3.6638139848316773,3.8238377602249365,1.0947441620159273,1.0436768285878495,0.0,0.0
36,0,6,0,indefinite,4.525041994557358,1.2190058747669252e-16,0.30090606202131676,0.30090606202131676,0.3092094709263534,2536570801887845.5,1.0275946880207698,0.0,0.0
36,0,6,1,constructed,6.876475853735008,0.06876132055726984,0.0,0.06876132055726984,0.06876132053604297,0.9999999996912964,0.9999999996912964,3.0868817018280854e-12,3.0868817018280854e-12
36,0,6,1,generic,6.8761320557269565,4.712209213643977,3.55570025932372,5.9032126852508,6.076081558823022,1.289433741869953,1.0292838633451469,0.0,0.0
36,0,6,1,indefinite,6.876132055726968,1.779931110609903e-16,0.6616936538325907,0.6616936538325907,0.7395130684933467,4154728596433985.5,1.1176064092651015,0.0,0.0
36,1,4,0,constructed,3.6918921052748153,0.03691707524513013,0.0,0.03691707524513013,0.036917075224596474,0.9999999994437897,0.9999999994437897,5.5618250809203e-12,5.5618250809203e-12
36,1,4,0,generic,3.6917075245129936,2.4815585311292203,2.3159286623960034,3.3943568334409915,3.415898172605727,1.3765132394646118,1.0063462211611083,0.0,0.0
36,1,4,0,indefinite,3.6917075245129896,1.5716250041522723e-16,0.48062328760324996,0.48062328760324996,0.5115649244423798,3255006271157639.5,1.0643781473707363,0.0,0.0
36,1,4,1,constructed,2.973152195855989,0.02973003549394599,0.0,0.02973003549394599,0.02973003547540134,0.9999999993762319,0.9999999993762319,6.237369375705186e-12,6.237369375705186e-12
36,1,4,1,generic,2.973003549394588,2.4708230400621924,1.3031579176786303,2.7934185246236694,2.8012819323064546,1.13374445959349,1.0028149765649044,0.0,0.0
36,1,4,1,indefinite,2.9730035493945857,5.96906223549092e-17,0.5087309400334168,0.5087309400334168,0.540934995323731,9062311197015728.0,1.063302725971805,0.0,0.0
36,1,5,0,constructed,5.477569945514219,0.05477296087556114,0.0,0.05477296087556114,0.054772960862482685,0.9999999997612242,0.9999999997612242,2.3876381526392707e-12,2.3876381526392707e-12
36,1,5,0,generic,5.477296087556119,4.328651240231353,2.089348966925333,4.806516479234039,4.823832904593138,1.1143962950305322,1.003602697594799,0.0,0.0
36,1,5,0,indefinite,5.477296087556119,1.3518049038283207e-16,0.28725673190347784,0.28725673190347784,0.3141945848732673,2324259839444775.5,1.093776228641496,0.0,0.0
36,1,5,1,constructed,4.812209138311581,0.04811968545898973,0.0,0.04811968545898973,0.04811968544810091,0.9999999997737139,0.9999999997737139,2.262748212386185e-12,2.262748212386185e-12
36,1,5,1,generic,4.811968545898945,3.203994138893013,2.872182259868631,4.302907084282073,4.345065698187202,1.3561403391606803,1.0097977049188742,0.0,0.0
36,1,5,1,indefinite,4.8119685458989485,1.1652384351680995e-16,0.6208542712952587,0.6208542712952587,0.6417508399521681,5507463713721286.0,1.0336577674070178,0.0,0.0
36,1,6,0,constructed,8.354787519844274,0.0835436981179607,0.0,0.0835436981179607,0.08354369815212939,1.000000000408992,1.000000000408992,0.0,0.0
36,1,6,0,generic,8.354369811796124,6.296136866305073,3.8279532756259007,7.368484628444367,7.453280923147026,1.183786356842816,1.01150796927435,0.0,0.0
36,1,6,0,indefinite,8.354369811796126,2.622589810453193e-16,0.7746065625962497,0.7746065625962497,0.8356750544125,3186449711203950.0,1.0788380769865504,0.0,0.0
36,1,6,1,constructed,5.720986545874696,0.05720700517999306,0.0,0.05720700517999306,0.05720700516066617,0.9999999996621587,0.9999999996621587,3.3782437972522903e-12,3.3782437972522903e-12
36,1,6,1,generic,5.720700517999314,3.7241958597442446,3.2444221267055218,4.93922157206908,5.078935187179223,1.363766938811863,1.0282865656200184,0.0,0.0
36,1,6,1,indefinite,5.72070051799931,1.352861892535781e-16,0.30950514189741735,0.30950514189741735,0.32763561244957173,2421796446904548.0,1.0585788993391378,0.0,0.0


==> anc/results/exp14_layout_task.csv <==
n_nodes,geom_seed,budget,p,mT,mS,asym,n_b,capacity,cap_full,covered,floor_rel,fit_rel,task_err
30,0,4,4,4,4,0.0,79,10,10,1.0,1.5815603059899406e-16,1.7600710126730376e-11,1.7600710126730376e-11
30,0,4,2,3,3,0.0,79,8,10,0.8,4.9550762517494405e-17,1.2032569659175349e-11,0.13722716007285082
30,0,4,0,2,2,0.0,79,4,10,0.4,0.0,2.1129836196996822e-11,0.13284127855962505
30,0,4,4,4,4,0.02,79,10,10,1.0,0.01999600119960011,0.01999600119767116,0.01999600119767116
30,0,4,2,3,3,0.02,79,8,10,0.8,0.0012996530449571216,0.0012996529320538333,0.14659198590742253
30,0,4,0,2,2,0.02,79,4,10,0.4,0.0,1.2547926711646483e-11,0.1782370793103834
30,0,4,4,4,4,0.05,79,10,10,1.0,0.049937616943892225,0.049937616942278724,0.049937616942278724
30,0,4,2,3,3,0.05,79,8,10,0.8,0.0032359308402170454,0.0032359304950243684,0.14844243026571202
30,0,4,0,2,2,0.05,79,4,10,0.4,0.0,1.9521071298738716e-11,0.22752837922207345
30,0,4,4,4,4,0.1,79,10,10,1.0,0.09950371902099892,0.09950371901699902,0.09950371901699902
30,0,4,2,3,3,0.1,79,8,10,0.8,0.006420891368792194,0.006420891275670933,0.20467200374295053
30,0,4,0,2,2,0.1,79,4,10,0.4,0.0,9.824662271177592e-12,0.370142604144348
30,0,4,4,4,4,0.2,79,10,10,1.0,0.19611613513818404,0.19611613513642612,0.19611613513642612
30,0,4,2,3,3,0.2,79,8,10,0.8,0.012590452103719603,0.012590452004331404,0.36009518642074867
30,0,4,0,2,2,0.2,79,4,10,0.4,0.0,4.974845810946039e-11,0.43543499673796243
30,0,6,6,6,6,0.0,79,21,21,1.0,1.3100834700797967e-16,2.5659922736305506e-12,2.5659922736305506e-12
30,0,6,4,5,5,0.0,79,19,21,0.9047619047619048,9.685447381718061e-17,1.3112194638571758e-12,0.03319278058678783
30,0,6,2,4,4,0.0,79,15,21,0.7142857142857143,4.6777343835834306e-17,2.113794535903957e-12,0.13211473107849714
30,0,6,0,3,3,0.0,79,9,21,0.42857142857142855,0.0,2.5076773793116698e-15,0.22631515126546736
30,0,6,6,6,6,0.02,79,21,21,1.0,0.019996001199600114,0.019996001199259643,0.019996001199259643
30,0,6,4,5,5,0.02,79,19,21,0.9047619047619048,0.018146020956771088,0.018146020954954083,0.02713493746260251
30,0,6,2,4,4,0.02,79,15,21,0.7142857142857143,0.002341358631792093,0.0023413586198549738,0.10723761059830508
30,0,6,0,3,3,0.02,79,9,21,0.42857142857142855,0.0,6.102828020649676e-13,0.44379656987778193
30,0,6,6,6,6,0.05,79,21,21,1.0,0.04993761694389221,0.04993761694356556,0.04993761694356556
30,0,6,4,5,5,0.05,79,19,21,0.9047619047619048,0.04531786893893896,0.04531787158820436,0.08727275523199059
30,0,6,2,4,4,0.05,79,15,21,0.7142857142857143,0.0058516481971696704,0.005851648184305423,0.14802521280979555
30,0,6,0,3,3,0.05,79,9,21,0.42857142857142855,0.0,1.4475052527988971e-11,0.9284044561552829
30,0,6,6,6,6,0.1,79,21,21,1.0,0.09950371902099889,0.09950371902008981,0.09950371902008981
30,0,6,4,5,5,0.1,79,19,21,0.9047619047619048,0.09027959363278197,0.09027959363195388,0.1614917576429626
30,0,6,2,4,4,0.1,79,15,21,0.7142857142857143,0.011659320145009726,0.011659320136775434,0.3969245716715155
30,0,6,0,3,3,0.1,79,9,21,0.42857142857142855,0.0,3.259542630276167e-11,0.690940420256704
30,0,6,6,6,6,0.2,79,21,21,1.0,0.19611613513818396,0.1961161351375629,0.1961161351375629
30,0,6,4,5,5,0.2,79,19,21,0.9047619047619048,0.1777199558132944,0.17826998726544627,0.26544337617139524
30,0,6,2,4,4,0.2,79,15,21,0.7142857142857143,0.022872120475095074,0.02287212044405109,0.44149878583016944
30,0,6,0,3,3,0.2,79,9,21,0.42857142857142855,0.0,5.1346874352698014e-11,103.3451059376579
30,0,8,8,8,8,0.0,79,36,36,1.0,2.0417033358532596e-16,8.728601881368612e-12,8.728601881368612e-12
30,0,8,6,7,7,0.0,79,34,36,0.9444444444444444,1.6555873884540176e-16,2.4080288790785022e-11,0.006483535041595614
30,0,8,4,6,6,0.0,79,30,36,0.8333333333333334,1.288705014708488e-16,3.775933825823798e-12,0.01257515062826181
30,0,8,2,5,5,0.0,79,24,36,0.6666666666666666,6.217247260201438e-18,1.501135618313542e-12,0.10859417870757433
30,0,8,0,4,4,0.0,79,16,36,0.4444444444444444,0.0,3.18656377734287e-15,0.09022922846772057
30,0,8,8,8,8,0.02,79,36,36,1.0,0.019996001199600093,0.019996001198486678,0.019996001198486678
30,0,8,6,7,7,0.02,79,34,36,0.9444444444444444,0.02138267291746976,0.02138323261157909,0.022453728472041346
30,0,8,4,6,6,0.02,79,30,36,0.8333333333333334,0.01806280859306435,0.018069729824231415,0.10833770261681623
30,0,8,2,5,5,0.02,79,24,36,0.6666666666666666,0.01229437929876309,0.012294379297515371,0.10010095182701784
30,0,8,0,4,4,0.02,79,16,36,0.4444444444444444,0.0,5.039829345311138e-12,0.1545186264317933
30,0,8,8,8,8,0.05,79,36,36,1.0,0.04993761694389218,0.04993761694263459,0.04993761694263459
30,0,8,6,7,7,0.05,79,34,36,0.9444444444444444,0.05316368362116011,0.05320733795416618,0.055016504822683575
30,0,8,4,6,6,0.05,79,30,36,0.8333333333333334,0.044905987962089236,0.04512517461001263,0.14799971611080487
30,0,8,2,5,5,0.05,79,24,36,0.6666666666666666,0.030619923097164697,0.030620128291684107,0.37625322830114644
30,0,8,0,4,4,0.05,79,16,36,0.4444444444444444,0.0,1.8731100728578418e-07,0.19141557548608545
30,0,8,8,8,8,0.1,79,36,36,1.0,0.09950371902099886,0.09950371901991018,0.09950371901991018
30,0,8,6,7,7,0.1,79,34,36,0.9444444444444444,0.10510457275940857,0.1054266439598137,0.11018854549525861
30,0,8,4,6,6,0.1,79,30,36,0.8333333333333334,0.0887487997240786,0.08919305551598435,0.24594634407482735
30,0,8,2,5,5,0.1,79,24,36,0.6666666666666666,0.06070768995808283,0.0607697454578842,0.36392153599766947
30,0,8,0,4,4,0.1,79,16,36,0.4444444444444444,0.0,1.3072150185761868e-10,0.5864391052941144
30,0,8,8,8,8,0.2,79,36,36,1.0,0.19611613513818396,0.19611613513754123,0.19611613513754123
30,0,8,6,7,7,0.2,79,34,36,0.9444444444444444,0.20371916391289938,0.2046716824095875,0.21763619613934296
30,0,8,4,6,6,0.2,79,30,36,0.8333333333333334,0.1717810283240792,0.17195320457208413,0.4195656351501336
30,0,8,2,5,5,0.2,79,24,36,0.6666666666666666,0.11830828118876584,0.11864383218970262,0.6233954052971112
30,0,8,0,4,4,0.2,79,16,36,0.4444444444444444,0.0,0.00855904514981965,1.045692285749513
30,1,4,4,4,4,0.0,78,10,10,1.0,2.589802458320962e-16,5.667044881278563e-12,5.667044881278563e-12
30,1,4,2,3,3,0.0,78,8,10,0.8,1.1123621776805775e-16,6.294150750818703e-12,0.07241741352349397
30,1,4,0,2,2,0.0,78,4,10,0.4,0.0,8.924189960105569e-12,0.1875877009900849
30,1,4,4,4,4,0.02,78,10,10,1.0,0.019996001199600103,0.01999600119363068,0.01999600119363068
30,1,4,2,3,3,0.02,78,8,10,0.8,0.004650201249336494,0.004650201244781464,0.04272673221691905
30,1,4,0,2,2,0.02,78,4,10,0.4,0.0,2.7022195813243757e-12,0.1250197728255029
30,1,4,4,4,4,0.05,78,10,10,1.0,0.04993761694389221,0.04993761693717383,0.04993761693717383
30,1,4,2,3,3,0.05,78,8,10,0.8,0.011688290247585437,0.011688290241593551,1.4637584605244014
30,1,4,0,2,2,0.05,78,4,10,0.4,0.0,1.0076905961626081e-11,0.18533704614547827
30,1,4,4,4,4,0.1,78,10,10,1.0,0.0995037190209989,0.09950371901392233,0.09950371901392233
30,1,4,2,3,3,0.1,78,8,10,0.8,0.023541602440532234,0.023541602426668033,0.31111667976115864
30,1,4,0,2,2,0.1,78,4,10,0.4,0.0,4.38348403597423e-11,0.2928601692753801
30,1,4,4,4,4,0.2,78,10,10,1.0,0.196116135138184,0.1961161351304363,0.1961161351304363
30,1,4,2,3,3,0.2,78,8,10,0.8,0.04738786479472246,0.047389349643959536,0.3393521553501112
30,1,4,0,2,2,0.2,78,4,10,0.4,0.0,5.153605012322718e-11,0.5937127495687327
30,1,6,6,6,6,0.0,78,21,21,1.0,2.1072110006445775e-16,1.6006456664197718e-11,1.6006456664197718e-11
30,1,6,4,5,5,0.0,78,19,21,0.9047619047619048,1.5838137701027384e-16,1.0547652987506707e-11,0.014949301614038495
30,1,6,2,4,4,0.0,78,15,21,0.7142857142857143,7.149139563690434e-17,1.7653884742685704e-11,0.09971342765720323
30,1,6,0,3,3,0.0,78,9,21,0.42857142857142855,0.0,9.913236041900514e-12,0.1962051748158712
30,1,6,6,6,6,0.02,78,21,21,1.0,0.019996001199600225,0.019996001193704177,0.019996001193704177
30,1,6,4,5,5,0.02,78,19,21,0.9047619047619048,0.018183096252969762,0.018183096241269868,0.03287498347830962
30,1,6,2,4,4,0.02,78,15,21,0.7142857142857143,0.015174163828149888,0.015174163812701195,0.11820259051012294
30,1,6,0,3,3,0.02,78,9,21,0.42857142857142855,0.0,1.3346835524758865e-11,0.19928352570339888
30,1,6,6,6,6,0.05,78,21,21,1.0,0.04993761694389232,0.04993761694273677,0.04993761694273677
30,1,6,4,5,5,0.05,78,19,21,0.9047619047619048,0.04553938891318161,0.04553938899175775,0.10092554271048107
30,1,6,2,4,4,0.05,78,15,21,0.7142857142857143,0.037761442597893574,0.03776144259480901,0.24592313887141767
30,1,6,0,3,3,0.05,78,9,21,0.42857142857142855,0.0,4.643854946084004e-12,0.10460988965242164
30,1,6,6,6,6,0.1,78,21,21,1.0,0.099503719020999,0.09950371901740437,0.09950371901740437
30,1,6,4,5,5,0.1,78,19,21,0.9047619047619048,0.09115282585222863,0.09115282589969706,0.12510560073466084
30,1,6,2,4,4,0.1,78,15,21,0.7142857142857143,0.07476801685030422,0.07476801684733614,0.17641752538817143
30,1,6,0,3,3,0.1,78,9,21,0.42857142857142855,0.0,2.024928560946393e-11,0.16661936045378611
30,1,6,6,6,6,0.2,78,21,21,1.0,0.1961161351381841,0.19611613513392848,0.19611613513392848
30,1,6,4,5,5,0.2,78,19,21,0.9047619047619048,0.18111823951463107,0.1811182397983056,1.0658603860346292
30,1,6,2,4,4,0.2,78,15,21,0.7142857142857143,0.14535772694314542,0.14535772693551546,0.89967061883754
30,1,6,0,3,3,0.2,78,9,21,0.42857142857142855,0.0,1.252388708079668e-11,0.25734006689441846
30,1,8,8,8,8,0.0,78,36,36,1.0,2.069840680366369e-16,1.5443763282313498e-05,1.5443763282313498e-05
30,1,8,6,7,7,0.0,78,34,36,0.9444444444444444,1.9613661732396203e-16,5.643202783509013e-10,0.004543312751169238
30,1,8,4,6,6,0.0,78,30,36,0.8333333333333334,1.3381631588470065e-16,1.6364501228611279e-13,0.06366563745162662
30,1,8,2,5,5,0.0,78,24,36,0.6666666666666666,1.3644942848185294e-17,7.811112950747451e-12,0.06599235808784724
30,1,8,0,4,4,0.0,78,16,36,0.4444444444444444,0.0,5.705416040345358e-12,0.12739300086602282
30,1,8,8,8,8,0.02,78,36,36,1.0,0.01999600119960013,0.01999600714623913,0.01999600714623913
30,1,8,6,7,7,0.02,78,34,36,0.9444444444444444,0.010499359051800118,0.01062199103002746,0.26197414501010136
30,1,8,4,6,6,0.02,78,30,36,0.8333333333333334,0.012950638765645015,0.01299088739535724,0.18711686303368527
30,1,8,2,5,5,0.02,78,24,36,0.6666666666666666,0.007417613405210452,0.007417613475760083,0.15425727026703334
30,1,8,0,4,4,0.02,78,16,36,0.4444444444444444,0.0,1.6773179102615135e-11,0.1391499031917665
30,1,8,8,8,8,0.05,78,36,36,1.0,0.04993761694389225,0.04993761940690122,0.04993761940690122
30,1,8,6,7,7,0.05,78,34,36,0.9444444444444444,0.026362441024703764,0.0270658967977147,0.09954602299809642
30,1,8,4,6,6,0.05,78,30,36,0.8333333333333334,0.032398451807246834,0.033363191362486375,0.11076495408929846
30,1,8,2,5,5,0.05,78,24,36,0.6666666666666666,0.018342711285655757,0.01871296322203083,0.2251026769673813
30,1,8,0,4,4,0.05,78,16,36,0.4444444444444444,0.0,3.372436076733633e-11,0.18083852281528504
30,1,8,8,8,8,0.1,78,36,36,1.0,0.09950371902099893,0.09950372022206397,0.09950372022206397
30,1,8,6,7,7,0.1,78,34,36,0.9444444444444444,0.053022476356212926,0.054364625027385934,0.13669799659765627
30,1,8,4,6,6,0.1,78,30,36,0.8333333333333334,0.06466383275143345,0.0666511269453492,0.22828677361652058
30,1,8,2,5,5,0.1,78,24,36,0.6666666666666666,0.03592892978603736,0.05020835105227172,0.38310881950906805
30,1,8,0,4,4,0.1,78,16,36,0.4444444444444444,0.0,4.637010509830386e-11,0.265704635924231
30,1,8,8,8,8,0.2,78,36,36,1.0,0.1961161351381841,0.19611613582967447,0.19611613582967447
30,1,8,6,7,7,0.2,78,34,36,0.9444444444444444,0.10658180644479621,0.11121319232666292,0.5641718693137454
30,1,8,4,6,6,0.2,78,30,36,0.8333333333333334,0.12730686854567277,0.13741342003233217,0.27914627385525187
30,1,8,2,5,5,0.2,78,24,36,0.6666666666666666,0.06835125447266742,0.12747161064672993,0.48323275468378285
30,1,8,0,4,4,0.2,78,16,36,0.4444444444444444,0.0,1.0029708861901296e-10,0.39651395304213805
36,0,4,4,4,4,0.0,95,10,10,1.0,9.81769665666428e-17,1.0483752621966665e-11,1.0483752621966665e-11
36,0,4,2,3,3,0.0,95,8,10,0.8,3.358435393270951e-17,6.448445514389537e-12,0.04452605524590966
36,0,4,0,2,2,0.0,95,4,10,0.4,0.0,4.879820162112507e-13,0.078872467152215
36,0,4,4,4,4,0.02,95,10,10,1.0,0.01999600119960018,0.019996001195868203,0.019996001195868203
36,0,4,2,3,3,0.02,95,8,10,0.8,0.02219312300116965,0.022193122997843723,0.029932164981144378
36,0,4,0,2,2,0.02,95,4,10,0.4,0.0,1.0565465572522036e-11,0.08679185663130337
36,0,4,4,4,4,0.05,95,10,10,1.0,0.04993761694389226,0.04993761694142686,0.04993761694142686
36,0,4,2,3,3,0.05,95,8,10,0.8,0.05486514488710912,0.054865144878074645,0.06649377497718657
36,0,4,0,2,2,0.05,95,4,10,0.4,0.0,1.0064456690897229e-11,0.07050209226683636
36,0,4,4,4,4,0.1,95,10,10,1.0,0.09950371902099894,0.09950371901894473,0.09950371901894473
36,0,4,2,3,3,0.1,95,8,10,0.8,0.10729092196149989,0.10729092195600569,0.12945761485667126
36,0,4,0,2,2,0.1,95,4,10,0.4,0.0,1.5630476017912246e-11,0.13116756874103805
36,0,4,4,4,4,0.2,95,10,10,1.0,0.19611613513818407,0.19611613513490467,0.19611613513490467
36,0,4,2,3,3,0.2,95,8,10,0.8,0.20271440887319753,0.20271440886662656,0.2650933086546502
36,0,4,0,2,2,0.2,95,4,10,0.4,0.0,4.08440431965913e-11,0.2611442545150965
36,0,6,6,6,6,0.0,95,21,21,1.0,2.0132340560508685e-16,1.480431769576856e-05,1.480431769576856e-05
36,0,6,4,5,5,0.0,95,19,21,0.9047619047619048,9.427237949078505e-17,2.0101266287678348e-11,0.019177899841988023
36,0,6,2,4,4,0.0,95,15,21,0.7142857142857143,3.070866062390599e-17,1.9032413805096972e-12,0.03150706728062592
36,0,6,0,3,3,0.0,95,9,21,0.42857142857142855,0.0,4.054266298130046e-11,0.23020614598689265
36,0,6,6,6,6,0.02,95,21,21,1.0,0.019996001199600145,0.019996006542190723,0.019996006542190723
36,0,6,4,5,5,0.02,95,19,21,0.9047619047619048,0.013252228933938385,0.013252403605321414,0.044216464314782856
36,0,6,2,4,4,0.02,95,15,21,0.7142857142857143,0.004875911561493059,0.004875911555374574,0.05099835897317722
36,0,6,0,3,3,0.02,95,9,21,0.42857142857142855,0.0,5.656175718726244e-11,1.4924985094563983
36,0,6,6,6,6,0.05,95,21,21,1.0,0.049937616943892225,0.049937619126094,0.049937619126094
36,0,6,4,5,5,0.05,95,19,21,0.9047619047619048,0.032699963180200894,0.03272540899100473,0.08411395836230369
36,0,6,2,4,4,0.05,95,15,21,0.7142857142857143,0.012228351445758458,0.01222835144046904,0.19287765888706687
36,0,6,0,3,3,0.05,95,9,21,0.42857142857142855,0.0,8.366002717873113e-10,2.324511447094882
36,0,6,6,6,6,0.1,95,21,21,1.0,0.0995037190209989,0.0995037201235022,0.0995037201235022
36,0,6,4,5,5,0.1,95,19,21,0.9047619047619048,0.06389420452722737,0.0639887487917898,0.15540955190022854
36,0,6,2,4,4,0.1,95,15,21,0.7142857142857143,0.02449442672517629,0.024494478820917442,0.2597211893608363
36,0,6,0,3,3,0.1,95,9,21,0.42857142857142855,0.0,4.8504526203855065e-11,42.364413744648445
36,0,6,6,6,6,0.2,95,21,21,1.0,0.19611613513818402,0.19611613569827593,0.19611613569827593
36,0,6,4,5,5,0.2,95,19,21,0.9047619047619048,0.12141966117482192,0.1369335195455438,0.28971892459684345
36,0,6,2,4,4,0.2,95,15,21,0.7142857142857143,0.0484590171691452,0.04845971486189165,0.6536439031169552
36,0,6,0,3,3,0.2,95,9,21,0.42857142857142855,0.0,3.18185530961898e-10,9.531702538784412
36,0,8,8,8,8,0.0,95,36,36,1.0,3.7711168059861647e-16,9.805919424650687e-10,9.805919424650687e-10
36,0,8,6,7,7,0.0,95,34,36,0.9444444444444444,3.599631738696733e-16,6.445438396486758e-06,0.03266603891090664
36,0,8,4,6,6,0.0,95,30,36,0.8333333333333334,9.163475273884454e-17,3.249640163899922e-11,0.10342343570899953
36,0,8,2,5,5,0.0,95,24,36,0.6666666666666666,1.3692816910880516e-17,1.9782656852103216e-11,0.11448178761496425
36,0,8,0,4,4,0.0,95,16,36,0.4444444444444444,0.0,3.149559511334363e-11,0.10856959214510357
36,0,8,8,8,8,0.02,95,36,36,1.0,0.019996001199600207,0.019996001254087747,0.019996001254087747
36,0,8,6,7,7,0.02,95,34,36,0.9444444444444444,0.01871238148552679,0.018713273221905923,0.046450982490857974
36,0,8,4,6,6,0.02,95,30,36,0.8333333333333334,0.01316244746298341,0.013162448804359073,0.11095573586487356
36,0,8,2,5,5,0.02,95,24,36,0.6666666666666666,0.011283899437054074,0.011283899529184741,0.10558698858604983
36,0,8,0,4,4,0.02,95,16,36,0.4444444444444444,0.0,4.4250932421706196e-09,2.933778189300616
36,0,8,8,8,8,0.05,95,36,36,1.0,0.04993761694389231,0.049937617009028795,0.049937617009028795
36,0,8,6,7,7,0.05,95,34,36,0.9444444444444444,0.04669525901105901,0.04672983597093023,0.11458944025384454
36,0,8,4,6,6,0.05,95,30,36,0.8333333333333334,0.03288489020945921,0.03380023453446726,0.10696846775745183
36,0,8,2,5,5,0.05,95,24,36,0.6666666666666666,0.02825832009988913,0.028262933868384195,0.2551859097656616
36,0,8,0,4,4,0.05,95,16,36,0.4444444444444444,0.0,0.006787678528059479,0.3426245200540296
36,0,8,8,8,8,0.1,95,36,36,1.0,0.09950371902099898,0.09950371904415022,0.09950371904415022
36,0,8,6,7,7,0.1,95,34,36,0.9444444444444444,0.09286668484543967,0.09322321616082763,0.1986219943525435
36,0,8,4,6,6,0.1,95,30,36,0.8333333333333334,0.06548348106808065,0.06882798925607839,0.16026002307562245
36,0,8,2,5,5,0.1,95,24,36,0.6666666666666666,0.056235516838989745,0.05908685207340499,0.5880835951599434
36,0,8,0,4,4,0.1,95,16,36,0.4444444444444444,0.0,0.0043330804538367716,0.5298289792466171
36,0,8,8,8,8,0.2,95,36,36,1.0,0.1961161351381841,0.1961161352113932,0.1961161352113932
36,0,8,6,7,7,0.2,95,34,36,0.9444444444444444,0.18197767820617333,0.18555205087295168,0.2637894936457792
36,0,8,4,6,6,0.2,95,30,36,0.8333333333333334,0.12830284278894957,0.13883226692651357,0.3349965011568465
36,0,8,2,5,5,0.2,95,24,36,0.6666666666666666,0.10830616475932836,0.1288273774740828,0.5796349079061386
36,0,8,0,4,4,0.2,95,16,36,0.4444444444444444,0.0,0.02844397645397388,1.0717587505364008
36,1,4,4,4,4,0.0,97,10,10,1.0,1.7618217269614458e-16,4.666235235419396e-12,4.666235235419396e-12
36,1,4,2,3,3,0.0,97,8,10,0.8,1.77022671211425e-16,1.327513809636054e-11,0.06690057393972466
36,1,4,0,2,2,0.0,97,4,10,0.4,0.0,1.6371901839020413e-11,0.2604174353562477
36,1,4,4,4,4,0.02,97,10,10,1.0,0.01999600119960007,0.019996001153744076,0.019996001153744076
36,1,4,2,3,3,0.02,97,8,10,0.8,0.0003042071780997585,0.00030420716645149963,0.04769735306842106
36,1,4,0,2,2,0.02,97,4,10,0.4,0.0,9.248038908079565e-12,0.23784815607283472
36,1,4,4,4,4,0.05,97,10,10,1.0,0.04993761694389216,0.04993761685174812,0.04993761685174812
36,1,4,2,3,3,0.05,97,8,10,0.8,0.0007586409716438689,0.0007586409569863216,0.3238800587997095
36,1,4,0,2,2,0.05,97,4,10,0.4,0.0,2.751010673944708e-11,0.24445803383150747
36,1,4,4,4,4,0.1,97,10,10,1.0,0.09950371902099885,0.09950371896037709,0.09950371896037709
36,1,4,2,3,3,0.1,97,8,10,0.8,0.0015091131939740775,0.0015091131796272977,0.1527002997094982
36,1,4,0,2,2,0.1,97,4,10,0.4,0.0,2.6697356922938625e-11,0.3449707776335143
36,1,4,4,4,4,0.2,97,10,10,1.0,0.196116135138184,0.19611613510543716,0.19611613510543716
36,1,4,2,3,3,0.2,97,8,10,0.8,0.002972121144718217,0.0029721211251719764,0.3382400458305762
36,1,4,0,2,2,0.2,97,4,10,0.4,0.0,2.7853636445573566e-11,0.5024117124085906
36,1,6,6,6,6,0.0,97,21,21,1.0,1.1512141894061332e-16,9.947937455011597e-12,9.947937455011597e-12
36,1,6,4,5,5,0.0,97,19,21,0.9047619047619048,9.009331638268315e-17,1.0308864946857292e-11,0.0053404434810557155
36,1,6,2,4,4,0.0,97,15,21,0.7142857142857143,2.9503768874022146e-17,1.1488717943643548e-12,0.012243991737281044
36,1,6,0,3,3,0.0,97,9,21,0.42857142857142855,0.0,9.032548240426563e-12,0.14666464337267326
36,1,6,6,6,6,0.02,97,21,21,1.0,0.019996001199600193,0.01999600119608553,0.01999600119608553
36,1,6,4,5,5,0.02,97,19,21,0.9047619047619048,0.01976648548416608,0.019766485480833082,0.08958993637395872
36,1,6,2,4,4,0.02,97,15,21,0.7142857142857143,0.009054325168219173,0.009054325182004552,0.07519335860782887
36,1,6,0,3,3,0.02,97,9,21,0.42857142857142855,0.0,1.0980187766537748e-11,0.13052208033524595
36,1,6,6,6,6,0.05,97,21,21,1.0,0.04993761694389231,0.049937616941518145,0.049937616941518145
36,1,6,4,5,5,0.05,97,19,21,0.9047619047619048,0.04935983172294126,0.049359831716260794,0.21076906440424148
36,1,6,2,4,4,0.05,97,15,21,0.7142857142857143,0.022401460023099576,0.022401460204701847,0.13261975724787492
36,1,6,0,3,3,0.05,97,9,21,0.42857142857142855,0.0,1.1478031491762105e-11,0.12899146149582974
36,1,6,6,6,6,0.1,97,21,21,1.0,0.09950371902099898,0.09950371901811615,0.09950371901811615
36,1,6,4,5,5,0.1,97,19,21,0.9047619047619048,0.09825596030028703,0.09826069103401629,0.517934767239812
36,1,6,2,4,4,0.1,97,15,21,0.7142857142857143,0.04396047189459037,0.043960471906024076,0.1825843383309842
36,1,6,0,3,3,0.1,97,9,21,0.42857142857142855,0.0,2.3678846591353412e-11,0.24916763534356157
36,1,6,6,6,6,0.2,97,21,21,1.0,0.19611613513818413,0.19611613513560178,0.19611613513560178
36,1,6,4,5,5,0.2,97,19,21,0.9047619047619048,0.1927170740493727,0.19289227830256897,0.7053413626819753
36,1,6,2,4,4,0.2,97,15,21,0.7142857142857143,0.08420304447299493,0.08420304447917137,0.4945810759498611
36,1,6,0,3,3,0.2,97,9,21,0.42857142857142855,0.0,6.151607240493281e-11,0.41087865291044146
36,1,8,8,8,8,0.0,97,36,36,1.0,8.796915324918811e-17,1.7352054981684823e-07,1.7352054981684823e-07
36,1,8,6,7,7,0.0,97,34,36,0.9444444444444444,7.958208303412381e-17,3.3810075732453845e-12,0.01150834802649133
36,1,8,4,6,6,0.0,97,30,36,0.8333333333333334,5.485372356571746e-17,1.1069993198259489e-11,0.06042745994979084
36,1,8,2,5,5,0.0,97,24,36,0.6666666666666666,9.090895624360777e-18,1.3210690595852176e-11,0.02572233222132471
36,1,8,0,4,4,0.0,97,16,36,0.4444444444444444,0.0,1.4793632654863402e-11,0.11487568923079725
36,1,8,8,8,8,0.02,97,36,36,1.0,0.019996001199600134,0.01999600884452542,0.01999600884452542
36,1,8,6,7,7,0.02,97,34,36,0.9444444444444444,0.020113233022646948,0.020121907586775536,0.03338657200013336
36,1,8,4,6,6,0.02,97,30,36,0.8333333333333334,0.007448500670209785,0.008274947803959211,0.049663138828129734
36,1,8,2,5,5,0.02,97,24,36,0.6666666666666666,0.00399468738484301,0.003994687374259036,0.06025255806585534
36,1,8,0,4,4,0.02,97,16,36,0.4444444444444444,0.0,2.8016653699682806e-11,0.16385882985025177
36,1,8,8,8,8,0.05,97,36,36,1.0,0.04993761694389221,0.04993762164012888,0.04993762164012888
36,1,8,6,7,7,0.05,97,34,36,0.9444444444444444,0.05037861828470087,0.050472719304843525,0.07976594652889474
36,1,8,4,6,6,0.05,97,30,36,0.8333333333333334,0.01868801981655911,0.019265413553508116,0.19811499559099352
36,1,8,2,5,5,0.05,97,24,36,0.6666666666666666,0.010096303117450219,0.010096303117936361,0.22243619702050177
36,1,8,0,4,4,0.05,97,16,36,0.4444444444444444,0.0,0.0058884020952772965,0.4104333400079673
36,1,8,8,8,8,0.1,97,36,36,1.0,0.09950371902099889,0.09950371904277247,0.09950371904277247
36,1,8,6,7,7,0.1,97,34,36,0.9444444444444444,0.1008363343558635,0.10114534306216492,0.11737039753155445
36,1,8,4,6,6,0.1,97,30,36,0.8333333333333334,0.037524841526452406,0.04077970706914873,0.4270192962078059
36,1,8,2,5,5,0.1,97,24,36,0.6666666666666666,0.02049767380624957,0.021420358620429427,0.293000911694989
36,1,8,0,4,4,0.1,97,16,36,0.4444444444444444,0.0,4.6440867408938977e-05,324.53470676773276
36,1,8,8,8,8,0.2,97,36,36,1.0,0.196116135138184,0.1961162049467238,0.1961162049467238
36,1,8,6,7,7,0.2,97,34,36,0.9444444444444444,0.20019883026494967,0.20112109949801582,0.22906985959236909
36,1,8,4,6,6,0.2,97,30,36,0.8333333333333334,0.07507283271461913,0.1019107518338571,0.4404902291989361
36,1,8,2,5,5,0.2,97,24,36,0.6666666666666666,0.04168766856066376,0.0674873152883389,0.7182582125106011
36,1,8,0,4,4,0.2,97,16,36,0.4444444444444444,0.0,0.00011743370231718574,0.7530281320437154
44,0,4,4,4,4,0.0,119,10,10,1.0,2.5350495889365115e-16,1.9916401210610744e-11,1.9916401210610744e-11
44,0,4,2,3,3,0.0,119,8,10,0.8,2.805427127551698e-16,9.63590554325273e-12,0.016982068795495926
44,0,4,0,2,2,0.0,119,4,10,0.4,0.0,5.5385651861218964e-11,0.17740823914753515
44,0,4,4,4,4,0.02,119,10,10,1.0,0.019996001199600284,0.019996001197179255,0.019996001197179255
44,0,4,2,3,3,0.02,119,8,10,0.8,0.012404701019552005,0.012404701017406383,0.09892058264121104
44,0,4,0,2,2,0.02,119,4,10,0.4,0.0,6.168715578313313e-11,0.5630318543255651
44,0,4,4,4,4,0.05,119,10,10,1.0,0.04993761694389237,0.049937616942590156,0.049937616942590156
44,0,4,2,3,3,0.05,119,8,10,0.8,0.030977652466982225,0.03097765245543441,0.12870536508931907
44,0,4,0,2,2,0.05,119,4,10,0.4,0.0,2.7099584532012844e-11,24.8622184178847
44,0,4,4,4,4,0.1,119,10,10,1.0,0.09950371902099907,0.0995037190200978,0.0995037190200978
44,0,4,2,3,3,0.1,119,8,10,0.8,0.06173528214831482,0.06173528214363176,0.48341198227271714
44,0,4,0,2,2,0.1,119,4,10,0.4,0.0,3.339601037349974e-11,0.561961616111558
44,0,4,4,4,4,0.2,119,10,10,1.0,0.19611613513818418,0.19611613513703244,0.19611613513703244
44,0,4,2,3,3,0.2,119,8,10,0.8,0.12182914748335744,0.12182914752622633,0.608500590699944
44,0,4,0,2,2,0.2,119,4,10,0.4,0.0,3.652371272164588e-11,1.5862534734574238
44,0,6,6,6,6,0.0,119,21,21,1.0,5.305805946960812e-16,2.326379205603034e-12,2.326379205603034e-12
44,0,6,4,5,5,0.0,119,19,21,0.9047619047619048,3.686172886269682e-16,5.731589327610225e-12,0.05745372192619625
44,0,6,2,4,4,0.0,119,15,21,0.7142857142857143,2.4106852414371455e-17,1.2600587121296708e-11,0.09942791139448819
44,0,6,0,3,3,0.0,119,9,21,0.42857142857142855,0.0,9.43716513726079e-12,0.3251377599284874
44,0,6,6,6,6,0.02,119,21,21,1.0,0.019996001199600204,0.019996001196372633,0.019996001196372633
44,0,6,4,5,5,0.02,119,19,21,0.9047619047619048,0.018224831876510625,0.01822483185402519,0.06352835526398082
44,0,6,2,4,4,0.02,119,15,21,0.7142857142857143,0.0032414203597640285,0.003241420357793957,0.11994459137109004
44,0,6,0,3,3,0.02,119,9,21,0.42857142857142855,0.0,1.1843214822189185e-11,0.3213108719691866
44,0,6,6,6,6,0.05,119,21,21,1.0,0.0499376169438923,0.04993761693966977,0.04993761693966977
44,0,6,4,5,5,0.05,119,19,21,0.9047619047619048,0.04556772707166712,0.045567727059180024,0.06808821196597069
44,0,6,2,4,4,0.05,119,15,21,0.7142857142857143,0.008044682430553418,0.008044682428824862,0.09502610169547075
44,0,6,0,3,3,0.05,119,9,21,0.42857142857142855,0.0,8.499358910308305e-12,0.3229771554309039
44,0,6,6,6,6,0.1,119,21,21,1.0,0.09950371902099898,0.09950371901793255,0.09950371901793255
44,0,6,4,5,5,0.1,119,19,21,0.9047619047619048,0.0909328529584007,0.09093285292425227,0.14345945975994093
44,0,6,2,4,4,0.1,119,15,21,0.7142857142857143,0.015866513873350217,0.01586651387042025,0.22951894603022424
44,0,6,0,3,3,0.1,119,9,21,0.42857142857142855,0.0,1.2556492782471727e-11,0.45818252467448983
44,0,6,6,6,6,0.2,119,21,21,1.0,0.19611613513818416,0.19611613513439521,0.19611613513439521
44,0,6,4,5,5,0.2,119,19,21,0.9047619047619048,0.17945219330777024,0.1794521932976571,0.28898939200787177
44,0,6,2,4,4,0.2,119,15,21,0.7142857142857143,0.030674700592598844,0.030674700590142635,0.43403831777829205
44,0,6,0,3,3,0.2,119,9,21,0.42857142857142855,0.0,5.260472772517023e-11,0.5956026056331938
44,0,8,8,8,8,0.0,119,36,36,1.0,5.156425578981762e-16,5.11527643631218e-08,5.11527643631218e-08
44,0,8,6,7,7,0.0,119,34,36,0.9444444444444444,4.620889812889883e-16,3.1109665697399817e-11,0.024094557847254408
44,0,8,4,6,6,0.0,119,30,36,0.8333333333333334,2.886473095405316e-16,3.862807653103166e-11,0.04335060296852059
44,0,8,2,5,5,0.0,119,24,36,0.6666666666666666,3.170672671280552e-17,3.3499979531197245e-11,0.06999709658000633
44,0,8,0,4,4,0.0,119,16,36,0.4444444444444444,0.0,7.358374456751648e-11,0.09199485686063111
44,0,8,8,8,8,0.02,119,36,36,1.0,0.01999600119960011,0.019996001214355665,0.019996001214355665
44,0,8,6,7,7,0.02,119,34,36,0.9444444444444444,0.018844118963745576,0.018845399885153723,0.04140476492402715
44,0,8,4,6,6,0.02,119,30,36,0.8333333333333334,0.015610721453517717,0.015610721508147803,0.05897158919586203
44,0,8,2,5,5,0.02,119,24,36,0.6666666666666666,0.01456414609953768,0.014564146102267701,0.09186831290261317
44,0,8,0,4,4,0.02,119,16,36,0.4444444444444444,0.0,2.367151602382748e-11,0.09874808802461069
44,0,8,8,8,8,0.05,119,36,36,1.0,0.04993761694389221,0.049937617033552595,0.049937617033552595
44,0,8,6,7,7,0.05,119,34,36,0.9444444444444444,0.04712117297817966,0.047121173622618605,0.07738213752892198
44,0,8,4,6,6,0.05,119,30,36,0.8333333333333334,0.0389421787665835,0.03894254387491563,0.09706062814294966
44,0,8,2,5,5,0.05,119,24,36,0.6666666666666666,0.03606289177888663,0.03606289265107823,0.08538476165742498
44,0,8,0,4,4,0.05,119,16,36,0.4444444444444444,0.0,3.409698122972557e-11,0.23028924256552175
44,0,8,8,8,8,0.1,119,36,36,1.0,0.09950371902099889,0.09950371909410874,0.09950371909410874
44,0,8,6,7,7,0.1,119,34,36,0.9444444444444444,0.09406784155399026,0.09411857880426112,0.13840200652872509
44,0,8,4,6,6,0.1,119,30,36,0.8333333333333334,0.07741800594506011,0.0775825179374155,0.15532982449499938
44,0,8,2,5,5,0.1,119,24,36,0.6666666666666666,0.07077669277195252,0.07077669326305361,0.25837566979599896
44,0,8,0,4,4,0.1,119,16,36,0.4444444444444444,0.0,1.4399821452570304e-11,0.21316266205546675
44,0,8,8,8,8,0.2,119,36,36,1.0,0.19611613513818402,0.19611613519284246,0.19611613519284246
44,0,8,6,7,7,0.2,119,34,36,0.9444444444444444,0.1859043123346311,0.18641834363225213,0.228750130382973
44,0,8,4,6,6,0.2,119,30,36,0.8333333333333334,0.15169064037436128,0.1543109241921996,0.29692055413531293
44,0,8,2,5,5,0.2,119,24,36,0.6666666666666666,0.13504134660651343,0.13504139203334303,0.44621121119186963
44,0,8,0,4,4,0.2,119,16,36,0.4444444444444444,0.0,4.5050361321077086e-11,0.3426933231854326
44,1,4,4,4,4,0.0,121,10,10,1.0,3.2050739857695595e-16,8.221529176698449e-12,8.221529176698449e-12
44,1,4,2,3,3,0.0,121,8,10,0.8,3.3924288128034966e-17,2.1871626586440742e-12,0.1736904302399431
44,1,4,0,2,2,0.0,121,4,10,0.4,0.0,1.1960316229852494e-12,0.235262343582395
44,1,4,4,4,4,0.02,121,10,10,1.0,0.019996001199600322,0.01999600118616635,0.01999600118616635
44,1,4,2,3,3,0.02,121,8,10,0.8,0.00584513725950687,0.005845137258610866,0.17690871098903405
44,1,4,0,2,2,0.02,121,4,10,0.4,0.0,1.8491182983584903e-12,0.1685266077366954
44,1,4,4,4,4,0.05,121,10,10,1.0,0.04993761694389241,0.04993761692431255,0.04993761692431255
44,1,4,2,3,3,0.05,121,8,10,0.8,0.014596720791606536,0.014596720787216352,0.14736564495270557
44,1,4,0,2,2,0.05,121,4,10,0.4,0.0,2.4408401769201194e-11,0.482191918580111
44,1,4,4,4,4,0.1,121,10,10,1.0,0.09950371902099908,0.09950371900802657,0.09950371900802657
44,1,4,2,3,3,0.1,121,8,10,0.8,0.029045955510125707,0.02904595550508681,0.2655688118211364
44,1,4,0,2,2,0.1,121,4,10,0.4,0.0,5.5563142075402894e-11,0.5207329192176573
44,1,4,4,4,4,0.2,121,10,10,1.0,0.19611613513818418,0.19611613512535417,0.19611613512535417
44,1,4,2,3,3,0.2,121,8,10,0.8,0.05684622164475399,0.05684622163860775,0.970374430046737
44,1,4,0,2,2,0.2,121,4,10,0.4,0.0,5.596995018410999e-11,0.6527360918620361
44,1,6,6,6,6,0.0,121,21,21,1.0,1.0593795744708694e-16,1.748908032083012e-11,1.748908032083012e-11
44,1,6,4,5,5,0.0,121,19,21,0.9047619047619048,9.126465620779983e-17,7.027708502002146e-12,0.02582516000980445
44,1,6,2,4,4,0.0,121,15,21,0.7142857142857143,4.468139803621366e-17,1.5503786964901492e-11,0.06445512562443205
44,1,6,0,3,3,0.0,121,9,21,0.42857142857142855,0.0,2.1685851817143203e-11,0.201119707110677
44,1,6,6,6,6,0.02,121,21,21,1.0,0.019996001199600117,0.01999600119742141,0.01999600119742141
44,1,6,4,5,5,0.02,121,19,21,0.9047619047619048,0.011514832855807141,0.011514832852881678,0.122496855590759
44,1,6,2,4,4,0.02,121,15,21,0.7142857142857143,0.00480026572462128,0.0048002657166136735,0.0891780373304044
44,1,6,0,3,3,0.02,121,9,21,0.42857142857142855,0.0,2.0155798007657872e-11,0.09278219957191061
44,1,6,6,6,6,0.05,121,21,21,1.0,0.049937616943892225,0.04993761694176726,0.04993761694176726
44,1,6,4,5,5,0.05,121,19,21,0.9047619047619048,0.028676996348257613,0.02867699634726189,0.1526785545473931
44,1,6,2,4,4,0.05,121,15,21,0.7142857142857143,0.012064689807101698,0.012064689802403054,0.10185697195392326
44,1,6,0,3,3,0.05,121,9,21,0.42857142857142855,0.0,6.454753684479852e-11,6.407615228666412
44,1,6,6,6,6,0.1,121,21,21,1.0,0.09950371902099892,0.09950371901999266,0.09950371901999266
44,1,6,4,5,5,0.1,121,19,21,0.9047619047619048,0.05689092967379775,0.05689092967418252,0.1710434298257081
44,1,6,2,4,4,0.1,121,15,21,0.7142857142857143,0.02428725995367204,0.024287259945728737,1.2504985149428416
44,1,6,0,3,3,0.1,121,9,21,0.42857142857142855,0.0,3.489811022609352e-10,75.25777432921416
44,1,6,6,6,6,0.2,121,21,21,1.0,0.19611613513818404,0.19611613513676251,0.19611613513676251
44,1,6,4,5,5,0.2,121,19,21,0.9047619047619048,0.1112768107643651,0.11127681117060477,0.49816215404093467
44,1,6,2,4,4,0.2,121,15,21,0.7142857142857143,0.04876375391915681,0.04876375405330037,2.379168555118157
44,1,6,0,3,3,0.2,121,9,21,0.42857142857142855,0.0,1.395978522113525e-10,1.2234982415088558
44,1,8,8,8,8,0.0,121,36,36,1.0,3.305684334007271e-16,0.00013760421601932197,0.00013760421601932197
44,1,8,6,7,7,0.0,121,34,36,0.9444444444444444,2.9818737848460106e-16,0.00017554786292861227,0.016349335358104032
44,1,8,4,6,6,0.0,121,30,36,0.8333333333333334,2.610531045018132e-16,3.070243628259483e-11,0.35118215471804276
44,1,8,2,5,5,0.0,121,24,36,0.6666666666666666,1.3824948759157743e-16,1.7210280541249386e-12,0.40281632842529597
44,1,8,0,4,4,0.0,121,16,36,0.4444444444444444,0.0,1.1033980035903496e-11,0.4325655708391681
44,1,8,8,8,8,0.02,121,36,36,1.0,0.019996001199600183,0.019996313294696515,0.019996313294696515
44,1,8,6,7,7,0.02,121,34,36,0.9444444444444444,0.019077886826285605,0.019101427728370316,0.03236917716877513
44,1,8,4,6,6,0.02,121,30,36,0.8333333333333334,0.014529265535584793,0.014530699086765388,1.3074739977319703
44,1,8,2,5,5,0.02,121,24,36,0.6666666666666666,0.004938718322602532,0.004938718500355141,0.35525114662219226
44,1,8,0,4,4,0.02,121,16,36,0.4444444444444444,0.0,3.642528049805953e-11,0.35475859307418356
44,1,8,8,8,8,0.05,121,36,36,1.0,0.04993761694389229,0.049937782706813386,0.049937782706813386
44,1,8,6,7,7,0.05,121,34,36,0.9444444444444444,0.04763804968976003,0.04776244907538664,0.0696411027794987
44,1,8,4,6,6,0.05,121,30,36,0.8333333333333334,0.03626496929351427,0.03626546154539337,1.8386165995453154
44,1,8,2,5,5,0.05,121,24,36,0.6666666666666666,0.012297546422193575,0.012542508853087856,0.4162823899007744
44,1,8,0,4,4,0.05,121,16,36,0.4444444444444444,0.0,2.0365785393652714e-11,0.40967675970942896
44,1,8,8,8,8,0.1,121,36,36,1.0,0.09950371902099896,0.09950379040419204,0.09950379040419204
44,1,8,6,7,7,0.1,121,34,36,0.9444444444444444,0.09489068677654539,0.09504008614426655,0.10982570319758336
44,1,8,4,6,6,0.1,121,30,36,0.8333333333333334,0.07219864787341257,0.07219893207855037,31.1839535969139
44,1,8,2,5,5,0.1,121,24,36,0.6666666666666666,0.024384009213031056,0.024468804272742867,1.4392679795705234
44,1,8,0,4,4,0.1,121,16,36,0.4444444444444444,0.0,6.055025788447077e-11,1.2605641674692876
44,1,8,8,8,8,0.2,121,36,36,1.0,0.1961161351381841,0.19611623144026655,0.19611623144026655
44,1,8,6,7,7,0.2,121,34,36,0.9444444444444444,0.18684274537117107,0.18824144313412292,0.21576658972080623
44,1,8,4,6,6,0.2,121,30,36,0.8333333333333334,0.1421010460607429,0.14256765070818042,1.24535593017116
44,1,8,2,5,5,0.2,121,24,36,0.6666666666666666,0.047607158291068034,0.04763742783880462,4.732724145270354
44,1,8,0,4,4,0.2,121,16,36,0.4444444444444444,0.0,9.206428588444917e-11,0.5490585038813721


==> anc/results/exp15_layouts_lit.csv <==
key,label,platform,drive,m_S,m_T,p,dim,codim,forfeited_fraction,passive,note
Rocks2017,"Rocks et al.\ 2017, Fig.~1",tuned spring network,imposed,1,1,0,1,0,0.0,True,"one source node pair, one target node pair, joined by added zero-stiffness ghost bonds at opposite poles of the network"
Rocks2017b,"Rocks et al.\ 2017, Fig.~3A",tuned spring network,imposed,1,3,0,3,0,0.0,True,three targets driven by a single source pair
Rocks2017c,"Rocks et al.\ 2017, Fig.~3B",tuned spring network,imposed,2,2,0,4,0,0.0,True,two independent source-target responses tuned simultaneously
Stern2021a,"Stern et al.\ 2021, Fig.~2",flow network,imposed,10,10,0,100,0,0.0,True,"M_S = 10 source nodes and M_T = 10 different target nodes; the paper partitions the degrees of freedom into source, target and hidden, so the sets are disjoint by construction"
Stern2021b,"Stern et al.\ 2021, Fig.~3",elastic network,imposed,10,3,0,30,0,0.0,True,"10 source strains, 3 target strains, imposed on edges"
Stern2021c,"Stern et al.\ 2021, Fig.~4",flow network,imposed,25,2,0,50,0,0.0,True,"25 principal components at 25 source nodes, 2 target nodes"
Altman2024a,"Altman et al.\ 2024, Fig.~2",elastic network (experiment),imposed,1,1,0,1,0,0.0,True,"motion divider: y_2 the input node, y_1 the output node"
Altman2024b,"Altman et al.\ 2024, Fig.~5",elastic network (experiment),imposed,2,2,0,4,0,0.0,True,"two-dimensional input node position, two-dimensional output node position, per task"
Dillavou2022a,"Dillavou et al.\ 2022, Fig.~3A",analogue resistor network,imposed,3,3,0,9,0,0.0,True,"three-input, three-output allosteric task"
Dillavou2022b,"Dillavou et al.\ 2022, Fig.~3B",analogue resistor network,imposed,3,2,0,6,0,0.0,True,three input and two output nodes
Dillavou2022c,"Dillavou et al.\ 2022, Fig.~3D",analogue resistor network,imposed,5,3,0,15,0,0.0,True,five input nodes (four features plus a ground) and three output nodes
Dillavou2024a,"Dillavou et al.\ 2024, Fig.~3",nonlinear analogue network,imposed,4,2,0,8,0,0.0,True,"two variable inputs and two fixed biases; differential output pair.  The hardware constraint stated in the paper, input nodes + output nodes <= 8, is additive, which a shared node would break"
Dillavou2024b,"Dillavou et al.\ 2024, Fig.~4",nonlinear analogue network,imposed,3,1,0,3,0,0.0,True,"one variable input, two fixed biases, single output node"
Li2024a,"Li \& Mao 2024, Fig.~2",mechanical neural network,force,1,2,0,2,0,0.0,True,"input node 11, output nodes 13 and 14 in the released code"
Li2024b,"Li \& Mao 2024, Fig.~3",mechanical neural network,force,1,4,0,4,0,0.0,True,"one input force, both components at each of two output nodes"
Li2024c,"Li \& Mao 2024, Fig.~4",mechanical neural network,force,4,3,0,12,0,0.0,True,"four simultaneous feature forces, three output nodes"
Pashine2023a,"Pashine et al.\ 2023, Fig.~2",allosteric metamaterial,imposed,1,1,0,1,0,0.0,True,"one source node pair, one target node pair, halfway across the system"
Pashine2023b,"Pashine et al.\ 2023, Fig.~5",allosteric metamaterial,imposed,1,2,0,2,0,0.0,True,"one shared input site, two output sites"
Du2026a,"Du et al.\ 2026, Fig.~1",robotic metamaterial,imposed,1,5,0,5,0,0.0,True,"input on unit 3 of a six-unit chain, all other units outputs"
ambiguous,Lee et al.\ 2022,mechanical neural network,,1--4,4,0,,,,,"EXCLUDED FROM THE COUNT: two input nodes driven with equal magnitude in a locked pattern, alternating between a horizontal and a vertical scenario; the paper never states a count of independent input channels.  p = 0 is unambiguous: inputs and outputs are distinct nodes on opposite sides of the lattice"
ambiguous,"Li \& Mao 2024, Supplementary",mechanical neural network,,not stated,not stated,>= 1,,,,,"EXCLUDED FROM THE COUNT: the authors demonstrate the same node serving as both input and output, and advertise it as enabling 'more compact design'.  The counts are not given in the accessible text"
ambiguous,"Du et al.\ 2026, Fig.~2",robotic metamaterial,,3,3,"0 per target, 6 across the pair",,,,,"EXCLUDED FROM THE COUNT: it is not a force-driven response block.  Read from the deposited code, the two targets clamp units 1,2,3 at +30 deg and ask 4,5,6 for +30 deg, then clamp 4,5,6 at +30 deg and ask 1,2,3 for -30 deg, so every unit is driven in one target and read in the other.  The drive is an imposed angle, so Theorem 1 (force drive) does not apply; and because the two targets clamp different sets, no single (m_S, m_T, p) describes the pair, so it is an instance of neither law as tabulated.  Experiment 17 analyses it from the deposited code"
ambiguous,"Du et al.\ 2026, Fig.~3e",robotic metamaterial,,1,5,1,,,,,"EXCLUDED FROM THE COUNT: a single sine torque drives unit 4 and unit 4 is also read, so p = 1 as a channel count.  Excluded because it is not a linear response block at all: two on-site stiffnesses are trained negative to make the chain multistable, and the observed motion is a limit cycle among four stable shapes, so there is no C[T,S] to bound"
ambiguous,Rocks et al.\ 2019,flow and elastic networks,,1,1 to ~10^3,not stated,,,,,"EXCLUDED FROM THE COUNT: a single source throughout; the paper does not state whether the target edges are drawn excluding the source edge, though coincidence would make the constraint unsatisfiable"


==> anc/results/exp16_dirichlet.csv <==
part,quantity,value,cases
1,"max |D - C[b,a]/C[a,a]|, networks",1.3322676295501878e-15,24
1,"max |D - C[b,a]/C[a,a]|, general K",1.2605368138185469e-14,4000
2,max relative residual of D_ba C_aa = D_ab C_bb,6.23105668972197e-13,1200
3,"opposite-sign transmissions, passive",0,2000
3,"opposite-sign transmissions, odd couplings",603,2000
4,rank dD/dk == (p-1)(p+2)/2,20,20
4,smallest singular-value gap at the cut,10653278618989.035,20
4,"rank dD/dk == p(p-1) at p=3, odd couplings",20,20
6,"worst relative cycle violation, passive",4.467199958112976e-13,600
6,"worst relative cycle violation, odd couplings",1.0,600
5,"Du chain, opposite signs, passive",0,200000
5,"Du chain, opposite signs, odd couplings",99933,200000
5,"Du chain, min transmission ratio, passive",0.01631560725068026,200000
5,"Du chain, max transmission ratio, passive",51.678312763220816,200000


==> anc/results/exp17_du_replication.csv <==
run,epoch,quantity,value
algebra,,n_draws,400000
algebra,,seed,170001
algebra,,min_S_over_PD_draws,1.820919373102638
ensemble,,ratio_median,0.6937711046970518
ensemble,,ratio_p90,0.8664362848916561
ensemble,,ratio_max,0.9994260052465153
ensemble,,ratio_epoch0,0.9986525181067877
ensemble,,ratio_n_at_or_above_epoch0,2
initial,0,v_squared,0.2741556778080377
initial,0,lam_min,0.0969806226419516
initial,0,asym,0.0
initial,0,S,0.77
initial,0,identity_residual,0.0
initial,0,floor,0.27378625799627
initial,0,mse,0.27486275996062626
initial,0,mse_over_floor,1.003931906488787
initial,0,min_abs_eig_PQ,0.10085786437626902
initial,0,min_re_eig_K,0.09698062264195152
initial,0,z1Kz1,0.385
initial,0,P1_norm_sq,0.049475000000000005
initial,0,y1_4,-0.045879889374798775
initial,0,y1_5,0.0040199522118871305
initial,0,y1_6,-0.0003495610619032287
sim_p,0,lam_min,0.0969806226419516
sim_p,0,asym,0.0
sim_p,0,S,0.77
sim_p,0,identity_residual,0.0
sim_p,0,floor,0.27378625799627
sim_p,0,mse,0.27486275996062626
sim_p,0,mse_over_floor,1.003931906488787
sim_p,0,min_abs_eig_PQ,0.10085786437626902
sim_p,0,min_re_eig_K,0.09698062264195152
sim_p,1,lam_min,0.09734329365691748
sim_p,1,asym,0.0
sim_p,1,S,0.6192571252361491
sim_p,1,identity_residual,8.673617379884035e-19
sim_p,1,floor,0.274076261690748
sim_p,1,mse,0.2748439596670425
sim_p,1,mse_over_floor,1.0028010378263286
sim_p,1,min_abs_eig_PQ,0.10290414250586019
sim_p,1,min_re_eig_K,0.09734329365691767
sim_p,2,lam_min,0.07388878609601335
sim_p,2,asym,0.0
sim_p,2,S,0.4685507222531269
sim_p,2,identity_residual,1.734723475976807e-18
sim_p,2,floor,0.27114674341753253
sim_p,2,mse,0.27492199979696336
sim_p,2,mse_over_floor,1.013923296042016
sim_p,2,min_abs_eig_PQ,0.07666984952919972
sim_p,2,min_re_eig_K,0.07388878609601339
sim_p,3,lam_min,0.04806573117417138
sim_p,3,asym,0.0
sim_p,3,S,0.3179098974330683
sim_p,3,identity_residual,0.0
sim_p,3,floor,0.2545768154973057
sim_p,3,mse,0.275238897087831
sim_p,3,mse_over_floor,1.0811624638723
sim_p,3,min_abs_eig_PQ,0.050443845938440056
sim_p,3,min_re_eig_K,0.04806573117417144
sim_p,4,lam_min,0.022059517397933312
sim_p,4,asym,0.0
sim_p,4,S,0.16744790405768434
sim_p,4,identity_residual,8.673617379884035e-19
sim_p,4,floor,0.1741123587363298
sim_p,4,mse,0.2771196204735083
sim_p,4,mse_over_floor,1.5916137285416334
sim_p,4,min_abs_eig_PQ,0.02424367162077462
sim_p,4,min_re_eig_K,0.022059517397933354
sim_p,5,lam_min,-0.003845767716314247
sim_p,5,asym,0.0
sim_p,5,S,0.018067476578504396
sim_p,5,identity_residual,1.734723475976807e-18
sim_p,5,floor,0.0032332925775051748
sim_p,5,mse,0.7469625069954801
sim_p,5,mse_over_floor,231.0222440716578
sim_p,5,min_abs_eig_PQ,0.0016767856298305832
sim_p,5,min_re_eig_K,-0.00384576771631424
sim_p,6,lam_min,0.012852049860389719
sim_p,6,asym,0.0
sim_p,6,S,0.21306552871047618
sim_p,6,identity_residual,3.469446951953614e-18
sim_p,6,floor,0.2286249691190548
sim_p,6,mse,0.38532739787668785
sim_p,6,mse_over_floor,1.6854125748444886
sim_p,6,min_abs_eig_PQ,0.025489695265157018
sim_p,6,min_re_eig_K,0.012852049860389715
sim_p,7,lam_min,0.00036570375179087943
sim_p,7,asym,0.0
sim_p,7,S,0.0833375191269538
sim_p,7,identity_residual,3.469446951953614e-18
sim_p,7,floor,0.0898942141912996
sim_p,7,mse,0.7623484443439205
sim_p,7,mse_over_floor,8.48050623949616
sim_p,7,min_abs_eig_PQ,0.006087766385927686
sim_p,7,min_re_eig_K,0.0003657037517908897
sim_p,8,lam_min,-0.009789135157517741
sim_p,8,asym,0.0
sim_p,8,S,0.06629826080144127
sim_p,8,identity_residual,8.673617379884035e-19
sim_p,8,floor,0.041553131775958714
sim_p,8,mse,0.41785159931465726
sim_p,8,mse_over_floor,10.055838909268749
sim_p,8,min_abs_eig_PQ,0.009362693779067385
sim_p,8,min_re_eig_K,-0.009789135157517727
sim_p,9,lam_min,-0.034747251452471
sim_p,9,asym,0.0
sim_p,9,S,-0.0808738342265967
sim_p,9,identity_residual,1.0408340855860843e-17
sim_p,9,floor,0.04417195498301866
sim_p,9,mse,3.17699167576477
sim_p,9,mse_over_floor,71.92327523167411
sim_p,9,min_abs_eig_PQ,0.00046530797666430134
sim_p,9,min_re_eig_K,-0.03474725145247103
sim_p,10,lam_min,-0.05827634247316804
sim_p,10,asym,0.0
sim_p,10,S,0.8579170265757308
sim_p,10,identity_residual,8.673617379884035e-17
sim_p,10,floor,0.08959103947002416
sim_p,10,mse,1.6618185763046673
sim_p,10,mse_over_floor,18.54893732827698
sim_p,10,min_abs_eig_PQ,0.003454094638805354
sim_p,10,min_re_eig_K,-0.05827634247316808
sim_p,11,lam_min,-0.08023003637486002
sim_p,11,asym,0.0
sim_p,11,S,0.4030691413793206
sim_p,11,identity_residual,6.938893903907228e-18
sim_p,11,floor,0.05136627498481806
sim_p,11,mse,0.18886559347557388
sim_p,11,mse_over_floor,3.6768403691214804
sim_p,11,min_abs_eig_PQ,0.05894306018543251
sim_p,11,min_re_eig_K,-0.08023003637486009
sim_p,12,lam_min,-0.10051821744796732
sim_p,12,asym,0.0
sim_p,12,S,0.2688637146138602
sim_p,12,identity_residual,6.938893903907228e-18
sim_p,12,floor,0.02615290103110129
sim_p,12,mse,0.2019187402495707
sim_p,12,mse_over_floor,7.720701424650632
sim_p,12,min_abs_eig_PQ,0.05515090044919722
sim_p,12,min_re_eig_K,-0.10051821744796718
sim_p,13,lam_min,-0.12270113201598684
sim_p,13,asym,0.0
sim_p,13,S,0.12901835017260038
sim_p,13,identity_residual,0.0
sim_p,13,floor,0.006559509264398052
sim_p,13,mse,0.21319754636406327
sim_p,13,mse_over_floor,32.502057359869866
sim_p,13,min_abs_eig_PQ,0.05060339048711436
sim_p,13,min_re_eig_K,-0.12270113201598674
sim_p,14,lam_min,-0.1460306212078529
sim_p,14,asym,0.0
sim_p,14,S,-0.01389790609642011
sim_p,14,identity_residual,6.938893903907228e-18
sim_p,14,floor,7.776099803073207e-05
sim_p,14,mse,0.22192939162413824
sim_p,14,mse_over_floor,2853.993611764462
sim_p,14,min_abs_eig_PQ,0.04560454449594211
sim_p,14,min_re_eig_K,-0.14603062120785332
sim_p,15,lam_min,-0.16792511049471992
sim_p,15,asym,0.0
sim_p,15,S,-0.1524440361138205
sim_p,15,identity_residual,0.0
sim_p,15,floor,0.009058939396170565
sim_p,15,mse,0.22870026614803662
sim_p,15,mse_over_floor,25.245810369888755
sim_p,15,min_abs_eig_PQ,0.04250809196388243
sim_p,15,min_re_eig_K,-0.1679251104947201
sim_p,16,lam_min,-0.1905445944055919
sim_p,16,asym,0.0
sim_p,16,S,-0.2924250633348897
sim_p,16,identity_residual,6.938893903907228e-18
sim_p,16,floor,0.030416410165429567
sim_p,16,mse,0.23336945641608242
sim_p,16,mse_over_floor,7.672485186346006
sim_p,16,min_abs_eig_PQ,0.03913618146108129
sim_p,16,min_re_eig_K,-0.19054459440559213
sim_p,17,lam_min,-0.213684579076158
sim_p,17,asym,0.0
sim_p,17,S,-0.4333183862363941
sim_p,17,identity_residual,3.469446951953614e-18
sim_p,17,floor,0.058270795940648365
sim_p,17,mse,0.23567285116195155
sim_p,17,mse_over_floor,4.044441943130411
sim_p,17,min_abs_eig_PQ,0.03559076405659945
sim_p,17,min_re_eig_K,-0.21368457907615818
sim_p,18,lam_min,-0.2338171507663428
sim_p,18,asym,0.0
sim_p,18,S,-0.5679559624576705
sim_p,18,identity_residual,0.0
sim_p,18,floor,0.0872740571492691
sim_p,18,mse,0.23265415571732437
sim_p,18,mse_over_floor,2.66578824586331
sim_p,18,min_abs_eig_PQ,0.02518455322541529
sim_p,18,min_re_eig_K,-0.23381715076634263
sim_p,19,lam_min,-0.2529839042952782
sim_p,19,asym,0.0
sim_p,19,S,-0.6963933822898972
sim_p,19,identity_residual,2.905661822261152e-17
sim_p,19,floor,0.1134281171264635
sim_p,19,mse,0.5457464478973358
sim_p,19,mse_over_floor,4.811385939597949
sim_p,19,min_abs_eig_PQ,0.000532286736487013
sim_p,19,min_re_eig_K,-0.2529839042952781
sim_p,20,lam_min,-0.27300350100912396
sim_p,20,asym,0.0
sim_p,20,S,-0.26528389136197655
sim_p,20,identity_residual,6.938893903907228e-18
sim_p,20,floor,0.01041904304854291
sim_p,20,mse,0.3338022885911167
sim_p,20,mse_over_floor,32.03771085654537
sim_p,20,min_abs_eig_PQ,0.03195488798853196
sim_p,20,min_re_eig_K,-0.273003501009124
sim_p,0,their_Error_step_mean_epoch0,0.2855777334350287
sim_p,,lam_min_over_run,-0.27300350100912396
sim_p,,lam_argmin_epoch,20
sim_p,,first_epoch_lam_negative,5
sim_p,,first_epoch_lam_negative_for_good,8
sim_p,,n_epochs_S_negative,8
sim_p,,mse_best,0.18886559347557388
sim_p,,mse_argmin_epoch,11
sim_p,,mse_final_over_initial,1.2144325722368992
sim_p,,n_epochs_mse_rises,13
sim_p,,mse_over_floor_min,1.0028010378263286
sim_p,,mse_over_floor_argmin_epoch,1
sim_p,,max_identity_residual,8.673617379884035e-17
sim_p,,min_abs_eig_PQ_over_run,0.00046530797666430134
sim_p,,min_re_eig_K_over_run,-0.273003501009124
sim_a,0,lam_min,0.0969806226419516
sim_a,0,asym,0.0
sim_a,0,S,0.77
sim_a,0,identity_residual,0.0
sim_a,0,floor,0.27378625799627
sim_a,0,mse,0.27486275996062626
sim_a,0,mse_over_floor,1.003931906488787
sim_a,0,min_abs_eig_PQ,0.10085786437626902
sim_a,0,min_re_eig_K,0.09698062264195152
sim_a,1,lam_min,0.0988370669940262
sim_a,1,asym,0.05483113556160754
sim_a,1,S,0.6192832714921601
sim_a,1,identity_residual,0.028709515444722045
sim_a,1,floor,0.270878621202484
sim_a,1,mse,0.22639300469935394
sim_a,1,mse_over_floor,0.8357728775137382
sim_a,1,min_abs_eig_PQ,0.10817240786854831
sim_a,1,min_re_eig_K,0.10814920136591949
sim_a,2,lam_min,0.07528999553107088
sim_a,2,asym,0.09597007967365828
sim_a,2,S,0.4700416891874739
sim_a,2,identity_residual,0.05024981621119866
sim_a,2,floor,0.2505738444301242
sim_a,2,mse,0.1641847544499114
sim_a,2,mse_over_floor,0.6552350059652633
sim_a,2,min_abs_eig_PQ,0.10143045519754827
sim_a,2,min_re_eig_K,0.10132291656555989
sim_a,3,lam_min,0.05098846457835158
sim_a,3,asym,0.1259903606782139
sim_a,3,S,0.3283891445544277
sim_a,3,identity_residual,0.06596839858830085
sim_a,3,floor,0.1885728982441515
sim_a,3,mse,0.08821787552308767
sim_a,3,mse_over_floor,0.4678184211225788
sim_a,3,min_abs_eig_PQ,0.09515074944498866
sim_a,3,min_re_eig_K,0.09468681322561562
sim_a,4,lam_min,0.02969692436121488
sim_a,4,asym,0.14735345074853431
sim_a,4,S,0.20758084018559728
sim_a,4,identity_residual,0.0771540863921168
sim_a,4,floor,0.09323041614906317
sim_a,4,mse,0.025258511779699237
sim_a,4,mse_over_floor,0.2709256573446395
sim_a,4,min_abs_eig_PQ,0.08975455410259128
sim_a,4,min_re_eig_K,0.088861391889169
sim_a,5,lam_min,0.015482006473744033
sim_a,5,asym,0.16223637045785896
sim_a,5,S,0.1287361034594524
sim_a,5,identity_residual,0.08494676492924697
sim_a,5,floor,0.03602687106020619
sim_a,5,mse,0.006220022974121205
sim_a,5,mse_over_floor,0.1726495471595808
sim_a,5,min_abs_eig_PQ,0.08627244583129384
sim_a,5,min_re_eig_K,0.08519665271155935
sim_a,6,lam_min,0.011449505603529258
sim_a,6,asym,0.1723772377281825
sim_a,6,S,0.10680452332747219
sim_a,6,identity_residual,0.09025651061549322
sim_a,6,floor,0.025345277084242706
sim_a,6,mse,0.010300392373928137
sim_a,6,mse_over_floor,0.40640283156864543
sim_a,6,min_abs_eig_PQ,0.08601071994924242
sim_a,6,min_re_eig_K,0.08492771010002562
sim_a,7,lam_min,0.014611875161415459
sim_a,7,asym,0.17911730455509564
sim_a,7,S,0.12732618947443636
sim_a,7,identity_residual,0.09378560135351569
sim_a,7,floor,0.03861768042526067
sim_a,7,mse,0.007187393454995791
sim_a,7,mse_over_floor,0.1861166537152853
sim_a,7,min_abs_eig_PQ,0.08816972565009408
sim_a,7,min_re_eig_K,0.08491952101115952
sim_a,8,lam_min,0.019581778302420465
sim_a,8,asym,0.18339961236068753
sim_a,8,S,0.15918404933270974
sim_a,8,identity_residual,0.09602781247725863
sim_a,8,floor,0.06283111284021418
sim_a,8,mse,0.003075933120645155
sim_a,8,mse_over_floor,0.04895557283009711
sim_a,8,min_abs_eig_PQ,0.09016268449571889
sim_a,8,min_re_eig_K,0.08423790119317377
sim_a,9,lam_min,0.023885477679230504
sim_a,9,asym,0.18585347863340546
sim_a,9,S,0.1845994119381572
sim_a,9,identity_residual,0.0973126538531357
sim_a,9,floor,0.08567362458323874
sim_a,9,mse,0.0017433203474193845
sim_a,9,mse_over_floor,0.020348390253124054
sim_a,9,min_abs_eig_PQ,0.09081079587802676
sim_a,9,min_re_eig_K,0.08392821417780585
sim_a,10,lam_min,0.02691574162420096
sim_a,10,asym,0.1870216905001309
sim_a,10,S,0.1997104474695674
sim_a,10,identity_residual,0.09792432815619254
sim_a,10,floor,0.10124743527255084
sim_a,10,mse,0.0015362959545507382
sim_a,10,mse_over_floor,0.015173677737269489
sim_a,10,min_abs_eig_PQ,0.09038845779944193
sim_a,10,min_re_eig_K,0.08384632856860472
sim_a,11,lam_min,0.028689236629394793
sim_a,11,asym,0.18739797303161063
sim_a,11,S,0.2061632323553268
sim_a,11,identity_residual,0.09812134922895435
sim_a,11,floor,0.10906487995699096
sim_a,11,mse,0.001378221683312545
sim_a,11,mse_over_floor,0.012636713888614171
sim_a,11,min_abs_eig_PQ,0.08947647479488631
sim_a,11,min_re_eig_K,0.08388389088784484
sim_a,12,lam_min,0.029459994979823153
sim_a,12,asym,0.18736299569223297
sim_a,12,S,0.2067791779891935
sim_a,12,identity_residual,0.09810303513688251
sim_a,12,floor,0.11082148691720094
sim_a,12,mse,0.0010697840931543888
sim_a,12,mse_over_floor,0.009653219090569199
sim_a,12,min_abs_eig_PQ,0.08847270271633294
sim_a,12,min_re_eig_K,0.08396746704995436
sim_a,13,lam_min,0.029546684517802374
sim_a,13,asym,0.18716234364764012
sim_a,13,S,0.2041156098248381
sim_a,13,identity_residual,0.0979979739720124
sim_a,13,floor,0.10878030355517855
sim_a,13,mse,0.0007056988162213231
sim_a,13,mse_over_floor,0.0064873767875023355
sim_a,13,min_abs_eig_PQ,0.08757240359505021
sim_a,13,min_re_eig_K,0.08405478493323203
sim_a,14,lam_min,0.02924420200179965
sim_a,14,asym,0.18693114643752903
sim_a,14,S,0.20009023319297312
sim_a,14,identity_residual,0.0978769193958765
sim_a,14,floor,0.10498070325722561
sim_a,14,mse,0.00039590957181162914
sim_a,14,mse_over_floor,0.003771260427181216
sim_a,14,min_abs_eig_PQ,0.08684998120482174
sim_a,14,min_re_eig_K,0.08412644978582517
sim_a,15,lam_min,0.028783263997050175
sim_a,15,asym,0.18673154944358736
sim_a,15,S,0.1959557420652619
sim_a,15,identity_residual,0.09777241065423553
sim_a,15,floor,0.1008799597032259
sim_a,15,mse,0.0001879154398450822
sim_a,15,mse_over_floor,0.0018627628361262433
sim_a,15,min_abs_eig_PQ,0.08631833454072839
sim_a,15,min_re_eig_K,0.0841770700982515
sim_a,16,lam_min,0.028316975362315443
sim_a,16,asym,0.18658387804223048
sim_a,16,S,0.19240133157995995
sim_a,16,identity_residual,0.0976950900892942
sim_a,16,floor,0.09730559711894442
sim_a,16,mse,7.417721523914993e-05
sim_a,16,mse_over_floor,0.0007623119063590678
sim_a,16,min_abs_eig_PQ,0.08595954166015807
sim_a,16,min_re_eig_K,0.08420836922416194
sim_a,17,lam_min,0.027926846786211896
sim_a,17,asym,0.18648736676957764
sim_a,17,S,0.18969947796911144
sim_a,17,identity_residual,0.09764455690510174
sim_a,17,floor,0.09458746638290463
sim_a,17,mse,2.3528307516172353e-05
sim_a,17,mse_over_floor,0.00024874656670605957
sim_a,17,min_abs_eig_PQ,0.08574109214603323
sim_a,17,min_re_eig_K,0.08422479903066854
sim_a,18,lam_min,0.027640855788227826
sim_a,18,asym,0.18643238847099255
sim_a,18,S,0.187855412180543
sim_a,18,identity_residual,0.0976157703352781
sim_a,18,floor,0.09274125486618093
sim_a,18,mse,5.773476984554041e-06
sim_a,18,mse_over_floor,6.225360000665034e-05
sim_a,18,min_abs_eig_PQ,0.08562611965129462
sim_a,18,min_re_eig_K,0.08423115760105823
sim_a,19,lam_min,0.027454455998051824
sim_a,19,asym,0.18640708249633714
sim_a,19,S,0.18673341786260672
sim_a,19,identity_residual,0.0976025201579332
sim_a,19,floor,0.09162573155556329
sim_a,19,mse,1.3731079541872003e-06
sim_a,19,mse_over_floor,1.498605174414925e-05
sim_a,19,min_abs_eig_PQ,0.08558021266204703
sim_a,19,min_re_eig_K,0.08423151238355214
sim_a,20,lam_min,0.027347963250645837
sim_a,20,asym,0.18640061415238288
sim_a,20,S,0.1861479308926641
sim_a,20,identity_residual,0.0975991333409586
sim_a,20,floor,0.09104887621813662
sim_a,20,mse,8.66171838748218e-07
sim_a,20,mse_over_floor,9.513262268861255e-06
sim_a,20,min_abs_eig_PQ,0.08557526532093161
sim_a,20,min_re_eig_K,0.08422886493731246
sim_a,0,their_Error_step_mean_epoch0,0.27486275996062626
sim_a,,lam_min_over_run,0.011449505603529258
sim_a,,lam_argmin_epoch,6
sim_a,,first_epoch_lam_negative,-1
sim_a,,first_epoch_lam_negative_for_good,-1
sim_a,,n_epochs_S_negative,0
sim_a,,mse_best,8.66171838748218e-07
sim_a,,mse_argmin_epoch,20
sim_a,,mse_final_over_initial,3.1512884425387274e-06
sim_a,,n_epochs_mse_rises,1
sim_a,,mse_over_floor_min,9.513262268861255e-06
sim_a,,mse_over_floor_argmin_epoch,20
sim_a,,max_identity_residual,0.09812134922895435
sim_a,,min_abs_eig_PQ_over_run,0.08557526532093161
sim_a,,min_re_eig_K_over_run,0.08384632856860472
sim_p,0,gershgorin_ok,1
sim_p,0,gershgorin_max_R_minus_C,-0.09000000000000001
sim_p,1,gershgorin_ok,1
sim_p,1,gershgorin_max_R_minus_C,-0.08315077020809293
sim_p,2,gershgorin_ok,1
sim_p,2,gershgorin_max_R_minus_C,-0.06887576931105882
sim_p,3,gershgorin_ok,1
sim_p,3,gershgorin_max_R_minus_C,-0.0483152626664135
sim_p,4,gershgorin_ok,1
sim_p,4,gershgorin_max_R_minus_C,-0.027758145718164748
sim_p,5,gershgorin_ok,1
sim_p,5,gershgorin_max_R_minus_C,-0.007270467728637611
sim_p,6,gershgorin_ok,1
sim_p,6,gershgorin_max_R_minus_C,-0.022212600674818665
sim_p,7,gershgorin_ok,1
sim_p,7,gershgorin_max_R_minus_C,-0.010805034823511632
sim_p,8,gershgorin_ok,0
sim_p,8,gershgorin_max_R_minus_C,0.0024608542629752095
sim_p,9,gershgorin_ok,0
sim_p,9,gershgorin_max_R_minus_C,0.022189932729341312
sim_p,10,gershgorin_ok,0
sim_p,10,gershgorin_max_R_minus_C,0.0339335119668466
sim_p,11,gershgorin_ok,0
sim_p,11,gershgorin_max_R_minus_C,0.05005427552137057
sim_p,12,gershgorin_ok,0
sim_p,12,gershgorin_max_R_minus_C,0.07027108301891692
sim_p,13,gershgorin_ok,0
sim_p,13,gershgorin_max_R_minus_C,0.09117397390086235
sim_p,14,gershgorin_ok,0
sim_p,14,gershgorin_max_R_minus_C,0.11236010675552796
sim_p,15,gershgorin_ok,0
sim_p,15,gershgorin_max_R_minus_C,0.13359890679493683
sim_p,16,gershgorin_ok,0
sim_p,16,gershgorin_max_R_minus_C,0.1547269138354273
sim_p,17,gershgorin_ok,0
sim_p,17,gershgorin_max_R_minus_C,0.17571513380334217
sim_p,18,gershgorin_ok,0
sim_p,18,gershgorin_max_R_minus_C,0.18977485096598326
sim_p,19,gershgorin_ok,0
sim_p,19,gershgorin_max_R_minus_C,0.20368473611537893
sim_p,20,gershgorin_ok,0
sim_p,20,gershgorin_max_R_minus_C,0.21763993909555854
sim_p,,gershgorin_first_failing_epoch,8
sim_p,,reimpl_max_dK_as_written,0.0
sim_p,,reimpl_bitexact_as_written,1
sim_p,,guard_fires_as_written,87
sim_p,,reimpl_max_dK_removed,0.0
sim_p,,reimpl_bitexact_removed,1
sim_p,,reimpl_max_dK_applied,10.932299337504492
sim_p,,reimpl_bitexact_applied,0
sim_a,0,gershgorin_ok,1
sim_a,0,gershgorin_max_R_minus_C,-0.09000000000000001
sim_a,1,gershgorin_ok,1
sim_a,1,gershgorin_max_R_minus_C,-0.05818542977034439
sim_a,2,gershgorin_ok,1
sim_a,2,gershgorin_max_R_minus_C,-0.0333564473068914
sim_a,3,gershgorin_ok,1
sim_a,3,gershgorin_max_R_minus_C,-0.007743511110330031
sim_a,4,gershgorin_ok,0
sim_a,4,gershgorin_max_R_minus_C,0.02224145583455263
sim_a,5,gershgorin_ok,0
sim_a,5,gershgorin_max_R_minus_C,0.04127324316152238
sim_a,6,gershgorin_ok,0
sim_a,6,gershgorin_max_R_minus_C,0.04475172030292926
sim_a,7,gershgorin_ok,0
sim_a,7,gershgorin_max_R_minus_C,0.0492464874638828
sim_a,8,gershgorin_ok,0
sim_a,8,gershgorin_max_R_minus_C,0.04916869655178123
sim_a,9,gershgorin_ok,0
sim_a,9,gershgorin_max_R_minus_C,0.04670829254819357
sim_a,10,gershgorin_ok,0
sim_a,10,gershgorin_max_R_minus_C,0.0436123532055612
sim_a,11,gershgorin_ok,0
sim_a,11,gershgorin_max_R_minus_C,0.04086366252390246
sim_a,12,gershgorin_ok,0
sim_a,12,gershgorin_max_R_minus_C,0.03882431198777421
sim_a,13,gershgorin_ok,0
sim_a,13,gershgorin_max_R_minus_C,0.03750276695427032
sim_a,14,gershgorin_ok,0
sim_a,14,gershgorin_max_R_minus_C,0.03675973233720506
sim_a,15,gershgorin_ok,0
sim_a,15,gershgorin_max_R_minus_C,0.036423442024955746
sim_a,16,gershgorin_ok,0
sim_a,16,gershgorin_max_R_minus_C,0.03634124214375217
sim_a,17,gershgorin_ok,0
sim_a,17,gershgorin_max_R_minus_C,0.036396602958332205
sim_a,18,gershgorin_ok,0
sim_a,18,gershgorin_max_R_minus_C,0.03650991584415593
sim_a,19,gershgorin_ok,0
sim_a,19,gershgorin_max_R_minus_C,0.03663263227001476
sim_a,20,gershgorin_ok,0
sim_a,20,gershgorin_max_R_minus_C,0.03673940355807735
sim_a,,gershgorin_first_failing_epoch,4
sim_a,,reimpl_max_dK_as_written,0.0
sim_a,,reimpl_bitexact_as_written,1
sim_a,,guard_fires_as_written,166
sim_a,,reimpl_max_dK_removed,0.0
sim_a,,reimpl_bitexact_removed,1
sim_a,,reimpl_max_dK_applied,0.058501196294380955
sim_a,,reimpl_bitexact_applied,0


==> anc/results/exp18_multiclamp.csv <==
size,gseed,kseed,nA,nB,max_imag,min_eig,max_eig,reciprocity_residual,in_unit_interval
16,0,0,1,1,0.0,0.03795109424831473,0.03795109424831473,7.771561172376096e-16,1
16,0,0,1,2,0.0,0.6180623796401074,0.6180623796401074,3.3306690738754696e-16,1
16,0,0,1,3,0.0,0.6074775299067721,0.6074775299067721,5.551115123125783e-16,1
16,0,0,2,1,0.0,0.0,0.008655213642725958,6.938893903907228e-16,1
16,0,0,2,2,0.0,0.17356767155977731,0.3496352978248629,4.440892098500626e-16,1
16,0,0,2,3,0.0,0.11574372239424835,0.6457966663426429,8.326672684688674e-16,1
16,0,0,3,1,0.0,-9.937543689999865e-18,0.1674388809443404,6.106226635438361e-16,1
16,0,0,3,2,0.0,-7.995991022080595e-19,0.5665951216480415,5.551115123125783e-16,1
16,0,0,3,3,0.0,0.043405441048947,0.6396871641753694,4.440892098500626e-16,1
16,0,1,1,1,0.0,0.04250596664665184,0.04250596664665184,5.551115123125783e-17,1
16,0,1,1,2,0.0,0.13494260924181234,0.13494260924181234,1.1102230246251565e-16,1
16,0,1,1,3,0.0,0.25447565317079257,0.25447565317079257,1.6653345369377348e-16,1
16,0,1,2,1,0.0,0.0,0.09962012608437476,2.220446049250313e-16,1
16,0,1,2,2,0.0,0.0033072041843769315,0.061015966693506216,3.3306690738754696e-16,1
16,0,1,2,3,0.0,0.01201320538343248,0.6718262026208357,2.220446049250313e-16,1
16,0,1,3,1,0.0,-2.5924590573039076e-18,0.6387292336550465,2.220446049250313e-16,1
16,0,1,3,2,0.0,-8.132541997600849e-19,0.3961994966176237,1.8735013540549517e-16,1
16,0,1,3,3,0.0,0.02154588555594919,0.4720704005751064,2.220446049250313e-16,1
16,0,2,1,1,0.0,0.16642155419484161,0.16642155419484161,0.0,1
16,0,2,1,2,0.0,0.0030347693129890276,0.0030347693129890276,3.885780586188048e-16,1
16,0,2,1,3,0.0,0.3259024894715219,0.3259024894715219,5.48172618408671e-16,1
16,0,2,2,1,0.0,0.0,0.11236453319220442,1.942890293094024e-16,1
16,0,2,2,2,0.0,0.029958078528600933,0.5537370986245319,3.469446951953614e-16,1
16,0,2,2,3,0.0,0.013360994089599787,0.7416086995463511,4.440892098500626e-16,1
16,0,2,3,1,0.0,-1.5933182620448646e-18,0.18102398290006141,3.3306690738754696e-16,1
16,0,2,3,2,0.0,-9.632141038820683e-18,0.399319883195103,1.227316859253591e-16,1
16,0,2,3,3,0.0,0.0015991400731736605,0.45005984599302185,4.440892098500626e-16,1
16,1,0,1,1,0.0,0.014560083230472433,0.014560083230472433,4.440892098500626e-16,1
16,1,0,1,2,0.0,0.18850090675596864,0.18850090675596864,5.551115123125783e-16,1
16,1,0,1,3,0.0,0.5140548508525051,0.5140548508525051,8.881784197001252e-16,1
16,1,0,2,1,0.0,2.7755575615628914e-17,0.30750650071230645,2.7755575615628914e-16,1
16,1,0,2,2,0.0,0.424334899779652,0.7524413390861835,8.881784197001252e-16,1
16,1,0,2,3,0.0,0.011959446935953244,0.6312677605766,4.440892098500626e-16,1
16,1,0,3,1,1.2347160326907532e-17,-7.662470335008106e-18,0.22214610796398154,5.551115123125783e-16,1
16,1,0,3,2,0.0,3.923456611681919e-18,0.29263614960824846,5.828670879282072e-16,1
16,1,0,3,3,0.0,0.0004422908716451013,0.6524217327084546,1.7763568394002505e-15,1
16,1,1,1,1,0.0,0.06594441543695323,0.06594441543695323,1.6653345369377348e-16,1
16,1,1,1,2,0.0,0.2376637153108305,0.2376637153108305,4.440892098500626e-16,1
16,1,1,1,3,0.0,0.6956374437058784,0.6956374437058784,8.881784197001252e-16,1
16,1,1,2,1,0.0,0.0,0.3440514782548846,1.6653345369377348e-16,1
16,1,1,2,2,0.0,0.014432776229109823,0.5294970958014765,4.440892098500626e-16,1
16,1,1,2,3,0.0,0.013425090794826594,0.5001491385486831,6.661338147750939e-16,1
16,1,1,3,1,0.0,-2.170809794078276e-17,0.5116711756473086,2.220446049250313e-16,1
16,1,1,3,2,0.0,-3.902399902008769e-18,0.10420287205054765,8.326672684688674e-17,1
16,1,1,3,3,0.0,0.0055403623536789326,0.5507596449496199,2.220446049250313e-16,1
16,1,2,1,1,0.0,0.023430223655009255,0.023430223655009255,1.6653345369377348e-16,1
16,1,2,1,2,0.0,0.14991740250554153,0.14991740250554153,2.220446049250313e-16,1
16,1,2,1,3,0.0,0.31787530339840403,0.31787530339840403,3.3306690738754696e-16,1
16,1,2,2,1,0.0,2.7755575615628914e-17,0.3285695184254723,1.6653345369377348e-16,1
16,1,2,2,2,0.0,0.0019664890851263106,0.6739713295434766,4.440892098500626e-16,1
16,1,2,2,3,0.0,0.07170934530739959,0.2184803367019383,4.440892098500626e-16,1
16,1,2,3,1,0.0,-9.175506439386782e-18,0.26778621448386736,4.996003610813204e-16,1
16,1,2,3,2,0.0,1.625958101564346e-18,0.1769445920579378,2.7755575615628914e-16,1
16,1,2,3,3,0.0,0.006704782929706207,0.2854424866079855,5.551115123125783e-16,1
16,2,0,1,1,0.0,0.2236803704331878,0.2236803704331878,3.3306690738754696e-16,1
16,2,0,1,2,0.0,0.24108935503087994,0.24108935503087994,5.551115123125783e-16,1
16,2,0,1,3,0.0,0.08114131580412087,0.08114131580412087,2.220446049250313e-16,1
16,2,0,2,1,0.0,0.0,0.004245557032041403,7.216449660063518e-16,1
16,2,0,2,2,0.0,0.0005982310099635138,0.05408848886690286,7.355227538141662e-16,1
16,2,0,2,3,0.0,0.09034173417429542,0.5702603093046851,4.163336342344337e-16,1
16,2,0,3,1,4.0786741789637285e-19,-6.591006626707763e-19,0.044404634672076795,5.412337245047638e-16,1
16,2,0,3,2,0.0,-3.1693226646622243e-18,0.05421825203894369,6.661338147750939e-16,1
16,2,0,3,3,0.0,0.0036376206322564068,0.6192165387695071,9.992007221626409e-16,1
16,2,1,1,1,0.0,0.3163788406875765,0.3163788406875765,4.440892098500626e-16,1
16,2,1,1,2,0.0,0.37691781945078306,0.37691781945078306,2.7755575615628914e-16,1
16,2,1,1,3,0.0,0.5058076694729319,0.5058076694729319,3.885780586188048e-16,1
16,2,1,2,1,0.0,-3.469446951953614e-18,0.041277039631203556,1.1102230246251565e-16,1
16,2,1,2,2,0.0,0.011781140048387248,0.560385758962405,8.604228440844963e-16,1
16,2,1,2,3,0.0,0.175274018847297,0.27447854268803884,7.494005416219807e-16,1
16,2,1,3,1,2.0219074254736015e-18,-3.5520159900783685e-18,0.18045475853271312,1.942890293094024e-16,1
16,2,1,3,2,0.0,9.942686147469016e-19,0.6762203378807403,5.551115123125783e-16,1
16,2,1,3,3,0.0,0.00037212227886837534,0.3050428919281023,4.85722573273506e-16,1
16,2,2,1,1,0.0,0.10922854106582507,0.10922854106582507,2.7755575615628914e-16,1
16,2,2,1,2,0.0,0.08093196250364676,0.08093196250364676,6.106226635438361e-16,1
16,2,2,1,3,0.0,0.35150516864034115,0.35150516864034115,1.3877787807814457e-16,1
16,2,2,2,1,0.0,0.0,0.33844272255003316,2.220446049250313e-16,1
16,2,2,2,2,0.0,0.0006590003830558684,0.5330601353284375,1.1518563880486e-15,1
16,2,2,2,3,0.0,0.01681025910425471,0.46660191644363225,3.3306690738754696e-16,1
16,2,2,3,1,0.0,-5.889572929917837e-18,0.7822773542294521,4.440892098500626e-16,1
16,2,2,3,2,0.0,3.189952962729603e-17,0.6666557205490949,6.661338147750939e-16,1
16,2,2,3,3,0.0,0.01017101949609228,0.3275257161247827,4.85722573273506e-16,1
24,0,0,1,1,0.0,9.01676740911497e-05,9.01676740911497e-05,9.367506770274758e-16,1
24,0,0,1,2,0.0,0.013033200040583287,0.013033200040583287,1.5265566588595902e-16,1
24,0,0,1,3,0.0,0.10698857887450322,0.10698857887450322,2.7755575615628914e-16,1
24,0,0,2,1,0.0,-1.3877787807814457e-17,0.26799815087480094,6.661338147750939e-16,1
24,0,0,2,2,0.0,0.40530042766622665,0.6683961168911754,6.661338147750939e-16,1
24,0,0,2,3,0.0,0.29283539904524347,0.4072853676996833,6.106226635438361e-16,1
24,0,0,3,1,1.0763941777758058e-17,-2.5275167783755495e-17,0.6384943426015997,8.881784197001252e-16,1
24,0,0,3,2,0.0,0.0,0.3754423050022928,9.159339953157541e-16,1
24,0,0,3,3,0.0,0.00012758502939505935,0.662501014002408,1.3322676295501878e-15,1
24,0,1,1,1,0.0,0.08591825507819478,0.08591825507819478,3.3306690738754696e-16,1
24,0,1,1,2,0.0,0.13460298080937003,0.13460298080937003,2.220446049250313e-16,1
24,0,1,1,3,0.0,0.11437820597362451,0.11437820597362451,5.551115123125783e-16,1
24,0,1,2,1,0.0,0.0,0.10704147956252671,1.1796119636642288e-15,1
24,0,1,2,2,0.0,0.03147724973066404,0.4393502509398879,1.3877787807814457e-15,1
24,0,1,2,3,0.0,0.0021034207148479395,0.42566378363256696,8.881784197001252e-16,1
24,0,1,3,1,0.0,-5.1462876433407404e-18,0.12964822296480227,8.326672684688674e-16,1
24,0,1,3,2,0.0,9.325389885593276e-18,0.3195784894799619,1.1527237497865883e-15,1
24,0,1,3,3,0.0,5.117449959755882e-06,0.7170453891852163,1.1934897514720433e-15,1
24,0,2,1,1,0.0,0.4551098543517908,0.4551098543517908,3.3306690738754696e-16,1
24,0,2,1,2,0.0,0.1003755428717427,0.1003755428717427,1.1102230246251565e-16,1
24,0,2,1,3,0.0,0.13766350302158717,0.13766350302158717,2.220446049250313e-16,1
24,0,2,2,1,0.0,-5.551115123125783e-17,0.32741673960815343,4.996003610813204e-16,1
24,0,2,2,2,0.0,0.00010416447529022261,0.12440349292564747,9.43689570931383e-16,1
24,0,2,2,3,0.0,0.020101512116044856,0.5941117881311144,4.996003610813204e-16,1
24,0,2,3,1,0.0,-2.6068481690601954e-17,0.2817468777306144,1.1102230246251565e-16,1
24,0,2,3,2,0.0,-8.428150239309467e-17,0.7359308645976312,1.9984014443252818e-15,1
24,0,2,3,3,0.0,0.005919465836359389,0.637281141203273,8.881784197001252e-16,1
24,1,0,1,1,0.0,0.04921763669077217,0.04921763669077217,1.942890293094024e-16,1
24,1,0,1,2,0.0,0.11145916866118233,0.11145916866118233,5.551115123125783e-16,1
24,1,0,1,3,0.0,0.12081003941300245,0.12081003941300245,1.6653345369377348e-16,1
24,1,0,2,1,0.0,0.0,0.09607415271774895,2.7755575615628914e-16,1
24,1,0,2,2,0.0,0.02990403199301756,0.0617302735808578,2.220446049250313e-16,1
24,1,0,2,3,0.0,0.2796097312836726,0.8049576597558822,4.440892098500626e-16,1
24,1,0,3,1,3.72468594315553e-18,-8.86853152785009e-19,0.07871475129643116,8.326672684688674e-17,1
24,1,0,3,2,0.0,1.3197840932332406e-17,0.30591376865010755,4.163336342344337e-16,1
24,1,0,3,3,0.0,0.005525654749734023,0.6912511966429312,1.1102230246251565e-15,1
24,1,1,1,1,0.0,0.2466309747349126,0.2466309747349126,3.3306690738754696e-16,1
24,1,1,1,2,0.0,0.46828638758387564,0.46828638758387564,5.551115123125783e-16,1
24,1,1,1,3,0.0,0.02197661628966201,0.02197661628966201,1.942890293094024e-16,1
24,1,1,2,1,0.0,1.3877787807814457e-17,0.1522291125521092,1.1102230246251565e-16,1
24,1,1,2,2,0.0,0.0037349433642260184,0.14450360716698143,1.942890293094024e-16,1
24,1,1,2,3,0.0,0.0823352736128851,0.588000408130384,4.996003610813204e-16,1
24,1,1,3,1,2.8229550931068405e-18,1.5995258416011428e-19,0.06713721944294557,2.7755575615628914e-16,1
24,1,1,3,2,0.0,1.540646555628798e-17,0.1672944330813815,2.3592239273284576e-16,1
24,1,1,3,3,0.0,0.0014040540309880952,0.3135386281839119,3.3306690738754696e-16,1
24,1,2,1,1,0.0,0.2684782278962184,0.2684782278962184,2.220446049250313e-16,1
24,1,2,1,2,0.0,0.713510220489882,0.713510220489882,8.881784197001252e-16,1
24,1,2,1,3,0.0,0.26402697229146443,0.26402697229146443,1.6653345369377348e-16,1
24,1,2,2,1,0.0,2.7755575615628914e-17,0.722349914723003,8.881784197001252e-16,1
24,1,2,2,2,0.0,0.0070242173720022755,0.5507488965758142,8.881784197001252e-16,1
24,1,2,2,3,0.0,0.03699495234238337,0.675198110720364,6.661338147750939e-16,1
24,1,2,3,1,0.0,1.1162927367910954e-19,0.34738490818075113,2.220446049250313e-16,1
24,1,2,3,2,0.0,-3.9451055463622855e-18,0.28556956644870624,3.885780586188048e-16,1
24,1,2,3,3,0.0,0.02330818934190615,0.707742560500917,1.3322676295501878e-15,1
24,2,0,1,1,0.0,0.0761900171222396,0.0761900171222396,1.6653345369377348e-16,1
24,2,0,1,2,0.0,0.23254691800306207,0.23254691800306207,2.220446049250313e-16,1
24,2,0,1,3,0.0,0.28002772877191984,0.28002772877191984,2.220446049250313e-16,1
24,2,0,2,1,0.0,4.336808689942018e-19,0.02995109640180011,2.220446049250313e-16,1
24,2,0,2,2,0.0,0.005850438044564893,0.2120834357658914,4.718447854656915e-16,1
24,2,0,2,3,0.0,0.0215723379352172,0.24154430021068735,6.106226635438361e-16,1
24,2,0,3,1,0.0,-7.04724941577794e-20,0.5712366464422066,4.440892098500626e-16,1
24,2,0,3,2,0.0,-1.8575124205684754e-17,0.7328547840157891,4.440892098500626e-16,1
24,2,0,3,3,0.0,0.00981219284838647,0.2906396404409726,4.996003610813204e-16,1
24,2,1,1,1,0.0,0.01731137401358687,0.01731137401358687,8.326672684688674e-17,1
24,2,1,1,2,0.0,0.2696080070019855,0.2696080070019855,5.551115123125783e-17,1
24,2,1,1,3,0.0,0.09588511190395924,0.09588511190395924,3.885780586188048e-16,1
24,2,1,2,1,0.0,-3.469446951953614e-18,0.19183348340299305,1.1102230246251565e-16,1
24,2,1,2,2,0.0,0.018614881757665735,0.34102695932415933,4.163336342344337e-16,1
24,2,1,2,3,0.0,0.0037297721439919773,0.2116514906881163,7.216449660063518e-16,1
24,2,1,3,1,0.0,-8.962311123790395e-18,0.36691291223631645,4.440892098500626e-16,1
24,2,1,3,2,0.0,3.0111711082256304e-18,0.18054286778845846,1.942890293094024e-16,1
24,2,1,3,3,0.0,0.0006214243910413322,0.6370900316970564,1.5543122344752192e-15,1
24,2,2,1,1,0.0,0.0303915020854163,0.0303915020854163,1.1102230246251565e-16,1
24,2,2,1,2,0.0,0.006787363798839951,0.006787363798839951,4.440892098500626e-16,1
24,2,2,1,3,0.0,0.6523639490757956,0.6523639490757956,4.440892098500626e-16,1
24,2,2,2,1,0.0,0.0,0.29045625477246956,2.220446049250313e-16,1
24,2,2,2,2,0.0,0.031845214378889874,0.7421382613737538,8.881784197001252e-16,1
24,2,2,2,3,0.0,0.04018815646654943,0.816084790455825,1.3322676295501878e-15,1
24,2,2,3,1,7.017452437505124e-19,5.634006234588362e-19,0.06961694432084184,2.220446049250313e-16,1
24,2,2,3,2,0.0,-1.6129376469491784e-17,0.7520477507821349,1.5543122344752192e-15,1
24,2,2,3,3,0.0,0.00015659732734365277,0.3977907003731751,2.498001805406602e-16,1
32,0,0,1,1,0.0,0.003620042740954771,0.003620042740954771,8.326672684688674e-17,1
32,0,0,1,2,0.0,0.265646949886968,0.265646949886968,1.5543122344752192e-15,1
32,0,0,1,3,0.0,0.5921514287996127,0.5921514287996127,4.440892098500626e-16,1
32,0,0,2,1,0.0,0.0,0.10550056636383609,3.3306690738754696e-16,1
32,0,0,2,2,0.0,0.0009432839366368343,0.09223881899760594,5.828670879282072e-16,1
32,0,0,2,3,0.0,0.04734172936676019,0.35824836542813965,1.3877787807814457e-15,1
32,0,0,3,1,0.0,-1.4530809114638495e-18,0.3443970063727007,3.1086244689504383e-15,1
32,0,0,3,2,0.0,-5.786979379228644e-18,0.5336160361170368,1.5543122344752192e-15,1
32,0,0,3,3,0.0,0.02020312387409613,0.5971495886615378,1.3322676295501878e-15,1
32,0,1,1,1,0.0,0.37748171701941385,0.37748171701941385,0.0,1
32,0,1,1,2,0.0,0.45663984989939516,0.45663984989939516,5.551115123125783e-16,1
32,0,1,1,3,0.0,0.6287136134515046,0.6287136134515046,8.881784197001252e-16,1
32,0,1,2,1,0.0,-5.551115123125783e-17,0.5703396293861954,4.440892098500626e-16,1
32,0,1,2,2,0.0,0.11830899865507746,0.33041096885662313,1.4988010832439613e-15,1
32,0,1,2,3,0.0,0.019579844679408813,0.6862242255994083,9.43689570931383e-16,1
32,0,1,3,1,0.0,1.4751766011292867e-19,0.6267562311736128,9.159339953157541e-16,1
32,0,1,3,2,0.0,-4.539726020368626e-18,0.5053588440306808,1.1032841307212493e-15,1
32,0,1,3,3,0.0,0.005123214250950528,0.707550932648684,1.2212453270876722e-15,1
32,0,2,1,1,0.0,0.05657514420930707,0.05657514420930707,2.7755575615628914e-16,1
32,0,2,1,2,0.0,0.40094344711839053,0.40094344711839053,3.469446951953614e-16,1
32,0,2,1,3,0.0,0.284096678245306,0.284096678245306,6.314393452555578e-16,1
32,0,2,2,1,0.0,-1.734723475976807e-18,0.021510819139127134,6.661338147750939e-16,1
32,0,2,2,2,0.0,0.003859487131276873,0.41500569706029145,6.661338147750939e-16,1
32,0,2,2,3,0.0,0.010956499028841382,0.6474881975379346,1.3322676295501878e-15,1
32,0,2,3,1,0.0,-1.195530015757315e-20,0.5405319623639605,8.881784197001252e-16,1
32,0,2,3,2,0.0,-5.551115123125783e-17,0.7792511710055237,1.2212453270876722e-15,1
32,0,2,3,3,0.0,0.0015437770962365843,0.6429701729843834,1.3322676295501878e-15,1
32,1,0,1,1,0.0,0.05710309436867952,0.05710309436867952,5.551115123125783e-17,1
32,1,0,1,2,0.0,0.06897914613622842,0.06897914613622842,8.326672684688674e-16,1
32,1,0,1,3,0.0,0.042579931276315944,0.042579931276315944,1.734723475976807e-16,1
32,1,0,2,1,0.0,-2.7755575615628914e-17,0.2660040813941117,2.220446049250313e-16,1
32,1,0,2,2,0.0,0.0004272985845859903,0.09787534788183438,3.0531133177191805e-16,1
32,1,0,2,3,0.0,0.022014902731276174,0.6382619146525035,8.881784197001252e-16,1
32,1,0,3,1,0.0,-1.3510748512429168e-17,0.5474886699411217,6.661338147750939e-16,1
32,1,0,3,2,0.0,-2.185751579730777e-16,0.6211326743034435,5.551115123125783e-16,1
32,1,0,3,3,0.0,0.020501236493858987,0.22401202612044158,7.771561172376096e-16,1
32,1,1,1,1,0.0,0.012474451007352132,0.012474451007352132,1.4988010832439613e-15,1
32,1,1,1,2,0.0,0.08915138031339458,0.08915138031339458,2.220446049250313e-16,1
32,1,1,1,3,0.0,0.5757632875196055,0.5757632875196055,1.3600232051658168e-15,1
32,1,1,2,1,0.0,0.0,0.002894379342161303,1.457167719820518e-16,1
32,1,1,2,2,0.0,0.006672762618809565,0.290418628668588,8.881784197001252e-16,1
32,1,1,2,3,0.0,0.002753145853541127,0.054611349153685144,7.771561172376096e-16,1
32,1,1,3,1,0.0,-9.011896378198616e-21,0.037742490823648424,1.2004286453759505e-15,1
32,1,1,3,2,0.0,-7.663265272101806e-18,0.23876200916035425,8.326672684688674e-16,1
32,1,1,3,3,0.0,0.0012979589117286389,0.30302304797758706,6.591949208711867e-16,1
32,1,2,1,1,0.0,0.036481664165012084,0.036481664165012084,3.885780586188048e-16,1
32,1,2,1,2,0.0,0.07152697864992226,0.07152697864992226,3.191891195797325e-16,1
32,1,2,1,3,0.0,0.3523862603114416,0.3523862603114416,6.106226635438361e-16,1
32,1,2,2,1,0.0,2.7755575615628914e-17,0.22189879544937774,1.942890293094024e-15,1
32,1,2,2,2,0.0,0.009044079871125732,0.7291247282465086,3.6914915568786455e-15,1
32,1,2,2,3,0.0,0.15169529677944227,0.4632219645827413,2.0122792321330962e-15,1
32,1,2,3,1,0.0,-3.301833714519812e-20,0.5379384977200539,2.4702462297909733e-15,1
32,1,2,3,2,0.0,2.791820594150174e-18,0.19334363207759453,1.7208456881689926e-15,1
32,1,2,3,3,0.0,0.00010531141331219139,0.7536952123198244,1.797173521111972e-15,1
32,2,0,1,1,0.0,0.014057686513874625,0.014057686513874625,1.6653345369377348e-16,1
32,2,0,1,2,0.0,0.012236049102237332,0.012236049102237332,3.7470027081099033e-16,1
32,2,0,1,3,0.0,0.17843215602480106,0.17843215602480106,3.191891195797325e-16,1
32,2,0,2,1,0.0,0.0,0.0008703406820920875,7.077671781985373e-16,1
32,2,0,2,2,0.0,0.001484560552357278,0.04491857099269276,1.1102230246251565e-15,1
32,2,0,2,3,0.0,0.004471319584603284,0.33217144501382223,7.771561172376096e-16,1
32,2,0,3,1,2.4209350625183647e-17,-3.2393419138568065e-17,0.733162639603248,2.6645352591003757e-15,1
32,2,0,3,2,0.0,8.084224935297489e-19,0.24229483435072657,7.563394355258879e-16,1
32,2,0,3,3,0.0,0.005666031496702639,0.7273655692809532,1.6514567491299204e-15,1
32,2,1,1,1,0.0,0.014898730162654306,0.014898730162654306,2.7755575615628914e-16,1
32,2,1,1,2,0.0,0.21267265706126978,0.21267265706126978,5.551115123125783e-16,1
32,2,1,1,3,0.0,0.0976661123231207,0.0976661123231207,8.326672684688674e-17,1
32,2,1,2,1,0.0,0.0,0.39062936510934965,3.3306690738754696e-16,1
32,2,1,2,2,0.0,0.055374221494588725,0.3913198839157597,4.440892098500626e-16,1
32,2,1,2,3,0.0,0.004923325143979661,0.015944152143971886,2.7755575615628914e-16,1
32,2,1,3,1,0.0,2.3633466967345007e-19,0.044824995759679916,8.604228440844963e-16,1
32,2,1,3,2,0.0,-2.9652929417478546e-17,0.4712237660842172,2.636779683484747e-16,1
32,2,1,3,3,0.0,0.0010448111006521599,0.20209174832000304,6.661338147750939e-16,1
32,2,2,1,1,0.0,0.02291046289167779,0.02291046289167779,6.661338147750939e-16,1
32,2,2,1,2,0.0,0.23379312847508932,0.23379312847508932,6.661338147750939e-16,1
32,2,2,1,3,0.0,0.2021202746414886,0.2021202746414886,9.992007221626409e-16,1
32,2,2,2,1,0.0,0.0,0.25587307759286265,1.1102230246251565e-16,1
32,2,2,2,2,0.0,0.00208610629272038,0.5886683773741794,1.1102230246251565e-15,1
32,2,2,2,3,0.0,0.0013543299226507766,0.5520393302642235,1.1102230246251565e-15,1
32,2,2,3,1,0.0,-9.038528441173426e-18,0.7605934424571557,1.1102230246251565e-15,1
32,2,2,3,2,0.0,-5.3007321839174115e-18,0.475053330022047,1.4988010832439613e-15,1
32,2,2,3,3,0.0,0.0011535948888002378,0.8389296424281875,1.7763568394002505e-15,1


==> anc/results/exp18_sparse.csv <==
kind,size,m,p,n_b,n_odd_used,need,rank_AP_sparse,recovers_AP,rank_sparse,rank_odd,reaches_full,reaches_m2,sigma_min_rel_qr,gseed,kseed,n_odd_used_greedy,recovers_AP_greedy,reaches_full_greedy,reaches_m2_greedy,sigma_min_rel_greedy,same_set
delaunay,16,3,3,38,3,3,3,1,9,9,1,1,0.18266937757938653,0,0,3,1,1,1,0.000236695051983131,0
delaunay,16,3,3,38,3,3,3,1,9,9,1,1,0.17895284503285872,0,1,3,1,1,1,0.004025735558748107,0
delaunay,16,3,3,38,3,3,3,1,9,9,1,1,0.20963963668701568,0,2,3,1,1,1,0.0001424521966014093,0
delaunay,16,4,4,38,6,6,6,1,16,16,1,1,0.02020554399175494,0,0,6,1,1,1,0.001162877667374294,0
delaunay,16,4,4,38,6,6,6,1,16,16,1,1,0.08913280907320947,0,1,6,1,1,1,1.998444790297776e-06,0
delaunay,16,4,4,38,6,6,6,1,16,16,1,1,0.01890936362802503,0,2,6,1,1,1,0.001070957639557817,0
delaunay,16,5,5,38,10,10,10,1,25,25,1,1,0.013664338132770704,0,0,10,1,1,1,6.620818558107251e-05,0
delaunay,16,5,5,38,10,10,10,1,25,25,1,1,0.0019040251334074805,0,1,10,1,1,1,0.00011643075370405547,0
delaunay,16,5,5,38,10,10,10,1,25,25,1,1,0.004065156517836281,0,2,10,1,1,1,0.0013537957223485645,0
delaunay,16,6,6,38,15,15,15,1,36,36,1,1,0.0010938605464413072,0,0,15,1,1,1,0.00036852932622027587,0
delaunay,16,6,6,38,15,15,15,1,36,36,1,1,0.004744394547301459,0,1,15,1,1,1,0.0008000854227737195,0
delaunay,16,6,6,38,15,15,15,1,36,36,1,1,0.005211966259186592,0,2,15,1,1,1,0.00035979496541261273,0
delaunay,16,3,3,36,3,3,3,1,9,9,1,1,0.05916180171039165,1,0,3,1,1,1,0.002386284910500641,0
delaunay,16,3,3,36,3,3,3,1,9,9,1,1,0.07105539076110967,1,1,3,1,1,1,0.0057142497023513865,0
delaunay,16,3,3,36,3,3,3,1,9,9,1,1,0.2543726713448448,1,2,3,1,1,1,0.008411266931465948,0
delaunay,16,4,4,36,6,6,6,1,16,16,1,1,0.017957709381717757,1,0,6,1,1,1,0.0016227386039330807,0
delaunay,16,4,4,36,6,6,6,1,16,16,1,1,0.030457991723107012,1,1,6,1,1,1,0.0012178472681078317,0
delaunay,16,4,4,36,6,6,6,1,16,16,1,1,0.034210428335547036,1,2,6,1,1,1,0.0005574810816241951,0
delaunay,16,5,5,36,10,10,10,1,25,25,1,1,0.010213253490250181,1,0,10,1,1,1,9.805658580891995e-05,0
delaunay,16,5,5,36,10,10,10,1,25,25,1,1,0.03295197802955833,1,1,10,1,1,1,0.0001414144276792768,0
delaunay,16,5,5,36,10,10,10,1,25,25,1,1,0.033728640983289364,1,2,10,1,1,1,7.581692423581029e-05,0
delaunay,16,6,6,36,15,15,15,1,36,36,1,1,0.00391858211800385,1,0,15,1,1,1,8.098828293540778e-06,0
delaunay,16,6,6,36,15,15,15,1,36,36,1,1,0.006460921756834157,1,1,15,1,1,1,2.8233252907956533e-07,0
delaunay,16,6,6,36,15,15,15,1,36,36,1,1,0.00031707728767041193,1,2,15,1,1,1,1.873534573426373e-06,0
delaunay,16,3,3,38,3,3,3,1,9,9,1,1,0.14420918461860516,2,0,3,1,1,1,0.00011529489920619611,0
delaunay,16,3,3,38,3,3,3,1,9,9,1,1,0.037842091160571065,2,1,3,1,1,1,0.007710928313055173,0
delaunay,16,3,3,38,3,3,3,1,9,9,1,1,0.02034393200312926,2,2,3,1,1,1,0.005537875840090454,0
delaunay,16,4,4,38,6,6,6,1,16,16,1,1,0.01254755296267009,2,0,6,1,1,1,4.5020443125014444e-05,0
delaunay,16,4,4,38,6,6,6,1,16,16,1,1,0.015310072775200972,2,1,6,1,1,1,0.0005770845545957379,0
delaunay,16,4,4,38,6,6,6,1,16,16,1,1,0.0173358814889295,2,2,6,1,1,1,0.001436858026612245,0
delaunay,16,5,5,38,10,10,10,1,25,25,1,1,0.00365519937425065,2,0,10,1,1,1,9.173944491305822e-05,0
delaunay,16,5,5,38,10,10,10,1,25,25,1,1,0.027780409916454665,2,1,10,1,1,1,0.00018122666240319552,0
delaunay,16,5,5,38,10,10,10,1,25,25,1,1,0.00955019889851255,2,2,10,1,1,1,0.0004686358039338872,0
delaunay,16,6,6,38,15,15,15,1,36,36,1,1,0.005219392053569945,2,0,15,1,1,1,0.00010189817844002136,0
delaunay,16,6,6,38,15,15,15,1,36,36,1,1,0.003470265323149401,2,1,15,1,1,1,0.0004354112140845181,0
delaunay,16,6,6,38,15,15,15,1,36,36,1,1,0.008594175711751816,2,2,15,1,1,1,1.9102041039596198e-05,0
delaunay,24,3,3,59,3,3,3,1,9,9,1,1,0.2626031619413121,0,0,3,1,1,1,0.02568481036210902,0
delaunay,24,3,3,59,3,3,3,1,9,9,1,1,0.10509199303929616,0,1,3,1,1,1,0.011411633777101499,0
delaunay,24,3,3,59,3,3,3,1,9,9,1,1,0.10494292326892465,0,2,3,1,1,1,0.019890949482450144,0
delaunay,24,4,4,59,6,6,6,1,16,16,1,1,0.0749495958452796,0,0,6,1,1,1,0.00029021312668948214,0
delaunay,24,4,4,59,6,6,6,1,16,16,1,1,0.05177163587086187,0,1,6,1,1,1,0.002819868620883118,0
delaunay,24,4,4,59,6,6,6,1,16,16,1,1,0.0550353657117783,0,2,6,1,1,1,0.000515282884979024,0
delaunay,24,5,5,59,10,10,10,1,25,25,1,1,0.01643162213108989,0,0,10,1,1,1,0.001557541015155913,0
delaunay,24,5,5,59,10,10,10,1,25,25,1,1,0.033846883250571426,0,1,10,1,1,1,0.00017697458639792394,0
delaunay,24,5,5,59,10,10,10,1,25,25,1,1,0.006912390640402415,0,2,10,1,1,1,0.0005747750375170846,0
delaunay,24,6,6,59,15,15,15,1,36,36,1,1,0.009394207455664707,0,0,15,1,1,1,0.0018447284901156186,0
delaunay,24,6,6,59,15,15,15,1,36,36,1,1,0.007611089810271191,0,1,15,1,1,1,0.0009733618436474882,0
delaunay,24,6,6,59,15,15,15,1,36,36,1,1,0.0009955608313866036,0,2,15,1,1,1,6.928967766702774e-05,0
delaunay,24,3,3,62,3,3,3,1,9,9,1,1,0.08061591679110672,1,0,3,1,1,1,0.004678932716603032,0
delaunay,24,3,3,62,3,3,3,1,9,9,1,1,0.10504419118818932,1,1,3,1,1,1,0.0022142818106662514,0
delaunay,24,3,3,62,3,3,3,1,9,9,1,1,0.0784232185534217,1,2,3,1,1,1,0.0003946578983288614,0
delaunay,24,4,4,62,6,6,6,1,16,16,1,1,0.03490773207000857,1,0,6,1,1,1,9.721757652340909e-05,0
delaunay,24,4,4,62,6,6,6,1,16,16,1,1,0.017222133882241742,1,1,6,1,1,1,8.8030782202442e-06,0
delaunay,24,4,4,62,6,6,6,1,16,16,1,1,0.03680107963932191,1,2,6,1,1,1,0.002327502740378448,0
delaunay,24,5,5,62,10,10,10,1,25,25,1,1,0.024925088778215723,1,0,10,1,1,1,1.2790190973790666e-05,0
delaunay,24,5,5,62,10,10,10,1,25,25,1,1,0.003822366301595278,1,1,10,1,1,1,6.513013804095652e-06,0
delaunay,24,5,5,62,10,10,10,1,25,25,1,1,0.009628200844366126,1,2,10,1,1,1,5.014042718044202e-05,0
delaunay,24,6,6,62,15,15,15,1,36,36,1,1,0.007613459885197129,1,0,15,1,1,1,0.0004989948043749996,0
delaunay,24,6,6,62,15,15,15,1,36,36,1,1,0.004959605006959799,1,1,15,1,1,1,7.31352201175883e-05,0
delaunay,24,6,6,62,15,15,15,1,36,36,1,1,0.012853259031083298,1,2,15,1,1,1,7.168398139700206e-05,0
delaunay,24,3,3,60,3,3,3,1,9,9,1,1,0.05896177634702299,2,0,3,1,1,1,0.007798510687680328,0
delaunay,24,3,3,60,3,3,3,1,9,9,1,1,0.135274758685944,2,1,3,1,1,1,3.649451217420207e-05,0
delaunay,24,3,3,60,3,3,3,1,9,9,1,1,0.10487235892531005,2,2,3,1,1,1,0.002907270039293915,0
delaunay,24,4,4,60,6,6,6,1,16,16,1,1,0.046264299085998585,2,0,6,1,1,1,0.002575785842505091,0
delaunay,24,4,4,60,6,6,6,1,16,16,1,1,0.07040462179681103,2,1,6,1,1,1,0.00019325519341802954,0
delaunay,24,4,4,60,6,6,6,1,16,16,1,1,0.012604157910144641,2,2,6,1,1,1,2.0409064718356824e-06,0
delaunay,24,5,5,60,10,10,10,1,25,25,1,1,0.004312762259616686,2,0,10,1,1,1,8.291696828753922e-05,0
delaunay,24,5,5,60,10,10,10,1,25,25,1,1,0.03712457642578948,2,1,10,1,1,1,0.00044596631631772023,0
delaunay,24,5,5,60,10,10,10,1,25,25,1,1,0.005370038845001272,2,2,10,1,1,1,8.84855004741004e-05,0
delaunay,24,6,6,60,15,15,15,1,36,36,1,1,0.009380565506991904,2,0,15,1,1,1,9.032048331790317e-05,0
delaunay,24,6,6,60,15,15,15,1,36,36,1,1,0.006550430520604068,2,1,15,1,1,1,0.0002911338394164147,0
delaunay,24,6,6,60,15,15,15,1,36,36,1,1,0.010297710013620478,2,2,15,1,1,1,8.568281712083008e-05,0
delaunay,32,3,3,84,3,3,3,1,9,9,1,1,0.05912312661501348,0,0,3,1,1,1,0.003088550615181509,0
delaunay,32,3,3,84,3,3,3,1,9,9,1,1,0.013170137236412473,0,1,3,1,1,1,0.00019633567675031406,0
delaunay,32,3,3,84,3,3,3,1,9,9,1,1,0.12672967177795344,0,2,3,1,1,1,0.0076268416100563055,0
delaunay,32,4,4,84,6,6,6,1,16,16,1,1,0.022750845434423586,0,0,6,1,1,1,0.0014589260734562642,0
delaunay,32,4,4,84,6,6,6,1,16,16,1,1,0.04604176266960817,0,1,6,1,1,1,0.011276953451547625,0
delaunay,32,4,4,84,6,6,6,1,16,16,1,1,0.020833755543719967,0,2,6,1,1,1,0.007062962300532296,0
delaunay,32,5,5,84,10,10,10,1,25,25,1,1,0.009287094734517195,0,0,10,1,1,1,0.0001505348916224238,0
delaunay,32,5,5,84,10,10,10,1,25,25,1,1,0.006732080512680498,0,1,10,1,1,1,0.00040118409069439835,0
delaunay,32,5,5,84,10,10,10,1,25,25,1,1,0.020039334848735015,0,2,10,1,1,1,9.645548596448427e-05,0
delaunay,32,6,6,84,15,15,15,1,36,36,1,1,0.015152655614963808,0,0,15,1,1,1,0.00020001054661119945,0
delaunay,32,6,6,84,15,15,15,1,36,36,1,1,0.005160851418387677,0,1,15,1,1,1,0.00010027781107647226,0
delaunay,32,6,6,84,15,15,15,1,36,36,1,1,0.0020940531253532697,0,2,15,1,1,1,2.0346766962592513e-06,0
delaunay,32,3,3,84,3,3,3,1,9,9,1,1,0.13017182554722723,1,0,3,1,1,1,0.00019575088139817739,0
delaunay,32,3,3,84,3,3,3,1,9,9,1,1,0.06070361106383337,1,1,3,1,1,1,4.4915695787711775e-05,0
delaunay,32,3,3,84,3,3,3,1,9,9,1,1,0.028433221861535213,1,2,3,1,1,1,0.00010497763430671732,0
delaunay,32,4,4,84,6,6,6,1,16,16,1,1,0.04074257273716395,1,0,6,1,1,1,0.00046160063478044517,0
delaunay,32,4,4,84,6,6,6,1,16,16,1,1,0.05656369022007038,1,1,6,1,1,1,0.0014762045290607191,0
delaunay,32,4,4,84,6,6,6,1,16,16,1,1,0.03040431583295636,1,2,6,1,1,1,0.00016949053094701477,0
delaunay,32,5,5,84,10,10,10,1,25,25,1,1,0.01422165295463618,1,0,10,1,1,1,0.00032106582580308167,0
delaunay,32,5,5,84,10,10,10,1,25,25,1,1,0.0033170711962639153,1,1,10,1,1,1,1.7403044245929914e-05,0
delaunay,32,5,5,84,10,10,10,1,25,25,1,1,0.008872719551448093,1,2,10,1,1,1,5.116720241988754e-05,0
delaunay,32,6,6,84,15,15,15,1,36,36,1,1,0.004213294098069739,1,0,15,1,1,1,1.8709078929757688e-05,0
delaunay,32,6,6,84,15,15,15,1,36,36,1,1,0.003336718060332098,1,1,15,1,1,1,5.684614403210102e-06,0
delaunay,32,6,6,84,15,15,15,1,36,36,1,1,0.01366809576444823,1,2,15,1,1,1,3.6788376798503154e-06,0
delaunay,32,3,3,87,3,3,3,1,9,9,1,1,0.13320366049870921,2,0,3,1,1,1,0.00023629159832303485,0
delaunay,32,3,3,87,3,3,3,1,9,9,1,1,0.16588513709838354,2,1,3,1,1,1,0.0010258435900641746,0
delaunay,32,3,3,87,3,3,3,1,9,9,1,1,0.08007985648562711,2,2,3,1,1,1,0.0071838431922864425,0
delaunay,32,4,4,87,6,6,6,1,16,16,1,1,0.03354228475952275,2,0,6,1,1,1,0.002906097961433557,0
delaunay,32,4,4,87,6,6,6,1,16,16,1,1,0.02752704602524919,2,1,6,1,1,1,0.00032857780062852044,0
delaunay,32,4,4,87,6,6,6,1,16,16,1,1,0.009222209932309029,2,2,6,1,1,1,0.0001070386271219927,0
delaunay,32,5,5,87,10,10,10,1,25,25,1,1,0.007423424492362567,2,0,10,1,1,1,4.552711734329775e-05,0
delaunay,32,5,5,87,10,10,10,1,25,25,1,1,0.013280065701486245,2,1,10,1,1,1,2.8351888923225976e-05,0
delaunay,32,5,5,87,10,10,10,1,25,25,1,1,0.006563379737277211,2,2,10,1,1,1,0.00023580389576347208,0
delaunay,32,6,6,87,15,15,15,1,36,36,1,1,0.010824557873488986,2,0,15,1,1,1,0.0004692690835452266,0
delaunay,32,6,6,87,15,15,15,1,36,36,1,1,0.002813010656782423,2,1,15,1,1,1,2.312337652410323e-05,0
delaunay,32,6,6,87,15,15,15,1,36,36,1,1,0.010845934347683942,2,2,15,1,1,1,2.8733848670714393e-05,0
delaunay,40,3,3,107,3,3,3,1,9,9,1,1,0.07085168990368461,0,0,3,1,1,1,0.009003711105521494,0
delaunay,40,3,3,107,3,3,3,1,9,9,1,1,0.15200533994602314,0,1,3,1,1,1,0.001006748073256257,0
delaunay,40,3,3,107,3,3,3,1,9,9,1,1,0.06138666025402422,0,2,3,1,1,1,0.00021542501272571365,0
delaunay,40,4,4,107,6,6,6,1,16,16,1,1,0.03410757215571816,0,0,6,1,1,1,4.27229541754928e-05,0
delaunay,40,4,4,107,6,6,6,1,16,16,1,1,0.03209150877636326,0,1,6,1,1,1,0.002679345356582343,0
delaunay,40,4,4,107,6,6,6,1,16,16,1,1,0.07130354967234247,0,2,6,1,1,1,0.0016838311155171516,0
delaunay,40,5,5,107,10,10,10,1,25,25,1,1,0.014338837223030492,0,0,10,1,1,1,0.00011053998750805386,0
delaunay,40,5,5,107,10,10,10,1,25,25,1,1,0.013382939233891245,0,1,10,1,1,1,0.00040855819940828996,0
delaunay,40,5,5,107,10,10,10,1,25,25,1,1,0.017822099362491465,0,2,10,1,1,1,4.3018796212955024e-05,0
delaunay,40,6,6,107,15,15,15,1,36,36,1,1,0.0027755346885964126,0,0,15,1,1,1,3.0605218801481927e-05,0
delaunay,40,6,6,107,15,15,15,1,36,36,1,1,0.004678987464347785,0,1,15,1,1,1,9.793596478361804e-05,0
delaunay,40,6,6,107,15,15,15,1,36,36,1,1,0.010829964950620894,0,2,15,1,1,1,0.00026035627433600145,0
delaunay,40,3,3,107,3,3,3,1,9,9,1,1,0.014041375390029675,1,0,3,1,1,1,4.613533999605978e-06,0
delaunay,40,3,3,107,3,3,3,1,9,9,1,1,0.05030476591947462,1,1,3,1,1,1,8.27336211624361e-05,0
delaunay,40,3,3,107,3,3,3,1,9,9,1,1,0.09420384617642423,1,2,3,1,1,1,0.0025574564911407397,0
delaunay,40,4,4,107,6,6,6,1,16,16,1,1,0.032876726326281275,1,0,6,1,1,1,8.531242460500952e-05,0
delaunay,40,4,4,107,6,6,6,1,16,16,1,1,0.016086269150478387,1,1,6,1,1,1,5.12396142232474e-05,0
delaunay,40,4,4,107,6,6,6,1,16,16,1,1,0.027680334248492266,1,2,6,1,1,1,0.001689690903647977,0
delaunay,40,5,5,107,10,10,10,1,25,25,1,1,0.013467234527419292,1,0,10,1,1,1,5.914736565640337e-06,0
delaunay,40,5,5,107,10,10,10,1,25,25,1,1,0.017913862998875523,1,1,10,1,1,1,1.4166013965336562e-05,0
delaunay,40,5,5,107,10,10,10,1,25,25,1,1,0.013418509975413542,1,2,10,1,1,1,5.210841148623048e-06,0
delaunay,40,6,6,107,15,15,15,1,36,36,1,1,0.004206639559705731,1,0,15,1,1,1,4.463436251681126e-05,0
delaunay,40,6,6,107,15,15,15,1,36,36,1,1,0.01450511283711107,1,1,15,1,1,1,4.800053907152505e-06,0
delaunay,40,6,6,107,15,15,15,1,36,36,1,1,0.006700456779036893,1,2,15,1,1,1,9.047737895986255e-05,0
delaunay,40,3,3,108,3,3,3,1,9,9,1,1,0.16156215639613858,2,0,3,1,1,1,0.000625509534261033,0
delaunay,40,3,3,108,3,3,3,1,9,9,1,1,0.2879633223308151,2,1,3,1,1,1,0.0002730503221955806,0
delaunay,40,3,3,108,3,3,3,1,9,9,1,1,0.10863914887732957,2,2,3,1,1,1,0.0002367044517720532,0
delaunay,40,4,4,108,6,6,6,1,16,16,1,1,0.01902358435207916,2,0,6,1,1,1,0.00027944081224775885,0
delaunay,40,4,4,108,6,6,6,1,16,16,1,1,0.012828586209307108,2,1,6,1,1,1,0.00023041109845492897,0
delaunay,40,4,4,108,6,6,6,1,16,16,1,1,0.038928413168115815,2,2,6,1,1,1,5.291561876653525e-07,0
delaunay,40,5,5,108,10,10,10,1,25,25,1,1,0.005483630726895005,2,0,10,1,1,1,0.00013283817627676698,0
delaunay,40,5,5,108,10,10,10,1,25,25,1,1,0.006034210452954845,2,1,10,1,1,1,0.0006537770689693825,0
delaunay,40,5,5,108,10,10,10,1,25,25,1,1,0.01127256916233779,2,2,10,1,1,1,0.00011952715238190426,0
delaunay,40,6,6,108,15,15,15,1,36,36,1,1,0.007748174958845172,2,0,15,1,1,1,0.0005627635296351365,0
delaunay,40,6,6,108,15,15,15,1,36,36,1,1,0.006659709523822666,2,1,15,1,1,1,0.0002972365104827498,0
delaunay,40,6,6,108,15,15,15,1,36,36,1,1,0.006586778296792014,2,2,15,1,1,1,0.00024069717395366888,0
lattice,4,3,3,33,3,3,3,1,9,9,1,1,0.07433859035591794,0,0,3,1,1,1,0.006037138991596077,0
lattice,4,3,3,33,3,3,3,1,9,9,1,1,0.051424942277924005,0,1,3,1,1,1,0.0008158176700515937,0
lattice,4,3,3,33,3,3,3,1,9,9,1,1,0.07551782552437016,0,2,3,1,1,1,0.0005434177530335996,0
lattice,4,4,4,33,6,6,6,1,16,16,1,1,0.025474967574614513,0,0,6,1,1,1,5.3865578001349006e-05,0
lattice,4,4,4,33,6,6,6,1,16,16,1,1,0.030790224491865185,0,1,6,1,1,1,0.00022557799432830334,0
lattice,4,4,4,33,6,6,6,1,16,16,1,1,0.04853298014909203,0,2,6,1,1,1,1.1870333763353454e-05,0
lattice,4,5,5,33,10,10,10,1,25,25,1,1,0.006868775059360067,0,0,10,1,1,1,0.00031929180236513226,0
lattice,4,5,5,33,10,10,10,1,25,25,1,1,0.0050744699591604644,0,1,10,1,1,1,1.7901782936521327e-05,0
lattice,4,5,5,33,10,10,10,1,25,25,1,1,0.014868995408858164,0,2,10,1,1,1,0.0004191950646846274,0
lattice,4,6,6,33,15,15,15,1,36,36,1,1,0.00628794862937431,0,0,15,1,1,1,2.985580052290283e-05,0
lattice,4,6,6,33,15,15,15,1,36,36,1,1,0.0007770804245016858,0,1,15,1,1,1,2.5429195940019516e-05,0
lattice,4,6,6,33,15,15,15,1,36,36,1,1,0.00329249573581692,0,2,15,1,1,1,0.0010030335745607835,0
lattice,4,3,3,33,3,3,3,1,9,9,1,1,0.20902175757238875,1,0,3,1,1,1,0.018101641035439524,0
lattice,4,3,3,33,3,3,3,1,9,9,1,1,0.05640433010891877,1,1,3,1,1,1,0.01697190119425606,0
lattice,4,3,3,33,3,3,3,1,9,9,1,1,0.12658505606694956,1,2,3,1,1,1,0.054954695300068884,0
lattice,4,4,4,33,6,6,6,1,16,16,1,1,0.010046238069264015,1,0,6,1,1,1,0.00011137531292595014,0
lattice,4,4,4,33,6,6,6,1,16,16,1,1,0.024569083373250634,1,1,6,1,1,1,0.00029730658639764556,0
lattice,4,4,4,33,6,6,6,1,16,16,1,1,0.04826205919033076,1,2,6,1,1,1,0.0011708875574006502,0
lattice,4,5,5,33,10,10,10,1,25,25,1,1,0.005773229693337304,1,0,10,1,1,1,0.0006867201596425279,0
lattice,4,5,5,33,10,10,10,1,25,25,1,1,0.022109257743481436,1,1,10,1,1,1,9.04366979691706e-05,0
lattice,4,5,5,33,10,10,10,1,25,25,1,1,0.013534586075815534,1,2,10,1,1,1,0.000406977695580451,0
lattice,4,6,6,33,15,15,15,1,36,36,1,1,0.004468612918054193,1,0,15,1,1,1,0.00013644304972322278,0
lattice,4,6,6,33,15,15,15,1,36,36,1,1,0.0024214384480270696,1,1,15,1,1,1,2.3247236427351773e-05,0
lattice,4,6,6,33,15,15,15,1,36,36,1,1,0.0012994716871611264,1,2,15,1,1,1,2.4587326113294464e-05,0
lattice,4,3,3,33,3,3,3,1,9,9,1,1,0.08176859531366719,2,0,3,1,1,1,0.001987834025308615,0
lattice,4,3,3,33,3,3,3,1,9,9,1,1,0.04715463373449438,2,1,3,1,1,1,0.0007753349896317451,0
lattice,4,3,3,33,3,3,3,1,9,9,1,1,0.10523986348550816,2,2,3,1,1,1,0.0038400867559208562,0
lattice,4,4,4,33,6,6,6,1,16,16,1,1,0.036529733011330084,2,0,6,1,1,1,7.734515908986078e-05,0
lattice,4,4,4,33,6,6,6,1,16,16,1,1,0.032647199852712167,2,1,6,1,1,1,0.0064865672912852645,0
lattice,4,4,4,33,6,6,6,1,16,16,1,1,0.0061745286665718605,2,2,6,1,1,1,2.2141423487834607e-05,0
lattice,4,5,5,33,10,10,10,1,25,25,1,1,0.0038518205803790063,2,0,10,1,1,1,0.0005715360604381278,0
lattice,4,5,5,33,10,10,10,1,25,25,1,1,0.0041992922235677315,2,1,10,1,1,1,1.134166017698833e-05,0
lattice,4,5,5,33,10,10,10,1,25,25,1,1,0.008987034815820884,2,2,10,1,1,1,5.0157801011302684e-05,0
lattice,4,6,6,33,15,15,15,1,36,36,1,1,0.0013122582670699284,2,0,15,1,1,1,9.699042956901909e-06,0
lattice,4,6,6,33,15,15,15,1,36,36,1,1,0.0061623595796625324,2,1,15,1,1,1,2.3237701448765047e-05,0
lattice,4,6,6,33,15,15,15,1,36,36,1,1,0.0014397424158965806,2,2,15,1,1,1,7.75176405946357e-07,0
lattice,5,3,3,56,3,3,3,1,9,9,1,1,0.08611249284528694,0,0,3,1,1,1,0.003105706150894015,0
lattice,5,3,3,56,3,3,3,1,9,9,1,1,0.05819242292683909,0,1,3,1,1,1,0.0004598281555961235,0
lattice,5,3,3,56,3,3,3,1,9,9,1,1,0.04609363394761972,0,2,3,1,1,1,0.0012098236100398366,0
lattice,5,4,4,56,6,6,6,1,16,16,1,1,0.023455174864164097,0,0,6,1,1,1,5.493248278481509e-05,0
lattice,5,4,4,56,6,6,6,1,16,16,1,1,0.02245814973370307,0,1,6,1,1,1,0.00044365992746680887,0
lattice,5,4,4,56,6,6,6,1,16,16,1,1,0.00745545120064512,0,2,6,1,1,1,0.0004982221448636826,0
lattice,5,5,5,56,10,10,10,1,25,25,1,1,0.01328582512179616,0,0,10,1,1,1,5.099737341201929e-06,0
lattice,5,5,5,56,10,10,10,1,25,25,1,1,0.01017469835871904,0,2,10,1,1,1,1.3759627669965385e-07,0
lattice,5,6,6,56,15,15,15,1,36,36,1,1,0.0028162722490821307,0,0,15,1,1,1,3.794833717508456e-07,0
lattice,5,6,6,56,15,15,15,1,36,36,1,1,0.001964413391276867,0,1,15,1,1,1,5.610227197053549e-06,0
lattice,5,6,6,56,15,15,15,1,36,36,1,1,0.0010631871441866153,0,2,15,1,1,1,1.192814934880823e-06,0
lattice,5,3,3,56,3,3,3,1,9,9,1,1,0.05970413615213138,1,0,3,1,1,1,0.0003105352569771941,0
lattice,5,3,3,56,3,3,3,1,9,9,1,1,0.2318963970950133,1,1,3,1,1,1,0.00011166532892931213,0
lattice,5,3,3,56,3,3,3,1,9,9,1,1,0.1341288544796073,1,2,3,1,1,1,0.0022624047354734183,0
lattice,5,4,4,56,6,6,6,1,16,16,1,1,0.057877806512404185,1,0,6,1,1,1,1.132173114460023e-06,0
lattice,5,4,4,56,6,6,6,1,16,16,1,1,0.007445591466413743,1,1,6,1,1,1,5.908145260712454e-05,0
lattice,5,4,4,56,6,6,6,1,16,16,1,1,0.07009849744409037,1,2,6,1,1,1,9.165762516152664e-05,0
lattice,5,5,5,56,10,10,10,1,25,25,1,1,0.00911125158590936,1,0,10,1,1,1,3.9075701678931624e-07,0
lattice,5,5,5,56,10,10,10,1,25,25,1,1,0.011036766882538835,1,1,10,1,1,1,3.238693747702e-07,0
lattice,5,5,5,56,10,10,10,1,25,25,1,1,0.015199017702858109,1,2,10,1,1,1,4.42049023271171e-05,0
lattice,5,6,6,56,15,15,15,1,36,36,1,1,0.007545789660399713,1,0,15,1,1,1,3.2259540228457577e-06,0
lattice,5,6,6,56,15,15,15,1,36,36,1,1,0.004591892738716444,1,1,15,1,1,1,1.7595215029368677e-05,0
lattice,5,6,6,56,15,15,15,1,36,36,1,1,0.002412801619035057,1,2,15,1,1,1,2.719000032918431e-08,0
lattice,5,3,3,56,3,3,3,1,9,9,1,1,0.11975790933917944,2,0,3,1,1,1,0.0046462080118644345,0
lattice,5,3,3,56,3,3,3,1,9,9,1,1,0.06306940190774596,2,1,3,1,1,1,6.0564748037056544e-05,0
lattice,5,3,3,56,3,3,3,1,9,9,1,1,0.20597578109632472,2,2,3,1,1,1,4.542530805041355e-05,0
lattice,5,4,4,56,6,6,6,1,16,16,1,1,0.057787021955207005,2,0,6,1,1,1,4.701979925865549e-06,0
lattice,5,4,4,56,6,6,6,1,16,16,1,1,0.0243610580070091,2,1,6,1,1,1,0.0002450208894579445,0
lattice,5,4,4,56,6,6,6,1,16,16,1,1,0.046744045623028876,2,2,6,1,1,1,6.758190172691832e-05,0
lattice,5,5,5,56,10,10,10,1,25,25,1,1,0.007673102794491292,2,0,10,1,1,1,6.691890230371623e-05,0
lattice,5,5,5,56,10,10,10,1,25,25,1,1,0.0027707187065606153,2,1,10,1,1,1,1.786859849960115e-05,0
lattice,5,5,5,56,10,10,10,1,25,25,1,1,0.022888612618368165,2,2,10,1,1,1,6.715614070315243e-06,0
lattice,5,6,6,56,15,15,15,1,36,36,1,1,0.003931882059421741,2,0,15,1,1,1,4.0625369750819975e-06,0
lattice,5,6,6,56,15,15,15,1,36,36,1,1,0.0009966357268879722,2,1,15,1,1,1,1.4766138713819206e-07,0
lattice,5,6,6,56,15,15,15,1,36,36,1,1,0.005440621842880993,2,2,15,1,1,1,1.1071077631452323e-06,0
lattice,6,3,3,85,3,3,3,1,9,9,1,1,0.07648759989960768,0,0,3,1,1,1,0.00038518424649809825,0
lattice,6,3,3,85,3,3,3,1,9,9,1,1,0.16798364423140522,0,1,3,1,1,1,0.00024561381610852537,0
lattice,6,3,3,85,3,3,3,1,9,9,1,1,0.14951673798653706,0,2,3,1,1,1,0.0030769254072331533,0
lattice,6,4,4,85,6,6,6,1,16,16,1,1,0.0204399133373534,0,0,6,1,1,1,6.426793566037315e-05,0
lattice,6,4,4,85,6,6,6,1,16,16,1,1,0.018560863661378445,0,1,6,1,1,1,4.428687097860959e-06,0
lattice,6,4,4,85,6,6,6,1,16,16,1,1,0.049076066758145,0,2,6,1,1,1,0.0009937792531338988,0
lattice,6,5,5,85,10,10,10,1,25,25,1,1,0.023794880562248082,0,0,10,1,1,1,0.0001621793207900074,0
lattice,6,5,5,85,10,10,10,1,25,25,1,1,0.006281514735478085,0,1,10,1,1,1,6.134635557135178e-08,0
lattice,6,5,5,85,10,10,10,1,25,25,1,1,0.00018558754602974068,0,2,10,1,1,1,4.365055156627194e-08,0
lattice,6,6,6,85,15,15,15,1,36,36,1,1,0.01122296976406417,0,0,15,1,1,1,6.35274606984451e-07,0
lattice,6,6,6,85,15,15,15,1,36,36,1,1,0.0003612102376054474,0,1,15,1,1,1,4.412853585410823e-08,0
lattice,6,6,6,85,15,15,15,1,36,36,1,1,0.004093660078527314,0,2,15,1,1,1,2.2074058485246886e-08,0
lattice,6,3,3,85,3,3,3,1,9,9,1,1,0.1497297499882868,1,0,3,1,1,1,0.0005937337868464886,0
lattice,6,3,3,85,3,3,3,1,9,9,1,1,0.3154537945856629,1,1,3,1,1,1,0.00018581398869562155,0
lattice,6,3,3,85,3,3,3,1,9,9,1,1,0.11114062275331651,1,2,3,1,1,1,3.654944414211071e-05,0
lattice,6,4,4,85,6,6,6,1,16,16,1,1,0.032883624166456085,1,0,6,1,1,1,9.797852194916964e-06,0
lattice,6,4,4,85,6,6,6,1,16,16,1,1,0.016886936673766312,1,1,6,1,1,1,3.898656981889318e-06,0
lattice,6,4,4,85,6,6,6,1,16,16,1,1,0.048664291438664214,1,2,6,1,1,1,4.315667888360703e-05,0
lattice,6,5,5,85,10,10,10,1,25,25,1,1,0.01575743054297333,1,0,10,1,1,1,0.0006828174850214427,0
lattice,6,5,5,85,10,10,10,1,25,25,1,1,0.013625716451104638,1,1,10,1,1,1,0.0017371606998291445,0
lattice,6,5,5,85,10,10,10,1,25,25,1,1,0.005374558728329241,1,2,10,1,1,1,0.00019567077490580955,0
lattice,6,6,6,85,15,15,15,1,36,36,1,1,0.003977649828964804,1,0,15,1,1,1,8.465858339873867e-06,0
lattice,6,6,6,85,15,15,15,1,36,36,1,1,0.0024896369367891366,1,1,15,1,1,1,1.6354614045396236e-07,0
lattice,6,6,6,85,15,15,15,1,36,36,1,1,0.0070964102425743305,1,2,15,1,1,1,1.5415548718490056e-05,0
lattice,6,3,3,85,3,3,3,1,9,9,1,1,0.07467974728849572,2,0,3,1,1,1,1.0896132130692457e-08,0
lattice,6,3,3,85,3,3,3,1,9,9,1,1,0.11143299543047702,2,1,3,1,1,1,0.0027806745246098047,0
lattice,6,3,3,85,3,3,3,1,9,9,1,1,0.10843132867985535,2,2,3,1,1,1,0.0050658691066955116,0
lattice,6,4,4,85,6,6,6,1,16,16,1,1,0.017790100344126612,2,0,6,1,1,1,2.231424018183999e-05,0
lattice,6,4,4,85,6,6,6,1,16,16,1,1,0.03877066210387704,2,1,6,1,1,1,0.00043329681609509553,0
lattice,6,4,4,85,6,6,6,1,16,16,1,1,0.03793068976754886,2,2,6,1,1,1,0.0004406801641030443,0
lattice,6,5,5,85,10,10,10,1,25,25,1,1,0.013715337050652365,2,0,10,1,1,1,4.56903584267839e-06,0
lattice,6,5,5,85,10,10,10,1,25,25,1,1,0.006114668488989847,2,1,10,1,1,1,5.960084996963372e-07,0
lattice,6,5,5,85,10,10,10,1,25,25,1,1,0.009120603401042466,2,2,10,1,1,1,6.473686077890133e-05,0
lattice,6,6,6,85,15,15,15,1,36,36,1,1,0.006928031348896407,2,0,15,1,1,1,1.8373318852760545e-05,0
lattice,6,6,6,85,15,15,15,1,36,36,1,1,0.0033117720222514556,2,1,15,1,1,1,0.00020201463835827087,0
lattice,6,6,6,85,15,15,15,1,36,36,1,1,0.0024662760034802893,2,2,15,1,1,1,5.348236279250059e-07,0


==> anc/results/exp18_wedge.csv <==
kind,size,gseed,kseed,n_b,n_free,m,p,dim_AP,rank_proj,rank_wedge,wedge_law_holds,rank_passive,rank_odd,gain,n_null_cols,bound_passive,passive_attains,odd_full
delaunay,16,0,0,38,29,3,0,0,0,0,1,9,9,0,0,9,1,1
delaunay,16,0,1,38,29,3,0,0,0,0,1,9,9,0,0,9,1,1
delaunay,16,0,2,38,29,3,0,0,0,0,1,9,9,0,0,9,1,1
delaunay,16,0,0,38,29,3,1,0,0,0,1,9,9,0,0,9,1,1
delaunay,16,0,1,38,29,3,1,0,0,0,1,9,9,0,0,9,1,1
delaunay,16,0,2,38,29,3,1,0,0,0,1,9,9,0,0,9,1,1
delaunay,16,0,0,38,29,3,1,0,0,0,1,9,9,0,0,9,1,1
delaunay,16,0,1,38,29,3,1,0,0,0,1,9,9,0,0,9,1,1
delaunay,16,0,2,38,29,3,1,0,0,0,1,9,9,0,0,9,1,1
delaunay,16,0,0,38,29,3,3,3,3,3,1,6,9,3,0,6,1,1
delaunay,16,0,1,38,29,3,3,3,3,3,1,6,9,3,0,6,1,1
delaunay,16,0,2,38,29,3,3,3,3,3,1,6,9,3,0,6,1,1
delaunay,16,0,0,38,29,4,0,0,0,0,1,16,16,0,0,16,1,1
delaunay,16,0,1,38,29,4,0,0,0,0,1,16,16,0,0,16,1,1
delaunay,16,0,2,38,29,4,0,0,0,0,1,16,16,0,0,16,1,1
delaunay,16,0,0,38,29,4,1,0,0,0,1,16,16,0,0,16,1,1
delaunay,16,0,1,38,29,4,1,0,0,0,1,16,16,0,0,16,1,1
delaunay,16,0,2,38,29,4,1,0,0,0,1,16,16,0,0,16,1,1
delaunay,16,0,0,38,29,4,2,1,1,1,1,15,16,1,0,15,1,1
delaunay,16,0,1,38,29,4,2,1,1,1,1,15,16,1,0,15,1,1
delaunay,16,0,2,38,29,4,2,1,1,1,1,15,16,1,0,15,1,1
delaunay,16,0,0,38,29,4,4,6,6,6,1,10,16,6,0,10,1,1
delaunay,16,0,1,38,29,4,4,6,6,6,1,10,16,6,0,10,1,1
delaunay,16,0,2,38,29,4,4,6,6,6,1,10,16,6,0,10,1,1
delaunay,16,0,0,38,29,5,0,0,0,0,1,25,25,0,0,25,1,1
delaunay,16,0,1,38,29,5,0,0,0,0,1,25,25,0,0,25,1,1
delaunay,16,0,2,38,29,5,0,0,0,0,1,25,25,0,0,25,1,1
delaunay,16,0,0,38,29,5,1,0,0,0,1,25,25,0,0,25,1,1
delaunay,16,0,1,38,29,5,1,0,0,0,1,25,25,0,0,25,1,1
delaunay,16,0,2,38,29,5,1,0,0,0,1,25,25,0,0,25,1,1
delaunay,16,0,0,38,29,5,2,1,1,1,1,24,25,1,0,24,1,1
delaunay,16,0,1,38,29,5,2,1,1,1,1,24,25,1,0,24,1,1
delaunay,16,0,2,38,29,5,2,1,1,1,1,24,25,1,0,24,1,1
delaunay,16,0,0,38,29,5,5,10,10,10,1,15,25,10,0,15,1,1
delaunay,16,0,1,38,29,5,5,10,10,10,1,15,25,10,0,15,1,1
delaunay,16,0,2,38,29,5,5,10,10,10,1,15,25,10,0,15,1,1
delaunay,16,0,0,38,29,6,0,0,0,0,1,36,36,0,0,36,1,1
delaunay,16,0,1,38,29,6,0,0,0,0,1,36,36,0,0,36,1,1
delaunay,16,0,2,38,29,6,0,0,0,0,1,36,36,0,0,36,1,1
delaunay,16,0,0,38,29,6,1,0,0,0,1,35,36,1,0,36,0,1
delaunay,16,0,1,38,29,6,1,0,0,0,1,36,36,0,0,36,1,1
delaunay,16,0,2,38,29,6,1,0,0,0,1,36,36,0,0,36,1,1
delaunay,16,0,0,38,29,6,3,3,3,3,1,33,36,3,0,33,1,1
delaunay,16,0,1,38,29,6,3,3,3,3,1,33,36,3,0,33,1,1
delaunay,16,0,2,38,29,6,3,3,3,3,1,33,36,3,0,33,1,1
delaunay,16,0,0,38,29,6,6,15,15,15,1,21,36,15,0,21,1,1
delaunay,16,0,1,38,29,6,6,15,15,15,1,21,36,15,0,21,1,1
delaunay,16,0,2,38,29,6,6,15,15,15,1,21,36,15,0,21,1,1
delaunay,16,1,0,36,29,3,0,0,0,0,1,9,9,0,0,9,1,1
delaunay,16,1,1,36,29,3,0,0,0,0,1,9,9,0,0,9,1,1
delaunay,16,1,2,36,29,3,0,0,0,0,1,9,9,0,0,9,1,1
delaunay,16,1,0,36,29,3,1,0,0,0,1,9,9,0,0,9,1,1
delaunay,16,1,1,36,29,3,1,0,0,0,1,9,9,0,0,9,1,1
delaunay,16,1,2,36,29,3,1,0,0,0,1,9,9,0,0,9,1,1
delaunay,16,1,0,36,29,3,1,0,0,0,1,9,9,0,0,9,1,1
delaunay,16,1,1,36,29,3,1,0,0,0,1,9,9,0,0,9,1,1
delaunay,16,1,2,36,29,3,1,0,0,0,1,9,9,0,0,9,1,1
delaunay,16,1,0,36,29,3,3,3,3,3,1,6,9,3,0,6,1,1
delaunay,16,1,1,36,29,3,3,3,3,3,1,6,9,3,0,6,1,1
delaunay,16,1,2,36,29,3,3,3,3,3,1,6,9,3,0,6,1,1
delaunay,16,1,0,36,29,4,0,0,0,0,1,16,16,0,0,16,1,1
delaunay,16,1,1,36,29,4,0,0,0,0,1,16,16,0,0,16,1,1
delaunay,16,1,2,36,29,4,0,0,0,0,1,16,16,0,0,16,1,1
delaunay,16,1,0,36,29,4,1,0,0,0,1,16,16,0,0,16,1,1
delaunay,16,1,1,36,29,4,1,0,0,0,1,16,16,0,0,16,1,1
delaunay,16,1,2,36,29,4,1,0,0,0,1,16,16,0,0,16,1,1
delaunay,16,1,0,36,29,4,2,1,1,1,1,15,16,1,0,15,1,1
delaunay,16,1,1,36,29,4,2,1,1,1,1,15,16,1,0,15,1,1
delaunay,16,1,2,36,29,4,2,1,1,1,1,15,16,1,0,15,1,1
delaunay,16,1,0,36,29,4,4,6,6,6,1,10,16,6,0,10,1,1
delaunay,16,1,1,36,29,4,4,6,6,6,1,10,16,6,0,10,1,1
delaunay,16,1,2,36,29,4,4,6,6,6,1,10,16,6,0,10,1,1
delaunay,16,1,0,36,29,5,0,0,0,0,1,25,25,0,0,25,1,1
delaunay,16,1,1,36,29,5,0,0,0,0,1,25,25,0,0,25,1,1
delaunay,16,1,2,36,29,5,0,0,0,0,1,25,25,0,0,25,1,1
delaunay,16,1,0,36,29,5,1,0,0,0,1,25,25,0,0,25,1,1
delaunay,16,1,1,36,29,5,1,0,0,0,1,25,25,0,0,25,1,1
delaunay,16,1,2,36,29,5,1,0,0,0,1,25,25,0,0,25,1,1
delaunay,16,1,0,36,29,5,2,1,1,1,1,24,25,1,0,24,1,1
delaunay,16,1,1,36,29,5,2,1,1,1,1,23,25,2,0,24,0,1
delaunay,16,1,2,36,29,5,2,1,1,1,1,24,25,1,0,24,1,1
delaunay,16,1,0,36,29,5,5,10,10,10,1,15,25,10,0,15,1,1
delaunay,16,1,1,36,29,5,5,10,10,10,1,15,25,10,0,15,1,1
delaunay,16,1,2,36,29,5,5,10,10,10,1,15,25,10,0,15,1,1
delaunay,16,1,0,36,29,6,0,0,0,0,1,31,36,5,0,36,0,1
delaunay,16,1,1,36,29,6,0,0,0,0,1,32,36,4,0,36,0,1
delaunay,16,1,2,36,29,6,0,0,0,0,1,30,33,3,0,36,0,0
delaunay,16,1,0,36,29,6,1,0,0,0,1,31,33,2,0,36,0,0
delaunay,16,1,1,36,29,6,1,0,0,0,1,28,36,8,0,36,0,1
delaunay,16,1,2,36,29,6,1,0,0,0,1,32,36,4,0,36,0,1
delaunay,16,1,0,36,29,6,3,3,3,3,1,28,36,8,0,33,0,1
delaunay,16,1,1,36,29,6,3,3,3,3,1,29,36,7,0,33,0,1
delaunay,16,1,2,36,29,6,3,3,3,3,1,30,36,6,0,33,0,1
delaunay,16,1,0,36,29,6,6,15,15,15,1,21,36,15,0,21,1,1
delaunay,16,1,1,36,29,6,6,15,15,15,1,21,36,15,0,21,1,1
delaunay,16,1,2,36,29,6,6,15,15,15,1,21,36,15,0,21,1,1
delaunay,16,2,0,38,29,3,0,0,0,0,1,9,9,0,0,9,1,1
delaunay,16,2,1,38,29,3,0,0,0,0,1,9,9,0,0,9,1,1
delaunay,16,2,2,38,29,3,0,0,0,0,1,9,9,0,0,9,1,1
delaunay,16,2,0,38,29,3,1,0,0,0,1,9,9,0,0,9,1,1
delaunay,16,2,1,38,29,3,1,0,0,0,1,9,9,0,0,9,1,1
delaunay,16,2,2,38,29,3,1,0,0,0,1,9,9,0,0,9,1,1
delaunay,16,2,0,38,29,3,1,0,0,0,1,9,9,0,0,9,1,1
delaunay,16,2,1,38,29,3,1,0,0,0,1,9,9,0,0,9,1,1
delaunay,16,2,2,38,29,3,1,0,0,0,1,9,9,0,0,9,1,1
delaunay,16,2,0,38,29,3,3,3,3,3,1,6,9,3,0,6,1,1
delaunay,16,2,1,38,29,3,3,3,3,3,1,6,9,3,0,6,1,1
delaunay,16,2,2,38,29,3,3,3,3,3,1,6,9,3,0,6,1,1
delaunay,16,2,0,38,29,4,0,0,0,0,1,16,16,0,0,16,1,1
delaunay,16,2,1,38,29,4,0,0,0,0,1,16,16,0,0,16,1,1
delaunay,16,2,2,38,29,4,0,0,0,0,1,16,16,0,0,16,1,1
delaunay,16,2,0,38,29,4,1,0,0,0,1,16,16,0,0,16,1,1
delaunay,16,2,1,38,29,4,1,0,0,0,1,16,16,0,0,16,1,1
delaunay,16,2,2,38,29,4,1,0,0,0,1,16,16,0,0,16,1,1
delaunay,16,2,0,38,29,4,2,1,1,1,1,15,16,1,0,15,1,1
delaunay,16,2,1,38,29,4,2,1,1,1,1,15,16,1,0,15,1,1
delaunay,16,2,2,38,29,4,2,1,1,1,1,15,16,1,0,15,1,1
delaunay,16,2,0,38,29,4,4,6,6,6,1,10,16,6,0,10,1,1
delaunay,16,2,1,38,29,4,4,6,6,6,1,10,16,6,0,10,1,1
delaunay,16,2,2,38,29,4,4,6,6,6,1,10,16,6,0,10,1,1
delaunay,16,2,0,38,29,5,0,0,0,0,1,25,25,0,0,25,1,1
delaunay,16,2,1,38,29,5,0,0,0,0,1,25,25,0,0,25,1,1
delaunay,16,2,2,38,29,5,0,0,0,0,1,25,25,0,0,25,1,1
delaunay,16,2,0,38,29,5,1,0,0,0,1,25,25,0,0,25,1,1
delaunay,16,2,1,38,29,5,1,0,0,0,1,25,25,0,0,25,1,1
delaunay,16,2,2,38,29,5,1,0,0,0,1,25,25,0,0,25,1,1
delaunay,16,2,0,38,29,5,2,1,1,1,1,24,25,1,0,24,1,1
delaunay,16,2,1,38,29,5,2,1,1,1,1,24,25,1,0,24,1,1
delaunay,16,2,2,38,29,5,2,1,1,1,1,24,25,1,0,24,1,1
delaunay,16,2,0,38,29,5,5,10,10,10,1,15,25,10,0,15,1,1
delaunay,16,2,1,38,29,5,5,10,10,10,1,15,25,10,0,15,1,1
delaunay,16,2,2,38,29,5,5,10,10,10,1,15,25,10,0,15,1,1
delaunay,16,2,0,38,29,6,0,0,0,0,1,35,36,1,0,36,0,1
delaunay,16,2,1,38,29,6,0,0,0,0,1,35,36,1,0,36,0,1
delaunay,16,2,2,38,29,6,0,0,0,0,1,34,36,2,0,36,0,1
delaunay,16,2,0,38,29,6,1,0,0,0,1,34,36,2,0,36,0,1
delaunay,16,2,1,38,29,6,1,0,0,0,1,34,36,2,0,36,0,1
delaunay,16,2,2,38,29,6,1,0,0,0,1,31,36,5,0,36,0,1
delaunay,16,2,0,38,29,6,3,3,3,3,1,33,36,3,0,33,1,1
delaunay,16,2,1,38,29,6,3,3,3,3,1,33,36,3,0,33,1,1
delaunay,16,2,2,38,29,6,3,3,3,3,1,33,36,3,0,33,1,1
delaunay,16,2,0,38,29,6,6,15,15,15,1,21,36,15,0,21,1,1
delaunay,16,2,1,38,29,6,6,15,15,15,1,21,36,15,0,21,1,1
delaunay,16,2,2,38,29,6,6,15,15,15,1,21,36,15,0,21,1,1
delaunay,24,0,0,59,45,3,0,0,0,0,1,9,9,0,0,9,1,1
delaunay,24,0,1,59,45,3,0,0,0,0,1,9,9,0,0,9,1,1
delaunay,24,0,2,59,45,3,0,0,0,0,1,9,9,0,0,9,1,1
delaunay,24,0,0,59,45,3,1,0,0,0,1,9,9,0,0,9,1,1
delaunay,24,0,1,59,45,3,1,0,0,0,1,9,9,0,0,9,1,1
delaunay,24,0,2,59,45,3,1,0,0,0,1,9,9,0,0,9,1,1
delaunay,24,0,0,59,45,3,1,0,0,0,1,9,9,0,0,9,1,1
delaunay,24,0,1,59,45,3,1,0,0,0,1,9,9,0,0,9,1,1
delaunay,24,0,2,59,45,3,1,0,0,0,1,9,9,0,0,9,1,1
delaunay,24,0,0,59,45,3,3,3,3,3,1,6,9,3,0,6,1,1
delaunay,24,0,1,59,45,3,3,3,3,3,1,6,9,3,0,6,1,1
delaunay,24,0,2,59,45,3,3,3,3,3,1,6,9,3,0,6,1,1
delaunay,24,0,0,59,45,4,0,0,0,0,1,16,16,0,0,16,1,1
delaunay,24,0,1,59,45,4,0,0,0,0,1,16,16,0,0,16,1,1
delaunay,24,0,2,59,45,4,0,0,0,0,1,16,16,0,0,16,1,1
delaunay,24,0,0,59,45,4,1,0,0,0,1,16,16,0,0,16,1,1
delaunay,24,0,1,59,45,4,1,0,0,0,1,16,16,0,0,16,1,1
delaunay,24,0,2,59,45,4,1,0,0,0,1,16,16,0,0,16,1,1
delaunay,24,0,0,59,45,4,2,1,1,1,1,15,16,1,0,15,1,1
delaunay,24,0,1,59,45,4,2,1,1,1,1,15,16,1,0,15,1,1
delaunay,24,0,2,59,45,4,2,1,1,1,1,15,16,1,0,15,1,1
delaunay,24,0,0,59,45,4,4,6,6,6,1,10,16,6,0,10,1,1
delaunay,24,0,1,59,45,4,4,6,6,6,1,10,16,6,0,10,1,1
delaunay,24,0,2,59,45,4,4,6,6,6,1,10,16,6,0,10,1,1
delaunay,24,0,0,59,45,5,0,0,0,0,1,25,25,0,0,25,1,1
delaunay,24,0,1,59,45,5,0,0,0,0,1,25,25,0,0,25,1,1
delaunay,24,0,2,59,45,5,0,0,0,0,1,25,25,0,0,25,1,1
delaunay,24,0,0,59,45,5,1,0,0,0,1,25,25,0,0,25,1,1
delaunay,24,0,1,59,45,5,1,0,0,0,1,25,25,0,0,25,1,1
delaunay,24,0,2,59,45,5,1,0,0,0,1,25,25,0,0,25,1,1
delaunay,24,0,0,59,45,5,2,1,1,1,1,24,25,1,0,24,1,1
delaunay,24,0,1,59,45,5,2,1,1,1,1,24,25,1,0,24,1,1
delaunay,24,0,2,59,45,5,2,1,1,1,1,24,25,1,0,24,1,1
delaunay,24,0,0,59,45,5,5,10,10,10,1,15,25,10,0,15,1,1
delaunay,24,0,1,59,45,5,5,10,10,10,1,15,25,10,0,15,1,1
delaunay,24,0,2,59,45,5,5,10,10,10,1,15,25,10,0,15,1,1
delaunay,24,0,0,59,45,6,0,0,0,0,1,36,36,0,0,36,1,1
delaunay,24,0,1,59,45,6,0,0,0,0,1,36,36,0,0,36,1,1
delaunay,24,0,2,59,45,6,0,0,0,0,1,36,36,0,0,36,1,1
delaunay,24,0,0,59,45,6,1,0,0,0,1,36,36,0,0,36,1,1
delaunay,24,0,1,59,45,6,1,0,0,0,1,36,36,0,0,36,1,1
delaunay,24,0,2,59,45,6,1,0,0,0,1,36,36,0,0,36,1,1
delaunay,24,0,0,59,45,6,3,3,3,3,1,33,36,3,0,33,1,1
delaunay,24,0,1,59,45,6,3,3,3,3,1,33,36,3,0,33,1,1
delaunay,24,0,2,59,45,6,3,3,3,3,1,33,36,3,0,33,1,1
delaunay,24,0,0,59,45,6,6,15,15,15,1,21,36,15,0,21,1,1
delaunay,24,0,1,59,45,6,6,15,15,15,1,21,36,15,0,21,1,1
delaunay,24,0,2,59,45,6,6,15,15,15,1,21,36,15,0,21,1,1
delaunay,24,1,0,62,45,3,0,0,0,0,1,9,9,0,0,9,1,1
delaunay,24,1,1,62,45,3,0,0,0,0,1,9,9,0,0,9,1,1
delaunay,24,1,2,62,45,3,0,0,0,0,1,9,9,0,0,9,1,1
delaunay,24,1,0,62,45,3,1,0,0,0,1,9,9,0,0,9,1,1
delaunay,24,1,1,62,45,3,1,0,0,0,1,9,9,0,0,9,1,1
delaunay,24,1,2,62,45,3,1,0,0,0,1,9,9,0,0,9,1,1
delaunay,24,1,0,62,45,3,1,0,0,0,1,9,9,0,0,9,1,1
delaunay,24,1,1,62,45,3,1,0,0,0,1,9,9,0,0,9,1,1
delaunay,24,1,2,62,45,3,1,0,0,0,1,9,9,0,0,9,1,1
delaunay,24,1,0,62,45,3,3,3,3,3,1,6,9,3,0,6,1,1
delaunay,24,1,1,62,45,3,3,3,3,3,1,6,9,3,0,6,1,1
delaunay,24,1,2,62,45,3,3,3,3,3,1,6,9,3,0,6,1,1
delaunay,24,1,0,62,45,4,0,0,0,0,1,16,16,0,0,16,1,1
delaunay,24,1,1,62,45,4,0,0,0,0,1,16,16,0,0,16,1,1
delaunay,24,1,2,62,45,4,0,0,0,0,1,16,16,0,0,16,1,1
delaunay,24,1,0,62,45,4,1,0,0,0,1,16,16,0,0,16,1,1
delaunay,24,1,1,62,45,4,1,0,0,0,1,16,16,0,0,16,1,1
delaunay,24,1,2,62,45,4,1,0,0,0,1,16,16,0,0,16,1,1
delaunay,24,1,0,62,45,4,2,1,1,1,1,15,16,1,0,15,1,1
delaunay,24,1,1,62,45,4,2,1,1,1,1,15,16,1,0,15,1,1
delaunay,24,1,2,62,45,4,2,1,1,1,1,15,16,1,0,15,1,1
delaunay,24,1,0,62,45,4,4,6,6,6,1,10,16,6,0,10,1,1
delaunay,24,1,1,62,45,4,4,6,6,6,1,10,16,6,0,10,1,1
delaunay,24,1,2,62,45,4,4,6,6,6,1,10,16,6,0,10,1,1
delaunay,24,1,0,62,45,5,0,0,0,0,1,25,25,0,0,25,1,1
delaunay,24,1,1,62,45,5,0,0,0,0,1,25,25,0,0,25,1,1
delaunay,24,1,2,62,45,5,0,0,0,0,1,25,25,0,0,25,1,1
delaunay,24,1,0,62,45,5,1,0,0,0,1,25,25,0,0,25,1,1
delaunay,24,1,1,62,45,5,1,0,0,0,1,25,25,0,0,25,1,1
delaunay,24,1,2,62,45,5,1,0,0,0,1,25,25,0,0,25,1,1
delaunay,24,1,0,62,45,5,2,1,1,1,1,24,25,1,0,24,1,1
delaunay,24,1,1,62,45,5,2,1,1,1,1,24,25,1,0,24,1,1
delaunay,24,1,2,62,45,5,2,1,1,1,1,24,25,1,0,24,1,1
delaunay,24,1,0,62,45,5,5,10,10,10,1,15,25,10,0,15,1,1
delaunay,24,1,1,62,45,5,5,10,10,10,1,15,25,10,0,15,1,1
delaunay,24,1,2,62,45,5,5,10,10,10,1,15,25,10,0,15,1,1
delaunay,24,1,0,62,45,6,0,0,0,0,1,36,36,0,0,36,1,1
delaunay,24,1,1,62,45,6,0,0,0,0,1,36,36,0,0,36,1,1
delaunay,24,1,2,62,45,6,0,0,0,0,1,36,36,0,0,36,1,1
delaunay,24,1,0,62,45,6,1,0,0,0,1,36,36,0,0,36,1,1
delaunay,24,1,1,62,45,6,1,0,0,0,1,36,36,0,0,36,1,1
delaunay,24,1,2,62,45,6,1,0,0,0,1,36,36,0,0,36,1,1
delaunay,24,1,0,62,45,6,3,3,3,3,1,33,36,3,0,33,1,1
delaunay,24,1,1,62,45,6,3,3,3,3,1,33,36,3,0,33,1,1
delaunay,24,1,2,62,45,6,3,3,3,3,1,33,36,3,0,33,1,1
delaunay,24,1,0,62,45,6,6,15,15,15,1,21,36,15,0,21,1,1
delaunay,24,1,1,62,45,6,6,15,15,15,1,21,36,15,0,21,1,1
delaunay,24,1,2,62,45,6,6,15,15,15,1,21,36,15,0,21,1,1
delaunay,24,2,0,60,45,3,0,0,0,0,1,9,9,0,0,9,1,1
delaunay,24,2,1,60,45,3,0,0,0,0,1,9,9,0,0,9,1,1
delaunay,24,2,2,60,45,3,0,0,0,0,1,9,9,0,0,9,1,1
delaunay,24,2,0,60,45,3,1,0,0,0,1,9,9,0,0,9,1,1
delaunay,24,2,1,60,45,3,1,0,0,0,1,9,9,0,0,9,1,1
delaunay,24,2,2,60,45,3,1,0,0,0,1,9,9,0,0,9,1,1
delaunay,24,2,0,60,45,3,1,0,0,0,1,9,9,0,0,9,1,1
delaunay,24,2,1,60,45,3,1,0,0,0,1,9,9,0,0,9,1,1
delaunay,24,2,2,60,45,3,1,0,0,0,1,9,9,0,0,9,1,1
delaunay,24,2,0,60,45,3,3,3,3,3,1,6,9,3,0,6,1,1
delaunay,24,2,1,60,45,3,3,3,3,3,1,6,9,3,0,6,1,1
delaunay,24,2,2,60,45,3,3,3,3,3,1,6,9,3,0,6,1,1
delaunay,24,2,0,60,45,4,0,0,0,0,1,16,16,0,0,16,1,1
delaunay,24,2,1,60,45,4,0,0,0,0,1,16,16,0,0,16,1,1
delaunay,24,2,2,60,45,4,0,0,0,0,1,16,16,0,0,16,1,1
delaunay,24,2,0,60,45,4,1,0,0,0,1,16,16,0,0,16,1,1
delaunay,24,2,1,60,45,4,1,0,0,0,1,16,16,0,0,16,1,1
delaunay,24,2,2,60,45,4,1,0,0,0,1,16,16,0,0,16,1,1
delaunay,24,2,0,60,45,4,2,1,1,1,1,15,16,1,0,15,1,1
delaunay,24,2,1,60,45,4,2,1,1,1,1,15,16,1,0,15,1,1
delaunay,24,2,2,60,45,4,2,1,1,1,1,15,16,1,0,15,1,1
delaunay,24,2,0,60,45,4,4,6,6,6,1,10,16,6,0,10,1,1
delaunay,24,2,1,60,45,4,4,6,6,6,1,10,16,6,0,10,1,1
delaunay,24,2,2,60,45,4,4,6,6,6,1,10,16,6,0,10,1,1
delaunay,24,2,0,60,45,5,0,0,0,0,1,25,25,0,0,25,1,1
delaunay,24,2,1,60,45,5,0,0,0,0,1,25,25,0,0,25,1,1
delaunay,24,2,2,60,45,5,0,0,0,0,1,25,25,0,0,25,1,1
delaunay,24,2,0,60,45,5,1,0,0,0,1,25,25,0,0,25,1,1
delaunay,24,2,1,60,45,5,1,0,0,0,1,25,25,0,0,25,1,1
delaunay,24,2,2,60,45,5,1,0,0,0,1,25,25,0,0,25,1,1
delaunay,24,2,0,60,45,5,2,1,1,1,1,24,25,1,0,24,1,1
delaunay,24,2,1,60,45,5,2,1,1,1,1,24,25,1,0,24,1,1
delaunay,24,2,2,60,45,5,2,1,1,1,1,24,25,1,0,24,1,1
delaunay,24,2,0,60,45,5,5,10,10,10,1,15,25,10,0,15,1,1
delaunay,24,2,1,60,45,5,5,10,10,10,1,15,25,10,0,15,1,1
delaunay,24,2,2,60,45,5,5,10,10,10,1,15,25,10,0,15,1,1
delaunay,24,2,0,60,45,6,0,0,0,0,1,36,36,0,0,36,1,1
delaunay,24,2,1,60,45,6,0,0,0,0,1,36,36,0,0,36,1,1
delaunay,24,2,2,60,45,6,0,0,0,0,1,36,36,0,0,36,1,1
delaunay,24,2,0,60,45,6,1,0,0,0,1,36,36,0,0,36,1,1
delaunay,24,2,1,60,45,6,1,0,0,0,1,36,36,0,0,36,1,1
delaunay,24,2,2,60,45,6,1,0,0,0,1,36,36,0,0,36,1,1
delaunay,24,2,0,60,45,6,3,3,3,3,1,33,36,3,0,33,1,1
delaunay,24,2,1,60,45,6,3,3,3,3,1,33,36,3,0,33,1,1
delaunay,24,2,2,60,45,6,3,3,3,3,1,33,36,3,0,33,1,1
delaunay,24,2,0,60,45,6,6,15,15,15,1,21,36,15,0,21,1,1
delaunay,24,2,1,60,45,6,6,15,15,15,1,21,36,15,0,21,1,1
delaunay,24,2,2,60,45,6,6,15,15,15,1,21,36,15,0,21,1,1
delaunay,32,0,0,84,61,3,0,0,0,0,1,9,9,0,0,9,1,1
delaunay,32,0,1,84,61,3,0,0,0,0,1,9,9,0,0,9,1,1
delaunay,32,0,2,84,61,3,0,0,0,0,1,9,9,0,0,9,1,1
delaunay,32,0,0,84,61,3,1,0,0,0,1,9,9,0,0,9,1,1
delaunay,32,0,1,84,61,3,1,0,0,0,1,9,9,0,0,9,1,1
delaunay,32,0,2,84,61,3,1,0,0,0,1,9,9,0,0,9,1,1
delaunay,32,0,0,84,61,3,1,0,0,0,1,9,9,0,0,9,1,1
delaunay,32,0,1,84,61,3,1,0,0,0,1,9,9,0,0,9,1,1
delaunay,32,0,2,84,61,3,1,0,0,0,1,9,9,0,0,9,1,1
delaunay,32,0,0,84,61,3,3,3,3,3,1,6,9,3,0,6,1,1
delaunay,32,0,1,84,61,3,3,3,3,3,1,6,9,3,0,6,1,1
delaunay,32,0,2,84,61,3,3,3,3,3,1,6,9,3,0,6,1,1
delaunay,32,0,0,84,61,4,0,0,0,0,1,16,16,0,0,16,1,1
delaunay,32,0,1,84,61,4,0,0,0,0,1,16,16,0,0,16,1,1
delaunay,32,0,2,84,61,4,0,0,0,0,1,16,16,0,0,16,1,1
delaunay,32,0,0,84,61,4,1,0,0,0,1,16,16,0,0,16,1,1
delaunay,32,0,1,84,61,4,1,0,0,0,1,16,16,0,0,16,1,1
delaunay,32,0,2,84,61,4,1,0,0,0,1,16,16,0,0,16,1,1
delaunay,32,0,0,84,61,4,2,1,1,1,1,15,16,1,0,15,1,1
delaunay,32,0,1,84,61,4,2,1,1,1,1,15,16,1,0,15,1,1
delaunay,32,0,2,84,61,4,2,1,1,1,1,15,16,1,0,15,1,1
delaunay,32,0,0,84,61,4,4,6,6,6,1,10,16,6,0,10,1,1
delaunay,32,0,1,84,61,4,4,6,6,6,1,10,16,6,0,10,1,1
delaunay,32,0,2,84,61,4,4,6,6,6,1,10,16,6,0,10,1,1
delaunay,32,0,0,84,61,5,0,0,0,0,1,25,25,0,0,25,1,1
delaunay,32,0,1,84,61,5,0,0,0,0,1,25,25,0,0,25,1,1
delaunay,32,0,2,84,61,5,0,0,0,0,1,25,25,0,0,25,1,1
delaunay,32,0,0,84,61,5,1,0,0,0,1,25,25,0,0,25,1,1
delaunay,32,0,1,84,61,5,1,0,0,0,1,25,25,0,0,25,1,1
delaunay,32,0,2,84,61,5,1,0,0,0,1,25,25,0,0,25,1,1
delaunay,32,0,0,84,61,5,2,1,1,1,1,24,25,1,0,24,1,1
delaunay,32,0,1,84,61,5,2,1,1,1,1,24,25,1,0,24,1,1
delaunay,32,0,2,84,61,5,2,1,1,1,1,24,25,1,0,24,1,1
delaunay,32,0,0,84,61,5,5,10,10,10,1,15,25,10,0,15,1,1
delaunay,32,0,1,84,61,5,5,10,10,10,1,15,25,10,0,15,1,1
delaunay,32,0,2,84,61,5,5,10,10,10,1,15,25,10,0,15,1,1
delaunay,32,0,0,84,61,6,0,0,0,0,1,36,36,0,0,36,1,1
delaunay,32,0,1,84,61,6,0,0,0,0,1,36,36,0,0,36,1,1
delaunay,32,0,2,84,61,6,0,0,0,0,1,36,36,0,0,36,1,1
delaunay,32,0,0,84,61,6,1,0,0,0,1,36,36,0,0,36,1,1
delaunay,32,0,1,84,61,6,1,0,0,0,1,36,36,0,0,36,1,1
delaunay,32,0,2,84,61,6,1,0,0,0,1,36,36,0,0,36,1,1
delaunay,32,0,0,84,61,6,3,3,3,3,1,33,36,3,0,33,1,1
delaunay,32,0,1,84,61,6,3,3,3,3,1,33,36,3,0,33,1,1
delaunay,32,0,2,84,61,6,3,3,3,3,1,33,36,3,0,33,1,1
delaunay,32,0,0,84,61,6,6,15,15,15,1,21,36,15,0,21,1,1
delaunay,32,0,1,84,61,6,6,15,15,15,1,21,36,15,0,21,1,1
delaunay,32,0,2,84,61,6,6,15,15,15,1,21,36,15,0,21,1,1
delaunay,32,1,0,84,61,3,0,0,0,0,1,9,9,0,0,9,1,1
delaunay,32,1,1,84,61,3,0,0,0,0,1,9,9,0,0,9,1,1
delaunay,32,1,2,84,61,3,0,0,0,0,1,9,9,0,0,9,1,1
delaunay,32,1,0,84,61,3,1,0,0,0,1,9,9,0,0,9,1,1
delaunay,32,1,1,84,61,3,1,0,0,0,1,9,9,0,0,9,1,1
delaunay,32,1,2,84,61,3,1,0,0,0,1,9,9,0,0,9,1,1
delaunay,32,1,0,84,61,3,1,0,0,0,1,9,9,0,0,9,1,1
delaunay,32,1,1,84,61,3,1,0,0,0,1,9,9,0,0,9,1,1
delaunay,32,1,2,84,61,3,1,0,0,0,1,9,9,0,0,9,1,1
delaunay,32,1,0,84,61,3,3,3,3,3,1,6,9,3,0,6,1,1
delaunay,32,1,1,84,61,3,3,3,3,3,1,6,9,3,0,6,1,1
delaunay,32,1,2,84,61,3,3,3,3,3,1,6,9,3,0,6,1,1
delaunay,32,1,0,84,61,4,0,0,0,0,1,16,16,0,0,16,1,1
delaunay,32,1,1,84,61,4,0,0,0,0,1,16,16,0,0,16,1,1
delaunay,32,1,2,84,61,4,0,0,0,0,1,16,16,0,0,16,1,1
delaunay,32,1,0,84,61,4,1,0,0,0,1,16,16,0,0,16,1,1
delaunay,32,1,1,84,61,4,1,0,0,0,1,16,16,0,0,16,1,1
delaunay,32,1,2,84,61,4,1,0,0,0,1,16,16,0,0,16,1,1
delaunay,32,1,0,84,61,4,2,1,1,1,1,15,16,1,0,15,1,1
delaunay,32,1,1,84,61,4,2,1,1,1,1,15,16,1,0,15,1,1
delaunay,32,1,2,84,61,4,2,1,1,1,1,15,16,1,0,15,1,1
delaunay,32,1,0,84,61,4,4,6,6,6,1,10,16,6,0,10,1,1
delaunay,32,1,1,84,61,4,4,6,6,6,1,10,16,6,0,10,1,1
delaunay,32,1,2,84,61,4,4,6,6,6,1,10,16,6,0,10,1,1
delaunay,32,1,0,84,61,5,0,0,0,0,1,25,25,0,0,25,1,1
delaunay,32,1,1,84,61,5,0,0,0,0,1,25,25,0,0,25,1,1
delaunay,32,1,2,84,61,5,0,0,0,0,1,25,25,0,0,25,1,1
delaunay,32,1,0,84,61,5,1,0,0,0,1,25,25,0,0,25,1,1
delaunay,32,1,1,84,61,5,1,0,0,0,1,25,25,0,0,25,1,1
delaunay,32,1,2,84,61,5,1,0,0,0,1,25,25,0,0,25,1,1
delaunay,32,1,0,84,61,5,2,1,1,1,1,24,25,1,0,24,1,1
delaunay,32,1,1,84,61,5,2,1,1,1,1,24,25,1,0,24,1,1
delaunay,32,1,2,84,61,5,2,1,1,1,1,24,25,1,0,24,1,1
delaunay,32,1,0,84,61,5,5,10,10,10,1,15,25,10,0,15,1,1
delaunay,32,1,1,84,61,5,5,10,10,10,1,15,25,10,0,15,1,1
delaunay,32,1,2,84,61,5,5,10,10,10,1,15,25,10,0,15,1,1
delaunay,32,1,0,84,61,6,0,0,0,0,1,36,36,0,0,36,1,1
delaunay,32,1,1,84,61,6,0,0,0,0,1,36,36,0,0,36,1,1
delaunay,32,1,2,84,61,6,0,0,0,0,1,36,36,0,0,36,1,1
delaunay,32,1,0,84,61,6,1,0,0,0,1,36,36,0,0,36,1,1
delaunay,32,1,1,84,61,6,1,0,0,0,1,36,36,0,0,36,1,1
delaunay,32,1,2,84,61,6,1,0,0,0,1,36,36,0,0,36,1,1
delaunay,32,1,0,84,61,6,3,3,3,3,1,33,36,3,0,33,1,1
delaunay,32,1,1,84,61,6,3,3,3,3,1,33,36,3,0,33,1,1
delaunay,32,1,2,84,61,6,3,3,3,3,1,33,36,3,0,33,1,1
delaunay,32,1,0,84,61,6,6,15,15,15,1,21,36,15,0,21,1,1
delaunay,32,1,1,84,61,6,6,15,15,15,1,21,36,15,0,21,1,1
delaunay,32,1,2,84,61,6,6,15,15,15,1,21,36,15,0,21,1,1
delaunay,32,2,0,87,61,3,0,0,0,0,1,9,9,0,0,9,1,1
delaunay,32,2,1,87,61,3,0,0,0,0,1,9,9,0,0,9,1,1
delaunay,32,2,2,87,61,3,0,0,0,0,1,9,9,0,0,9,1,1
delaunay,32,2,0,87,61,3,1,0,0,0,1,9,9,0,0,9,1,1
delaunay,32,2,1,87,61,3,1,0,0,0,1,9,9,0,0,9,1,1
delaunay,32,2,2,87,61,3,1,0,0,0,1,9,9,0,0,9,1,1
delaunay,32,2,0,87,61,3,1,0,0,0,1,9,9,0,0,9,1,1
delaunay,32,2,1,87,61,3,1,0,0,0,1,9,9,0,0,9,1,1
delaunay,32,2,2,87,61,3,1,0,0,0,1,9,9,0,0,9,1,1
delaunay,32,2,0,87,61,3,3,3,3,3,1,6,9,3,0,6,1,1
delaunay,32,2,1,87,61,3,3,3,3,3,1,6,9,3,0,6,1,1
delaunay,32,2,2,87,61,3,3,3,3,3,1,6,9,3,0,6,1,1
delaunay,32,2,0,87,61,4,0,0,0,0,1,16,16,0,0,16,1,1
delaunay,32,2,1,87,61,4,0,0,0,0,1,16,16,0,0,16,1,1
delaunay,32,2,2,87,61,4,0,0,0,0,1,16,16,0,0,16,1,1
delaunay,32,2,0,87,61,4,1,0,0,0,1,16,16,0,0,16,1,1
delaunay,32,2,1,87,61,4,1,0,0,0,1,16,16,0,0,16,1,1
delaunay,32,2,2,87,61,4,1,0,0,0,1,16,16,0,0,16,1,1
delaunay,32,2,0,87,61,4,2,1,1,1,1,15,16,1,0,15,1,1
delaunay,32,2,1,87,61,4,2,1,1,1,1,15,16,1,0,15,1,1
delaunay,32,2,2,87,61,4,2,1,1,1,1,15,16,1,0,15,1,1
delaunay,32,2,0,87,61,4,4,6,6,6,1,10,16,6,0,10,1,1
delaunay,32,2,1,87,61,4,4,6,6,6,1,10,16,6,0,10,1,1
delaunay,32,2,2,87,61,4,4,6,6,6,1,10,16,6,0,10,1,1
delaunay,32,2,0,87,61,5,0,0,0,0,1,25,25,0,0,25,1,1
delaunay,32,2,1,87,61,5,0,0,0,0,1,25,25,0,0,25,1,1
delaunay,32,2,2,87,61,5,0,0,0,0,1,25,25,0,0,25,1,1
delaunay,32,2,0,87,61,5,1,0,0,0,1,25,25,0,0,25,1,1
delaunay,32,2,1,87,61,5,1,0,0,0,1,25,25,0,0,25,1,1
delaunay,32,2,2,87,61,5,1,0,0,0,1,25,25,0,0,25,1,1
delaunay,32,2,0,87,61,5,2,1,1,1,1,24,25,1,0,24,1,1
delaunay,32,2,1,87,61,5,2,1,1,1,1,24,25,1,0,24,1,1
delaunay,32,2,2,87,61,5,2,1,1,1,1,24,25,1,0,24,1,1
delaunay,32,2,0,87,61,5,5,10,10,10,1,15,25,10,0,15,1,1
delaunay,32,2,1,87,61,5,5,10,10,10,1,15,25,10,0,15,1,1
delaunay,32,2,2,87,61,5,5,10,10,10,1,15,25,10,0,15,1,1
delaunay,32,2,0,87,61,6,0,0,0,0,1,36,36,0,0,36,1,1
delaunay,32,2,1,87,61,6,0,0,0,0,1,36,36,0,0,36,1,1
delaunay,32,2,2,87,61,6,0,0,0,0,1,36,36,0,0,36,1,1
delaunay,32,2,0,87,61,6,1,0,0,0,1,36,36,0,0,36,1,1
delaunay,32,2,1,87,61,6,1,0,0,0,1,36,36,0,0,36,1,1
delaunay,32,2,2,87,61,6,1,0,0,0,1,36,36,0,0,36,1,1
delaunay,32,2,0,87,61,6,3,3,3,3,1,33,36,3,0,33,1,1
delaunay,32,2,1,87,61,6,3,3,3,3,1,33,36,3,0,33,1,1
delaunay,32,2,2,87,61,6,3,3,3,3,1,33,36,3,0,33,1,1
delaunay,32,2,0,87,61,6,6,15,15,15,1,21,36,15,0,21,1,1
delaunay,32,2,1,87,61,6,6,15,15,15,1,21,36,15,0,21,1,1
delaunay,32,2,2,87,61,6,6,15,15,15,1,21,36,15,0,21,1,1
delaunay,40,0,0,107,77,3,0,0,0,0,1,9,9,0,0,9,1,1
delaunay,40,0,1,107,77,3,0,0,0,0,1,9,9,0,0,9,1,1
delaunay,40,0,2,107,77,3,0,0,0,0,1,9,9,0,0,9,1,1
delaunay,40,0,0,107,77,3,1,0,0,0,1,9,9,0,0,9,1,1
delaunay,40,0,1,107,77,3,1,0,0,0,1,9,9,0,0,9,1,1
delaunay,40,0,2,107,77,3,1,0,0,0,1,9,9,0,0,9,1,1
delaunay,40,0,0,107,77,3,1,0,0,0,1,9,9,0,0,9,1,1
delaunay,40,0,1,107,77,3,1,0,0,0,1,9,9,0,0,9,1,1
delaunay,40,0,2,107,77,3,1,0,0,0,1,9,9,0,0,9,1,1
delaunay,40,0,0,107,77,3,3,3,3,3,1,6,9,3,0,6,1,1
delaunay,40,0,1,107,77,3,3,3,3,3,1,6,9,3,0,6,1,1
delaunay,40,0,2,107,77,3,3,3,3,3,1,6,9,3,0,6,1,1
delaunay,40,0,0,107,77,4,0,0,0,0,1,16,16,0,0,16,1,1
delaunay,40,0,1,107,77,4,0,0,0,0,1,16,16,0,0,16,1,1
delaunay,40,0,2,107,77,4,0,0,0,0,1,16,16,0,0,16,1,1
delaunay,40,0,0,107,77,4,1,0,0,0,1,16,16,0,0,16,1,1
delaunay,40,0,1,107,77,4,1,0,0,0,1,16,16,0,0,16,1,1
delaunay,40,0,2,107,77,4,1,0,0,0,1,16,16,0,0,16,1,1
delaunay,40,0,0,107,77,4,2,1,1,1,1,15,16,1,0,15,1,1
delaunay,40,0,1,107,77,4,2,1,1,1,1,15,16,1,0,15,1,1
delaunay,40,0,2,107,77,4,2,1,1,1,1,15,16,1,0,15,1,1
delaunay,40,0,0,107,77,4,4,6,6,6,1,10,16,6,0,10,1,1
delaunay,40,0,1,107,77,4,4,6,6,6,1,10,16,6,0,10,1,1
delaunay,40,0,2,107,77,4,4,6,6,6,1,10,16,6,0,10,1,1
delaunay,40,0,0,107,77,5,0,0,0,0,1,25,25,0,0,25,1,1
delaunay,40,0,1,107,77,5,0,0,0,0,1,25,25,0,0,25,1,1
delaunay,40,0,2,107,77,5,0,0,0,0,1,25,25,0,0,25,1,1
delaunay,40,0,0,107,77,5,1,0,0,0,1,25,25,0,0,25,1,1
delaunay,40,0,1,107,77,5,1,0,0,0,1,25,25,0,0,25,1,1
delaunay,40,0,2,107,77,5,1,0,0,0,1,25,25,0,0,25,1,1
delaunay,40,0,0,107,77,5,2,1,1,1,1,24,25,1,0,24,1,1
delaunay,40,0,1,107,77,5,2,1,1,1,1,24,25,1,0,24,1,1
delaunay,40,0,2,107,77,5,2,1,1,1,1,24,25,1,0,24,1,1
delaunay,40,0,0,107,77,5,5,10,10,10,1,15,25,10,0,15,1,1
delaunay,40,0,1,107,77,5,5,10,10,10,1,15,25,10,0,15,1,1
delaunay,40,0,2,107,77,5,5,10,10,10,1,15,25,10,0,15,1,1
delaunay,40,0,0,107,77,6,0,0,0,0,1,36,36,0,0,36,1,1
delaunay,40,0,1,107,77,6,0,0,0,0,1,36,36,0,0,36,1,1
delaunay,40,0,2,107,77,6,0,0,0,0,1,36,36,0,0,36,1,1
delaunay,40,0,0,107,77,6,1,0,0,0,1,36,36,0,0,36,1,1
delaunay,40,0,1,107,77,6,1,0,0,0,1,36,36,0,0,36,1,1
delaunay,40,0,2,107,77,6,1,0,0,0,1,36,36,0,0,36,1,1
delaunay,40,0,0,107,77,6,3,3,3,3,1,33,36,3,0,33,1,1
delaunay,40,0,1,107,77,6,3,3,3,3,1,33,36,3,0,33,1,1
delaunay,40,0,2,107,77,6,3,3,3,3,1,33,36,3,0,33,1,1
delaunay,40,0,0,107,77,6,6,15,15,15,1,21,36,15,0,21,1,1
delaunay,40,0,1,107,77,6,6,15,15,15,1,21,36,15,0,21,1,1
delaunay,40,0,2,107,77,6,6,15,15,15,1,21,36,15,0,21,1,1
delaunay,40,1,0,107,77,3,0,0,0,0,1,9,9,0,0,9,1,1
delaunay,40,1,1,107,77,3,0,0,0,0,1,9,9,0,0,9,1,1
delaunay,40,1,2,107,77,3,0,0,0,0,1,9,9,0,0,9,1,1
delaunay,40,1,0,107,77,3,1,0,0,0,1,9,9,0,0,9,1,1
delaunay,40,1,1,107,77,3,1,0,0,0,1,9,9,0,0,9,1,1
delaunay,40,1,2,107,77,3,1,0,0,0,1,9,9,0,0,9,1,1
delaunay,40,1,0,107,77,3,1,0,0,0,1,9,9,0,0,9,1,1
delaunay,40,1,1,107,77,3,1,0,0,0,1,9,9,0,0,9,1,1
delaunay,40,1,2,107,77,3,1,0,0,0,1,9,9,0,0,9,1,1
delaunay,40,1,0,107,77,3,3,3,3,3,1,6,9,3,0,6,1,1
delaunay,40,1,1,107,77,3,3,3,3,3,1,6,9,3,0,6,1,1
delaunay,40,1,2,107,77,3,3,3,3,3,1,6,9,3,0,6,1,1
delaunay,40,1,0,107,77,4,0,0,0,0,1,16,16,0,0,16,1,1
delaunay,40,1,1,107,77,4,0,0,0,0,1,16,16,0,0,16,1,1
delaunay,40,1,2,107,77,4,0,0,0,0,1,16,16,0,0,16,1,1
delaunay,40,1,0,107,77,4,1,0,0,0,1,16,16,0,0,16,1,1
delaunay,40,1,1,107,77,4,1,0,0,0,1,16,16,0,0,16,1,1
delaunay,40,1,2,107,77,4,1,0,0,0,1,16,16,0,0,16,1,1
delaunay,40,1,0,107,77,4,2,1,1,1,1,15,16,1,0,15,1,1
delaunay,40,1,1,107,77,4,2,1,1,1,1,15,16,1,0,15,1,1
delaunay,40,1,2,107,77,4,2,1,1,1,1,15,16,1,0,15,1,1
delaunay,40,1,0,107,77,4,4,6,6,6,1,10,16,6,0,10,1,1
delaunay,40,1,1,107,77,4,4,6,6,6,1,10,16,6,0,10,1,1
delaunay,40,1,2,107,77,4,4,6,6,6,1,10,16,6,0,10,1,1
delaunay,40,1,0,107,77,5,0,0,0,0,1,25,25,0,0,25,1,1
delaunay,40,1,1,107,77,5,0,0,0,0,1,25,25,0,0,25,1,1
delaunay,40,1,2,107,77,5,0,0,0,0,1,25,25,0,0,25,1,1
delaunay,40,1,0,107,77,5,1,0,0,0,1,25,25,0,0,25,1,1
delaunay,40,1,1,107,77,5,1,0,0,0,1,25,25,0,0,25,1,1
delaunay,40,1,2,107,77,5,1,0,0,0,1,25,25,0,0,25,1,1
delaunay,40,1,0,107,77,5,2,1,1,1,1,24,25,1,0,24,1,1
delaunay,40,1,1,107,77,5,2,1,1,1,1,24,25,1,0,24,1,1
delaunay,40,1,2,107,77,5,2,1,1,1,1,24,25,1,0,24,1,1
delaunay,40,1,0,107,77,5,5,10,10,10,1,15,25,10,0,15,1,1
delaunay,40,1,1,107,77,5,5,10,10,10,1,15,25,10,0,15,1,1
delaunay,40,1,2,107,77,5,5,10,10,10,1,15,25,10,0,15,1,1
delaunay,40,1,0,107,77,6,0,0,0,0,1,36,36,0,0,36,1,1
delaunay,40,1,1,107,77,6,0,0,0,0,1,36,36,0,0,36,1,1
delaunay,40,1,2,107,77,6,0,0,0,0,1,36,36,0,0,36,1,1
delaunay,40,1,0,107,77,6,1,0,0,0,1,36,36,0,0,36,1,1
delaunay,40,1,1,107,77,6,1,0,0,0,1,36,36,0,0,36,1,1
delaunay,40,1,2,107,77,6,1,0,0,0,1,36,36,0,0,36,1,1
delaunay,40,1,0,107,77,6,3,3,3,3,1,33,36,3,0,33,1,1
delaunay,40,1,1,107,77,6,3,3,3,3,1,33,36,3,0,33,1,1
delaunay,40,1,2,107,77,6,3,3,3,3,1,33,36,3,0,33,1,1
delaunay,40,1,0,107,77,6,6,15,15,15,1,21,36,15,0,21,1,1
delaunay,40,1,1,107,77,6,6,15,15,15,1,21,36,15,0,21,1,1
delaunay,40,1,2,107,77,6,6,15,15,15,1,21,36,15,0,21,1,1
delaunay,40,2,0,108,77,3,0,0,0,0,1,9,9,0,0,9,1,1
delaunay,40,2,1,108,77,3,0,0,0,0,1,9,9,0,0,9,1,1
delaunay,40,2,2,108,77,3,0,0,0,0,1,9,9,0,0,9,1,1
delaunay,40,2,0,108,77,3,1,0,0,0,1,9,9,0,0,9,1,1
delaunay,40,2,1,108,77,3,1,0,0,0,1,9,9,0,0,9,1,1
delaunay,40,2,2,108,77,3,1,0,0,0,1,9,9,0,0,9,1,1
delaunay,40,2,0,108,77,3,1,0,0,0,1,9,9,0,0,9,1,1
delaunay,40,2,1,108,77,3,1,0,0,0,1,9,9,0,0,9,1,1
delaunay,40,2,2,108,77,3,1,0,0,0,1,9,9,0,0,9,1,1
delaunay,40,2,0,108,77,3,3,3,3,3,1,6,9,3,0,6,1,1
delaunay,40,2,1,108,77,3,3,3,3,3,1,6,9,3,0,6,1,1
delaunay,40,2,2,108,77,3,3,3,3,3,1,6,9,3,0,6,1,1
delaunay,40,2,0,108,77,4,0,0,0,0,1,16,16,0,0,16,1,1
delaunay,40,2,1,108,77,4,0,0,0,0,1,16,16,0,0,16,1,1
delaunay,40,2,2,108,77,4,0,0,0,0,1,16,16,0,0,16,1,1
delaunay,40,2,0,108,77,4,1,0,0,0,1,16,16,0,0,16,1,1
delaunay,40,2,1,108,77,4,1,0,0,0,1,16,16,0,0,16,1,1
delaunay,40,2,2,108,77,4,1,0,0,0,1,16,16,0,0,16,1,1
delaunay,40,2,0,108,77,4,2,1,1,1,1,15,16,1,0,15,1,1
delaunay,40,2,1,108,77,4,2,1,1,1,1,15,16,1,0,15,1,1
delaunay,40,2,2,108,77,4,2,1,1,1,1,15,16,1,0,15,1,1
delaunay,40,2,0,108,77,4,4,6,6,6,1,10,16,6,0,10,1,1
delaunay,40,2,1,108,77,4,4,6,6,6,1,10,16,6,0,10,1,1
delaunay,40,2,2,108,77,4,4,6,6,6,1,10,16,6,0,10,1,1
delaunay,40,2,0,108,77,5,0,0,0,0,1,25,25,0,0,25,1,1
delaunay,40,2,1,108,77,5,0,0,0,0,1,25,25,0,0,25,1,1
delaunay,40,2,2,108,77,5,0,0,0,0,1,25,25,0,0,25,1,1
delaunay,40,2,0,108,77,5,1,0,0,0,1,25,25,0,0,25,1,1
delaunay,40,2,1,108,77,5,1,0,0,0,1,25,25,0,0,25,1,1
delaunay,40,2,2,108,77,5,1,0,0,0,1,25,25,0,0,25,1,1
delaunay,40,2,0,108,77,5,2,1,1,1,1,24,25,1,0,24,1,1
delaunay,40,2,1,108,77,5,2,1,1,1,1,24,25,1,0,24,1,1
delaunay,40,2,2,108,77,5,2,1,1,1,1,24,25,1,0,24,1,1
delaunay,40,2,0,108,77,5,5,10,10,10,1,15,25,10,0,15,1,1
delaunay,40,2,1,108,77,5,5,10,10,10,1,15,25,10,0,15,1,1
delaunay,40,2,2,108,77,5,5,10,10,10,1,15,25,10,0,15,1,1
delaunay,40,2,0,108,77,6,0,0,0,0,1,36,36,0,0,36,1,1
delaunay,40,2,1,108,77,6,0,0,0,0,1,36,36,0,0,36,1,1
delaunay,40,2,2,108,77,6,0,0,0,0,1,36,36,0,0,36,1,1
delaunay,40,2,0,108,77,6,1,0,0,0,1,36,36,0,0,36,1,1
delaunay,40,2,1,108,77,6,1,0,0,0,1,36,36,0,0,36,1,1
delaunay,40,2,2,108,77,6,1,0,0,0,1,36,36,0,0,36,1,1
delaunay,40,2,0,108,77,6,3,3,3,3,1,33,36,3,0,33,1,1
delaunay,40,2,1,108,77,6,3,3,3,3,1,33,36,3,0,33,1,1
delaunay,40,2,2,108,77,6,3,3,3,3,1,33,36,3,0,33,1,1
delaunay,40,2,0,108,77,6,6,15,15,15,1,21,36,15,0,21,1,1
delaunay,40,2,1,108,77,6,6,15,15,15,1,21,36,15,0,21,1,1
delaunay,40,2,2,108,77,6,6,15,15,15,1,21,36,15,0,21,1,1
lattice,4,0,0,33,29,3,0,0,0,0,1,9,9,0,2,9,1,1
lattice,4,0,1,33,29,3,0,0,0,0,1,9,9,0,2,9,1,1
lattice,4,0,2,33,29,3,0,0,0,0,1,9,9,0,2,9,1,1
lattice,4,0,0,33,29,3,1,0,0,0,1,9,9,0,2,9,1,1
lattice,4,0,1,33,29,3,1,0,0,0,1,9,9,0,2,9,1,1
lattice,4,0,2,33,29,3,1,0,0,0,1,9,9,0,2,9,1,1
lattice,4,0,0,33,29,3,1,0,0,0,1,9,9,0,2,9,1,1
lattice,4,0,1,33,29,3,1,0,0,0,1,9,9,0,2,9,1,1
lattice,4,0,2,33,29,3,1,0,0,0,1,9,9,0,2,9,1,1
lattice,4,0,0,33,29,3,3,3,3,3,1,6,9,3,2,6,1,1
lattice,4,0,1,33,29,3,3,3,3,3,1,6,9,3,0,6,1,1
lattice,4,0,2,33,29,3,3,3,3,3,1,6,9,3,2,6,1,1
lattice,4,0,0,33,29,4,0,0,0,0,1,16,16,0,2,16,1,1
lattice,4,0,1,33,29,4,0,0,0,0,1,16,16,0,2,16,1,1
lattice,4,0,2,33,29,4,0,0,0,0,1,16,16,0,2,16,1,1
lattice,4,0,0,33,29,4,1,0,0,0,1,16,16,0,2,16,1,1
lattice,4,0,1,33,29,4,1,0,0,0,1,16,16,0,2,16,1,1
lattice,4,0,2,33,29,4,1,0,0,0,1,16,16,0,2,16,1,1
lattice,4,0,0,33,29,4,2,1,1,1,1,15,16,1,0,15,1,1
lattice,4,0,1,33,29,4,2,1,1,1,1,15,16,1,2,15,1,1
lattice,4,0,2,33,29,4,2,1,1,1,1,15,16,1,2,15,1,1
lattice,4,0,0,33,29,4,4,6,6,6,1,10,16,6,0,10,1,1
lattice,4,0,1,33,29,4,4,6,6,6,1,10,16,6,2,10,1,1
lattice,4,0,2,33,29,4,4,6,6,6,1,10,16,6,2,10,1,1
lattice,4,0,0,33,29,5,0,0,0,0,1,24,24,0,0,25,0,0
lattice,4,0,1,33,29,5,0,0,0,0,1,22,25,3,2,25,0,1
lattice,4,0,2,33,29,5,0,0,0,0,1,25,25,0,2,25,1,1
lattice,4,0,0,33,29,5,1,0,0,0,1,25,25,0,2,25,1,1
lattice,4,0,1,33,29,5,1,0,0,0,1,23,25,2,2,25,0,1
lattice,4,0,2,33,29,5,1,0,0,0,1,25,25,0,2,25,1,1
lattice,4,0,0,33,29,5,2,1,1,1,1,23,25,2,0,24,0,1
lattice,4,0,1,33,29,5,2,1,1,1,1,23,25,2,2,24,0,1
lattice,4,0,2,33,29,5,2,1,1,1,1,22,25,3,2,24,0,1
lattice,4,0,0,33,29,5,5,10,10,10,1,15,25,10,0,15,1,1
lattice,4,0,1,33,29,5,5,10,10,10,1,15,25,10,2,15,1,1
lattice,4,0,2,33,29,5,5,10,10,10,1,15,25,10,2,15,1,1
lattice,4,0,0,33,29,6,0,0,0,0,1,26,36,10,2,33,0,1
lattice,4,0,1,33,29,6,0,0,0,0,1,25,36,11,2,33,0,1
lattice,4,0,2,33,29,6,0,0,0,0,1,26,36,10,2,33,0,1
lattice,4,0,0,33,29,6,1,0,0,0,1,24,36,12,2,33,0,1
lattice,4,0,1,33,29,6,1,0,0,0,1,25,36,11,2,33,0,1
lattice,4,0,2,33,29,6,1,0,0,0,1,27,36,9,2,33,0,1
lattice,4,0,0,33,29,6,3,3,3,3,1,21,35,14,2,33,0,0
lattice,4,0,1,33,29,6,3,3,3,3,1,24,36,12,2,33,0,1
lattice,4,0,2,33,29,6,3,3,3,3,1,26,36,10,0,33,0,1
lattice,4,0,0,33,29,6,6,15,15,15,1,21,36,15,2,21,1,1
lattice,4,0,1,33,29,6,6,15,15,15,1,21,36,15,2,21,1,1
lattice,4,0,2,33,29,6,6,15,15,15,1,21,36,15,2,21,1,1
lattice,4,1,0,33,29,3,0,0,0,0,1,9,9,0,2,9,1,1
lattice,4,1,1,33,29,3,0,0,0,0,1,9,9,0,2,9,1,1
lattice,4,1,2,33,29,3,0,0,0,0,1,9,9,0,2,9,1,1
lattice,4,1,0,33,29,3,1,0,0,0,1,9,9,0,2,9,1,1
lattice,4,1,1,33,29,3,1,0,0,0,1,9,9,0,2,9,1,1
lattice,4,1,2,33,29,3,1,0,0,0,1,9,9,0,2,9,1,1
lattice,4,1,0,33,29,3,1,0,0,0,1,9,9,0,2,9,1,1
lattice,4,1,1,33,29,3,1,0,0,0,1,9,9,0,2,9,1,1
lattice,4,1,2,33,29,3,1,0,0,0,1,9,9,0,2,9,1,1
lattice,4,1,0,33,29,3,3,3,3,3,1,6,9,3,2,6,1,1
lattice,4,1,1,33,29,3,3,3,3,3,1,6,9,3,0,6,1,1
lattice,4,1,2,33,29,3,3,3,3,3,1,6,9,3,2,6,1,1
lattice,4,1,0,33,29,4,0,0,0,0,1,16,16,0,2,16,1,1
lattice,4,1,1,33,29,4,0,0,0,0,1,16,16,0,2,16,1,1
lattice,4,1,2,33,29,4,0,0,0,0,1,16,16,0,2,16,1,1
lattice,4,1,0,33,29,4,1,0,0,0,1,13,16,3,0,16,0,1
lattice,4,1,1,33,29,4,1,0,0,0,1,16,16,0,2,16,1,1
lattice,4,1,2,33,29,4,1,0,0,0,1,16,16,0,2,16,1,1
lattice,4,1,0,33,29,4,2,1,1,1,1,15,16,1,0,15,1,1
lattice,4,1,1,33,29,4,2,1,1,1,1,15,16,1,2,15,1,1
lattice,4,1,2,33,29,4,2,1,1,1,1,15,16,1,2,15,1,1
lattice,4,1,0,33,29,4,4,6,6,6,1,10,16,6,2,10,1,1
lattice,4,1,1,33,29,4,4,6,6,6,1,10,16,6,2,10,1,1
lattice,4,1,2,33,29,4,4,6,6,6,1,10,16,6,2,10,1,1
lattice,4,1,0,33,29,5,0,0,0,0,1,25,25,0,2,25,1,1
lattice,4,1,1,33,29,5,0,0,0,0,1,24,25,1,2,25,0,1
lattice,4,1,2,33,29,5,0,0,0,0,1,23,24,1,2,25,0,0
lattice,4,1,0,33,29,5,1,0,0,0,1,24,25,1,2,25,0,1
lattice,4,1,1,33,29,5,1,0,0,0,1,24,25,1,2,25,0,1
lattice,4,1,2,33,29,5,1,0,0,0,1,22,25,3,2,25,0,1
lattice,4,1,0,33,29,5,2,1,1,1,1,23,25,2,2,24,0,1
lattice,4,1,1,33,29,5,2,1,1,1,1,20,25,5,2,24,0,1
lattice,4,1,2,33,29,5,2,1,1,1,1,23,25,2,0,24,0,1
lattice,4,1,0,33,29,5,5,10,10,10,1,15,25,10,2,15,1,1
lattice,4,1,1,33,29,5,5,10,10,10,1,15,25,10,0,15,1,1
lattice,4,1,2,33,29,5,5,10,10,10,1,15,25,10,2,15,1,1
lattice,4,1,0,33,29,6,0,0,0,0,1,25,36,11,2,33,0,1
lattice,4,1,1,33,29,6,0,0,0,0,1,26,36,10,2,33,0,1
lattice,4,1,2,33,29,6,0,0,0,0,1,26,36,10,2,33,0,1
lattice,4,1,0,33,29,6,1,0,0,0,1,26,36,10,2,33,0,1
lattice,4,1,1,33,29,6,1,0,0,0,1,25,36,11,2,33,0,1
lattice,4,1,2,33,29,6,1,0,0,0,1,26,36,10,2,33,0,1
lattice,4,1,0,33,29,6,3,3,3,3,1,25,32,7,2,33,0,0
lattice,4,1,1,33,29,6,3,3,3,3,1,26,36,10,0,33,0,1
lattice,4,1,2,33,29,6,3,3,3,3,1,23,36,13,2,33,0,1
lattice,4,1,0,33,29,6,6,15,15,15,1,21,36,15,2,21,1,1
lattice,4,1,1,33,29,6,6,15,15,15,1,21,36,15,2,21,1,1
lattice,4,1,2,33,29,6,6,15,15,15,1,21,36,15,2,21,1,1
lattice,4,2,0,33,29,3,0,0,0,0,1,9,9,0,2,9,1,1
lattice,4,2,1,33,29,3,0,0,0,0,1,9,9,0,2,9,1,1
lattice,4,2,2,33,29,3,0,0,0,0,1,9,9,0,2,9,1,1
lattice,4,2,0,33,29,3,1,0,0,0,1,9,9,0,2,9,1,1
lattice,4,2,1,33,29,3,1,0,0,0,1,9,9,0,2,9,1,1
lattice,4,2,2,33,29,3,1,0,0,0,1,9,9,0,2,9,1,1
lattice,4,2,0,33,29,3,1,0,0,0,1,9,9,0,2,9,1,1
lattice,4,2,1,33,29,3,1,0,0,0,1,9,9,0,2,9,1,1
lattice,4,2,2,33,29,3,1,0,0,0,1,9,9,0,2,9,1,1
lattice,4,2,0,33,29,3,3,3,3,3,1,6,9,3,2,6,1,1
lattice,4,2,1,33,29,3,3,3,3,3,1,6,9,3,2,6,1,1
lattice,4,2,2,33,29,3,3,3,3,3,1,6,9,3,2,6,1,1
lattice,4,2,0,33,29,4,0,0,0,0,1,16,16,0,2,16,1,1
lattice,4,2,1,33,29,4,0,0,0,0,1,16,16,0,2,16,1,1
lattice,4,2,2,33,29,4,0,0,0,0,1,16,16,0,2,16,1,1
lattice,4,2,0,33,29,4,1,0,0,0,1,16,16,0,0,16,1,1
lattice,4,2,1,33,29,4,1,0,0,0,1,16,16,0,0,16,1,1
lattice,4,2,2,33,29,4,1,0,0,0,1,16,16,0,2,16,1,1
lattice,4,2,0,33,29,4,2,1,1,1,1,15,16,1,2,15,1,1
lattice,4,2,1,33,29,4,2,1,1,1,1,15,16,1,2,15,1,1
lattice,4,2,2,33,29,4,2,1,1,1,1,15,16,1,0,15,1,1
lattice,4,2,0,33,29,4,4,6,6,6,1,10,16,6,2,10,1,1
lattice,4,2,1,33,29,4,4,6,6,6,1,10,16,6,2,10,1,1
lattice,4,2,2,33,29,4,4,6,6,6,1,10,16,6,2,10,1,1
lattice,4,2,0,33,29,5,0,0,0,0,1,22,25,3,2,25,0,1
lattice,4,2,1,33,29,5,0,0,0,0,1,23,25,2,2,25,0,1
lattice,4,2,2,33,29,5,0,0,0,0,1,23,25,2,2,25,0,1
lattice,4,2,0,33,29,5,1,0,0,0,1,23,25,2,2,25,0,1
lattice,4,2,1,33,29,5,1,0,0,0,1,24,25,1,2,25,0,1
lattice,4,2,2,33,29,5,1,0,0,0,1,23,25,2,0,25,0,1
lattice,4,2,0,33,29,5,2,1,1,1,1,23,25,2,2,24,0,1
lattice,4,2,1,33,29,5,2,1,1,1,1,22,25,3,2,24,0,1
lattice,4,2,2,33,29,5,2,1,1,1,1,21,25,4,2,24,0,1
lattice,4,2,0,33,29,5,5,10,10,10,1,15,25,10,2,15,1,1
lattice,4,2,1,33,29,5,5,10,10,10,1,15,25,10,2,15,1,1
lattice,4,2,2,33,29,5,5,10,10,10,1,15,25,10,0,15,1,1
lattice,4,2,0,33,29,6,0,0,0,0,1,23,36,13,2,33,0,1
lattice,4,2,1,33,29,6,0,0,0,0,1,24,36,12,2,33,0,1
lattice,4,2,2,33,29,6,0,0,0,0,1,29,36,7,2,33,0,1
lattice,4,2,0,33,29,6,1,0,0,0,1,23,36,13,0,33,0,1
lattice,4,2,1,33,29,6,1,0,0,0,1,24,36,12,2,33,0,1
lattice,4,2,2,33,29,6,1,0,0,0,1,25,36,11,2,33,0,1
lattice,4,2,0,33,29,6,3,3,3,3,1,24,32,8,2,33,0,0
lattice,4,2,1,33,29,6,3,3,3,3,1,24,36,12,0,33,0,1
lattice,4,2,2,33,29,6,3,3,3,3,1,26,35,9,0,33,0,0
lattice,4,2,0,33,29,6,6,15,15,15,1,21,36,15,0,21,1,1
lattice,4,2,1,33,29,6,6,15,15,15,1,21,36,15,2,21,1,1
lattice,4,2,2,33,29,6,6,15,15,15,1,21,36,15,2,21,1,1
lattice,5,0,0,56,47,3,0,0,0,0,1,9,9,0,4,9,1,1
lattice,5,0,1,56,47,3,0,0,0,0,1,9,9,0,4,9,1,1
lattice,5,0,2,56,47,3,0,0,0,0,1,9,9,0,2,9,1,1
lattice,5,0,0,56,47,3,1,0,0,0,1,9,9,0,2,9,1,1
lattice,5,0,1,56,47,3,1,0,0,0,1,9,9,0,4,9,1,1
lattice,5,0,2,56,47,3,1,0,0,0,1,9,9,0,4,9,1,1
lattice,5,0,0,56,47,3,1,0,0,0,1,9,9,0,2,9,1,1
lattice,5,0,1,56,47,3,1,0,0,0,1,9,9,0,4,9,1,1
lattice,5,0,2,56,47,3,1,0,0,0,1,9,9,0,4,9,1,1
lattice,5,0,0,56,47,3,3,3,3,3,1,6,9,3,4,6,1,1
lattice,5,0,1,56,47,3,3,3,3,3,1,6,9,3,4,6,1,1
lattice,5,0,2,56,47,3,3,3,3,3,1,6,9,3,4,6,1,1
lattice,5,0,0,56,47,4,0,0,0,0,1,16,16,0,4,16,1,1
lattice,5,0,1,56,47,4,0,0,0,0,1,16,16,0,4,16,1,1
lattice,5,0,2,56,47,4,0,0,0,0,1,16,16,0,4,16,1,1
lattice,5,0,0,56,47,4,1,0,0,0,1,16,16,0,4,16,1,1
lattice,5,0,1,56,47,4,1,0,0,0,1,16,16,0,4,16,1,1
lattice,5,0,2,56,47,4,1,0,0,0,1,16,16,0,4,16,1,1
lattice,5,0,0,56,47,4,2,1,1,1,1,15,16,1,4,15,1,1
lattice,5,0,1,56,47,4,2,1,1,1,1,15,16,1,4,15,1,1
lattice,5,0,2,56,47,4,2,1,1,1,1,15,16,1,4,15,1,1
lattice,5,0,0,56,47,4,4,6,6,6,1,10,16,6,4,10,1,1
lattice,5,0,1,56,47,4,4,6,6,6,1,10,16,6,4,10,1,1
lattice,5,0,2,56,47,4,4,6,6,6,1,10,16,6,4,10,1,1
lattice,5,0,0,56,47,5,0,0,0,0,1,25,25,0,4,25,1,1
lattice,5,0,1,56,47,5,0,0,0,0,1,25,25,0,4,25,1,1
lattice,5,0,2,56,47,5,0,0,0,0,1,25,25,0,4,25,1,1
lattice,5,0,0,56,47,5,1,0,0,0,1,25,25,0,2,25,1,1
lattice,5,0,1,56,47,5,1,0,0,0,1,25,25,0,4,25,1,1
lattice,5,0,2,56,47,5,1,0,0,0,1,25,25,0,4,25,1,1
lattice,5,0,0,56,47,5,2,1,1,1,1,24,25,1,4,24,1,1
lattice,5,0,1,56,47,5,2,1,1,1,1,24,25,1,4,24,1,1
lattice,5,0,2,56,47,5,2,1,1,1,1,24,25,1,4,24,1,1
lattice,5,0,0,56,47,5,5,10,10,10,1,15,25,10,4,15,1,1
lattice,5,0,1,56,47,5,5,10,8,8,1,11,19,8,2,15,0,0
lattice,5,0,2,56,47,5,5,10,10,10,1,15,25,10,4,15,1,1
lattice,5,0,0,56,47,6,0,0,0,0,1,36,36,0,4,36,1,1
lattice,5,0,1,56,47,6,0,0,0,0,1,36,36,0,4,36,1,1
lattice,5,0,2,56,47,6,0,0,0,0,1,36,36,0,4,36,1,1
lattice,5,0,0,56,47,6,1,0,0,0,1,36,36,0,4,36,1,1
lattice,5,0,1,56,47,6,1,0,0,0,1,36,36,0,4,36,1,1
lattice,5,0,2,56,47,6,1,0,0,0,1,33,34,1,4,36,0,0
lattice,5,0,0,56,47,6,3,3,3,3,1,33,36,3,0,33,1,1
lattice,5,0,1,56,47,6,3,3,3,3,1,33,36,3,2,33,1,1
lattice,5,0,2,56,47,6,3,3,3,3,1,33,36,3,4,33,1,1
lattice,5,0,0,56,47,6,6,15,15,15,1,21,36,15,2,21,1,1
lattice,5,0,1,56,47,6,6,15,15,15,1,21,36,15,4,21,1,1
lattice,5,0,2,56,47,6,6,15,15,15,1,21,36,15,4,21,1,1
lattice,5,1,0,56,47,3,0,0,0,0,1,9,9,0,4,9,1,1
lattice,5,1,1,56,47,3,0,0,0,0,1,9,9,0,4,9,1,1
lattice,5,1,2,56,47,3,0,0,0,0,1,9,9,0,4,9,1,1
lattice,5,1,0,56,47,3,1,0,0,0,1,9,9,0,4,9,1,1
lattice,5,1,1,56,47,3,1,0,0,0,1,9,9,0,2,9,1,1
lattice,5,1,2,56,47,3,1,0,0,0,1,9,9,0,2,9,1,1
lattice,5,1,0,56,47,3,1,0,0,0,1,9,9,0,4,9,1,1
lattice,5,1,1,56,47,3,1,0,0,0,1,9,9,0,2,9,1,1
lattice,5,1,2,56,47,3,1,0,0,0,1,9,9,0,2,9,1,1
lattice,5,1,0,56,47,3,3,3,3,3,1,6,9,3,2,6,1,1
lattice,5,1,1,56,47,3,3,3,3,3,1,6,9,3,4,6,1,1
lattice,5,1,2,56,47,3,3,3,3,3,1,6,9,3,4,6,1,1
lattice,5,1,0,56,47,4,0,0,0,0,1,16,16,0,4,16,1,1
lattice,5,1,1,56,47,4,0,0,0,0,1,16,16,0,4,16,1,1
lattice,5,1,2,56,47,4,0,0,0,0,1,16,16,0,4,16,1,1
lattice,5,1,0,56,47,4,1,0,0,0,1,16,16,0,4,16,1,1
lattice,5,1,1,56,47,4,1,0,0,0,1,16,16,0,4,16,1,1
lattice,5,1,2,56,47,4,1,0,0,0,1,16,16,0,4,16,1,1
lattice,5,1,0,56,47,4,2,1,1,1,1,15,16,1,4,15,1,1
lattice,5,1,1,56,47,4,2,1,1,1,1,15,16,1,4,15,1,1
lattice,5,1,2,56,47,4,2,1,1,1,1,15,16,1,4,15,1,1
lattice,5,1,0,56,47,4,4,6,6,6,1,10,16,6,4,10,1,1
lattice,5,1,1,56,47,4,4,6,6,6,1,10,16,6,2,10,1,1
lattice,5,1,2,56,47,4,4,6,6,6,1,10,16,6,4,10,1,1
lattice,5,1,0,56,47,5,0,0,0,0,1,25,25,0,4,25,1,1
lattice,5,1,1,56,47,5,0,0,0,0,1,25,25,0,4,25,1,1
lattice,5,1,2,56,47,5,0,0,0,0,1,25,25,0,4,25,1,1
lattice,5,1,0,56,47,5,1,0,0,0,1,25,25,0,4,25,1,1
lattice,5,1,1,56,47,5,1,0,0,0,1,25,25,0,4,25,1,1
lattice,5,1,2,56,47,5,1,0,0,0,1,25,25,0,4,25,1,1
lattice,5,1,0,56,47,5,2,1,1,1,1,24,25,1,4,24,1,1
lattice,5,1,1,56,47,5,2,1,1,1,1,24,25,1,4,24,1,1
lattice,5,1,2,56,47,5,2,1,1,1,1,24,25,1,4,24,1,1
lattice,5,1,0,56,47,5,5,10,10,10,1,15,25,10,4,15,1,1
lattice,5,1,1,56,47,5,5,10,10,10,1,15,25,10,2,15,1,1
lattice,5,1,2,56,47,5,5,10,10,10,1,15,25,10,4,15,1,1
lattice,5,1,0,56,47,6,0,0,0,0,1,36,36,0,4,36,1,1
lattice,5,1,1,56,47,6,0,0,0,0,1,36,36,0,4,36,1,1
lattice,5,1,2,56,47,6,0,0,0,0,1,36,36,0,4,36,1,1
lattice,5,1,0,56,47,6,1,0,0,0,1,36,36,0,4,36,1,1
lattice,5,1,1,56,47,6,1,0,0,0,1,36,36,0,4,36,1,1
lattice,5,1,2,56,47,6,1,0,0,0,1,36,36,0,4,36,1,1
lattice,5,1,0,56,47,6,3,3,3,3,1,33,36,3,4,33,1,1
lattice,5,1,1,56,47,6,3,3,3,3,1,33,36,3,4,33,1,1
lattice,5,1,2,56,47,6,3,3,3,3,1,33,36,3,4,33,1,1
lattice,5,1,0,56,47,6,6,15,15,15,1,21,36,15,4,21,1,1
lattice,5,1,1,56,47,6,6,15,15,15,1,21,36,15,4,21,1,1
lattice,5,1,2,56,47,6,6,15,15,15,1,21,36,15,2,21,1,1
lattice,5,2,0,56,47,3,0,0,0,0,1,9,9,0,4,9,1,1
lattice,5,2,1,56,47,3,0,0,0,0,1,9,9,0,4,9,1,1
lattice,5,2,2,56,47,3,0,0,0,0,1,9,9,0,4,9,1,1
lattice,5,2,0,56,47,3,1,0,0,0,1,9,9,0,4,9,1,1
lattice,5,2,1,56,47,3,1,0,0,0,1,9,9,0,4,9,1,1
lattice,5,2,2,56,47,3,1,0,0,0,1,9,9,0,4,9,1,1
lattice,5,2,0,56,47,3,1,0,0,0,1,9,9,0,4,9,1,1
lattice,5,2,1,56,47,3,1,0,0,0,1,9,9,0,4,9,1,1
lattice,5,2,2,56,47,3,1,0,0,0,1,9,9,0,4,9,1,1
lattice,5,2,0,56,47,3,3,3,3,3,1,6,9,3,2,6,1,1
lattice,5,2,1,56,47,3,3,3,3,3,1,6,9,3,4,6,1,1
lattice,5,2,2,56,47,3,3,3,3,3,1,6,9,3,4,6,1,1
lattice,5,2,0,56,47,4,0,0,0,0,1,16,16,0,4,16,1,1
lattice,5,2,1,56,47,4,0,0,0,0,1,16,16,0,4,16,1,1
lattice,5,2,2,56,47,4,0,0,0,0,1,16,16,0,4,16,1,1
lattice,5,2,0,56,47,4,1,0,0,0,1,16,16,0,4,16,1,1
lattice,5,2,1,56,47,4,1,0,0,0,1,16,16,0,4,16,1,1
lattice,5,2,2,56,47,4,1,0,0,0,1,16,16,0,4,16,1,1
lattice,5,2,0,56,47,4,2,1,1,1,1,15,16,1,4,15,1,1
lattice,5,2,1,56,47,4,2,1,1,1,1,15,16,1,4,15,1,1
lattice,5,2,2,56,47,4,2,1,1,1,1,15,16,1,2,15,1,1
lattice,5,2,0,56,47,4,4,6,6,6,1,10,16,6,2,10,1,1
lattice,5,2,1,56,47,4,4,6,6,6,1,10,16,6,4,10,1,1
lattice,5,2,2,56,47,4,4,6,6,6,1,10,16,6,4,10,1,1
lattice,5,2,0,56,47,5,0,0,0,0,1,25,25,0,4,25,1,1
lattice,5,2,1,56,47,5,0,0,0,0,1,25,25,0,4,25,1,1
lattice,5,2,2,56,47,5,0,0,0,0,1,25,25,0,4,25,1,1
lattice,5,2,0,56,47,5,1,0,0,0,1,25,25,0,4,25,1,1
lattice,5,2,1,56,47,5,1,0,0,0,1,25,25,0,4,25,1,1
lattice,5,2,2,56,47,5,1,0,0,0,1,25,25,0,4,25,1,1
lattice,5,2,0,56,47,5,2,1,1,1,1,24,25,1,4,24,1,1
lattice,5,2,1,56,47,5,2,1,1,1,1,24,25,1,4,24,1,1
lattice,5,2,2,56,47,5,2,1,1,1,1,24,25,1,4,24,1,1
lattice,5,2,0,56,47,5,5,10,10,10,1,15,25,10,4,15,1,1
lattice,5,2,1,56,47,5,5,10,10,10,1,15,25,10,4,15,1,1
lattice,5,2,2,56,47,5,5,10,10,10,1,15,25,10,2,15,1,1
lattice,5,2,0,56,47,6,0,0,0,0,1,36,36,0,4,36,1,1
lattice,5,2,1,56,47,6,0,0,0,0,1,36,36,0,4,36,1,1
lattice,5,2,2,56,47,6,0,0,0,0,1,36,36,0,4,36,1,1
lattice,5,2,0,56,47,6,1,0,0,0,1,36,36,0,2,36,1,1
lattice,5,2,1,56,47,6,1,0,0,0,1,36,36,0,4,36,1,1
lattice,5,2,2,56,47,6,1,0,0,0,1,36,36,0,4,36,1,1
lattice,5,2,0,56,47,6,3,3,3,3,1,33,36,3,4,33,1,1
lattice,5,2,1,56,47,6,3,3,3,3,1,33,36,3,4,33,1,1
lattice,5,2,2,56,47,6,3,3,3,3,1,33,36,3,4,33,1,1
lattice,5,2,0,56,47,6,6,15,15,15,1,21,36,15,4,21,1,1
lattice,5,2,1,56,47,6,6,15,15,15,1,21,36,15,4,21,1,1
lattice,5,2,2,56,47,6,6,15,15,15,1,21,36,15,2,21,1,1
lattice,6,0,0,85,69,3,0,0,0,0,1,9,9,0,4,9,1,1
lattice,6,0,1,85,69,3,0,0,0,0,1,9,9,0,4,9,1,1
lattice,6,0,2,85,69,3,0,0,0,0,1,9,9,0,4,9,1,1
lattice,6,0,0,85,69,3,1,0,0,0,1,9,9,0,4,9,1,1
lattice,6,0,1,85,69,3,1,0,0,0,1,9,9,0,4,9,1,1
lattice,6,0,2,85,69,3,1,0,0,0,1,9,9,0,4,9,1,1
lattice,6,0,0,85,69,3,1,0,0,0,1,9,9,0,4,9,1,1
lattice,6,0,1,85,69,3,1,0,0,0,1,9,9,0,4,9,1,1
lattice,6,0,2,85,69,3,1,0,0,0,1,9,9,0,4,9,1,1
lattice,6,0,0,85,69,3,3,3,3,3,1,6,9,3,4,6,1,1
lattice,6,0,1,85,69,3,3,3,3,3,1,6,9,3,4,6,1,1
lattice,6,0,2,85,69,3,3,3,3,3,1,6,9,3,2,6,1,1
lattice,6,0,0,85,69,4,0,0,0,0,1,16,16,0,4,16,1,1
lattice,6,0,1,85,69,4,0,0,0,0,1,16,16,0,4,16,1,1
lattice,6,0,2,85,69,4,0,0,0,0,1,16,16,0,4,16,1,1
lattice,6,0,0,85,69,4,1,0,0,0,1,16,16,0,4,16,1,1
lattice,6,0,1,85,69,4,1,0,0,0,1,16,16,0,4,16,1,1
lattice,6,0,2,85,69,4,1,0,0,0,1,16,16,0,4,16,1,1
lattice,6,0,0,85,69,4,2,1,1,1,1,15,16,1,4,15,1,1
lattice,6,0,1,85,69,4,2,1,1,1,1,15,16,1,4,15,1,1
lattice,6,0,2,85,69,4,2,1,1,1,1,15,16,1,2,15,1,1
lattice,6,0,0,85,69,4,4,6,6,6,1,10,16,6,4,10,1,1
lattice,6,0,1,85,69,4,4,6,6,6,1,10,16,6,4,10,1,1
lattice,6,0,2,85,69,4,4,6,6,6,1,10,16,6,2,10,1,1
lattice,6,0,0,85,69,5,0,0,0,0,1,25,25,0,4,25,1,1
lattice,6,0,1,85,69,5,0,0,0,0,1,25,25,0,4,25,1,1
lattice,6,0,2,85,69,5,0,0,0,0,1,25,25,0,4,25,1,1
lattice,6,0,0,85,69,5,1,0,0,0,1,25,25,0,4,25,1,1
lattice,6,0,1,85,69,5,1,0,0,0,1,25,25,0,4,25,1,1
lattice,6,0,2,85,69,5,1,0,0,0,1,25,25,0,4,25,1,1
lattice,6,0,0,85,69,5,2,1,1,1,1,24,25,1,4,24,1,1
lattice,6,0,1,85,69,5,2,1,1,1,1,24,25,1,4,24,1,1
lattice,6,0,2,85,69,5,2,1,1,1,1,24,25,1,2,24,1,1
lattice,6,0,0,85,69,5,5,10,10,10,1,15,25,10,4,15,1,1
lattice,6,0,1,85,69,5,5,10,10,10,1,15,25,10,2,15,1,1
lattice,6,0,2,85,69,5,5,10,10,10,1,15,25,10,2,15,1,1
lattice,6,0,0,85,69,6,0,0,0,0,1,36,36,0,4,36,1,1
lattice,6,0,1,85,69,6,0,0,0,0,1,36,36,0,4,36,1,1
lattice,6,0,2,85,69,6,0,0,0,0,1,36,36,0,4,36,1,1
lattice,6,0,0,85,69,6,1,0,0,0,1,36,36,0,4,36,1,1
lattice,6,0,1,85,69,6,1,0,0,0,1,36,36,0,4,36,1,1
lattice,6,0,2,85,69,6,1,0,0,0,1,36,36,0,4,36,1,1
lattice,6,0,0,85,69,6,3,3,3,3,1,33,36,3,4,33,1,1
lattice,6,0,1,85,69,6,3,3,3,3,1,33,36,3,2,33,1,1
lattice,6,0,2,85,69,6,3,3,3,3,1,33,36,3,4,33,1,1
lattice,6,0,0,85,69,6,6,15,15,15,1,21,36,15,4,21,1,1
lattice,6,0,1,85,69,6,6,15,15,15,1,21,36,15,4,21,1,1
lattice,6,0,2,85,69,6,6,15,15,15,1,21,36,15,2,21,1,1
lattice,6,1,0,85,69,3,0,0,0,0,1,9,9,0,4,9,1,1
lattice,6,1,1,85,69,3,0,0,0,0,1,9,9,0,4,9,1,1
lattice,6,1,2,85,69,3,0,0,0,0,1,9,9,0,4,9,1,1
lattice,6,1,0,85,69,3,1,0,0,0,1,9,9,0,4,9,1,1
lattice,6,1,1,85,69,3,1,0,0,0,1,9,9,0,4,9,1,1
lattice,6,1,2,85,69,3,1,0,0,0,1,9,9,0,4,9,1,1
lattice,6,1,0,85,69,3,1,0,0,0,1,9,9,0,4,9,1,1
lattice,6,1,1,85,69,3,1,0,0,0,1,9,9,0,4,9,1,1
lattice,6,1,2,85,69,3,1,0,0,0,1,9,9,0,4,9,1,1
lattice,6,1,0,85,69,3,3,3,3,3,1,6,9,3,4,6,1,1
lattice,6,1,1,85,69,3,3,3,3,3,1,6,9,3,4,6,1,1
lattice,6,1,2,85,69,3,3,3,3,3,1,6,9,3,4,6,1,1
lattice,6,1,0,85,69,4,0,0,0,0,1,16,16,0,4,16,1,1
lattice,6,1,1,85,69,4,0,0,0,0,1,16,16,0,4,16,1,1
lattice,6,1,2,85,69,4,0,0,0,0,1,16,16,0,4,16,1,1
lattice,6,1,0,85,69,4,1,0,0,0,1,16,16,0,4,16,1,1
lattice,6,1,1,85,69,4,1,0,0,0,1,16,16,0,4,16,1,1
lattice,6,1,2,85,69,4,1,0,0,0,1,16,16,0,4,16,1,1
lattice,6,1,0,85,69,4,2,1,1,1,1,15,16,1,4,15,1,1
lattice,6,1,1,85,69,4,2,1,1,1,1,15,16,1,2,15,1,1
lattice,6,1,2,85,69,4,2,1,1,1,1,15,16,1,4,15,1,1
lattice,6,1,0,85,69,4,4,6,6,6,1,10,16,6,2,10,1,1
lattice,6,1,1,85,69,4,4,6,6,6,1,10,16,6,2,10,1,1
lattice,6,1,2,85,69,4,4,6,6,6,1,10,16,6,4,10,1,1
lattice,6,1,0,85,69,5,0,0,0,0,1,25,25,0,4,25,1,1
lattice,6,1,1,85,69,5,0,0,0,0,1,25,25,0,4,25,1,1
lattice,6,1,2,85,69,5,0,0,0,0,1,25,25,0,4,25,1,1
lattice,6,1,0,85,69,5,1,0,0,0,1,25,25,0,4,25,1,1
lattice,6,1,1,85,69,5,1,0,0,0,1,25,25,0,4,25,1,1
lattice,6,1,2,85,69,5,1,0,0,0,1,25,25,0,4,25,1,1
lattice,6,1,0,85,69,5,2,1,1,1,1,24,25,1,4,24,1,1
lattice,6,1,1,85,69,5,2,1,1,1,1,24,25,1,4,24,1,1
lattice,6,1,2,85,69,5,2,1,1,1,1,24,25,1,4,24,1,1
lattice,6,1,0,85,69,5,5,10,10,10,1,15,25,10,4,15,1,1
lattice,6,1,1,85,69,5,5,10,10,10,1,15,25,10,4,15,1,1
lattice,6,1,2,85,69,5,5,10,10,10,1,15,25,10,4,15,1,1
lattice,6,1,0,85,69,6,0,0,0,0,1,36,36,0,4,36,1,1
lattice,6,1,1,85,69,6,0,0,0,0,1,36,36,0,4,36,1,1
lattice,6,1,2,85,69,6,0,0,0,0,1,36,36,0,4,36,1,1
lattice,6,1,0,85,69,6,1,0,0,0,1,36,36,0,4,36,1,1
lattice,6,1,1,85,69,6,1,0,0,0,1,36,36,0,4,36,1,1
lattice,6,1,2,85,69,6,1,0,0,0,1,36,36,0,4,36,1,1
lattice,6,1,0,85,69,6,3,3,3,3,1,33,36,3,4,33,1,1
lattice,6,1,1,85,69,6,3,3,3,3,1,33,36,3,4,33,1,1
lattice,6,1,2,85,69,6,3,3,3,3,1,33,36,3,4,33,1,1
lattice,6,1,0,85,69,6,6,15,15,15,1,21,36,15,2,21,1,1
lattice,6,1,1,85,69,6,6,15,15,15,1,21,36,15,4,21,1,1
lattice,6,1,2,85,69,6,6,15,15,15,1,21,36,15,4,21,1,1
lattice,6,2,0,85,69,3,0,0,0,0,1,9,9,0,4,9,1,1
lattice,6,2,1,85,69,3,0,0,0,0,1,9,9,0,4,9,1,1
lattice,6,2,2,85,69,3,0,0,0,0,1,9,9,0,4,9,1,1
lattice,6,2,0,85,69,3,1,0,0,0,1,9,9,0,4,9,1,1
lattice,6,2,1,85,69,3,1,0,0,0,1,9,9,0,2,9,1,1
lattice,6,2,2,85,69,3,1,0,0,0,1,9,9,0,4,9,1,1
lattice,6,2,0,85,69,3,1,0,0,0,1,9,9,0,4,9,1,1
lattice,6,2,1,85,69,3,1,0,0,0,1,9,9,0,2,9,1,1
lattice,6,2,2,85,69,3,1,0,0,0,1,9,9,0,4,9,1,1
lattice,6,2,0,85,69,3,3,3,3,3,1,6,9,3,4,6,1,1
lattice,6,2,1,85,69,3,3,3,3,3,1,6,9,3,4,6,1,1
lattice,6,2,2,85,69,3,3,3,3,3,1,6,9,3,2,6,1,1
lattice,6,2,0,85,69,4,0,0,0,0,1,16,16,0,4,16,1,1
lattice,6,2,1,85,69,4,0,0,0,0,1,16,16,0,2,16,1,1
lattice,6,2,2,85,69,4,0,0,0,0,1,16,16,0,4,16,1,1
lattice,6,2,0,85,69,4,1,0,0,0,1,16,16,0,4,16,1,1
lattice,6,2,1,85,69,4,1,0,0,0,1,16,16,0,4,16,1,1
lattice,6,2,2,85,69,4,1,0,0,0,1,16,16,0,4,16,1,1
lattice,6,2,0,85,69,4,2,1,1,1,1,15,16,1,4,15,1,1
lattice,6,2,1,85,69,4,2,1,1,1,1,15,16,1,4,15,1,1
lattice,6,2,2,85,69,4,2,1,1,1,1,15,16,1,4,15,1,1
lattice,6,2,0,85,69,4,4,6,6,6,1,10,16,6,2,10,1,1
lattice,6,2,1,85,69,4,4,6,6,6,1,10,16,6,4,10,1,1
lattice,6,2,2,85,69,4,4,6,6,6,1,10,16,6,4,10,1,1
lattice,6,2,0,85,69,5,0,0,0,0,1,25,25,0,4,25,1,1
lattice,6,2,1,85,69,5,0,0,0,0,1,25,25,0,2,25,1,1
lattice,6,2,2,85,69,5,0,0,0,0,1,25,25,0,4,25,1,1
lattice,6,2,0,85,69,5,1,0,0,0,1,25,25,0,4,25,1,1
lattice,6,2,1,85,69,5,1,0,0,0,1,25,25,0,4,25,1,1
lattice,6,2,2,85,69,5,1,0,0,0,1,25,25,0,4,25,1,1
lattice,6,2,0,85,69,5,2,1,1,1,1,24,25,1,4,24,1,1
lattice,6,2,1,85,69,5,2,1,1,1,1,24,25,1,2,24,1,1
lattice,6,2,2,85,69,5,2,1,1,1,1,24,25,1,4,24,1,1
lattice,6,2,0,85,69,5,5,10,10,10,1,15,25,10,4,15,1,1
lattice,6,2,1,85,69,5,5,10,10,10,1,15,25,10,4,15,1,1
lattice,6,2,2,85,69,5,5,10,10,10,1,15,25,10,4,15,1,1
lattice,6,2,0,85,69,6,0,0,0,0,1,36,36,0,4,36,1,1
lattice,6,2,1,85,69,6,0,0,0,0,1,36,36,0,4,36,1,1
lattice,6,2,2,85,69,6,0,0,0,0,1,36,36,0,4,36,1,1
lattice,6,2,0,85,69,6,1,0,0,0,1,36,36,0,4,36,1,1
lattice,6,2,1,85,69,6,1,0,0,0,1,36,36,0,4,36,1,1
lattice,6,2,2,85,69,6,1,0,0,0,1,36,36,0,2,36,1,1
lattice,6,2,0,85,69,6,3,3,3,3,1,33,36,3,0,33,1,1
lattice,6,2,1,85,69,6,3,3,3,3,1,33,36,3,4,33,1,1
lattice,6,2,2,85,69,6,3,3,3,3,1,33,36,3,4,33,1,1
lattice,6,2,0,85,69,6,6,15,15,15,1,21,36,15,4,21,1,1
lattice,6,2,1,85,69,6,6,15,15,15,1,21,36,15,4,21,1,1
lattice,6,2,2,85,69,6,6,15,15,15,1,21,36,15,2,21,1,1


==> anc/results/exp20_multiclamp_rank.csv <==
family,p,n_tasks,N_T,size,gseed,kseed,n_free,n_b,arm,n_params,ceiling_sym,ceiling_unsym,ceiling_N,target,rank,gap,attained,target_nb_minus1,attained_nb_minus1,within_ceiling,exceeds_sym,rank_dCP,rank_eq_dCP_minus_ker,C_asym_residual
F1 singletons,3,6,6,8,0,0,13,16,sym,16,5,6,6,5,5,360989280156642.75,1,5,1,1,0,6,1,1.8583354831973885e-16
F1 singletons,3,6,6,8,0,0,13,16,odd,32,5,6,6,6,6,inf,1,6,1,1,1,9,1,0.18422374109249162
F1 singletons,4,12,12,8,0,0,13,16,sym,16,9,12,12,9,9,192793731160147.28,1,9,1,1,0,10,1,1.8583354831973885e-16
F1 singletons,4,12,12,8,0,0,13,16,odd,32,9,12,12,12,12,inf,1,12,1,1,1,16,1,0.18422374109249162
F1 singletons,5,20,20,8,0,0,13,16,sym,16,14,20,16,14,13,19362582308910.09,0,14,0,1,0,14,1,1.8583354831973885e-16
F1 singletons,5,20,20,8,0,0,13,16,odd,32,14,20,20,20,20,inf,1,20,1,1,1,25,1,0.18422374109249162
F1 singletons,6,30,30,8,0,0,13,16,sym,16,16,30,16,16,12,1765821024219.9868,0,15,0,1,0,13,1,1.8583354831973885e-16
F1 singletons,6,30,30,8,0,0,13,16,odd,32,20,30,30,30,27,2912973514942.245,0,30,0,1,1,29,0,0.18422374109249162
F2 singleton-to-rest,3,3,6,8,0,0,13,16,sym,16,5,6,6,5,5,343947704165711.75,1,5,1,1,0,6,1,1.8583354831973885e-16
F2 singleton-to-rest,3,3,6,8,0,0,13,16,odd,32,5,6,6,6,6,inf,1,6,1,1,1,9,1,0.18422374109249162
F2 singleton-to-rest,4,4,12,8,0,0,13,16,sym,16,9,12,12,9,9,118425716387103.4,1,9,1,1,0,10,1,1.8583354831973885e-16
F2 singleton-to-rest,4,4,12,8,0,0,13,16,odd,32,9,12,12,12,12,inf,1,12,1,1,1,16,1,0.18422374109249162
F2 singleton-to-rest,5,5,20,8,0,0,13,16,sym,16,14,20,16,14,14,2392947578386.5605,1,14,1,1,0,15,1,1.8583354831973885e-16
F2 singleton-to-rest,5,5,20,8,0,0,13,16,odd,32,14,20,20,20,20,inf,1,20,1,1,1,25,1,0.18422374109249162
F2 singleton-to-rest,6,6,30,8,0,0,13,16,sym,16,16,30,16,16,15,7684123269990.653,0,15,1,1,0,16,1,1.8583354831973885e-16
F2 singleton-to-rest,6,6,30,8,0,0,13,16,odd,32,20,30,30,30,30,inf,1,30,1,1,1,32,0,0.18422374109249162
F3 2-subsets,4,6,24,8,0,0,13,16,sym,16,9,12,16,9,9,144502270817278.12,1,9,1,1,0,10,1,1.8583354831973885e-16
F3 2-subsets,4,6,24,8,0,0,13,16,odd,32,9,12,24,12,12,378517828132574.0,1,12,1,1,1,16,1,0.18422374109249162
F3 2-subsets,5,30,120,8,0,0,13,16,sym,16,14,20,16,14,12,23126251130068.902,0,14,0,1,0,13,1,1.8583354831973885e-16
F3 2-subsets,5,30,120,8,0,0,13,16,odd,32,14,20,32,20,20,59907264728660.64,1,20,1,1,1,25,1,0.18422374109249162
F3 3-subsets,6,20,180,8,0,0,13,16,sym,16,16,30,16,16,13,64156613945004.28,0,15,0,1,0,14,1,1.8583354831973885e-16
F3 3-subsets,6,20,180,8,0,0,13,16,odd,32,20,30,32,30,28,827987610079.6686,0,30,0,1,1,30,0,0.18422374109249162
F4 Du-type,6,2,18,8,0,0,13,16,sym,16,16,30,16,16,12,18002459132642.855,0,15,0,1,0,13,1,1.8583354831973885e-16
F4 Du-type,6,2,18,8,0,0,13,16,odd,32,20,30,18,18,18,inf,1,18,1,1,0,30,0,0.18422374109249162
F1 singletons,3,6,6,8,0,1,13,16,sym,16,5,6,6,5,5,1167186439473403.2,1,5,1,1,0,6,1,3.1624366423769e-16
F1 singletons,3,6,6,8,0,1,13,16,odd,32,5,6,6,6,6,inf,1,6,1,1,1,9,1,0.15241140159685126
F1 singletons,4,12,12,8,0,1,13,16,sym,16,9,12,12,9,9,33484688891638.816,1,9,1,1,0,10,1,3.1624366423769e-16
F1 singletons,4,12,12,8,0,1,13,16,odd,32,9,12,12,12,12,inf,1,12,1,1,1,16,1,0.15241140159685126
F1 singletons,5,20,20,8,0,1,13,16,sym,16,14,20,16,14,13,2897097497284.8643,0,14,0,1,0,14,1,3.1624366423769e-16
F1 singletons,5,20,20,8,0,1,13,16,odd,32,14,20,20,20,20,inf,1,20,1,1,1,25,1,0.15241140159685126
F1 singletons,6,30,30,8,0,1,13,16,sym,16,16,30,16,16,15,5984836528411.914,0,15,1,1,0,16,1,3.1624366423769e-16
F1 singletons,6,30,30,8,0,1,13,16,odd,32,20,30,30,30,30,inf,1,30,1,1,1,32,0,0.15241140159685126
F2 singleton-to-rest,3,3,6,8,0,1,13,16,sym,16,5,6,6,5,5,1356130596677696.8,1,5,1,1,0,6,1,3.1624366423769e-16
F2 singleton-to-rest,3,3,6,8,0,1,13,16,odd,32,5,6,6,6,6,inf,1,6,1,1,1,9,1,0.15241140159685126
F2 singleton-to-rest,4,4,12,8,0,1,13,16,sym,16,9,12,12,9,9,112742736699980.84,1,9,1,1,0,10,1,3.1624366423769e-16
F2 singleton-to-rest,4,4,12,8,0,1,13,16,odd,32,9,12,12,12,12,inf,1,12,1,1,1,16,1,0.15241140159685126
F2 singleton-to-rest,5,5,20,8,0,1,13,16,sym,16,14,20,16,14,13,10165989830754.158,0,14,0,1,0,14,1,3.1624366423769e-16
F2 singleton-to-rest,5,5,20,8,0,1,13,16,odd,32,14,20,20,20,20,inf,1,20,1,1,1,25,1,0.15241140159685126
F2 singleton-to-rest,6,6,30,8,0,1,13,16,sym,16,16,30,16,16,14,410688380256.4308,0,15,0,1,0,15,1,3.1624366423769e-16
F2 singleton-to-rest,6,6,30,8,0,1,13,16,odd,32,20,30,30,30,30,inf,1,30,1,1,1,32,0,0.15241140159685126
F3 2-subsets,4,6,24,8,0,1,13,16,sym,16,9,12,16,9,9,267916645049839.53,1,9,1,1,0,10,1,3.1624366423769e-16
F3 2-subsets,4,6,24,8,0,1,13,16,odd,32,9,12,24,12,12,497569366755112.1,1,12,1,1,1,16,1,0.15241140159685126
F3 2-subsets,5,30,120,8,0,1,13,16,sym,16,14,20,16,14,10,36558846800443.1,0,14,0,1,0,11,1,3.1624366423769e-16
F3 2-subsets,5,30,120,8,0,1,13,16,odd,32,14,20,32,20,20,6069623572954.668,1,20,1,1,1,24,0,0.15241140159685126
F3 3-subsets,6,20,180,8,0,1,13,16,sym,16,16,30,16,16,14,126899076172586.25,0,15,0,1,0,15,1,3.1624366423769e-16
F3 3-subsets,6,20,180,8,0,1,13,16,odd,32,20,30,32,30,30,2967089972.202421,1,30,1,1,1,32,0,0.15241140159685126
F4 Du-type,6,2,18,8,0,1,13,16,sym,16,16,30,16,16,14,7426661516126.297,0,15,0,1,0,15,1,3.1624366423769e-16
F4 Du-type,6,2,18,8,0,1,13,16,odd,32,20,30,18,18,18,inf,1,18,1,1,0,32,0,0.15241140159685126
F1 singletons,3,6,6,8,1,0,13,15,sym,15,5,6,6,5,5,927783702664857.1,1,5,1,1,0,6,1,1.5434075811745326e-16
F1 singletons,3,6,6,8,1,0,13,15,odd,30,5,6,6,6,6,inf,1,6,1,1,1,9,1,0.2772467855389173
F1 singletons,4,12,12,8,1,0,13,15,sym,15,9,12,12,9,9,117506119016037.23,1,9,1,1,0,10,1,1.5434075811745326e-16
F1 singletons,4,12,12,8,1,0,13,15,odd,30,9,12,12,12,12,inf,1,12,1,1,1,16,1,0.2772467855389173
F1 singletons,5,20,20,8,1,0,13,15,sym,15,14,20,15,14,13,12953963168618.916,0,14,0,1,0,14,1,1.5434075811745326e-16
F1 singletons,5,20,20,8,1,0,13,15,odd,30,14,20,20,20,20,inf,1,20,1,1,1,25,1,0.2772467855389173
F1 singletons,6,30,30,8,1,0,13,15,sym,15,15,30,15,15,13,29521296260191.965,0,14,0,1,0,14,1,1.5434075811745326e-16
F1 singletons,6,30,30,8,1,0,13,15,odd,30,20,30,30,30,28,24026254294.852043,0,29,0,1,1,30,0,0.2772467855389173
F2 singleton-to-rest,3,3,6,8,1,0,13,15,sym,15,5,6,6,5,5,54510182227378.445,1,5,1,1,0,6,1,1.5434075811745326e-16
F2 singleton-to-rest,3,3,6,8,1,0,13,15,odd,30,5,6,6,6,6,inf,1,6,1,1,1,9,1,0.2772467855389173
F2 singleton-to-rest,4,4,12,8,1,0,13,15,sym,15,9,12,12,9,6,53147374924088.805,0,9,0,1,0,7,1,1.5434075811745326e-16
F2 singleton-to-rest,4,4,12,8,1,0,13,15,odd,30,9,12,12,12,11,15039529336675.418,0,12,0,1,1,14,0,0.2772467855389173
F2 singleton-to-rest,5,5,20,8,1,0,13,15,sym,15,14,20,15,14,13,7442865070131.492,0,14,0,1,0,14,1,1.5434075811745326e-16
F2 singleton-to-rest,5,5,20,8,1,0,13,15,odd,30,14,20,20,20,20,inf,1,20,1,1,1,25,1,0.2772467855389173
F2 singleton-to-rest,6,6,30,8,1,0,13,15,sym,15,15,30,15,15,11,20344856584979.734,0,14,0,1,0,12,1,1.5434075811745326e-16
F2 singleton-to-rest,6,6,30,8,1,0,13,15,odd,30,20,30,30,30,26,140314791938.3724,0,29,0,1,1,28,0,0.2772467855389173
F3 2-subsets,4,6,24,8,1,0,13,15,sym,15,9,12,15,9,8,24112799421323.375,0,9,0,1,0,9,1,1.5434075811745326e-16
F3 2-subsets,4,6,24,8,1,0,13,15,odd,30,9,12,24,12,12,150815122060774.4,1,12,1,1,1,16,1,0.2772467855389173
F3 2-subsets,5,30,120,8,1,0,13,15,sym,15,14,20,15,14,12,55628774132362.125,0,14,0,1,0,13,1,1.5434075811745326e-16
F3 2-subsets,5,30,120,8,1,0,13,15,odd,30,14,20,30,20,20,5832862680320.226,1,20,1,1,1,25,1,0.2772467855389173
F3 3-subsets,6,20,180,8,1,0,13,15,sym,15,15,30,15,15,12,795529800727.9501,0,14,0,1,0,13,1,1.5434075811745326e-16
F3 3-subsets,6,20,180,8,1,0,13,15,odd,30,20,30,30,30,24,121166349030.9055,0,29,0,1,1,28,0,0.2772467855389173
F4 Du-type,6,2,18,8,1,0,13,15,sym,15,15,30,15,15,11,1481969114805.022,0,14,0,1,0,12,1,1.5434075811745326e-16
F4 Du-type,6,2,18,8,1,0,13,15,odd,30,20,30,18,18,17,17671049369563.496,0,18,0,1,0,28,0,0.2772467855389173
F1 singletons,3,6,6,8,1,1,13,15,sym,15,5,6,6,5,5,292093770078050.1,1,5,1,1,0,6,1,1.8309372168801172e-16
F1 singletons,3,6,6,8,1,1,13,15,odd,30,5,6,6,6,6,inf,1,6,1,1,1,9,1,0.2701613689285765
F1 singletons,4,12,12,8,1,1,13,15,sym,15,9,12,12,9,9,157343734013658.2,1,9,1,1,0,10,1,1.8309372168801172e-16
F1 singletons,4,12,12,8,1,1,13,15,odd,30,9,12,12,12,12,inf,1,12,1,1,1,16,1,0.2701613689285765
F1 singletons,5,20,20,8,1,1,13,15,sym,15,14,20,15,14,12,73641769652632.97,0,14,0,1,0,13,1,1.8309372168801172e-16
F1 singletons,5,20,20,8,1,1,13,15,odd,30,14,20,20,20,20,inf,1,20,1,1,1,25,1,0.2701613689285765
F1 singletons,6,30,30,8,1,1,13,15,sym,15,15,30,15,15,10,50283275300384.73,0,14,0,1,0,11,1,1.8309372168801172e-16
F1 singletons,6,30,30,8,1,1,13,15,odd,30,20,30,30,30,23,23400066686241.395,0,29,0,1,1,25,0,0.2701613689285765
F2 singleton-to-rest,3,3,6,8,1,1,13,15,sym,15,5,6,6,5,5,1115358806471722.9,1,5,1,1,0,6,1,1.8309372168801172e-16
F2 singleton-to-rest,3,3,6,8,1,1,13,15,odd,30,5,6,6,6,6,inf,1,6,1,1,1,9,1,0.2701613689285765
F2 singleton-to-rest,4,4,12,8,1,1,13,15,sym,15,9,12,12,9,9,8384839725888.604,1,9,1,1,0,10,1,1.8309372168801172e-16
F2 singleton-to-rest,4,4,12,8,1,1,13,15,odd,30,9,12,12,12,12,inf,1,12,1,1,1,16,1,0.2701613689285765
F2 singleton-to-rest,5,5,20,8,1,1,13,15,sym,15,14,20,15,14,10,14737531888188.02,0,14,0,1,0,11,1,1.8309372168801172e-16
F2 singleton-to-rest,5,5,20,8,1,1,13,15,odd,30,14,20,20,20,19,242066730242455.25,0,20,0,1,1,24,1,0.2701613689285765
F2 singleton-to-rest,6,6,30,8,1,1,13,15,sym,15,15,30,15,15,13,26059133269368.29,0,14,0,1,0,14,1,1.8309372168801172e-16
F2 singleton-to-rest,6,6,30,8,1,1,13,15,odd,30,20,30,30,30,27,1546701588906.367,0,29,0,1,1,29,0,0.2701613689285765
F3 2-subsets,4,6,24,8,1,1,13,15,sym,15,9,12,15,9,9,213308572316850.16,1,9,1,1,0,10,1,1.8309372168801172e-16
F3 2-subsets,4,6,24,8,1,1,13,15,odd,30,9,12,24,12,12,292139220978137.3,1,12,1,1,1,16,1,0.2701613689285765
F3 2-subsets,5,30,120,8,1,1,13,15,sym,15,14,20,15,14,12,20650329579545.418,0,14,0,1,0,13,1,1.8309372168801172e-16
F3 2-subsets,5,30,120,8,1,1,13,15,odd,30,14,20,30,20,19,33261332428060.457,0,20,0,1,1,24,1,0.2701613689285765
F3 3-subsets,6,20,180,8,1,1,13,15,sym,15,15,30,15,15,12,123093437404361.4,0,14,0,1,0,13,1,1.8309372168801172e-16
F3 3-subsets,6,20,180,8,1,1,13,15,odd,30,20,30,30,30,26,15914714364046.102,0,29,0,1,1,28,0,0.2701613689285765
F4 Du-type,6,2,18,8,1,1,13,15,sym,15,15,30,15,15,13,50653925565867.11,0,14,0,1,0,14,1,1.8309372168801172e-16
F4 Du-type,6,2,18,8,1,1,13,15,odd,30,20,30,18,18,18,inf,1,18,1,1,0,30,0,0.2701613689285765
F1 singletons,3,6,6,8,2,0,13,16,sym,16,5,6,6,5,5,644449699923897.6,1,5,1,1,0,6,1,2.1985938004540794e-16
F1 singletons,3,6,6,8,2,0,13,16,odd,32,5,6,6,6,6,inf,1,6,1,1,1,9,1,0.4487390926563966
F1 singletons,4,12,12,8,2,0,13,16,sym,16,9,12,12,9,9,37356585486211.03,1,9,1,1,0,10,1,2.1985938004540794e-16
F1 singletons,4,12,12,8,2,0,13,16,odd,32,9,12,12,12,12,inf,1,12,1,1,1,16,1,0.4487390926563966
F1 singletons,5,20,20,8,2,0,13,16,sym,16,14,20,16,14,13,23812838367402.543,0,14,0,1,0,14,1,2.1985938004540794e-16
F1 singletons,5,20,20,8,2,0,13,16,odd,32,14,20,20,20,20,inf,1,20,1,1,1,25,1,0.4487390926563966
F1 singletons,6,30,30,8,2,0,13,16,sym,16,16,30,16,16,15,31751281908734.605,0,15,1,1,0,16,1,2.1985938004540794e-16
F1 singletons,6,30,30,8,2,0,13,16,odd,32,20,30,30,30,30,inf,1,30,1,1,1,32,0,0.4487390926563966
F2 singleton-to-rest,3,3,6,8,2,0,13,16,sym,16,5,6,6,5,5,897368028742545.6,1,5,1,1,0,6,1,2.1985938004540794e-16
F2 singleton-to-rest,3,3,6,8,2,0,13,16,odd,32,5,6,6,6,6,inf,1,6,1,1,1,9,1,0.4487390926563966
F2 singleton-to-rest,4,4,12,8,2,0,13,16,sym,16,9,12,12,9,9,78243371026190.78,1,9,1,1,0,10,1,2.1985938004540794e-16
F2 singleton-to-rest,4,4,12,8,2,0,13,16,odd,32,9,12,12,12,12,inf,1,12,1,1,1,16,1,0.4487390926563966
F2 singleton-to-rest,5,5,20,8,2,0,13,16,sym,16,14,20,16,14,14,13547194130196.756,1,14,1,1,0,15,1,2.1985938004540794e-16
F2 singleton-to-rest,5,5,20,8,2,0,13,16,odd,32,14,20,20,20,20,inf,1,20,1,1,1,25,1,0.4487390926563966
F2 singleton-to-rest,6,6,30,8,2,0,13,16,sym,16,16,30,16,16,13,9770317482095.932,0,15,0,1,0,14,1,2.1985938004540794e-16
F2 singleton-to-rest,6,6,30,8,2,0,13,16,odd,32,20,30,30,30,30,inf,1,30,1,1,1,32,0,0.4487390926563966
F3 2-subsets,4,6,24,8,2,0,13,16,sym,16,9,12,16,9,9,155840164762506.84,1,9,1,1,0,10,1,2.1985938004540794e-16
F3 2-subsets,4,6,24,8,2,0,13,16,odd,32,9,12,24,12,12,132677400538299.5,1,12,1,1,1,16,1,0.4487390926563966
F3 2-subsets,5,30,120,8,2,0,13,16,sym,16,14,20,16,14,13,1290327054961.2627,0,14,0,1,0,14,1,2.1985938004540794e-16
F3 2-subsets,5,30,120,8,2,0,13,16,odd,32,14,20,32,20,20,230337484117087.56,1,20,1,1,1,25,1,0.4487390926563966
F3 3-subsets,6,20,180,8,2,0,13,16,sym,16,16,30,16,16,14,29291399759508.914,0,15,0,1,0,15,1,2.1985938004540794e-16
F3 3-subsets,6,20,180,8,2,0,13,16,odd,32,20,30,32,30,30,68664465536.013306,1,30,1,1,1,32,0,0.4487390926563966
F4 Du-type,6,2,18,8,2,0,13,16,sym,16,16,30,16,16,14,51617527863776.61,0,15,0,1,0,15,1,2.1985938004540794e-16
F4 Du-type,6,2,18,8,2,0,13,16,odd,32,20,30,18,18,18,inf,1,18,1,1,0,32,0,0.4487390926563966
F1 singletons,3,6,6,8,2,1,13,16,sym,16,5,6,6,5,5,463290871857852.44,1,5,1,1,0,6,1,3.2395049206287e-16
F1 singletons,3,6,6,8,2,1,13,16,odd,32,5,6,6,6,6,inf,1,6,1,1,1,9,1,0.2560905271481366
F1 singletons,4,12,12,8,2,1,13,16,sym,16,9,12,12,9,9,233982902009785.6,1,9,1,1,0,10,1,3.2395049206287e-16
F1 singletons,4,12,12,8,2,1,13,16,odd,32,9,12,12,12,12,inf,1,12,1,1,1,16,1,0.2560905271481366
F1 singletons,5,20,20,8,2,1,13,16,sym,16,14,20,16,14,14,20503120724942.51,1,14,1,1,0,15,1,3.2395049206287e-16
F1 singletons,5,20,20,8,2,1,13,16,odd,32,14,20,20,20,20,inf,1,20,1,1,1,25,1,0.2560905271481366
F1 singletons,6,30,30,8,2,1,13,16,sym,16,16,30,16,16,14,36740371399090.07,0,15,0,1,0,15,1,3.2395049206287e-16
F1 singletons,6,30,30,8,2,1,13,16,odd,32,20,30,30,30,30,inf,1,30,1,1,1,32,0,0.2560905271481366
F2 singleton-to-rest,3,3,6,8,2,1,13,16,sym,16,5,6,6,5,5,898529729024107.4,1,5,1,1,0,6,1,3.2395049206287e-16
F2 singleton-to-rest,3,3,6,8,2,1,13,16,odd,32,5,6,6,6,6,inf,1,6,1,1,1,9,1,0.2560905271481366
F2 singleton-to-rest,4,4,12,8,2,1,13,16,sym,16,9,12,12,9,9,48678486185118.25,1,9,1,1,0,10,1,3.2395049206287e-16
F2 singleton-to-rest,4,4,12,8,2,1,13,16,odd,32,9,12,12,12,12,inf,1,12,1,1,1,16,1,0.2560905271481366
F2 singleton-to-rest,5,5,20,8,2,1,13,16,sym,16,14,20,16,14,14,6963355200400.531,1,14,1,1,0,15,1,3.2395049206287e-16
F2 singleton-to-rest,5,5,20,8,2,1,13,16,odd,32,14,20,20,20,20,inf,1,20,1,1,1,25,1,0.2560905271481366
F2 singleton-to-rest,6,6,30,8,2,1,13,16,sym,16,16,30,16,16,14,30198384745997.715,0,15,0,1,0,15,1,3.2395049206287e-16
F2 singleton-to-rest,6,6,30,8,2,1,13,16,odd,32,20,30,30,30,30,inf,1,30,1,1,1,32,0,0.2560905271481366
F3 2-subsets,4,6,24,8,2,1,13,16,sym,16,9,12,16,9,9,222327660589201.3,1,9,1,1,0,10,1,3.2395049206287e-16
F3 2-subsets,4,6,24,8,2,1,13,16,odd,32,9,12,24,12,12,657493841983446.9,1,12,1,1,1,16,1,0.2560905271481366
F3 2-subsets,5,30,120,8,2,1,13,16,sym,16,14,20,16,14,11,52561618191727.32,0,14,0,1,0,12,1,3.2395049206287e-16
F3 2-subsets,5,30,120,8,2,1,13,16,odd,32,14,20,32,20,19,68819556152063.12,0,20,0,1,1,24,1,0.2560905271481366
F3 3-subsets,6,20,180,8,2,1,13,16,sym,16,16,30,16,16,13,35379518235255.96,0,15,0,1,0,14,1,3.2395049206287e-16
F3 3-subsets,6,20,180,8,2,1,13,16,odd,32,20,30,32,30,30,151374999720.67664,1,30,1,1,1,32,0,0.2560905271481366
F4 Du-type,6,2,18,8,2,1,13,16,sym,16,16,30,16,16,15,208272227026354.34,0,15,1,1,0,16,1,3.2395049206287e-16
F4 Du-type,6,2,18,8,2,1,13,16,odd,32,20,30,18,18,18,inf,1,18,1,1,0,32,0,0.2560905271481366
F1 singletons,3,6,6,16,0,0,29,38,sym,38,5,6,6,5,5,592592517617931.9,1,5,1,1,0,6,1,4.882353257886697e-16
F1 singletons,3,6,6,16,0,0,29,38,odd,76,5,6,6,6,6,inf,1,6,1,1,1,9,1,0.3770079290661716
F1 singletons,4,12,12,16,0,0,29,38,sym,38,9,12,12,9,9,74683940048610.05,1,9,1,1,0,10,1,4.882353257886697e-16
F1 singletons,4,12,12,16,0,0,29,38,odd,76,9,12,12,12,12,inf,1,12,1,1,1,16,1,0.3770079290661716
F1 singletons,5,20,20,16,0,0,29,38,sym,38,14,20,20,14,14,136841278629337.05,1,14,1,1,0,15,1,4.882353257886697e-16
F1 singletons,5,20,20,16,0,0,29,38,odd,76,14,20,20,20,20,inf,1,20,1,1,1,25,1,0.3770079290661716
F1 singletons,6,30,30,16,0,0,29,38,sym,38,20,30,30,20,20,31826240078247.984,1,20,1,1,0,21,1,4.882353257886697e-16
F1 singletons,6,30,30,16,0,0,29,38,odd,76,20,30,30,30,30,inf,1,30,1,1,1,36,1,0.3770079290661716
F2 singleton-to-rest,3,3,6,16,0,0,29,38,sym,38,5,6,6,5,5,759537284981219.5,1,5,1,1,0,6,1,4.882353257886697e-16
F2 singleton-to-rest,3,3,6,16,0,0,29,38,odd,76,5,6,6,6,6,inf,1,6,1,1,1,9,1,0.3770079290661716
F2 singleton-to-rest,4,4,12,16,0,0,29,38,sym,38,9,12,12,9,9,145886062541838.78,1,9,1,1,0,10,1,4.882353257886697e-16
F2 singleton-to-rest,4,4,12,16,0,0,29,38,odd,76,9,12,12,12,12,inf,1,12,1,1,1,16,1,0.3770079290661716
F2 singleton-to-rest,5,5,20,16,0,0,29,38,sym,38,14,20,20,14,14,70559548173540.39,1,14,1,1,0,15,1,4.882353257886697e-16
F2 singleton-to-rest,5,5,20,16,0,0,29,38,odd,76,14,20,20,20,20,inf,1,20,1,1,1,25,1,0.3770079290661716
F2 singleton-to-rest,6,6,30,16,0,0,29,38,sym,38,20,30,30,20,20,19919738889118.406,1,20,1,1,0,21,1,4.882353257886697e-16
F2 singleton-to-rest,6,6,30,16,0,0,29,38,odd,76,20,30,30,30,30,inf,1,30,1,1,1,36,1,0.3770079290661716
F3 2-subsets,4,6,24,16,0,0,29,38,sym,38,9,12,24,9,9,123309755518660.3,1,9,1,1,0,10,1,4.882353257886697e-16
F3 2-subsets,4,6,24,16,0,0,29,38,odd,76,9,12,24,12,12,342592534115709.1,1,12,1,1,1,16,1,0.3770079290661716
F3 2-subsets,5,30,120,16,0,0,29,38,sym,38,14,20,38,14,14,89426656719175.66,1,14,1,1,0,15,1,4.882353257886697e-16
F3 2-subsets,5,30,120,16,0,0,29,38,odd,76,14,20,76,20,20,105708395753136.97,1,20,1,1,1,25,1,0.3770079290661716
F3 3-subsets,6,20,180,16,0,0,29,38,sym,38,20,30,38,20,20,16134858380226.166,1,20,1,1,0,21,1,4.882353257886697e-16
F3 3-subsets,6,20,180,16,0,0,29,38,odd,76,20,30,76,30,30,160326032208793.22,1,30,1,1,1,36,1,0.3770079290661716
F4 Du-type,6,2,18,16,0,0,29,38,sym,38,20,30,18,18,18,inf,1,18,1,1,0,21,0,4.882353257886697e-16
F4 Du-type,6,2,18,16,0,0,29,38,odd,76,20,30,18,18,18,inf,1,18,1,1,0,36,0,0.3770079290661716
F1 singletons,3,6,6,16,0,1,29,38,sym,38,5,6,6,5,5,1159009965963205.2,1,5,1,1,0,6,1,3.538391158659055e-16
F1 singletons,3,6,6,16,0,1,29,38,odd,76,5,6,6,6,6,inf,1,6,1,1,1,9,1,0.5673633685014543
F1 singletons,4,12,12,16,0,1,29,38,sym,38,9,12,12,9,9,109637149015391.48,1,9,1,1,0,10,1,3.538391158659055e-16
F1 singletons,4,12,12,16,0,1,29,38,odd,76,9,12,12,12,12,inf,1,12,1,1,1,16,1,0.5673633685014543
F1 singletons,5,20,20,16,0,1,29,38,sym,38,14,20,20,14,14,75930599146492.52,1,14,1,1,0,15,1,3.538391158659055e-16
F1 singletons,5,20,20,16,0,1,29,38,odd,76,14,20,20,20,20,inf,1,20,1,1,1,25,1,0.5673633685014543
F1 singletons,6,30,30,16,0,1,29,38,sym,38,20,30,30,20,20,16316219005739.812,1,20,1,1,0,21,1,3.538391158659055e-16
F1 singletons,6,30,30,16,0,1,29,38,odd,76,20,30,30,30,30,inf,1,30,1,1,1,36,1,0.5673633685014543
F2 singleton-to-rest,3,3,6,16,0,1,29,38,sym,38,5,6,6,5,5,250694964035027.25,1,5,1,1,0,6,1,3.538391158659055e-16
F2 singleton-to-rest,3,3,6,16,0,1,29,38,odd,76,5,6,6,6,6,inf,1,6,1,1,1,9,1,0.5673633685014543
F2 singleton-to-rest,4,4,12,16,0,1,29,38,sym,38,9,12,12,9,9,77613238740747.25,1,9,1,1,0,10,1,3.538391158659055e-16
F2 singleton-to-rest,4,4,12,16,0,1,29,38,odd,76,9,12,12,12,12,inf,1,12,1,1,1,16,1,0.5673633685014543
F2 singleton-to-rest,5,5,20,16,0,1,29,38,sym,38,14,20,20,14,14,34363229555293.414,1,14,1,1,0,15,1,3.538391158659055e-16
F2 singleton-to-rest,5,5,20,16,0,1,29,38,odd,76,14,20,20,20,20,inf,1,20,1,1,1,25,1,0.5673633685014543
F2 singleton-to-rest,6,6,30,16,0,1,29,38,sym,38,20,30,30,20,20,26109865309119.715,1,20,1,1,0,21,1,3.538391158659055e-16
F2 singleton-to-rest,6,6,30,16,0,1,29,38,odd,76,20,30,30,30,30,inf,1,30,1,1,1,36,1,0.5673633685014543
F3 2-subsets,4,6,24,16,0,1,29,38,sym,38,9,12,24,9,9,171192483391035.72,1,9,1,1,0,10,1,3.538391158659055e-16
F3 2-subsets,4,6,24,16,0,1,29,38,odd,76,9,12,24,12,12,380056667600328.1,1,12,1,1,1,16,1,0.5673633685014543
F3 2-subsets,5,30,120,16,0,1,29,38,sym,38,14,20,38,14,14,30648255499153.246,1,14,1,1,0,15,1,3.538391158659055e-16
F3 2-subsets,5,30,120,16,0,1,29,38,odd,76,14,20,76,20,20,51234905143689.09,1,20,1,1,1,25,1,0.5673633685014543
F3 3-subsets,6,20,180,16,0,1,29,38,sym,38,20,30,38,20,20,26578987932275.51,1,20,1,1,0,21,1,3.538391158659055e-16
F3 3-subsets,6,20,180,16,0,1,29,38,odd,76,20,30,76,30,30,25440900686749.06,1,30,1,1,1,36,1,0.5673633685014543
F4 Du-type,6,2,18,16,0,1,29,38,sym,38,20,30,18,18,18,inf,1,18,1,1,0,21,0,3.538391158659055e-16
F4 Du-type,6,2,18,16,0,1,29,38,odd,76,20,30,18,18,18,inf,1,18,1,1,0,36,0,0.5673633685014543
F1 singletons,3,6,6,16,1,0,29,36,sym,36,5,6,6,5,5,63596882401967.37,1,5,1,1,0,6,1,2.3710390948869293e-16
F1 singletons,3,6,6,16,1,0,29,36,odd,72,5,6,6,6,6,inf,1,6,1,1,1,9,1,0.3974414571977571
F1 singletons,4,12,12,16,1,0,29,36,sym,36,9,12,12,9,9,99846246841401.39,1,9,1,1,0,10,1,2.3710390948869293e-16
F1 singletons,4,12,12,16,1,0,29,36,odd,72,9,12,12,12,12,inf,1,12,1,1,1,16,1,0.3974414571977571
F1 singletons,5,20,20,16,1,0,29,36,sym,36,14,20,20,14,14,142605602380861.28,1,14,1,1,0,15,1,2.3710390948869293e-16
F1 singletons,5,20,20,16,1,0,29,36,odd,72,14,20,20,20,20,inf,1,20,1,1,1,25,1,0.3974414571977571
F1 singletons,6,30,30,16,1,0,29,36,sym,36,20,30,30,20,20,13696570889114.873,1,20,1,1,0,21,1,2.3710390948869293e-16
F1 singletons,6,30,30,16,1,0,29,36,odd,72,20,30,30,30,30,inf,1,30,1,1,1,36,1,0.3974414571977571
F2 singleton-to-rest,3,3,6,16,1,0,29,36,sym,36,5,6,6,5,5,698853100094063.5,1,5,1,1,0,6,1,2.3710390948869293e-16
F2 singleton-to-rest,3,3,6,16,1,0,29,36,odd,72,5,6,6,6,6,inf,1,6,1,1,1,9,1,0.3974414571977571
F2 singleton-to-rest,4,4,12,16,1,0,29,36,sym,36,9,12,12,9,9,212782931924773.84,1,9,1,1,0,10,1,2.3710390948869293e-16
F2 singleton-to-rest,4,4,12,16,1,0,29,36,odd,72,9,12,12,12,12,inf,1,12,1,1,1,16,1,0.3974414571977571
F2 singleton-to-rest,5,5,20,16,1,0,29,36,sym,36,14,20,20,14,14,64326503352669.21,1,14,1,1,0,15,1,2.3710390948869293e-16
F2 singleton-to-rest,5,5,20,16,1,0,29,36,odd,72,14,20,20,20,20,inf,1,20,1,1,1,25,1,0.3974414571977571
F2 singleton-to-rest,6,6,30,16,1,0,29,36,sym,36,20,30,30,20,20,46578221301590.57,1,20,1,1,0,21,1,2.3710390948869293e-16
F2 singleton-to-rest,6,6,30,16,1,0,29,36,odd,72,20,30,30,30,30,inf,1,30,1,1,1,36,1,0.3974414571977571
F3 2-subsets,4,6,24,16,1,0,29,36,sym,36,9,12,24,9,9,254066461110213.62,1,9,1,1,0,10,1,2.3710390948869293e-16
F3 2-subsets,4,6,24,16,1,0,29,36,odd,72,9,12,24,12,12,65374979078177.195,1,12,1,1,1,16,1,0.3974414571977571
F3 2-subsets,5,30,120,16,1,0,29,36,sym,36,14,20,36,14,14,62724294634973.24,1,14,1,1,0,15,1,2.3710390948869293e-16
F3 2-subsets,5,30,120,16,1,0,29,36,odd,72,14,20,72,20,20,102631855302782.17,1,20,1,1,1,25,1,0.3974414571977571
F3 3-subsets,6,20,180,16,1,0,29,36,sym,36,20,30,36,20,20,20548820124085.297,1,20,1,1,0,21,1,2.3710390948869293e-16
F3 3-subsets,6,20,180,16,1,0,29,36,odd,72,20,30,72,30,30,77660412563525.38,1,30,1,1,1,36,1,0.3974414571977571
F4 Du-type,6,2,18,16,1,0,29,36,sym,36,20,30,18,18,18,inf,1,18,1,1,0,21,0,2.3710390948869293e-16
F4 Du-type,6,2,18,16,1,0,29,36,odd,72,20,30,18,18,18,inf,1,18,1,1,0,36,0,0.3974414571977571
F1 singletons,3,6,6,16,1,1,29,36,sym,36,5,6,6,5,5,1192458663127157.8,1,5,1,1,0,6,1,1.7920145859290317e-16
F1 singletons,3,6,6,16,1,1,29,36,odd,72,5,6,6,6,6,inf,1,6,1,1,1,9,1,0.1638915203154527
F1 singletons,4,12,12,16,1,1,29,36,sym,36,9,12,12,9,9,305711096268978.4,1,9,1,1,0,10,1,1.7920145859290317e-16
F1 singletons,4,12,12,16,1,1,29,36,odd,72,9,12,12,12,12,inf,1,12,1,1,1,16,1,0.1638915203154527
F1 singletons,5,20,20,16,1,1,29,36,sym,36,14,20,20,14,14,34940956701137.348,1,14,1,1,0,15,1,1.7920145859290317e-16
F1 singletons,5,20,20,16,1,1,29,36,odd,72,14,20,20,20,20,inf,1,20,1,1,1,25,1,0.1638915203154527
F1 singletons,6,30,30,16,1,1,29,36,sym,36,20,30,30,20,20,3235697939020.601,1,20,1,1,0,21,1,1.7920145859290317e-16
F1 singletons,6,30,30,16,1,1,29,36,odd,72,20,30,30,30,30,inf,1,30,1,1,1,36,1,0.1638915203154527
F2 singleton-to-rest,3,3,6,16,1,1,29,36,sym,36,5,6,6,5,5,1123608069608111.2,1,5,1,1,0,6,1,1.7920145859290317e-16
F2 singleton-to-rest,3,3,6,16,1,1,29,36,odd,72,5,6,6,6,6,inf,1,6,1,1,1,9,1,0.1638915203154527
F2 singleton-to-rest,4,4,12,16,1,1,29,36,sym,36,9,12,12,9,9,253562772162492.06,1,9,1,1,0,10,1,1.7920145859290317e-16
F2 singleton-to-rest,4,4,12,16,1,1,29,36,odd,72,9,12,12,12,12,inf,1,12,1,1,1,16,1,0.1638915203154527
F2 singleton-to-rest,5,5,20,16,1,1,29,36,sym,36,14,20,20,14,14,94779787384400.31,1,14,1,1,0,15,1,1.7920145859290317e-16
F2 singleton-to-rest,5,5,20,16,1,1,29,36,odd,72,14,20,20,20,20,inf,1,20,1,1,1,25,1,0.1638915203154527
F2 singleton-to-rest,6,6,30,16,1,1,29,36,sym,36,20,30,30,20,20,56153449278551.46,1,20,1,1,0,21,1,1.7920145859290317e-16
F2 singleton-to-rest,6,6,30,16,1,1,29,36,odd,72,20,30,30,30,30,inf,1,30,1,1,1,36,1,0.1638915203154527
F3 2-subsets,4,6,24,16,1,1,29,36,sym,36,9,12,24,9,9,172578539683190.38,1,9,1,1,0,10,1,1.7920145859290317e-16
F3 2-subsets,4,6,24,16,1,1,29,36,odd,72,9,12,24,12,12,200397327526888.97,1,12,1,1,1,16,1,0.1638915203154527
F3 2-subsets,5,30,120,16,1,1,29,36,sym,36,14,20,36,14,14,84650014372960.72,1,14,1,1,0,15,1,1.7920145859290317e-16
F3 2-subsets,5,30,120,16,1,1,29,36,odd,72,14,20,72,20,20,19012600344803.766,1,20,1,1,1,25,1,0.1638915203154527
F3 3-subsets,6,20,180,16,1,1,29,36,sym,36,20,30,36,20,20,6052817327427.343,1,20,1,1,0,21,1,1.7920145859290317e-16
F3 3-subsets,6,20,180,16,1,1,29,36,odd,72,20,30,72,30,30,74588965033031.72,1,30,1,1,1,36,1,0.1638915203154527
F4 Du-type,6,2,18,16,1,1,29,36,sym,36,20,30,18,18,18,inf,1,18,1,1,0,21,0,1.7920145859290317e-16
F4 Du-type,6,2,18,16,1,1,29,36,odd,72,20,30,18,18,18,inf,1,18,1,1,0,36,0,0.1638915203154527
F1 singletons,3,6,6,16,2,0,29,38,sym,38,5,6,6,5,5,465990544725117.8,1,5,1,1,0,6,1,4.458038483050735e-16
F1 singletons,3,6,6,16,2,0,29,38,odd,76,5,6,6,6,6,inf,1,6,1,1,1,9,1,0.4826114854771202
F1 singletons,4,12,12,16,2,0,29,38,sym,38,9,12,12,9,9,94678988767656.89,1,9,1,1,0,10,1,4.458038483050735e-16
F1 singletons,4,12,12,16,2,0,29,38,odd,76,9,12,12,12,12,inf,1,12,1,1,1,16,1,0.4826114854771202
F1 singletons,5,20,20,16,2,0,29,38,sym,38,14,20,20,14,14,153024852717936.56,1,14,1,1,0,15,1,4.458038483050735e-16
F1 singletons,5,20,20,16,2,0,29,38,odd,76,14,20,20,20,20,inf,1,20,1,1,1,25,1,0.4826114854771202
F1 singletons,6,30,30,16,2,0,29,38,sym,38,20,30,30,20,20,6165518691236.978,1,20,1,1,0,21,1,4.458038483050735e-16
F1 singletons,6,30,30,16,2,0,29,38,odd,76,20,30,30,30,30,inf,1,30,1,1,1,36,1,0.4826114854771202
F2 singleton-to-rest,3,3,6,16,2,0,29,38,sym,38,5,6,6,5,5,257094755954000.1,1,5,1,1,0,6,1,4.458038483050735e-16
F2 singleton-to-rest,3,3,6,16,2,0,29,38,odd,76,5,6,6,6,6,inf,1,6,1,1,1,9,1,0.4826114854771202
F2 singleton-to-rest,4,4,12,16,2,0,29,38,sym,38,9,12,12,9,9,76495283558346.03,1,9,1,1,0,10,1,4.458038483050735e-16
F2 singleton-to-rest,4,4,12,16,2,0,29,38,odd,76,9,12,12,12,12,inf,1,12,1,1,1,16,1,0.4826114854771202
F2 singleton-to-rest,5,5,20,16,2,0,29,38,sym,38,14,20,20,14,14,11019473578329.588,1,14,1,1,0,15,1,4.458038483050735e-16
F2 singleton-to-rest,5,5,20,16,2,0,29,38,odd,76,14,20,20,20,20,inf,1,20,1,1,1,25,1,0.4826114854771202
F2 singleton-to-rest,6,6,30,16,2,0,29,38,sym,38,20,30,30,20,20,8264146450494.7705,1,20,1,1,0,21,1,4.458038483050735e-16
F2 singleton-to-rest,6,6,30,16,2,0,29,38,odd,76,20,30,30,30,30,inf,1,30,1,1,1,36,1,0.4826114854771202
F3 2-subsets,4,6,24,16,2,0,29,38,sym,38,9,12,24,9,9,19160423308660.363,1,9,1,1,0,10,1,4.458038483050735e-16
F3 2-subsets,4,6,24,16,2,0,29,38,odd,76,9,12,24,12,12,120041330942426.55,1,12,1,1,1,16,1,0.4826114854771202
F3 2-subsets,5,30,120,16,2,0,29,38,sym,38,14,20,38,14,14,42006531115512.42,1,14,1,1,0,15,1,4.458038483050735e-16
F3 2-subsets,5,30,120,16,2,0,29,38,odd,76,14,20,76,20,20,148813242559524.12,1,20,1,1,1,25,1,0.4826114854771202
F3 3-subsets,6,20,180,16,2,0,29,38,sym,38,20,30,38,20,20,7887431258510.823,1,20,1,1,0,21,1,4.458038483050735e-16
F3 3-subsets,6,20,180,16,2,0,29,38,odd,76,20,30,76,30,30,124344104996857.8,1,30,1,1,1,36,1,0.4826114854771202
F4 Du-type,6,2,18,16,2,0,29,38,sym,38,20,30,18,18,18,inf,1,18,1,1,0,21,0,4.458038483050735e-16
F4 Du-type,6,2,18,16,2,0,29,38,odd,76,20,30,18,18,18,inf,1,18,1,1,0,36,0,0.4826114854771202
F1 singletons,3,6,6,16,2,1,29,38,sym,38,5,6,6,5,5,103835245135168.44,1,5,1,1,0,6,1,5.12466254829405e-16
F1 singletons,3,6,6,16,2,1,29,38,odd,76,5,6,6,6,6,inf,1,6,1,1,1,9,1,0.23143031312226595
F1 singletons,4,12,12,16,2,1,29,38,sym,38,9,12,12,9,9,74604839170308.12,1,9,1,1,0,10,1,5.12466254829405e-16
F1 singletons,4,12,12,16,2,1,29,38,odd,76,9,12,12,12,12,inf,1,12,1,1,1,16,1,0.23143031312226595
F1 singletons,5,20,20,16,2,1,29,38,sym,38,14,20,20,14,14,68850648475324.7,1,14,1,1,0,15,1,5.12466254829405e-16
F1 singletons,5,20,20,16,2,1,29,38,odd,76,14,20,20,20,20,inf,1,20,1,1,1,25,1,0.23143031312226595
F1 singletons,6,30,30,16,2,1,29,38,sym,38,20,30,30,20,20,13428936345360.383,1,20,1,1,0,21,1,5.12466254829405e-16
F1 singletons,6,30,30,16,2,1,29,38,odd,76,20,30,30,30,30,inf,1,30,1,1,1,36,1,0.23143031312226595
F2 singleton-to-rest,3,3,6,16,2,1,29,38,sym,38,5,6,6,5,5,124987468680767.94,1,5,1,1,0,6,1,5.12466254829405e-16
F2 singleton-to-rest,3,3,6,16,2,1,29,38,odd,76,5,6,6,6,6,inf,1,6,1,1,1,9,1,0.23143031312226595
F2 singleton-to-rest,4,4,12,16,2,1,29,38,sym,38,9,12,12,9,9,109230551326079.94,1,9,1,1,0,10,1,5.12466254829405e-16
F2 singleton-to-rest,4,4,12,16,2,1,29,38,odd,76,9,12,12,12,12,inf,1,12,1,1,1,16,1,0.23143031312226595
F2 singleton-to-rest,5,5,20,16,2,1,29,38,sym,38,14,20,20,14,14,28688457547336.613,1,14,1,1,0,15,1,5.12466254829405e-16
F2 singleton-to-rest,5,5,20,16,2,1,29,38,odd,76,14,20,20,20,20,inf,1,20,1,1,1,25,1,0.23143031312226595
F2 singleton-to-rest,6,6,30,16,2,1,29,38,sym,38,20,30,30,20,20,13154004599556.35,1,20,1,1,0,21,1,5.12466254829405e-16
F2 singleton-to-rest,6,6,30,16,2,1,29,38,odd,76,20,30,30,30,30,inf,1,30,1,1,1,36,1,0.23143031312226595
F3 2-subsets,4,6,24,16,2,1,29,38,sym,38,9,12,24,9,9,128643384686290.4,1,9,1,1,0,10,1,5.12466254829405e-16
F3 2-subsets,4,6,24,16,2,1,29,38,odd,76,9,12,24,12,12,282785372525126.8,1,12,1,1,1,16,1,0.23143031312226595
F3 2-subsets,5,30,120,16,2,1,29,38,sym,38,14,20,38,14,14,22261131776955.457,1,14,1,1,0,15,1,5.12466254829405e-16
F3 2-subsets,5,30,120,16,2,1,29,38,odd,76,14,20,76,20,20,63752528963612.086,1,20,1,1,1,25,1,0.23143031312226595
F3 3-subsets,6,20,180,16,2,1,29,38,sym,38,20,30,38,20,20,21983249599375.703,1,20,1,1,0,21,1,5.12466254829405e-16
F3 3-subsets,6,20,180,16,2,1,29,38,odd,76,20,30,76,30,30,145969162021168.4,1,30,1,1,1,36,1,0.23143031312226595
F4 Du-type,6,2,18,16,2,1,29,38,sym,38,20,30,18,18,18,inf,1,18,1,1,0,21,0,5.12466254829405e-16
F4 Du-type,6,2,18,16,2,1,29,38,odd,76,20,30,18,18,18,inf,1,18,1,1,0,36,0,0.23143031312226595
F1 singletons,3,6,6,24,0,0,45,59,sym,59,5,6,6,5,5,70114331907834.93,1,5,1,1,0,6,1,6.052515631596668e-16
F1 singletons,3,6,6,24,0,0,45,59,odd,118,5,6,6,6,6,inf,1,6,1,1,1,9,1,0.23210658877839174
F1 singletons,4,12,12,24,0,0,45,59,sym,59,9,12,12,9,9,68878276286180.88,1,9,1,1,0,10,1,6.052515631596668e-16
F1 singletons,4,12,12,24,0,0,45,59,odd,118,9,12,12,12,12,inf,1,12,1,1,1,16,1,0.23210658877839174
F1 singletons,5,20,20,24,0,0,45,59,sym,59,14,20,20,14,14,50984697862357.445,1,14,1,1,0,15,1,6.052515631596668e-16
F1 singletons,5,20,20,24,0,0,45,59,odd,118,14,20,20,20,20,inf,1,20,1,1,1,25,1,0.23210658877839174
F1 singletons,6,30,30,24,0,0,45,59,sym,59,20,30,30,20,20,32527012539078.023,1,20,1,1,0,21,1,6.052515631596668e-16
F1 singletons,6,30,30,24,0,0,45,59,odd,118,20,30,30,30,30,inf,1,30,1,1,1,36,1,0.23210658877839174
F2 singleton-to-rest,3,3,6,24,0,0,45,59,sym,59,5,6,6,5,5,27228108508424.023,1,5,1,1,0,6,1,6.052515631596668e-16
F2 singleton-to-rest,3,3,6,24,0,0,45,59,odd,118,5,6,6,6,6,inf,1,6,1,1,1,9,1,0.23210658877839174
F2 singleton-to-rest,4,4,12,24,0,0,45,59,sym,59,9,12,12,9,9,119693203734038.5,1,9,1,1,0,10,1,6.052515631596668e-16
F2 singleton-to-rest,4,4,12,24,0,0,45,59,odd,118,9,12,12,12,12,inf,1,12,1,1,1,16,1,0.23210658877839174
F2 singleton-to-rest,5,5,20,24,0,0,45,59,sym,59,14,20,20,14,14,45780651443512.516,1,14,1,1,0,15,1,6.052515631596668e-16
F2 singleton-to-rest,5,5,20,24,0,0,45,59,odd,118,14,20,20,20,20,inf,1,20,1,1,1,25,1,0.23210658877839174
F2 singleton-to-rest,6,6,30,24,0,0,45,59,sym,59,20,30,30,20,20,19448943024927.254,1,20,1,1,0,21,1,6.052515631596668e-16
F2 singleton-to-rest,6,6,30,24,0,0,45,59,odd,118,20,30,30,30,30,inf,1,30,1,1,1,36,1,0.23210658877839174
F3 2-subsets,4,6,24,24,0,0,45,59,sym,59,9,12,24,9,9,148506845347926.72,1,9,1,1,0,10,1,6.052515631596668e-16
F3 2-subsets,4,6,24,24,0,0,45,59,odd,118,9,12,24,12,12,846676305693324.5,1,12,1,1,1,16,1,0.23210658877839174
F3 2-subsets,5,30,120,24,0,0,45,59,sym,59,14,20,59,14,14,18686109784389.89,1,14,1,1,0,15,1,6.052515631596668e-16
F3 2-subsets,5,30,120,24,0,0,45,59,odd,118,14,20,118,20,20,304694385121489.3,1,20,1,1,1,25,1,0.23210658877839174
F3 3-subsets,6,20,180,24,0,0,45,59,sym,59,20,30,59,20,20,23598806547940.855,1,20,1,1,0,21,1,6.052515631596668e-16
F3 3-subsets,6,20,180,24,0,0,45,59,odd,118,20,30,118,30,30,177158366361310.0,1,30,1,1,1,36,1,0.23210658877839174
F4 Du-type,6,2,18,24,0,0,45,59,sym,59,20,30,18,18,18,inf,1,18,1,1,0,21,0,6.052515631596668e-16
F4 Du-type,6,2,18,24,0,0,45,59,odd,118,20,30,18,18,18,inf,1,18,1,1,0,36,0,0.23210658877839174
F1 singletons,3,6,6,24,0,1,45,59,sym,59,5,6,6,5,5,281304736464208.0,1,5,1,1,0,6,1,6.164244470601394e-16
F1 singletons,3,6,6,24,0,1,45,59,odd,118,5,6,6,6,6,inf,1,6,1,1,1,9,1,0.6803864164115067
F1 singletons,4,12,12,24,0,1,45,59,sym,59,9,12,12,9,9,77324894865833.92,1,9,1,1,0,10,1,6.164244470601394e-16
F1 singletons,4,12,12,24,0,1,45,59,odd,118,9,12,12,12,12,inf,1,12,1,1,1,16,1,0.6803864164115067
F1 singletons,5,20,20,24,0,1,45,59,sym,59,14,20,20,14,14,43905667443886.42,1,14,1,1,0,15,1,6.164244470601394e-16
F1 singletons,5,20,20,24,0,1,45,59,odd,118,14,20,20,20,20,inf,1,20,1,1,1,25,1,0.6803864164115067
F1 singletons,6,30,30,24,0,1,45,59,sym,59,20,30,30,20,20,26149946046244.81,1,20,1,1,0,21,1,6.164244470601394e-16
F1 singletons,6,30,30,24,0,1,45,59,odd,118,20,30,30,30,30,inf,1,30,1,1,1,36,1,0.6803864164115067
F2 singleton-to-rest,3,3,6,24,0,1,45,59,sym,59,5,6,6,5,5,215499541042077.7,1,5,1,1,0,6,1,6.164244470601394e-16
F2 singleton-to-rest,3,3,6,24,0,1,45,59,odd,118,5,6,6,6,6,inf,1,6,1,1,1,9,1,0.6803864164115067
F2 singleton-to-rest,4,4,12,24,0,1,45,59,sym,59,9,12,12,9,9,49109531876207.52,1,9,1,1,0,10,1,6.164244470601394e-16
F2 singleton-to-rest,4,4,12,24,0,1,45,59,odd,118,9,12,12,12,12,inf,1,12,1,1,1,16,1,0.6803864164115067
F2 singleton-to-rest,5,5,20,24,0,1,45,59,sym,59,14,20,20,14,14,21586303491818.64,1,14,1,1,0,15,1,6.164244470601394e-16
F2 singleton-to-rest,5,5,20,24,0,1,45,59,odd,118,14,20,20,20,20,inf,1,20,1,1,1,25,1,0.6803864164115067
F2 singleton-to-rest,6,6,30,24,0,1,45,59,sym,59,20,30,30,20,20,10372691342673.334,1,20,1,1,0,21,1,6.164244470601394e-16
F2 singleton-to-rest,6,6,30,24,0,1,45,59,odd,118,20,30,30,30,30,inf,1,30,1,1,1,36,1,0.6803864164115067
F3 2-subsets,4,6,24,24,0,1,45,59,sym,59,9,12,24,9,9,97361252481775.83,1,9,1,1,0,10,1,6.164244470601394e-16
F3 2-subsets,4,6,24,24,0,1,45,59,odd,118,9,12,24,12,12,747053049998716.1,1,12,1,1,1,16,1,0.6803864164115067
F3 2-subsets,5,30,120,24,0,1,45,59,sym,59,14,20,59,14,14,46648641551930.71,1,14,1,1,0,15,1,6.164244470601394e-16
F3 2-subsets,5,30,120,24,0,1,45,59,odd,118,14,20,118,20,20,72875873087419.77,1,20,1,1,1,25,1,0.6803864164115067
F3 3-subsets,6,20,180,24,0,1,45,59,sym,59,20,30,59,20,20,30373538771696.72,1,20,1,1,0,21,1,6.164244470601394e-16
F3 3-subsets,6,20,180,24,0,1,45,59,odd,118,20,30,118,30,30,171840566319915.06,1,30,1,1,1,36,1,0.6803864164115067
F4 Du-type,6,2,18,24,0,1,45,59,sym,59,20,30,18,18,18,inf,1,18,1,1,0,21,0,6.164244470601394e-16
F4 Du-type,6,2,18,24,0,1,45,59,odd,118,20,30,18,18,18,inf,1,18,1,1,0,36,0,0.6803864164115067
F1 singletons,3,6,6,24,1,0,45,62,sym,62,5,6,6,5,5,140278082588282.6,1,5,1,1,0,6,1,3.777985537624275e-16
F1 singletons,3,6,6,24,1,0,45,62,odd,124,5,6,6,6,6,inf,1,6,1,1,1,9,1,0.49603491582419557
F1 singletons,4,12,12,24,1,0,45,62,sym,62,9,12,12,9,9,180037786068140.56,1,9,1,1,0,10,1,3.777985537624275e-16
F1 singletons,4,12,12,24,1,0,45,62,odd,124,9,12,12,12,12,inf,1,12,1,1,1,16,1,0.49603491582419557
F1 singletons,5,20,20,24,1,0,45,62,sym,62,14,20,20,14,14,80420863575242.0,1,14,1,1,0,15,1,3.777985537624275e-16
F1 singletons,5,20,20,24,1,0,45,62,odd,124,14,20,20,20,20,inf,1,20,1,1,1,25,1,0.49603491582419557
F1 singletons,6,30,30,24,1,0,45,62,sym,62,20,30,30,20,20,67217437694038.305,1,20,1,1,0,21,1,3.777985537624275e-16
F1 singletons,6,30,30,24,1,0,45,62,odd,124,20,30,30,30,30,inf,1,30,1,1,1,36,1,0.49603491582419557
F2 singleton-to-rest,3,3,6,24,1,0,45,62,sym,62,5,6,6,5,5,245901180075457.25,1,5,1,1,0,6,1,3.777985537624275e-16
F2 singleton-to-rest,3,3,6,24,1,0,45,62,odd,124,5,6,6,6,6,inf,1,6,1,1,1,9,1,0.49603491582419557
F2 singleton-to-rest,4,4,12,24,1,0,45,62,sym,62,9,12,12,9,9,99152554772601.86,1,9,1,1,0,10,1,3.777985537624275e-16
F2 singleton-to-rest,4,4,12,24,1,0,45,62,odd,124,9,12,12,12,12,inf,1,12,1,1,1,16,1,0.49603491582419557
F2 singleton-to-rest,5,5,20,24,1,0,45,62,sym,62,14,20,20,14,14,111774448884867.86,1,14,1,1,0,15,1,3.777985537624275e-16
F2 singleton-to-rest,5,5,20,24,1,0,45,62,odd,124,14,20,20,20,20,inf,1,20,1,1,1,25,1,0.49603491582419557
F2 singleton-to-rest,6,6,30,24,1,0,45,62,sym,62,20,30,30,20,20,50333873907894.77,1,20,1,1,0,21,1,3.777985537624275e-16
F2 singleton-to-rest,6,6,30,24,1,0,45,62,odd,124,20,30,30,30,30,inf,1,30,1,1,1,36,1,0.49603491582419557
F3 2-subsets,4,6,24,24,1,0,45,62,sym,62,9,12,24,9,9,231650147893258.97,1,9,1,1,0,10,1,3.777985537624275e-16
F3 2-subsets,4,6,24,24,1,0,45,62,odd,124,9,12,24,12,12,219986383455861.5,1,12,1,1,1,16,1,0.49603491582419557
F3 2-subsets,5,30,120,24,1,0,45,62,sym,62,14,20,62,14,14,35075463626089.848,1,14,1,1,0,15,1,3.777985537624275e-16
F3 2-subsets,5,30,120,24,1,0,45,62,odd,124,14,20,120,20,20,130469348592016.22,1,20,1,1,1,25,1,0.49603491582419557
F3 3-subsets,6,20,180,24,1,0,45,62,sym,62,20,30,62,20,20,106203565599039.2,1,20,1,1,0,21,1,3.777985537624275e-16
F3 3-subsets,6,20,180,24,1,0,45,62,odd,124,20,30,124,30,30,183224332539507.56,1,30,1,1,1,36,1,0.49603491582419557
F4 Du-type,6,2,18,24,1,0,45,62,sym,62,20,30,18,18,18,inf,1,18,1,1,0,21,0,3.777985537624275e-16
F4 Du-type,6,2,18,24,1,0,45,62,odd,124,20,30,18,18,18,inf,1,18,1,1,0,36,0,0.49603491582419557
F1 singletons,3,6,6,24,1,1,45,62,sym,62,5,6,6,5,5,456858231566562.7,1,5,1,1,0,6,1,3.4428232655810646e-16
F1 singletons,3,6,6,24,1,1,45,62,odd,124,5,6,6,6,6,inf,1,6,1,1,1,9,1,0.26740876840210465
F1 singletons,4,12,12,24,1,1,45,62,sym,62,9,12,12,9,9,267210479339660.0,1,9,1,1,0,10,1,3.4428232655810646e-16
F1 singletons,4,12,12,24,1,1,45,62,odd,124,9,12,12,12,12,inf,1,12,1,1,1,16,1,0.26740876840210465
F1 singletons,5,20,20,24,1,1,45,62,sym,62,14,20,20,14,14,158453386877813.8,1,14,1,1,0,15,1,3.4428232655810646e-16
F1 singletons,5,20,20,24,1,1,45,62,odd,124,14,20,20,20,20,inf,1,20,1,1,1,25,1,0.26740876840210465
F1 singletons,6,30,30,24,1,1,45,62,sym,62,20,30,30,20,20,7238163201146.36,1,20,1,1,0,21,1,3.4428232655810646e-16
F1 singletons,6,30,30,24,1,1,45,62,odd,124,20,30,30,30,30,inf,1,30,1,1,1,36,1,0.26740876840210465
F2 singleton-to-rest,3,3,6,24,1,1,45,62,sym,62,5,6,6,5,5,826468068078163.8,1,5,1,1,0,6,1,3.4428232655810646e-16
F2 singleton-to-rest,3,3,6,24,1,1,45,62,odd,124,5,6,6,6,6,inf,1,6,1,1,1,9,1,0.26740876840210465
F2 singleton-to-rest,4,4,12,24,1,1,45,62,sym,62,9,12,12,9,9,148255632224543.6,1,9,1,1,0,10,1,3.4428232655810646e-16
F2 singleton-to-rest,4,4,12,24,1,1,45,62,odd,124,9,12,12,12,12,inf,1,12,1,1,1,16,1,0.26740876840210465
F2 singleton-to-rest,5,5,20,24,1,1,45,62,sym,62,14,20,20,14,14,201073718445665.88,1,14,1,1,0,15,1,3.4428232655810646e-16
F2 singleton-to-rest,5,5,20,24,1,1,45,62,odd,124,14,20,20,20,20,inf,1,20,1,1,1,25,1,0.26740876840210465
F2 singleton-to-rest,6,6,30,24,1,1,45,62,sym,62,20,30,30,20,20,10147364775273.701,1,20,1,1,0,21,1,3.4428232655810646e-16
F2 singleton-to-rest,6,6,30,24,1,1,45,62,odd,124,20,30,30,30,30,inf,1,30,1,1,1,36,1,0.26740876840210465
F3 2-subsets,4,6,24,24,1,1,45,62,sym,62,9,12,24,9,9,239962284185138.47,1,9,1,1,0,10,1,3.4428232655810646e-16
F3 2-subsets,4,6,24,24,1,1,45,62,odd,124,9,12,24,12,12,343566547778358.94,1,12,1,1,1,16,1,0.26740876840210465
F3 2-subsets,5,30,120,24,1,1,45,62,sym,62,14,20,62,14,14,179377738906543.47,1,14,1,1,0,15,1,3.4428232655810646e-16
F3 2-subsets,5,30,120,24,1,1,45,62,odd,124,14,20,120,20,20,194857984277853.16,1,20,1,1,1,25,1,0.26740876840210465
F3 3-subsets,6,20,180,24,1,1,45,62,sym,62,20,30,62,20,20,64363549785650.23,1,20,1,1,0,21,1,3.4428232655810646e-16
F3 3-subsets,6,20,180,24,1,1,45,62,odd,124,20,30,124,30,30,95673829479276.77,1,30,1,1,1,36,1,0.26740876840210465
F4 Du-type,6,2,18,24,1,1,45,62,sym,62,20,30,18,18,18,inf,1,18,1,1,0,21,0,3.4428232655810646e-16
F4 Du-type,6,2,18,24,1,1,45,62,odd,124,20,30,18,18,18,inf,1,18,1,1,0,36,0,0.26740876840210465
F1 singletons,3,6,6,24,2,0,45,60,sym,60,5,6,6,5,5,139982696980885.44,1,5,1,1,0,6,1,4.989574981189561e-16
F1 singletons,3,6,6,24,2,0,45,60,odd,120,5,6,6,6,6,inf,1,6,1,1,1,9,1,0.3352138306203796
F1 singletons,4,12,12,24,2,0,45,60,sym,60,9,12,12,9,9,232079741441451.97,1,9,1,1,0,10,1,4.989574981189561e-16
F1 singletons,4,12,12,24,2,0,45,60,odd,120,9,12,12,12,12,inf,1,12,1,1,1,16,1,0.3352138306203796
F1 singletons,5,20,20,24,2,0,45,60,sym,60,14,20,20,14,14,102911933629408.97,1,14,1,1,0,15,1,4.989574981189561e-16
F1 singletons,5,20,20,24,2,0,45,60,odd,120,14,20,20,20,20,inf,1,20,1,1,1,25,1,0.3352138306203796
F1 singletons,6,30,30,24,2,0,45,60,sym,60,20,30,30,20,20,11594882390732.688,1,20,1,1,0,21,1,4.989574981189561e-16
F1 singletons,6,30,30,24,2,0,45,60,odd,120,20,30,30,30,30,inf,1,30,1,1,1,36,1,0.3352138306203796
F2 singleton-to-rest,3,3,6,24,2,0,45,60,sym,60,5,6,6,5,5,246814663218025.9,1,5,1,1,0,6,1,4.989574981189561e-16
F2 singleton-to-rest,3,3,6,24,2,0,45,60,odd,120,5,6,6,6,6,inf,1,6,1,1,1,9,1,0.3352138306203796
F2 singleton-to-rest,4,4,12,24,2,0,45,60,sym,60,9,12,12,9,9,156072944744357.4,1,9,1,1,0,10,1,4.989574981189561e-16
F2 singleton-to-rest,4,4,12,24,2,0,45,60,odd,120,9,12,12,12,12,inf,1,12,1,1,1,16,1,0.3352138306203796
F2 singleton-to-rest,5,5,20,24,2,0,45,60,sym,60,14,20,20,14,14,75397594343107.08,1,14,1,1,0,15,1,4.989574981189561e-16
F2 singleton-to-rest,5,5,20,24,2,0,45,60,odd,120,14,20,20,20,20,inf,1,20,1,1,1,25,1,0.3352138306203796
F2 singleton-to-rest,6,6,30,24,2,0,45,60,sym,60,20,30,30,20,20,20406448913537.395,1,20,1,1,0,21,1,4.989574981189561e-16
F2 singleton-to-rest,6,6,30,24,2,0,45,60,odd,120,20,30,30,30,30,inf,1,30,1,1,1,36,1,0.3352138306203796
F3 2-subsets,4,6,24,24,2,0,45,60,sym,60,9,12,24,9,9,110293887488281.72,1,9,1,1,0,10,1,4.989574981189561e-16
F3 2-subsets,4,6,24,24,2,0,45,60,odd,120,9,12,24,12,12,307138804655393.6,1,12,1,1,1,16,1,0.3352138306203796
F3 2-subsets,5,30,120,24,2,0,45,60,sym,60,14,20,60,14,14,105885365673483.92,1,14,1,1,0,15,1,4.989574981189561e-16
F3 2-subsets,5,30,120,24,2,0,45,60,odd,120,14,20,120,20,20,158039179414842.56,1,20,1,1,1,25,1,0.3352138306203796
F3 3-subsets,6,20,180,24,2,0,45,60,sym,60,20,30,60,20,20,28949987901920.117,1,20,1,1,0,21,1,4.989574981189561e-16
F3 3-subsets,6,20,180,24,2,0,45,60,odd,120,20,30,120,30,30,69479721164626.44,1,30,1,1,1,36,1,0.3352138306203796
F4 Du-type,6,2,18,24,2,0,45,60,sym,60,20,30,18,18,18,inf,1,18,1,1,0,21,0,4.989574981189561e-16
F4 Du-type,6,2,18,24,2,0,45,60,odd,120,20,30,18,18,18,inf,1,18,1,1,0,36,0,0.3352138306203796
F1 singletons,3,6,6,24,2,1,45,60,sym,60,5,6,6,5,5,322591694656456.25,1,5,1,1,0,6,1,4.734566890579528e-16
F1 singletons,3,6,6,24,2,1,45,60,odd,120,5,6,6,6,6,inf,1,6,1,1,1,9,1,0.3016748456082265
F1 singletons,4,12,12,24,2,1,45,60,sym,60,9,12,12,9,9,148175352093510.12,1,9,1,1,0,10,1,4.734566890579528e-16
F1 singletons,4,12,12,24,2,1,45,60,odd,120,9,12,12,12,12,inf,1,12,1,1,1,16,1,0.3016748456082265
F1 singletons,5,20,20,24,2,1,45,60,sym,60,14,20,20,14,14,54751408818198.77,1,14,1,1,0,15,1,4.734566890579528e-16
F1 singletons,5,20,20,24,2,1,45,60,odd,120,14,20,20,20,20,inf,1,20,1,1,1,25,1,0.3016748456082265
F1 singletons,6,30,30,24,2,1,45,60,sym,60,20,30,30,20,20,74387019447019.7,1,20,1,1,0,21,1,4.734566890579528e-16
F1 singletons,6,30,30,24,2,1,45,60,odd,120,20,30,30,30,30,inf,1,30,1,1,1,36,1,0.3016748456082265
F2 singleton-to-rest,3,3,6,24,2,1,45,60,sym,60,5,6,6,5,5,452044497477968.1,1,5,1,1,0,6,1,4.734566890579528e-16
F2 singleton-to-rest,3,3,6,24,2,1,45,60,odd,120,5,6,6,6,6,inf,1,6,1,1,1,9,1,0.3016748456082265
F2 singleton-to-rest,4,4,12,24,2,1,45,60,sym,60,9,12,12,9,9,103661716707559.8,1,9,1,1,0,10,1,4.734566890579528e-16
F2 singleton-to-rest,4,4,12,24,2,1,45,60,odd,120,9,12,12,12,12,inf,1,12,1,1,1,16,1,0.3016748456082265
F2 singleton-to-rest,5,5,20,24,2,1,45,60,sym,60,14,20,20,14,14,75354461415601.73,1,14,1,1,0,15,1,4.734566890579528e-16
F2 singleton-to-rest,5,5,20,24,2,1,45,60,odd,120,14,20,20,20,20,inf,1,20,1,1,1,25,1,0.3016748456082265
F2 singleton-to-rest,6,6,30,24,2,1,45,60,sym,60,20,30,30,20,20,13461694681194.557,1,20,1,1,0,21,1,4.734566890579528e-16
F2 singleton-to-rest,6,6,30,24,2,1,45,60,odd,120,20,30,30,30,30,inf,1,30,1,1,1,36,1,0.3016748456082265
F3 2-subsets,4,6,24,24,2,1,45,60,sym,60,9,12,24,9,9,349414182535631.25,1,9,1,1,0,10,1,4.734566890579528e-16
F3 2-subsets,4,6,24,24,2,1,45,60,odd,120,9,12,24,12,12,133732200915084.3,1,12,1,1,1,16,1,0.3016748456082265
F3 2-subsets,5,30,120,24,2,1,45,60,sym,60,14,20,60,14,14,71808792614000.31,1,14,1,1,0,15,1,4.734566890579528e-16
F3 2-subsets,5,30,120,24,2,1,45,60,odd,120,14,20,120,20,20,177342535709939.1,1,20,1,1,1,25,1,0.3016748456082265
F3 3-subsets,6,20,180,24,2,1,45,60,sym,60,20,30,60,20,20,39541802523395.3,1,20,1,1,0,21,1,4.734566890579528e-16
F3 3-subsets,6,20,180,24,2,1,45,60,odd,120,20,30,120,30,30,38572793472240.92,1,30,1,1,1,36,1,0.3016748456082265
F4 Du-type,6,2,18,24,2,1,45,60,sym,60,20,30,18,18,18,inf,1,18,1,1,0,21,0,4.734566890579528e-16
F4 Du-type,6,2,18,24,2,1,45,60,odd,120,20,30,18,18,18,inf,1,18,1,1,0,36,0,0.3016748456082265
F1 singletons,3,6,6,32,0,0,61,84,sym,84,5,6,6,5,5,434719996610745.1,1,5,1,1,0,6,1,9.411692923432013e-16
F1 singletons,3,6,6,32,0,0,61,84,odd,168,5,6,6,6,6,inf,1,6,1,1,1,9,1,0.25772988327273927
F1 singletons,4,12,12,32,0,0,61,84,sym,84,9,12,12,9,9,79816939623738.81,1,9,1,1,0,10,1,9.411692923432013e-16
F1 singletons,4,12,12,32,0,0,61,84,odd,168,9,12,12,12,12,inf,1,12,1,1,1,16,1,0.25772988327273927
F1 singletons,5,20,20,32,0,0,61,84,sym,84,14,20,20,14,14,28956211470619.13,1,14,1,1,0,15,1,9.411692923432013e-16
F1 singletons,5,20,20,32,0,0,61,84,odd,168,14,20,20,20,20,inf,1,20,1,1,1,25,1,0.25772988327273927
F1 singletons,6,30,30,32,0,0,61,84,sym,84,20,30,30,20,20,13010136192148.791,1,20,1,1,0,21,1,9.411692923432013e-16
F1 singletons,6,30,30,32,0,0,61,84,odd,168,20,30,30,30,30,inf,1,30,1,1,1,36,1,0.25772988327273927
F2 singleton-to-rest,3,3,6,32,0,0,61,84,sym,84,5,6,6,5,5,100835403784722.94,1,5,1,1,0,6,1,9.411692923432013e-16
F2 singleton-to-rest,3,3,6,32,0,0,61,84,odd,168,5,6,6,6,6,inf,1,6,1,1,1,9,1,0.25772988327273927
F2 singleton-to-rest,4,4,12,32,0,0,61,84,sym,84,9,12,12,9,9,68541735338698.0,1,9,1,1,0,10,1,9.411692923432013e-16
F2 singleton-to-rest,4,4,12,32,0,0,61,84,odd,168,9,12,12,12,12,inf,1,12,1,1,1,16,1,0.25772988327273927
F2 singleton-to-rest,5,5,20,32,0,0,61,84,sym,84,14,20,20,14,14,101274378640308.12,1,14,1,1,0,15,1,9.411692923432013e-16
F2 singleton-to-rest,5,5,20,32,0,0,61,84,odd,168,14,20,20,20,20,inf,1,20,1,1,1,25,1,0.25772988327273927
F2 singleton-to-rest,6,6,30,32,0,0,61,84,sym,84,20,30,30,20,20,7906350387772.828,1,20,1,1,0,21,1,9.411692923432013e-16
F2 singleton-to-rest,6,6,30,32,0,0,61,84,odd,168,20,30,30,30,30,inf,1,30,1,1,1,36,1,0.25772988327273927
F3 2-subsets,4,6,24,32,0,0,61,84,sym,84,9,12,24,9,9,170835319068447.8,1,9,1,1,0,10,1,9.411692923432013e-16
F3 2-subsets,4,6,24,32,0,0,61,84,odd,168,9,12,24,12,12,508743127161041.7,1,12,1,1,1,16,1,0.25772988327273927
F3 2-subsets,5,30,120,32,0,0,61,84,sym,84,14,20,84,14,14,32027130063390.723,1,14,1,1,0,15,1,9.411692923432013e-16
F3 2-subsets,5,30,120,32,0,0,61,84,odd,168,14,20,120,20,20,144620836654899.3,1,20,1,1,1,25,1,0.25772988327273927
F3 3-subsets,6,20,180,32,0,0,61,84,sym,84,20,30,84,20,20,70307360445360.82,1,20,1,1,0,21,1,9.411692923432013e-16
F3 3-subsets,6,20,180,32,0,0,61,84,odd,168,20,30,168,30,30,75459236408590.17,1,30,1,1,1,36,1,0.25772988327273927
F4 Du-type,6,2,18,32,0,0,61,84,sym,84,20,30,18,18,18,inf,1,18,1,1,0,21,0,9.411692923432013e-16
F4 Du-type,6,2,18,32,0,0,61,84,odd,168,20,30,18,18,18,inf,1,18,1,1,0,36,0,0.25772988327273927
F1 singletons,3,6,6,32,0,1,61,84,sym,84,5,6,6,5,5,292769478297145.7,1,5,1,1,0,6,1,5.00408355604658e-16
F1 singletons,3,6,6,32,0,1,61,84,odd,168,5,6,6,6,6,inf,1,6,1,1,1,9,1,0.4166528771486599
F1 singletons,4,12,12,32,0,1,61,84,sym,84,9,12,12,9,9,127207630189192.23,1,9,1,1,0,10,1,5.00408355604658e-16
F1 singletons,4,12,12,32,0,1,61,84,odd,168,9,12,12,12,12,inf,1,12,1,1,1,16,1,0.4166528771486599
F1 singletons,5,20,20,32,0,1,61,84,sym,84,14,20,20,14,14,50191480414523.96,1,14,1,1,0,15,1,5.00408355604658e-16
F1 singletons,5,20,20,32,0,1,61,84,odd,168,14,20,20,20,20,inf,1,20,1,1,1,25,1,0.4166528771486599
F1 singletons,6,30,30,32,0,1,61,84,sym,84,20,30,30,20,20,18089803115305.42,1,20,1,1,0,21,1,5.00408355604658e-16
F1 singletons,6,30,30,32,0,1,61,84,odd,168,20,30,30,30,30,inf,1,30,1,1,1,36,1,0.4166528771486599
F2 singleton-to-rest,3,3,6,32,0,1,61,84,sym,84,5,6,6,5,5,45114145038596.63,1,5,1,1,0,6,1,5.00408355604658e-16
F2 singleton-to-rest,3,3,6,32,0,1,61,84,odd,168,5,6,6,6,6,inf,1,6,1,1,1,9,1,0.4166528771486599
F2 singleton-to-rest,4,4,12,32,0,1,61,84,sym,84,9,12,12,9,9,39672486407074.3,1,9,1,1,0,10,1,5.00408355604658e-16
F2 singleton-to-rest,4,4,12,32,0,1,61,84,odd,168,9,12,12,12,12,inf,1,12,1,1,1,16,1,0.4166528771486599
F2 singleton-to-rest,5,5,20,32,0,1,61,84,sym,84,14,20,20,14,14,58116826335894.06,1,14,1,1,0,15,1,5.00408355604658e-16
F2 singleton-to-rest,5,5,20,32,0,1,61,84,odd,168,14,20,20,20,20,inf,1,20,1,1,1,25,1,0.4166528771486599
F2 singleton-to-rest,6,6,30,32,0,1,61,84,sym,84,20,30,30,20,20,15295628382559.176,1,20,1,1,0,21,1,5.00408355604658e-16
F2 singleton-to-rest,6,6,30,32,0,1,61,84,odd,168,20,30,30,30,30,inf,1,30,1,1,1,36,1,0.4166528771486599
F3 2-subsets,4,6,24,32,0,1,61,84,sym,84,9,12,24,9,9,201164015576937.7,1,9,1,1,0,10,1,5.00408355604658e-16
F3 2-subsets,4,6,24,32,0,1,61,84,odd,168,9,12,24,12,12,617024616116906.2,1,12,1,1,1,16,1,0.4166528771486599
F3 2-subsets,5,30,120,32,0,1,61,84,sym,84,14,20,84,14,14,30198491957600.55,1,14,1,1,0,15,1,5.00408355604658e-16
F3 2-subsets,5,30,120,32,0,1,61,84,odd,168,14,20,120,20,20,134740535723431.45,1,20,1,1,1,25,1,0.4166528771486599
F3 3-subsets,6,20,180,32,0,1,61,84,sym,84,20,30,84,20,20,47642968354290.29,1,20,1,1,0,21,1,5.00408355604658e-16
F3 3-subsets,6,20,180,32,0,1,61,84,odd,168,20,30,168,30,30,47437462200841.09,1,30,1,1,1,36,1,0.4166528771486599
F4 Du-type,6,2,18,32,0,1,61,84,sym,84,20,30,18,18,18,inf,1,18,1,1,0,21,0,5.00408355604658e-16
F4 Du-type,6,2,18,32,0,1,61,84,odd,168,20,30,18,18,18,inf,1,18,1,1,0,36,0,0.4166528771486599
F1 singletons,3,6,6,32,1,0,61,84,sym,84,5,6,6,5,5,138578618425922.52,1,5,1,1,0,6,1,6.700415879435605e-16
F1 singletons,3,6,6,32,1,0,61,84,odd,168,5,6,6,6,6,inf,1,6,1,1,1,9,1,0.35396101390953993
F1 singletons,4,12,12,32,1,0,61,84,sym,84,9,12,12,9,9,171161955727473.34,1,9,1,1,0,10,1,6.700415879435605e-16
F1 singletons,4,12,12,32,1,0,61,84,odd,168,9,12,12,12,12,inf,1,12,1,1,1,16,1,0.35396101390953993
F1 singletons,5,20,20,32,1,0,61,84,sym,84,14,20,20,14,14,35929643450666.94,1,14,1,1,0,15,1,6.700415879435605e-16
F1 singletons,5,20,20,32,1,0,61,84,odd,168,14,20,20,20,20,inf,1,20,1,1,1,25,1,0.35396101390953993
F1 singletons,6,30,30,32,1,0,61,84,sym,84,20,30,30,20,20,41563174510068.766,1,20,1,1,0,21,1,6.700415879435605e-16
F1 singletons,6,30,30,32,1,0,61,84,odd,168,20,30,30,30,30,inf,1,30,1,1,1,36,1,0.35396101390953993
F2 singleton-to-rest,3,3,6,32,1,0,61,84,sym,84,5,6,6,5,5,351442036914042.0,1,5,1,1,0,6,1,6.700415879435605e-16
F2 singleton-to-rest,3,3,6,32,1,0,61,84,odd,168,5,6,6,6,6,inf,1,6,1,1,1,9,1,0.35396101390953993
F2 singleton-to-rest,4,4,12,32,1,0,61,84,sym,84,9,12,12,9,9,113984632939174.47,1,9,1,1,0,10,1,6.700415879435605e-16
F2 singleton-to-rest,4,4,12,32,1,0,61,84,odd,168,9,12,12,12,12,inf,1,12,1,1,1,16,1,0.35396101390953993
F2 singleton-to-rest,5,5,20,32,1,0,61,84,sym,84,14,20,20,14,14,39589060887047.234,1,14,1,1,0,15,1,6.700415879435605e-16
F2 singleton-to-rest,5,5,20,32,1,0,61,84,odd,168,14,20,20,20,20,inf,1,20,1,1,1,25,1,0.35396101390953993
F2 singleton-to-rest,6,6,30,32,1,0,61,84,sym,84,20,30,30,20,20,25582906276437.207,1,20,1,1,0,21,1,6.700415879435605e-16
F2 singleton-to-rest,6,6,30,32,1,0,61,84,odd,168,20,30,30,30,30,inf,1,30,1,1,1,36,1,0.35396101390953993
F3 2-subsets,4,6,24,32,1,0,61,84,sym,84,9,12,24,9,9,23327451280019.945,1,9,1,1,0,10,1,6.700415879435605e-16
F3 2-subsets,4,6,24,32,1,0,61,84,odd,168,9,12,24,12,12,179062601097516.6,1,12,1,1,1,16,1,0.35396101390953993
F3 2-subsets,5,30,120,32,1,0,61,84,sym,84,14,20,84,14,14,58772896341676.36,1,14,1,1,0,15,1,6.700415879435605e-16
F3 2-subsets,5,30,120,32,1,0,61,84,odd,168,14,20,120,20,20,45085752602944.67,1,20,1,1,1,25,1,0.35396101390953993
F3 3-subsets,6,20,180,32,1,0,61,84,sym,84,20,30,84,20,20,31105273083720.074,1,20,1,1,0,21,1,6.700415879435605e-16
F3 3-subsets,6,20,180,32,1,0,61,84,odd,168,20,30,168,30,30,46394257135234.66,1,30,1,1,1,36,1,0.35396101390953993
F4 Du-type,6,2,18,32,1,0,61,84,sym,84,20,30,18,18,18,inf,1,18,1,1,0,21,0,6.700415879435605e-16
F4 Du-type,6,2,18,32,1,0,61,84,odd,168,20,30,18,18,18,inf,1,18,1,1,0,36,0,0.35396101390953993
F1 singletons,3,6,6,32,1,1,61,84,sym,84,5,6,6,5,5,10269108247332.555,1,5,1,1,0,6,1,5.122430838141147e-16
F1 singletons,3,6,6,32,1,1,61,84,odd,168,5,6,6,6,6,inf,1,6,1,1,1,9,1,0.3002312475129791
F1 singletons,4,12,12,32,1,1,61,84,sym,84,9,12,12,9,9,97398397263362.17,1,9,1,1,0,10,1,5.122430838141147e-16
F1 singletons,4,12,12,32,1,1,61,84,odd,168,9,12,12,12,12,inf,1,12,1,1,1,16,1,0.3002312475129791
F1 singletons,5,20,20,32,1,1,61,84,sym,84,14,20,20,14,14,65097683678546.42,1,14,1,1,0,15,1,5.122430838141147e-16
F1 singletons,5,20,20,32,1,1,61,84,odd,168,14,20,20,20,20,inf,1,20,1,1,1,25,1,0.3002312475129791
F1 singletons,6,30,30,32,1,1,61,84,sym,84,20,30,30,20,20,29458549478929.348,1,20,1,1,0,21,1,5.122430838141147e-16
F1 singletons,6,30,30,32,1,1,61,84,odd,168,20,30,30,30,30,inf,1,30,1,1,1,36,1,0.3002312475129791
F2 singleton-to-rest,3,3,6,32,1,1,61,84,sym,84,5,6,6,5,5,474694301023243.94,1,5,1,1,0,6,1,5.122430838141147e-16
F2 singleton-to-rest,3,3,6,32,1,1,61,84,odd,168,5,6,6,6,6,inf,1,6,1,1,1,9,1,0.3002312475129791
F2 singleton-to-rest,4,4,12,32,1,1,61,84,sym,84,9,12,12,9,9,74411100486021.14,1,9,1,1,0,10,1,5.122430838141147e-16
F2 singleton-to-rest,4,4,12,32,1,1,61,84,odd,168,9,12,12,12,12,inf,1,12,1,1,1,16,1,0.3002312475129791
F2 singleton-to-rest,5,5,20,32,1,1,61,84,sym,84,14,20,20,14,14,75901095115281.77,1,14,1,1,0,15,1,5.122430838141147e-16
F2 singleton-to-rest,5,5,20,32,1,1,61,84,odd,168,14,20,20,20,20,inf,1,20,1,1,1,25,1,0.3002312475129791
F2 singleton-to-rest,6,6,30,32,1,1,61,84,sym,84,20,30,30,20,20,16319881880153.508,1,20,1,1,0,21,1,5.122430838141147e-16
F2 singleton-to-rest,6,6,30,32,1,1,61,84,odd,168,20,30,30,30,30,inf,1,30,1,1,1,36,1,0.3002312475129791
F3 2-subsets,4,6,24,32,1,1,61,84,sym,84,9,12,24,9,9,131883117056589.08,1,9,1,1,0,10,1,5.122430838141147e-16
F3 2-subsets,4,6,24,32,1,1,61,84,odd,168,9,12,24,12,12,205337752936764.3,1,12,1,1,1,16,1,0.3002312475129791
F3 2-subsets,5,30,120,32,1,1,61,84,sym,84,14,20,84,14,14,88344717986850.84,1,14,1,1,0,15,1,5.122430838141147e-16
F3 2-subsets,5,30,120,32,1,1,61,84,odd,168,14,20,120,20,20,363983232930781.1,1,20,1,1,1,25,1,0.3002312475129791
F3 3-subsets,6,20,180,32,1,1,61,84,sym,84,20,30,84,20,20,30287388672478.586,1,20,1,1,0,21,1,5.122430838141147e-16
F3 3-subsets,6,20,180,32,1,1,61,84,odd,168,20,30,168,30,30,17923635639074.77,1,30,1,1,1,36,1,0.3002312475129791
F4 Du-type,6,2,18,32,1,1,61,84,sym,84,20,30,18,18,18,inf,1,18,1,1,0,21,0,5.122430838141147e-16
F4 Du-type,6,2,18,32,1,1,61,84,odd,168,20,30,18,18,18,inf,1,18,1,1,0,36,0,0.3002312475129791
F1 singletons,3,6,6,32,2,0,61,87,sym,87,5,6,6,5,5,291812090004237.1,1,5,1,1,0,6,1,7.180075743401908e-16
F1 singletons,3,6,6,32,2,0,61,87,odd,174,5,6,6,6,6,inf,1,6,1,1,1,9,1,0.8676729635736988
F1 singletons,4,12,12,32,2,0,61,87,sym,87,9,12,12,9,9,149860340481691.4,1,9,1,1,0,10,1,7.180075743401908e-16
F1 singletons,4,12,12,32,2,0,61,87,odd,174,9,12,12,12,12,inf,1,12,1,1,1,16,1,0.8676729635736988
F1 singletons,5,20,20,32,2,0,61,87,sym,87,14,20,20,14,14,43084551698284.11,1,14,1,1,0,15,1,7.180075743401908e-16
F1 singletons,5,20,20,32,2,0,61,87,odd,174,14,20,20,20,20,inf,1,20,1,1,1,25,1,0.8676729635736988
F1 singletons,6,30,30,32,2,0,61,87,sym,87,20,30,30,20,20,27551872990034.848,1,20,1,1,0,21,1,7.180075743401908e-16
F1 singletons,6,30,30,32,2,0,61,87,odd,174,20,30,30,30,30,inf,1,30,1,1,1,36,1,0.8676729635736988
F2 singleton-to-rest,3,3,6,32,2,0,61,87,sym,87,5,6,6,5,5,957511667105169.1,1,5,1,1,0,6,1,7.180075743401908e-16
F2 singleton-to-rest,3,3,6,32,2,0,61,87,odd,174,5,6,6,6,6,inf,1,6,1,1,1,9,1,0.8676729635736988
F2 singleton-to-rest,4,4,12,32,2,0,61,87,sym,87,9,12,12,9,9,89021588573166.03,1,9,1,1,0,10,1,7.180075743401908e-16
F2 singleton-to-rest,4,4,12,32,2,0,61,87,odd,174,9,12,12,12,12,inf,1,12,1,1,1,16,1,0.8676729635736988
F2 singleton-to-rest,5,5,20,32,2,0,61,87,sym,87,14,20,20,14,14,47165429835566.2,1,14,1,1,0,15,1,7.180075743401908e-16
F2 singleton-to-rest,5,5,20,32,2,0,61,87,odd,174,14,20,20,20,20,inf,1,20,1,1,1,25,1,0.8676729635736988
F2 singleton-to-rest,6,6,30,32,2,0,61,87,sym,87,20,30,30,20,20,18279515857895.047,1,20,1,1,0,21,1,7.180075743401908e-16
F2 singleton-to-rest,6,6,30,32,2,0,61,87,odd,174,20,30,30,30,30,inf,1,30,1,1,1,36,1,0.8676729635736988
F3 2-subsets,4,6,24,32,2,0,61,87,sym,87,9,12,24,9,9,79602408190476.81,1,9,1,1,0,10,1,7.180075743401908e-16
F3 2-subsets,4,6,24,32,2,0,61,87,odd,174,9,12,24,12,12,434421828326875.94,1,12,1,1,1,16,1,0.8676729635736988
F3 2-subsets,5,30,120,32,2,0,61,87,sym,87,14,20,87,14,14,113239737180758.88,1,14,1,1,0,15,1,7.180075743401908e-16
F3 2-subsets,5,30,120,32,2,0,61,87,odd,174,14,20,120,20,20,239703079292316.94,1,20,1,1,1,25,1,0.8676729635736988
F3 3-subsets,6,20,180,32,2,0,61,87,sym,87,20,30,87,20,20,70887973727460.16,1,20,1,1,0,21,1,7.180075743401908e-16
F3 3-subsets,6,20,180,32,2,0,61,87,odd,174,20,30,174,30,30,49686175332524.336,1,30,1,1,1,36,1,0.8676729635736988
F4 Du-type,6,2,18,32,2,0,61,87,sym,87,20,30,18,18,18,inf,1,18,1,1,0,21,0,7.180075743401908e-16
F4 Du-type,6,2,18,32,2,0,61,87,odd,174,20,30,18,18,18,inf,1,18,1,1,0,36,0,0.8676729635736988
F1 singletons,3,6,6,32,2,1,61,87,sym,87,5,6,6,5,5,95370234090125.08,1,5,1,1,0,6,1,5.52259286408119e-16
F1 singletons,3,6,6,32,2,1,61,87,odd,174,5,6,6,6,6,inf,1,6,1,1,1,9,1,0.4399421975910407
F1 singletons,4,12,12,32,2,1,61,87,sym,87,9,12,12,9,9,93479604225979.52,1,9,1,1,0,10,1,5.52259286408119e-16
F1 singletons,4,12,12,32,2,1,61,87,odd,174,9,12,12,12,12,inf,1,12,1,1,1,16,1,0.4399421975910407
F1 singletons,5,20,20,32,2,1,61,87,sym,87,14,20,20,14,14,73807693256570.06,1,14,1,1,0,15,1,5.52259286408119e-16
F1 singletons,5,20,20,32,2,1,61,87,odd,174,14,20,20,20,20,inf,1,20,1,1,1,25,1,0.4399421975910407
F1 singletons,6,30,30,32,2,1,61,87,sym,87,20,30,30,20,20,60592212917898.96,1,20,1,1,0,21,1,5.52259286408119e-16
F1 singletons,6,30,30,32,2,1,61,87,odd,174,20,30,30,30,30,inf,1,30,1,1,1,36,1,0.4399421975910407
F2 singleton-to-rest,3,3,6,32,2,1,61,87,sym,87,5,6,6,5,5,284755934185718.06,1,5,1,1,0,6,1,5.52259286408119e-16
F2 singleton-to-rest,3,3,6,32,2,1,61,87,odd,174,5,6,6,6,6,inf,1,6,1,1,1,9,1,0.4399421975910407
F2 singleton-to-rest,4,4,12,32,2,1,61,87,sym,87,9,12,12,9,9,136602735334706.47,1,9,1,1,0,10,1,5.52259286408119e-16
F2 singleton-to-rest,4,4,12,32,2,1,61,87,odd,174,9,12,12,12,12,inf,1,12,1,1,1,16,1,0.4399421975910407
F2 singleton-to-rest,5,5,20,32,2,1,61,87,sym,87,14,20,20,14,14,24542596178728.176,1,14,1,1,0,15,1,5.52259286408119e-16
F2 singleton-to-rest,5,5,20,32,2,1,61,87,odd,174,14,20,20,20,20,inf,1,20,1,1,1,25,1,0.4399421975910407
F2 singleton-to-rest,6,6,30,32,2,1,61,87,sym,87,20,30,30,20,20,58153799507980.56,1,20,1,1,0,21,1,5.52259286408119e-16
F2 singleton-to-rest,6,6,30,32,2,1,61,87,odd,174,20,30,30,30,30,inf,1,30,1,1,1,36,1,0.4399421975910407
F3 2-subsets,4,6,24,32,2,1,61,87,sym,87,9,12,24,9,9,128694972371290.31,1,9,1,1,0,10,1,5.52259286408119e-16
F3 2-subsets,4,6,24,32,2,1,61,87,odd,174,9,12,24,12,12,149104539986194.06,1,12,1,1,1,16,1,0.4399421975910407
F3 2-subsets,5,30,120,32,2,1,61,87,sym,87,14,20,87,14,14,19393142442023.234,1,14,1,1,0,15,1,5.52259286408119e-16
F3 2-subsets,5,30,120,32,2,1,61,87,odd,174,14,20,120,20,20,133531407410796.2,1,20,1,1,1,25,1,0.4399421975910407
F3 3-subsets,6,20,180,32,2,1,61,87,sym,87,20,30,87,20,20,58068203235057.13,1,20,1,1,0,21,1,5.52259286408119e-16
F3 3-subsets,6,20,180,32,2,1,61,87,odd,174,20,30,174,30,30,27199800881856.117,1,30,1,1,1,36,1,0.4399421975910407
F4 Du-type,6,2,18,32,2,1,61,87,sym,87,20,30,18,18,18,inf,1,18,1,1,0,21,0,5.52259286408119e-16
F4 Du-type,6,2,18,32,2,1,61,87,odd,174,20,30,18,18,18,inf,1,18,1,1,0,36,0,0.4399421975910407
F1 singletons,3,6,6,40,0,0,77,107,sym,107,5,6,6,5,5,229350433116732.75,1,5,1,1,0,6,1,7.102045337483898e-16
F1 singletons,3,6,6,40,0,0,77,107,odd,214,5,6,6,6,6,inf,1,6,1,1,1,9,1,0.6425124439427754
F1 singletons,4,12,12,40,0,0,77,107,sym,107,9,12,12,9,9,24296427553718.965,1,9,1,1,0,10,1,7.102045337483898e-16
F1 singletons,4,12,12,40,0,0,77,107,odd,214,9,12,12,12,12,inf,1,12,1,1,1,16,1,0.6425124439427754
F1 singletons,5,20,20,40,0,0,77,107,sym,107,14,20,20,14,14,19643251043801.91,1,14,1,1,0,15,1,7.102045337483898e-16
F1 singletons,5,20,20,40,0,0,77,107,odd,214,14,20,20,20,20,inf,1,20,1,1,1,25,1,0.6425124439427754
F1 singletons,6,30,30,40,0,0,77,107,sym,107,20,30,30,20,20,12925229154697.44,1,20,1,1,0,21,1,7.102045337483898e-16
F1 singletons,6,30,30,40,0,0,77,107,odd,214,20,30,30,30,30,inf,1,30,1,1,1,36,1,0.6425124439427754
F2 singleton-to-rest,3,3,6,40,0,0,77,107,sym,107,5,6,6,5,5,87228307605364.83,1,5,1,1,0,6,1,7.102045337483898e-16
F2 singleton-to-rest,3,3,6,40,0,0,77,107,odd,214,5,6,6,6,6,inf,1,6,1,1,1,9,1,0.6425124439427754
F2 singleton-to-rest,4,4,12,40,0,0,77,107,sym,107,9,12,12,9,9,14737676591289.033,1,9,1,1,0,10,1,7.102045337483898e-16
F2 singleton-to-rest,4,4,12,40,0,0,77,107,odd,214,9,12,12,12,12,inf,1,12,1,1,1,16,1,0.6425124439427754
F2 singleton-to-rest,5,5,20,40,0,0,77,107,sym,107,14,20,20,14,14,40249508119958.27,1,14,1,1,0,15,1,7.102045337483898e-16
F2 singleton-to-rest,5,5,20,40,0,0,77,107,odd,214,14,20,20,20,20,inf,1,20,1,1,1,25,1,0.6425124439427754
F2 singleton-to-rest,6,6,30,40,0,0,77,107,sym,107,20,30,30,20,20,21108438881389.348,1,20,1,1,0,21,1,7.102045337483898e-16
F2 singleton-to-rest,6,6,30,40,0,0,77,107,odd,214,20,30,30,30,30,inf,1,30,1,1,1,36,1,0.6425124439427754
F3 2-subsets,4,6,24,40,0,0,77,107,sym,107,9,12,24,9,9,112971020572435.78,1,9,1,1,0,10,1,7.102045337483898e-16
F3 2-subsets,4,6,24,40,0,0,77,107,odd,214,9,12,24,12,12,97014680570530.27,1,12,1,1,1,16,1,0.6425124439427754
F3 2-subsets,5,30,120,40,0,0,77,107,sym,107,14,20,107,14,14,15056265562656.14,1,14,1,1,0,15,1,7.102045337483898e-16
F3 2-subsets,5,30,120,40,0,0,77,107,odd,214,14,20,120,20,20,106841978450080.66,1,20,1,1,1,25,1,0.6425124439427754
F3 3-subsets,6,20,180,40,0,0,77,107,sym,107,20,30,107,20,20,14467120319916.201,1,20,1,1,0,21,1,7.102045337483898e-16
F3 3-subsets,6,20,180,40,0,0,77,107,odd,214,20,30,180,30,30,15004172234289.303,1,30,1,1,1,36,1,0.6425124439427754
F4 Du-type,6,2,18,40,0,0,77,107,sym,107,20,30,18,18,18,inf,1,18,1,1,0,21,0,7.102045337483898e-16
F4 Du-type,6,2,18,40,0,0,77,107,odd,214,20,30,18,18,18,inf,1,18,1,1,0,36,0,0.6425124439427754
F1 singletons,3,6,6,40,0,1,77,107,sym,107,5,6,6,5,5,140530786544487.75,1,5,1,1,0,6,1,8.711402297028298e-16
F1 singletons,3,6,6,40,0,1,77,107,odd,214,5,6,6,6,6,inf,1,6,1,1,1,9,1,0.3514216556146625
F1 singletons,4,12,12,40,0,1,77,107,sym,107,9,12,12,9,9,136173631680802.77,1,9,1,1,0,10,1,8.711402297028298e-16
F1 singletons,4,12,12,40,0,1,77,107,odd,214,9,12,12,12,12,inf,1,12,1,1,1,16,1,0.3514216556146625
F1 singletons,5,20,20,40,0,1,77,107,sym,107,14,20,20,14,14,37814099598979.86,1,14,1,1,0,15,1,8.711402297028298e-16
F1 singletons,5,20,20,40,0,1,77,107,odd,214,14,20,20,20,20,inf,1,20,1,1,1,25,1,0.3514216556146625
F1 singletons,6,30,30,40,0,1,77,107,sym,107,20,30,30,20,20,13256860072026.053,1,20,1,1,0,21,1,8.711402297028298e-16
F1 singletons,6,30,30,40,0,1,77,107,odd,214,20,30,30,30,30,inf,1,30,1,1,1,36,1,0.3514216556146625
F2 singleton-to-rest,3,3,6,40,0,1,77,107,sym,107,5,6,6,5,5,67343250844809.21,1,5,1,1,0,6,1,8.711402297028298e-16
F2 singleton-to-rest,3,3,6,40,0,1,77,107,odd,214,5,6,6,6,6,inf,1,6,1,1,1,9,1,0.3514216556146625
F2 singleton-to-rest,4,4,12,40,0,1,77,107,sym,107,9,12,12,9,9,25800317165067.805,1,9,1,1,0,10,1,8.711402297028298e-16
F2 singleton-to-rest,4,4,12,40,0,1,77,107,odd,214,9,12,12,12,12,inf,1,12,1,1,1,16,1,0.3514216556146625
F2 singleton-to-rest,5,5,20,40,0,1,77,107,sym,107,14,20,20,14,14,11697198360735.695,1,14,1,1,0,15,1,8.711402297028298e-16
F2 singleton-to-rest,5,5,20,40,0,1,77,107,odd,214,14,20,20,20,20,inf,1,20,1,1,1,25,1,0.3514216556146625
F2 singleton-to-rest,6,6,30,40,0,1,77,107,sym,107,20,30,30,20,20,15771146094715.742,1,20,1,1,0,21,1,8.711402297028298e-16
F2 singleton-to-rest,6,6,30,40,0,1,77,107,odd,214,20,30,30,30,30,inf,1,30,1,1,1,36,1,0.3514216556146625
F3 2-subsets,4,6,24,40,0,1,77,107,sym,107,9,12,24,9,9,32549062190937.926,1,9,1,1,0,10,1,8.711402297028298e-16
F3 2-subsets,4,6,24,40,0,1,77,107,odd,214,9,12,24,12,12,605524557184356.0,1,12,1,1,1,16,1,0.3514216556146625
F3 2-subsets,5,30,120,40,0,1,77,107,sym,107,14,20,107,14,14,24736844041537.453,1,14,1,1,0,15,1,8.711402297028298e-16
F3 2-subsets,5,30,120,40,0,1,77,107,odd,214,14,20,120,20,20,476539229023063.8,1,20,1,1,1,25,1,0.3514216556146625
F3 3-subsets,6,20,180,40,0,1,77,107,sym,107,20,30,107,20,20,31525396799925.78,1,20,1,1,0,21,1,8.711402297028298e-16
F3 3-subsets,6,20,180,40,0,1,77,107,odd,214,20,30,180,30,30,12773753932385.57,1,30,1,1,1,36,1,0.3514216556146625
F4 Du-type,6,2,18,40,0,1,77,107,sym,107,20,30,18,18,18,inf,1,18,1,1,0,21,0,8.711402297028298e-16
F4 Du-type,6,2,18,40,0,1,77,107,odd,214,20,30,18,18,18,inf,1,18,1,1,0,36,0,0.3514216556146625
F1 singletons,3,6,6,40,1,0,77,107,sym,107,5,6,6,5,5,236245694959370.72,1,5,1,1,0,6,1,7.680145184311557e-16
F1 singletons,3,6,6,40,1,0,77,107,odd,214,5,6,6,6,6,inf,1,6,1,1,1,9,1,0.208837689729546
F1 singletons,4,12,12,40,1,0,77,107,sym,107,9,12,12,9,9,165373824703277.47,1,9,1,1,0,10,1,7.680145184311557e-16
F1 singletons,4,12,12,40,1,0,77,107,odd,214,9,12,12,12,12,inf,1,12,1,1,1,16,1,0.208837689729546
F1 singletons,5,20,20,40,1,0,77,107,sym,107,14,20,20,14,14,96549270036793.22,1,14,1,1,0,15,1,7.680145184311557e-16
F1 singletons,5,20,20,40,1,0,77,107,odd,214,14,20,20,20,20,inf,1,20,1,1,1,25,1,0.208837689729546
F1 singletons,6,30,30,40,1,0,77,107,sym,107,20,30,30,20,20,33684726978183.98,1,20,1,1,0,21,1,7.680145184311557e-16
F1 singletons,6,30,30,40,1,0,77,107,odd,214,20,30,30,30,30,inf,1,30,1,1,1,36,1,0.208837689729546
F2 singleton-to-rest,3,3,6,40,1,0,77,107,sym,107,5,6,6,5,5,80487878185660.06,1,5,1,1,0,6,1,7.680145184311557e-16
F2 singleton-to-rest,3,3,6,40,1,0,77,107,odd,214,5,6,6,6,6,inf,1,6,1,1,1,9,1,0.208837689729546
F2 singleton-to-rest,4,4,12,40,1,0,77,107,sym,107,9,12,12,9,9,72903827080541.38,1,9,1,1,0,10,1,7.680145184311557e-16
F2 singleton-to-rest,4,4,12,40,1,0,77,107,odd,214,9,12,12,12,12,inf,1,12,1,1,1,16,1,0.208837689729546
F2 singleton-to-rest,5,5,20,40,1,0,77,107,sym,107,14,20,20,14,14,13649839123858.123,1,14,1,1,0,15,1,7.680145184311557e-16
F2 singleton-to-rest,5,5,20,40,1,0,77,107,odd,214,14,20,20,20,20,inf,1,20,1,1,1,25,1,0.208837689729546
F2 singleton-to-rest,6,6,30,40,1,0,77,107,sym,107,20,30,30,20,20,63224030861738.98,1,20,1,1,0,21,1,7.680145184311557e-16
F2 singleton-to-rest,6,6,30,40,1,0,77,107,odd,214,20,30,30,30,30,inf,1,30,1,1,1,36,1,0.208837689729546
F3 2-subsets,4,6,24,40,1,0,77,107,sym,107,9,12,24,9,9,55190568667771.734,1,9,1,1,0,10,1,7.680145184311557e-16
F3 2-subsets,4,6,24,40,1,0,77,107,odd,214,9,12,24,12,12,89160744775989.6,1,12,1,1,1,16,1,0.208837689729546
F3 2-subsets,5,30,120,40,1,0,77,107,sym,107,14,20,107,14,14,19250633036750.21,1,14,1,1,0,15,1,7.680145184311557e-16
F3 2-subsets,5,30,120,40,1,0,77,107,odd,214,14,20,120,20,20,83205006701852.92,1,20,1,1,1,25,1,0.208837689729546
F3 3-subsets,6,20,180,40,1,0,77,107,sym,107,20,30,107,20,20,40263699577518.48,1,20,1,1,0,21,1,7.680145184311557e-16
F3 3-subsets,6,20,180,40,1,0,77,107,odd,214,20,30,180,30,30,38781779016963.48,1,30,1,1,1,36,1,0.208837689729546
F4 Du-type,6,2,18,40,1,0,77,107,sym,107,20,30,18,18,18,inf,1,18,1,1,0,21,0,7.680145184311557e-16
F4 Du-type,6,2,18,40,1,0,77,107,odd,214,20,30,18,18,18,inf,1,18,1,1,0,36,0,0.208837689729546
F1 singletons,3,6,6,40,1,1,77,107,sym,107,5,6,6,5,5,611367477546223.9,1,5,1,1,0,6,1,5.697420069968881e-16
F1 singletons,3,6,6,40,1,1,77,107,odd,214,5,6,6,6,6,inf,1,6,1,1,1,9,1,0.2939491975873725
F1 singletons,4,12,12,40,1,1,77,107,sym,107,9,12,12,9,9,73351412363686.86,1,9,1,1,0,10,1,5.697420069968881e-16
F1 singletons,4,12,12,40,1,1,77,107,odd,214,9,12,12,12,12,inf,1,12,1,1,1,16,1,0.2939491975873725
F1 singletons,5,20,20,40,1,1,77,107,sym,107,14,20,20,14,14,70517246707975.86,1,14,1,1,0,15,1,5.697420069968881e-16
F1 singletons,5,20,20,40,1,1,77,107,odd,214,14,20,20,20,20,inf,1,20,1,1,1,25,1,0.2939491975873725
F1 singletons,6,30,30,40,1,1,77,107,sym,107,20,30,30,20,20,30345367486898.547,1,20,1,1,0,21,1,5.697420069968881e-16
F1 singletons,6,30,30,40,1,1,77,107,odd,214,20,30,30,30,30,inf,1,30,1,1,1,36,1,0.2939491975873725
F2 singleton-to-rest,3,3,6,40,1,1,77,107,sym,107,5,6,6,5,5,452131209249762.5,1,5,1,1,0,6,1,5.697420069968881e-16
F2 singleton-to-rest,3,3,6,40,1,1,77,107,odd,214,5,6,6,6,6,inf,1,6,1,1,1,9,1,0.2939491975873725
F2 singleton-to-rest,4,4,12,40,1,1,77,107,sym,107,9,12,12,9,9,132436209525196.5,1,9,1,1,0,10,1,5.697420069968881e-16
F2 singleton-to-rest,4,4,12,40,1,1,77,107,odd,214,9,12,12,12,12,inf,1,12,1,1,1,16,1,0.2939491975873725
F2 singleton-to-rest,5,5,20,40,1,1,77,107,sym,107,14,20,20,14,14,40920583976693.66,1,14,1,1,0,15,1,5.697420069968881e-16
F2 singleton-to-rest,5,5,20,40,1,1,77,107,odd,214,14,20,20,20,20,inf,1,20,1,1,1,25,1,0.2939491975873725
F2 singleton-to-rest,6,6,30,40,1,1,77,107,sym,107,20,30,30,20,20,1050664857428.3381,1,20,1,1,0,21,1,5.697420069968881e-16
F2 singleton-to-rest,6,6,30,40,1,1,77,107,odd,214,20,30,30,30,30,inf,1,30,1,1,1,36,1,0.2939491975873725
F3 2-subsets,4,6,24,40,1,1,77,107,sym,107,9,12,24,9,9,95610728227676.77,1,9,1,1,0,10,1,5.697420069968881e-16
F3 2-subsets,4,6,24,40,1,1,77,107,odd,214,9,12,24,12,12,335658407930443.4,1,12,1,1,1,16,1,0.2939491975873725
F3 2-subsets,5,30,120,40,1,1,77,107,sym,107,14,20,107,14,14,36522474287453.48,1,14,1,1,0,15,1,5.697420069968881e-16
F3 2-subsets,5,30,120,40,1,1,77,107,odd,214,14,20,120,20,20,115744080701175.19,1,20,1,1,1,25,1,0.2939491975873725
F3 3-subsets,6,20,180,40,1,1,77,107,sym,107,20,30,107,20,20,73545768377698.31,1,20,1,1,0,21,1,5.697420069968881e-16
F3 3-subsets,6,20,180,40,1,1,77,107,odd,214,20,30,180,30,30,54335326914232.65,1,30,1,1,1,36,1,0.2939491975873725
F4 Du-type,6,2,18,40,1,1,77,107,sym,107,20,30,18,18,18,inf,1,18,1,1,0,21,0,5.697420069968881e-16
F4 Du-type,6,2,18,40,1,1,77,107,odd,214,20,30,18,18,18,inf,1,18,1,1,0,36,0,0.2939491975873725
F1 singletons,3,6,6,40,2,0,77,108,sym,108,5,6,6,5,5,124597895930851.4,1,5,1,1,0,6,1,8.525507065151539e-16
F1 singletons,3,6,6,40,2,0,77,108,odd,216,5,6,6,6,6,inf,1,6,1,1,1,9,1,0.27533376989814173
F1 singletons,4,12,12,40,2,0,77,108,sym,108,9,12,12,9,9,75759074726845.66,1,9,1,1,0,10,1,8.525507065151539e-16
F1 singletons,4,12,12,40,2,0,77,108,odd,216,9,12,12,12,12,inf,1,12,1,1,1,16,1,0.27533376989814173
F1 singletons,5,20,20,40,2,0,77,108,sym,108,14,20,20,14,14,29493413902955.53,1,14,1,1,0,15,1,8.525507065151539e-16
F1 singletons,5,20,20,40,2,0,77,108,odd,216,14,20,20,20,20,inf,1,20,1,1,1,25,1,0.27533376989814173
F1 singletons,6,30,30,40,2,0,77,108,sym,108,20,30,30,20,20,5132138894126.836,1,20,1,1,0,21,1,8.525507065151539e-16
F1 singletons,6,30,30,40,2,0,77,108,odd,216,20,30,30,30,30,inf,1,30,1,1,1,36,1,0.27533376989814173
F2 singleton-to-rest,3,3,6,40,2,0,77,108,sym,108,5,6,6,5,5,84182168992508.06,1,5,1,1,0,6,1,8.525507065151539e-16
F2 singleton-to-rest,3,3,6,40,2,0,77,108,odd,216,5,6,6,6,6,inf,1,6,1,1,1,9,1,0.27533376989814173
F2 singleton-to-rest,4,4,12,40,2,0,77,108,sym,108,9,12,12,9,9,45356132931959.55,1,9,1,1,0,10,1,8.525507065151539e-16
F2 singleton-to-rest,4,4,12,40,2,0,77,108,odd,216,9,12,12,12,12,inf,1,12,1,1,1,16,1,0.27533376989814173
F2 singleton-to-rest,5,5,20,40,2,0,77,108,sym,108,14,20,20,14,14,29090563806654.08,1,14,1,1,0,15,1,8.525507065151539e-16
F2 singleton-to-rest,5,5,20,40,2,0,77,108,odd,216,14,20,20,20,20,inf,1,20,1,1,1,25,1,0.27533376989814173
F2 singleton-to-rest,6,6,30,40,2,0,77,108,sym,108,20,30,30,20,20,4529647594050.871,1,20,1,1,0,21,1,8.525507065151539e-16
F2 singleton-to-rest,6,6,30,40,2,0,77,108,odd,216,20,30,30,30,30,inf,1,30,1,1,1,36,1,0.27533376989814173
F3 2-subsets,4,6,24,40,2,0,77,108,sym,108,9,12,24,9,9,74864438700435.02,1,9,1,1,0,10,1,8.525507065151539e-16
F3 2-subsets,4,6,24,40,2,0,77,108,odd,216,9,12,24,12,12,421462655659486.0,1,12,1,1,1,16,1,0.27533376989814173
F3 2-subsets,5,30,120,40,2,0,77,108,sym,108,14,20,108,14,14,29860125880743.79,1,14,1,1,0,15,1,8.525507065151539e-16
F3 2-subsets,5,30,120,40,2,0,77,108,odd,216,14,20,120,20,20,112081046971088.11,1,20,1,1,1,25,1,0.27533376989814173
F3 3-subsets,6,20,180,40,2,0,77,108,sym,108,20,30,108,20,20,25536860812839.676,1,20,1,1,0,21,1,8.525507065151539e-16
F3 3-subsets,6,20,180,40,2,0,77,108,odd,216,20,30,180,30,30,94584671194676.2,1,30,1,1,1,36,1,0.27533376989814173
F4 Du-type,6,2,18,40,2,0,77,108,sym,108,20,30,18,18,18,inf,1,18,1,1,0,21,0,8.525507065151539e-16
F4 Du-type,6,2,18,40,2,0,77,108,odd,216,20,30,18,18,18,inf,1,18,1,1,0,36,0,0.27533376989814173
F1 singletons,3,6,6,40,2,1,77,108,sym,108,5,6,6,5,5,89791959661094.16,1,5,1,1,0,6,1,2.9121982564695897e-15
F1 singletons,3,6,6,40,2,1,77,108,odd,216,5,6,6,6,6,inf,1,6,1,1,1,9,1,0.2087192372295152
F1 singletons,4,12,12,40,2,1,77,108,sym,108,9,12,12,9,9,20968167498584.96,1,9,1,1,0,10,1,2.9121982564695897e-15
F1 singletons,4,12,12,40,2,1,77,108,odd,216,9,12,12,12,12,inf,1,12,1,1,1,16,1,0.2087192372295152
F1 singletons,5,20,20,40,2,1,77,108,sym,108,14,20,20,14,14,10912948969590.383,1,14,1,1,0,15,1,2.9121982564695897e-15
F1 singletons,5,20,20,40,2,1,77,108,odd,216,14,20,20,20,20,inf,1,20,1,1,1,25,1,0.2087192372295152
F1 singletons,6,30,30,40,2,1,77,108,sym,108,20,30,30,20,20,3555484140447.6963,1,20,1,1,0,21,1,2.9121982564695897e-15
F1 singletons,6,30,30,40,2,1,77,108,odd,216,20,30,30,30,30,inf,1,30,1,1,1,36,1,0.2087192372295152
F2 singleton-to-rest,3,3,6,40,2,1,77,108,sym,108,5,6,6,5,5,32024402899077.676,1,5,1,1,0,6,1,2.9121982564695897e-15
F2 singleton-to-rest,3,3,6,40,2,1,77,108,odd,216,5,6,6,6,6,inf,1,6,1,1,1,9,1,0.2087192372295152
F2 singleton-to-rest,4,4,12,40,2,1,77,108,sym,108,9,12,12,9,9,27428094227952.746,1,9,1,1,0,10,1,2.9121982564695897e-15
F2 singleton-to-rest,4,4,12,40,2,1,77,108,odd,216,9,12,12,12,12,inf,1,12,1,1,1,16,1,0.2087192372295152
F2 singleton-to-rest,5,5,20,40,2,1,77,108,sym,108,14,20,20,14,14,6163082807396.864,1,14,1,1,0,15,1,2.9121982564695897e-15
F2 singleton-to-rest,5,5,20,40,2,1,77,108,odd,216,14,20,20,20,20,inf,1,20,1,1,1,25,1,0.2087192372295152
F2 singleton-to-rest,6,6,30,40,2,1,77,108,sym,108,20,30,30,20,20,34441624563061.3,1,20,1,1,0,21,1,2.9121982564695897e-15
F2 singleton-to-rest,6,6,30,40,2,1,77,108,odd,216,20,30,30,30,30,inf,1,30,1,1,1,36,1,0.2087192372295152
F3 2-subsets,4,6,24,40,2,1,77,108,sym,108,9,12,24,9,9,25610652992945.48,1,9,1,1,0,10,1,2.9121982564695897e-15
F3 2-subsets,4,6,24,40,2,1,77,108,odd,216,9,12,24,12,12,214890669421700.12,1,12,1,1,1,16,1,0.2087192372295152
F3 2-subsets,5,30,120,40,2,1,77,108,sym,108,14,20,108,14,14,22980745508689.652,1,14,1,1,0,15,1,2.9121982564695897e-15
F3 2-subsets,5,30,120,40,2,1,77,108,odd,216,14,20,120,20,20,279338587084318.84,1,20,1,1,1,25,1,0.2087192372295152
F3 3-subsets,6,20,180,40,2,1,77,108,sym,108,20,30,108,20,20,24402130585853.9,1,20,1,1,0,21,1,2.9121982564695897e-15
F3 3-subsets,6,20,180,40,2,1,77,108,odd,216,20,30,180,30,30,29854829783966.36,1,30,1,1,1,36,1,0.2087192372295152
F4 Du-type,6,2,18,40,2,1,77,108,sym,108,20,30,18,18,18,inf,1,18,1,1,0,21,0,2.9121982564695897e-15
F4 Du-type,6,2,18,40,2,1,77,108,odd,216,20,30,18,18,18,inf,1,18,1,1,0,36,0,0.2087192372295152


==> anc/results/exp21_floor.csv <==
part,family,trial,n,J,p,q,dim_M,dim_Ms,delta,dim_A0,dim_A1,norm_ystar,floor,term_list,term_reciprocity,split_residual,floor_lstsq_sym,floor_vs_lstsq,floor_all_X,term_list_vs_lstsq,attained_error,attained_gap,minimiser_asymmetry,key,c_value,c_invertible,error_positive,description,infimum_over_pd,min_eig_C,c_positive_definite,excess_over_infimum,floor_pd_exact,floor_pd_numeric,higham_on_B,higham_exact,ratio_exact_over_higham,C_opt_11,C_opt_12,C_opt_22,y_opt_1,y_opt_2,y_opt_3,C_psd_11,C_psd_12,C_psd_22,y_psd_1,y_psd_2,y_psd_3,error_at_psd_minimiser,eig_C_psd_min,eig_C_psd_max,det_C_psd,y_identity_1,y_identity_2,y_identity_3,error_at_identity,eig_B_min,eig_B_max
4,coordinate,0,7,10,3,2,8,8,0,2,0,3.0773096522455785,0.9637512901795832,0.9637512901795829,0.0,4.689513852304559e-17,0.9637512901795829,7.215543121018082e-17,0.9637512901795829,0.0,0.9637512901795829,7.215543121018082e-17,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,1,7,2,1,1,2,2,0,0,0,1.2693145493407094,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,2,7,7,1,1,4,4,0,3,0,2.850819601955274,2.0212812201777384,2.0212812201777384,0.0,0.0,2.021281220177739,1.5577597738751265e-16,2.021281220177739,1.5577597738751265e-16,2.021281220177739,1.5577597738751265e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,3,8,8,1,0,5,5,0,3,0,3.0287550459154042,1.4827385441127883,1.4827385441127878,0.0,1.4523228638518106e-16,1.4827385441127878,1.466243400729827e-16,1.4827385441127878,0.0,1.4827385441127878,1.466243400729827e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,4,6,7,0,0,5,5,0,2,0,2.9730332623960916,0.2886295598493658,0.28862955984936545,0.0,2.0410989479381014e-17,0.28862955984936567,3.7343108086533196e-17,0.28862955984936567,7.468621617306639e-17,0.28862955984936567,3.7343108086533196e-17,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,5,8,12,4,4,9,7,2,3,2,4.1251154462121455,2.651517333687044,2.4012729852449213,1.124469751116406,1.957308445087303e-16,2.6515173336870443,1.0765497733108149e-16,2.4012729852449217,1.0765497733108149e-16,2.6515173336870443,1.0765497733108149e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,6,6,9,1,1,4,4,0,5,0,1.9044875301711972,1.4574217497057402,1.4574217497057402,0.0,0.0,1.4574217497057402,0.0,1.4574217497057402,0.0,1.4574217497057402,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,7,2,7,0,0,1,1,0,6,0,1.314540492248952,1.294161375595183,1.2941613755951835,0.0,6.424839649542094e-16,1.2941613755951833,1.68914237510593e-16,1.2941613755951833,1.68914237510593e-16,1.2941613755951833,1.68914237510593e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,8,4,4,3,3,4,4,0,0,0,1.842930834606449,0.0,0.0,0.0,0.0,5.721958498152797e-17,3.1048145653142214e-17,0.0,0.0,5.721958498152797e-17,3.1048145653142214e-17,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,9,5,6,4,3,5,4,1,1,1,1.8005628832418648,1.4849883119628677,0.9047523268475144,1.1775455463506859,2.7395777482545577e-16,1.4849883119628677,0.0,0.9047523268475146,1.2331955023156204e-16,1.4849883119628677,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,10,4,4,1,1,2,2,0,2,0,2.4044655879292294,1.4268180827532082,1.4268180827532084,0.0,1.5362542059516662e-16,1.4268180827532084,9.234675931305812e-17,1.4268180827532084,0.0,1.4268180827532084,9.234675931305812e-17,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,11,6,11,4,4,11,10,1,0,1,3.2091910366252274,0.31779389491343635,0.0,0.31779389491343635,0.0,0.31779389491343657,6.919021098804156e-17,5.551115123125783e-17,1.729755274701039e-17,0.31779389491343657,6.919021098804156e-17,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,12,6,4,2,0,4,4,0,0,0,1.578440681643385,0.0,0.0,0.0,0.0,1.1102230246251565e-16,7.033669605304736e-17,0.0,0.0,1.1102230246251565e-16,7.033669605304736e-17,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,13,5,12,0,0,4,4,0,8,0,3.6412131159938803,2.7911799030735915,2.791179903073592,0.0,2.0096909400422808e-16,2.791179903073592,1.219618834996004e-16,2.791179903073592,0.0,2.791179903073592,1.219618834996004e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,14,7,1,3,0,1,1,0,0,0,0.679008875903288,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,15,2,8,0,0,1,1,0,7,0,2.3721230619533706,1.9462924101624675,1.9462924101624675,0.0,0.0,1.9462924101624668,2.8081756189603127e-16,1.946292410162467,1.8721170793068754e-16,1.9462924101624668,2.8081756189603127e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,16,2,7,0,0,1,1,0,6,0,2.6600878133354597,2.5684968586430252,2.5684968586430257,0.0,3.7655595874554085e-16,2.5684968586430257,1.6694531948297722e-16,2.5684968586430257,0.0,2.5684968586430257,1.6694531948297722e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,17,6,10,0,0,3,3,0,7,0,3.582421061767012,3.3722949693282738,3.3722949693282733,0.0,1.3841302282287228e-16,3.3722949693282724,3.7189029613762184e-16,3.3722949693282724,2.479268640917479e-16,3.3722949693282724,3.7189029613762184e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,18,8,8,0,0,3,3,0,5,0,2.5437805415921257,2.1352921881100477,2.135292188110048,0.0,2.745180660398435e-16,2.135292188110048,1.7457842867691401e-16,2.135292188110048,0.0,2.135292188110048,1.7457842867691401e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,19,8,6,0,0,4,4,0,2,0,3.078756849222524,0.2122725455143194,0.21227254551431957,0.0,7.320478426997605e-18,0.2122725455143196,6.31063246707729e-17,0.2122725455143196,9.015189238681842e-18,0.2122725455143196,6.31063246707729e-17,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,20,5,12,2,2,6,6,0,6,0,2.4927877625334736,1.830756523739749,1.8307565237397498,0.0,5.717281818633261e-16,1.8307565237397496,2.672244403583271e-16,1.8307565237397496,8.907481345277571e-17,1.8307565237397496,2.672244403583271e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,21,5,7,1,1,2,2,0,5,0,1.5135631712416169,1.2968024081332243,1.2968024081332248,0.0,4.846286962356725e-16,1.2968024081332246,1.4670322926983095e-16,1.2968024081332246,1.4670322926983095e-16,1.2968024081332246,1.4670322926983095e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,22,2,7,1,1,2,2,0,5,0,2.911814584157799,2.6980034284393786,2.6980034284393786,0.0,0.0,2.698003428439378,1.5251287367890875e-16,2.698003428439378,1.5251287367890875e-16,2.698003428439378,1.5251287367890875e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,23,7,2,2,1,2,2,0,0,0,2.229350366219645,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,24,4,6,1,1,4,4,0,2,0,1.786683481718065,1.1543224374447651,1.154322437444765,0.0,1.3911532560899996e-16,1.154322437444765,1.2427752715971518e-16,1.154322437444765,0.0,1.154322437444765,1.2427752715971518e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,25,5,4,0,0,2,2,0,2,0,3.9395975877183815,2.822992114023983,2.8229921140239833,0.0,1.7167922567131282e-16,2.8229921140239824,1.1272451055267727e-16,2.822992114023983,1.1272451055267727e-16,2.8229921140239824,1.1272451055267727e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,26,4,3,2,1,3,3,0,0,0,1.5900565854466153,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,27,7,6,4,2,6,6,0,0,0,3.047474529533353,0.0,0.0,0.0,0.0,1.1102230246251565e-16,3.643092054965133e-17,0.0,0.0,1.1102230246251565e-16,3.643092054965133e-17,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,28,6,3,1,1,2,2,0,1,0,2.632692079138953,0.7594974920419991,0.7594974920419995,0.0,6.407226657309584e-17,0.7594974920419995,1.265119115246017e-16,0.7594974920419995,0.0,0.7594974920419995,1.265119115246017e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,29,3,1,0,0,1,1,0,0,0,0.8920837957979005,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,30,6,4,2,2,4,3,1,0,1,1.730475665911112,0.2108733827414422,0.0,0.2108733827414422,0.0,0.21087338274144216,3.207855061170749e-17,0.0,0.0,0.21087338274144216,3.207855061170749e-17,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,31,5,9,4,2,6,6,0,3,0,2.5963845468029763,1.1871204807818838,1.1871204807818847,0.0,2.964453917786893e-16,1.1871204807818847,3.420827707489524e-16,1.1871204807818847,0.0,1.1871204807818847,3.420827707489524e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,32,6,6,5,2,5,5,0,1,0,2.514649736249463,1.063860769739414,1.063860769739414,0.0,0.0,1.0638607697394142,8.830041087797988e-17,1.0638607697394142,8.830041087797988e-17,1.0638607697394142,8.830041087797988e-17,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,33,6,1,1,0,1,1,0,0,0,0.4200320466399836,0.0,0.0,0.0,0.0,5.551115123125783e-17,1.321593237356895e-16,0.0,0.0,5.551115123125783e-17,1.321593237356895e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,34,7,6,5,1,6,6,0,0,0,2.420156612922236,0.0,0.0,0.0,0.0,1.1443916996305594e-16,4.728585305265659e-17,0.0,0.0,1.1443916996305594e-16,4.728585305265659e-17,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,35,6,5,4,3,5,5,0,0,0,2.511973074707754,0.0,0.0,0.0,0.0,0.0,0.0,2.7755575615628914e-16,1.1049312548407005e-16,0.0,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,36,4,5,3,3,5,5,0,0,0,1.1119621920849663,0.0,0.0,0.0,0.0,3.469446951953614e-17,3.1201123353378457e-17,0.0,0.0,3.469446951953614e-17,3.1201123353378457e-17,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,37,7,6,4,2,5,5,0,1,0,3.786695433145392,0.17524156062531906,0.17524156062531906,0.0,0.0,0.17524156062531906,0.0,0.17524156062531906,0.0,0.17524156062531906,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,38,8,9,0,0,4,4,0,5,0,2.8463004642509944,2.330988064816008,2.3309880648160077,0.0,2.1926470308189694e-16,2.330988064816008,0.0,2.330988064816008,1.5602330654396494e-16,2.330988064816008,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,39,8,10,0,0,6,6,0,4,0,3.478463455276372,2.708035132352625,2.7080351323526246,0.0,2.2021483964454194e-16,2.708035132352625,0.0,2.708035132352625,1.2766821200218093e-16,2.708035132352625,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,40,7,2,2,0,2,2,0,0,0,1.1786201753012562,0.0,0.0,0.0,0.0,2.7755575615628914e-17,2.354921135516331e-17,0.0,0.0,2.7755575615628914e-17,2.354921135516331e-17,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,41,7,10,4,4,8,6,2,2,2,3.0628067757324633,1.7190322827483464,0.7162321723317159,1.562716693597396,4.734030185056808e-16,1.7190322827483464,0.0,0.7162321723317159,0.0,1.7190322827483464,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,42,5,12,2,2,5,5,0,7,0,3.4649938078592024,3.356782364942663,3.3567823649426614,0.0,1.0356746036451757e-15,3.3567823649426622,2.5632900632768337e-16,3.3567823649426622,2.5632900632768337e-16,3.3567823649426622,2.5632900632768337e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,43,8,1,5,0,1,1,0,0,0,0.9964518690458166,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,44,6,8,2,2,5,5,0,3,0,3.2730316668998074,1.462080900555677,1.462080900555677,0.0,0.0,1.4620809005556772,6.784065280228419e-17,1.462080900555677,0.0,1.4620809005556772,6.784065280228419e-17,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,45,4,2,1,1,2,2,0,0,0,1.8355004563146022,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,46,5,7,2,2,7,6,1,0,1,2.0051958047341985,0.549365820794573,0.0,0.549365820794573,0.0,0.5493658207945727,1.1073462471883874e-16,0.0,0.0,0.5493658207945727,1.1073462471883874e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,47,4,5,1,1,2,2,0,3,0,3.3229562735135714,2.1937855197857328,2.1937855197857328,0.0,0.0,2.1937855197857323,1.336428087813804e-16,2.1937855197857323,1.336428087813804e-16,2.1937855197857323,1.336428087813804e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,48,2,1,0,0,1,1,0,0,0,0.3358429579312369,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,49,2,5,0,0,1,1,0,4,0,3.406505932360206,2.9010127726295503,2.9010127726295503,0.0,0.0,2.9010127726295503,0.0,2.9010127726295503,0.0,2.9010127726295503,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,50,3,12,2,2,6,5,1,6,1,2.6089679365313554,2.295658341509067,2.2286673573977254,0.5505352223155195,6.524282198785476e-17,2.295658341509067,0.0,2.2286673573977254,0.0,2.295658341509067,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,51,5,11,3,3,10,8,2,1,2,4.426572974891189,0.8946801555876345,0.2999787418258834,0.8428910577618401,5.665979166816204e-18,0.8946801555876348,7.524261076837532e-17,0.29997874182588347,1.2540435128062553e-17,0.8946801555876348,7.524261076837532e-17,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,52,4,7,1,1,1,1,0,6,0,2.173129750992118,2.1450409469825913,2.1450409469825913,0.0,0.0,2.1450409469825913,0.0,2.1450409469825913,0.0,2.1450409469825913,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,53,6,8,0,0,4,4,0,4,0,3.13839447913799,2.687619770624269,2.6876197706242686,0.0,2.705243792940852e-16,2.687619770624269,0.0,2.687619770624269,1.4150203640813144e-16,2.687619770624269,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,54,5,1,1,0,1,1,0,0,0,0.9719188064499664,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,55,6,7,3,2,5,5,0,2,0,3.026612942000412,1.7871835372363205,1.787183537236321,0.0,1.9391724962891964e-16,1.787183537236321,1.4672811435100319e-16,1.787183537236321,0.0,1.787183537236321,1.4672811435100319e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,56,5,11,0,0,3,3,0,8,0,2.878206835317846,2.7311598539852318,2.7311598539852335,0.0,1.179366809683972e-15,2.7311598539852335,6.17174838723529e-16,2.7311598539852335,0.0,2.7311598539852335,6.17174838723529e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,57,4,8,3,3,5,5,0,3,0,2.4559024333322776,0.3272493129990798,0.3272493129990799,0.0,1.1504507414477083e-17,0.3272493129990799,4.52063164056056e-17,0.3272493129990799,0.0,0.3272493129990799,4.52063164056056e-17,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,58,3,2,2,0,1,1,0,1,0,1.2075761629282513,0.39236084447968206,0.3923608444796819,0.0,9.516805194305992e-17,0.392360844479682,4.596906839950272e-17,0.392360844479682,9.193813679900544e-17,0.392360844479682,4.596906839950272e-17,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,59,5,11,1,1,6,6,0,5,0,3.225870933898168,1.6828409779177185,1.6828409779177183,0.0,4.267526693432236e-17,1.6828409779177187,6.883245159988804e-17,1.6828409779177185,6.883245159988804e-17,1.6828409779177187,6.883245159988804e-17,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,60,2,9,0,0,1,1,0,8,0,2.181401290819793,2.1519514122261825,2.151951412226182,0.0,3.7330093774272087e-16,2.1519514122261825,0.0,2.151951412226182,0.0,2.1519514122261825,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,61,6,11,0,0,4,4,0,7,0,2.4764402654162967,1.8720497249255497,1.8720497249255488,0.0,5.068886275907399e-16,1.8720497249255492,1.793256296353306e-16,1.8720497249255492,1.793256296353306e-16,1.8720497249255492,1.793256296353306e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,62,4,7,1,1,3,3,0,4,0,2.3096995724819727,1.0260911719151609,1.0260911719151609,0.0,0.0,1.026091171915161,9.613570854430436e-17,1.026091171915161,9.613570854430436e-17,1.026091171915161,9.613570854430436e-17,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,63,6,12,5,3,8,8,0,4,0,3.319053227743656,1.2142834925511716,1.2142834925511719,0.0,6.046903607798865e-17,1.214283492551172,1.3379996624879721e-16,1.214283492551172,6.689998312439861e-17,1.214283492551172,1.3379996624879721e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,64,7,11,0,0,4,4,0,7,0,4.831137795065777,4.513220611472011,4.513220611472014,0.0,1.0655145846783666e-15,4.513220611472014,5.515336908464433e-16,4.513220611472014,0.0,4.513220611472014,5.515336908464433e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,65,5,5,4,0,4,4,0,1,0,2.8415308386180316,0.360571990879782,0.36057199087978187,0.0,1.031256611198472e-17,0.360571990879782,0.0,0.360571990879782,3.9071299509989113e-17,0.360571990879782,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,66,5,6,1,1,1,1,0,5,0,2.287711727829807,1.74418798623896,1.74418798623896,0.0,0.0,1.7441879862389595,1.941193920753902e-16,1.7441879862389595,1.941193920753902e-16,1.7441879862389595,1.941193920753902e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,67,8,12,7,6,12,11,1,0,1,3.5707485707007898,0.6041049837942325,0.0,0.6041049837942325,0.0,0.6041049837942325,0.0,0.0,0.0,0.6041049837942325,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,68,6,6,1,1,4,4,0,2,0,2.1337420906452915,1.5540543419801012,1.5540543419801007,0.0,2.926224399888288e-16,1.5540543419801012,0.0,1.5540543419801012,2.081269389571633e-16,1.5540543419801012,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,69,3,10,2,2,5,4,1,5,1,2.7917573485534053,2.203887156036679,2.193288349138847,0.21588148154770243,1.851817765325978e-16,2.2038871560366786,1.5907156475478597e-16,2.193288349138847,0.0,2.2038871560366786,1.5907156475478597e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,70,5,6,3,2,5,5,0,1,0,2.4909617649369147,1.2555628054406571,1.2555628054406571,0.0,0.0,1.2555628054406573,8.914010967593263e-17,1.2555628054406571,0.0,1.2555628054406573,8.914010967593263e-17,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,71,2,12,0,0,1,1,0,11,0,3.3601705004340627,3.294348631963281,3.29434863196328,0.0,4.719856966386251e-16,3.294348631963281,0.0,3.2943486319632806,1.3216270120599408e-16,3.294348631963281,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,72,5,2,2,1,2,2,0,0,0,2.225443691212017,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,73,2,5,0,0,1,1,0,4,0,2.2754556531633177,2.1745385888764286,2.174538588876429,0.0,3.430784669255764e-16,2.1745385888764286,0.0,2.1745385888764286,1.9516495926110177e-16,2.1745385888764286,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,74,6,5,3,2,3,3,0,2,0,1.4332001984016787,0.7449038933079324,0.7449038933079324,0.0,0.0,0.7449038933079326,1.549292312216102e-16,0.7449038933079326,1.549292312216102e-16,0.7449038933079326,1.549292312216102e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,75,2,11,0,0,1,1,0,10,0,4.217935864306254,4.1966735641662085,4.196673564166209,0.0,3.9938363020262196e-16,4.196673564166209,2.1057181718105822e-16,4.19667356416621,2.1057181718105822e-16,4.196673564166209,2.1057181718105822e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,76,8,3,2,2,3,3,0,0,0,2.1637223501075966,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,77,6,5,5,2,5,5,0,0,0,1.9275969336480119,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,78,2,7,1,1,2,2,0,5,0,2.665300052904895,2.21477591193842,2.21477591193842,0.0,0.0,2.2147759119384203,1.6661884254497064e-16,2.2147759119384203,1.6661884254497064e-16,2.2147759119384203,1.6661884254497064e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,79,7,12,0,0,6,6,0,6,0,3.143482475519349,2.9834227602467522,2.9834227602467513,0.0,5.39298708265426e-16,2.9834227602467513,2.8254600641709805e-16,2.9834227602467513,0.0,2.9834227602467513,2.8254600641709805e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,80,6,12,4,3,7,7,0,5,0,3.846225529826586,3.0708560434563323,3.070856043456333,0.0,1.2007724636116973e-16,3.0708560434563323,0.0,3.0708560434563323,1.1546104262640189e-16,3.0708560434563323,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,81,6,10,3,2,9,8,1,1,1,4.106039195812413,1.1611284996880777,0.6926682804441943,0.9318959416449727,6.585125379258366e-17,1.1611284996880782,1.0815513166629573e-16,0.6926682804441943,0.0,1.1611284996880782,1.0815513166629573e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,82,4,1,1,0,1,1,0,0,0,0.17856160145174543,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,83,8,10,4,4,9,9,0,1,0,2.14432673698908,1.245285236121151,1.245285236121151,0.0,0.0,1.245285236121151,0.0,1.2452852361211513,1.0354980008168507e-16,1.245285236121151,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,84,6,11,3,3,7,6,1,4,1,2.0726727868972534,1.5474116136491933,1.4365037294749892,0.5752736194723771,3.4888516853467683e-16,1.5474116136491942,4.2851839678452535e-16,1.4365037294749894,1.0712959919613134e-16,1.5474116136491942,4.2851839678452535e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,85,2,10,0,0,1,1,0,9,0,2.954413143951958,2.9475882453805076,2.947588245380507,0.0,2.03510939354662e-16,2.947588245380508,1.503138485418558e-16,2.947588245380508,3.006276970837116e-16,2.947588245380508,1.503138485418558e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,86,2,7,0,0,1,1,0,6,0,2.4134654136408575,2.409127138348078,2.409127138348079,0.0,7.6240908382707e-16,2.409127138348079,3.6800959097244936e-16,2.409127138348079,0.0,2.409127138348079,3.6800959097244936e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,87,5,2,1,1,2,2,0,0,0,0.1640045324003893,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,88,4,8,0,0,3,3,0,5,0,2.8596119663222552,2.573520866588277,2.5735208665882765,0.0,3.2584214800687517e-16,2.573520866588276,3.1059403519086923e-16,2.573520866588276,1.5529701759543462e-16,2.573520866588276,3.1059403519086923e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,89,3,8,0,0,2,2,0,6,0,2.065785507884839,1.6116405364079853,1.6116405364079853,0.0,0.0,1.6116405364079853,0.0,1.6116405364079853,0.0,1.6116405364079853,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,90,7,6,0,0,3,3,0,3,0,2.400745802132081,1.9714752239740518,1.9714752239740518,0.0,0.0,1.9714752239740518,0.0,1.9714752239740518,0.0,1.9714752239740518,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,91,8,3,3,1,3,3,0,0,0,1.3717998715876782,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,92,7,7,4,2,5,5,0,2,0,1.5332668171360564,0.46677047183771037,0.4667704718377106,0.0,9.445060668390627e-17,0.4667704718377107,2.1722697163020377e-16,0.4667704718377107,7.240899054340126e-17,0.4667704718377107,2.1722697163020377e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,93,2,6,0,0,1,1,0,5,0,1.8606025597741236,1.441984036114073,1.441984036114073,0.0,0.0,1.4419840361140732,1.1934015878812262e-16,1.4419840361140732,1.1934015878812262e-16,1.4419840361140732,1.1934015878812262e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,94,2,9,0,0,1,1,0,8,0,3.20944417346964,3.0014415268994448,3.0014415268994448,0.0,0.0,3.0014415268994448,0.0,3.0014415268994448,0.0,3.0014415268994448,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,95,7,5,1,1,3,3,0,2,0,2.13836343712545,1.6556524502144983,1.6556524502144983,0.0,0.0,1.6556524502144983,0.0,1.6556524502144983,0.0,1.6556524502144983,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,96,2,4,1,1,2,2,0,2,0,1.8611382926723392,1.4629423870454457,1.4629423870454457,0.0,0.0,1.4629423870454459,1.1930580645149465e-16,1.4629423870454459,1.1930580645149465e-16,1.4629423870454459,1.1930580645149465e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,97,7,3,0,0,3,3,0,0,0,0.8092397663394273,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,98,8,4,6,1,4,4,0,0,0,1.1352315785898943,0.0,0.0,0.0,0.0,2.7755575615628914e-17,2.444926316276804e-17,0.0,0.0,2.7755575615628914e-17,2.444926316276804e-17,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,99,8,12,3,2,10,10,0,2,0,3.101900643568027,0.6490494802605817,0.6490494802605815,0.0,2.884658938867229e-17,0.6490494802605816,3.579170167578608e-17,0.6490494802605816,3.579170167578608e-17,0.6490494802605816,3.579170167578608e-17,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,100,6,9,4,3,7,6,1,2,1,3.9509602867333626,3.1650486738001913,3.075591336903069,0.7471753715769391,2.062542465504787e-16,3.1650486738001904,2.2480064471477325e-16,3.0755913369030696,1.1240032235738662e-16,3.1650486738001904,2.2480064471477325e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,101,3,5,1,1,1,1,0,4,0,1.6608165967723534,1.6608007725601528,1.6608007725601528,0.0,0.0,1.6608007725601532,2.6739208333605876e-16,1.6608007725601532,2.6739208333605876e-16,1.6608007725601532,2.6739208333605876e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,102,7,7,3,2,6,6,0,1,0,2.5294445529358778,0.9869879031209894,0.9869879031209892,0.0,6.940965623396186e-17,0.9869879031209893,4.389196922053666e-17,0.9869879031209893,4.389196922053666e-17,0.9869879031209893,4.389196922053666e-17,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,103,6,2,1,0,2,2,0,0,0,1.9400481610902247,0.0,0.0,0.0,0.0,2.220446049250313e-16,1.1445314058608302e-16,0.0,0.0,2.220446049250313e-16,1.1445314058608302e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,104,4,4,2,2,4,3,1,0,1,2.575244349210045,0.27798804028084056,0.0,0.27798804028084056,0.0,0.27798804028084034,8.622273260909917e-17,3.1401849173675503e-16,1.2193735784065696e-16,0.27798804028084034,8.622273260909917e-17,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,105,8,1,3,0,1,1,0,0,0,1.07434094353349,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,106,3,5,0,0,2,2,0,3,0,1.8739887896961511,0.6197392066673009,0.6197392066673008,0.0,4.7420650992308104e-17,0.6197392066673008,5.924384557311937e-17,0.6197392066673008,0.0,0.6197392066673008,5.924384557311937e-17,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,107,7,4,4,1,4,4,0,0,0,2.114639169190027,0.0,0.0,0.0,0.0,2.7755575615628914e-17,1.3125442874615895e-17,0.0,0.0,2.7755575615628914e-17,1.3125442874615895e-17,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,108,7,6,2,1,5,5,0,1,0,1.5203988299892837,0.7475778430041419,0.7475778430041415,0.0,2.4014037290521647e-16,0.7475778430041415,2.1906548519896884e-16,0.7475778430041415,0.0,0.7475778430041415,2.1906548519896884e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,109,3,9,2,2,4,3,1,5,1,3.158161032254096,1.9800357665642176,1.373218296554211,1.4264687682814168,2.671486170744249e-16,1.9800357665642176,0.0,1.3732182965542106,1.4061639204417e-16,1.9800357665642176,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,110,3,7,2,2,5,5,0,2,0,1.5675081076202013,0.24053721053263624,0.24053721053263627,0.0,5.648077551361347e-18,0.2405372105326363,3.541362941690626e-17,0.2405372105326363,1.770681470845313e-17,0.2405372105326363,3.541362941690626e-17,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,111,8,5,3,2,4,4,0,1,0,1.6522762963766322,0.8539639318662928,0.853963931866293,0.0,1.2200177226746677e-16,0.853963931866293,1.343870909556502e-16,0.853963931866293,0.0,0.853963931866293,1.343870909556502e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,112,5,12,0,0,3,3,0,9,0,3.82322026593621,3.5758778850818094,3.5758778850818085,0.0,4.861066525337916e-16,3.5758778850818085,2.3231160067170045e-16,3.575877885081809,1.1615580033585022e-16,3.5758778850818085,2.3231160067170045e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,113,8,1,7,0,1,1,0,0,0,0.5408896098493686,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,114,4,7,2,2,4,4,0,3,0,2.2046602313235755,1.2829309103909718,1.2829309103909714,0.0,2.284161954090638e-16,1.2829309103909714,2.0143204088343905e-16,1.2829309103909714,0.0,1.2829309103909714,2.0143204088343905e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,115,6,1,4,0,1,1,0,0,0,0.335671264303221,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,116,6,5,0,0,5,5,0,0,0,2.4294632443600648,0.0,0.0,0.0,0.0,2.220446049250313e-16,9.139656895015887e-17,0.0,0.0,2.220446049250313e-16,9.139656895015887e-17,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,117,5,3,2,2,3,3,0,0,0,2.068892736389633,0.0,0.0,0.0,0.0,2.220446049250313e-16,1.073253344745727e-16,0.0,0.0,2.220446049250313e-16,1.073253344745727e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,118,8,6,5,2,5,5,0,1,0,3.83828339899163,1.9825078982996756,1.982507898299675,0.0,1.205746853265654e-16,1.9825078982996758,5.784997662844945e-17,1.9825078982996756,1.156999532568989e-16,1.9825078982996758,5.784997662844945e-17,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,119,6,8,5,4,8,8,0,0,0,2.5424286900086224,0.0,0.0,0.0,0.0,2.220446049250313e-16,8.733562746425673e-17,0.0,0.0,2.220446049250313e-16,8.733562746425673e-17,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,120,3,1,0,0,1,1,0,0,0,0.38248882204260265,0.0,0.0,0.0,0.0,5.551115123125783e-17,1.4513143399802373e-16,0.0,0.0,5.551115123125783e-17,1.4513143399802373e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,121,7,7,6,3,7,7,0,0,0,1.332967191053849,0.0,0.0,0.0,0.0,1.734723475976807e-18,1.3013999801490447e-18,0.0,0.0,1.734723475976807e-18,1.3013999801490447e-18,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,122,5,6,4,3,6,6,0,0,0,2.52590077182297,0.0,0.0,0.0,0.0,2.237726045655905e-16,8.859120954466132e-17,0.0,0.0,2.237726045655905e-16,8.859120954466132e-17,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,123,6,7,2,2,4,4,0,3,0,3.6107103260088547,2.544627100588644,2.544627100588644,0.0,0.0,2.5446271005886443,1.2299220091159802e-16,2.544627100588644,0.0,2.5446271005886443,1.2299220091159802e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,124,2,1,1,1,1,1,0,0,0,0.29282604346940216,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,125,4,2,0,0,1,1,0,1,0,0.909791511598327,0.24681263577493578,0.24681263577493584,0.0,3.353254201658996e-17,0.24681263577493584,6.101524417801559e-17,0.24681263577493584,0.0,0.24681263577493584,6.101524417801559e-17,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,126,6,10,1,1,5,5,0,5,0,3.7032101547554928,1.669997949920744,1.669997949920744,0.0,0.0,1.6699979499207442,5.996003349685456e-17,1.6699979499207442,5.996003349685456e-17,1.6699979499207442,5.996003349685456e-17,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,127,6,5,0,0,3,3,0,2,0,2.029194412246728,0.9664010864187426,0.9664010864187424,0.0,5.3925342232499174e-17,0.9664010864187427,5.47125015683399e-17,0.9664010864187427,1.094250031366798e-16,0.9664010864187427,5.47125015683399e-17,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,128,5,8,2,1,6,6,0,2,0,1.6391058114686459,0.7362918759450158,0.7362918759450159,0.0,8.264683853651258e-17,0.7362918759450158,0.0,0.7362918759450159,0.0,0.7362918759450158,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,129,3,9,0,0,2,2,0,7,0,1.793946033055756,1.5377421869340056,1.5377421869340056,0.0,0.0,1.5377421869340058,1.2377440616026052e-16,1.5377421869340056,0.0,1.5377421869340058,1.2377440616026052e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,130,3,10,1,1,4,4,0,6,0,2.8024589747834114,2.413826623416031,2.4138266234160315,0.0,2.261786903952856e-16,2.413826623416032,3.1692825040151326e-16,2.413826623416032,1.5846412520075663e-16,2.413826623416032,3.1692825040151326e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,131,7,2,2,0,2,2,0,0,0,0.8848823582518801,0.0,0.0,0.0,0.0,5.551115123125783e-17,6.273280364739364e-17,0.0,0.0,5.551115123125783e-17,6.273280364739364e-17,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,132,8,6,4,2,6,6,0,0,0,2.5241504834584436,0.0,0.0,0.0,0.0,2.220446049250313e-16,8.796805356105344e-17,0.0,0.0,2.220446049250313e-16,8.796805356105344e-17,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,133,7,4,4,1,4,4,0,0,0,2.7257874213132,0.0,0.0,0.0,0.0,1.1102230246251565e-16,4.073035981985292e-17,0.0,0.0,1.1102230246251565e-16,4.073035981985292e-17,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,134,8,6,6,1,6,6,0,0,0,2.7561337772816508,0.0,0.0,0.0,0.0,2.2887833992611187e-16,8.304326220037565e-17,0.0,0.0,2.2887833992611187e-16,8.304326220037565e-17,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,135,6,10,2,1,6,6,0,4,0,2.4553342538844123,1.671777615116117,1.6717776151161163,0.0,3.683146386584939e-16,1.6717776151161166,1.8086710970105199e-16,1.6717776151161166,9.043355485052599e-17,1.6717776151161166,1.8086710970105199e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,136,3,5,2,2,5,4,1,0,1,1.872633422046482,0.16528206983435528,0.0,0.16528206983435528,0.0,0.16528206983435537,4.4465043647405284e-17,5.551115123125783e-17,2.964336243160352e-17,0.16528206983435537,4.4465043647405284e-17,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,137,5,7,1,1,4,4,0,3,0,3.484938173855767,1.8286828651606848,1.8286828651606848,0.0,0.0,1.828682865160685,6.371550766404534e-17,1.828682865160685,6.371550766404534e-17,1.828682865160685,6.371550766404534e-17,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,138,4,11,2,2,7,6,1,4,1,4.391797499492078,3.6217606126554185,3.5746609685697366,0.5821931768461648,2.935592650208143e-16,3.62176061265542,3.033536108402693e-16,3.5746609685697366,0.0,3.62176061265542,3.033536108402693e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,139,6,10,4,2,7,7,0,3,0,3.9491101568300087,1.1312460194222997,1.131246019422299,0.0,9.966433404978643e-17,1.1312460194222993,1.1245298110563154e-16,1.1312460194222993,5.622649055281577e-17,1.1312460194222993,1.1245298110563154e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,140,3,1,2,0,1,1,0,0,0,0.5336003698393488,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,141,4,2,2,1,2,2,0,0,0,2.196938374464827,0.0,0.0,0.0,0.0,0.0,0.0,1.1102230246251565e-16,5.053500988144951e-17,0.0,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,142,8,10,7,4,9,8,1,1,1,2.5566352629614486,1.1524360061821346,0.48442174719996517,1.0456788795728649,0.0,1.1524360061821344,8.685032555947324e-17,0.4844217471999653,4.342516277973662e-17,1.1524360061821344,8.685032555947324e-17,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,143,6,10,2,2,6,6,0,4,0,2.9551690206114887,2.480906976881394,2.480906976881394,0.0,0.0,2.480906976881393,3.0055080217250713e-16,2.480906976881393,3.0055080217250713e-16,2.480906976881393,3.0055080217250713e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,144,3,3,0,0,1,1,0,2,0,1.6599638996201356,1.4287447708677603,1.4287447708677603,0.0,0.0,1.4287447708677603,0.0,1.42874477086776,1.3376471920614885e-16,1.4287447708677603,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,145,5,1,1,1,1,1,0,0,0,0.9067346382294744,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,146,8,6,7,1,6,6,0,0,0,0.847732781348126,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,147,4,1,2,0,1,1,0,0,0,2.1027627259448707,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,148,2,12,0,0,1,1,0,11,0,3.6999365613680704,2.9836855925707697,2.983685592570769,0.0,3.892807350525852e-16,2.983685592570769,2.400523373762162e-16,2.983685592570769,0.0,2.983685592570769,2.400523373762162e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,149,6,10,3,2,9,9,0,1,0,3.862762141204008,0.3755527646591301,0.37555276465912996,0.0,7.440708611777626e-18,0.3755527646591299,5.748337505861049e-17,0.3755527646591299,1.4370843764652622e-17,0.3755527646591299,5.748337505861049e-17,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,150,5,10,2,2,8,7,1,2,1,3.6164294395328533,2.573262896936661,2.171115328208736,1.3812820741499299,2.376885543555928e-16,2.573262896936661,0.0,2.1711153282087365,1.2279769791593864e-16,2.573262896936661,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,151,7,4,4,2,4,4,0,0,0,1.908807661803837,0.0,0.0,0.0,0.0,2.7755575615628914e-17,1.454079222911317e-17,0.0,0.0,2.7755575615628914e-17,1.454079222911317e-17,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,152,3,12,0,0,2,2,0,10,0,3.488469009811067,3.430451449071094,3.430451449071093,0.0,4.379068399015388e-16,3.4304514490710925,3.8190611004520364e-16,3.4304514490710925,1.2730203668173455e-16,3.4304514490710925,3.8190611004520364e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,153,8,7,4,3,7,6,1,0,1,2.83495808115249,0.8900845770153424,0.0,0.8900845770153424,0.0,0.8900845770153424,0.0,0.0,0.0,0.8900845770153424,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,154,4,10,1,1,2,2,0,8,0,2.5402452668744138,1.842815790666754,1.8428157906667533,0.0,3.441033683101514e-16,1.8428157906667537,8.741069526654053e-17,1.8428157906667537,1.7482139053308106e-16,1.8428157906667537,8.741069526654053e-17,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,155,8,6,4,2,5,5,0,1,0,1.8554749368638126,0.5233388828371961,0.5233388828371961,0.0,0.0,0.5233388828371961,0.0,0.5233388828371961,0.0,0.5233388828371961,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,156,5,10,0,0,5,5,0,5,0,2.7273514990334387,1.8590162735684952,1.8590162735684943,0.0,4.776150265285793e-16,1.8590162735684945,2.442420109806781e-16,1.8590162735684943,0.0,1.8590162735684945,2.442420109806781e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,157,2,7,0,0,1,1,0,6,0,2.2634586777622143,2.0486725151501535,2.0486725151501535,0.0,0.0,2.0486725151501535,0.0,2.0486725151501535,0.0,2.0486725151501535,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,158,4,4,3,2,4,4,0,0,0,2.592463097055872,0.0,0.0,0.0,0.0,1.1102230246251565e-16,4.282502712906425e-17,1.1102230246251565e-16,4.282502712906425e-17,1.1102230246251565e-16,4.282502712906425e-17,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,159,6,4,2,0,3,3,0,1,0,1.7308093224466716,1.3424396326812398,1.3424396326812396,0.0,2.2236325809524395e-16,1.3424396326812396,1.2828946669362116e-16,1.3424396326812396,0.0,1.3424396326812396,1.2828946669362116e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,160,6,4,5,1,4,4,0,0,0,3.1088674286134497,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,161,3,6,1,1,2,2,0,4,0,2.3650486097703998,2.2903913550845814,2.2903913550845822,0.0,6.35155503250779e-16,2.2903913550845822,3.755434099878184e-16,2.2903913550845822,0.0,2.2903913550845822,3.755434099878184e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,162,8,8,1,1,4,4,0,4,0,2.0187983449831486,1.6052640255234272,1.605264025523427,0.0,2.1792865411754005e-16,1.6052640255234267,2.1997700312844744e-16,1.6052640255234267,1.0998850156422372e-16,1.6052640255234267,2.1997700312844744e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,163,4,5,1,1,3,3,0,2,0,2.2887453609855894,1.4124052790305535,1.4124052790305532,0.0,1.2716468684103537e-16,1.4124052790305535,0.0,1.4124052790305535,9.701586236286832e-17,1.4124052790305535,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,164,3,8,1,1,2,2,0,6,0,2.378739710631671,2.2294587297376736,2.229458729737673,0.0,3.139325639301576e-16,2.2294587297376736,0.0,2.2294587297376736,1.8669096407027038e-16,2.2294587297376736,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,165,3,11,2,2,4,3,1,7,1,3.589241258617306,3.5160022619025946,3.2036154105153365,1.4488340854676274,2.4130313175245176e-16,3.5160022619025946,0.0,3.203615410515336,1.2372787947420967e-16,3.5160022619025946,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,166,7,12,0,0,4,4,0,8,0,3.563958825002324,2.611297397448541,2.6112973974485416,0.0,2.0977615246153288e-16,2.6112973974485416,1.2460559497338553e-16,2.6112973974485416,0.0,2.6112973974485416,1.2460559497338553e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,167,3,10,2,2,5,4,1,5,1,3.4769143143089996,2.5985774157977706,2.2214059289633736,1.3483175755958203,1.836759308595721e-17,2.5985774157977706,0.0,2.2214059289633736,0.0,2.5985774157977706,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,168,6,8,2,2,5,5,0,3,0,1.9909062676051155,1.2938590703609003,1.293859070360901,0.0,4.481553495096312e-16,1.2938590703609008,2.2305882354987145e-16,1.2938590703609008,1.1152941177493572e-16,1.2938590703609008,2.2305882354987145e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,169,2,12,1,1,2,2,0,10,0,4.006738430009173,3.748728340702733,3.748728340702733,0.0,0.0,3.7487283407027325,1.108355879994507e-16,3.7487283407027325,1.108355879994507e-16,3.7487283407027325,1.108355879994507e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,170,5,10,2,2,5,4,1,5,1,1.8124837035873334,1.3328716457021732,1.3274198810956517,0.12042957771589512,9.637067563810955e-16,1.3328716457021743,6.125423486168527e-16,1.3274198810956515,1.2250846972337054e-16,1.3328716457021743,6.125423486168527e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,171,4,2,2,0,1,1,0,1,0,0.36261333273884744,0.3560524093292228,0.35605240932922266,0.0,6.332627701882584e-16,0.3560524093292228,0.0,0.3560524093292228,3.061726981298656e-16,0.3560524093292228,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,172,4,12,3,2,7,6,1,5,1,2.924539593484357,2.5333596297413234,2.3451443275960098,0.9582322768240239,2.596122700826928e-16,2.5333596297413234,0.0,2.3451443275960098,0.0,2.5333596297413234,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,173,6,4,0,0,3,3,0,1,0,2.46015120167034,0.03402899406018741,0.03402899406018726,0.0,1.719720651619451e-18,0.03402899406018722,7.615391089714008e-17,0.03402899406018722,1.4102576092062977e-17,0.03402899406018722,7.615391089714008e-17,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,174,4,8,0,0,3,3,0,5,0,2.4595314824020442,2.294045214044316,2.294045214044316,0.0,0.0,2.294045214044316,0.0,2.294045214044316,0.0,2.294045214044316,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,175,8,11,7,4,11,10,1,0,1,2.604564765207242,0.44686508132996194,0.0,0.44686508132996194,0.0,0.44686508132996206,4.262604790850027e-17,5.551115123125783e-17,2.1313023954250136e-17,0.44686508132996206,4.262604790850027e-17,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,176,2,4,0,0,1,1,0,3,0,2.8086978817952906,2.6584259298655475,2.658425929865547,0.0,3.377624903438511e-16,2.6584259298655466,3.162242637262256e-16,2.658425929865547,0.0,2.6584259298655466,3.162242637262256e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,177,4,5,3,2,4,4,0,1,0,1.1725209005981085,0.33145281867033294,0.3314528186703331,0.0,8.075492980991184e-17,0.331452818670333,4.734342151422744e-17,0.331452818670333,9.468684302845488e-17,0.331452818670333,4.734342151422744e-17,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,178,8,10,1,1,8,8,0,2,0,4.163386800803007,1.7742136399385848,1.7742136399385844,0.0,7.685957059666231e-17,1.7742136399385848,0.0,1.7742136399385846,5.333268695625513e-17,1.7742136399385848,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,179,5,7,0,0,1,1,0,6,0,3.6408994662533147,3.6280361393163965,3.6280361393163965,0.0,0.0,3.628036139316397,1.219723900553219e-16,3.628036139316397,1.219723900553219e-16,3.628036139316397,1.219723900553219e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,180,2,12,0,0,1,1,0,11,0,3.3273416509557676,3.251747156858463,3.2517471568584626,0.0,1.6044841068236253e-16,3.2517471568584626,1.3346666992327027e-16,3.2517471568584626,0.0,3.2517471568584626,1.3346666992327027e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,181,7,2,3,0,2,2,0,0,0,1.9237841356460064,0.0,0.0,0.0,0.0,2.220446049250313e-16,1.1542074851889178e-16,0.0,0.0,2.220446049250313e-16,1.1542074851889178e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,182,2,2,1,1,2,2,0,0,0,0.4574789151848501,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,183,8,6,3,2,4,3,1,2,1,2.398271766708241,2.3072223405669967,1.7666900696487844,1.483941079226471,7.720997849747647e-17,2.3072223405669967,0.0,1.7666900696487848,1.8517051153864821e-16,2.3072223405669967,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,184,7,10,5,4,10,9,1,0,1,3.936969577963823,1.8915681652126266,0.0,1.8915681652126266,0.0,1.8915681652126266,0.0,0.0,0.0,1.8915681652126266,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,185,8,10,2,1,6,6,0,4,0,3.2655496274849485,1.73802785009135,1.7380278500913497,0.0,4.164449928136653e-17,1.7380278500913497,6.799608955753185e-17,1.7380278500913497,0.0,1.7380278500913497,6.799608955753185e-17,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,186,6,3,3,2,3,3,0,0,0,0.8361183527111662,0.0,0.0,0.0,0.0,1.929879867024198e-17,2.3081419762721885e-17,1.929879867024198e-17,2.3081419762721885e-17,1.929879867024198e-17,2.3081419762721885e-17,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,187,8,7,5,3,7,6,1,0,1,2.431750123163996,0.037282576699919176,0.0,0.037282576699919176,0.0,0.03728257669991924,2.5681111122515387e-17,0.0,0.0,0.03728257669991924,2.5681111122515387e-17,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,188,4,7,2,2,4,3,1,3,1,1.1323538096186418,0.4574422500103009,0.4422433178871833,0.11693699106194948,4.735152921599903e-17,0.45744225001030087,4.9022797256233076e-17,0.4422433178871832,9.804559451246615e-17,0.45744225001030087,4.9022797256233076e-17,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,189,6,5,0,0,3,3,0,2,0,1.2279269447696264,0.7064722101970742,0.7064722101970741,0.0,1.1044763739010317e-16,0.7064722101970742,0.0,0.7064722101970742,9.041441995830196e-17,0.7064722101970742,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,190,8,10,1,1,6,6,0,4,0,3.9714438772032334,1.8425491946445558,1.8425491946445558,0.0,0.0,1.8425491946445558,0.0,1.8425491946445558,0.0,1.8425491946445558,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,191,3,4,0,0,2,2,0,2,0,1.7451958784117105,1.2864430792622046,1.2864430792622046,0.0,0.0,1.2864430792622046,0.0,1.2864430792622046,0.0,1.2864430792622046,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,192,6,3,3,1,2,2,0,1,0,1.494967394873955,1.2131807661158036,1.2131807661158034,0.0,2.980561164856765e-16,1.2131807661158038,1.4852805866294663e-16,1.2131807661158036,1.4852805866294663e-16,1.2131807661158038,1.4852805866294663e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,193,6,2,2,1,2,2,0,0,0,1.674802830671169,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,194,2,2,0,0,1,1,0,1,0,2.2785472297205986,2.0338832509478704,2.0338832509478704,0.0,0.0,2.0338832509478704,0.0,2.0338832509478704,0.0,2.0338832509478704,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,195,3,4,2,1,2,2,0,2,0,1.235645928303957,0.4012532248968031,0.40125322489680304,0.0,1.8178671997702657e-17,0.401253224896803,8.984960814373779e-17,0.40125322489680304,0.0,0.401253224896803,8.984960814373779e-17,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,196,2,4,0,0,1,1,0,3,0,1.2757130514963373,0.663006830112188,0.6630068301121879,0.0,6.82188246139168e-17,0.663006830112188,0.0,0.663006830112188,8.702764491771323e-17,0.663006830112188,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,197,6,3,0,0,2,2,0,1,0,2.7491026401618255,0.8302631364988049,0.8302631364988046,0.0,7.345110341186464e-17,0.8302631364988048,4.038492446247127e-17,0.8302631364988048,8.076984892494253e-17,0.8302631364988048,4.038492446247127e-17,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,198,4,8,0,0,3,3,0,5,0,1.7354217341332612,1.1499775332720084,1.1499775332720081,0.0,1.4745522181237236e-16,1.149977533272008,2.5589699674463193e-16,1.149977533272008,1.2794849837231597e-16,1.149977533272008,2.5589699674463193e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,199,4,2,0,0,2,2,0,0,0,1.6717196422312266,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,200,2,11,1,1,2,2,0,9,0,3.7802423545048094,2.8784094376247134,2.8784094376247134,0.0,0.0,2.8784094376247134,0.0,2.8784094376247134,0.0,2.8784094376247134,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,201,7,10,6,5,9,9,0,1,0,2.9235754724268763,1.5190582370308094,1.5190582370308092,0.0,1.0391341016127959e-16,1.5190582370308097,7.59496743009377e-17,1.5190582370308094,7.59496743009377e-17,1.5190582370308097,7.59496743009377e-17,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,202,7,2,4,0,2,2,0,0,0,1.3609485909074146,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,203,2,2,0,0,1,1,0,1,0,0.9148213867532483,0.8731370596286079,0.8731370596286079,0.0,0.0,0.8731370596286079,0.0,0.8731370596286079,0.0,0.8731370596286079,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,204,6,12,3,3,6,5,1,6,1,4.8537888712853645,2.280103473427926,2.035733857419639,1.0269661685242846,7.539949711131178e-17,2.2801034734279257,9.149330999484952e-17,2.035733857419639,0.0,2.2801034734279257,9.149330999484952e-17,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,205,2,7,0,0,1,1,0,6,0,1.7728345063951712,1.5910548957256976,1.5910548957256974,0.0,2.825945775761865e-16,1.5910548957256976,0.0,1.5910548957256974,0.0,1.5910548957256976,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,206,7,11,1,1,4,4,0,7,0,2.676637351163112,2.064009399713823,2.0640093997138234,0.0,2.4794259621073215e-16,2.0640093997138234,1.659131034904998e-16,2.0640093997138234,0.0,2.0640093997138234,1.659131034904998e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,207,3,2,2,1,2,2,0,0,0,1.340772384554435,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,208,4,3,0,0,3,3,0,0,0,0.48615638896783503,0.0,0.0,0.0,0.0,5.561946577567963e-17,1.1440653056882795e-16,0.0,0.0,5.561946577567963e-17,1.1440653056882795e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,209,7,10,0,0,6,6,0,4,0,3.305646524429857,1.5529940126323425,1.5529940126323463,0.0,1.0972893417557686e-15,1.5529940126323467,1.27625487552794e-15,1.5529940126323465,6.717130923831263e-17,1.5529940126323467,1.27625487552794e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,210,3,2,2,1,2,2,0,0,0,0.8230185946743491,0.0,0.0,0.0,0.0,1.1102230246251565e-16,1.3489646914532327e-16,0.0,0.0,1.1102230246251565e-16,1.3489646914532327e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,211,3,4,0,0,1,1,0,3,0,1.915484754994165,1.6415507910134277,1.6415507910134284,0.0,6.051775735934605e-16,1.6415507910134282,2.3184168325652656e-16,1.6415507910134282,1.1592084162826328e-16,1.6415507910134282,2.3184168325652656e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,212,7,11,1,0,7,7,0,4,0,1.5406981283064816,1.3356474257321413,1.3356474257321418,0.0,4.67708346150393e-16,1.335647425732142,4.3235842410433825e-16,1.335647425732142,1.4411947470144608e-16,1.335647425732142,4.3235842410433825e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,213,4,11,2,2,7,6,1,4,1,3.600082291472032,2.0726839644744497,1.5315078086774858,1.3966039698316088,2.0558745736325443e-16,2.0726839644744497,0.0,1.5315078086774854,1.2335529410036893e-16,2.0726839644744497,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,214,8,2,2,0,2,2,0,0,0,1.6943771341144314,0.0,0.0,0.0,0.0,2.220446049250313e-16,1.3104792342531418e-16,0.0,0.0,2.220446049250313e-16,1.3104792342531418e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,215,4,4,3,1,3,3,0,1,0,1.276940066599022,0.6980395249937956,0.6980395249937954,0.0,1.7021946075757092e-16,0.6980395249937956,0.0,0.6980395249937956,1.7388803964497777e-16,0.6980395249937956,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,216,3,5,0,0,1,1,0,4,0,2.0695827695344162,2.005652858344453,2.0056528583444533,0.0,4.147291986048908e-16,2.005652858344453,0.0,2.005652858344453,2.145791008638747e-16,2.005652858344453,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,217,5,4,4,1,4,4,0,0,0,2.3110046527606967,0.0,0.0,0.0,0.0,2.220446049250313e-16,9.608141838216538e-17,0.0,0.0,2.220446049250313e-16,9.608141838216538e-17,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,218,4,9,0,0,4,4,0,5,0,3.708514528036755,3.42508455053321,3.425084550533213,0.0,1.2916065628923876e-15,3.425084550533213,7.184912554491057e-16,3.425084550533213,0.0,3.425084550533213,7.184912554491057e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,219,3,8,2,2,4,3,1,4,1,3.0680070275723663,2.6032552364762136,2.117084629390062,1.5148895993573839,4.717995485554467e-16,2.603255236476214,1.44748433057358e-16,2.117084629390062,0.0,2.603255236476214,1.44748433057358e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,220,7,1,3,0,1,1,0,0,0,0.7411259902227907,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,221,4,5,0,0,2,2,0,3,0,3.360522060937017,2.679842447469493,2.679842447469493,0.0,0.0,2.679842447469493,0.0,2.679842447469493,0.0,2.679842447469493,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,222,8,12,4,3,12,11,1,0,1,2.973572484492377,0.12205687439087526,0.0,0.12205687439087526,0.0,0.12205687439087538,4.200337840146916e-17,0.0,0.0,0.12205687439087538,4.200337840146916e-17,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,223,5,4,2,0,3,3,0,1,0,2.926644778289914,0.39348189911116727,0.3934818991111673,0.0,6.480972936675589e-18,0.39348189911116743,5.69025168100796e-17,0.39348189911116743,3.7935011206719724e-17,0.39348189911116743,5.69025168100796e-17,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,224,3,1,1,1,1,1,0,0,0,0.49470870976971326,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,225,2,3,0,0,1,1,0,2,0,1.7776658773201774,1.6878178012712957,1.687817801271295,0.0,7.026514603841827e-16,1.6878178012712957,0.0,1.6878178012712954,2.498159049548304e-16,1.6878178012712957,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,226,3,7,2,1,4,4,0,3,0,2.308082651304275,1.409706419339571,1.4097064193395705,0.0,2.0840470358697912e-16,1.4097064193395712,9.620305615986328e-17,1.4097064193395712,2.8860916847958984e-16,1.4097064193395712,9.620305615986328e-17,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,227,4,12,2,2,6,5,1,6,1,2.8167102434238527,2.5985033116377965,2.55111935089921,0.49397319568999226,6.646905327254316e-16,2.5985033116377956,3.1532473806056096e-16,2.5511193508992105,1.5766236903028048e-16,2.5985033116377956,3.1532473806056096e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,228,2,6,0,0,1,1,0,5,0,3.169354725775802,3.0736814756337014,3.073681475633701,0.0,1.7684326029388166e-16,3.073681475633701,1.401197556835035e-16,3.073681475633701,0.0,3.073681475633701,1.401197556835035e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,229,8,9,7,3,7,7,0,2,0,2.8774425561330808,0.3725204019095451,0.372520401909545,0.0,1.0056761910431123e-17,0.3725204019095451,0.0,0.3725204019095451,3.858367293063032e-17,0.3725204019095451,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,230,8,9,0,0,4,4,0,5,0,2.5313330664399283,1.7046044039921167,1.7046044039921175,0.0,4.8514289624722e-16,1.7046044039921173,2.631553404040764e-16,1.7046044039921173,8.77184468013588e-17,1.7046044039921173,2.631553404040764e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,231,2,2,0,0,1,1,0,1,0,1.5261055257658094,0.5726226089655115,0.5726226089655113,0.0,1.1917388813821804e-16,0.5726226089655114,7.27487716858924e-17,0.5726226089655114,7.27487716858924e-17,0.5726226089655114,7.27487716858924e-17,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,232,4,10,1,1,5,5,0,5,0,1.824837483191045,1.3051314549763102,1.3051314549763104,0.0,2.0003827193534767e-16,1.3051314549763104,1.216791122334619e-16,1.3051314549763104,0.0,1.3051314549763104,1.216791122334619e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,233,7,12,4,4,10,10,0,2,0,2.8978841770898573,2.168372512156807,2.168372512156806,0.0,5.288203679638944e-16,2.168372512156807,0.0,2.168372512156807,3.0649203536908115e-16,2.168372512156807,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,234,8,4,1,1,3,3,0,1,0,2.137970736004899,1.5916494993639325,1.591649499363932,0.0,2.914660417346753e-16,1.5916494993639325,0.0,1.5916494993639325,2.0771528925597278e-16,1.5916494993639325,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,235,6,2,1,1,2,2,0,0,0,1.209931201346059,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,236,3,6,0,0,2,2,0,4,0,1.4024488917951305,1.110204145757135,1.1102041457571352,0.0,2.2578554467766244e-16,1.110204145757135,0.0,1.110204145757135,1.583263434582738e-16,1.110204145757135,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,237,7,8,2,2,6,6,0,2,0,3.569753397291085,1.9507188325395164,1.9507188325395164,0.0,0.0,1.9507188325395162,6.220166499275001e-17,1.9507188325395162,6.220166499275001e-17,1.9507188325395162,6.220166499275001e-17,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,238,5,9,4,4,7,6,1,2,1,2.9850920439539745,1.6493546278063076,1.2605845690449704,1.0636245731233318,0.0,1.6493546278063078,7.438450863676447e-17,1.2605845690449708,1.4876901727352893e-16,1.6493546278063078,7.438450863676447e-17,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,239,2,11,0,0,1,1,0,10,0,4.031394605539022,4.024220639341147,4.024220639341148,0.0,4.371994260236248e-16,4.024220639341148,2.2031542595204973e-16,4.024220639341148,0.0,4.024220639341148,2.2031542595204973e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,240,6,7,4,2,6,6,0,1,0,2.154317709273124,1.655189427658856,1.655189427658856,0.0,0.0,1.6551894276588561,1.0306957231482356e-16,1.6551894276588561,1.0306957231482356e-16,1.6551894276588561,1.0306957231482356e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,241,6,6,0,0,5,5,0,1,0,1.8993909063392707,0.6384142849717159,0.6384142849717158,0.0,3.077382791991296e-17,0.6384142849717159,0.0,0.6384142849717159,5.845152890433222e-17,0.6384142849717159,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,242,4,12,3,3,8,7,1,4,1,3.2858054010039055,0.7450863950771067,0.7374867743319639,0.106146096557681,7.085739257047989e-17,0.7450863950771064,1.013653782679235e-16,0.7374867743319641,6.757691884528234e-17,0.7450863950771064,1.013653782679235e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,243,7,12,1,1,2,2,0,10,0,2.6508819706417293,2.390894610849743,2.3908946108497426,0.0,2.527839114883458e-16,2.390894610849743,0.0,2.390894610849743,1.6752507835818766e-16,2.390894610849743,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,244,6,4,1,1,3,3,0,1,0,0.9194865660975756,0.5942686537431545,0.5942686537431544,0.0,1.9697481982651003e-16,0.5942686537431544,1.2074380045997757e-16,0.5942686537431544,0.0,0.5942686537431544,1.2074380045997757e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,245,6,10,3,3,6,6,0,4,0,2.3713645681477367,0.8863565841907554,0.8863565841907555,0.0,3.9486039204021566e-17,0.8863565841907552,4.68178971524546e-17,0.8863565841907552,9.36357943049092e-17,0.8863565841907552,4.68178971524546e-17,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,246,5,10,1,1,4,4,0,6,0,4.002481981337878,2.316869587571049,2.3168695875710488,0.0,1.663269794260208e-16,2.316869587571049,0.0,2.316869587571049,1.1095345636050069e-16,2.316869587571049,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,247,6,8,1,1,4,4,0,4,0,3.339337079569837,2.215775398178997,2.215775398178997,0.0,0.0,2.2157753981789976,1.3298723646888287e-16,2.2157753981789976,1.3298723646888287e-16,2.2157753981789976,1.3298723646888287e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,248,2,9,1,1,2,2,0,7,0,2.4350366248753534,2.4334035479074823,2.433403547907482,0.0,2.995844151943153e-16,2.4334035479074823,0.0,2.433403547907482,0.0,2.4334035479074823,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,249,2,2,1,1,1,1,0,1,0,1.6606761723850831,1.3447978201546231,1.3447978201546231,0.0,0.0,1.3447978201546231,0.0,1.3447978201546231,0.0,1.3447978201546231,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,250,6,2,3,0,2,2,0,0,0,1.4851312221340087,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,251,4,5,3,2,4,4,0,1,0,2.25913934124215,0.857479318439131,0.857479318439131,0.0,0.0,0.857479318439131,0.0,0.857479318439131,0.0,0.857479318439131,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,252,4,12,3,3,8,6,2,4,2,3.0652148629436065,2.13361074146831,1.383376771893773,1.6243655694127825,1.4179784491711604e-16,2.1336107414683094,1.4488028725777222e-16,1.3833767718937733,7.244014362888611e-17,2.1336107414683094,1.4488028725777222e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,253,8,12,2,1,9,9,0,3,0,2.620794597829606,1.7840236677358754,1.7840236677358752,0.0,1.2931063578963784e-16,1.7840236677358752,8.472415392984864e-17,1.7840236677358752,0.0,1.7840236677358752,8.472415392984864e-17,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,254,4,10,0,0,3,3,0,7,0,2.942479208820684,2.289110812163512,2.2891108121635106,0.0,7.180777185806554e-16,2.2891108121635115,1.509234826600692e-16,2.2891108121635115,3.018469653201384e-16,2.2891108121635115,1.509234826600692e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,255,3,10,0,0,2,2,0,8,0,2.5462642180982957,2.0300126831651353,2.030012683165135,0.0,2.7398278652027924e-16,2.030012683165135,1.7440814142286277e-16,2.030012683165135,0.0,2.030012683165135,1.7440814142286277e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,256,2,5,0,0,1,1,0,4,0,2.851633982064821,2.2579191211151284,2.2579191211151297,0.0,7.645584524782736e-16,2.257919121115129,1.557314903115669e-16,2.257919121115129,3.114629806231338e-16,2.257919121115129,1.557314903115669e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,257,7,1,4,1,1,1,0,0,0,1.1896716253156536,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,258,6,6,3,1,4,4,0,2,0,1.1802150893584018,0.8352719124049264,0.8352719124049264,0.0,0.0,0.8352719124049264,0.0,0.8352719124049264,0.0,0.8352719124049264,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,259,2,7,1,1,2,2,0,5,0,3.6019047823575154,2.146722561634601,2.1467225616346006,0.0,1.3691964254386323e-16,2.1467225616346006,1.2329287881935562e-16,2.1467225616346006,0.0,2.1467225616346006,1.2329287881935562e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,260,2,10,0,0,1,1,0,9,0,3.734666806666361,3.6314457418051886,3.6314457418051886,0.0,0.0,3.6314457418051895,2.378199892195821e-16,3.6314457418051895,2.378199892195821e-16,3.6314457418051895,2.378199892195821e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,261,4,10,2,2,4,3,1,6,1,2.5517293406403847,2.450955040603255,2.4509358754992197,0.009692535755716132,1.963572510488279e-16,2.450955040603255,0.0,2.4509358754992197,0.0,2.450955040603255,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,262,4,11,3,2,6,5,1,5,1,3.549668267314286,2.565656638901539,2.470615287180438,0.6918483153769025,4.3174843651152134e-16,2.5656566389015385,1.2510724282020441e-16,2.4706152871804385,1.2510724282020441e-16,2.5656566389015385,1.2510724282020441e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,263,5,1,0,0,1,1,0,0,0,1.8593361571164422,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,264,5,8,3,2,7,7,0,1,0,3.5197129144279486,0.6387706608271363,0.638770660827136,0.0,3.5847241180657244e-17,0.6387706608271362,3.154299943254317e-17,0.6387706608271362,6.308599886508634e-17,0.6387706608271362,3.154299943254317e-17,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,265,5,6,1,1,3,3,0,3,0,1.7681961773509343,1.0791873199919615,1.079187319991962,0.0,2.8407912533629814e-16,1.079187319991962,2.5115381174241965e-16,1.079187319991962,0.0,1.079187319991962,2.5115381174241965e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,266,6,7,1,1,5,5,0,2,0,2.71650097046858,0.9463294436172083,0.9463294436172084,0.0,3.0089882818205426e-17,0.9463294436172083,0.0,0.9463294436172083,4.0869597938470447e-17,0.9463294436172083,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,267,8,10,6,3,9,9,0,1,0,4.518085430493312,2.8393139889636636,2.8393139889636636,0.0,0.0,2.8393139889636645,1.96582918442768e-16,2.839313988963664,9.8291459221384e-17,2.8393139889636645,1.96582918442768e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,268,8,2,0,0,1,1,0,1,0,1.1214103450103239,0.9081899302540288,0.9081899302540286,0.0,3.5313527747664914e-16,0.9081899302540288,0.0,0.9081899302540288,1.980047766752028e-16,0.9081899302540288,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,269,3,6,2,2,3,3,0,3,0,2.645482354907705,1.0961526055465054,1.0961526055465054,0.0,0.0,1.0961526055465052,8.393350441862159e-17,1.0961526055465052,8.393350441862159e-17,1.0961526055465052,8.393350441862159e-17,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,270,2,1,1,1,1,1,0,0,0,0.621468590679523,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,271,8,2,1,0,2,2,0,0,0,0.5913067829640227,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,272,2,12,0,0,1,1,0,11,0,3.151488373053155,2.9556834061652935,2.9556834061652926,0.0,3.5770811254801697e-16,2.9556834061652926,2.818282394104662e-16,2.9556834061652926,0.0,2.9556834061652926,2.818282394104662e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,273,5,8,3,2,4,4,0,4,0,3.963367198279337,2.0169666840333997,2.0169666840333997,0.0,0.0,2.0169666840333997,0.0,2.0169666840333997,0.0,2.0169666840333997,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,274,4,10,3,3,7,5,2,3,2,2.0828960597000363,1.7896059459964266,1.7493426546202722,0.37747810356611017,5.629861537609084e-16,1.7896059459964277,5.330189278792158e-16,1.7493426546202726,2.1320757115168635e-16,1.7896059459964277,5.330189278792158e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,275,3,4,1,1,1,1,0,3,0,0.7480206110211209,0.747458022829913,0.747458022829913,0.0,0.0,0.747458022829913,0.0,0.747458022829913,0.0,0.747458022829913,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,276,4,12,2,2,5,4,1,7,1,3.9351421653197116,3.243195398662141,3.2120879587249314,0.4481153192177011,2.9036508908114465e-16,3.2431953986621402,2.2570427760593117e-16,3.2120879587249314,0.0,3.2431953986621402,2.2570427760593117e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,277,2,7,1,1,2,2,0,5,0,2.054697313626249,2.015597723476286,2.015597723476286,0.0,0.0,2.015597723476286,0.0,2.015597723476286,0.0,2.015597723476286,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,278,2,10,0,0,1,1,0,9,0,2.5321190108663494,2.3127274030649905,2.3127274030649905,0.0,0.0,2.312727403064991,1.7538243974485234e-16,2.312727403064991,1.7538243974485234e-16,2.312727403064991,1.7538243974485234e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,279,8,12,6,4,11,9,2,1,2,3.952676050306264,1.0679990731148175,0.2876616698000323,1.0285294278249733,2.842416899209349e-17,1.0679990731148181,1.6852729803735878e-16,0.28766166980003244,2.808788300622647e-17,1.0679990731148181,1.6852729803735878e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,280,7,10,6,4,8,7,1,2,1,2.7701187349721583,1.219480763542195,0.9774322380381363,0.729218453341119,1.3021348733461103e-16,1.219480763542195,0.0,0.9774322380381364,4.007853564574065e-17,1.219480763542195,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,281,5,5,2,1,3,3,0,2,0,3.848147188082466,3.477106148353279,3.4771061483532786,0.0,2.39914699589597e-16,3.4771061483532795,1.1540338457566967e-16,3.4771061483532795,2.3080676915133933e-16,3.4771061483532795,1.1540338457566967e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,282,2,5,1,1,1,1,0,4,0,0.9697257427789993,0.8923375531317497,0.8923375531317497,0.0,0.0,0.8923375531317497,0.0,0.8923375531317497,0.0,0.8923375531317497,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,283,7,1,0,0,1,1,0,0,0,1.9812807755638115,0.0,0.0,0.0,0.0,2.220446049250313e-16,1.1207124586460707e-16,0.0,0.0,2.220446049250313e-16,1.1207124586460707e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,284,5,6,1,1,4,4,0,2,0,1.4167820213094062,0.2558093273421684,0.25580932734216816,0.0,5.53100633128063e-17,0.25580932734216816,1.567246065981379e-16,0.25580932734216816,0.0,0.25580932734216816,1.567246065981379e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,285,7,3,0,0,3,3,0,0,0,0.680544433267126,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,286,2,1,0,0,1,1,0,0,0,0.14428970314448203,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,287,3,2,1,0,1,1,0,1,0,1.2995291172874721,1.238577949930619,1.2385779499306189,0.0,3.9444772053653467e-16,1.238577949930619,0.0,1.2385779499306189,0.0,1.238577949930619,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,288,2,3,1,1,1,1,0,2,0,1.6209691336505179,1.0936146240654223,1.0936146240654223,0.0,0.0,1.0936146240654225,1.3698262373755e-16,1.0936146240654225,1.3698262373755e-16,1.0936146240654225,1.3698262373755e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,289,4,2,0,0,2,2,0,0,0,0.26703115218594087,0.0,0.0,0.0,0.0,2.7755575615628914e-17,1.0394133938463468e-16,0.0,0.0,2.7755575615628914e-17,1.0394133938463468e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,290,3,3,2,1,2,2,0,1,0,2.2901395626000096,0.39826699928223314,0.39826699928223297,0.0,2.646039628621817e-17,0.398266999282233,4.8478400301714077e-17,0.398266999282233,2.4239200150857038e-17,0.398266999282233,4.8478400301714077e-17,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,291,8,9,2,2,7,7,0,2,0,2.1829313375376245,0.6703572812598062,0.6703572812598064,0.0,5.824653399593288e-17,0.6703572812598064,1.01718547490138e-16,0.6703572812598064,0.0,0.6703572812598064,1.01718547490138e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,292,2,3,0,0,1,1,0,2,0,0.8123723633049915,0.8099560874993266,0.8099560874993265,0.0,3.364572916274364e-16,0.8099560874993265,1.3666430257528861e-16,0.8099560874993265,0.0,0.8099560874993265,1.3666430257528861e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,293,5,12,4,4,10,9,1,2,1,4.084473622899355,3.107326120448291,2.8044075246286755,1.3381980625551242,1.7302600729521038e-16,3.107326120448291,0.0,2.804407524628676,1.0872617890351972e-16,3.107326120448291,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,294,3,10,2,2,6,5,1,4,1,3.1474965244985693,2.8620568866617027,2.857441379688141,0.16247579553154526,3.929366967989018e-16,2.8620568866617027,0.0,2.8574413796881415,1.4109283565318977e-16,2.8620568866617027,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,295,6,10,5,4,8,7,1,2,1,2.904092874530914,0.8580172513841533,0.7263248187829441,0.45677769351484343,6.25291949067464e-17,0.8580172513841531,7.645919552793134e-17,0.7263248187829442,3.822959776396567e-17,0.8580172513841531,7.645919552793134e-17,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,296,3,4,1,1,2,2,0,2,0,1.8375959596735771,0.8333387282248338,0.8333387282248343,0.0,2.9590525959822656e-16,0.8333387282248341,1.8125143649462071e-16,0.8333387282248341,1.208342909964138e-16,0.8333387282248341,1.8125143649462071e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,297,4,6,3,3,6,5,1,0,1,2.544805487803603,0.6817659906248498,0.0,0.6817659906248498,0.0,0.6817659906248499,4.362702886118732e-17,0.0,0.0,0.6817659906248499,4.362702886118732e-17,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,298,7,4,2,1,3,3,0,1,0,1.5858982602066787,1.1705524551850781,1.1705524551850777,0.0,4.414277024360593e-16,1.170552455185078,1.4001188506007557e-16,1.170552455185078,1.4001188506007557e-16,1.170552455185078,1.4001188506007557e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,299,5,11,3,2,8,8,0,3,0,4.545753732931755,2.49477332670179,2.4947733267017895,0.0,8.596435409291541e-17,2.49477332670179,0.0,2.49477332670179,9.769319587923433e-17,2.49477332670179,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,300,7,8,5,4,8,8,0,0,0,2.3633101692035394,0.0,0.0,0.0,0.0,1.2412670766236366e-16,5.252239392013265e-17,0.0,0.0,1.2412670766236366e-16,5.252239392013265e-17,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,301,3,1,2,0,1,1,0,0,0,1.764125143876261,0.0,0.0,0.0,0.0,2.220446049250313e-16,1.2586669698337792e-16,0.0,0.0,2.220446049250313e-16,1.2586669698337792e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,302,5,7,2,2,6,5,1,1,1,3.072405863602889,0.7655349050185071,0.37868970011898506,0.6653103049145472,1.1761238563871165e-17,0.7655349050185073,7.22705966537404e-17,0.37868970011898495,3.61352983268702e-17,0.7655349050185073,7.22705966537404e-17,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,303,3,9,1,1,3,3,0,6,0,2.309644508737439,2.196874400427392,2.196874400427392,0.0,0.0,2.196874400427392,0.0,2.196874400427392,0.0,2.196874400427392,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,304,8,1,1,0,1,1,0,0,0,0.7297357387238391,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,305,2,7,0,0,1,1,0,6,0,2.751044018744444,2.6901629634561073,2.6901629634561073,0.0,0.0,2.6901629634561077,1.614257012335054e-16,2.6901629634561077,1.614257012335054e-16,2.6901629634561077,1.614257012335054e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,306,5,4,4,1,4,4,0,0,0,2.428634849786198,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,307,5,12,4,3,9,7,2,3,2,3.5731371558011946,2.899237154391945,2.210020605718314,1.8765353712912407,3.4783305172866824e-16,2.8992371543919444,1.2428552011474235e-16,2.2100206057183134,1.2428552011474235e-16,2.8992371543919444,1.2428552011474235e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,308,8,6,5,0,5,5,0,1,0,2.905651673668753,1.2271690432088933,1.2271690432088929,0.0,1.314992055753004e-16,1.2271690432088933,0.0,1.2271690432088933,1.5283635470639322e-16,1.2271690432088933,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,309,4,6,3,2,4,3,1,2,1,2.8611311270944992,1.9971577401017948,0.8175328519011635,1.8221632953472808,4.3399495767040665e-16,1.9971577401017944,1.5521456029910751e-16,0.8175328519011638,7.760728014955376e-17,1.9971577401017944,1.5521456029910751e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,310,7,8,5,3,8,7,1,0,1,1.8737918354676244,0.2789133279720669,0.0,0.2789133279720669,0.0,0.2789133279720669,0.0,0.0,0.0,0.2789133279720669,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,311,7,6,5,4,6,5,1,0,1,2.293694094186677,0.01911767780408421,0.0,0.01911767780408421,0.0,0.01911767780408419,7.563011477308285e-18,0.0,0.0,0.01911767780408419,7.563011477308285e-18,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,312,8,7,5,2,5,5,0,2,0,2.7323498766050816,0.5540728742194414,0.5540728742194414,0.0,0.0,0.5540728742194415,4.0632535171688846e-17,0.5540728742194415,4.0632535171688846e-17,0.5540728742194415,4.0632535171688846e-17,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,313,2,9,0,0,1,1,0,8,0,1.123277367144584,1.1161930443761023,1.1161930443761026,0.0,3.5196234642455853e-16,1.1161930443761026,1.9767566891290402e-16,1.1161930443761026,0.0,1.1161930443761026,1.9767566891290402e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,314,8,3,7,0,3,3,0,0,0,1.5848836928771937,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,315,8,1,4,0,1,1,0,0,0,1.7700718754003004,0.0,0.0,0.0,0.0,2.220446049250313e-16,1.254438353667509e-16,0.0,0.0,2.220446049250313e-16,1.254438353667509e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,316,8,4,4,1,4,4,0,0,0,1.1206823345620776,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,317,2,6,0,0,1,1,0,5,0,2.725151862712863,2.5445039717093776,2.5445039717093776,0.0,0.0,2.5445039717093776,0.0,2.5445039717093776,0.0,2.5445039717093776,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,318,6,11,0,0,1,1,0,10,0,2.8568741937944524,2.8526845021051472,2.8526845021051472,0.0,0.0,2.8526845021051477,1.5544584035751004e-16,2.8526845021051477,1.5544584035751004e-16,2.8526845021051477,1.5544584035751004e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,319,7,8,4,3,7,7,0,1,0,3.0914564475261668,1.0291047389487398,1.0291047389487398,0.0,0.0,1.02910473894874,7.182524117482392e-17,1.02910473894874,7.182524117482392e-17,1.02910473894874,7.182524117482392e-17,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,320,3,7,2,2,4,4,0,3,0,2.0813358256283006,0.31495537080431474,0.3149553708043148,0.0,9.610747738509848e-18,0.3149553708043147,2.667092477231562e-17,0.3149553708043147,5.334184954463124e-17,0.3149553708043147,2.667092477231562e-17,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,321,6,4,5,1,3,3,0,1,0,2.0342478652825036,0.34673647770847366,0.3467364777084735,0.0,2.6828876849038657e-17,0.3467364777084736,2.7288292729042036e-17,0.3467364777084736,5.457658545808407e-17,0.3467364777084736,2.7288292729042036e-17,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,322,3,8,1,1,3,3,0,5,0,2.31775695152246,1.230311687882153,1.2303116878821523,0.0,2.89336005144724e-16,1.2303116878821523,2.874045159642524e-16,1.2303116878821523,0.0,1.2303116878821523,2.874045159642524e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,323,7,9,5,2,8,8,0,1,0,2.787522401811219,1.7152944713969065,1.7152944713969058,0.0,2.8576135265538557e-16,1.7152944713969063,7.965661720987631e-17,1.7152944713969063,1.5931323441975263e-16,1.7152944713969063,7.965661720987631e-17,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,324,8,4,2,1,4,4,0,0,0,2.2763127866693003,0.0,0.0,0.0,0.0,2.220446049250313e-16,9.754573546543525e-17,0.0,0.0,2.220446049250313e-16,9.754573546543525e-17,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,325,2,11,1,1,1,1,0,10,0,3.5339931097238133,3.441782193136003,3.441782193136003,0.0,0.0,3.441782193136002,2.5132432127733765e-16,3.441782193136002,2.5132432127733765e-16,3.441782193136002,2.5132432127733765e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,326,3,3,2,0,1,1,0,2,0,1.9700005385854302,1.4822860212429347,1.4822860212429347,0.0,0.0,1.4822860212429352,2.254259332177357e-16,1.4822860212429352,2.254259332177357e-16,1.4822860212429352,2.254259332177357e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,327,5,6,0,0,4,4,0,2,0,2.1075297904618813,1.718400858854131,1.718400858854131,0.0,0.0,1.7184008588541313,1.0535775386423768e-16,1.7184008588541315,2.1071550772847536e-16,1.7184008588541313,1.0535775386423768e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,328,8,11,5,4,11,11,0,0,0,2.2986987274140405,0.0,0.0,0.0,0.0,1.249000902703301e-16,5.433512829705986e-17,0.0,0.0,1.249000902703301e-16,5.433512829705986e-17,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,329,5,11,3,3,10,8,2,1,2,3.7175265094801593,1.7043332209893607,1.5845902343684088,0.627555190650384,3.213379900463126e-17,1.7043332209893602,1.1945824965002385e-16,1.584590234368409,5.972912482501192e-17,1.7043332209893602,1.1945824965002385e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,330,7,11,6,5,11,11,0,0,0,2.989249133072069,0.0,0.0,0.0,0.0,2.482534153247273e-16,8.304875380848428e-17,3.1401849173675503e-16,1.0504928754935738e-16,2.482534153247273e-16,8.304875380848428e-17,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,331,2,12,1,1,2,2,0,10,0,3.896506196424191,3.264847991497051,3.2648479914970507,0.0,2.3399655614194527e-16,3.2648479914970507,1.1397112886862636e-16,3.2648479914970503,1.1397112886862636e-16,3.2648479914970507,1.1397112886862636e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,332,5,7,1,1,4,4,0,3,0,3.030669012187238,2.233495751084173,2.233495751084173,0.0,0.0,2.233495751084173,0.0,2.233495751084173,0.0,2.233495751084173,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,333,4,2,2,0,2,2,0,0,0,2.0987204557167263,0.0,0.0,0.0,0.0,2.220446049250313e-16,1.0579999080878147e-16,0.0,0.0,2.220446049250313e-16,1.0579999080878147e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,334,7,8,0,0,4,4,0,4,0,2.071264170088626,1.1711544847844568,1.171154484784457,0.0,1.0351403456978947e-16,1.1711544847844568,0.0,1.1711544847844568,1.0720245545286016e-16,1.1711544847844568,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,335,3,2,2,1,2,2,0,0,0,0.5847525672754453,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,336,2,9,0,0,1,1,0,8,0,2.666623336188894,2.565824331526278,2.5658243315262776,0.0,3.747124480641073e-16,2.5658243315262776,1.6653615972803627e-16,2.5658243315262776,0.0,2.5658243315262776,1.6653615972803627e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,337,3,2,1,1,2,2,0,0,0,1.4639424389926494,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,338,6,12,5,5,10,7,3,2,3,4.346882891525555,3.210580019852599,2.739847268591611,1.673637060018629,1.6451760590208485e-16,3.2105800198525984,1.0216268092150232e-16,2.739847268591611,0.0,3.2105800198525984,1.0216268092150232e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,339,3,10,1,1,3,3,0,7,0,3.5438195803926864,3.1503480628789635,3.1503480628789635,0.0,0.0,3.1503480628789635,0.0,3.1503480628789635,0.0,3.1503480628789635,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,340,3,1,0,0,1,1,0,0,0,2.113299160968843,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,341,8,3,2,1,3,3,0,0,0,1.9772321428162307,0.0,0.0,0.0,0.0,2.220446049250313e-16,1.1230072590705841e-16,0.0,0.0,2.220446049250313e-16,1.1230072590705841e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,342,8,8,6,5,8,8,0,0,0,2.654410957406224,0.0,0.0,0.0,0.0,0.0,0.0,5.551115123125783e-17,2.0912794635801584e-17,0.0,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,343,6,2,4,0,2,2,0,0,0,0.9133398209107133,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,344,4,8,3,3,6,5,1,2,1,2.4627632761462928,2.011917098303188,0.8334420010379782,1.8311703474419108,6.589726541292464e-16,2.0119170983031878,1.8032151695268452e-16,0.8334420010379785,1.352411377145134e-16,2.0119170983031878,1.8032151695268452e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,345,5,7,0,0,3,3,0,4,0,3.975207025225102,2.733643851347942,2.7336438513479417,0.0,1.12411491448503e-16,2.733643851347942,0.0,2.733643851347942,1.1171473763053018e-16,2.733643851347942,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,346,8,4,2,1,4,4,0,0,0,2.2666098592362287,0.0,0.0,0.0,0.0,1.1102230246251565e-16,4.898165514021299e-17,0.0,0.0,1.1102230246251565e-16,4.898165514021299e-17,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,347,7,12,4,2,8,8,0,4,0,4.3395391008880075,1.612202512898036,1.6122025128980346,0.0,2.358212892643495e-16,1.6122025128980348,2.558389263961165e-16,1.6122025128980348,5.11677852792233e-17,1.6122025128980348,2.558389263961165e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,348,3,10,1,1,2,2,0,8,0,2.118284317924918,1.856420162454849,1.8564201624548489,0.0,1.9793915625259777e-16,1.856420162454849,0.0,1.856420162454849,1.0482285264829196e-16,1.856420162454849,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,349,3,11,1,1,3,3,0,8,0,3.7358595819182736,2.6626218518933253,2.662621851893325,0.0,1.9091514561233268e-16,2.6626218518933245,2.377440586897185e-16,2.6626218518933245,1.1887202934485925e-16,2.6626218518933245,2.377440586897185e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,350,4,7,2,2,4,4,0,3,0,3.0543090881796506,1.7120565764426945,1.7120565764426945,0.0,0.0,1.712056576442695,1.4539759959747134e-16,1.712056576442695,1.4539759959747134e-16,1.712056576442695,1.4539759959747134e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,351,5,4,1,1,4,4,0,0,0,1.5058172466139765,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,352,8,5,2,0,4,4,0,1,0,2.958273390948783,1.3018055423222066,1.3018055423222064,0.0,5.0745040894785035e-17,1.3018055423222066,0.0,1.3018055423222066,7.505885210082519e-17,1.3018055423222066,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,353,3,12,1,1,3,3,0,9,0,4.70940071249375,3.7239091803849953,3.723909180384995,0.0,1.601876085351008e-16,3.723909180384995,9.42984547209842e-17,3.723909180384995,0.0,3.723909180384995,9.42984547209842e-17,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,354,3,6,1,1,4,4,0,2,0,2.032506845849992,1.2716653130443731,1.2716653130443731,0.0,0.0,1.2716653130443734,1.0924667012974931e-16,1.2716653130443734,1.0924667012974931e-16,1.2716653130443734,1.0924667012974931e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,355,4,2,1,1,2,2,0,0,0,1.3491314226245295,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,356,2,6,1,1,1,1,0,5,0,2.053908362366377,2.0385623536698194,2.0385623536698194,0.0,0.0,2.0385623536698194,0.0,2.038562353669819,2.1621666184678873e-16,2.0385623536698194,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,357,3,1,0,0,1,1,0,0,0,3.2187468700754467,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,358,5,6,4,1,5,5,0,1,0,1.9377508824458,0.300034905595471,0.3000349055954708,0.0,3.695935267357101e-17,0.30003490559547086,8.594162190940533e-17,0.30003490559547086,2.864720730313511e-17,0.30003490559547086,8.594162190940533e-17,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,359,6,7,1,1,6,6,0,1,0,2.8511272743001728,0.6959228342212002,0.6959228342211999,0.0,4.097304826034151e-17,0.6959228342212002,0.0,0.6959228342212002,7.787958360418462e-17,0.6959228342212002,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,360,5,4,1,1,4,4,0,0,0,2.734399106436296,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,361,4,11,2,2,5,4,1,6,1,4.41478630953195,2.561393366380045,2.560134552181195,0.08029353687370852,2.990543741100358e-17,2.5613933663800452,1.0059132621917195e-16,2.5601345521811956,1.0059132621917195e-16,2.5613933663800452,1.0059132621917195e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,362,6,12,2,1,8,8,0,4,0,2.9577519773658927,1.761228319201981,1.7612283192019815,0.0,1.5228880159859815e-16,1.7612283192019809,7.507208400982263e-17,1.761228319201981,1.5014416801964526e-16,1.7612283192019809,7.507208400982263e-17,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,363,4,7,2,2,3,3,0,4,0,2.3061810525968363,1.1564218451177561,1.1564218451177566,0.0,2.0874853218895526e-16,1.1564218451177564,9.628238193831388e-17,1.1564218451177564,9.628238193831388e-17,1.1564218451177564,9.628238193831388e-17,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,364,4,3,0,0,2,2,0,1,0,0.6690677292316367,0.21310235264366426,0.2131023526436642,0.0,6.200262432885488e-17,0.21310235264366423,4.148395506610917e-17,0.21310235264366426,8.296791013221834e-17,0.21310235264366423,4.148395506610917e-17,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,365,2,2,1,1,1,1,0,1,0,1.5291304094199076,0.4684299362474404,0.4684299362474404,0.0,0.0,0.4684299362474405,7.260486206969958e-17,0.4684299362474405,7.260486206969958e-17,0.4684299362474405,7.260486206969958e-17,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,366,4,10,2,2,6,5,1,4,1,2.117888549005483,1.0578765336131424,1.0577925320199413,0.0133311504454198,2.3599869384135234e-16,1.0578765336131422,1.0484244084954276e-16,1.0577925320199415,1.0484244084954276e-16,1.0578765336131422,1.0484244084954276e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,367,3,8,2,2,6,5,1,2,1,4.930795616044927,2.323609122422572,1.7597868719171756,1.5173363237045892,3.65313914502149e-17,2.3236091224225723,9.006441240537039e-17,1.7597868719171759,4.5032206202685194e-17,2.3236091224225723,9.006441240537039e-17,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,368,6,1,3,1,1,1,0,0,0,0.5375148182733452,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,369,3,2,0,0,2,2,0,0,0,1.1632762728013915,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,370,5,1,2,0,1,1,0,0,0,0.543064790795737,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,371,2,9,0,0,1,1,0,8,0,1.6725401441974623,1.521756338479144,1.521756338479144,0.0,0.0,1.5217563384791437,1.3275890907334564e-16,1.521756338479144,0.0,1.5217563384791437,1.3275890907334564e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,372,5,12,1,1,2,2,0,10,0,2.4798443377163832,2.2799768285552044,2.279976828555205,0.0,2.8885598558687633e-16,2.279976828555205,1.7907947006827514e-16,2.2799768285552044,1.7907947006827514e-16,2.279976828555205,1.7907947006827514e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,373,6,1,4,0,1,1,0,0,0,0.8938218624519723,0.0,0.0,0.0,0.0,1.1102230246251565e-16,1.2421077076583727e-16,0.0,0.0,1.1102230246251565e-16,1.2421077076583727e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,374,6,2,4,1,2,2,0,0,0,0.9125120855386207,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,375,3,5,0,0,2,2,0,3,0,2.3064842267938728,2.1862793051314227,2.1862793051314227,0.0,0.0,2.1862793051314227,0.0,2.1862793051314227,0.0,2.1862793051314227,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,376,2,6,1,1,1,1,0,5,0,2.222056377945273,2.2199343778699547,2.2199343778699547,0.0,0.0,2.2199343778699543,1.998550596005625e-16,2.2199343778699543,1.998550596005625e-16,2.2199343778699543,1.998550596005625e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,377,7,4,3,1,4,4,0,0,0,3.1528977088239882,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,378,7,7,2,2,6,6,0,1,0,3.568655708330604,0.5611343494768669,0.5611343494768669,0.0,0.0,0.561134349476867,3.111039885504988e-17,0.561134349476867,3.111039885504988e-17,0.561134349476867,3.111039885504988e-17,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,379,5,11,3,3,7,6,1,4,1,2.4763544710829235,1.2952017899301962,0.7855287330969644,1.029802061620321,1.8104419676248054e-16,1.2952017899301966,1.793318424465541e-16,0.7855287330969642,4.4832960611638523e-17,1.2952017899301966,1.793318424465541e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,380,6,8,3,3,7,6,1,1,1,3.0717881854368327,1.5916016236559547,0.8444023532907493,1.3491406131983854,2.3531937924152208e-17,1.5916016236559545,7.22851288958437e-17,0.8444023532907494,3.614256444792185e-17,1.5916016236559545,7.22851288958437e-17,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,381,8,5,6,0,5,5,0,0,0,2.906403380084754,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,382,2,12,0,0,1,1,0,11,0,3.1820521481412865,3.156151716796868,3.156151716796868,0.0,0.0,3.1561517167968676,1.3956063231379343e-16,3.1561517167968676,1.3956063231379343e-16,3.1561517167968676,1.3956063231379343e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,383,7,7,5,4,7,7,0,0,0,2.996787847246137,0.0,0.0,0.0,0.0,1.1102230246251565e-16,3.704710113681831e-17,5.551115123125783e-17,1.8523550568409154e-17,1.1102230246251565e-16,3.704710113681831e-17,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,384,3,5,0,0,1,1,0,4,0,1.430261858460318,1.4120042526261953,1.4120042526261956,0.0,3.256344661578432e-16,1.4120042526261956,1.5524751891521677e-16,1.4120042526261956,0.0,1.4120042526261956,1.5524751891521677e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,385,3,7,0,0,2,2,0,5,0,1.959742770755819,1.459386281848365,1.4593862818483652,0.0,2.3126082716201914e-16,1.459386281848365,0.0,1.459386281848365,1.1330293354744448e-16,1.459386281848365,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,386,7,9,5,3,5,5,0,4,0,3.8122335471855973,2.1190442640422464,2.1190442640422464,0.0,0.0,2.1190442640422464,0.0,2.1190442640422464,0.0,2.1190442640422464,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,387,6,2,5,0,2,2,0,0,0,1.6058475268202612,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,388,4,8,0,0,2,2,0,6,0,1.5503323071437316,1.5319785458800828,1.531978545880083,0.0,3.6953078291974517e-16,1.5319785458800828,0.0,1.5319785458800828,1.432238778111495e-16,1.5319785458800828,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,389,5,11,1,1,4,4,0,7,0,3.077715052571594,1.8718787187993422,1.8718787187993413,0.0,3.7506228134939066e-16,1.8718787187993413,2.8858370724021545e-16,1.8718787187993413,0.0,1.8718787187993413,2.8858370724021545e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,390,4,2,0,0,2,2,0,0,0,1.4489385583124237,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,391,6,7,1,1,3,3,0,4,0,2.7633150702356124,1.7425429064014846,1.742542906401485,0.0,1.7447397868754754e-16,1.7425429064014848,8.035442911187787e-17,1.7425429064014848,8.035442911187787e-17,1.7425429064014848,8.035442911187787e-17,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,392,4,7,3,3,6,5,1,1,1,3.0670278292272406,1.5051192282662051,0.4816477374704102,1.4259731232692614,4.721008559520909e-17,1.5051192282662054,7.239732317035317e-17,0.4816477374704102,0.0,1.5051192282662054,7.239732317035317e-17,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,393,7,7,3,2,5,5,0,2,0,2.3150597628254044,0.9260740813381345,0.926074081338135,0.0,1.657203353058767e-16,0.9260740813381353,3.356959201299982e-16,0.9260740813381353,1.4386968005571352e-16,0.9260740813381353,3.356959201299982e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,394,2,9,0,0,1,1,0,8,0,3.1963527558062723,2.5303298969867583,2.5303298969867583,0.0,0.0,2.5303298969867583,0.0,2.530329896986758,1.3893623256799834e-16,2.5303298969867583,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,395,3,3,0,0,1,1,0,2,0,0.5962642575251113,0.5790010426477582,0.5790010426477581,0.0,4.684076025439049e-16,0.5790010426477582,0.0,0.5790010426477582,1.861964742333059e-16,0.5790010426477582,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,396,3,3,0,0,1,1,0,2,0,2.049972494169894,1.7883093062941335,1.7883093062941333,0.0,2.1135092311929045e-16,1.7883093062941338,1.0831589475299034e-16,1.7883093062941338,2.1663178950598067e-16,1.7883093062941338,1.0831589475299034e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,397,4,6,3,2,5,4,1,1,1,1.9357512618891792,0.8460247848871114,0.7252881222842251,0.4355629418542243,8.888579936127269e-17,0.8460247848871115,5.735359942587067e-17,0.7252881222842252,5.735359942587067e-17,0.8460247848871115,5.735359942587067e-17,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,398,8,11,6,4,10,10,0,1,0,2.1740675735526613,0.8130884375312828,0.8130884375312826,0.0,7.046693912670338e-17,0.8130884375312826,1.0213325824191675e-16,0.8130884375312826,0.0,0.8130884375312826,1.0213325824191675e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,coordinate,399,7,6,4,2,5,5,0,1,0,2.7041047669423435,0.7687655399339822,0.7687655399339822,0.0,0.0,0.7687655399339823,4.1056953051435844e-17,0.7687655399339823,4.1056953051435844e-17,0.7687655399339823,4.1056953051435844e-17,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,0,4,1,1,0,1,1,0,0,0,0.9061615178954248,0.0,0.0,0.0,0.0,4.440892098500626e-16,4.900773218459632e-16,1.1102230246251565e-16,1.225193304614908e-16,4.440892098500626e-16,4.900773218459632e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,1,7,3,2,2,3,3,0,0,0,1.2662357825960326,0.0,0.0,0.0,0.0,1.4879680991431122e-15,1.1751113967830578e-15,9.999714131543225e-16,7.897197559084804e-16,1.4877253914410486e-15,1.1749197202363992e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,2,5,12,1,1,8,8,0,4,0,4.619727958772136,2.540924434388067,2.5409244343880713,0.0,1.0404169557811106e-15,2.5409244343880664,9.612886598805178e-17,2.5409244343880673,8.65159793892466e-16,2.5409244343880664,9.612886598805178e-17,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,3,4,9,3,3,9,6,3,0,3,3.0402684554198527,2.673545935839488,0.0,2.673545935839488,0.0,2.6735459358394866,4.382072336984483e-16,7.005424260092477e-15,2.3042123953244936e-15,2.673545935839486,5.842763115979311e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,4,3,8,0,0,2,2,0,6,0,2.6535952773844214,2.6092686129987532,2.609268612998755,0.0,1.2613361580804594e-15,2.609268612998754,3.347075672276517e-16,2.609268612998754,3.347075672276517e-16,2.609268612998754,3.347075672276517e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,5,2,9,0,0,1,1,0,8,0,3.0144787793266654,2.908358185842528,2.908358185842528,0.0,0.0,2.908358185842528,0.0,2.908358185842528,0.0,2.908358185842528,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,6,2,7,1,1,2,2,0,5,0,1.3987875858922127,0.9057214613312109,0.9057214613312107,0.0,2.269690722612298e-16,0.9057214613312107,1.587407603302404e-16,0.9057214613312108,7.93703801651202e-17,0.9057214613312107,1.587407603302404e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,7,8,3,6,0,3,3,0,0,0,1.1579011378014594,0.0,0.0,0.0,0.0,3.6980138333116896e-16,3.1937215644620717e-16,1.6570014716248905e-16,1.4310388145667492e-16,4.0497527310531633e-16,3.4974943877700534e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,8,2,2,1,1,2,2,0,0,0,1.574444191596272,0.0,0.0,0.0,0.0,2.9893669801409084e-15,1.898680814535635e-15,1.6653345369377348e-15,1.057728527836425e-15,7.297974859785581e-15,4.635270591831158e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,9,4,2,0,0,2,2,0,0,0,0.9939871710778825,0.0,0.0,0.0,0.0,3.510833468576701e-16,3.532071208494113e-16,1.2412670766236366e-16,1.2487757515799756e-16,3.510833468576701e-16,3.532071208494113e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,10,6,6,5,5,6,6,0,0,0,1.6536580495496456,0.0,0.0,0.0,0.0,2.05733231121757e-15,1.2441098761487361e-15,9.002609839357899e-15,5.444057700931371e-15,1.9622720855715706e-15,1.1866250619987442e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,11,2,7,0,0,1,1,0,6,0,3.155910396362062,2.34730743224853,2.34730743224853,0.0,0.0,2.3473074322485297,1.4071667255254812e-16,2.3473074322485297,1.4071667255254812e-16,2.3473074322485297,1.4071667255254812e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,12,7,12,1,1,10,10,0,2,0,2.5912165584499682,0.30890080092882316,0.3089008009288231,0.0,4.1337367701463604e-18,0.3089008009288238,2.5707377200984174e-16,0.30890080092882377,2.5707377200984174e-16,0.3089008009288237,2.142281433415348e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,13,2,4,1,1,2,2,0,2,0,2.057038683346853,0.8692858031677765,0.8692858031677769,0.0,1.8366370972635927e-16,0.8692858031677763,1.079438158954596e-16,0.8692858031677763,3.238314476863788e-16,0.8692858031677763,1.079438158954596e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,14,5,1,3,0,1,1,0,0,0,0.9682284426192613,0.0,0.0,0.0,0.0,2.220446049250313e-16,2.293308016487865e-16,1.1102230246251565e-16,1.1466540082439326e-16,2.220446049250313e-16,2.293308016487865e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,15,6,6,4,4,6,6,0,0,0,2.722290565321705,0.0,0.0,0.0,0.0,7.397160322446353e-15,2.717255981663441e-15,2.410743910120468e-15,8.855571630854107e-16,7.46846789357532e-15,2.7434499420133494e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,16,5,1,3,0,1,1,0,0,0,0.2266787725513335,0.0,0.0,0.0,0.0,8.326672684688674e-17,3.6733358800957076e-16,0.0,0.0,8.326672684688674e-17,3.6733358800957076e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,17,6,6,0,0,4,4,0,2,0,2.2160290114743155,0.1800765934917064,0.1800765934917062,0.0,1.412990896118073e-17,0.18007659349170654,6.262457637493481e-17,0.18007659349170654,1.5029898329984356e-16,0.1800765934917065,3.757474582496089e-17,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,18,3,1,2,0,1,1,0,0,0,0.5334865449177945,0.0,0.0,0.0,0.0,0.0,0.0,1.1102230246251565e-16,2.0810703385147831e-16,0.0,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,19,8,11,1,1,11,11,0,0,0,1.6314329466004494,0.0,0.0,0.0,0.0,5.674098847517084e-15,3.4779847123601796e-15,3.5108077543702136e-15,2.1519779661713783e-15,4.7351138596267645e-15,2.9024262808310385e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,20,8,1,4,0,1,1,0,0,0,0.4604499299208513,0.0,0.0,0.0,0.0,5.551115123125783e-17,1.205584964271791e-16,1.1102230246251565e-16,2.411169928543582e-16,1.1102230246251565e-16,2.411169928543582e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,21,6,4,2,1,4,4,0,0,0,2.075416308323532,0.0,0.0,0.0,0.0,7.97218214573518e-16,3.8412448209848094e-16,1.5555508291689229e-15,7.495126750861164e-16,1.0007415106216803e-15,4.821883236670012e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,22,8,12,2,2,12,12,0,0,0,4.227297175118459,0.0,0.0,0.0,0.0,1.0818552298544643e-14,2.5592126246107787e-15,9.157489394505831e-15,2.1662752854012957e-15,1.0042149838357656e-14,2.375548588697517e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,23,6,1,0,0,1,1,0,0,0,1.826497450727536,0.0,0.0,0.0,0.0,2.220446049250313e-16,1.2156852714827815e-16,0.0,0.0,2.220446049250313e-16,1.2156852714827815e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,24,2,6,1,1,2,2,0,4,0,1.8242202515510002,1.1286914012605604,1.1286914012605604,0.0,0.0,1.1286914012605604,0.0,1.1286914012605604,0.0,1.1286914012605604,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,25,8,5,2,2,5,5,0,0,0,2.5867824820438887,0.0,0.0,0.0,0.0,1.5298658026709816e-15,5.914164848766844e-16,2.419108428746422e-15,9.351804589441233e-16,1.6194858466600059e-15,6.260618578877978e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,26,2,5,1,1,2,2,0,3,0,2.8716762047205,2.5631478187349153,2.5631478187349144,0.0,5.385168317541663e-16,2.5631478187349157,1.5464459715899125e-16,2.5631478187349157,4.639337914769738e-16,2.5631478187349157,1.5464459715899125e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,27,6,3,2,1,3,3,0,0,0,1.7284559663007608,0.0,0.0,0.0,0.0,1.1443916996305594e-15,6.620890100427522e-16,3.8459253727671276e-16,2.2250641310800483e-16,9.222205069512407e-16,5.335516350613061e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,28,3,8,1,1,2,2,0,6,0,3.6682692255796607,2.300231381722945,2.3002313817229445,0.0,1.9801544530177987e-16,2.3002313817229445,1.210623273649953e-16,2.3002313817229445,0.0,2.3002313817229445,1.210623273649953e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,29,3,9,0,0,2,2,0,7,0,3.664286355241639,3.5384037767922303,3.5384037767922316,0.0,7.937845689734405e-16,3.538403776792231,2.4238783042422866e-16,3.538403776792231,1.2119391521211433e-16,3.538403776792231,2.4238783042422866e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,30,7,7,6,6,7,7,0,0,0,1.3188363185512852,0.0,0.0,0.0,0.0,1.0483371871234032e-15,7.948956002932799e-16,1.2880248798673563e-15,9.766374050740621e-16,1.1185187043022341e-15,8.481103292112126e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,31,6,5,2,2,5,5,0,0,0,2.3047225086305843,0.0,0.0,0.0,0.0,2.7483626474478834e-15,1.1924917803145422e-15,4.0886516013572506e-15,1.7740320520350357e-15,2.8462662767335154e-15,1.2349713538506223e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,32,3,2,0,0,2,2,0,0,0,0.653732124774063,0.0,0.0,0.0,0.0,2.7755575615628914e-17,4.245710829220997e-17,5.558049685633556e-16,8.502029309871347e-16,2.7755575615628914e-17,4.245710829220997e-17,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,33,8,1,6,0,1,1,0,0,0,1.0867346655825971,0.0,0.0,0.0,0.0,2.220446049250313e-16,2.0432274036826962e-16,2.220446049250313e-16,2.0432274036826962e-16,2.220446049250313e-16,2.0432274036826962e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,34,7,9,0,0,4,4,0,5,0,3.9854779261068645,3.6605291618012923,3.6605291618012914,0.0,3.354985526802538e-16,3.6605291618012914,2.228536793246588e-16,3.6605291618012914,0.0,3.6605291618012914,2.228536793246588e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,35,4,4,0,0,4,4,0,0,0,1.1966915519853065,0.0,0.0,0.0,0.0,1.069310342221893e-15,8.935555201738587e-16,1.2307493251107476e-15,1.0284599428055954e-15,9.478640825860243e-16,7.920705055647143e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,36,6,2,3,0,2,2,0,0,0,1.7197872646034593,0.0,0.0,0.0,0.0,2.220446049250313e-16,1.2911166950421008e-16,7.021666937153402e-16,4.082869481402065e-16,3.1401849173675503e-16,1.8259147407348662e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,37,8,8,6,6,8,8,0,0,0,3.199014326841193,0.0,0.0,0.0,0.0,3.2277717743293425e-15,1.0089894713027264e-15,2.034504518667149e-15,6.359785580191767e-16,3.0517252233906836e-15,9.53957973174835e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,38,3,10,2,2,6,5,1,4,1,4.472128285689435,3.8421271192807263,3.8317221550092717,0.2825705708729907,1.364885112204472e-15,3.842127119280724,4.965076821153853e-16,3.8317221550092726,1.9860307284615411e-16,3.842127119280724,4.965076821153853e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,39,4,9,0,0,3,3,0,6,0,2.7574491788876436,2.1582076126561294,2.158207612656132,0.0,1.5185480388123772e-15,2.1582076126561303,3.221014648249716e-16,2.1582076126561307,4.831521972374574e-16,2.1582076126561303,3.221014648249716e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,40,8,5,4,2,5,5,0,0,0,1.622712918310625,0.0,0.0,0.0,0.0,1.9657062219833077e-14,1.2113702921831463e-14,1.397735073462211e-15,8.61356964432973e-16,1.9725917075666877e-14,1.2156134860997561e-14,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,41,5,7,0,0,2,2,0,5,0,3.064963088336701,3.006001966301222,3.0060019663012225,0.0,3.781897123714471e-16,3.0060019663012225,1.448921886008949e-16,3.0060019663012225,0.0,3.0060019663012225,1.448921886008949e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,42,3,3,1,1,3,3,0,0,0,1.1269091415266905,0.0,0.0,0.0,0.0,5.155369359468229e-16,4.574787060901773e-16,2.830524433501838e-16,2.511759226362437e-16,7.15749512893306e-16,6.351439406407137e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,43,5,10,4,4,10,10,0,0,0,2.6609143083929907,0.0,0.0,0.0,0.0,7.548244117079338e-15,2.8367107100258176e-15,2.651238676171969e-15,9.96363794132527e-16,7.603055322897672e-15,2.8573093462334736e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,44,7,2,2,0,2,2,0,0,0,1.1797391962332864,0.0,0.0,0.0,0.0,1.5557094528466337e-15,1.3186892982904685e-15,6.75901338858568e-16,5.729243726211777e-16,1.556927607904229e-15,1.3197218613022635e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,45,2,10,1,1,2,2,0,8,0,4.029142915651225,3.554184281983403,3.554184281983404,0.0,4.376882210969246e-16,3.554184281983404,2.204385494120826e-16,3.5541842819834035,1.102192747060413e-16,3.554184281983404,2.204385494120826e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,46,2,11,1,1,2,2,0,9,0,2.8676005680127132,2.332677922500204,2.332677922500204,0.0,0.0,2.332677922500204,0.0,2.332677922500204,0.0,2.332677922500204,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,47,3,11,2,2,4,3,1,7,1,1.9767737039876967,1.7310477430537936,1.6654288396734676,0.4720943430242722,2.6991059006262897e-16,1.7310477430537932,2.246535397320454e-16,1.6654288396734669,3.369803095980681e-16,1.7310477430537932,2.246535397320454e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,48,4,11,0,0,3,3,0,8,0,2.537346604866674,2.283019358228847,2.2830193582288465,0.0,2.7591201921599104e-16,2.2830193582288465,1.7502110629990083e-16,2.2830193582288465,0.0,2.283019358228847,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,49,2,3,0,0,1,1,0,2,0,1.4423340452477245,1.1078147643371454,1.1078147643371452,0.0,3.2020622492837165e-16,1.1078147643371452,1.53948113238147e-16,1.1078147643371452,0.0,1.1078147643371452,1.53948113238147e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,50,8,9,7,7,9,9,0,0,0,1.9696666351270389,0.0,0.0,0.0,0.0,2.513205481608594e-15,1.2759547411668971e-15,1.5110408015437076e-15,7.671556062309239e-16,2.544743000861061e-15,1.2919663436838036e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,51,8,1,7,0,1,1,0,0,0,0.9953134119238617,0.0,0.0,0.0,0.0,1.1102230246251565e-16,1.1154506824932498e-16,1.1102230246251565e-16,1.1154506824932498e-16,0.0,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,52,4,5,0,0,2,2,0,3,0,2.3768443688465406,0.9157304784806517,0.9157304784806521,0.0,1.3756462797862167e-16,0.9157304784806523,2.3354979383104013e-16,0.915730478480652,4.670995876620803e-17,0.9157304784806523,2.3354979383104013e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,53,3,12,2,2,4,3,1,8,1,4.903547504922041,3.8426322485895223,3.1854951020912994,2.149056433054416,2.4379420502820083e-15,3.8426322485895223,0.0,3.1854951020912994,0.0,3.8426322485895223,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,54,4,10,1,1,4,4,0,6,0,3.0231102827527634,2.0851513762876985,2.085151376287698,0.0,1.9436686573232013e-16,2.0851513762876985,0.0,2.085151376287698,0.0,2.0851513762876985,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,55,2,5,0,0,1,1,0,4,0,1.8118812923112675,1.6851102262078144,1.6851102262078137,0.0,6.76364404530798e-16,1.6851102262078133,6.127460056773017e-16,1.6851102262078133,2.4509840227092063e-16,1.6851102262078133,6.127460056773017e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,56,8,7,1,1,6,6,0,1,0,2.6111551201769676,0.4610375679695728,0.4610375679695744,0.0,2.1982579532380505e-16,0.4610375679695748,7.653323346756369e-16,0.4610375679695741,1.0629615759383845e-16,0.46103756796957485,7.865915661944046e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,57,4,6,2,2,6,6,0,0,0,2.689857823712017,0.0,0.0,0.0,0.0,1.3053975696292016e-15,4.853035569841927e-16,1.4822620822772736e-15,5.510559216961678e-16,1.472877282518059e-15,5.475669641473767e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,58,4,1,1,0,1,1,0,0,0,0.13024104243541268,0.0,0.0,0.0,0.0,5.551115123125783e-17,4.2621857283418274e-16,0.0,0.0,5.551115123125783e-17,4.2621857283418274e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,59,4,6,1,1,3,3,0,3,0,3.1752533270711605,2.3836568805910034,2.383656880591002,0.0,6.166539209861406e-16,2.383656880591004,1.398594581616228e-16,2.383656880591004,5.594378326464912e-16,2.383656880591004,1.398594581616228e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,60,4,6,0,0,3,3,0,3,0,2.451926989562084,2.02689490498742,2.0268949049874183,0.0,1.1818847678178799e-15,2.026894904987418,9.055922377390554e-16,2.0268949049874174,3.6223689509562213e-16,2.026894904987418,9.055922377390554e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,61,4,10,2,2,4,3,1,6,1,2.4495327511391642,2.043906953666454,2.023961204824302,0.284845004541495,6.938650242907682e-18,2.043906953666454,0.0,2.023961204824302,0.0,2.043906953666454,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,62,4,10,2,2,6,5,1,4,1,2.6601563935961217,2.1407666921788033,1.8737449440039475,1.0353559364594656,5.334267697685932e-15,2.140766692178804,3.338820310859411e-16,1.8737449440039464,4.1735253885742634e-16,2.140766692178804,3.338820310859411e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,63,6,3,3,1,3,3,0,0,0,1.7051222891883633,0.0,0.0,0.0,0.0,7.0302330827531915e-16,4.12300814277642e-16,3.693291056919641e-16,2.1659977588338513e-16,6.782036707127746e-16,3.9774488610761104e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,64,2,11,1,1,1,1,0,10,0,2.721427683914123,2.5570190593021067,2.5570190593021067,0.0,0.0,2.5570190593021067,0.0,2.5570190593021067,0.0,2.5570190593021067,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,65,5,7,1,1,7,7,0,0,0,3.969879851858756,0.0,0.0,0.0,0.0,4.515210296243744e-15,1.1373669896154807e-15,7.699058478565583e-15,1.9393681335118416e-15,4.155557514143405e-15,1.0467716075078976e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,66,8,5,3,0,5,5,0,0,0,2.0806879107750924,0.0,0.0,0.0,0.0,2.445012586343469e-15,1.1750981844425958e-15,1.8124199604801504e-15,8.71067665215103e-16,2.563749932073087e-15,1.2321645734549615e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,67,3,11,1,1,3,3,0,8,0,3.4557823835411026,2.1298587822487405,2.129858782248741,0.0,1.4874330931032317e-16,2.12985878224874,1.2850612699605502e-16,2.12985878224874,2.5701225399211004e-16,2.12985878224874,1.2850612699605502e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,68,8,9,4,4,9,9,0,0,0,3.5686990322384657,0.0,0.0,0.0,0.0,3.0339078732238915e-15,8.501439448427999e-16,3.6363246856103825e-15,1.0189496656235251e-15,3.106300309753468e-15,8.704293306025983e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,69,6,8,1,1,5,5,0,3,0,3.7329738305067184,1.5647361364414167,1.5647361364414163,0.0,1.2747362076897983e-16,1.5647361364414163,1.1896392260263484e-16,1.5647361364414163,0.0,1.5647361364414163,1.1896392260263484e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,70,6,7,3,3,7,7,0,0,0,2.2094148122054844,0.0,0.0,0.0,0.0,4.399904420721982e-15,1.991434291295397e-15,2.897185561907568e-15,1.311290911015273e-15,4.290335551793564e-15,1.941842486115525e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,71,2,9,1,1,2,2,0,7,0,3.4481914982374553,2.7484051637988647,2.7484051637988647,0.0,0.0,2.7484051637988647,0.0,2.748405163798865,1.2878902174576412e-16,2.7484051637988647,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,72,6,5,3,2,5,5,0,0,0,1.351770572661783,0.0,0.0,0.0,0.0,9.429750024913635e-16,6.975850943659347e-16,8.917491093561516e-16,6.5968968950123e-16,7.983045901144101e-16,5.905621902557486e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,73,8,12,3,3,12,12,0,0,0,3.019224013241474,0.0,0.0,0.0,0.0,6.2063974461617e-15,2.0556266838572337e-15,3.3958354104716284e-15,1.124737811960438e-15,6.391802335513459e-15,2.117034810097163e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,74,8,8,5,5,8,8,0,0,0,2.5920104956802517,0.0,0.0,0.0,0.0,1.9476425797525325e-15,7.514022736398642e-16,2.1456334586930846e-15,8.277873342985754e-16,1.8845197843084756e-15,7.270494419097246e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,75,6,8,0,0,8,8,0,0,0,2.7036468364426804,0.0,0.0,0.0,0.0,4.8002654958548304e-15,1.7754780066507403e-15,3.790726158486339e-15,1.4020788911446667e-15,3.767282741413096e-15,1.3934078558758412e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,76,3,6,0,0,2,2,0,4,0,2.1038926336007164,1.8745201344542035,1.8745201344542057,0.0,1.906236039275497e-15,1.8745201344542046,5.276994685442006e-16,1.8745201344542046,5.276994685442006e-16,1.8745201344542046,5.276994685442006e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,77,8,4,6,0,4,4,0,0,0,2.798100545054818,0.0,0.0,0.0,0.0,1.9279638981753174e-15,6.890259542612491e-16,2.363628055062491e-15,8.447259192454018e-16,1.9311578765889244e-15,6.901674351916796e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,78,5,12,3,3,12,9,3,0,3,1.5579912232688649,1.1738889423013614,0.0,1.1738889423013614,0.0,1.173888942301361,2.8503960947758526e-16,1.3392431948265286e-14,8.595961099296985e-15,1.1738889423013612,1.4251980473879263e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,79,5,8,1,1,5,5,0,3,0,2.372795550720813,0.5134862443128981,0.5134862443128977,0.0,7.88768543659501e-17,0.5134862443128981,0.0,0.5134862443128982,2.3394831136797493e-16,0.5134862443128981,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,80,3,4,1,1,1,1,0,3,0,1.1492282055907777,1.0855447493678894,1.0855447493678894,0.0,0.0,1.0855447493678896,1.9321193462258092e-16,1.0855447493678896,1.9321193462258092e-16,1.0855447493678896,1.9321193462258092e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,81,6,9,0,0,9,9,0,0,0,3.0894926577292336,0.0,0.0,0.0,0.0,7.154157774195343e-15,2.3156416171753013e-15,1.7281496017886874e-14,5.5936355681740686e-15,1.3333253909627084e-14,4.315677487133755e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,82,7,1,5,0,1,1,0,0,0,0.9684791521370276,0.0,0.0,0.0,0.0,1.1102230246251565e-16,1.1463571747263321e-16,0.0,0.0,0.0,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,83,2,7,0,0,1,1,0,6,0,3.245293931848976,3.232647999902348,3.2326479999023485,0.0,1.6866389952429523e-16,3.2326479999023485,1.3684098241204516e-16,3.2326479999023485,0.0,3.2326479999023485,1.3684098241204516e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,84,4,10,1,1,4,4,0,6,0,3.564117915382006,3.4794829934109734,3.479482993410972,0.0,6.991914181961228e-16,3.479482993410974,1.2460003299370767e-16,3.479482993410974,4.984001319748307e-16,3.479482993410974,1.2460003299370767e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,85,8,5,7,2,5,5,0,0,0,1.7958823514703652,0.0,0.0,0.0,0.0,2.44831868001509e-15,1.3632956958514277e-15,8.049116928532385e-16,4.481984536427027e-16,2.459659271993506e-15,1.3696104702959403e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,86,6,10,3,3,10,10,0,0,0,3.53992010318875,0.0,0.0,0.0,0.0,4.441585933689377e-15,1.2547136105383873e-15,4.522711217107273e-15,1.2776308745028534e-15,4.0875209422764e-15,1.154692993944799e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,87,4,12,0,0,2,2,0,10,0,3.4106574053436147,3.347100897603183,3.347100897603183,0.0,0.0,3.347100897603183,0.0,3.3471008976031835,1.3020633768559988e-16,3.347100897603183,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,88,7,11,1,1,8,8,0,3,0,3.045912169513514,0.7000736100038114,0.7000736100038123,0.0,1.3163402555124789e-16,0.7000736100038121,2.186976438265084e-16,0.7000736100038121,7.289921460883614e-17,0.7000736100038121,2.186976438265084e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,89,4,9,1,1,3,3,0,6,0,3.4465393528226462,3.0164589113378804,3.0164589113378826,0.0,1.1963374998121196e-15,3.0164589113378826,6.442537925562384e-16,3.0164589113378826,0.0,3.0164589113378826,6.442537925562384e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,90,4,6,0,0,4,4,0,2,0,2.2787439542626324,1.626431700572282,1.6264317005722821,0.0,1.710445173614957e-16,1.6264317005722815,1.9488332992363912e-16,1.6264317005722815,2.923249948854587e-16,1.6264317005722817,9.744166496181956e-17,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,91,4,1,0,0,1,1,0,0,0,1.4274207292701704,0.0,0.0,0.0,0.0,2.220446049250313e-16,1.5555652259482112e-16,2.220446049250313e-16,1.5555652259482112e-16,0.0,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,92,2,1,0,0,1,1,0,0,0,0.021202929145786042,0.0,0.0,0.0,0.0,0.0,0.0,3.469446951953614e-18,1.6363054972728362e-16,3.469446951953614e-18,1.6363054972728362e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,93,7,10,2,2,10,10,0,0,0,3.2594813748432423,0.0,0.0,0.0,0.0,5.615413234434607e-15,1.7227934719230197e-15,3.2807982676768444e-15,1.006539964608519e-15,4.693893752929435e-15,1.440073807188169e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,94,3,11,0,0,2,2,0,9,0,2.4105254608817464,1.7464289512723123,1.7464289512723123,0.0,0.0,1.7464289512723123,0.0,1.7464289512723123,0.0,1.7464289512723123,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,95,7,7,0,0,3,3,0,4,0,2.465487782984819,1.4608990059805365,1.460899005980537,0.0,2.1917235097158743e-16,1.4608990059805373,3.6024450245900654e-16,1.4608990059805376,2.701833768442549e-16,1.4608990059805373,3.6024450245900654e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,96,3,4,1,1,3,3,0,1,0,1.813899389146448,1.126111235760294,1.1261112357602943,0.0,1.349720462384564e-16,1.1261112357602945,2.448257122237822e-16,1.1261112357602945,1.224128561118911e-16,1.1261112357602945,2.448257122237822e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,97,6,8,4,4,8,8,0,0,0,1.8480391022636709,0.0,0.0,0.0,0.0,1.670184699801334e-15,9.037604765805647e-16,1.683965335188277e-15,9.112173725791736e-16,1.8015485400847155e-15,9.748433016801383e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,98,8,10,5,5,10,10,0,0,0,2.029009039210348,0.0,0.0,0.0,0.0,3.797166644835994e-15,1.871438998770444e-15,2.979590452502129e-15,1.4684954058468508e-15,3.706200879116539e-15,1.826606391344083e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,99,2,3,1,1,2,2,0,1,0,2.167636878143267,0.2916511141349006,0.29165111413490025,0.0,4.134997166888735e-17,0.2916511141349001,2.304815747134101e-16,0.2916511141349001,7.68271915711367e-17,0.29165111413489997,2.8169970242750124e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,100,8,8,5,5,8,8,0,0,0,2.825040620191656,0.0,0.0,0.0,0.0,3.070850595469871e-15,1.0870111295113126e-15,2.2065682614424986e-15,7.81074879303081e-16,2.949185009769173e-15,1.0439442847972554e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,101,7,8,3,3,8,8,0,0,0,1.6407061085392574,0.0,0.0,0.0,0.0,9.723368807669973e-16,5.926331813518278e-16,1.942890293094024e-15,1.1841793499652447e-15,1.0684995418963703e-15,6.512437153340459e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,102,3,2,1,0,2,2,0,0,0,1.7277768921756416,0.0,0.0,0.0,0.0,4.47545209131181e-16,2.590295142607363e-16,2.220446049250313e-16,1.2851462820840806e-16,4.577566798522237e-16,2.6493969327012465e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,103,3,10,2,2,6,5,1,4,1,1.807224999208863,1.3381359833878432,0.89612050863429,0.9937685565776224,1.0197812754926091e-16,1.3381359833878428,2.457298953060458e-16,0.8961205086342906,3.0716236913255727e-16,1.3381359833878428,2.457298953060458e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,104,4,3,0,0,3,3,0,0,0,1.567690684643657,0.0,0.0,0.0,0.0,1.2658490090568385e-15,8.074609496991249e-16,1.0235750533041806e-15,6.529190122328524e-16,1.1430445635548515e-15,7.291263351575445e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,105,5,12,1,1,8,8,0,4,0,4.708776443822197,2.6264401983931074,2.6264401983931056,0.0,4.0057521318563177e-16,2.6264401983931074,0.0,2.626440198393108,4.7155478195688935e-16,2.6264401983931074,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,106,6,9,2,2,8,7,1,1,1,2.075135401918283,1.6650591645529556,1.1458588681442152,1.2080684896797211,4.1251270919715203e-16,1.665059164552955,2.1400493164905799e-16,1.1458588681442163,5.350123291226449e-16,1.6650591645529553,1.0700246582452899e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,107,7,6,6,5,6,6,0,0,0,2.9442526305608467,0.0,0.0,0.0,0.0,3.117682368138682e-15,1.058904502887308e-15,5.640906007808312e-15,1.9159042091893396e-15,3.320982029462882e-15,1.1279541690789873e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,108,4,5,0,0,2,2,0,3,0,2.170776048754561,1.1304123244400395,1.1304123244400397,0.0,9.424106358782574e-17,1.1304123244400395,0.0,1.1304123244400395,1.0228812182280385e-16,1.1304123244400395,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,109,2,5,0,0,1,1,0,4,0,3.5364158696881223,3.1848240835771775,3.1848240835771775,0.0,0.0,3.1848240835771766,2.511521417243425e-16,3.184824083577177,1.2557607086217126e-16,3.1848240835771766,2.511521417243425e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,110,2,2,1,1,1,1,0,1,0,0.7381104385708032,0.3377530401757022,0.3377530401757022,0.0,0.0,0.33775304017570223,7.520710767719745e-17,0.33775304017570223,7.520710767719745e-17,0.33775304017570223,7.520710767719745e-17,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,111,2,2,0,0,1,1,0,1,0,0.522089066461139,0.4994407548982507,0.4994407548982506,0.0,2.0365310569862535e-16,0.4994407548982506,1.0632505983610697e-16,0.4994407548982506,0.0,0.4994407548982506,1.0632505983610697e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,112,3,2,2,1,2,2,0,0,0,0.1281937254592111,0.0,0.0,0.0,0.0,5.928593550334434e-17,4.624714297909069e-16,8.582937747229195e-17,6.695286931153373e-16,5.928593550334434e-17,4.624714297909069e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,113,4,8,2,2,4,3,1,4,1,3.0171884483846068,2.442619223398446,2.27977608932262,0.876931954639863,1.2195661374046842e-16,2.4426192233984456,1.4718643447273788e-16,2.2797760893226195,1.4718643447273788e-16,2.4426192233984456,1.4718643447273788e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,114,8,5,4,1,5,5,0,0,0,2.6106535716056234,0.0,0.0,0.0,0.0,2.981109044530317e-15,1.141901429187655e-15,2.0137621733714643e-15,7.713632307533417e-16,3.3380623550567164e-15,1.2786309111873915e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,115,6,12,4,4,12,12,0,0,0,2.6631174994983713,0.0,0.0,0.0,0.0,5.869194881156515e-15,2.2038813091281347e-15,4.2573959442570674e-15,1.598651184207605e-15,5.273670068555718e-15,1.980261880877984e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,116,7,10,4,4,10,10,0,0,0,3.7198044995887525,0.0,0.0,0.0,0.0,8.471227211675054e-15,2.2773312986237852e-15,6.605593752270663e-15,1.775790569907895e-15,8.488669702095953e-15,2.2820203865645166e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,117,3,12,0,0,2,2,0,10,0,4.096027614975291,3.6623432179743998,3.6623432179743998,0.0,0.0,3.6623432179744,1.0841948629116884e-16,3.6623432179744,1.0841948629116884e-16,3.6623432179744,1.0841948629116884e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,118,4,1,3,0,1,1,0,0,0,0.22521756205807128,0.0,0.0,0.0,0.0,8.326672684688674e-17,3.6971684661703607e-16,8.326672684688674e-17,3.6971684661703607e-16,8.326672684688674e-17,3.6971684661703607e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,119,3,5,0,0,2,2,0,3,0,2.065381875303834,1.1290801799825312,1.1290801799825307,0.0,2.082089977795398e-16,1.129080179982531,1.0750777257225944e-16,1.1290801799825312,2.1501554514451888e-16,1.1290801799825312,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,120,5,2,0,0,2,2,0,0,0,0.9513173961980416,0.0,0.0,0.0,0.0,3.1401849173675503e-16,3.300880368547196e-16,1.1102230246251565e-16,1.1670374462426362e-16,3.1401849173675503e-16,3.300880368547196e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,121,6,2,0,0,2,2,0,0,0,0.581467303428951,0.0,0.0,0.0,0.0,3.331391796911832e-16,5.72928482352558e-16,5.58613282369245e-16,9.606959481213573e-16,3.337167946540778e-16,5.739218571467869e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,122,3,3,0,0,2,2,0,1,0,0.8924161421382905,0.39409979658355304,0.3940997965835531,0.0,6.970202566140526e-17,0.39409979658355304,0.0,0.39409979658355304,6.22032128399754e-17,0.39409979658355304,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,123,2,7,0,0,1,1,0,6,0,3.9809903876965924,3.8607925737538693,3.8607925737538675,0.0,8.9668094643637e-16,3.8607925737538693,0.0,3.860792573753869,3.346573339306755e-16,3.8607925737538693,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,124,7,2,5,0,2,2,0,0,0,0.9213888486141353,0.0,0.0,0.0,0.0,2.237726045655905e-16,2.4286445934544114e-16,5.594315114139762e-16,6.071611483636029e-16,4.47545209131181e-16,4.857289186908823e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,125,5,1,2,0,1,1,0,0,0,0.28578894338316163,0.0,0.0,0.0,0.0,5.551115123125783e-17,1.9423827449067256e-16,5.551115123125783e-17,1.9423827449067256e-16,5.551115123125783e-17,1.9423827449067256e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,126,8,11,4,4,11,11,0,0,0,2.8279467070653967,0.0,0.0,0.0,0.0,1.72000610102791e-15,6.082172965744417e-16,3.7849742259788846e-15,1.3384178055839708e-15,2.1717296887066542e-15,7.679528342174069e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,127,6,2,4,0,2,2,0,0,0,1.9218260133886633,0.0,0.0,0.0,0.0,4.440892098500626e-16,2.3107669828395207e-16,0.0,0.0,0.0,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,128,4,6,3,3,6,6,0,0,0,2.439028587966454,0.0,0.0,0.0,0.0,5.975898543382902e-15,2.450114185978165e-15,2.0777787570717024e-15,8.518878242440181e-16,6.0832218703113326e-15,2.494116674287624e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,129,2,3,0,0,1,1,0,2,0,1.9805902766353034,1.748531617536919,1.7485316175369183,0.0,5.660449761387652e-16,1.7485316175369185,2.242206351757401e-16,1.7485316175369188,2.242206351757401e-16,1.7485316175369185,2.242206351757401e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,130,7,1,1,0,1,1,0,0,0,0.07152578280720083,0.0,0.0,0.0,0.0,1.3877787807814457e-17,1.9402496922294872e-16,1.3877787807814457e-17,1.9402496922294872e-16,0.0,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,131,6,10,5,5,10,10,0,0,0,3.7635694325578686,0.0,0.0,0.0,0.0,7.944933526550286e-15,2.111010217539842e-15,4.39625888431457e-15,1.1681088825633013e-15,8.042414516319147e-15,2.1369114242309083e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,132,7,2,1,0,2,2,0,0,0,2.7675308129374625,0.0,0.0,0.0,0.0,6.764165321960921e-15,2.4441156320067935e-15,9.930136612989092e-16,3.5880852948658687e-16,6.233089088255905e-15,2.2522203037877264e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,133,2,8,1,1,2,2,0,6,0,3.5078928234390006,3.4614115744572307,3.4614115744572302,0.0,1.4435691111552116e-16,3.4614115744572316,2.5319428625797923e-16,3.461411574457231,2.5319428625797923e-16,3.4614115744572316,2.5319428625797923e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,134,8,1,6,0,1,1,0,0,0,1.3805779087436576,0.0,0.0,0.0,0.0,2.220446049250313e-16,1.6083453423291014e-16,0.0,0.0,2.220446049250313e-16,1.6083453423291014e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,135,8,11,2,2,11,11,0,0,0,2.6371767641579438,0.0,0.0,0.0,0.0,9.968579672027206e-15,3.780019529790675e-15,6.365321447896149e-15,2.4136878249526857e-15,6.273465275632767e-15,2.378856571503237e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,136,5,5,3,3,5,5,0,0,0,2.034027139902835,0.0,0.0,0.0,0.0,8.986336437512053e-16,4.4180022287909727e-16,1.6293846778271252e-15,8.010633908773511e-16,9.551507811106233e-16,4.695860553543305e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,137,7,5,6,3,5,5,0,0,0,2.209083346657904,0.0,0.0,0.0,0.0,1.4602703977091186e-15,6.610300149690344e-16,1.2585248453105973e-15,5.697045551561486e-16,1.5555508291689229e-15,7.041612221296663e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,138,3,2,0,0,2,2,0,0,0,1.8970045953554608,0.0,0.0,0.0,0.0,9.930136612989092e-16,5.234640251953835e-16,4.965068306494546e-16,2.6173201259769174e-16,9.930136612989092e-16,5.234640251953835e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,139,2,4,0,0,1,1,0,3,0,1.4841744748643004,1.359243453372851,1.359243453372852,0.0,1.1088249617454033e-15,1.359243453372852,5.984326201145134e-16,1.359243453372852,0.0,1.359243453372852,5.984326201145134e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,140,8,5,4,2,5,5,0,0,0,1.9710218229971057,0.0,0.0,0.0,0.0,2.6296119242823513e-15,1.3341363822566935e-15,1.9100999153570945e-15,9.690912059272006e-16,2.4514631954132886e-15,1.243752436837879e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,141,3,2,1,1,2,2,0,0,0,0.9962265222534619,0.0,0.0,0.0,0.0,7.354654729783769e-16,7.382512476326728e-16,7.06141132964231e-16,7.088158337392398e-16,9.298182559498295e-16,9.333401944033601e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,142,2,4,0,0,1,1,0,3,0,1.8641618551641703,0.20224072591145684,0.2022407259114574,0.0,6.389589992833117e-17,0.20224072591145714,1.6377941160320027e-16,0.202240725911457,2.0844652385861853e-16,0.20224072591145714,1.6377941160320027e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,143,5,2,2,0,2,2,0,0,0,0.5905960923712309,0.0,0.0,0.0,0.0,0.0,0.0,2.2887833992611187e-16,3.875378501188014e-16,5.551115123125783e-17,9.399173470380023e-17,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,144,8,7,4,3,7,7,0,0,0,2.809968590700304,0.0,0.0,0.0,0.0,4.977852414896024e-15,1.7714975289654171e-15,2.3268378240997797e-15,8.280654210159275e-16,4.54895171379893e-15,1.6188621213966077e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,145,4,12,2,2,9,8,1,3,1,5.116951852796629,3.11020023563619,2.1425959866539888,2.2544684392835594,6.105905250644248e-16,3.1102002356361886,2.6036352654403963e-16,2.142595986653991,4.339392109067327e-16,3.1102002356361886,2.6036352654403963e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,146,6,5,1,1,5,5,0,0,0,2.13582044188303,0.0,0.0,0.0,0.0,3.3179524039853073e-15,1.5534790935234517e-15,1.063898992093954e-15,4.981219259967263e-16,3.1905955469331686e-15,1.4938500841953755e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,147,6,3,4,0,3,3,0,0,0,1.8974821307152938,0.0,0.0,0.0,0.0,9.945640348601413e-16,5.241493549587318e-16,1.3160504545751433e-15,6.935772586585739e-16,1.226987953293553e-15,6.466400570692149e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,148,7,5,3,1,5,5,0,0,0,2.908308492696092,0.0,0.0,0.0,0.0,2.40386359952878e-15,8.265504177310724e-16,1.5476066938469756e-15,5.321329211579947e-16,1.5788995281571396e-15,5.42892726862497e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,149,6,1,1,0,1,1,0,0,0,1.0560868207558516,0.0,0.0,0.0,0.0,2.220446049250313e-16,2.1025222601122116e-16,2.220446049250313e-16,2.1025222601122116e-16,2.220446049250313e-16,2.1025222601122116e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,150,8,5,5,4,5,5,0,0,0,1.3022049935848026,0.0,0.0,0.0,0.0,1.0769601481756896e-15,8.27028120366024e-16,9.591750280495123e-16,7.365775993601645e-16,1.0539812104219684e-15,8.093819449428572e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,151,4,4,3,3,4,4,0,0,0,2.0655852800383694,0.0,0.0,0.0,0.0,7.19592404467786e-15,3.483721594174118e-15,2.897767167584095e-15,1.402879462585184e-15,7.53337659069607e-15,3.647090567258561e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,152,3,11,0,0,2,2,0,9,0,2.5596025097656483,2.518351052578811,2.5183510525788098,0.0,9.489715709621179e-16,2.5183510525788106,1.734992867664919e-16,2.5183510525788106,3.469985735329838e-16,2.5183510525788106,1.734992867664919e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,153,5,10,2,2,4,3,1,6,1,2.8678631287837484,2.6885168106591557,2.5913243281314835,0.71635247443615,1.214887037864112e-16,2.6885168106591557,0.0,2.591324328131483,1.5485021073456857e-16,2.6885168106591557,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,154,2,8,0,0,1,1,0,7,0,3.0051680814277963,2.801410815451492,2.801410815451492,0.0,0.0,2.8014108154514923,1.477751652543407e-16,2.8014108154514923,1.477751652543407e-16,2.801410815451492,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,155,4,1,0,0,1,1,0,0,0,0.6382855360867884,0.0,0.0,0.0,0.0,0.0,0.0,1.1102230246251565e-16,1.7393830219492837e-16,0.0,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,156,5,6,0,0,4,4,0,2,0,2.588736732999225,1.4030821656718893,1.4030821656718904,0.0,4.638659440034237e-16,1.403082165671889,8.577334345921602e-17,1.403082165671889,5.146400607552962e-16,1.4030821656718888,1.7154668691843205e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,157,7,9,6,6,9,9,0,0,0,1.8575997889263194,0.0,0.0,0.0,0.0,2.500621791362396e-15,1.3461574480516812e-15,1.283076348648906e-15,6.9071732043559065e-16,2.5214836768083873e-15,1.357388007815068e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,158,5,4,4,4,4,4,0,0,0,1.3400321561742687,0.0,0.0,0.0,0.0,1.5194751782544586e-15,1.1339094895994821e-15,1.6597741389874414e-15,1.2386076941064023e-15,1.4843395354092668e-15,1.1076894898156692e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,159,7,7,4,4,7,7,0,0,0,2.9138681312161467,0.0,0.0,0.0,0.0,3.159750121719031e-15,1.084383362400227e-15,6.1624878917045565e-15,2.1148822164208747e-15,3.290177355616529e-15,1.1291442191117015e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,160,5,12,1,1,2,2,0,10,0,4.513916387872946,4.506282240504224,4.506282240504226,0.0,6.974501610004918e-16,4.506282240504224,0.0,4.506282240504225,1.9676448196654654e-16,4.506282240504224,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,161,6,12,2,2,12,11,1,0,1,3.58850516598985,0.0024822792847635786,0.0,0.0024822792847635786,0.0,0.002482279284763866,8.012540120277176e-17,3.2356457355430033e-15,9.016695213954042e-16,0.002482279284763794,6.006383770403856e-17,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,162,5,4,2,1,4,4,0,0,0,2.781355586130318,0.0,0.0,0.0,0.0,1.3506446028928519e-15,4.85606590407951e-16,1.5059797815742444e-15,5.414553209535874e-16,9.155133597044475e-16,3.291608467000062e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,163,3,9,2,2,6,5,1,3,1,2.934289004342714,2.083512793783987,1.6298456331254858,1.2979324998024093,8.2524790672347405e-16,2.083512793783987,0.0,1.6298456331254862,1.513447411597207e-16,2.083512793783987,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,164,4,2,3,0,2,2,0,0,0,0.8781436851872562,0.0,0.0,0.0,0.0,1.5700924586837752e-16,1.787967601622014e-16,2.7755575615628914e-16,3.1607100391219335e-16,1.6711069443220838e-16,1.902999443611253e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,165,7,10,0,0,5,5,0,5,0,4.004143628339587,3.2732561687076642,3.273256168707665,0.0,4.4317056722137636e-16,3.273256168707665,2.218148253758893e-16,3.2732561687076656,1.1090741268794465e-16,3.273256168707665,2.218148253758893e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,166,5,2,3,0,2,2,0,0,0,2.136996910882662,0.0,0.0,0.0,0.0,6.106226635438361e-16,2.8573867394671403e-16,2.220446049250313e-16,1.0390497234425966e-16,4.996003610813204e-16,2.3378618777458423e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,167,6,4,2,0,4,4,0,0,0,3.105139966199188,0.0,0.0,0.0,0.0,2.132668787380004e-15,6.868188908052584e-16,1.1102230246251565e-15,3.575436330440565e-16,2.2009313928704765e-15,7.088026358967973e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,168,4,4,2,2,4,4,0,0,0,2.7374232600731943,0.0,0.0,0.0,0.0,6.2685830808342686e-15,2.289957556898474e-15,3.2894280127028383e-14,1.2016512245953826e-14,6.5125724262593395e-15,2.3790885835043296e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,169,7,1,5,0,1,1,0,0,0,1.46072234614774,0.0,0.0,0.0,0.0,2.220446049250313e-16,1.5201013766278983e-16,2.220446049250313e-16,1.5201013766278983e-16,0.0,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,170,2,12,0,0,1,1,0,11,0,2.6189544771608384,2.5034814258215663,2.5034814258215663,0.0,0.0,2.5034814258215663,0.0,2.5034814258215663,0.0,2.5034814258215663,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,171,8,8,4,4,8,8,0,0,0,2.3148251033421254,0.0,0.0,0.0,0.0,1.211110335867595e-15,5.2319733966899e-16,2.2678190676267968e-15,9.796934828262136e-16,1.3380375466713835e-15,5.78029651026134e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,172,5,4,2,2,4,4,0,0,0,1.762803845791912,0.0,0.0,0.0,0.0,2.629477159077142e-14,1.4916447824606888e-14,2.878562313505067e-15,1.632945333297658e-15,2.628359220486828e-14,1.4910106003916044e-14,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,173,2,10,0,0,1,1,0,9,0,4.100081689610645,4.04453234349679,4.04453234349679,0.0,0.0,4.04453234349679,0.0,4.04453234349679,0.0,4.04453234349679,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,174,7,10,4,4,10,10,0,0,0,3.63438689728991,0.0,0.0,0.0,0.0,9.329042043129063e-14,2.5668819272063587e-14,3.4716666879145126e-15,9.552276040020024e-16,1.1028937030344379e-13,3.03460730572423e-14,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,175,6,1,4,0,1,1,0,0,0,0.09899910408151086,0.0,0.0,0.0,0.0,2.7755575615628914e-17,2.803618868386564e-16,2.7755575615628914e-17,2.803618868386564e-16,4.163336342344337e-17,4.205428302579846e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,176,7,3,0,0,3,3,0,0,0,1.902982307071216,0.0,0.0,0.0,0.0,5.9934050904936516e-15,3.149480196543603e-15,3.2826762290599817e-15,1.7250166840027972e-15,6.931784834840755e-15,3.642590269538089e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,177,3,8,2,2,6,5,1,2,1,1.7287414857598202,0.9961606264215012,0.8234829423181017,0.5605460171507776,7.429851217611679e-17,0.9961606264215009,1.2844292032908424e-16,0.8234829423181018,6.422146016454212e-17,0.9961606264215009,1.2844292032908424e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,178,8,4,7,0,4,4,0,0,0,1.8837712751719258,0.0,0.0,0.0,0.0,1.22156069063769e-15,6.484655046702537e-16,1.2573000033218179e-15,6.674377191610314e-16,1.0648885158809838e-15,5.652960791557855e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,179,2,10,0,0,1,1,0,9,0,3.155325706084506,2.674150199827782,2.6741501998277815,0.0,1.7841929593038837e-16,2.674150199827782,0.0,2.674150199827782,1.4074274772766328e-16,2.674150199827782,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,180,6,2,5,0,2,2,0,0,0,0.9551781276378247,0.0,0.0,0.0,0.0,2.2887833992611187e-16,2.3961848926768535e-16,2.482534153247273e-16,2.5990274289326865e-16,2.2887833992611187e-16,2.3961848926768535e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,181,8,7,3,3,7,7,0,0,0,4.249957210406657,0.0,0.0,0.0,0.0,5.320100230513972e-15,1.2518008928388524e-15,4.59000357817299e-15,1.08001171563179e-15,5.3891579640384935e-15,1.2680499349128346e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,182,8,3,0,0,3,3,0,0,0,2.6766672817085455,0.0,0.0,0.0,0.0,7.364386412590295e-16,2.751326794673385e-16,1.1102230246251565e-15,4.1477812061740046e-16,7.021666937153402e-16,2.623287169510062e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,183,2,6,0,0,1,1,0,5,0,0.8264902704273763,0.8180369940724702,0.8180369940724703,0.0,1.62530450487743e-16,0.8180369940724703,1.3432983597629801e-16,0.8180369940724703,0.0,0.8180369940724703,1.3432983597629801e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,184,3,4,1,1,3,3,0,1,0,2.306056110584802,1.5383522071836875,1.5383522071836884,0.0,5.010507666554839e-16,1.5383522071836893,7.703007881060522e-16,1.5383522071836893,3.851503940530261e-16,1.5383522071836893,7.703007881060522e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,185,8,7,3,2,7,7,0,0,0,2.2211354365732072,0.0,0.0,0.0,0.0,2.6144809348356657e-15,1.1770920817279456e-15,2.453347970060299e-15,1.1045467690368994e-15,2.3438264810711034e-15,1.0552379843559587e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,186,7,5,3,2,5,5,0,0,0,2.4851006617204763,0.0,0.0,0.0,0.0,8.253492723264286e-16,3.32119050563942e-16,2.2093159237770886e-15,8.890247215368503e-16,8.364749540756631e-16,3.3659600472544146e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,187,4,11,3,3,11,9,2,0,2,3.294402795327238,1.4832216714328432,0.0,1.4832216714328432,0.0,1.4832216714328423,2.6960225415055874e-16,1.0459258813228615e-14,3.1748573149779886e-15,1.4832216714328428,1.3480112707527937e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,188,5,3,1,1,3,3,0,0,0,1.4256286577785482,0.0,0.0,0.0,0.0,4.47545209131181e-16,3.1392831975513004e-16,7.870063977598499e-16,5.520416508645273e-16,2.0014830212433605e-16,1.4039301260695218e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,189,4,12,3,3,12,9,3,0,3,3.8435341981449818,1.8123857816700062,0.0,1.8123857816700062,0.0,1.8123857816700064,5.777094556156088e-17,1.2052473849997774e-13,3.1357790066795035e-14,1.8123857816700064,5.777094556156088e-17,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,190,4,8,0,0,4,4,0,4,0,1.9370146440252662,1.7834426534958054,1.7834426534958074,0.0,1.8937576303317277e-15,1.7834426534958063,4.585295327733928e-16,1.7834426534958063,5.731619159667411e-16,1.7834426534958063,4.585295327733928e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,191,4,12,3,3,12,9,3,0,3,4.664565537293514,1.9851690524907806,0.0,1.9851690524907806,0.0,1.9851690524907815,1.9040967751424634e-16,9.516237004669616e-15,2.040112188066962e-15,1.9851690524907817,2.380120968928079e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,192,4,6,1,1,3,3,0,3,0,1.5072362695164894,0.7275115828897171,0.7275115828897163,0.0,4.8870587200696e-16,0.7275115828897167,2.2097856462437203e-16,0.7275115828897167,2.9463808616582937e-16,0.7275115828897167,2.2097856462437203e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,193,4,4,1,1,2,2,0,2,0,3.3461727464337665,2.010741508631563,2.010741508631562,0.0,3.1729519309148315e-16,2.0107415086315625,1.3271556596214505e-16,2.0107415086315625,1.3271556596214505e-16,2.010741508631562,2.654311319242901e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,194,7,8,0,0,4,4,0,4,0,3.0652281175442164,2.4645820357958166,2.464582035795815,0.0,9.453107906715143e-16,2.464582035795816,1.4487966076921404e-16,2.464582035795816,4.346389823076421e-16,2.464582035795816,1.4487966076921404e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,195,2,3,0,0,1,1,0,2,0,2.6355931314079233,2.4522112474530253,2.4522112474530253,0.0,0.0,2.452211247453026,3.369937526076583e-16,2.4522112474530253,0.0,2.452211247453026,3.369937526076583e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,196,5,12,0,0,2,2,0,10,0,5.554819745559304,4.3206591527000135,4.320659152700014,0.0,2.3027684074725923e-16,4.320659152700014,1.5989329274098638e-16,4.320659152700014,0.0,4.320659152700014,1.5989329274098638e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,197,5,6,1,1,2,2,0,4,0,2.323989028462588,1.6049427527531364,1.6049427527531366,0.0,8.222465771827664e-17,1.6049427527531366,9.554460120318328e-17,1.6049427527531364,9.554460120318328e-17,1.6049427527531366,9.554460120318328e-17,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,198,3,11,1,1,3,3,0,8,0,3.0204195935800304,3.0117764343678295,3.0117764343678304,0.0,5.841399503382375e-16,3.011776434367831,4.410869378486196e-16,3.011776434367831,1.470289792828732e-16,3.011776434367831,4.410869378486196e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,199,6,4,5,2,4,4,0,0,0,1.1251026012380752,0.0,0.0,0.0,0.0,8.507717798266072e-16,7.561726182931305e-16,3.1409514705139295e-16,2.7917022563609687e-16,8.526161472615415e-16,7.578119065081828e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,200,7,4,4,1,4,4,0,0,0,1.5948854211355048,0.0,0.0,0.0,0.0,1.467852770145713e-14,9.203499829477727e-15,8.432580567933387e-15,5.287264185993796e-15,1.4667239533464017e-14,9.196422099727663e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,201,2,12,0,0,1,1,0,11,0,2.6542895090125755,2.5734904296628183,2.5734904296628187,0.0,2.5213528746501535e-16,2.5734904296628183,0.0,2.5734904296628187,0.0,2.5734904296628183,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,202,5,4,1,1,2,2,0,2,0,2.3048155048532077,1.377792416024902,1.3777924160249022,0.0,1.2539757745986857e-16,1.3777924160249015,1.926788538670241e-16,1.3777924160249018,1.926788538670241e-16,1.3777924160249015,1.926788538670241e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,203,3,3,2,2,3,3,0,0,0,0.822337190049668,0.0,0.0,0.0,0.0,7.027150473277823e-16,8.545339501006143e-16,4.967007407645019e-16,6.040110392362309e-16,1.1161055004029252e-15,1.3572358320988913e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,204,5,7,2,2,7,7,0,0,0,3.3015945219204292,0.0,0.0,0.0,0.0,3.0180918251394988e-15,9.14131582513038e-16,5.581010643654596e-15,1.6903985654811135e-15,2.032041781255059e-15,6.154728473662135e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,205,6,10,4,4,10,10,0,0,0,3.1757618554092844,0.0,0.0,0.0,0.0,2.6008174004871717e-15,8.189585740055388e-16,2.1648014536389847e-15,6.816636612571161e-16,2.5627355898248483e-15,8.069671803191834e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,206,3,11,1,1,3,3,0,8,0,3.2741990547262976,2.704589848739379,2.704589848739378,0.0,6.627962555579598e-16,2.7045898487393782,2.712658591780002e-16,2.7045898487393782,1.356329295890001e-16,2.7045898487393782,2.712658591780002e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,207,4,11,2,2,6,5,1,5,1,4.334723264967395,2.8627463426870268,2.8595225673510574,0.1358208723943624,2.9358551362130094e-17,2.8627463426870263,1.0244926439459866e-16,2.859522567351057,1.0244926439459866e-16,2.8627463426870263,1.0244926439459866e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,208,4,5,2,2,5,5,0,0,0,2.904830227798248,0.0,0.0,0.0,0.0,2.1858615419119543e-13,7.524920117513219e-14,5.566404736190802e-14,1.9162581974403123e-14,2.177603639249115e-13,7.496491940940922e-14,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,209,2,9,1,1,2,2,0,7,0,2.347926987048143,2.2443112452889293,2.2443112452889302,0.0,6.444526782182157e-16,2.2443112452889293,0.0,2.2443112452889293,3.782819587660004e-16,2.2443112452889293,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,210,3,2,2,1,2,2,0,0,0,1.6441905475969774,0.0,0.0,0.0,0.0,6.753223014464259e-16,4.1073238283325807e-16,2.3102244613642867e-15,1.4050831667538371e-15,6.753223014464259e-16,4.1073238283325807e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,211,3,11,1,1,3,3,0,8,0,2.981845323812548,2.7875294810071005,2.7875294810071014,0.0,5.993510131263224e-16,2.7875294810071014,2.9786200263550624e-16,2.787529481007101,1.4893100131775312e-16,2.7875294810071014,2.9786200263550624e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,212,2,7,0,0,1,1,0,6,0,1.6852163259437702,1.1822377727356348,1.1822377727356346,0.0,1.5637196928201041e-16,1.1822377727356348,0.0,1.1822377727356346,0.0,1.1822377727356348,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,213,7,3,2,0,3,3,0,0,0,1.8629240232482844,0.0,0.0,0.0,0.0,3.554447978966673e-16,1.9079940644970403e-16,1.0235750533041806e-15,5.494454097593447e-16,4.965068306494546e-16,2.6652017175865353e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,214,3,7,2,2,6,5,1,1,1,2.500305424939773,1.4079619793781868,0.28490680794015105,1.3788346696264542,3.907030344759966e-16,1.4079619793781863,1.7761398484377553e-16,0.2849068079401503,3.108244734766072e-16,1.4079619793781861,2.664209772656633e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,215,6,12,3,3,12,12,0,0,0,3.3831618051444887,0.0,0.0,0.0,0.0,7.944036559565566e-15,2.3481101458067244e-15,8.75557540612714e-15,2.5879860055210115e-15,7.594409369568301e-15,2.2447668207947144e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,216,5,12,2,2,10,9,1,2,1,3.6080628726534445,0.9597887395862774,0.8536723871568304,0.43867742139591476,3.688486073588259e-16,0.9597887395862768,1.8462367156179995e-16,0.8536723871568319,4.307885669775332e-16,0.9597887395862766,2.153942834887666e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,217,4,4,0,0,2,2,0,2,0,2.2144463730807704,0.9495780918012529,0.9495780918012531,0.0,9.056072405140267e-17,0.9495780918012532,1.5040640018939786e-16,0.9495780918012532,5.013546672979928e-17,0.9495780918012532,1.5040640018939786e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,218,3,1,2,0,1,1,0,0,0,0.02894448708469408,0.0,0.0,0.0,0.0,3.469446951953614e-18,1.1986555304302722e-16,1.0408340855860843e-17,3.595966591290816e-16,0.0,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,219,6,2,2,0,2,2,0,0,0,0.888015413620804,0.0,0.0,0.0,0.0,3.510833468576701e-16,3.953572668588701e-16,1.2412670766236366e-16,1.3977990219364327e-16,3.510833468576701e-16,3.953572668588701e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,220,7,1,4,0,1,1,0,0,0,0.5989428575771599,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,221,2,7,0,0,1,1,0,6,0,3.8062316479117495,3.2314365036312394,3.2314365036312385,0.0,3.6784176280872876e-16,3.2314365036312394,0.0,3.231436503631239,1.1667424658551921e-16,3.2314365036312394,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,222,7,8,3,3,8,8,0,0,0,3.8368909710803893,0.0,0.0,0.0,0.0,3.1097394483713888e-15,8.104841841507293e-16,5.870878354789148e-15,1.530113417097184e-15,3.700662460769525e-15,9.644950791310848e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,223,8,3,0,0,3,3,0,0,0,2.1827384334238467,0.0,0.0,0.0,0.0,2.2452871135843694e-15,1.0286560584643248e-15,1.602148379482783e-15,7.340084157356641e-16,1.8444410139024814e-15,8.450123870358981e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,224,7,6,5,5,6,6,0,0,0,1.5724594264486023,0.0,0.0,0.0,0.0,8.294146698880542e-15,5.274633201578283e-15,4.007107595335303e-15,2.5483058754561006e-15,8.158607928329049e-15,5.188437800748383e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,225,7,6,2,1,6,6,0,0,0,2.2230076587207357,0.0,0.0,0.0,0.0,3.7876192473301854e-15,1.7038264499321743e-15,1.828079221341551e-15,8.223449947057527e-16,4.339577812323778e-15,1.952120045695684e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,226,8,11,1,1,11,11,0,0,0,3.2670660134329457,0.0,0.0,0.0,0.0,4.53827533029076e-15,1.3890981423794561e-15,4.777270977162312e-15,1.4622511322146452e-15,3.9392449652395885e-15,1.2057439148896581e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,227,5,10,1,1,5,5,0,5,0,3.8780022275389037,2.2261864037623553,2.2261864037623558,0.0,1.1811746128960668e-16,2.2261864037623558,1.1451494449808373e-16,2.2261864037623553,1.1451494449808373e-16,2.2261864037623553,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,228,4,8,1,1,1,1,0,7,0,1.563630647287595,1.4998127738315812,1.4998127738315812,0.0,0.0,1.4998127738315814,1.4200578973698715e-16,1.4998127738315812,0.0,1.4998127738315814,1.4200578973698715e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,229,3,7,2,2,6,5,1,1,1,3.7526953049554286,0.7923970222774671,0.06780002293701762,0.7894911005223152,1.5767165190632032e-17,0.7923970222774678,1.7750810035002448e-16,0.06780002293701885,3.2912960273233705e-16,0.792397022277468,2.36677467133366e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,230,8,7,0,0,2,2,0,5,0,2.8062827006121207,2.4380773573352794,2.4380773573352776,0.0,1.1278137333907212e-15,2.4380773573352776,6.329928339054303e-16,2.4380773573352776,0.0,2.4380773573352776,6.329928339054303e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,231,6,4,3,3,4,4,0,0,0,3.2262124039958495,0.0,0.0,0.0,0.0,2.7035697373913694e-15,8.380011601352852e-16,1.5059797815742444e-15,4.667949883612752e-16,3.0947155648700327e-15,9.592411091833414e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,232,6,2,3,0,2,2,0,0,0,0.6978854265767439,0.0,0.0,0.0,0.0,1.5700924586837752e-16,2.2497854216348473e-16,2.482534153247273e-16,3.557223089504188e-16,2.7755575615628914e-16,3.9770963196315913e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,233,5,4,4,3,4,4,0,0,0,1.888171659442208,0.0,0.0,0.0,0.0,1.0594488999422677e-15,5.610977660025061e-16,1.1406832471935479e-15,6.041205212933455e-16,1.0536156889230545e-15,5.580084224091718e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,234,2,7,1,1,2,2,0,5,0,2.7973570728327966,2.3635350262583334,2.3635350262583334,0.0,0.0,2.363535026258335,4.762594101728464e-16,2.363535026258335,4.762594101728464e-16,2.363535026258335,4.762594101728464e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,235,8,5,1,0,5,5,0,0,0,1.371648060055164,0.0,0.0,0.0,0.0,1.26219223971514e-15,9.202012356321038e-16,5.382005793715205e-16,3.9237512525616485e-16,1.227537204523176e-15,8.94935982684806e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,236,4,8,2,2,8,7,1,0,1,3.423132121098664,0.27349855697245784,0.0,0.27349855697245784,0.0,0.2734985569724586,2.2703071039752307e-16,3.286897719131923e-15,9.602018276983665e-16,0.2734985569724585,1.945977517693055e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,237,5,3,2,2,3,3,0,0,0,1.4580860540863845,0.0,0.0,0.0,0.0,4.379755957367587e-16,3.0037705559922377e-16,4.652682298944613e-16,3.1909517863538697e-16,4.613190423717512e-16,3.163867050774359e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,238,5,12,2,2,8,7,1,4,1,2.915824180192696,2.0743119172780773,1.846488628633844,0.9451188679143833,7.70441335146831e-16,2.0743119172780786,4.5690945242869315e-16,1.8464886286338436,1.523031508095644e-16,2.074311917278078,3.046063016191288e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,239,8,1,3,0,1,1,0,0,0,2.68463855860077,0.0,0.0,0.0,0.0,0.0,0.0,4.440892098500626e-16,1.6541862159706195e-16,4.440892098500626e-16,1.6541862159706195e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,240,3,8,1,1,2,2,0,6,0,3.090465984774686,2.532986008636663,2.5329860086366622,0.0,4.649671653676136e-16,2.5329860086366636,1.436965208605716e-16,2.532986008636664,5.747860834422864e-16,2.5329860086366636,1.436965208605716e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,241,7,5,5,4,5,5,0,0,0,3.0064623560305708,0.0,0.0,0.0,0.0,2.5023156146241385e-15,8.323123053926886e-16,1.7613400493085e-14,5.858513564207721e-15,2.482534153247273e-15,8.257326582744779e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,242,5,5,0,0,3,3,0,2,0,3.180824397301355,0.5508059637906861,0.5508059637906841,0.0,2.1946276059376803e-16,0.5508059637906877,4.886507522370346e-16,0.5508059637906878,1.15181963027301e-15,0.5508059637906877,4.886507522370346e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,243,3,12,2,2,6,5,1,6,1,3.721787105633994,1.9180877054882504,1.8199057727071428,0.6058080755589259,7.774615328405321e-16,1.9180877054882512,2.3864299447854285e-16,1.8199057727071397,8.352504806749e-16,1.9180877054882512,2.3864299447854285e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,244,4,12,0,0,3,3,0,9,0,3.1883857554209487,2.4974443482953,2.497444348295298,0.0,8.736922762766527e-16,2.497444348295298,5.571336016603568e-16,2.497444348295298,0.0,2.497444348295298,5.571336016603568e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,245,6,8,0,0,5,5,0,3,0,2.5712977763007148,1.4164416647135973,1.4164416647135976,0.0,1.3433694521115362e-16,1.4164416647135971,8.635507212411755e-17,1.4164416647135973,8.635507212411755e-17,1.416441664713597,1.727101442482351e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,246,4,9,3,3,9,9,0,0,0,2.7554905160509824,0.0,0.0,0.0,0.0,1.0728598134906269e-14,3.8935347708189196e-15,3.0792431378842496e-15,1.1174936440344753e-15,1.1003116764628474e-14,3.993160818567264e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,247,2,1,0,0,1,1,0,0,0,0.883602582193597,0.0,0.0,0.0,0.0,3.3306690738754696e-16,3.7694198059119313e-16,1.1102230246251565e-16,1.2564732686373104e-16,3.3306690738754696e-16,3.7694198059119313e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,248,5,6,2,2,6,6,0,0,0,1.3333339853430348,0.0,0.0,0.0,0.0,7.43336600097626e-16,5.575021774505983e-16,1.321016700352147e-15,9.907620407742634e-16,7.797538608067614e-16,5.848151096262272e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,249,7,12,1,1,7,7,0,5,0,2.453499801378878,1.2321034617061153,1.2321034617061144,0.0,3.6886561347510985e-16,1.2321034617061148,1.81002341879336e-16,1.2321034617061146,9.0501170939668e-17,1.2321034617061148,1.81002341879336e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,250,5,6,0,0,2,2,0,4,0,1.973263026792298,1.3489584220140634,1.3489584220140638,0.0,2.8512826585426504e-16,1.3489584220140638,2.250532259614504e-16,1.3489584220140638,0.0,1.3489584220140638,2.250532259614504e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,251,7,11,2,2,11,11,0,0,0,3.3607375142556997,0.0,0.0,0.0,0.0,3.7564738930985314e-15,1.1177528376328656e-15,5.448529779287188e-15,1.6212303865373046e-15,3.770904209655063e-15,1.1220466322226903e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,252,5,1,2,0,1,1,0,0,0,1.4037496877547953,0.0,0.0,0.0,0.0,2.220446049250313e-16,1.5817962907630416e-16,4.440892098500626e-16,3.163592581526083e-16,2.220446049250313e-16,1.5817962907630416e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,253,2,2,0,0,1,1,0,1,0,0.997336276082258,0.02656424813304296,0.026564248133042742,0.0,1.1663014593399116e-17,0.026564248133042652,3.0960548225201037e-16,0.026564248133042728,1.3914853134921814e-17,0.02656424813304273,2.2959507672620996e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,254,5,7,4,4,7,7,0,0,0,3.273731686529683,0.0,0.0,0.0,0.0,5.8328987669568854e-15,1.78172780345968e-15,3.4162215562029177e-15,1.043525213217544e-15,5.7570075403776834e-15,1.7585459321745439e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,255,8,12,6,6,12,12,0,0,0,3.4235377083948677,0.0,0.0,0.0,0.0,4.9861879620946776e-15,1.4564431260295543e-15,1.5217114566985214e-14,4.444850871562267e-15,4.8304121995430586e-15,1.4109417249000615e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,256,3,4,0,0,2,2,0,2,0,1.759000977480214,0.9199268988440505,0.9199268988440502,0.0,2.1529270708543986e-16,0.9199268988440503,1.2623336073588337e-16,0.9199268988440503,6.311668036794168e-17,0.9199268988440503,1.2623336073588337e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,257,8,9,6,6,9,9,0,0,0,2.3899742129801265,0.0,0.0,0.0,0.0,4.934017112762421e-15,2.064464581234981e-15,2.4577401566431156e-15,1.028354257253048e-15,4.9327678758875666e-15,2.0639418823422194e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,258,4,8,3,3,8,8,0,0,0,2.830239698588165,0.0,0.0,0.0,0.0,5.048311179799381e-15,1.783704462317336e-15,2.0392321927433666e-15,7.205157194850372e-16,4.841021166580625e-15,1.7104633112861491e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,259,7,3,1,0,3,3,0,0,0,0.6620475022668818,0.0,0.0,0.0,0.0,5.095246377785861e-16,7.696194548487077e-16,6.004449063730082e-16,9.06951395960345e-16,4.996003610813204e-16,7.546291759589233e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,260,7,1,0,0,1,1,0,0,0,0.5530335045299052,0.0,0.0,0.0,0.0,0.0,0.0,1.1102230246251565e-16,2.0075149435455614e-16,1.1102230246251565e-16,2.0075149435455614e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,261,4,1,2,0,1,1,0,0,0,0.2922895135708585,0.0,0.0,0.0,0.0,0.0,0.0,1.1102230246251565e-16,3.79836762209401e-16,0.0,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,262,3,2,0,0,2,2,0,0,0,0.8399064057901207,0.0,0.0,0.0,0.0,2.7755575615628914e-16,3.304603396793784e-16,7.216449660063518e-16,8.591968831663839e-16,2.7755575615628914e-16,3.304603396793784e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,263,8,8,4,4,8,8,0,0,0,2.8976899616914733,0.0,0.0,0.0,0.0,2.734930064659073e-15,9.438311554430785e-16,3.838633799748871e-15,1.3247220546355963e-15,3.0335130802160032e-15,1.0468728954167498e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,264,8,1,4,0,1,1,0,0,0,0.21641461493028696,0.0,0.0,0.0,0.0,5.551115123125783e-17,2.56503708167489e-16,8.326672684688674e-17,3.8475556225123343e-16,5.551115123125783e-17,2.56503708167489e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,265,2,10,0,0,1,1,0,9,0,3.9327318345871527,3.875634862034223,3.8756348620342234,0.0,2.2970557762506803e-16,3.875634862034223,0.0,3.8756348620342234,0.0,3.875634862034223,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,266,7,3,5,0,3,3,0,0,0,1.2515294636629541,0.0,0.0,0.0,0.0,5.33167196845001e-16,4.2601250096385e-16,7.027150473277823e-16,5.614850211125581e-16,4.0125770192081414e-16,3.206138677282277e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,267,4,8,3,3,8,8,0,0,0,2.6990114667840777,0.0,0.0,0.0,0.0,4.412809204430314e-15,1.6349723810874572e-15,3.849454193143468e-15,1.4262459572764114e-15,4.8499443491430526e-15,1.796933584325172e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,268,6,3,3,0,3,3,0,0,0,2.9320178211479617,0.0,0.0,0.0,0.0,7.108895957933346e-16,2.4245746075138204e-16,2.1556631856153973e-15,7.352148987864605e-16,5.661048867003676e-16,1.930768914899442e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,269,3,1,0,0,1,1,0,0,0,1.3929518807048138,0.0,0.0,0.0,0.0,2.220446049250313e-16,1.5940579714259757e-16,2.220446049250313e-16,1.5940579714259757e-16,2.220446049250313e-16,1.5940579714259757e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,270,4,12,3,3,12,9,3,0,3,3.796062875658986,2.376134861667541,0.0,2.376134861667541,0.0,2.376134861667541,0.0,2.8883037311334617e-14,7.608682536987906e-15,2.3761348616675404,1.1698678983892487e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,271,7,4,5,1,4,4,0,0,0,1.0312580220175271,0.0,0.0,0.0,0.0,1.0924296270421956e-15,1.0593174585977949e-15,6.856526084140016e-16,6.648700846686343e-16,1.0749968148525387e-15,1.0424130449423725e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,272,5,7,4,4,7,7,0,0,0,2.003368005056672,0.0,0.0,0.0,0.0,2.230139342818201e-15,1.1131950481335124e-15,6.810021516914953e-16,3.399286351646765e-16,2.4511489254042524e-15,1.2235140619283842e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,273,3,12,1,1,1,1,0,11,0,3.517020540624928,3.3939249401798484,3.3939249401798484,0.0,0.0,3.3939249401798484,0.0,3.3939249401798484,0.0,3.3939249401798484,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,274,5,2,1,0,2,2,0,0,0,2.0541430643819782,0.0,0.0,0.0,0.0,4.695944831791985e-16,2.286084602975224e-16,4.90457592513324e-16,2.3876506024223097e-16,4.742874840267547e-16,2.308931117071204e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,275,5,2,4,0,2,2,0,0,0,0.32938981299038445,0.0,0.0,0.0,0.0,1.2412670766236366e-16,3.768383318702912e-16,5.551115123125783e-17,1.685272253179193e-16,1.2412670766236366e-16,3.768383318702912e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,276,2,10,1,1,2,2,0,8,0,2.7318099816481736,2.727567714156206,2.7275677141562036,0.0,1.5471862388832204e-15,2.727567714156206,0.0,2.727567714156206,8.128113097788225e-16,2.727567714156206,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,277,6,7,5,5,7,7,0,0,0,1.8470171019485457,0.0,0.0,0.0,0.0,2.3816913112882363e-15,1.2894798368545834e-15,1.0003625523607728e-15,5.416097941407372e-16,2.3671317279066613e-15,1.2815970818079654e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,278,3,2,2,1,2,2,0,0,0,1.123434622397493,0.0,0.0,0.0,0.0,1.4602703977091186e-15,1.2998267710432434e-15,4.965068306494546e-16,4.4195436098441777e-16,1.336885555457667e-15,1.1899985355664525e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,279,4,10,2,2,6,5,1,4,1,3.1541906395713974,2.2899044902970305,2.018764141475659,1.0808579535602962,3.794139281862639e-16,2.2899044902970305,0.0,2.018764141475659,0.0,2.2899044902970305,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,280,7,2,1,0,2,2,0,0,0,1.028463027747384,0.0,0.0,0.0,0.0,2.220446049250313e-16,2.158994528090814e-16,2.7755575615628914e-17,2.6987431601135174e-17,2.2887833992611187e-16,2.225440621112245e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,281,8,5,0,0,5,5,0,0,0,2.3084268719542,0.0,0.0,0.0,0.0,1.3089336417583914e-15,5.6702408798867995e-16,6.77599954797753e-16,2.9353321217584445e-16,1.1866928732135989e-15,5.140699441819456e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,282,7,1,1,0,1,1,0,0,0,1.9996174593071838,0.0,0.0,0.0,0.0,2.220446049250313e-16,1.1104354179922198e-16,0.0,0.0,0.0,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,283,4,7,0,0,3,3,0,4,0,2.3020423840187694,2.2612029514656458,2.2612029514656466,0.0,8.379991736815003e-16,2.2612029514656466,3.8582192311750397e-16,2.261202951465647,1.9291096155875199e-16,2.2612029514656466,3.8582192311750397e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,284,4,6,2,2,4,3,1,2,1,3.1732877584928283,2.1594218391025466,2.157388215052579,0.09369508389062582,8.647987640215752e-17,2.1594218391025457,2.79892177229452e-16,2.157388215052578,2.79892177229452e-16,2.1594218391025457,2.79892177229452e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,285,4,11,1,1,3,3,0,8,0,4.882068295375359,4.347973909808985,4.347973909808985,0.0,0.0,4.347973909808986,1.8192666836338007e-16,4.347973909808985,0.0,4.347973909808986,1.8192666836338007e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,286,7,9,1,1,5,5,0,4,0,2.0601957643145568,1.465918489584281,1.4659184895842794,0.0,1.0462928108228182e-15,1.4659184895842805,2.1555680170899419e-16,1.4659184895842807,6.466704051269826e-16,1.4659184895842803,3.233352025634913e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,287,3,2,2,1,2,2,0,0,0,0.8841619199854014,0.0,0.0,0.0,0.0,1.3092278833360675e-16,1.4807557911538246e-16,3.4021815010030383e-16,3.8479167945382814e-16,4.163336342344337e-17,4.7087939982905833e-17,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,288,4,7,0,0,2,2,0,5,0,2.8485972518493012,2.3992564816016273,2.3992564816016286,0.0,7.661894273735205e-16,2.399256481601629,6.235900277749143e-16,2.399256481601629,1.5589750694372858e-16,2.399256481601629,6.235900277749143e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,289,4,1,0,0,1,1,0,0,0,0.038557622747583606,0.0,0.0,0.0,0.0,0.0,0.0,6.938893903907228e-18,1.7996166281652015e-16,0.0,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,290,4,2,3,0,2,2,0,0,0,0.745138189588185,0.0,0.0,0.0,0.0,3.3766115072321297e-16,4.531523889680489e-16,2.482534153247273e-16,3.3316426240605026e-16,3.3766115072321297e-16,4.531523889680489e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,291,7,5,2,1,5,5,0,0,0,1.9859990326164594,0.0,0.0,0.0,0.0,2.7935749010276275e-15,1.4066345729016924e-15,1.911926563102146e-15,9.62702665863474e-16,2.986950027599034e-15,1.504003767647293e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,292,8,12,7,7,12,12,0,0,0,3.350636106559398,0.0,0.0,0.0,0.0,3.4923529534993293e-15,1.0422955052213812e-15,4.040510234188465e-15,1.2058934798316444e-15,3.399349888776296e-15,1.0145386668882166e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,293,8,4,1,1,4,4,0,0,0,1.2657819853128542,0.0,0.0,0.0,0.0,7.575797802392804e-16,5.985073172391806e-16,6.087272963323595e-16,4.809100646047706e-16,9.522225673746189e-16,7.522800754185682e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,294,6,10,1,1,10,10,0,0,0,3.4071080998517673,0.0,0.0,0.0,0.0,3.2440130488770474e-14,9.521309432530727e-15,5.223603939582697e-14,1.533148871857033e-14,3.972467975324083e-14,1.1659354088286522e-14,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,295,8,3,2,2,3,3,0,0,0,1.2369449145818496,0.0,0.0,0.0,0.0,1.2412670766236366e-16,1.0034942235428875e-16,2.9893669801409083e-16,2.4167341204126833e-16,1.5700924586837752e-16,1.2693309460870747e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,296,3,3,1,1,2,2,0,1,0,1.656977559962139,0.4080759593343644,0.40807595933436464,0.0,6.06552273678041e-17,0.4080759593343643,6.700290042856854e-17,0.4080759593343643,2.0100870128570562e-16,0.40807595933436436,3.350145021428427e-17,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,297,7,9,2,2,8,7,1,1,1,2.1867489209331845,0.8544601884223038,0.6185017390807724,0.5895403398858653,5.456073979032523e-16,0.8544601884223048,4.569343615984211e-16,0.6185017390807709,7.107867847086551e-16,0.8544601884223049,5.077048462204679e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,298,2,4,0,0,1,1,0,3,0,1.7918397103171217,1.567984418168026,1.5679844181680258,0.0,1.3831583629756171e-16,1.567984418168026,0.0,1.5679844181680263,2.4783980804369337e-16,1.567984418168026,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,299,3,7,1,1,3,3,0,4,0,2.5193686757204343,2.3743515905180987,2.3743515905180996,0.0,6.996595566338123e-16,2.374351590518099,1.762700370651674e-16,2.374351590518099,1.762700370651674e-16,2.374351590518099,1.762700370651674e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,300,8,5,3,3,5,5,0,0,0,1.8710317457342258,0.0,0.0,0.0,0.0,1.0510534791819674e-15,5.617507461208337e-16,8.331297329690976e-16,4.452782454752861e-16,8.491573300505515e-16,4.538444267375737e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,301,3,6,0,0,2,2,0,4,0,2.041875268024857,1.4116234185178749,1.411623418517874,0.0,5.858338917984253e-16,1.4116234185178749,0.0,1.4116234185178749,4.3498172175780175e-16,1.4116234185178749,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,302,6,7,4,4,7,7,0,0,0,1.8198304929860534,0.0,0.0,0.0,0.0,1.7944789959805767e-15,9.860693085959457e-16,8.706583865735264e-16,4.78428287650524e-16,1.934943878227166e-15,1.063255004070313e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,303,3,11,0,0,2,2,0,9,0,2.677333077145134,2.6268342586314612,2.6268342586314626,0.0,9.912550131995455e-16,2.6268342586314626,4.976099690109523e-16,2.6268342586314626,0.0,2.6268342586314626,4.976099690109523e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,304,3,4,0,0,2,2,0,2,0,2.1516365838131906,0.9439725156411176,0.9439725156411173,0.0,1.199064083375745e-16,0.9439725156411174,1.0319800592510732e-16,0.9439725156411175,1.0319800592510732e-16,0.9439725156411174,1.0319800592510732e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,305,6,1,0,0,1,1,0,0,0,0.11326686519172267,0.0,0.0,0.0,0.0,1.3877787807814457e-17,1.2252292657984339e-16,0.0,0.0,1.3877787807814457e-17,1.2252292657984339e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,306,6,6,0,0,6,6,0,0,0,2.878212163740117,0.0,0.0,0.0,0.0,7.195067539997724e-16,2.499839181642549e-16,1.076401158743041e-15,3.7398256191937653e-16,8.473409486550036e-16,2.9439836275096526e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,307,5,12,3,3,12,12,0,0,0,4.355872829388135,0.0,0.0,0.0,0.0,3.258479032854359e-14,7.480656944045987e-15,6.7009105367834585e-15,1.5383622982686408e-15,3.409115101792429e-14,7.826479870559728e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,308,5,11,2,2,4,3,1,7,1,3.8343674983570564,3.2610083151946827,3.2147547648717794,0.5472906298330483,4.908356708151782e-17,3.2610083151946836,2.316362268563695e-16,3.2147547648717802,2.316362268563695e-16,3.2610083151946836,2.316362268563695e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,309,5,6,0,0,4,4,0,2,0,3.114142802757929,1.9448297794014997,1.9448297794014986,0.0,4.579237552494189e-16,1.9448297794014997,0.0,1.9448297794014997,3.5650999165546524e-16,1.9448297794014995,7.130199833109305e-17,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,310,2,12,1,1,2,2,0,10,0,2.0681605458172325,1.6488424013721068,1.6488424013721066,0.0,1.0382494827494305e-16,1.648842401372107,1.0736333084687605e-16,1.6488424013721072,3.220899925406282e-16,1.6488424013721068,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,311,5,4,2,1,4,4,0,0,0,2.3898648830985536,0.0,0.0,0.0,0.0,1.247457973265988e-15,5.219784524590402e-16,9.08756711201214e-16,3.80254430963049e-16,1.247457973265988e-15,5.219784524590402e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,312,6,3,0,0,2,2,0,1,0,2.6240654840075623,1.0070092031523803,1.0070092031523807,0.0,1.289884664194644e-16,1.0070092031523805,8.461854564159626e-17,1.0070092031523805,8.461854564159626e-17,1.0070092031523805,8.461854564159626e-17,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,313,7,4,5,3,4,4,0,0,0,1.8311402829192736,0.0,0.0,0.0,0.0,9.7431559034456e-16,5.320813481265723e-16,4.793364605007606e-16,2.617693821560105e-16,9.28879225241625e-16,5.072681945267298e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,314,5,9,0,0,4,4,0,5,0,2.6455236069149914,2.330113329408124,2.3301133294081247,0.0,2.538089485582461e-16,2.3301133294081233,3.357287825285564e-16,2.3301133294081233,5.035931737928345e-16,2.3301133294081233,3.357287825285564e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,315,7,10,6,6,10,10,0,0,0,3.008622966884607,0.0,0.0,0.0,0.0,7.369722744033467e-15,2.4495334992621977e-15,2.0020723135060144e-15,6.654447351969583e-16,7.365671014622373e-15,2.4481867936577767e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,316,3,1,1,0,1,1,0,0,0,0.04886489205666556,0.0,0.0,0.0,0.0,1.3877787807814457e-17,2.8400324289514964e-16,1.3877787807814457e-17,2.8400324289514964e-16,1.3877787807814457e-17,2.8400324289514964e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,317,8,11,6,6,11,11,0,0,0,3.769945914992965,0.0,0.0,0.0,0.0,6.489361015153031e-15,1.7213406137592139e-15,9.72286371020663e-15,2.5790459410940313e-15,6.6106212569711306e-15,1.7535055955792053e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,318,3,4,1,1,3,3,0,1,0,2.0176729523685215,0.08330663226560636,0.08330663226560713,0.0,3.131958873397793e-17,0.0833066322656062,8.253738719066531e-17,0.0833066322656062,4.608337451478814e-16,0.08330663226560626,4.8146809194554766e-17,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,319,2,8,0,0,1,1,0,7,0,2.121473092237779,2.0997954744600245,2.0997954744600245,0.0,0.0,2.0997954744600245,0.0,2.0997954744600245,0.0,2.0997954744600245,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,320,4,6,1,1,4,4,0,2,0,1.6238666483396516,0.6082801347195297,0.6082801347195294,0.0,1.4735929999019625e-16,0.6082801347195297,0.0,0.6082801347195296,1.367382014724327e-16,0.6082801347195297,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,321,5,8,3,3,8,6,2,0,2,3.3538114467353015,2.3549340557830707,0.0,2.3549340557830707,0.0,2.3549340557830702,1.324132906405195e-16,2.4205852151420074e-15,7.217415926880076e-16,2.3549340557830702,1.324132906405195e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,322,3,3,0,0,2,2,0,1,0,1.0871064314293983,0.8620835704140845,0.8620835704140845,0.0,0.0,0.8620835704140848,3.063792999086657e-16,0.8620835704140847,2.0425286660577715e-16,0.8620835704140847,2.0425286660577715e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,323,5,9,3,3,9,9,0,0,0,3.44683788637145,0.0,0.0,0.0,0.0,3.9281386661520164e-14,1.1396354559300846e-14,4.055449587048178e-15,1.176571025600924e-15,3.9319307054344024e-14,1.1407356060988463e-14,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,324,2,3,0,0,1,1,0,2,0,1.2103267157266893,0.27411311688067685,0.2741131168806769,0.0,1.89471982459172e-17,0.2741131168806769,4.586460045040691e-17,0.27411311688067685,4.586460045040691e-17,0.2741131168806769,4.586460045040691e-17,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,325,3,4,2,2,4,4,0,0,0,1.2137119142890667,0.0,0.0,0.0,0.0,4.0115209389110745e-15,3.305167306741673e-15,1.0007415106216803e-15,8.245296917991169e-16,3.9495901277928645e-15,3.254141350426095e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,326,2,3,1,1,1,1,0,2,0,2.343556471607665,2.328131245026191,2.328131245026191,0.0,0.0,2.3281312450261913,1.8949370976557704e-16,2.3281312450261913,1.8949370976557704e-16,2.3281312450261913,1.8949370976557704e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,327,7,9,1,1,9,9,0,0,0,1.7307547582494307,0.0,0.0,0.0,0.0,4.702113179684205e-15,2.716799221421844e-15,6.033455034874003e-15,3.48602539216852e-15,4.589038414515253e-15,2.651466588574819e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,328,5,8,4,4,8,8,0,0,0,2.897388080480209,0.0,0.0,0.0,0.0,5.27910756352445e-15,1.822022945110445e-15,2.3261755676969824e-15,8.028526048576293e-16,4.341241765186055e-15,1.4983294072454884e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,329,6,12,1,1,10,10,0,2,0,2.668791088349888,0.7285867418128261,0.7285867418128269,0.0,1.714643184124925e-16,0.7285867418128265,1.2480066680434025e-16,0.7285867418128265,1.6640088907245366e-16,0.7285867418128265,1.2480066680434025e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,330,3,7,1,1,3,3,0,4,0,2.763056529930387,2.0841787799422304,2.084178779942232,0.0,9.307020342141549e-16,2.084178779942232,6.428955832637287e-16,2.084178779942232,0.0,2.084178779942232,6.428955832637287e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,331,3,4,2,2,4,3,1,0,1,1.4855617067373426,0.2426565478892732,0.0,0.2426565478892732,0.0,0.24265654788927318,1.8683556186021353e-17,4.268226391599647e-15,2.873139750602294e-15,0.24265654788927318,1.8683556186021353e-17,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,332,3,8,2,2,4,3,1,4,1,3.8701029749675384,3.5162385953082307,2.519446613902163,2.4528193204620914,5.337005921292758e-16,3.5162385953082307,0.0,2.5194466139021623,2.2949736103793857e-16,3.516238595308231,1.1474868051896929e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,333,2,2,1,1,2,2,0,0,0,2.561315331065186,0.0,0.0,0.0,0.0,4.965068306494546e-16,1.9384838119208465e-16,6.661338147750939e-16,2.600748946042758e-16,4.965068306494546e-16,1.9384838119208465e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,334,7,3,2,0,3,3,0,0,0,1.5327523812591872,0.0,0.0,0.0,0.0,2.1677797545656835e-16,1.414305259656363e-16,4.449557262054371e-16,2.902985059073253e-16,2.0014830212433605e-16,1.3058097613908787e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,335,5,8,2,2,8,8,0,0,0,3.4748897013514015,0.0,0.0,0.0,0.0,5.340432589997357e-14,1.5368639148230912e-14,1.2946555444365589e-14,3.725745723477384e-15,4.2572694476454187e-14,1.2251523972083907e-14,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,336,7,2,2,1,2,2,0,0,0,2.1583942458643577,0.0,0.0,0.0,0.0,8.08254562088053e-16,3.7447030987815515e-16,6.661338147750939e-16,3.0862471768142234e-16,7.021666937153402e-16,3.253190166999117e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,337,7,11,5,5,11,11,0,0,0,2.6318889250659723,0.0,0.0,0.0,0.0,5.367677348377197e-15,2.0394771592584016e-15,3.934891274629497e-15,1.4950825763024415e-15,5.185136930294661e-15,1.970119970076126e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,338,8,12,7,7,12,12,0,0,0,4.0557555067681745,0.0,0.0,0.0,0.0,9.523691918890735e-15,2.3481918234463993e-15,4.9041832291940115e-15,1.2091910424605219e-15,9.5329089252375e-15,2.3504643978980355e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,339,8,6,1,1,6,6,0,0,0,3.157694905467454,0.0,0.0,0.0,0.0,1.4838204448057346e-15,4.699062098230402e-16,2.455388176624992e-15,7.775887950332253e-16,1.5366164491566369e-15,4.866260025615621e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,340,8,5,6,2,5,5,0,0,0,2.309370548790709,0.0,0.0,0.0,0.0,9.019494489765868e-16,3.9056073069299705e-16,5.4672143489065705e-16,2.3674045517595483e-16,8.025154038416283e-16,3.47503956981638e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,341,5,2,1,0,2,2,0,0,0,1.3825634377378344,0.0,0.0,0.0,0.0,2.220446049250313e-16,1.6060355631011272e-16,5.551115123125783e-16,4.015088907752818e-16,2.482534153247273e-16,1.7956023466881367e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,342,8,12,4,4,12,12,0,0,0,3.844903016170625,0.0,0.0,0.0,0.0,5.978105773658073e-15,1.554813150947052e-15,6.140211493451913e-15,1.5969743495812091e-15,6.500154927764366e-15,1.6905900878192423e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,343,6,2,2,0,2,2,0,0,0,0.46973744623574654,0.0,0.0,0.0,0.0,1.2412670766236366e-16,2.642469929895015e-16,1.2412670766236366e-16,2.642469929895015e-16,1.1102230246251565e-16,2.363496956697743e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,344,5,3,1,1,3,3,0,0,0,0.5431505565496944,0.0,0.0,0.0,0.0,5.640599496620651e-16,1.0384964957878262e-15,7.348678496207199e-16,1.3529726532711097e-15,3.152427400121712e-16,5.803966068169329e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,345,3,6,2,2,6,5,1,0,1,2.221469987978366,1.624765752899195,0.0,1.624765752899195,0.0,1.6247657528991948,9.995390715456008e-17,1.042797328784313e-14,4.69417698383269e-15,1.6247657528991946,1.9990781430912016e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,346,8,7,2,1,7,7,0,0,0,1.275616251670225,0.0,0.0,0.0,0.0,2.384557730022252e-15,1.8693378411415166e-15,4.838155903242728e-15,3.79279888987609e-15,2.4727398543802776e-15,1.9384668791594666e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,347,2,11,1,1,2,2,0,9,0,3.3281403724022764,3.2928578360639733,3.2928578360639724,0.0,6.414856311806027e-16,3.2928578360639733,0.0,3.2928578360639733,2.6686927843101504e-16,3.2928578360639733,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,348,5,3,2,0,3,3,0,0,0,2.0164842222971378,0.0,0.0,0.0,0.0,2.3208707134311084e-15,1.1509491062554507e-15,1.4602703977091186e-15,7.24166537760265e-16,2.234280737922546e-15,1.1080080435131293e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,349,7,1,0,0,1,1,0,0,0,0.6205118589811753,0.0,0.0,0.0,0.0,1.1102230246251565e-16,1.7892051675660848e-16,0.0,0.0,1.1102230246251565e-16,1.7892051675660848e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,350,6,6,3,3,6,6,0,0,0,2.3266219247996722,0.0,0.0,0.0,0.0,1.7064601008853095e-15,7.334496777048295e-16,1.942890293094024e-15,8.35069192972258e-16,1.7055569729570692e-15,7.330615063742777e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,351,8,11,7,7,11,11,0,0,0,3.8168691270909356,0.0,0.0,0.0,0.0,2.8619215341252873e-15,7.49808662238972e-16,4.218482272824915e-15,1.1052205701483072e-15,2.6250671117168662e-15,6.877540267453673e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,352,7,12,3,3,12,12,0,0,0,3.0702285342485496,0.0,0.0,0.0,0.0,9.029898729086431e-15,2.9411161509175843e-15,4.685003504188675e-15,1.525946180203601e-15,8.255534988361776e-15,2.6888991800678284e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,353,2,3,1,1,2,2,0,1,0,1.439121253041455,1.107785853386389,1.107785853386389,0.0,0.0,1.1077858533863894,3.0858359496221703e-16,1.1077858533863891,1.5429179748110852e-16,1.1077858533863894,3.0858359496221703e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,354,5,11,3,3,11,11,0,0,0,4.083960713519559,0.0,0.0,0.0,0.0,4.672509159924002e-15,1.1441121714163678e-15,1.6298739516698084e-14,3.990914864274447e-15,4.815412394636862e-15,1.179103505745269e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,355,5,3,2,1,3,3,0,0,0,1.710919058893687,0.0,0.0,0.0,0.0,7.021666937153402e-16,4.104032216283655e-16,6.661338147750939e-16,3.8934268182495367e-16,7.364386412590295e-16,4.304345301613654e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,356,7,8,5,5,8,8,0,0,0,3.141276205430023,0.0,0.0,0.0,0.0,7.458765497422978e-15,2.374437970315926e-15,3.9575061466473354e-15,1.2598402330257917e-15,7.376093177079697e-15,2.3481199024553627e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,357,3,1,1,0,1,1,0,0,0,0.9450623682356407,0.0,0.0,0.0,0.0,1.1102230246251565e-16,1.1747616474221255e-16,2.220446049250313e-16,2.349523294844251e-16,1.1102230246251565e-16,1.1747616474221255e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,358,2,6,1,1,2,2,0,4,0,3.3016378582842103,2.6284273408656946,2.628427340865694,0.0,2.4443455453889214e-16,2.6284273408656946,0.0,2.6284273408656946,1.3450572985640715e-16,2.628427340865694,1.3450572985640715e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,359,6,10,1,1,6,6,0,4,0,2.664629880639044,1.996764394185371,1.9967643941853732,0.0,1.250911051557473e-15,1.9967643941853728,6.666429932003301e-16,1.9967643941853728,1.6666074830008252e-16,1.9967643941853728,6.666429932003301e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,360,3,1,0,0,1,1,0,0,0,1.6075116788929311,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,361,6,11,5,5,11,11,0,0,0,2.2836246892296304,0.0,0.0,0.0,0.0,2.805648030081377e-15,1.2285941920814706e-15,2.7506041506423306e-15,1.2044904592313869e-15,2.9521548374604473e-15,1.292749571058606e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,362,8,8,7,7,8,8,0,0,0,2.442204620557441,0.0,0.0,0.0,0.0,4.4988012402835255e-15,1.842106595988939e-15,2.6413043426588164e-15,1.0815245866072968e-15,4.503251263522816e-15,1.843928729647123e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,363,2,11,1,1,2,2,0,9,0,2.877222588419692,2.8284086504310486,2.8284086504310486,0.0,0.0,2.828408650431049,1.543464908267586e-16,2.828408650431049,1.543464908267586e-16,2.828408650431049,1.543464908267586e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,364,6,10,2,2,10,10,0,0,0,3.3610146818722484,0.0,0.0,0.0,0.0,1.1618286359967746e-14,3.4567794132621274e-15,8.906210210721222e-15,2.6498575738919503e-15,1.1711800518417927e-14,3.4846026057505603e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,365,7,6,0,0,6,6,0,0,0,2.6741507919970506,0.0,0.0,0.0,0.0,2.3603665272841412e-15,8.826602203391171e-16,1.5582722720639762e-15,5.827166802737633e-16,2.6131546473217737e-15,9.771904617877867e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,366,8,7,4,4,7,7,0,0,0,2.7435342156429754,0.0,0.0,0.0,0.0,1.6552495431337883e-14,6.0332746487940686e-15,2.2179327472656678e-14,8.08421755638966e-15,1.6469233358473435e-14,6.0029261762327614e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,367,3,12,2,2,6,5,1,6,1,3.7503033280040894,2.9614071266255895,2.9157109995061936,0.5182292320850254,8.248856141962481e-16,2.961407126625588,3.552426332030109e-16,2.9157109995061945,2.368284221353406e-16,2.9614071266255886,2.368284221353406e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,368,6,1,4,0,1,1,0,0,0,0.047696720369619285,0.0,0.0,0.0,0.0,1.3877787807814457e-17,2.909589527386876e-16,6.938893903907228e-18,1.454794763693438e-16,6.938893903907228e-18,1.454794763693438e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,369,3,4,0,0,2,2,0,2,0,1.641459424740406,0.8475631869427455,0.8475631869427448,0.0,4.532550079318112e-16,0.8475631869427449,3.3818168390020863e-16,0.8475631869427449,6.763633678004173e-17,0.8475631869427449,3.3818168390020863e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,370,2,1,1,1,1,1,0,0,0,0.6843104256175218,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,371,3,5,2,2,4,3,1,1,1,1.5579075230766208,0.5194426149801179,0.4216686461729257,0.3033416936263044,1.0292228011475064e-16,0.5194426149801177,1.425274617626394e-16,0.4216686461729259,1.0689559632197954e-16,0.5194426149801177,1.425274617626394e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,372,4,5,3,3,5,5,0,0,0,2.0931269022830294,0.0,0.0,0.0,0.0,1.957506121919634e-15,9.352066135046708e-16,2.4560155915264104e-15,1.173371566170961e-15,2.340372782664612e-15,1.1181227378578457e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,373,2,5,0,0,1,1,0,4,0,1.5919594739046363,1.1093626938828816,1.1093626938828811,0.0,4.380727249067778e-16,1.1093626938828813,1.3947880493491288e-16,1.1093626938828813,1.3947880493491288e-16,1.1093626938828813,1.3947880493491288e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,374,6,3,0,0,3,3,0,0,0,1.4612586675348875,0.0,0.0,0.0,0.0,1.9891280697202825e-15,1.3612429571253799e-15,6.661338147750939e-16,4.558630375133019e-16,2.050158411106494e-15,1.4030085546490326e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,375,8,8,3,3,8,6,2,0,2,2.8578626833459544,0.7426182554310098,0.0,0.7426182554310098,0.0,0.7426182554310102,1.5539207409718083e-16,2.9971541780694943e-15,1.0487397437026117e-15,0.7426182554310102,1.5539207409718083e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,376,6,7,2,2,7,7,0,0,0,2.796673660505734,0.0,0.0,0.0,0.0,3.0022245318650408e-15,1.0734983399250581e-15,3.356474311340335e-15,1.2001665974618469e-15,2.5620967238668906e-15,9.161228784210656e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,377,4,10,2,2,8,7,1,2,1,3.4501871327884026,1.4071548736541348,1.3174686650345164,0.4943289948007802,2.867939909784104e-16,1.407154873654134,2.574290568935921e-16,1.317468665034517,1.930717926701941e-16,1.4071548736541342,1.930717926701941e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,378,6,3,0,0,3,3,0,0,0,1.9555569185920803,0.0,0.0,0.0,0.0,1.6455715268735854e-15,8.414848533574408e-16,1.14542202980613e-15,5.857267660768402e-16,1.5932431750837619e-15,8.147260557523587e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,379,4,10,2,2,6,5,1,4,1,2.7581310751052746,1.4056714248893085,1.3519786847713562,0.3847931790900795,3.758007655146666e-16,1.4056714248893079,2.4151637345577144e-16,1.3519786847713566,1.6101091563718098e-16,1.4056714248893079,2.4151637345577144e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,380,4,2,2,0,2,2,0,0,0,1.3932250465476648,0.0,0.0,0.0,0.0,5.551115123125783e-16,3.9843635720454076e-16,4.965068306494546e-16,3.563723117666965e-16,4.002966042486721e-16,2.873165431820115e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,381,6,4,3,2,4,4,0,0,0,2.1781295546317603,0.0,0.0,0.0,0.0,9.506031400676578e-16,4.3643094509516858e-16,1.0205600981444537e-15,4.685488500783839e-16,9.023764073195417e-16,4.142895932891832e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,382,7,12,3,3,12,12,0,0,0,3.948248514579605,0.0,0.0,0.0,0.0,1.7407238458592108e-14,4.408850758586448e-15,4.561719836105151e-15,1.1553780921490111e-15,1.7242178203215388e-14,4.3670448148199385e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,383,3,2,1,0,2,2,0,0,0,1.8819896773822895,0.0,0.0,0.0,0.0,3.595820250601821e-15,1.910648232461798e-15,2.288783399261119e-15,1.2161508783856083e-15,4.9164205652118054e-15,2.612352567230968e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,384,8,2,0,0,2,2,0,0,0,1.6938761527500548,0.0,0.0,0.0,0.0,9.155133597044475e-16,5.404842368304709e-16,2.010699415441723e-15,1.1870403938194046e-15,4.965068306494546e-16,2.931187323485026e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,385,6,8,5,5,8,8,0,0,0,3.5452694118478374,0.0,0.0,0.0,0.0,2.6824008410807495e-15,7.566141044504286e-16,2.1868857395626282e-15,6.168461365035716e-16,2.687565378447544e-15,7.580708449028003e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,386,3,9,1,1,4,4,0,5,0,3.459382478912828,2.2267547592728616,2.226754759272864,0.0,8.163863581362211e-16,2.226754759272863,3.851171813672585e-16,2.226754759272863,2.5674478757817235e-16,2.226754759272863,3.851171813672585e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,387,5,4,2,1,4,4,0,0,0,1.103870345481579,0.0,0.0,0.0,0.0,5.417672226377439e-16,4.907888185014974e-16,1.5356134357017496e-15,1.3911175728086224e-15,5.214799211354908e-16,4.724104812399755e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,388,6,2,4,0,2,2,0,0,0,1.1917885837361344,0.0,0.0,0.0,0.0,8.005932084973442e-16,6.717577424576153e-16,2.220446049250313e-16,1.8631207577852807e-16,7.108895957933346e-16,5.964896840719593e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,389,5,2,0,0,2,2,0,0,0,0.6539383930298412,0.0,0.0,0.0,0.0,1.1102230246251565e-16,1.6977486510330854e-16,1.2412670766236366e-16,1.8981406962092737e-16,1.2412670766236366e-16,1.8981406962092737e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,390,5,8,4,4,8,8,0,0,0,4.211387741074177,0.0,0.0,0.0,0.0,7.065416064076988e-15,1.6776930784993092e-15,4.497773686596906e-15,1.0680027494807878e-15,6.5314713993215214e-15,1.5509071595615112e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,391,3,3,2,2,3,3,0,0,0,1.7561181986423502,0.0,0.0,0.0,0.0,5.551115123125783e-16,3.1610145190781196e-16,8.163159687020606e-16,4.648411304735365e-16,5.721958498152797e-16,3.2582991865675253e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,392,7,11,1,1,6,6,0,5,0,2.486075313948651,1.479245858846725,1.4792458588467245,0.0,1.4370492570164743e-16,1.4792458588467243,2.67945951209768e-16,1.479245858846724,1.7863063413984534e-16,1.479245858846724,3.5726126827969067e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,393,6,10,0,0,9,9,0,1,0,3.1270346533062874,0.9241675473251217,0.9241675473251216,0.0,2.270778833307594e-17,0.9241675473251221,1.0651206152620901e-16,0.9241675473251214,7.100804101747267e-17,0.9241675473251217,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,394,5,4,1,1,4,4,0,0,0,1.7277697729324695,0.0,0.0,0.0,0.0,4.76749985125122e-15,2.7593374568415714e-15,2.937374022976103e-15,1.7000957355508219e-15,4.961343107790912e-15,2.8715302151456426e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,395,6,9,0,0,4,4,0,5,0,3.473405758439824,1.7970500709096202,1.7970500709096198,0.0,1.1042831259269223e-16,1.7970500709096202,0.0,1.79705007090962,6.392705614237501e-17,1.79705007090962,6.392705614237501e-17,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,396,5,4,0,0,4,4,0,0,0,2.326183848562428,0.0,0.0,0.0,0.0,2.3461261221551412e-15,1.0085729567785613e-15,2.59080123555984e-15,1.1137560073598414e-15,2.369650047128357e-15,1.0186856247810296e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,397,8,12,4,4,12,12,0,0,0,2.9400014311049114,0.0,0.0,0.0,0.0,6.2207328973022376e-15,2.1158945133453088e-15,4.305805918715302e-15,1.4645591233937236e-15,6.269136079965201e-15,2.1323581729037234e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,398,3,4,2,2,4,3,1,0,1,2.558827118924478,0.4769344295365866,0.0,0.4769344295365866,0.0,0.4769344295365867,4.338796538516458e-17,5.709356311769554e-15,2.231239566575057e-15,0.47693442953658655,2.169398269258229e-17,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,supported_gaussian,399,3,3,1,1,1,1,0,2,0,1.989286648978882,1.9892820640431055,1.9892820640431055,0.0,0.0,1.9892820640431057,1.1162021573864617e-16,1.9892820640431057,1.1162021573864617e-16,1.9892820640431057,1.1162021573864617e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,0,2,5,1,2,4,3,1,1,1,2.194974589876732,1.1550813159421007,0.5193990978501789,1.0317157668616657,1.38261889023103e-16,1.1550813159421014,3.034813331540678e-16,0.5193990978501793,2.0232088876937856e-16,1.1550813159421014,3.034813331540678e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,1,6,6,2,6,6,6,0,0,0,1.9831733179355977,0.0,0.0,0.0,0.0,2.017774988058534e-15,1.0174476279052379e-15,1.4002130849932114e-15,7.060467546279696e-16,1.9807838051401967e-15,9.98795106421718e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,2,3,8,2,3,8,6,2,0,2,2.4951988867444803,1.090438425169861,0.0,1.090438425169861,0.0,1.0904384251698618,3.55954959910608e-16,3.8467515570557e-15,1.5416612990215816e-15,1.0904384251698618,3.55954959910608e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,3,3,3,0,3,3,3,0,0,0,1.765234257153982,0.0,0.0,0.0,0.0,1.1004656964352382e-15,6.234105711326246e-16,1.0605390551611693e-15,6.00792246617191e-16,1.1527756336890508e-15,6.530439962952145e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,4,6,10,5,6,10,10,0,0,0,3.3063459650790468,0.0,0.0,0.0,0.0,2.3028766130352475e-15,6.965020107870627e-16,3.457832620152897e-15,1.0458169401126867e-15,2.5293481843182703e-15,7.649980404448691e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,5,3,3,2,3,3,3,0,0,0,0.9993478406274405,0.0,0.0,0.0,0.0,1.9229626863835638e-16,1.9242175829151057e-16,5.389157964038493e-16,5.392674847483445e-16,1.5700924586837752e-16,1.5711170774111972e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,6,6,3,4,0,3,3,0,0,0,0.7959571066516445,0.0,0.0,0.0,0.0,3.4219371797089426e-16,4.2991477192835396e-16,4.1540741810552243e-16,5.218967386986696e-16,3.510833468576701e-16,4.410832492401175e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,7,2,10,1,2,4,3,1,6,1,2.7779820356587788,2.4366135212481566,2.366839194152251,0.5789280447120038,7.193187289737608e-17,2.436613521248156,1.5986036056016106e-16,2.3668391941522504,1.5986036056016106e-16,2.436613521248156,1.5986036056016106e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,8,7,2,0,0,2,2,0,0,0,1.7007429723057188,0.0,0.0,0.0,0.0,0.0,0.0,9.155133597044475e-16,5.383020095407329e-16,0.0,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,9,8,9,6,8,9,9,0,0,0,3.4884220866149436,0.0,0.0,0.0,0.0,3.364268880035439e-15,9.644099241729149e-16,1.9976303073317526e-15,5.72645814563739e-16,3.0289205805175935e-15,8.682781226903548e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,10,6,7,5,6,7,7,0,0,0,1.7871747233023998,0.0,0.0,0.0,0.0,2.037767786842583e-15,1.1402174394438218e-15,1.117915891698869e-15,6.255213198366791e-16,2.071280170357696e-15,1.158969038309985e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,11,6,9,5,6,9,9,0,0,0,2.9494988819191716,0.0,0.0,0.0,0.0,4.716860825994216e-15,1.599207531458721e-15,3.9413406025664116e-15,1.3362746555787372e-15,4.8574041581583045e-15,1.646857433286329e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,12,6,8,4,6,8,8,0,0,0,1.8985694638951818,0.0,0.0,0.0,0.0,4.157989961239659e-15,2.1900646988754148e-15,2.7775344423124534e-15,1.4629617167727703e-15,4.100340307281489e-15,2.1596999136755656e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,13,4,6,1,4,6,6,0,0,0,2.3349385002604697,0.0,0.0,0.0,0.0,1.6279065094399114e-15,6.971945981696363e-16,1.1829607368933766e-14,5.066346444505556e-15,1.486414085038566e-15,6.36596674761563e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,14,8,7,5,6,7,7,0,0,0,2.145824019649775,0.0,0.0,0.0,0.0,1.692862592547962e-15,7.889102633981412e-16,1.719054073223927e-15,8.011160549430787e-16,1.7244233337941968e-15,8.036182454867124e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,15,2,9,1,2,4,3,1,5,1,2.575806773717472,2.1872676586083375,2.037967704780729,0.7942464634260388,5.354681529819944e-16,2.1872676586083375,0.0,2.0379677047807285,1.7240781194512562e-16,2.1872676586083375,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,16,8,4,1,0,4,4,0,0,0,1.9122472305340839,0.0,0.0,0.0,0.0,3.382196549238738e-15,1.7687025480978746e-15,1.076401158743041e-15,5.628985319238276e-16,2.8887141192996264e-15,1.5106384117982582e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,17,3,7,1,3,7,6,1,0,1,1.6093803155351667,0.058914894542311184,0.0,0.058914894542311184,0.0,0.05891489454231023,5.949913451133382e-16,2.347931402919179e-15,1.4589040143307718e-15,0.05891489454231031,5.432529672773957e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,18,5,12,0,5,12,12,0,0,0,2.7253840777392395,0.0,0.0,0.0,0.0,2.803418335019436e-15,1.0286323890704342e-15,8.774922734283599e-15,3.2197013279546903e-15,2.815064445262968e-15,1.0329055887044441e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,19,8,8,5,8,8,8,0,0,0,3.0887815826600997,0.0,0.0,0.0,0.0,3.8178800650492356e-15,1.2360472771795106e-15,7.256955199758528e-15,2.349455604273819e-15,3.75275500470484e-15,1.214962892090582e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,20,3,3,2,3,3,3,0,0,0,1.6940718155443375,0.0,0.0,0.0,0.0,3.3839044131518772e-15,1.9974976161589493e-15,1.324147507406233e-15,7.816359939739385e-16,3.635132808361986e-15,2.145796166967071e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,21,8,3,5,0,3,3,0,0,0,3.305651579275927,0.0,0.0,0.0,0.0,2.220446049250313e-16,6.71712065231231e-17,1.9484335006297032e-15,5.894249450985666e-16,4.965068306494546e-16,1.5019938391638054e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,22,6,7,3,6,7,7,0,0,0,2.1012318628795947,0.0,0.0,0.0,0.0,2.322581608788552e-15,1.105342846650732e-15,2.567728290067947e-15,1.2220109238915932e-15,2.395758005363405e-15,1.1401683211105425e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,23,3,2,0,1,2,2,0,0,0,0.5067308132716646,0.0,0.0,0.0,0.0,2.2247786310271853e-16,4.390454601848841e-16,1.3877787807814457e-16,2.738690335054562e-16,1.1102230246251565e-16,2.1909522680436495e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,24,4,2,1,0,2,2,0,0,0,0.8479875297818028,0.0,0.0,0.0,0.0,7.80247688507185e-16,9.201169369883918e-16,3.3422138886441676e-16,3.941347922302771e-16,7.791361360319881e-16,9.188061246991085e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,25,4,3,1,2,3,3,0,0,0,2.213168561594188,0.0,0.0,0.0,0.0,2.220446049250313e-16,1.0032882663265751e-16,2.0471501066083613e-15,9.249860774878166e-16,2.220446049250313e-16,1.0032882663265751e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,26,7,10,5,7,10,10,0,0,0,3.709997220885374,0.0,0.0,0.0,0.0,2.6494089256286547e-15,7.141269299917117e-16,4.11881696860855e-15,1.11019408462673e-15,2.6386467033962957e-15,7.112260592924635e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,27,8,3,5,0,3,3,0,0,0,1.5812130299883238,0.0,0.0,0.0,0.0,1.2815744444133687e-15,8.105008117867788e-16,4.742874840267547e-16,2.9995166687328464e-16,1.3042167484290357e-15,8.24820390228296e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,28,5,12,4,5,12,12,0,0,0,3.31857929620249,0.0,0.0,0.0,0.0,4.625135854360642e-15,1.3937096093057858e-15,3.0169509550906997e-15,9.091091957763526e-16,4.921686569616312e-15,1.4830703534034238e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,29,6,4,0,2,4,4,0,0,0,2.152188759063836,0.0,0.0,0.0,0.0,1.0934428697813141e-15,5.080608590563137e-16,1.0706603116298291e-15,4.974750969778076e-16,1.2803716525534355e-15,5.949160579717806e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,30,5,4,4,3,4,4,0,0,0,1.1245755592129447,0.0,0.0,0.0,0.0,7.32242375526988e-16,6.511277695199614e-16,3.287014905352939e-16,2.9228937783899717e-16,9.092863823490596e-16,8.085596160256592e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,31,8,7,1,6,7,7,0,0,0,2.883967232899301,0.0,0.0,0.0,0.0,4.2251425822703506e-15,1.46504528001268e-15,1.0455160976263121e-14,3.625270376512694e-15,4.223592489444541e-15,1.4645077937305453e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,32,7,4,1,1,4,4,0,0,0,2.69019316668774,0.0,0.0,0.0,0.0,1.0547118733938987e-15,3.9205804492191797e-16,1.8191973735859796e-15,6.762329917839465e-16,1.2164055703055747e-15,4.521629098490559e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,33,7,1,4,0,1,1,0,0,0,0.133210814330006,0.0,0.0,0.0,0.0,2.7755575615628914e-17,2.0835827597952695e-16,2.7755575615628914e-17,2.0835827597952695e-16,5.551115123125783e-17,4.167165519590539e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,34,5,8,4,5,8,8,0,0,0,2.195011161280394,0.0,0.0,0.0,0.0,1.8941019772980924e-15,8.629122305661647e-16,2.1918147025562343e-15,9.98543761972356e-16,1.8738225716062286e-15,8.536733683455124e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,35,3,5,1,3,5,5,0,0,0,1.218601451664512,0.0,0.0,0.0,0.0,2.3922987737197687e-15,1.963151094602817e-15,6.407872222066844e-16,5.258382232611165e-16,2.825621202045972e-15,2.318741043830532e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,36,3,12,2,3,9,6,3,3,3,5.203394607385168,2.4841559320103923,1.2346116456318745,2.1556355858568894,3.28039915790806e-17,2.4841559320103914,1.7069211288329648e-16,1.2346116456318739,1.2801908466247235e-16,2.4841559320103914,1.7069211288329648e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,37,4,5,0,4,5,5,0,0,0,1.595046622270998,0.0,0.0,0.0,0.0,4.918300529807393e-16,3.083483868831876e-16,7.913990257226307e-16,4.961604348566636e-16,5.367672863358296e-16,3.3652137739496933e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,38,5,11,2,5,11,11,0,0,0,4.09952526183725,0.0,0.0,0.0,0.0,5.365752931101851e-15,1.308871781094264e-15,6.471098020801631e-15,1.5784993645585032e-15,4.245627883894614e-15,1.0356389124900491e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,39,5,4,1,3,4,4,0,0,0,1.31261818298183,0.0,0.0,0.0,0.0,1.2190354978790368e-15,9.287053262585435e-16,7.850462293418876e-16,5.980766071353094e-16,1.14607339296927e-15,8.731201562100672e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,40,7,1,6,0,1,1,0,0,0,0.15834484989965905,0.0,0.0,0.0,0.0,0.0,0.0,2.7755575615628914e-17,1.7528562269765793e-16,0.0,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,41,5,7,0,5,7,7,0,0,0,3.193702974170056,0.0,0.0,0.0,0.0,5.711245040279744e-15,1.788283095350756e-15,8.084451656898273e-15,2.5313724295225576e-15,5.0055547349419905e-15,1.5673200593247962e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,42,4,8,1,4,8,8,0,0,0,2.418737584313245,0.0,0.0,0.0,0.0,5.8029733664408575e-15,2.399174430527776e-15,3.524848827571324e-15,1.4573093213715196e-15,5.216866993716143e-15,2.1568553064831024e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,43,2,1,0,0,1,1,0,0,0,0.06970442894353056,0.0,0.0,0.0,0.0,1.3877787807814457e-17,1.9909477802418017e-16,1.3877787807814457e-17,1.9909477802418017e-16,0.0,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,44,4,11,3,4,11,10,1,0,1,2.8453031377999554,0.27169760337661814,0.0,0.27169760337661814,0.0,0.27169760337661847,1.1705849649646852e-16,3.3689598317971765e-15,1.1840424969278046e-15,0.2716976033766182,1.9509749416078086e-17,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,45,7,4,4,1,4,4,0,0,0,2.3200656922070206,0.0,0.0,0.0,0.0,1.2190354978790368e-15,5.254314573823118e-16,6.867752495397851e-16,2.9601543260030407e-16,1.3119464894952357e-15,5.65478164649387e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,46,5,6,2,5,6,6,0,0,0,3.277564197334727,0.0,0.0,0.0,0.0,3.672242022334506e-15,1.1204180303533721e-15,4.988461508163919e-15,1.5220026848659352e-15,3.5350123316222694e-15,1.0785486168346895e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,47,4,12,2,4,12,10,2,0,2,2.948996006628131,0.6256436134145045,0.0,0.6256436134145045,0.0,0.6256436134145049,1.5058996650111854e-16,6.547833257871732e-15,2.220360164325382e-15,0.6256436134145049,1.5058996650111854e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,48,8,5,6,2,5,5,0,0,0,1.810451452448398,0.0,0.0,0.0,0.0,1.967320211922957e-15,1.086646211508414e-15,2.025966904339278e-15,1.1190396194272008e-15,1.837746106097754e-15,1.0150761588290277e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,49,6,3,3,0,3,3,0,0,0,1.1930275169572633,0.0,0.0,0.0,0.0,2.482534153247273e-16,2.0808691484156292e-16,4.041272810440265e-16,3.38740955510168e-16,3.188872858294072e-16,2.6729248177167603e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,50,5,8,4,5,8,8,0,0,0,1.6203794829544405,0.0,0.0,0.0,0.0,1.8477565710814357e-15,1.1403233566697712e-15,9.209208913218723e-16,5.683365538810426e-16,1.9610394815234254e-15,1.2102347025203375e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,51,4,10,1,4,10,10,0,0,0,1.9995895888236541,0.0,0.0,0.0,0.0,9.357454275734903e-15,4.679687435880197e-15,3.48574326922006e-15,1.7432293550151462e-15,1.0386053697822628e-14,5.194092705760024e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,52,6,2,0,0,2,2,0,0,0,0.5253200523356151,0.0,0.0,0.0,0.0,5.551115123125783e-17,1.0567110656532299e-16,2.7755575615628914e-16,5.283555328266149e-16,5.551115123125783e-17,1.0567110656532299e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,53,2,10,1,2,4,3,1,6,1,2.0717675634043404,1.6918464169379448,1.6658698847184499,0.2953334144554269,3.2332417961615735e-17,1.6918464169379448,0.0,1.6658698847184497,1.0717640764689178e-16,1.6918464169379448,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,54,5,7,4,5,7,7,0,0,0,3.435207705135277,0.0,0.0,0.0,0.0,2.131824822794153e-15,6.205810552902805e-16,3.13980971721955e-15,9.140086966286965e-16,1.9257219922168065e-15,5.605838591180536e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,55,3,12,0,3,9,6,3,3,3,4.592924677176807,3.360885396224173,3.1721096591341196,1.1105273328382954,8.420765360190415e-17,3.360885396224175,3.86759410235342e-16,3.1721096591341205,1.93379705117671e-16,3.360885396224175,3.86759410235342e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,56,4,7,1,4,7,7,0,0,0,2.856916700336529,0.0,0.0,0.0,0.0,3.1734953702801794e-15,1.1108113057361314e-15,1.95494638843167e-15,6.84285400481361e-16,3.1947861169841393e-15,1.1182636569725016e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,57,4,7,1,4,7,7,0,0,0,2.6708845634927982,0.0,0.0,0.0,0.0,3.863512319247711e-15,1.446529128235807e-15,3.7155169009665e-15,1.3911184900135123e-15,4.9038690498010634e-15,1.8360467976901712e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,58,2,4,0,2,4,3,1,0,1,1.3320457749718289,0.11840199197366234,0.0,0.11840199197366234,0.0,0.11840199197366241,5.209200790456302e-17,1.6054057430530167e-15,1.2052181488184737e-15,0.1184019919736624,4.167360632365042e-17,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,59,8,5,0,2,5,5,0,0,0,2.3384404054230377,0.0,0.0,0.0,0.0,1.6946818973100072e-15,7.247060448407832e-16,2.9909450009460674e-15,1.2790340921281626e-15,1.6618614684296932e-15,7.10670866178885e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,60,8,9,1,8,9,9,0,0,0,2.3655281154038934,0.0,0.0,0.0,0.0,2.0252062634623313e-15,8.561328230573767e-16,3.44538267906849e-15,1.456496186467951e-15,1.8151806931701546e-15,7.673469113937072e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,61,6,5,3,4,5,5,0,0,0,2.678345660987836,0.0,0.0,0.0,0.0,3.83026943495679e-15,1.4300877929042578e-15,1.965410310713129e-15,7.338150334144101e-16,3.956143285203769e-15,1.4770846582007833e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,62,2,1,1,0,1,1,0,0,0,1.0167582051570057,0.0,0.0,0.0,0.0,2.220446049250313e-16,2.183848665285604e-16,2.220446049250313e-16,2.183848665285604e-16,0.0,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,63,4,12,2,4,12,10,2,0,2,3.278684033033836,1.217338052422295,0.0,1.217338052422295,0.0,1.2173380524222945,1.3544739455699774e-16,3.2061669690490297e-15,9.778822651850033e-16,1.2173380524222948,6.772369727849887e-17,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,64,5,2,2,0,2,2,0,0,0,1.3054513135598187,0.0,0.0,0.0,0.0,8.95090418262362e-16,6.856559175857361e-16,6.280369834735101e-16,4.810880168031116e-16,6.753223014464259e-16,5.173094503271042e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,65,3,5,1,3,5,5,0,0,0,2.168674255919602,0.0,0.0,0.0,0.0,2.275957200481571e-15,1.0494693678726206e-15,2.3037127760972e-15,1.0622677747978966e-15,2.4298417309597575e-15,1.1204272491948821e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,66,2,4,0,2,4,3,1,0,1,1.8488370329360784,0.9033276949328448,0.0,0.9033276949328448,0.0,0.9033276949328449,6.004980454453832e-17,3.103890102489004e-14,1.6788338004890653e-14,0.9033276949328448,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,67,5,1,0,0,1,1,0,0,0,0.21229729397523422,0.0,0.0,0.0,0.0,8.326672684688674e-17,3.9221756098596484e-16,5.551115123125783e-17,2.6147837399064326e-16,1.6653345369377348e-16,7.844351219719297e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,68,3,8,0,3,8,6,2,0,2,3.1250190730678837,1.4783627354546849,0.0,1.4783627354546849,0.0,1.478362735454686,3.55269199536511e-16,7.809237254881743e-15,2.4989406695733487e-15,1.478362735454686,3.55269199536511e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,69,8,11,0,8,11,11,0,0,0,3.652809179395544,0.0,0.0,0.0,0.0,5.824175385795272e-15,1.5944373493824385e-15,3.3661002731378914e-15,9.215100236073387e-16,5.992376709379271e-15,1.6404844641709074e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,70,2,10,0,2,4,3,1,6,1,3.34078077808146,2.7191838120947147,2.634308334368355,0.6740772978193001,1.5916011933379263e-16,2.7191838120947156,2.658595336537429e-16,2.634308334368354,2.658595336537429e-16,2.7191838120947156,2.658595336537429e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,71,4,12,0,4,12,10,2,0,2,3.1332437993231275,0.5274379097586154,0.0,0.5274379097586154,0.0,0.5274379097586152,7.086732445556885e-17,3.2604532681874502e-15,1.0405999267889091e-15,0.527437909758615,1.0630098668335326e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,72,2,4,1,2,4,3,1,0,1,1.1768346361150552,0.12819725354184278,0.0,0.12819725354184278,0.0,0.12819725354184294,1.4150964679585794e-16,8.491573300505515e-16,7.215604503737024e-16,0.12819725354184291,1.1792470566321495e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,73,5,11,1,5,11,11,0,0,0,3.332444439853215,0.0,0.0,0.0,0.0,5.22778311359917e-15,1.5687532704459552e-15,2.7014674416447357e-15,8.106564086523009e-16,4.9960036108132044e-15,1.4992008722081694e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,74,3,2,0,1,2,2,0,0,0,0.13619135124030057,0.0,0.0,0.0,0.0,1.0569008315563939e-16,7.760410789166507e-16,8.441528768080324e-17,6.198285494051534e-16,8.777083671441753e-17,6.444670378484734e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,75,2,6,0,2,4,3,1,2,1,2.064211154371429,1.561823372891597,1.4640933448885465,0.5438041242612623,1.498200140505455e-15,1.5618233728915973,2.1513749158345758e-16,1.4640933448885458,3.227062373751864e-16,1.5618233728915971,1.0756874579172879e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,76,4,9,2,4,9,9,0,0,0,2.4645672488446455,0.0,0.0,0.0,0.0,4.065694470405612e-15,1.6496585647283726e-15,3.100808387236921e-15,1.2581553165938305e-15,3.913929838111061e-15,1.5880799519452578e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,77,6,7,1,6,7,7,0,0,0,3.2890779496651836,0.0,0.0,0.0,0.0,2.2211398302543545e-15,6.753077501493872e-16,2.1221093428290236e-14,6.451988597731613e-15,1.8881953058541512e-15,5.740804367516929e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,78,2,9,0,2,4,3,1,5,1,2.77774156265608,2.3721461053411006,1.581333183070236,1.7681805646499749,5.17999161050979e-16,2.3721461053410993,4.796225996907616e-16,1.5813331830702357,7.993709994846027e-17,2.3721461053410993,4.796225996907616e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,79,3,2,2,1,2,2,0,0,0,2.2979966679688824,0.0,0.0,0.0,0.0,1.1102230246251565e-15,4.8312647276657855e-16,7.021666937153402e-16,3.055560103731397e-16,9.930136612989092e-16,4.3212145393430827e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,80,4,1,3,0,1,1,0,0,0,0.7283131652051126,0.0,0.0,0.0,0.0,2.220446049250313e-16,3.0487517668652547e-16,1.1102230246251565e-16,1.5243758834326273e-16,2.220446049250313e-16,3.0487517668652547e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,81,4,4,3,4,4,4,0,0,0,2.2173032276348232,0.0,0.0,0.0,0.0,1.4724369242554532e-15,6.640665588288022e-16,1.4119423653072302e-15,6.367836152087037e-16,1.6831654575409876e-15,7.591047704090543e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,82,6,3,1,0,3,3,0,0,0,1.6437128114251425,0.0,0.0,0.0,0.0,4.965068306494546e-16,3.020642214371804e-16,5.23691153334427e-16,3.186025865919807e-16,4.965068306494546e-16,3.020642214371804e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,83,2,9,0,2,4,3,1,5,1,2.3788073492454433,2.3176586345122328,2.2945403376626365,0.3265366517990658,6.474490926152255e-16,2.317658634512233,1.8668565573035055e-16,2.2945403376626365,0.0,2.317658634512233,1.8668565573035055e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,84,6,4,4,2,4,4,0,0,0,1.185964352915273,0.0,0.0,0.0,0.0,7.195067539997724e-16,6.066849751690429e-16,1.00419964094853e-15,8.467367830070618e-16,7.570711667007543e-16,6.383591250780542e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,85,6,11,0,6,11,11,0,0,0,2.6640977274493323,0.0,0.0,0.0,0.0,1.9279638981753174e-15,7.236836240317633e-16,2.8464016037882327e-15,1.0684298756988327e-15,1.8604519064068117e-15,6.983422144157042e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,86,7,2,2,0,2,2,0,0,0,1.0065579409193566,0.0,0.0,0.0,0.0,3.510833468576701e-16,3.487959635358917e-16,3.608224830031759e-16,3.5847164712009784e-16,2.0014830212433605e-16,1.9884429299869936e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,87,8,9,2,8,9,9,0,0,0,1.5219594252017887,0.0,0.0,0.0,0.0,1.2240327346020136e-15,8.042479413928695e-16,2.2316346094474285e-15,1.4662904756160287e-15,1.2526493353411935e-15,8.230504142218582e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,88,8,10,3,8,10,10,0,0,0,3.2463305426876716,0.0,0.0,0.0,0.0,2.3972849129904254e-15,7.384598954010665e-16,2.2948339460476127e-15,7.069008888256016e-16,1.7279935722617635e-15,5.322913207818755e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,89,8,12,4,8,12,12,0,0,0,3.014754513261459,0.0,0.0,0.0,0.0,3.880622555873307e-15,1.2872101323019908e-15,8.35382886590696e-15,2.770981461064144e-15,3.939727732700016e-15,1.3068154356746915e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,90,5,6,3,5,6,6,0,0,0,2.8756541970906357,0.0,0.0,0.0,0.0,4.0018111741521165e-15,1.3916176632784426e-15,4.816372181855902e-15,1.6748787760116409e-15,3.697642743856397e-15,1.2858440168492393e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,91,2,1,0,0,1,1,0,0,0,0.10637021587751973,0.0,0.0,0.0,0.0,2.7755575615628914e-17,2.609337152007677e-16,2.7755575615628914e-17,2.609337152007677e-16,2.7755575615628914e-17,2.609337152007677e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,92,5,6,3,5,6,6,0,0,0,1.4480394985607867,0.0,0.0,0.0,0.0,5.065601662886431e-15,3.4982482645819786e-15,1.3562120944521988e-15,9.365850142901104e-16,5.34826247804268e-15,3.693450685121741e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,93,8,8,1,8,8,8,0,0,0,2.8093479087241846,0.0,0.0,0.0,0.0,1.492561330876777e-14,5.312839062195743e-15,3.129407013733512e-15,1.1139264752562015e-15,1.4762029253971104e-14,5.254610583519724e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,94,2,11,1,2,4,3,1,7,1,2.155982113695656,2.122785026076205,1.6288923256650216,1.361222266319116,2.8661648705437716e-16,2.1227850260762047,2.0598000652650656e-16,1.6288923256650214,1.0299000326325328e-16,2.1227850260762047,2.0598000652650656e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,95,8,10,3,8,10,10,0,0,0,2.1716709492289348,0.0,0.0,0.0,0.0,2.6772285890625195e-15,1.232796612218387e-15,2.221142539911497e-15,1.0227804266111896e-15,2.7492581545404352e-15,1.2659644204001424e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,96,2,11,1,2,4,3,1,7,1,2.8996545853756404,2.6289923323446227,2.4681080608014736,0.9055624129421505,1.8486118480476863e-16,2.6289923323446227,0.0,2.4681080608014736,0.0,2.6289923323446227,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,97,3,4,0,3,4,4,0,0,0,1.4301028757178704,0.0,0.0,0.0,0.0,1.760893866893587e-16,1.2313057310717378e-16,4.90457592513324e-16,3.429526650431553e-16,2.4601290312170394e-16,1.7202461955627672e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,98,3,2,0,1,2,2,0,0,0,2.0363619399228923,0.0,0.0,0.0,0.0,2.42861286636753e-16,1.192623383277086e-16,4.467376080957673e-16,2.193802581640684e-16,2.0122792321330962e-16,9.881736604295855e-17,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,99,5,1,1,0,1,1,0,0,0,0.5778729421945733,0.0,0.0,0.0,0.0,1.1102230246251565e-16,1.921223410130419e-16,1.1102230246251565e-16,1.921223410130419e-16,1.1102230246251565e-16,1.921223410130419e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,100,2,5,1,2,4,3,1,1,1,3.1832878912228666,2.5854763143074653,1.9553943144543515,1.6914848053838711,4.382464296356537e-17,2.5854763143074657,1.3950645528308305e-16,1.9553943144543513,6.975322764154153e-17,2.5854763143074657,1.3950645528308305e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,101,2,11,1,2,4,3,1,7,1,2.436047451182281,2.204280654635739,1.5840254762915933,1.532878499705883,8.231735724283243e-16,2.2042806546357396,1.822990802722393e-16,1.5840254762915928,1.822990802722393e-16,2.2042806546357396,1.822990802722393e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,102,5,8,1,5,8,8,0,0,0,1.3564961007883358,0.0,0.0,0.0,0.0,1.357755553392238e-15,1.0009284601726244e-15,1.1652384351680996e-15,8.590061073459145e-16,1.3415593661966181e-15,9.889887375400216e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,103,4,1,2,0,1,1,0,0,0,1.5415383970224499,0.0,0.0,0.0,0.0,6.661338147750939e-16,4.321227522206136e-16,2.220446049250313e-16,1.4404091740687118e-16,6.661338147750939e-16,4.321227522206136e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,104,8,3,7,0,3,3,0,0,0,1.4506852139418576,0.0,0.0,0.0,0.0,9.742167503148516e-16,6.715562693767812e-16,6.843874359417885e-16,4.717683956274323e-16,7.771561172376096e-16,5.357165770828333e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,105,4,5,3,4,5,5,0,0,0,1.975925208923732,0.0,0.0,0.0,0.0,1.4174378709434725e-15,7.173540094240397e-16,8.15843973306311e-16,4.128921325674536e-16,1.2560739669470201e-15,6.35689023690928e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,106,5,11,3,5,11,11,0,0,0,3.037241960226033,0.0,0.0,0.0,0.0,2.3546479830118927e-15,7.752586108867857e-16,2.138620684443786e-15,7.041324703299662e-16,2.3557928023801794e-15,7.756355381725531e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,107,5,1,0,0,1,1,0,0,0,0.01883370723442951,0.0,0.0,0.0,0.0,3.469446951953614e-18,1.8421476498324188e-16,0.0,0.0,3.469446951953614e-18,1.8421476498324188e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,108,8,7,7,6,7,7,0,0,0,2.963693568572912,0.0,0.0,0.0,0.0,1.8823212580984145e-15,6.351268154233625e-16,1.7143983458138778e-15,5.784668037186451e-16,1.922411758777153e-15,6.486540238715837e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,109,4,8,0,4,8,8,0,0,0,3.5959888784356764,0.0,0.0,0.0,0.0,3.0537755948526137e-15,8.492171967397919e-16,3.2370962658556376e-15,9.00196406409309e-16,3.363152385841563e-15,9.352510531969716e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,110,4,3,2,2,3,3,0,0,0,1.414303263644367,0.0,0.0,0.0,0.0,9.036560719766055e-16,6.389408093763926e-16,1.1322097734007351e-15,8.005424313900434e-16,6.866350197783356e-16,4.854934846215508e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,111,6,6,3,6,6,6,0,0,0,2.3952227959882997,0.0,0.0,0.0,0.0,1.2637171795484525e-15,5.275990115262019e-16,1.041481514324134e-15,4.3481613320835374e-16,1.0934428697813141e-15,4.565098794202756e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,112,7,12,6,7,12,12,0,0,0,2.364017579516606,0.0,0.0,0.0,0.0,2.0969316281935965e-15,8.870203192915244e-16,2.2569589101016413e-15,9.547132515669127e-16,2.0677439949993926e-15,8.746736965560995e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,113,6,1,4,0,1,1,0,0,0,1.0669450176165038,0.0,0.0,0.0,0.0,4.440892098500626e-16,4.162250186444784e-16,2.220446049250313e-16,2.081125093222392e-16,4.440892098500626e-16,4.162250186444784e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,114,5,7,0,5,7,7,0,0,0,2.7412211724517888,0.0,0.0,0.0,0.0,4.152033732786744e-15,1.5146657170581766e-15,3.2077809318705234e-15,1.1702014285120367e-15,4.0080627305623365e-15,1.462144963289287e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,115,2,11,0,2,4,3,1,7,1,2.711141592628778,2.503063835262458,2.338955269522977,0.891412817144509,9.968957991206314e-16,2.5030638352624583,1.6380155542502103e-16,2.3389552695229767,1.6380155542502103e-16,2.5030638352624583,1.6380155542502103e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,116,2,12,1,2,4,3,1,8,1,3.6339646735303934,3.019224043964045,2.410787849239823,1.8176401661517714,4.708004340340161e-16,3.0192240439640456,1.2220515325445647e-16,2.4107878492398225,1.2220515325445647e-16,3.019224043964045,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,117,3,2,0,1,2,2,0,0,0,0.2246157221774148,0.0,0.0,0.0,0.0,8.886119947416683e-17,3.9561433461892303e-16,9.309503074677274e-17,4.1446355510786897e-16,8.777083671441753e-17,3.9075998716194467e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,118,7,10,3,7,10,10,0,0,0,3.161887463870418,0.0,0.0,0.0,0.0,3.652001233999e-15,1.1550067090397459e-15,4.6435044824330874e-15,1.4685862591545383e-15,3.8485347591731856e-15,1.2171637362647477e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,119,5,11,4,5,11,11,0,0,0,2.620486385177824,0.0,0.0,0.0,0.0,3.296726840696094e-15,1.258059137167538e-15,4.123548264905605e-15,1.5735812588951056e-15,3.1937008290500226e-15,1.218743530634028e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,120,8,4,1,0,4,4,0,0,0,2.3620022860835426,0.0,0.0,0.0,0.0,1.688305753616065e-15,7.147773579912406e-16,3.1125870256501347e-15,1.3177747726955606e-15,1.688305753616065e-15,7.147773579912406e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,121,2,11,0,2,4,3,1,7,1,2.5213868421292323,1.7261019771087645,1.600916589399662,0.6453635480593404,8.731749537711578e-17,1.7261019771087645,0.0,1.600916589399662,0.0,1.7261019771087647,8.806447357261593e-17,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,122,2,10,1,2,4,3,1,6,1,3.788442566504905,3.1251658363966004,2.948236724819206,1.0366106884495168,2.1659421148311808e-16,3.1251658363966,1.172221043487443e-16,2.948236724819206,0.0,3.1251658363966,1.172221043487443e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,123,8,12,4,8,12,12,0,0,0,3.3180675661182693,0.0,0.0,0.0,0.0,2.6177569281971585e-15,7.889402117448777e-16,4.391196100859018e-15,1.323419735540882e-15,2.4504023725943633e-15,7.385028555826042e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,124,6,10,0,6,10,10,0,0,0,1.7598647078447256,0.0,0.0,0.0,0.0,1.7486012637846216e-15,9.935998238899296e-16,1.4285360930241543e-15,8.117306328471446e-16,1.545365047825326e-15,8.781158238680214e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,125,5,2,1,0,2,2,0,0,0,0.6875610924081902,0.0,0.0,0.0,0.0,1.5700924586837752e-16,2.2835679273015713e-16,2.482534153247273e-16,3.6106379209913846e-16,2.3551386880256624e-16,3.425351890952357e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,126,4,4,1,4,4,4,0,0,0,1.2318956235624192,0.0,0.0,0.0,0.0,7.301351988545593e-16,5.926924204366766e-16,1.1537776118301384e-15,9.365871505360351e-16,7.928578270080922e-16,6.436079582093902e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,127,2,7,1,2,4,3,1,3,1,4.008683906020829,2.715516365340193,2.619806502735347,0.7145929041461317,8.981522395711874e-17,2.715516365340192,2.2156359556465124e-16,2.6198065027353463,2.2156359556465124e-16,2.715516365340192,2.2156359556465124e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,128,8,1,4,0,1,1,0,0,0,0.649903746172676,0.0,0.0,0.0,0.0,2.220446049250313e-16,3.4165767812951676e-16,2.220446049250313e-16,3.4165767812951676e-16,2.220446049250313e-16,3.4165767812951676e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,129,3,1,1,0,1,1,0,0,0,1.0161032883680674,0.0,0.0,0.0,0.0,0.0,0.0,2.220446049250313e-16,2.1852562378933975e-16,0.0,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,130,3,9,0,3,9,6,3,0,3,2.7968724035518573,1.7562857965204393,0.0,1.7562857965204393,0.0,1.756285796520439,7.939032350673138e-17,2.2339790206916995e-15,7.987418438734218e-16,1.7562857965204388,1.5878064701346276e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,131,2,11,1,2,4,3,1,7,1,4.781847487024155,3.960989764183987,3.9152358014657365,0.6003070305196082,7.525762123398997e-17,3.960989764183987,0.0,3.915235801465736,9.286979792959242e-17,3.960989764183987,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,132,4,1,0,0,1,1,0,0,0,0.2962441918291364,0.0,0.0,0.0,0.0,0.0,0.0,5.551115123125783e-17,1.873830872042034e-16,5.551115123125783e-17,1.873830872042034e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,133,7,3,2,0,3,3,0,0,0,1.1362840474499571,0.0,0.0,0.0,0.0,4.473838055522836e-16,3.9372532471638586e-16,2.2783068552496196e-16,2.0050504628332891e-16,2.294102111849412e-16,2.0189512622286866e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,134,2,9,1,2,4,3,1,5,1,3.588877042954339,3.4053597750327977,3.277949524809709,0.9227795566717061,6.033802783235302e-17,3.405359775032798,1.237404359455267e-16,3.277949524809709,0.0,3.405359775032798,1.237404359455267e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,135,3,3,1,3,3,3,0,0,0,2.0352963021104524,0.0,0.0,0.0,0.0,8.902195413359286e-16,4.373906346770426e-16,2.53123129645963e-15,1.2436672212468176e-15,8.931670921133022e-16,4.3883885171272294e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,136,3,8,1,3,8,6,2,0,2,4.218515887717835,3.510990715527707,0.0,3.510990715527707,0.0,3.5109907155277065,1.0527143234022745e-16,4.256862054380584e-14,1.009089966159519e-14,3.510990715527706,2.105428646804549e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,137,6,5,1,4,5,5,0,0,0,2.5291309502625654,0.0,0.0,0.0,0.0,2.2382854072558566e-15,8.850017857017193e-16,9.583715305027966e-16,3.789331392284381e-16,1.8122605591259645e-15,7.165546564276642e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,138,6,9,4,6,9,9,0,0,0,4.010704681361809,0.0,0.0,0.0,0.0,5.839714117089337e-15,1.4560319397803428e-15,4.875372973599671e-15,1.215590117182168e-15,6.065419888823986e-15,1.5123077789822489e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,139,3,9,1,3,9,6,3,0,3,3.5335635401029806,2.8883934447118995,0.0,2.8883934447118995,0.0,2.8883934447119004,2.5135487436975323e-16,2.5868211364092127e-15,7.320714929987713e-16,2.8883934447119004,2.5135487436975323e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,140,8,11,6,8,11,11,0,0,0,3.7654922552906114,0.0,0.0,0.0,0.0,7.749337326697294e-15,2.0579878542597666e-15,7.763279650746754e-15,2.061690510673379e-15,7.836515333916547e-15,2.081139676467544e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,141,7,11,3,7,11,11,0,0,0,2.8754949287561318,0.0,0.0,0.0,0.0,1.427007107862042e-14,4.9626486682045034e-15,3.681277774588707e-15,1.2802240538748356e-15,1.4249318942215054e-14,4.955431776184338e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,142,8,1,6,0,1,1,0,0,0,2.600795513127446,0.0,0.0,0.0,0.0,1.3322676295501878e-15,5.122538941741488e-16,0.0,0.0,4.440892098500626e-16,1.707512980580496e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,143,8,1,7,0,1,1,0,0,0,1.149390501258553,0.0,0.0,0.0,0.0,0.0,0.0,2.220446049250313e-16,1.9318465280676862e-16,0.0,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,144,8,12,3,8,12,12,0,0,0,1.5517870491559358,0.0,0.0,0.0,0.0,1.2725742717530676e-15,8.200701716419527e-16,1.18302672232179e-15,7.623640904628469e-16,1.2414331334745779e-15,8.000022516941556e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,145,8,6,2,4,6,6,0,0,0,2.3087087293221518,0.0,0.0,0.0,0.0,1.7576096354984876e-15,7.612955299105792e-16,1.742422441410819e-15,7.547173098454922e-16,1.6711069443220837e-15,7.238275331564796e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,146,3,12,0,3,9,6,3,3,3,3.329145544094647,3.227861468872868,2.3856616184749155,2.1743293918745983,4.0068645067246956e-16,3.2278614688728684,1.3339435118353516e-16,2.385661618474916,1.3339435118353516e-16,3.227861468872868,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,147,6,11,5,6,11,11,0,0,0,3.384712206598572,0.0,0.0,0.0,0.0,1.913575345593544e-15,5.653583610042195e-16,3.288918596233557e-15,9.716981520088285e-16,1.9500637618274425e-15,5.761387210486463e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,148,4,2,1,0,2,2,0,0,0,0.7149887743560964,0.0,0.0,0.0,0.0,5.79553433516819e-16,8.105769689024173e-16,4.710277376051325e-16,6.587903957363946e-16,5.661048867003676e-16,7.917675172035946e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,149,2,7,0,2,4,3,1,3,1,2.8168216485591957,1.8472643132211266,1.8367380062907772,0.19692368863929505,5.745620231982697e-16,1.8472643132211266,0.0,1.8367380062907763,3.153122669851776e-16,1.8472643132211266,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,150,2,2,1,2,2,2,0,0,0,2.1157582159900965,0.0,0.0,0.0,0.0,3.953391794989626e-15,1.868546115104927e-15,4.577566798522237e-16,2.1635585597289553e-16,3.953391794989626e-15,1.868546115104927e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,151,4,3,1,2,3,3,0,0,0,1.1820621884882772,0.0,0.0,0.0,0.0,4.935890375251311e-16,4.1756604883570064e-16,8.95090418262362e-16,7.572278573660161e-16,4.825400815232003e-16,4.0821886210598963e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,152,7,11,2,7,11,11,0,0,0,3.3990974614939344,0.0,0.0,0.0,0.0,3.686322897089654e-15,1.0845005001620286e-15,6.207111126560137e-15,1.8261056638935133e-15,3.852854815893469e-15,1.1334934815902877e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,153,6,9,0,6,9,9,0,0,0,2.5142312186266884,0.0,0.0,0.0,0.0,3.8395603071584295e-15,1.5271309491000815e-15,1.9580963544438024e-15,7.788052029333025e-16,4.106535667207711e-15,1.633316632449884e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,154,5,6,1,5,6,6,0,0,0,3.546907383907693,0.0,0.0,0.0,0.0,2.87434414700682e-15,8.103803781422966e-16,2.5320022904563557e-15,7.138619694283651e-16,2.8113055175099522e-15,7.926075347399361e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,155,3,6,0,3,6,6,0,0,0,2.499012567022777,0.0,0.0,0.0,0.0,2.0586555731016675e-14,8.237876032589411e-15,1.3276336411462306e-15,5.31263291215826e-16,2.0014291344366104e-14,8.008879830568568e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,156,6,5,2,4,5,5,0,0,0,2.0801487247471724,0.0,0.0,0.0,0.0,3.2225167587052165e-15,1.5491761335944338e-15,1.2225062931717345e-15,5.877013881881554e-16,3.1719170905745505e-15,1.5248511093648243e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,157,4,6,0,4,6,6,0,0,0,2.8827158584534716,0.0,0.0,0.0,0.0,6.20924634451375e-15,2.153957118702953e-15,5.3595157960273155e-14,1.8591897568782952e-14,5.021806644072502e-15,1.7420401075417183e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,158,4,3,2,2,3,3,0,0,0,1.4014195158464642,0.0,0.0,0.0,0.0,1.0088750269629765e-15,7.198950889117675e-16,1.5345545072338668e-15,1.0950000980305946e-15,1.6074510114799852e-15,1.1470162883446625e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,159,3,12,1,3,9,6,3,3,3,3.1554131858494125,1.4619919467634164,1.2286657396564196,0.7923389127107334,3.3451763095751333e-17,1.4619919467634168,1.4073884581632604e-16,1.2286657396564198,7.036942290816302e-17,1.4619919467634168,1.4073884581632604e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,160,7,12,4,7,12,12,0,0,0,2.468734197942095,0.0,0.0,0.0,0.0,1.5784115357090269e-15,6.393606638676494e-16,6.31042712461864e-15,2.5561387410110534e-15,1.5627769394502384e-15,6.330276223146862e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,161,7,6,6,5,6,6,0,0,0,2.369906599313267,0.0,0.0,0.0,0.0,2.0553918523174052e-15,8.672881255797173e-16,2.691559737284677e-15,1.1357239724403553e-15,1.8513230312653914e-15,7.811797442995658e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,162,5,10,3,5,10,10,0,0,0,2.557457087117448,0.0,0.0,0.0,0.0,2.5401357853896727e-15,9.93227138857959e-16,2.702349942483903e-14,1.0566550485231275e-14,2.5875504630513644e-15,1.0117669133474437e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,163,8,10,6,8,10,10,0,0,0,1.837046580657772,0.0,0.0,0.0,0.0,2.082387956973252e-15,1.133552071514503e-15,2.0007642106132903e-15,1.0891200210595083e-15,2.2896483664924246e-15,1.2463746921825978e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,164,6,2,0,0,2,2,0,0,0,0.964619969405967,0.0,0.0,0.0,0.0,4.577566798522237e-16,4.745461366864713e-16,5.978733960281817e-16,6.198020101080476e-16,4.002966042486721e-16,4.14978558338558e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,165,3,2,2,1,2,2,0,0,0,0.5777225743546545,0.0,0.0,0.0,0.0,1.1857187100668868e-16,2.0524015551779243e-16,3.7084152287924966e-16,6.419024274644253e-16,1.2824054025831353e-16,2.219759897760006e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,166,4,2,1,0,2,2,0,0,0,1.280105741886863,0.0,0.0,0.0,0.0,4.002966042486721e-16,3.1270588917024845e-16,2.482534153247273e-16,1.9393195983857102e-16,3.1401849173675503e-16,2.4530668167607383e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,167,7,9,4,7,9,9,0,0,0,3.379579068902148,0.0,0.0,0.0,0.0,2.094396820408293e-15,6.19721207200119e-16,2.421902607171842e-15,7.166284788118876e-16,1.986996825864056e-15,5.879421032482395e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,168,2,11,1,2,4,3,1,7,1,3.7902979384719555,2.296630128841003,2.2582758833986927,0.4179712707353161,1.333069004572569e-16,2.2966301288410027,1.17164723475299e-16,2.2582758833986927,0.0,2.2966301288410027,1.17164723475299e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,169,2,8,0,2,4,3,1,4,1,3.3492821892574143,3.188064797115474,2.0131322154059297,2.472054981973851,3.958828983562144e-16,3.1880647971154747,2.651847080992144e-16,2.01313221540593,1.325923540496072e-16,3.1880647971154747,2.651847080992144e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,170,6,1,4,0,1,1,0,0,0,1.869752179447917,0.0,0.0,0.0,0.0,0.0,0.0,4.440892098500626e-16,2.3751233705270454e-16,2.220446049250313e-16,1.1875616852635227e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,171,4,3,0,2,3,3,0,0,0,2.538068014479537,0.0,0.0,0.0,0.0,4.0412728104402654e-15,1.5922634016838904e-15,4.965068306494546e-16,1.95623926473566e-16,4.149621000377914e-15,1.6349526398443842e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,172,6,7,1,6,7,7,0,0,0,2.217200451218916,0.0,0.0,0.0,0.0,1.3766459477143766e-14,6.208937703208382e-15,2.2792127673816875e-15,1.0279687459601047e-15,1.3777093029087597e-14,6.213733639425149e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,173,8,1,3,0,1,1,0,0,0,0.4525192496346279,0.0,0.0,0.0,0.0,1.1102230246251565e-16,2.453427175797649e-16,1.1102230246251565e-16,2.453427175797649e-16,1.6653345369377348e-16,3.6801407636964737e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,174,6,9,3,6,9,9,0,0,0,3.854756786070602,0.0,0.0,0.0,0.0,5.0174296881035926e-15,1.3016203009835484e-15,2.924560630765537e-15,7.586887560153249e-16,5.353589362324411e-15,1.3888267559888424e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,175,7,6,2,5,6,6,0,0,0,2.09799449394813,0.0,0.0,0.0,0.0,1.9929972195927004e-15,9.499535033774854e-16,1.1366238633316468e-15,5.417668476301293e-16,2.215061878666355e-15,1.055799662513852e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,176,4,1,0,0,1,1,0,0,0,1.4584993891996405,0.0,0.0,0.0,0.0,2.220446049250313e-16,1.522418223615983e-16,2.220446049250313e-16,1.522418223615983e-16,2.220446049250313e-16,1.522418223615983e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,177,7,3,4,0,3,3,0,0,0,2.192996821417274,0.0,0.0,0.0,0.0,5.978733960281817e-16,2.726284827179058e-16,9.550499576785472e-16,4.35499927930276e-16,5.661048867003676e-16,2.5814213735818795e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,178,7,10,1,7,10,10,0,0,0,2.4464410897285664,0.0,0.0,0.0,0.0,3.4810605698859012e-15,1.42290798846586e-15,7.049244310486111e-15,2.8814281856540543e-15,4.2590397191690746e-15,1.7409124368662466e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,179,4,5,3,4,5,5,0,0,0,1.193570672611398,0.0,0.0,0.0,0.0,2.636779683484747e-16,2.2091525403483402e-16,5.043960206559463e-16,4.22594180830855e-16,2.5438405243138006e-16,2.1312860500737376e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,180,6,10,5,6,10,10,0,0,0,3.244985448503801,0.0,0.0,0.0,0.0,5.329359630937609e-15,1.6423369890286787e-15,6.60489397010309e-15,2.0354155896595705e-15,5.532487633981432e-15,1.7049344971738944e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,181,8,6,7,4,6,6,0,0,0,1.4636115747761516,0.0,0.0,0.0,0.0,8.496108186436517e-16,5.804892727591289e-16,8.15843973306311e-16,5.574183665711227e-16,9.852251986074894e-16,6.731466296023057e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,182,2,9,1,2,4,3,1,5,1,2.066639149565489,1.8096459123782684,1.4845120350805685,1.0349117575370004,3.1193361005072594e-16,1.8096459123782682,1.0744236843268752e-16,1.4845120350805685,0.0,1.8096459123782682,1.0744236843268752e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,183,2,8,0,2,4,3,1,4,1,3.482316710667382,3.1253143689415173,2.4806573417352533,1.9010336813447783,1.7578221178621996e-15,3.125314368941517,1.2752694448775552e-16,2.480657341735254,2.5505388897551104e-16,3.125314368941517,1.2752694448775552e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,184,6,2,3,0,2,2,0,0,0,1.2993426832770834,0.0,0.0,0.0,0.0,4.440892098500626e-16,3.417798980712474e-16,2.482534153247273e-16,1.9106077135756461e-16,5.661048867003676e-16,4.356855924047608e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,185,6,4,4,2,4,4,0,0,0,1.403865360177932,0.0,0.0,0.0,0.0,8.360650200407148e-15,5.955450171765391e-15,8.527784864785346e-16,6.074503372392134e-16,8.346078973302226e-15,5.945070809528634e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,186,4,5,0,4,5,5,0,0,0,1.6778697610802933,0.0,0.0,0.0,0.0,2.3733857464271978e-15,1.4145232255089322e-15,6.0983995931797775e-15,3.6346084390086e-15,2.4453670244623667e-15,1.4574236220145727e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,187,2,8,0,2,4,3,1,4,1,1.9930528070360989,0.7790319379144222,0.5944637022198589,0.5034914766247383,8.384822494325498e-17,0.779031937914422,5.570464669604953e-17,0.5944637022198587,1.1140929339209906e-16,0.7790319379144218,1.6711394008814857e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,188,7,2,2,0,2,2,0,0,0,0.49900621809110424,0.0,0.0,0.0,0.0,0.0,0.0,6.206335383118183e-17,1.2437390874325906e-16,1.1102230246251565e-16,2.2248681166182614e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,189,4,2,0,0,2,2,0,0,0,2.237944676010969,0.0,0.0,0.0,0.0,2.220446049250313e-16,9.921809386316705e-17,2.220446049250313e-16,9.921809386316705e-17,0.0,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,190,6,2,1,0,2,2,0,0,0,1.095980654343957,0.0,0.0,0.0,0.0,4.47545209131181e-16,4.083513767850921e-16,4.965068306494546e-16,4.530251776630662e-16,4.742874840267547e-16,4.327516933322682e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,191,3,9,2,3,9,6,3,0,3,2.617959020566252,1.893438280854724,0.0,1.893438280854724,0.0,1.893438280854723,4.2407960395996593e-16,6.2602822320023834e-15,2.3912835085739097e-15,1.8934382808547232,3.3926368316797275e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,192,3,6,0,3,6,6,0,0,0,3.0746383461005338,0.0,0.0,0.0,0.0,6.273757859564513e-15,2.0404864420953187e-15,3.567968179846848e-15,1.1604513371050579e-15,5.840092342689663e-15,1.8994404171457978e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,193,2,5,1,2,4,3,1,1,1,1.1337735129225803,1.001656806667822,0.5731510765845335,0.8214707552639762,1.1227962886825152e-15,1.0016568066678218,1.958456450024632e-16,0.5731510765845336,9.79228225012316e-17,1.0016568066678215,3.916912900049264e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,194,2,10,0,2,4,3,1,6,1,2.2673588703504146,2.222938982545953,2.215398179149193,0.18294433017963452,6.30327999418965e-16,2.2229389825459527,1.9586189714265643e-16,2.2153981791491932,1.9586189714265643e-16,2.2229389825459527,1.9586189714265643e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,195,3,2,0,1,2,2,0,0,0,1.5114305257742622,0.0,0.0,0.0,0.0,4.440892098500626e-16,2.938204583519104e-16,6.280369834735101e-16,4.155248771039508e-16,3.1401849173675503e-16,2.077624385519754e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,196,3,3,1,3,3,3,0,0,0,0.6827083018709376,0.0,0.0,0.0,0.0,6.591583993652515e-16,9.655051763086103e-16,3.7341307954279784e-16,5.469584572495643e-16,6.843874359417885e-16,1.002459519045322e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,197,7,9,5,7,9,9,0,0,0,3.171808575803682,0.0,0.0,0.0,0.0,1.0167115879741987e-14,3.2054632670150383e-15,5.13779995822783e-15,1.619832923531963e-15,1.0477242682415454e-14,3.3032392819483753e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,198,3,7,1,3,7,6,1,0,1,1.4849328058433708,0.47676941642029824,0.0,0.47676941642029824,0.0,0.47676941642029785,2.6168056701940197e-16,1.6059904674447437e-15,1.0815239996887387e-15,0.47676941642029785,2.6168056701940197e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,199,2,11,1,2,4,3,1,7,1,3.911460611971574,3.0871635600270397,3.0602107475697085,0.40704917002454055,1.9411365790019288e-16,3.08716356002704,1.1353539097156324e-16,3.0602107475697085,0.0,3.08716356002704,1.1353539097156324e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,200,2,1,1,0,1,1,0,0,0,1.6519001922091021,0.0,0.0,0.0,0.0,8.881784197001252e-16,5.376707526817075e-16,4.440892098500626e-16,2.6883537634085374e-16,8.881784197001252e-16,5.376707526817075e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,201,2,5,0,2,4,3,1,1,1,2.2011933024947794,1.762386685114176,0.43901817138954025,1.70683035860554,4.582725666067456e-16,1.7623866851141758,1.0087465043318608e-16,0.43901817138953914,5.043732521659304e-16,1.762386685114176,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,202,3,7,2,3,7,6,1,0,1,2.751361060057245,1.1023103309189939,0.0,1.1023103309189939,0.0,1.1023103309189934,1.6140710003390933e-16,7.192336750616131e-15,2.6141013824141595e-15,1.1023103309189937,8.070355001695467e-17,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,203,6,3,3,0,3,3,0,0,0,0.8918282555237811,0.0,0.0,0.0,0.0,3.1401849173675503e-16,3.5210646196932653e-16,4.47545209131181e-16,5.018289186950378e-16,2.482534153247273e-16,2.7836459967163207e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,204,5,5,4,5,5,5,0,0,0,2.0052567781093273,0.0,0.0,0.0,0.0,2.214887977831648e-15,1.104540825898603e-15,3.737430226860663e-15,1.8638162791223822e-15,2.2065246201687695e-15,1.100370109332935e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,205,5,12,0,5,12,12,0,0,0,4.16828404400591,0.0,0.0,0.0,0.0,6.727510820604353e-15,1.6139760989366046e-15,7.203574532799111e-15,1.7281870565318167e-15,6.744755679633808e-15,1.6181132591798596e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,206,5,11,4,5,11,11,0,0,0,3.868418916138049,0.0,0.0,0.0,0.0,5.145796888664693e-15,1.3302067330913285e-15,4.2826412465193164e-15,1.1070779404612148e-15,5.777428238599253e-15,1.4934856756328297e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,207,7,5,5,3,5,5,0,0,0,2.4589544751980044,0.0,0.0,0.0,0.0,3.1103896684564143e-15,1.2649236493920669e-15,2.0195400078307063e-15,8.21300283596379e-16,3.3013970893057145e-15,1.3426019564839132e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,208,6,7,2,6,7,7,0,0,0,2.0269058681976344,0.0,0.0,0.0,0.0,1.4887444978910354e-15,7.344911874051936e-16,1.3212353694904594e-15,6.518484110292346e-16,1.375862108766069e-15,6.787992133001782e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,209,8,8,7,8,8,8,0,0,0,1.5364036575938416,0.0,0.0,0.0,0.0,1.7706148400265238e-15,1.1524411773397362e-15,9.500204840888792e-16,6.183404207568109e-16,1.6626869790859758e-15,1.0821941036575676e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,210,8,11,6,8,11,11,0,0,0,3.4512843565041145,0.0,0.0,0.0,0.0,1.0160398460643392e-14,2.9439470675592476e-15,5.1221634536979036e-15,1.4841325502620309e-15,9.873809524638269e-15,2.860908724032139e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,211,7,10,0,7,10,10,0,0,0,3.335394966232347,0.0,0.0,0.0,0.0,2.993262216091978e-15,8.974236174113912e-16,2.918462810976448e-15,8.749976661004366e-16,3.249210700485198e-15,9.741607016201435e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,212,4,12,0,4,12,10,2,0,2,3.580809633509412,1.1318298594694487,0.0,1.1318298594694487,0.0,1.131829859469448,1.8602882670482602e-16,6.302853668766321e-15,1.7601755786691013e-15,1.1318298594694483,1.2401921780321734e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,213,4,1,3,0,1,1,0,0,0,0.5143046326022951,0.0,0.0,0.0,0.0,1.1102230246251565e-16,2.1586875836750962e-16,0.0,0.0,2.220446049250313e-16,4.3173751673501924e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,214,5,1,1,0,1,1,0,0,0,1.7932582604680392,0.0,0.0,0.0,0.0,2.220446049250313e-16,1.238218776513974e-16,4.440892098500626e-16,2.476437553027948e-16,4.440892098500626e-16,2.476437553027948e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,215,6,10,1,6,10,10,0,0,0,4.72195492141329,0.0,0.0,0.0,0.0,3.764949453935611e-15,7.97328546459049e-16,5.917863643979768e-15,1.253265594964329e-15,4.19283776604422e-15,8.879453183744702e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,216,7,1,6,0,1,1,0,0,0,2.3311155813078206,0.0,0.0,0.0,0.0,8.881784197001252e-16,3.8101003091482597e-16,8.881784197001252e-16,3.8101003091482597e-16,0.0,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,217,3,2,0,1,2,2,0,0,0,1.1645120746659658,0.0,0.0,0.0,0.0,4.577566798522237e-16,3.930888221863469e-16,2.220446049250313e-16,1.9067608636752318e-16,4.577566798522237e-16,3.930888221863469e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,218,4,10,2,4,10,10,0,0,0,2.9292334467505357,0.0,0.0,0.0,0.0,2.3946604417985158e-14,8.175041304594437e-15,4.142728868231387e-15,1.4142706423166814e-15,2.759981140141854e-14,9.422195910003564e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,219,2,1,0,0,1,1,0,0,0,0.6860776531676895,0.0,0.0,0.0,0.0,0.0,0.0,1.1102230246251565e-16,1.6182177330789672e-16,0.0,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,220,2,12,0,2,4,3,1,8,1,3.847941357011799,3.682589428438609,3.586340442541821,0.8364371635913451,3.599105504027213e-16,3.682589428438609,0.0,3.5863404425418213,1.1540955764329256e-16,3.682589428438609,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,221,7,5,5,3,5,5,0,0,0,2.347357233854947,0.0,0.0,0.0,0.0,5.747549110543347e-15,2.4485191378836e-15,2.4083460342144773e-15,1.0259818997636638e-15,5.681966987210689e-15,2.4205804320118244e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,222,7,2,4,0,2,2,0,0,0,0.7263018091120402,0.0,0.0,0.0,0.0,1.3877787807814457e-16,1.9107466942401147e-16,1.1443916996305594e-16,1.575642088830353e-16,3.3766115072321297e-16,4.649047358645983e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,223,4,3,0,2,3,3,0,0,0,1.1766725379189227,0.0,0.0,0.0,0.0,6.280369834735101e-16,5.33739815653609e-16,2.3714374201337736e-16,2.0153758532751403e-16,6.871957671317179e-16,5.84016151466491e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,224,5,5,1,5,5,5,0,0,0,2.4004809618081824,0.0,0.0,0.0,0.0,4.11241729736334e-15,1.7131638879008761e-15,4.247237953200716e-15,1.7693279058549368e-15,4.1464231286487715e-15,1.7273301453411417e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,225,8,2,7,0,2,2,0,0,0,1.7228008430768476,0.0,0.0,0.0,0.0,7.447602459741819e-16,4.322961931247215e-16,5.551115123125783e-16,3.2221455808041815e-16,8.671119018262734e-16,5.033152295639983e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,226,2,4,0,2,4,3,1,0,1,2.6693231909498065,1.6026927823964405,0.0,1.6026927823964405,0.0,1.6026927823964399,2.495515781054853e-16,2.2171198277354202e-14,8.305925019692044e-15,1.6026927823964394,4.159192968424755e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,227,7,2,4,0,2,2,0,0,0,0.7858566377851447,0.0,0.0,0.0,0.0,4.445768331151997e-16,5.657225653373538e-16,3.331391796911832e-16,4.239185160159764e-16,5.590117803221873e-16,7.113406611894301e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,228,6,5,0,4,5,5,0,0,0,2.1980054038841366,0.0,0.0,0.0,0.0,7.36061956981518e-15,3.348772280908905e-15,6.736090074350496e-16,3.0646376312119273e-16,7.426522807034673e-15,3.3787554816339965e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,229,7,7,6,7,7,7,0,0,0,2.84265810934951,0.0,0.0,0.0,0.0,1.9503383019983165e-14,6.860966837987476e-15,1.5161761050816639e-15,5.333656200494026e-16,1.9511044399302068e-14,6.863661984228842e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,230,2,5,1,2,4,3,1,1,1,1.4211430269364047,0.530318783309392,0.3858060856871193,0.36385666982692105,5.4971128524682845e-17,0.5303187833093918,1.5624367197135581e-16,0.38580608568711916,1.1718275397851687e-16,0.5303187833093916,2.3436550795703373e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,231,7,7,4,7,7,7,0,0,0,2.262495996709124,0.0,0.0,0.0,0.0,2.531698018113677e-15,1.1189845293852968e-15,3.4866129422366675e-15,1.5410471211034462e-15,2.5018537765542007e-15,1.1057936810466099e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,232,5,5,4,5,5,5,0,0,0,2.3491442987539353,0.0,0.0,0.0,0.0,2.1292343903590213e-15,9.063872285276126e-16,1.5232729226890833e-15,6.48437358018866e-16,2.133571657234336e-15,9.08233546302819e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,233,2,3,0,2,3,3,0,0,0,2.0517325131295174,0.0,0.0,0.0,0.0,1.1175264742179553e-14,5.4467454556899666e-15,3.1655961028905227e-15,1.542889281440505e-15,9.619939965703525e-15,4.6886910960094815e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,234,8,12,6,8,12,12,0,0,0,4.291797574995059,0.0,0.0,0.0,0.0,7.422738847438905e-15,1.7295174615609522e-15,3.505185535099753e-15,8.167173483487949e-16,7.534376766465982e-15,1.75552938711809e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,235,4,12,3,4,12,10,2,0,2,3.09344234268753,0.7260935757501648,0.0,0.7260935757501648,0.0,0.726093575750165,7.17791315716338e-17,6.693065852540755e-15,2.1636303868285235e-15,0.7260935757501648,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,236,8,10,7,8,10,10,0,0,0,2.8278271046648342,0.0,0.0,0.0,0.0,3.68647962961605e-15,1.3036439262976041e-15,2.123981709368671e-15,7.511002726669225e-16,3.5566146649215975e-15,1.2577199854455536e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,237,5,3,0,1,3,3,0,0,0,2.1781675425410185,0.0,0.0,0.0,0.0,1.1970346188077032e-15,5.495603967228619e-16,1.8209011484034673e-15,8.359784602607889e-16,1.4141731344682325e-15,6.492490163628454e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,238,2,12,0,2,4,3,1,8,1,3.376558954909975,3.153549892591901,3.130639428997224,0.3794386520563377,2.702243889199864e-16,3.153549892591901,0.0,3.1306394289972244,1.31521236791763e-16,3.153549892591901,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,239,6,11,0,6,11,11,0,0,0,2.9791783873367734,0.0,0.0,0.0,0.0,3.687733250020553e-15,1.2378356615688225e-15,3.4596631943554554e-15,1.1612809790313396e-15,3.735677766755306e-15,1.2539288626132933e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,240,6,3,0,0,3,3,0,0,0,1.6226589749737106,0.0,0.0,0.0,0.0,9.757969893912614e-16,6.013567881119758e-16,9.370086655562346e-15,5.77452613277177e-15,1.2609709600486848e-15,7.771016458150822e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,241,8,4,1,0,4,4,0,0,0,2.476029162459103,0.0,0.0,0.0,0.0,9.42055475210265e-16,3.804702664627138e-16,1.900395703982448e-15,7.675174964801479e-16,8.759511914735174e-16,3.537725664763795e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,242,8,7,1,6,7,7,0,0,0,2.7743357762875474,0.0,0.0,0.0,0.0,2.3655929900682752e-15,8.526700373787388e-16,1.6469753738060543e-15,5.936467344302281e-16,2.120362943089266e-15,7.642776916954914e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,243,6,4,0,2,4,4,0,0,0,0.5818052874734089,0.0,0.0,0.0,0.0,2.7988548360763173e-16,4.810638363619611e-16,2.9504581591051765e-16,5.071212349956558e-16,2.651347637902923e-16,4.557104747907781e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,244,4,1,2,0,1,1,0,0,0,0.6938902476974443,0.0,0.0,0.0,0.0,1.1102230246251565e-16,1.5999980231877318e-16,1.1102230246251565e-16,1.5999980231877318e-16,0.0,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,245,4,6,2,4,6,6,0,0,0,2.2947110836438225,0.0,0.0,0.0,0.0,1.5358642504744638e-15,6.693061542351689e-16,1.5823112613210482e-15,6.89547051303932e-16,1.5204888375921863e-15,6.626057844187375e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,246,3,4,1,3,4,4,0,0,0,1.6670497416314214,0.0,0.0,0.0,0.0,1.464484751053976e-15,8.784889343618448e-16,7.713104172907411e-16,4.626799057212985e-16,1.4626424656167145e-15,8.773838171051404e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,247,5,11,1,5,11,11,0,0,0,3.8676150509466125,0.0,0.0,0.0,0.0,1.2402519256758e-14,3.2067615554765305e-15,7.228449307508887e-15,1.8689681398720637e-15,1.3009165905664599e-14,3.363614458600413e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,248,8,6,5,4,6,6,0,0,0,1.9846941670488127,0.0,0.0,0.0,0.0,1.3417746874990556e-15,6.760611835193927e-16,1.0976619576211316e-15,5.530635277944741e-16,1.0565363201361521e-15,5.323421299248304e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,249,7,5,6,3,5,5,0,0,0,2.209476572403068,0.0,0.0,0.0,0.0,1.4087150935148696e-15,6.375786514824752e-16,1.217454592664719e-15,5.510149362392164e-16,1.6326319374041212e-15,7.38922493135304e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,250,4,10,3,4,10,10,0,0,0,2.1500038601011964,0.0,0.0,0.0,0.0,2.221425951794396e-14,1.0332195178895343e-14,3.0729822165641464e-15,1.4292914880717969e-15,2.4807290049374327e-14,1.1538253725835961e-14,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,251,4,7,0,4,7,7,0,0,0,2.9240977515476807,0.0,0.0,0.0,0.0,2.3972849129904254e-15,8.198374735323328e-16,3.771491508311582e-15,1.2897966582394137e-15,2.609024107869118e-15,8.92249278085249e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,252,8,12,2,8,12,12,0,0,0,4.086340131920019,0.0,0.0,0.0,0.0,5.76979589694034e-15,1.4119715223581568e-15,5.2887371838618675e-15,1.2942479120985182e-15,5.6249122254503525e-15,1.3765159149410836e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,253,2,11,1,2,4,3,1,7,1,2.558282913597558,2.113125374563384,2.0382016124849516,0.5577033579667453,2.9685962738357007e-16,2.1131253745633836,1.735887799936743e-16,2.038201612484951,1.735887799936743e-16,2.113125374563384,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,254,2,1,0,0,1,1,0,0,0,0.231666314712226,0.0,0.0,0.0,0.0,5.551115123125783e-17,2.396168441674972e-16,2.7755575615628914e-17,1.198084220837486e-16,5.551115123125783e-17,2.396168441674972e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,255,8,5,4,2,5,5,0,0,0,2.344409715089213,0.0,0.0,0.0,0.0,5.292224827353515e-15,2.25738052239394e-15,1.8906416838689214e-15,8.064467877352129e-16,5.236911533344271e-15,2.233786824733828e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,256,8,10,0,8,10,10,0,0,0,2.9459358991738895,0.0,0.0,0.0,0.0,1.6757105534419093e-15,5.6882111858300055e-16,1.2405034624879173e-14,4.2108976737605996e-15,1.7177651957691086e-15,5.830965963145399e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,257,8,10,6,8,10,10,0,0,0,2.4294156579503903,0.0,0.0,0.0,0.0,2.316218999379179e-15,9.534058084293772e-16,2.915392603161665e-15,1.2000386157143961e-15,2.0977046352944823e-15,8.634605726811852e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,258,6,5,3,4,5,5,0,0,0,1.4838130417042734,0.0,0.0,0.0,0.0,8.025154038416283e-16,5.40846711334925e-16,8.40494558936129e-16,5.664423585135472e-16,8.711006819470244e-16,5.870690292265515e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,259,3,2,1,1,2,2,0,0,0,0.902015227764285,0.0,0.0,0.0,0.0,1.1102230246251565e-16,1.2308251462416335e-16,3.510833468576701e-16,3.892210863533397e-16,2.220446049250313e-16,2.461650292483267e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,260,7,12,5,7,12,12,0,0,0,3.6049001141315897,0.0,0.0,0.0,0.0,3.1265396248459502e-15,8.673027062773763e-16,2.2938266299060023e-15,6.363079578582384e-16,3.113855215808458e-15,8.637840487179703e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,261,7,2,2,0,2,2,0,0,0,0.19378031616949912,0.0,0.0,0.0,0.0,3.925231146709438e-17,2.0256088050119853e-16,2.7755575615628914e-17,1.4323217220551538e-16,3.1031676915590914e-17,1.6013843680824418e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,262,6,5,5,4,5,5,0,0,0,2.760238413278397,0.0,0.0,0.0,0.0,2.9483685992403034e-15,1.06815722332422e-15,1.1363696703589205e-15,4.116925787614226e-16,2.951796006061783e-15,1.0693989301293248e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,263,2,9,1,2,4,3,1,5,1,2.871524987938143,1.8867389296737886,1.8590559631348482,0.3220166372710473,2.9116632584401513e-16,1.8867389296737886,0.0,1.8590559631348489,2.3197911129911555e-16,1.8867389296737889,7.732637043303852e-17,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,264,7,11,2,7,11,11,0,0,0,4.184440012667398,0.0,0.0,0.0,0.0,4.745554132628646e-15,1.134095391082823e-15,1.342589724536134e-14,3.2085290277116233e-15,4.351964507335058e-15,1.040035104855254e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,265,4,3,3,2,3,3,0,0,0,0.9309326230974542,0.0,0.0,0.0,0.0,9.813077866773594e-16,1.0541125773552699e-15,1.4488835837920476e-16,1.5563785690217154e-16,1.033033291905429e-15,1.1096756803604748e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,266,3,8,0,3,8,6,2,0,2,2.206313664927877,0.9612954030121857,0.0,0.9612954030121857,0.0,0.9612954030121861,1.5096081426773683e-16,4.930396627617923e-15,2.2346761958613416e-15,0.9612954030121861,1.5096081426773683e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,267,6,4,4,2,4,4,0,0,0,2.283819304657408,0.0,0.0,0.0,0.0,1.1105699151271772e-15,4.862774882681763e-16,1.355199909595506e-15,5.933919145143566e-16,9.43689570931383e-16,4.1320675808585673e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,268,3,12,1,3,9,6,3,3,3,3.4785829450973993,2.4789877048176825,0.4499570783072336,2.4378102199142693,1.4679980738799213e-16,2.4789877048176834,2.5532765316172633e-16,0.44995707830723397,1.1170584825825527e-16,2.4789877048176834,2.5532765316172633e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,269,5,7,4,5,7,7,0,0,0,3.559360161154934,0.0,0.0,0.0,0.0,4.900175933029578e-15,1.3767013483231152e-15,2.78667223202941e-15,7.829138119940063e-16,4.984966287392486e-15,1.4005231450854285e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,270,4,11,3,4,11,10,1,0,1,2.8295894782609348,0.2567899398290045,0.0,0.2567899398290045,0.0,0.25678993982900566,4.1197996557892007e-16,4.532409862182812e-15,1.6017906120319724e-15,0.25678993982900616,5.885428079698859e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,271,5,3,2,1,3,3,0,0,0,1.9369761468052382,0.0,0.0,0.0,0.0,9.222205069512407e-16,4.761135073719467e-16,9.742167503148516e-16,5.02957536117149e-16,1.1801832636420706e-15,6.092915834759308e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,272,6,11,4,6,11,11,0,0,0,4.913213303968485,0.0,0.0,0.0,0.0,6.176539391815512e-15,1.257128280350991e-15,8.364554550945613e-15,1.7024611050754548e-15,5.4045932815163034e-15,1.1000119366181237e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,273,8,1,6,0,1,1,0,0,0,1.2833601878013294,0.0,0.0,0.0,0.0,4.440892098500626e-16,3.460362991397469e-16,2.220446049250313e-16,1.7301814956987346e-16,2.220446049250313e-16,1.7301814956987346e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,274,5,8,2,5,8,8,0,0,0,3.15693948203265,0.0,0.0,0.0,0.0,4.0938356738279486e-15,1.2967735672880436e-15,2.3137335675629057e-15,7.329039979167318e-16,3.903934191320669e-15,1.2366199015025315e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,275,5,4,0,3,4,4,0,0,0,1.6802527767097255,0.0,0.0,0.0,0.0,4.552252871008668e-16,2.7092666854108104e-16,7.894497640785698e-16,4.698398806544286e-16,5.087681048627601e-16,3.027925987773285e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,276,3,3,1,3,3,3,0,0,0,2.3720854993782186,0.0,0.0,0.0,0.0,2.710399819191012e-15,1.142623155827003e-15,5.087681048627601e-16,2.144813519563779e-16,2.7064176995603496e-15,1.1409444137952733e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,277,4,7,2,4,7,7,0,0,0,1.7397080304270953,0.0,0.0,0.0,0.0,1.2347932784813229e-14,7.097704079564335e-15,9.46644179786355e-16,5.4413968506770385e-16,1.224172712707142e-14,7.036656101464392e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,278,3,2,1,1,2,2,0,0,0,0.6288749519095088,0.0,0.0,0.0,0.0,1.1443916996305594e-16,1.819744443876706e-16,1.1443916996305594e-16,1.819744443876706e-16,2.7755575615628914e-17,4.41352856102031e-17,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,279,8,6,7,4,6,6,0,0,0,2.1828092882132837,0.0,0.0,0.0,0.0,2.8748466342309367e-15,1.3170397660274358e-15,2.745733557230897e-15,1.2578898083571877e-15,2.9350454933867154e-15,1.3446183820251044e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,280,7,3,1,0,3,3,0,0,0,1.4783551991526327,0.0,0.0,0.0,0.0,6.497413668604471e-16,4.3950287943849183e-16,3.1401849173675503e-16,2.1241071964081768e-16,6.131407058289218e-16,4.1474518855844886e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,281,5,4,2,3,4,4,0,0,0,0.8943486910214122,0.0,0.0,0.0,0.0,6.204104580420461e-16,6.937008621698675e-16,6.771823659995535e-16,7.571793561034469e-16,6.128363372203573e-16,6.85231994380685e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,282,8,8,6,8,8,8,0,0,0,2.2844637721076295,0.0,0.0,0.0,0.0,2.355956302592222e-15,1.0312951036289072e-15,1.6167473892115479e-15,7.077141729938438e-16,1.8006931038825993e-15,7.882344757961704e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,283,6,11,4,6,11,11,0,0,0,2.4379127444694757,0.0,0.0,0.0,0.0,6.374195622511073e-15,2.614611879350993e-15,5.7449028998459696e-15,2.3564842149820838e-15,6.393238602044188e-15,2.6224230610991155e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,284,3,4,0,3,4,4,0,0,0,1.7296851384881753,0.0,0.0,0.0,0.0,1.2265954804071752e-15,7.09143793349162e-16,1.1448123545610057e-15,6.618617048196556e-16,1.0152623829513476e-15,5.869636966637372e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,285,4,3,1,2,3,3,0,0,0,0.24009209749092578,0.0,0.0,0.0,0.0,7.97218214573518e-17,3.32046836570141e-16,1.1857187100668868e-16,4.938599489355125e-16,1.0927381047259614e-16,4.551328911470154e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,286,7,4,1,1,4,4,0,0,0,2.289867933638711,0.0,0.0,0.0,0.0,1.0706603116298291e-15,4.67564218836192e-16,2.5918417478740246e-15,1.1318738997124007e-15,1.2609709600486848e-15,5.506740985035504e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,287,5,11,0,5,11,11,0,0,0,3.370209045232511,0.0,0.0,0.0,0.0,4.998547224396754e-15,1.4831564325268444e-15,9.247606332375587e-15,2.743926625399462e-15,5.1281759139696865e-15,1.521619533133706e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,288,6,6,4,6,6,6,0,0,0,2.8303276755911,0.0,0.0,0.0,0.0,1.9044451347492378e-15,6.72870901547293e-16,1.3777505409863063e-15,4.867812843255225e-16,1.8914564400730272e-15,6.682817881424298e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,289,2,9,1,2,4,3,1,5,1,2.6804245656294388,1.7023777657416355,1.405803229074084,0.960107982685469,1.545265294482985e-17,1.7023777657416355,0.0,1.4058032290740836,1.6567868222987206e-16,1.7023777657416355,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,290,7,5,1,3,5,5,0,0,0,2.6120764508382246,0.0,0.0,0.0,0.0,4.711585604760359e-15,1.8037701780315022e-15,1.1443916996305594e-15,4.3811569882011686e-16,4.3515219421732556e-15,1.6659244183977987e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,291,4,8,3,4,8,8,0,0,0,4.043051528179057,0.0,0.0,0.0,0.0,5.803504360939516e-15,1.4354267613189055e-15,4.499828559324193e-15,1.1129782858223582e-15,5.5549995446399495e-15,1.3739620942060702e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,292,2,9,1,2,4,3,1,5,1,3.173920804031842,2.8616200122705737,2.2655105315205444,1.7482365761523642,1.7633480442163274e-16,2.861620012270574,1.3991817605717656e-16,2.265510531520544,1.3991817605717656e-16,2.861620012270574,1.3991817605717656e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,293,7,9,2,7,9,9,0,0,0,3.370185268267006,0.0,0.0,0.0,0.0,6.1531715187347415e-15,1.8257665466263175e-15,5.1930424224664715e-15,1.5408774322774256e-15,6.14878407104014e-15,1.824464704933544e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,294,8,2,1,0,2,2,0,0,0,0.5795445454659379,0.0,0.0,0.0,0.0,2.220446049250313e-16,3.831363898809772e-16,3.331391796911832e-16,5.748292901684519e-16,2.2215299868541707e-16,3.833234225452198e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,295,2,3,0,2,3,3,0,0,0,1.0475119354057998,0.0,0.0,0.0,0.0,3.6821932062951477e-16,3.5151801920697815e-16,5.087681048627601e-16,4.85691940746877e-16,3.3306690738754696e-16,3.1796001184322433e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,296,2,4,0,2,4,3,1,0,1,1.1489375537346147,0.21449124224090071,0.0,0.21449124224090071,0.0,0.2144912422409007,2.4157601538403527e-17,9.966978992538756e-16,8.674952751036077e-16,0.21449124224090055,1.4494560923042117e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,297,8,5,6,2,5,5,0,0,0,1.9045850566665041,0.0,0.0,0.0,0.0,2.0411673740026582e-15,1.0717123747548492e-15,1.4198814970921195e-15,7.455070027574741e-16,1.9357897336214603e-15,1.0163839765757546e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,298,7,3,5,0,3,3,0,0,0,2.3975941945922274,0.0,0.0,0.0,0.0,2.4145755584882908e-15,1.0070826680905238e-15,1.1102230246251565e-15,4.630571041293244e-16,2.828346268936465e-15,1.1796601256859058e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,299,7,3,0,0,3,3,0,0,0,1.5071720051826196,0.0,0.0,0.0,0.0,4.103280749360285e-15,2.722503294415359e-15,9.90902232259683e-16,6.574579602409868e-16,4.1075438749707764e-15,2.7253318538603545e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,300,4,12,1,4,12,10,2,0,2,2.785301357794739,1.0700685302369313,0.0,1.0700685302369313,0.0,1.0700685302369308,1.5944027335041045e-16,4.827782806384142e-15,1.7333071672382826e-15,1.070068530236931,7.972013667520523e-17,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,301,3,5,2,3,5,5,0,0,0,2.5923944302985835,0.0,0.0,0.0,0.0,2.4723908983432262e-14,9.537093852105153e-15,1.7749603801993018e-15,6.846799080627818e-16,2.4639527639254176e-14,9.504544274312562e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,302,6,4,5,2,4,4,0,0,0,0.9354281871089895,0.0,0.0,0.0,0.0,7.83081154346659e-16,8.371365810205374e-16,3.764949453935611e-16,4.024840715535276e-16,6.377745716588144e-16,6.817996084016928e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,303,3,8,2,3,8,6,2,0,2,1.8557280423674545,1.4725363691605997,0.0,1.4725363691605997,0.0,1.4725363691605993,2.393072690131435e-16,1.8049391903536683e-15,9.726313064984501e-16,1.472536369160599,3.589609035197153e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,304,5,7,3,5,7,7,0,0,0,2.453582087515563,0.0,0.0,0.0,0.0,2.4707139761068625e-15,1.0069823987868475e-15,2.6783770938487313e-15,1.0916191096588866e-15,2.3294849669627566e-15,9.49422062875237e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,305,2,9,1,2,4,3,1,5,1,3.2562699576332816,2.7745977412018714,2.3764287311405736,1.4321239860054484,3.7693973917062257e-16,2.7745977412018714,0.0,2.376428731140573,1.3637972761104702e-16,2.7745977412018714,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,306,8,3,6,0,3,3,0,0,0,1.3409397400311545,0.0,0.0,0.0,0.0,2.3714374201337736e-16,1.7684891791473623e-16,5.034405433428661e-16,3.754386034760738e-16,1.7772239894833365e-16,1.3253570883372027e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,307,8,10,3,8,10,10,0,0,0,3.9373621470753584,0.0,0.0,0.0,0.0,8.321119717959231e-15,2.1133742356262793e-15,5.9960395120315176e-15,1.5228570012248756e-15,8.174664937376366e-15,2.0761780684686176e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,308,7,7,5,7,7,7,0,0,0,3.3120433447853044,0.0,0.0,0.0,0.0,3.1224714170774953e-15,9.427628481957268e-16,4.976923768830815e-15,1.5026747088521068e-15,2.7679142542305073e-15,8.357119657230606e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,309,7,12,1,7,12,12,0,0,0,3.048281354895397,0.0,0.0,0.0,0.0,3.0687174936894776e-15,1.0067041510985399e-15,2.973346400390504e-15,9.754173103527497e-16,3.066206062305782e-15,1.0058802667219674e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,310,5,8,4,5,8,8,0,0,0,2.3976065216011406,0.0,0.0,0.0,0.0,1.7055569729570692e-15,7.113581638984218e-16,1.7127686625141871e-15,7.143660342441789e-16,1.2161883888976235e-15,5.072510347049954e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,311,6,4,3,2,4,4,0,0,0,1.9064070118014529,0.0,0.0,0.0,0.0,1.0175362097255202e-15,5.337455241333816e-16,6.080941944488118e-16,3.189739602741994e-16,1.2658490090568385e-15,6.639972478178617e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,312,3,8,0,3,8,6,2,0,2,2.488961914807116,2.071015564957317,0.0,2.071015564957317,0.0,2.071015564957318,3.568469306084e-16,2.445012586343469e-15,9.823423057612142e-16,2.0710155649573174,1.784234653042e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,313,8,9,1,8,9,9,0,0,0,3.790093525019076,0.0,0.0,0.0,0.0,1.0808293422495162e-14,2.8517220884254468e-15,2.1707912320275246e-14,5.727540013716677e-15,1.0301918517607547e-14,2.7181172310400167e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,314,7,8,3,7,8,8,0,0,0,2.5020419019081324,0.0,0.0,0.0,0.0,1.3663103216672806e-15,5.4607811349014235e-16,1.1487799380833318e-15,4.591369701711381e-16,1.0658150071415776e-15,4.2597808067433045e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,315,6,10,1,6,10,10,0,0,0,3.667938351394447,0.0,0.0,0.0,0.0,4.860713752708017e-15,1.325189598909183e-15,4.22489187051874e-15,1.1518437513849042e-15,4.522796383359051e-15,1.2330622682465781e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,316,3,11,2,3,9,6,3,2,3,3.5363290957345606,1.9375448980811911,1.1148928078220899,1.5846432592691124,4.2613393323107696e-16,1.9375448980811913,6.278957611520275e-17,1.1148928078220903,1.255791522304055e-16,1.9375448980811913,6.278957611520275e-17,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,317,5,7,3,5,7,7,0,0,0,2.524366515547121,0.0,0.0,0.0,0.0,3.2071804824461237e-15,1.270489234702518e-15,2.718346558227068e-15,1.0768430580445663e-15,3.0500839338234784e-15,1.2082571667143253e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,318,7,12,0,7,12,12,0,0,0,2.9748060785636037,0.0,0.0,0.0,0.0,1.8168775205499466e-15,6.107549442104249e-16,1.9478403400799704e-15,6.547789296640447e-16,1.9145312403190987e-15,6.435818637440519e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,319,8,1,2,0,1,1,0,0,0,2.5135760742781117,0.0,0.0,0.0,0.0,4.440892098500626e-16,1.766762559504403e-16,4.440892098500626e-16,1.766762559504403e-16,0.0,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,320,7,2,3,0,2,2,0,0,0,0.9467488768597161,0.0,0.0,0.0,0.0,2.220446049250313e-16,2.345337928063184e-16,3.510833468576701e-16,3.7083048677299004e-16,2.220446049250313e-16,2.345337928063184e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,321,5,11,2,5,11,11,0,0,0,4.208201592032082,0.0,0.0,0.0,0.0,4.6265306009924696e-15,1.099408024974959e-15,5.317149029754696e-15,1.2635205119028337e-15,3.992487844029203e-15,9.487396829060383e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,322,6,5,3,4,5,5,0,0,0,0.6132381073656475,0.0,0.0,0.0,0.0,5.67464084063076e-16,9.25356851192422e-16,4.972820174300706e-16,8.109117999308591e-16,4.910462595695867e-16,8.007432246489485e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,323,2,4,0,2,4,3,1,0,1,0.6812558575962746,0.3511527674431723,0.0,0.3511527674431723,0.0,0.35115276744317225,8.148355806748132e-17,1.2787642091769013e-15,1.8770689380768918e-15,0.3511527674431724,1.6296711613496265e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,324,4,4,2,4,4,4,0,0,0,1.7845877754582156,0.0,0.0,0.0,0.0,9.550499576785472e-16,5.35165583230181e-16,1.121270291988505e-15,6.283077287698021e-16,9.566618574882216e-16,5.360688169247302e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,325,3,7,1,3,7,6,1,0,1,2.175334717574096,1.3339036498821484,0.0,1.3339036498821484,0.0,1.3339036498821488,2.0414753015356869e-16,3.78494878410924e-15,1.7399385729154196e-15,1.3339036498821488,2.0414753015356869e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,326,7,9,5,7,9,9,0,0,0,2.7207688044821876,0.0,0.0,0.0,0.0,1.4874502748367948e-15,5.46702194021915e-16,2.1613735616745383e-15,7.943980973737632e-16,1.7466175975036384e-15,6.41957374190069e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,327,6,9,1,6,9,9,0,0,0,2.906226261672828,0.0,0.0,0.0,0.0,1.0821115497893178e-15,3.7234249929544466e-16,2.7420485960113413e-15,9.435082987767835e-16,1.2425077236865807e-15,4.275330314341704e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,328,8,10,2,8,10,10,0,0,0,2.9036605183245827,0.0,0.0,0.0,0.0,2.545581248140647e-15,8.76680049914875e-16,3.652970134791118e-15,1.2580568946465161e-15,2.5797012094108214e-15,8.884307215429281e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,329,4,7,2,4,7,7,0,0,0,2.4669448701250336,0.0,0.0,0.0,0.0,1.29540061777992e-15,5.251031887527606e-16,2.210753812587799e-15,8.961504731460618e-16,1.0878804855433139e-15,4.409828929367912e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,330,8,7,7,6,7,7,0,0,0,1.4566223821679614,0.0,0.0,0.0,0.0,7.701859664206228e-16,5.28747859328042e-16,1.8202664300381416e-15,1.2496488124320534e-15,7.098050953971103e-16,4.872952002430947e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,331,5,11,3,5,11,11,0,0,0,3.5248374522529025,0.0,0.0,0.0,0.0,3.665233845347973e-15,1.0398306007005616e-15,2.0277572051384785e-14,5.752767986059715e-15,3.081775192118461e-15,8.743027824300783e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,332,7,4,1,1,4,4,0,0,0,2.685710148920855,0.0,0.0,0.0,0.0,1.4895204919483639e-15,5.546095480731113e-16,2.1556631856153973e-15,8.026417841409894e-16,1.5582722720639762e-15,5.802086545676217e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,333,4,7,3,4,7,7,0,0,0,1.8902873038341839,0.0,0.0,0.0,0.0,5.405572043386633e-15,2.8596563244233745e-15,2.309724214262959e-15,1.221890561068683e-15,5.153650616510154e-15,2.7263848231201116e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,334,6,8,0,6,8,8,0,0,0,3.146472449889624,0.0,0.0,0.0,0.0,3.1205279027459927e-15,9.917544019352399e-16,2.05620864868167e-15,6.534964730912551e-16,3.09996978106384e-15,9.852206972835832e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,335,2,9,1,2,4,3,1,5,1,2.5524823529999816,1.8260730269733312,1.8128855567275934,0.21906313712723371,4.611610794736756e-16,1.8260730269733312,0.0,1.8128855567275937,8.699163175959199e-17,1.826073026973331,8.699163175959199e-17,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,336,4,12,2,4,12,10,2,0,2,3.42278966338436,0.7338601162190175,0.0,0.7338601162190175,0.0,0.733860116219015,7.135964795921105e-16,9.046601555102969e-15,2.643049221481503e-15,0.733860116219016,4.216706470317017e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,337,4,9,1,4,9,9,0,0,0,2.852065009536443,0.0,0.0,0.0,0.0,2.8393560444588434e-15,9.955439427098947e-16,1.0325232677791758e-14,3.6202655420782146e-15,2.760110231135371e-15,9.677585265084762e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,338,2,10,0,2,4,3,1,6,1,3.1502014141173613,2.438140477105528,2.2645179914720166,0.903596841738571,3.691879567031856e-16,2.4381404771055277,1.4097168767048176e-16,2.2645179914720157,2.819433753409635e-16,2.4381404771055277,1.4097168767048176e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,339,4,7,3,4,7,7,0,0,0,2.9773838120397245,0.0,0.0,0.0,0.0,6.62661098179203e-15,2.225648891821011e-15,2.9189577033539096e-15,9.803766956582636e-16,6.355723800288653e-15,2.134667278900304e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,340,7,6,1,5,6,6,0,0,0,0.6723736678015604,0.0,0.0,0.0,0.0,4.2349997174859567e-16,6.298580566566513e-16,8.89586765947378e-16,1.323054141688851e-15,4.1354876261643746e-16,6.150579393874915e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,341,7,4,0,1,4,4,0,0,0,1.590700083072604,0.0,0.0,0.0,0.0,1.383330760426861e-15,8.696364419336753e-16,1.8444410139024814e-15,1.159515255911567e-15,1.397735073462211e-15,8.786917712120434e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,342,7,11,4,7,11,11,0,0,0,3.0612100039184655,0.0,0.0,0.0,0.0,3.8776995236941086e-15,1.2667211719321789e-15,6.14403693632794e-15,2.007061563389424e-15,3.694001487576995e-15,1.2067128628380714e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,343,4,1,1,0,1,1,0,0,0,0.7292036959328497,0.0,0.0,0.0,0.0,1.1102230246251565e-16,1.5225142587968914e-16,1.1102230246251565e-16,1.5225142587968914e-16,1.1102230246251565e-16,1.5225142587968914e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,344,6,2,2,0,2,2,0,0,0,0.9235283563552293,0.0,0.0,0.0,0.0,1.1105279146216472e-16,1.2024838295214073e-16,1.1328952961336746e-16,1.2267033148876196e-16,8.673617379884035e-19,9.391825730305766e-19,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,345,5,9,4,5,9,9,0,0,0,2.428068153441223,0.0,0.0,0.0,0.0,6.028265665566994e-15,2.4827415396158988e-15,5.738561747780402e-15,2.3634269654446572e-15,5.716705348390638e-15,2.354425406176732e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,346,8,6,6,4,6,6,0,0,0,1.433343391913453,0.0,0.0,0.0,0.0,1.3345698523349744e-15,9.310887117938848e-16,1.0828458111420773e-15,7.554685201405392e-16,1.376885604252679e-15,9.60611122234006e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,347,3,3,0,3,3,3,0,0,0,1.2454985856518692,0.0,0.0,0.0,0.0,9.750318809137213e-16,7.8284463117508e-16,1.4640243970332443e-15,1.1754524765413547e-15,1.0007415106216803e-15,8.03486669635929e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,348,4,4,1,4,4,4,0,0,0,2.5361694573453377,0.0,0.0,0.0,0.0,1.6403413469668274e-15,6.467790794562314e-16,2.6055852667108554e-15,1.0273703356707784e-15,1.4923552937657416e-15,5.884288565354074e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,349,7,2,5,0,2,2,0,0,0,1.0767628068139485,0.0,0.0,0.0,0.0,1.1102230246251565e-16,1.0310748268787385e-16,5.978733960281817e-16,5.552507871229683e-16,1.5700924586837752e-16,1.4581600039934032e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,350,3,1,2,0,1,1,0,0,0,0.23848525223662642,0.0,0.0,0.0,0.0,5.551115123125783e-17,2.327655513732956e-16,8.326672684688674e-17,3.491483270599434e-16,5.551115123125783e-17,2.327655513732956e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,351,5,1,1,0,1,1,0,0,0,0.45299727923148275,0.0,0.0,0.0,0.0,5.551115123125783e-17,1.2254190869630255e-16,1.1102230246251565e-16,2.450838173926051e-16,5.551115123125783e-17,1.2254190869630255e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,352,5,8,4,5,8,8,0,0,0,3.244062124617178,0.0,0.0,0.0,0.0,1.7702748954631059e-15,5.456969772648885e-16,2.7018595191470222e-15,8.328630634550073e-16,1.821747095556374e-15,5.615635661636267e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,353,8,5,2,2,5,5,0,0,0,1.3661354871265805,0.0,0.0,0.0,0.0,4.697098170058938e-16,3.438237432758911e-16,5.9824574296681e-16,4.379109895059618e-16,4.171568140849903e-16,3.053553750824557e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,354,3,6,0,3,6,6,0,0,0,2.1929669722843976,0.0,0.0,0.0,0.0,1.0911295382774329e-14,4.97558582535701e-15,2.047902597024e-15,9.338501778212898e-16,1.1435297153639112e-14,5.214532319986127e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,355,2,11,0,2,4,3,1,7,1,2.844140425466379,2.267374936082151,2.1978928271950307,0.55700648195346,5.07820096104917e-16,2.267374936082151,0.0,2.1978928271950307,0.0,2.267374936082151,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,356,6,5,2,4,5,5,0,0,0,2.046671795732583,0.0,0.0,0.0,0.0,1.3283995440404808e-15,6.490535252453583e-16,1.9612443300089716e-15,9.582603005026346e-16,1.5070664163917485e-15,7.363498239112203e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,357,3,7,2,3,7,6,1,0,1,3.9933833495184055,0.28305392539526353,0.0,0.28305392539526353,0.0,0.28305392539526564,5.282297145457348e-16,4.337691227448715e-15,1.0862195907066705e-15,0.28305392539526547,4.865273686605452e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,358,5,9,1,5,9,9,0,0,0,4.108655678347832,0.0,0.0,0.0,0.0,6.539545825293027e-15,1.5916509771689365e-15,1.819534113250084e-14,4.428538810976132e-15,6.675951619735864e-15,1.6248505940562023e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,359,6,7,5,6,7,7,0,0,0,1.9659394904844603,0.0,0.0,0.0,0.0,1.4674407213987789e-15,7.464322928052898e-16,8.725365935112833e-16,4.4382677988541085e-16,1.4634981008368425e-15,7.444268289642004e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,360,6,2,1,0,2,2,0,0,0,0.873272129732423,0.0,0.0,0.0,0.0,3.608224830031759e-16,4.1318447104653914e-16,4.440892098500626e-16,5.085347335957405e-16,2.618455766672135e-16,2.998441926086029e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,361,5,1,1,0,1,1,0,0,0,0.38275577384642945,0.0,0.0,0.0,0.0,5.551115123125783e-17,1.4503021253842716e-16,5.551115123125783e-17,1.4503021253842716e-16,0.0,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,362,3,4,0,3,4,4,0,0,0,1.8309349510411685,0.0,0.0,0.0,0.0,1.5810669841532854e-15,8.635298502845255e-16,1.3800910940105711e-15,7.537630396021316e-16,1.490570673297219e-15,8.141035662952417e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,363,8,5,5,2,5,5,0,0,0,1.5945788916095183,0.0,0.0,0.0,0.0,1.5562935128250673e-15,9.759902887302071e-16,8.252325904466732e-16,5.175238395471981e-16,1.4043333874306805e-15,8.806923224809467e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,364,7,8,2,7,8,8,0,0,0,3.5069914650633596,0.0,0.0,0.0,0.0,3.924053400677013e-15,1.1189229970384654e-15,1.588482412851455e-14,4.529473278380951e-15,4.254124880797222e-15,1.213041127466891e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,365,2,5,0,2,4,3,1,1,1,1.6896671981442184,1.2292934678548046,0.7991853532877304,0.9340584570576168,4.2776039167345215e-16,1.229293467854804,3.9423965589597563e-16,0.7991853532877302,1.3141321863199187e-16,1.229293467854804,3.9423965589597563e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,366,5,6,1,5,6,6,0,0,0,1.4182848210943386,0.0,0.0,0.0,0.0,7.087189354717363e-16,4.9970141746627e-16,1.875915561635e-15,1.3226649074531848e-15,6.736090074350496e-16,4.749462149043502e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,367,7,4,0,1,4,4,0,0,0,1.0515169125361794,0.0,0.0,0.0,0.0,1.6653345369377348e-16,1.5837448899619442e-16,5.926969055564841e-16,5.636589373792799e-16,2.2887833992611187e-16,2.176649155115105e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,368,3,4,0,3,4,4,0,0,0,2.025295430282921,0.0,0.0,0.0,0.0,7.902745419812932e-15,3.902021059075301e-15,4.278321889649759e-15,2.112443362918221e-15,6.392842014484413e-15,3.156498513202774e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,369,5,7,2,5,7,7,0,0,0,3.033470700384239,0.0,0.0,0.0,0.0,3.2657356996607607e-15,1.0765674114627518e-15,1.0547739564069099e-14,3.4771193150911443e-15,3.589065315655259e-15,1.1831547656618687e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,370,4,1,1,0,1,1,0,0,0,0.11396094125345167,0.0,0.0,0.0,0.0,1.3877787807814457e-17,1.2177670397570645e-16,2.7755575615628914e-17,2.435534079514129e-16,0.0,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,371,6,5,1,4,5,5,0,0,0,2.7787111401622075,0.0,0.0,0.0,0.0,1.2462222543165673e-15,4.484893144538295e-16,1.0053497077208614e-15,3.618043247425042e-16,1.4602703977091186e-15,5.25520762702911e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,372,6,3,5,0,3,3,0,0,0,1.6704467486700523,0.0,0.0,0.0,0.0,9.305364597889227e-16,5.570584399232009e-16,1.1443916996305594e-15,6.850812218597699e-16,1.137640067256873e-15,6.810394094649349e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,373,5,1,3,0,1,1,0,0,0,0.6073272746153895,0.0,0.0,0.0,0.0,1.1102230246251565e-16,1.828047365941605e-16,2.220446049250313e-16,3.65609473188321e-16,1.1102230246251565e-16,1.828047365941605e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,374,2,8,0,2,4,3,1,4,1,2.503089484924007,1.8457568768097605,1.463225695320142,1.1250728922364994,1.0631847254140595e-15,1.8457568768097603,8.8708216890525e-17,1.4632256953201421,8.8708216890525e-17,1.8457568768097603,8.8708216890525e-17,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,375,6,6,5,6,6,6,0,0,0,1.8271793432065602,0.0,0.0,0.0,0.0,7.494689637022047e-15,4.101781067571309e-15,9.305946682395472e-16,5.0930669268974145e-16,7.63340855764977e-15,4.177700774710884e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,376,5,9,1,5,9,9,0,0,0,1.9913204514472447,0.0,0.0,0.0,0.0,3.4975604680640485e-15,1.7564026249628e-15,3.062812363355181e-15,1.5380811064985554e-15,3.635238768830386e-15,1.8255418238628445e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,377,4,12,1,4,12,10,2,0,2,3.9373617124635576,1.925364071281515,0.0,1.925364071281515,0.0,1.9253640712815145,1.1278852243732557e-16,1.3498800859421576e-14,3.4283872921026466e-15,1.9253640712815145,1.1278852243732557e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,378,4,12,1,4,12,10,2,0,2,4.513957052457346,2.4666365261297307,0.0,2.4666365261297307,0.0,2.46663652612973,1.9676270938745668e-16,4.956449535567352e-15,1.0980276236498792e-15,2.4666365261297303,9.838135469372834e-17,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,379,6,6,3,6,6,6,0,0,0,3.817542136114375,0.0,0.0,0.0,0.0,2.837048893407221e-15,7.431611210177411e-16,3.489704890724912e-15,9.141234769125176e-16,2.834875741886945e-15,7.425918669158106e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,380,5,10,0,5,10,10,0,0,0,2.2816271175674094,0.0,0.0,0.0,0.0,3.4459416224181658e-15,1.5103000818521597e-15,3.542677408944042e-15,1.5526978013485044e-15,3.379490666241105e-15,1.4811757101853694e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,381,4,2,3,0,2,2,0,0,0,3.268583113123327,0.0,0.0,0.0,0.0,0.0,0.0,2.220446049250313e-15,6.793298418312343e-16,8.881784197001252e-16,2.717319367324937e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,382,4,1,2,0,1,1,0,0,0,0.5218029657409807,0.0,0.0,0.0,0.0,2.220446049250313e-16,4.2553342833097785e-16,0.0,0.0,0.0,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,383,3,3,2,3,3,3,0,0,0,2.7553707071537983,0.0,0.0,0.0,0.0,2.7555010819726127e-15,1.0000473166164088e-15,2.432376777795247e-15,8.827765975300679e-16,2.7465400791133423e-15,9.967951216083087e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,384,4,1,0,0,1,1,0,0,0,0.7689589608550172,0.0,0.0,0.0,0.0,0.0,0.0,2.220446049250313e-16,2.887600200121688e-16,1.1102230246251565e-16,1.443800100060844e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,385,8,8,3,8,8,8,0,0,0,3.598176139240571,0.0,0.0,0.0,0.0,4.351167857633658e-15,1.2092703884563064e-15,5.2289618696713315e-15,1.4532256530318032e-15,3.979805003092567e-15,1.106061751588554e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,386,8,6,0,4,6,6,0,0,0,1.3141823930551253,0.0,0.0,0.0,0.0,6.156875516883687e-16,4.684947499997002e-16,9.363393930267377e-16,7.124881583978591e-16,6.13925476028306e-16,4.671539348515332e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,387,2,2,1,2,2,2,0,0,0,1.0130475455879404,0.0,0.0,0.0,0.0,2.671474153004283e-16,2.637066902377069e-16,1.1112850348086693e-15,1.0969722395050225e-15,3.6088919696935627e-16,3.562411246551194e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,388,2,12,0,2,4,3,1,8,1,2.7627153872296852,2.6168470757924016,2.4319571034803094,0.9661642018388505,5.236491916880857e-16,2.6168470757924016,0.0,2.43195710348031,1.6074374215411794e-16,2.6168470757924016,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,389,7,1,6,0,1,1,0,0,0,1.502754078665906,0.0,0.0,0.0,0.0,4.440892098500626e-16,2.95516888727602e-16,2.220446049250313e-16,1.47758444363801e-16,4.440892098500626e-16,2.95516888727602e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,390,8,11,5,8,11,11,0,0,0,2.4300960594164662,0.0,0.0,0.0,0.0,4.851681365959436e-15,1.9964977710076448e-15,2.8845942571231456e-15,1.1870289019833303e-15,4.622709658570418e-15,1.9022744556363173e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,391,8,1,5,0,1,1,0,0,0,1.969161854989736,0.0,0.0,0.0,0.0,2.220446049250313e-16,1.127609720665591e-16,4.440892098500626e-16,2.255219441331182e-16,2.220446049250313e-16,1.127609720665591e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,392,6,4,1,2,4,4,0,0,0,1.3643444393416035,0.0,0.0,0.0,0.0,1.0504119502078446e-15,7.699023207913286e-16,9.036560719766055e-16,6.623371972056308e-16,9.655789382944622e-16,7.077237319634806e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,393,4,2,3,0,2,2,0,0,0,1.9740471837533642,0.0,0.0,0.0,0.0,6.661338147750939e-16,3.374457410427937e-16,2.220446049250313e-16,1.1248191368093124e-16,6.753223014464259e-16,3.4210038493730356e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,394,5,4,2,3,4,4,0,0,0,1.9943520531149361,0.0,0.0,0.0,0.0,1.1564661264520921e-15,5.798706024073494e-16,2.238113310884139e-15,1.1222257912731492e-15,1.1732323590473074e-15,5.882774594459693e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,395,8,3,6,0,3,3,0,0,0,2.132447563221334,0.0,0.0,0.0,0.0,8.025154038416283e-16,3.763353517726487e-16,9.43689570931383e-16,4.425382303449561e-16,7.108895957933346e-16,3.3336791396616816e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,396,4,3,2,2,3,3,0,0,0,1.089810100908069,0.0,0.0,0.0,0.0,6.131407058289218e-16,5.626124269889139e-16,6.938893903907228e-16,6.367066976279163e-16,6.261943282059023e-16,5.745903141144816e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,397,5,3,2,1,3,3,0,0,0,2.045558385843123,0.0,0.0,0.0,0.0,1.5192216577424321e-15,7.426928843765321e-16,4.47545209131181e-16,2.187887728986602e-16,1.5632082117998628e-15,7.641963302629229e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,398,2,6,0,2,4,3,1,2,1,1.8067892133260204,1.7188976052247815,1.7182806154898387,0.046051098568305464,6.850975550904586e-16,1.718897605224781,2.4578916376889524e-16,1.718280615489839,1.2289458188444762e-16,1.718897605224781,2.4578916376889524e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,unsupported_gaussian,399,2,2,1,2,2,2,0,0,0,0.54124201388712,0.0,0.0,0.0,0.0,1.6883057536160649e-16,3.1193176255680947e-16,2.0014830212433605e-16,3.6979446714954847e-16,1.6653345369377348e-16,3.0768759523628787e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,0,5,5,1,1,5,5,0,0,0,1.9798158433042627,0.0,0.0,0.0,0.0,2.1812531909117835e-15,1.101745497334402e-15,2.4603345226732262e-15,1.2427087756642e-15,2.6190533095334637e-15,1.3228772354717244e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,1,3,3,2,2,3,3,0,0,0,1.2037672331918223,0.0,0.0,0.0,0.0,6.4796043696850615e-16,5.382771844108276e-16,6.894341957538586e-16,5.727304887056982e-16,5.985173094038516e-16,4.972035231569365e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,2,7,2,0,0,2,2,0,0,0,2.898280691612815,0.0,0.0,0.0,0.0,0.0,0.0,4.965068306494546e-16,1.7131081612842748e-16,8.881784197001252e-16,3.0645010411530493e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,3,6,7,1,1,6,6,0,1,0,3.248910171693677,1.4937340873604599,1.4937340873604592,0.0,2.103608019802961e-16,1.4937340873604597,6.834433492794234e-17,1.4937340873604594,6.834433492794234e-17,1.4937340873604597,6.834433492794234e-17,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,4,5,4,1,1,3,3,0,1,0,1.5374748924433743,1.3461209882574243,1.3461209882574243,0.0,0.0,1.3461209882574243,0.0,1.3461209882574243,0.0,1.3461209882574243,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,5,2,12,1,1,2,2,0,10,0,3.0805875466742836,3.0788386017263956,3.0788386017263965,0.0,5.615447306161917e-16,3.078838601726395,1.4415730866973377e-16,3.078838601726395,4.3247192600920135e-16,3.078838601726395,1.4415730866973377e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,6,7,6,2,1,6,6,0,0,0,1.5703564632538953,0.0,0.0,0.0,0.0,3.3237519092133854e-15,2.1165588749998355e-15,4.111720611382617e-15,2.618335841317726e-15,4.446807902080668e-15,2.8317187887815937e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,7,4,4,1,1,4,4,0,0,0,2.434572730020045,0.0,0.0,0.0,0.0,1.7554167342883505e-15,7.210368836563355e-16,2.286089127109703e-15,9.390104057769844e-16,1.9357399876532506e-15,7.951046045099309e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,8,8,6,4,3,6,6,0,0,0,3.563049007964699,0.0,0.0,0.0,0.0,1.935938963856444e-15,5.433377311198702e-16,2.0740677722252305e-15,5.821047556710394e-16,2.178591690736909e-15,6.114402821479501e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,9,8,7,5,3,7,7,0,0,0,0.8290138361554881,0.0,0.0,0.0,0.0,1.2336447915443552e-14,1.4880870954643215e-14,8.117616217043601e-15,9.79189473445782e-15,1.216353861607622e-14,1.4672298682593824e-14,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,10,4,8,1,1,4,4,0,4,0,2.5316062533260246,2.174642031872428,2.17464203187243,0.0,1.2472410802514555e-15,2.17464203187243,7.016718484821534e-16,2.17464203187243,0.0,2.17464203187243,7.016718484821534e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,11,6,1,2,0,1,1,0,0,0,0.18445577573165178,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,12,4,2,0,0,2,2,0,0,0,2.7399146259750227,0.0,0.0,0.0,0.0,6.280369834735101e-16,2.2921771996819704e-16,4.965068306494546e-16,1.8121251879254022e-16,6.280369834735101e-16,2.2921771996819704e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,13,3,7,0,0,2,2,0,5,0,2.7123281335533913,1.7512673664566865,1.7512673664566858,0.0,3.018253883394109e-16,1.7512673664566858,2.455948476640986e-16,1.7512673664566856,8.186494922136619e-17,1.7512673664566858,2.455948476640986e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,14,6,6,0,0,2,2,0,4,0,1.9645217094298109,1.5492243971052257,1.5492243971052257,0.0,0.0,1.5492243971052255,1.1302731034185327e-16,1.5492243971052255,1.1302731034185327e-16,1.5492243971052255,1.1302731034185327e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,15,4,3,3,2,3,3,0,0,0,1.4353935754591156,0.0,0.0,0.0,0.0,7.13728569058591e-16,4.972354490511792e-16,5.118571400738749e-15,3.565970677485829e-15,6.275768268723677e-16,4.372158532698149e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,16,3,9,2,2,4,3,1,5,1,2.664582024441884,2.1649668287227968,2.120239168211879,0.43779817159308404,4.456530696460534e-16,2.1649668287227968,0.0,2.1202391682118784,1.6666374154613624e-16,2.1649668287227968,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,17,3,12,1,1,2,2,0,10,0,4.724866212374202,4.1324628477148835,4.1324628477148835,0.0,0.0,4.1324628477148835,0.0,4.1324628477148835,0.0,4.1324628477148835,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,18,5,1,1,1,1,1,0,0,0,0.9925599079632625,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,19,6,5,2,1,4,4,0,1,0,2.1935256485235906,0.2011600687136502,0.2011600687136502,0.0,0.0,0.2011600687136505,1.3918749114122087e-16,0.2011600687136505,1.3918749114122087e-16,0.2011600687136505,1.3918749114122087e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,20,5,10,4,4,10,10,0,0,0,3.218567849795944,0.0,0.0,0.0,0.0,3.1411660718727826e-15,9.759514847797697e-16,2.099246498520147e-14,6.5222999684572085e-15,3.82423085413249e-15,1.1881777960265602e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,21,3,11,1,1,2,2,0,9,0,3.6644597701223627,3.663149592889705,3.6631495928897033,0.0,9.259943484184562e-16,3.663149592889704,2.4237635979572163e-16,3.663149592889704,2.4237635979572163e-16,3.663149592889704,2.4237635979572163e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,22,5,1,2,1,1,1,0,0,0,0.03941407178481924,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,23,3,6,0,0,2,2,0,4,0,2.6360734082440933,2.401405755156541,2.401405755156539,0.0,1.2781599833458536e-15,2.4014057551565395,5.053985315369577e-16,2.401405755156539,0.0,2.4014057551565395,5.053985315369577e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,24,4,6,2,2,5,5,0,1,0,3.8955103393250434,2.0751012282713757,2.0751012282713757,0.0,0.0,2.0751012282713766,2.2800052941305136e-16,2.0751012282713766,2.2800052941305136e-16,2.0751012282713766,2.2800052941305136e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,25,5,7,4,4,7,7,0,0,0,2.3895899023406324,0.0,0.0,0.0,0.0,2.3830453977168744e-15,9.97261243606132e-16,2.770251521780766e-14,1.1592999782378019e-14,1.9541704229620357e-15,8.177848513035237e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,26,4,3,1,1,3,3,0,0,0,1.7736154684578918,0.0,0.0,0.0,0.0,4.996003610813204e-16,2.8168471123885084e-16,1.3148059621411757e-15,7.413139914055678e-16,6.304854800243424e-16,3.554803683419223e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,27,3,9,1,1,4,4,0,5,0,4.241667107527917,2.8965153500259064,2.896515350025904,0.0,7.898543905605443e-16,2.8965153500259064,0.0,2.8965153500259064,5.234842794026827e-16,2.8965153500259064,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,28,7,3,1,1,2,2,0,1,0,1.6970368302396879,0.08978360391312533,0.0897836039131251,0.0,1.3854011898631259e-17,0.08978360391312513,1.144872202225341e-16,0.08978360391312512,8.177658587323866e-18,0.08978360391312513,1.144872202225341e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,29,5,5,0,0,4,4,0,1,0,2.6096645883649296,0.5605518934432367,0.5605518934432366,0.0,2.4452997525370085e-17,0.5605518934432365,8.508549562844476e-17,0.5605518934432365,4.254274781422238e-17,0.5605518934432365,8.508549562844476e-17,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,30,4,4,1,1,1,1,0,3,0,2.4051334770247377,2.3944988400990708,2.3944988400990708,0.0,0.0,2.3944988400990708,0.0,2.3944988400990708,0.0,2.3944988400990708,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,31,3,7,2,2,6,5,1,1,1,3.152943033704677,1.2868104801790536,1.1390274104537514,0.5987468330886314,2.345293912379941e-16,1.2868104801790539,7.042455336217448e-17,1.139027410453753,4.929718735352213e-16,1.2868104801790539,7.042455336217448e-17,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,32,4,2,0,0,2,2,0,0,0,0.8612595327827705,0.0,0.0,0.0,0.0,1.1102230246251565e-16,1.2890690696194366e-16,1.1102230246251565e-16,1.2890690696194366e-16,1.1102230246251565e-16,1.2890690696194366e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,33,8,3,1,1,3,3,0,0,0,2.8125654599237984,0.0,0.0,0.0,0.0,1.4541908674370036e-15,5.170336079845062e-16,1.2563805882055718e-15,4.467027011842815e-16,1.2341091523935093e-15,4.3878415275246443e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,34,3,7,1,1,1,1,0,6,0,2.0289216997427166,2.028354296482029,2.028354296482029,0.0,0.0,2.028354296482029,0.0,2.028354296482029,0.0,2.028354296482029,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,35,6,4,3,1,4,4,0,0,0,3.1124057502462086,0.0,0.0,0.0,0.0,1.0175362097255202e-15,3.2692916392569557e-16,1.793620188084545e-15,5.762809646340807e-16,1.0706603116298291e-15,3.4399766532533037e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,36,4,7,0,0,4,4,0,3,0,2.5847215910954486,1.7230317736547989,1.7230317736547978,0.0,5.3178081688095e-16,1.7230317736547986,8.59065849451604e-17,1.7230317736547984,2.577197548354812e-16,1.7230317736547986,8.59065849451604e-17,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,37,7,3,5,1,3,3,0,0,0,0.6068815073865956,0.0,0.0,0.0,0.0,3.188872858294072e-16,5.254523032059859e-16,1.4271872719387392e-15,2.351673686820041e-15,2.830524433501838e-16,4.664047922123844e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,38,7,6,6,5,6,6,0,0,0,2.4075674073499274,0.0,0.0,0.0,0.0,2.871897454095173e-15,1.1928627399289916e-15,2.042629342666091e-15,8.484204165707937e-16,2.7305407145300557e-15,1.1341492272216933e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,39,6,3,1,0,2,2,0,1,0,0.25289928895774116,0.24271564159696496,0.24271564159696496,0.0,0.0,0.24271564159696493,1.0974952017467633e-16,0.24271564159696493,1.0974952017467633e-16,0.24271564159696493,1.0974952017467633e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,40,4,11,1,1,6,6,0,5,0,2.4017882295075834,2.1034277885294297,2.1034277885294324,0.0,2.0015854936010986e-15,2.10342778852943,1.8489940303400945e-16,2.10342778852943,9.244970151700471e-16,2.10342778852943,1.8489940303400945e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,41,3,12,2,2,6,5,1,6,1,2.3338363579819403,2.044027879512223,1.9396999500938812,0.6446813754321034,7.134071729094634e-17,2.0440278795122224,1.902829255064245e-16,1.939699950093881,9.514146275321225e-17,2.0440278795122224,1.902829255064245e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,42,2,10,1,1,2,2,0,8,0,2.9934622130394892,2.975317133606604,2.9753171336066035,0.0,1.9823605743696258e-16,2.975317133606604,0.0,2.975317133606604,1.4835303679986833e-16,2.975317133606604,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,43,4,7,0,0,1,1,0,6,0,2.8587428030849993,2.857314444073009,2.857314444073009,0.0,0.0,2.857314444073009,0.0,2.857314444073009,0.0,2.857314444073009,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,44,2,3,1,1,2,2,0,1,0,1.31682018316291,0.25269523254063436,0.25269523254063453,0.0,4.8019600689416804e-17,0.25269523254063425,8.431090583366351e-17,0.25269523254063425,2.107772645841588e-16,0.25269523254063425,8.431090583366351e-17,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,45,3,6,2,2,5,5,0,1,0,3.038865107584466,1.3047364218143302,1.3047364218143307,0.0,1.2022295118620023e-16,1.3047364218143316,4.384095977886893e-16,1.3047364218143314,2.1920479889434465e-16,1.3047364218143316,4.384095977886893e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,46,8,7,1,1,7,7,0,0,0,2.4229644831576436,0.0,0.0,0.0,0.0,2.6506211417561427e-15,1.0939579016452662e-15,2.799875933971683e-15,1.155557975956314e-15,2.5438405243138005e-15,1.04988766529447e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,47,5,5,3,3,5,5,0,0,0,2.7296075524618097,0.0,0.0,0.0,0.0,1.3342065593531e-15,4.887906168598451e-16,2.0225068025591898e-15,7.409514971245988e-16,1.0673132893057994e-15,3.910134584523693e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,48,6,4,0,0,4,4,0,0,0,1.7814564662056136,0.0,0.0,0.0,0.0,1.137640067256873e-15,6.38601104679236e-16,9.28879225241625e-16,5.214156185472651e-16,1.4087150935148696e-15,7.907659380054014e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,49,5,8,3,3,7,7,0,1,0,2.5938977512950823,1.4997143984268222,1.4997143984268217,0.0,1.980093830167765e-16,1.4997143984268222,0.0,1.4997143984268222,1.7120536444751438e-16,1.4997143984268222,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,50,4,9,2,2,8,8,0,1,0,3.014340912501107,0.5923919575646137,0.592391957564622,0.0,1.0813561742931043e-15,0.5923919575646195,1.9152311883862587e-15,0.5923919575646195,8.471214871708451e-16,0.5923919575646195,1.9152311883862587e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,51,6,12,4,4,11,11,0,1,0,3.1371006128861016,2.170912981599386,2.1709129815993884,0.0,9.927411103282794e-16,2.170912981599389,8.493623851767475e-16,2.170912981599389,1.4156039752945792e-16,2.170912981599389,8.493623851767475e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,52,8,8,7,6,8,8,0,0,0,2.5880794482387026,0.0,0.0,0.0,0.0,2.6225714513423072e-15,1.0133272582211793e-15,4.7704075531215965e-15,1.8432229954795476e-15,2.9831756714991726e-15,1.1526600056769315e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,53,5,4,1,1,3,3,0,1,0,1.2578298720713748,0.7472013591076762,0.7472013591076769,0.0,7.718965607661825e-16,0.7472013591076767,4.4132479649130073e-16,0.7472013591076767,1.7652991859652028e-16,0.7472013591076767,4.4132479649130073e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,54,7,4,3,0,4,4,0,0,0,1.7253544535575827,0.0,0.0,0.0,0.0,3.003763739621564e-15,1.740954580914069e-15,1.7597998041182625e-15,1.0199642169118673e-15,3.078742732723249e-15,1.784411734281647e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,55,8,10,6,6,10,10,0,0,0,1.8592132614654517,0.0,0.0,0.0,0.0,4.488182993086834e-15,2.4140226869666366e-15,1.1142776730069083e-15,5.993275199256178e-16,4.018454362609911e-15,2.161373547563082e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,56,4,2,3,0,2,2,0,0,0,1.0494836795162341,0.0,0.0,0.0,0.0,2.482534153247273e-16,2.3654814283454246e-16,3.510833468576701e-16,3.34529591750778e-16,3.1401849173675503e-16,2.99212363055997e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,57,7,5,1,1,5,5,0,0,0,1.7466149936163253,0.0,0.0,0.0,0.0,1.6782371556701675e-15,9.608512246854224e-16,1.3609433594081734e-15,7.791890968429008e-16,1.902016510847628e-15,1.088972966451838e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,58,7,4,0,0,4,4,0,0,0,1.840679740429835,0.0,0.0,0.0,0.0,1.6597741389874414e-15,9.017180460734856e-16,1.402137399554869e-15,7.617497866453631e-16,1.1931669685718947e-15,6.482208405755945e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,59,7,5,1,1,5,5,0,0,0,1.5699229205489351,0.0,0.0,0.0,0.0,1.0254548988792393e-15,6.531880549400995e-16,1.4067997763904868e-15,8.960948069339537e-16,9.570644082560845e-16,6.096250941552213e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,60,4,5,0,0,2,2,0,3,0,2.9572438312296834,1.747923480841118,1.7479234808411186,0.0,2.5390190327709075e-16,1.7479234808411181,7.508498372036524e-17,1.747923480841118,2.2525495116109573e-16,1.7479234808411181,7.508498372036524e-17,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,61,4,8,0,0,4,4,0,4,0,2.0366708213633036,1.1466808334541498,1.14668083345415,0.0,1.0706032026460764e-16,1.14668083345415,1.0902331520436838e-16,1.14668083345415,0.0,1.14668083345415,1.0902331520436838e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,62,7,8,3,3,7,6,1,1,1,1.9163695192585959,0.2703865300517833,0.2697369219723536,0.01873148574791825,3.139707990308496e-17,0.27038653005178376,2.3173464479954347e-16,0.26973692197235377,8.69004917998288e-17,0.27038653005178376,2.3173464479954347e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,63,5,11,4,4,10,10,0,1,0,3.4581028751139353,1.0353304990449077,1.035330499044906,0.0,2.9708750754426714e-16,1.0353304990449066,3.2104973874976976e-16,1.0353304990449066,1.9262984324986183e-16,1.0353304990449066,3.2104973874976976e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,64,3,5,0,0,2,2,0,3,0,3.1292445868516663,2.432494188103568,2.432494188103569,0.0,4.535145258535915e-16,2.432494188103569,2.8383157501719025e-16,2.432494188103569,0.0,2.432494188103569,2.8383157501719025e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,65,3,2,1,1,2,2,0,0,0,1.510218986568701,0.0,0.0,0.0,0.0,4.965068306494546e-16,3.2876479177204953e-16,3.1401849173675503e-16,2.0792911129413223e-16,4.965068306494546e-16,3.2876479177204953e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,66,5,12,0,0,3,3,0,9,0,3.6374139933304708,2.5207595876685986,2.520759587668598,0.0,2.01389120410797e-16,2.5207595876685978,2.441785348955827e-16,2.5207595876685978,1.2208926744779135e-16,2.5207595876685978,2.441785348955827e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,67,7,10,6,6,10,10,0,0,0,4.490326435423191,0.0,0.0,0.0,0.0,6.8946213012293685e-15,1.5354387705177128e-15,8.718785768496779e-15,1.941681945373995e-15,9.508340769733757e-15,2.117516600736321e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,68,4,2,1,0,2,2,0,0,0,0.934984152985713,0.0,0.0,0.0,0.0,2.7755575615628914e-17,2.968561074216734e-17,5.721958498152797e-16,6.119845432546311e-16,1.1443916996305594e-16,1.223969086509262e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,69,4,3,3,2,3,3,0,0,0,1.1816500913569898,0.0,0.0,0.0,0.0,7.195067539997724e-16,6.08900011316803e-16,3.510833468576701e-16,2.971127827312154e-16,1.0532500405730103e-15,8.91338348193646e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,70,7,7,0,0,5,5,0,2,0,2.2451579614818176,1.6707790800025197,1.6707790800025204,0.0,4.4050051628034454e-16,1.67077908000252,9.889932411636665e-17,1.67077908000252,1.977986482327333e-16,1.67077908000252,9.889932411636665e-17,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,71,6,3,4,2,3,2,1,0,1,1.881036745064077,1.8584919915129106,0.0,1.8584919915129106,0.0,1.8584919915129108,1.1804373599170037e-16,1.2588308695936154e-15,6.692218389124204e-16,1.8584919915129108,1.1804373599170037e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,72,8,5,1,1,5,5,0,0,0,3.3673875805635483,0.0,0.0,0.0,0.0,5.1599249920116966e-15,1.5323228670779142e-15,2.9206726810240043e-15,8.67340812765965e-16,5.0907841933883235e-15,1.5117903928767108e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,73,7,9,6,6,9,9,0,0,0,2.7392210830529753,0.0,0.0,0.0,0.0,4.6450764078502586e-15,1.695765426379213e-15,3.642788779923049e-15,1.3298630046549622e-15,4.287030658347901e-15,1.56505463719994e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,74,5,5,2,2,5,5,0,0,0,2.7558687644938513,0.0,0.0,0.0,0.0,1.926164957854745e-15,6.989320328569813e-16,6.38378239159465e-16,2.316431926600507e-16,1.864381496268959e-15,6.765131635763416e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,75,2,7,0,0,1,1,0,6,0,2.5556162101242346,2.4697224046718422,2.4697224046718422,0.0,0.0,2.4697224046718422,0.0,2.4697224046718422,0.0,2.4697224046718422,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,76,5,8,2,2,7,7,0,1,0,3.25473406328606,2.060014567135031,2.060014567135032,0.0,3.3537384483593035e-16,2.0600145671350316,1.364440845903395e-16,2.0600145671350316,1.364440845903395e-16,2.0600145671350316,1.364440845903395e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,77,2,11,0,0,1,1,0,10,0,2.645293332142213,2.643681625840064,2.6436816258400646,0.0,3.807797085015602e-16,2.6436816258400646,1.6787900398570544e-16,2.6436816258400646,0.0,2.6436816258400646,1.6787900398570544e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,78,8,8,4,4,8,8,0,0,0,2.7681171303993564,0.0,0.0,0.0,0.0,2.604295469441609e-15,9.40818378254784e-16,1.5572634190188207e-14,5.625713601194883e-15,2.3655828132643237e-15,8.545819059770209e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,79,6,9,0,0,5,5,0,4,0,2.5600230610149293,1.8127591246328607,1.8127591246328623,0.0,8.808983944393759e-16,1.81275912463286,2.6020617740490315e-16,1.8127591246328603,7.806185322147095e-16,1.81275912463286,2.6020617740490315e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,80,7,12,0,0,6,6,0,6,0,2.749492723986755,1.7703769052607723,1.7703769052607736,0.0,6.461863158436854e-16,1.7703769052607734,4.037919485800046e-16,1.7703769052607734,8.075838971600091e-17,1.7703769052607732,3.2303355886400366e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,81,6,7,4,3,6,6,0,1,0,1.668422979409356,0.894573315859917,0.8945733158599175,0.0,3.1907140975399207e-16,0.8945733158599174,2.6617303605304943e-16,0.8945733158599174,6.654325901326236e-17,0.8945733158599174,2.6617303605304943e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,82,3,5,1,1,3,3,0,2,0,2.8962059643088427,0.9188412717725952,0.9188412717725957,0.0,9.265084460178689e-17,0.9188412717725964,4.216707451533451e-16,0.9188412717725964,2.683359287339469e-16,0.9188412717725964,4.216707451533451e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,83,6,9,2,2,7,7,0,2,0,2.766376949134655,0.5335308258379661,0.5335308258379674,0.0,1.8859530100202101e-16,0.5335308258379656,1.6053098258680087e-16,0.5335308258379656,6.421239303472035e-16,0.5335308258379656,1.6053098258680087e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,84,5,4,0,0,4,4,0,0,0,1.2076537073104965,0.0,0.0,0.0,0.0,1.0638028178764803e-15,8.808839913600902e-16,8.182012274917481e-16,6.775131169960319e-16,1.0867291483613812e-15,8.998681838865712e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,85,4,3,3,1,3,3,0,0,0,0.8663590231575503,0.0,0.0,0.0,0.0,6.286500016609089e-16,7.256229632949605e-16,5.087681048627601e-16,5.872485785494485e-16,7.114312260401321e-16,8.211736786063991e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,86,4,11,2,2,8,7,1,3,1,3.0157366643494745,1.4058189953147782,0.7399922658397088,1.1952984958098427,7.080295625652399e-16,1.4058189953147826,1.472572904325044e-15,0.7399922658397114,8.835437425950265e-16,1.405818995314783,1.6198301947575484e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,87,8,2,6,0,2,2,0,0,0,3.0819786633035444,0.0,0.0,0.0,0.0,4.965068306494546e-16,1.611000220609099e-16,4.965068306494546e-16,1.611000220609099e-16,4.965068306494546e-16,1.611000220609099e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,88,6,6,3,3,5,5,0,1,0,3.0197835845557295,0.369152918878429,0.36915291887842866,0.0,2.7393095272415925e-17,0.3691529188784289,3.67649864150279e-17,0.3691529188784289,7.35299728300558e-17,0.3691529188784289,3.67649864150279e-17,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,89,7,6,6,6,6,6,0,0,0,3.492442999324628,0.0,0.0,0.0,0.0,1.8881953058541512e-15,5.406517174995532e-16,1.5592607100143473e-15,4.464670462240554e-16,1.464484751053976e-15,4.193296071939268e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,90,5,4,2,2,4,4,0,0,0,1.5568475579180796,0.0,0.0,0.0,0.0,1.760893866893587e-15,1.1310637691774857e-15,4.783309287441108e-16,3.072432662474461e-16,1.760893866893587e-15,1.1310637691774857e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,91,2,4,1,1,1,1,0,3,0,2.448186917309417,2.1750718135530653,2.1750718135530653,0.0,0.0,2.1750718135530653,0.0,2.1750718135530653,0.0,2.1750718135530653,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,92,5,5,0,0,3,3,0,2,0,1.1424522078311057,0.349855901985672,0.34985590198567185,0.0,8.506171746445912e-17,0.34985590198567157,3.8871578767670825e-16,0.34985590198567157,2.4294736729794266e-16,0.34985590198567157,3.8871578767670825e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,93,7,10,5,5,10,10,0,0,0,2.563557694831904,0.0,0.0,0.0,0.0,3.3691884916428124e-15,1.3142627912900298e-15,3.658370179401721e-15,1.4270676204311468e-15,3.4979734308140458e-15,1.3644995928376844e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,94,7,6,5,4,6,6,0,0,0,2.8417259955802985,0.0,0.0,0.0,0.0,2.433010126791216e-15,8.561733715971374e-16,2.8192069265127107e-15,9.92075566362622e-16,2.6535259329201464e-15,9.33772621655692e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,95,4,4,2,2,4,4,0,0,0,1.7631096594019868,0.0,0.0,0.0,0.0,1.456043846448818e-15,8.258385056676964e-16,5.578801654593729e-16,3.1641830244897823e-16,1.2803716525534355e-15,7.262008042016588e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,96,4,11,1,1,3,3,0,8,0,3.29015990704245,3.2615310722182502,3.261531072218249,0.0,8.204766105356712e-16,3.2615310722182502,0.0,3.2615310722182502,4.0492488729758227e-16,3.2615310722182502,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,97,5,9,4,4,8,8,0,1,0,2.8106560350446257,0.8566952312096273,0.8566952312096271,0.0,4.216150292956951e-17,0.8566952312096271,7.90009884370308e-17,0.8566952312096271,0.0,0.8566952312096271,7.90009884370308e-17,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,98,2,6,1,1,2,2,0,4,0,2.3895699291922927,1.726031371974458,1.7260313719744584,0.0,2.3332001038394616e-16,1.7260313719744582,9.292241344871854e-17,1.7260313719744582,9.292241344871854e-17,1.7260313719744582,9.292241344871854e-17,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,99,3,10,2,2,6,5,1,4,1,3.291665961029931,2.7246284334336517,2.656722492040876,0.604504508303481,3.586301197336233e-17,2.724628433433652,1.349132065974007e-16,2.6567224920408754,1.349132065974007e-16,2.724628433433652,1.349132065974007e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,100,6,6,2,2,6,6,0,0,0,3.179979337831755,0.0,0.0,0.0,0.0,4.134742426117571e-15,1.3002419157027649e-15,2.717212732710287e-15,8.544749647848336e-16,4.004505348847205e-15,1.2592865938486404e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,101,8,9,1,1,5,5,0,4,0,3.6485758323960584,1.972483696722589,1.972483696722589,0.0,0.0,1.972483696722589,0.0,1.9724836967225887,6.085788404162406e-17,1.9724836967225887,6.085788404162406e-17,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,102,5,1,1,1,1,1,0,0,0,0.30632066285868,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,103,7,3,1,0,2,2,0,1,0,0.6282680951418915,0.3365232496621133,0.3365232496621132,0.0,1.0547547403013268e-16,0.33652324966211317,1.7671166707493203e-16,0.33652324966211317,8.835583353746601e-17,0.33652324966211317,1.7671166707493203e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,104,4,8,2,2,7,7,0,1,0,3.174699482584388,0.6435709804951901,0.6435709804951936,0.0,4.406207838303582e-16,0.6435709804951901,0.0,0.6435709804951901,1.0840998951926783e-15,0.6435709804951901,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,105,2,2,0,0,1,1,0,1,0,0.6448803231598019,0.520977126340319,0.520977126340319,0.0,0.0,0.5209771263403189,1.721595441438275e-16,0.5209771263403189,1.721595441438275e-16,0.5209771263403189,1.721595441438275e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,106,5,8,1,1,5,5,0,3,0,2.129711655543659,1.24443883613053,1.24443883613053,0.0,0.0,1.2444388361305305,2.0852081486904313e-16,1.2444388361305305,2.0852081486904313e-16,1.2444388361305305,2.0852081486904313e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,107,5,10,4,4,10,10,0,0,0,2.940782198882127,0.0,0.0,0.0,0.0,9.552155545504693e-15,3.248168310164463e-15,6.879132067185239e-15,2.3392184806478316e-15,8.513228231594931e-15,2.894885665055727e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,108,4,2,2,0,2,2,0,0,0,1.5502436085769407,0.0,0.0,0.0,0.0,4.440892098500626e-16,2.864641449853924e-16,3.3306690738754696e-16,2.148481087390443e-16,6.661338147750939e-16,4.296962174780886e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,109,8,12,5,5,12,12,0,0,0,2.3484872658473943,0.0,0.0,0.0,0.0,3.212940164695817e-15,1.368089242560362e-15,3.630785766654617e-15,1.5460104125131529e-15,3.3752423330835638e-15,1.437198481834514e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,110,4,5,1,1,4,4,0,1,0,2.1665462439195142,0.33712966430077773,0.33712966430077695,0.0,1.1234866413409636e-16,0.3371296643007772,2.562195539885279e-16,0.3371296643007771,7.686586619655837e-17,0.3371296643007772,2.562195539885279e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,111,7,10,3,3,10,10,0,0,0,2.7473945386349667,0.0,0.0,0.0,0.0,2.793549047879004e-15,1.016799374314462e-15,7.0387751225882476e-15,2.5619819154497694e-15,3.008128554260539e-15,1.094902283585057e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,112,2,9,0,0,1,1,0,8,0,3.740568690157281,3.7365960176421202,3.736596017642121,0.0,5.078260031675666e-16,3.7365960176421207,1.1872237796851948e-16,3.7365960176421207,1.1872237796851948e-16,3.7365960176421207,1.1872237796851948e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,113,2,8,0,0,1,1,0,7,0,1.6927366607834056,1.68162456594515,1.6816245659451503,0.0,3.0997125135054945e-16,1.6816245659451505,2.6234985047499133e-16,1.6816245659451505,1.3117492523749567e-16,1.6816245659451505,2.6234985047499133e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,114,2,12,1,1,2,2,0,10,0,4.530368613042248,4.472351445054819,4.4723514450548185,0.0,5.192952896584481e-16,4.472351445054819,0.0,4.4723514450548185,0.0,4.472351445054819,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,115,7,1,6,0,1,1,0,0,0,1.592240204197398,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,116,5,1,2,0,1,1,0,0,0,0.9072246048788866,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,117,5,5,3,3,5,5,0,0,0,2.1424555222614794,0.0,0.0,0.0,0.0,3.396629320202206e-15,1.5853908213771819e-15,1.735999762954231e-15,8.102850887293044e-16,2.8135995527809736e-15,1.3132592595486253e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,118,6,12,1,1,11,11,0,1,0,3.284257623513842,1.0669763746263132,1.066976374626313,0.0,4.117141447545676e-17,1.0669763746263132,0.0,1.0669763746263132,6.760876593093351e-17,1.0669763746263132,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,119,5,1,4,0,1,1,0,0,0,1.0576325923045327,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,120,3,9,0,0,2,2,0,7,0,2.9142604335599698,2.642682952823093,2.642682952823092,0.0,5.228938105418985e-16,2.6426829528230926,1.5238487430156578e-16,2.642682952823092,0.0,2.6426829528230926,1.5238487430156578e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,121,6,2,1,0,2,2,0,0,0,1.0665203308446762,0.0,0.0,0.0,0.0,2.7755575615628914e-17,2.6024422425821647e-17,6.667118051786499e-16,6.251280785717597e-16,2.237726045655905e-16,2.098156013475751e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,122,7,6,4,2,6,6,0,0,0,1.8948843307818035,0.0,0.0,0.0,0.0,1.4220500840710913e-15,7.504680158943384e-16,1.86293471699515e-15,9.831390163147998e-16,1.6014269617894046e-15,8.451317770561106e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,123,3,4,0,0,2,2,0,2,0,2.469676072508444,1.5938389900633494,1.593838990063349,0.0,2.184295985951646e-16,1.5938389900633494,0.0,1.5938389900633494,1.7981678439270065e-16,1.5938389900633492,8.990839219635033e-17,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,124,5,5,3,2,5,5,0,0,0,2.6549708766787106,0.0,0.0,0.0,0.0,1.552019197919489e-15,5.845710819476178e-16,1.5472761093772714e-14,5.827845883239472e-15,2.35754026212153e-15,8.879721743203236e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,125,3,7,2,2,6,5,1,1,1,2.48402835680854,1.9970409522933845,1.6689580685174692,1.0967002920886397,1.799273282868251e-16,1.9970409522933847,8.938891712585458e-17,1.6689580685174688,1.7877783425170916e-16,1.9970409522933847,8.938891712585458e-17,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,126,6,4,0,0,4,4,0,0,0,1.6432625053706635,0.0,0.0,0.0,0.0,1.2001326028775573e-14,7.303352927211399e-15,1.2045408182803802e-14,7.330178923596125e-15,1.2045919817182948e-14,7.330490276394278e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,127,5,2,2,1,2,2,0,0,0,1.4573668468205345,0.0,0.0,0.0,0.0,2.220446049250313e-16,1.5236013184288848e-16,1.1102230246251565e-16,7.618006592144424e-17,2.220446049250313e-16,1.5236013184288848e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,128,7,4,4,1,4,4,0,0,0,2.661507925471502,0.0,0.0,0.0,0.0,1.3394761424494089e-15,5.032771571447088e-16,1.0175362097255202e-15,3.8231567901315104e-16,1.3532088497801748e-15,5.084369040683754e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,129,7,12,4,4,12,11,1,0,1,3.8933413508118826,0.9576516124936864,0.0,0.9576516124936864,0.0,0.9576516124936871,1.996116053568096e-16,5.887523697390107e-15,1.5122033150682706e-15,0.9576516124936871,1.996116053568096e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,130,6,11,3,3,11,10,1,0,1,3.429029444001188,1.601673161561946,0.0,1.601673161561946,0.0,1.601673161561948,5.827892343768948e-16,7.425018533044295e-15,2.165341142238883e-15,1.601673161561948,5.827892343768948e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,131,8,12,0,0,10,10,0,2,0,3.876438011750624,1.9133067309834086,1.91330673098341,0.0,3.250852158549145e-16,1.9133067309834082,1.145611534361952e-16,1.9133067309834086,3.4368346030858554e-16,1.9133067309834082,1.145611534361952e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,132,8,1,5,0,1,1,0,0,0,0.8172511023265076,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,133,6,11,0,0,1,1,0,10,0,2.7476724804892516,2.6916987724105086,2.6916987724105086,0.0,0.0,2.6916987724105086,0.0,2.6916987724105086,0.0,2.6916987724105086,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,134,6,11,0,0,5,5,0,6,0,3.7801955061732313,2.557207470765257,2.557207470765257,0.0,0.0,2.557207470765256,2.3495568370728167e-16,2.5572074707652566,1.1747784185364083e-16,2.557207470765256,2.3495568370728167e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,135,4,3,0,0,3,3,0,0,0,1.9815457352300039,0.0,0.0,0.0,0.0,9.222205069512407e-16,4.654046033634424e-16,4.577566798522237e-16,2.310098988449997e-16,9.222205069512407e-16,4.654046033634424e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,136,6,2,4,0,2,2,0,0,0,1.4529816745009756,0.0,0.0,0.0,0.0,1.6653345369377348e-16,1.1461497183092081e-16,7.021666937153402e-16,4.832591532556654e-16,2.7755575615628914e-16,1.910249530515347e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,137,6,5,4,1,4,4,0,1,0,2.0114699002817513,1.103329247789061,1.1033292477890593,0.0,9.878378311017601e-16,1.1033292477890608,1.1038922575671105e-16,1.1033292477890608,7.727245802969774e-16,1.1033292477890608,1.1038922575671105e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,138,2,5,0,0,1,1,0,4,0,2.2069713110594598,1.7243409395508082,1.724340939550808,0.0,1.8235045084166672e-16,1.7243409395508082,0.0,1.7243409395508085,2.012211067831584e-16,1.7243409395508082,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,139,4,8,0,0,1,1,0,7,0,1.4318481505906324,1.1737477824306175,1.1737477824306175,0.0,0.0,1.1737477824306173,1.5507552587433148e-16,1.1737477824306173,1.5507552587433148e-16,1.1737477824306173,1.5507552587433148e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,140,3,1,1,0,1,1,0,0,0,0.15077343117979577,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,141,3,6,1,1,4,4,0,2,0,1.41964605730304,1.1105671493476592,1.11056714934766,0.0,9.915681619247137e-16,1.11056714934766,6.256337029438409e-16,1.1105671493476603,1.5640842573596024e-16,1.11056714934766,6.256337029438409e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,142,7,4,3,1,4,4,0,0,0,2.8502543733894763,0.0,0.0,0.0,0.0,1.402412086088909e-15,4.920305005693871e-16,1.2156340100245328e-15,4.2650018236053806e-16,1.2758510841771824e-15,4.476270946511911e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,143,4,4,0,0,2,2,0,2,0,1.6689238313777637,1.1444055215309474,1.1444055215309477,0.0,1.5943996439973014e-16,1.1444055215309477,1.3304657813036594e-16,1.1444055215309479,1.3304657813036594e-16,1.1444055215309479,2.660931562607319e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,144,4,11,1,1,3,3,0,8,0,2.719381495115721,2.1061443942858364,2.1061443942858364,0.0,0.0,2.1061443942858364,0.0,2.1061443942858364,0.0,2.1061443942858364,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,145,2,7,1,1,1,1,0,6,0,1.3874962728460944,1.378496480860983,1.378496480860983,0.0,0.0,1.3784964808609832,1.600325775791552e-16,1.3784964808609832,1.600325775791552e-16,1.3784964808609832,1.600325775791552e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,146,3,12,1,1,3,3,0,9,0,2.982963459187385,2.631877220454323,2.6318772204543204,0.0,1.5970714008736452e-15,2.6318772204543217,4.466255278611836e-16,2.6318772204543217,4.466255278611836e-16,2.6318772204543217,4.466255278611836e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,147,3,4,2,2,4,4,0,0,0,0.8101105524751696,0.0,0.0,0.0,0.0,7.28030190141535e-16,8.986800479479616e-16,5.855456244815921e-16,7.227971820544078e-16,6.276151861417945e-16,7.747278247693624e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,148,6,7,1,1,6,6,0,1,0,2.575629622834061,0.8860540333732094,0.8860540333732099,0.0,1.171497718411216e-16,0.886054033373213,1.3793573607416885e-15,0.886054033373213,1.2069376906489774e-15,0.886054033373213,1.3793573607416885e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,149,4,12,0,0,3,3,0,9,0,3.1530338939620766,2.499276982718202,2.499276982718201,0.0,4.46696904138995e-16,2.4992769827182006,4.22535143723454e-16,2.4992769827182,2.81690095815636e-16,2.4992769827182006,4.22535143723454e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,150,6,4,0,0,3,3,0,1,0,3.094700388558122,0.12798925059298547,0.12798925059298624,0.0,2.1011208197618356e-17,0.12798925059298544,8.96874402389588e-18,0.12798925059298522,3.318435288841475e-16,0.12798925059298522,8.071869621506291e-17,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,151,8,12,0,0,8,8,0,4,0,3.297182811567672,1.932261453144465,1.9322614531444657,0.0,2.4509554491195385e-16,1.9322614531444662,3.367186741147944e-16,1.932261453144466,6.734373482295889e-17,1.9322614531444664,4.040624089377533e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,152,7,2,4,0,2,2,0,0,0,1.0074520130220381,0.0,0.0,0.0,0.0,2.7755575615628914e-17,2.7550270640058522e-17,1.3877787807814457e-16,1.377513532002926e-16,2.7755575615628914e-17,2.7550270640058522e-17,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,153,2,2,0,0,1,1,0,1,0,0.6783633283158416,0.4367555702892374,0.4367555702892372,0.0,3.6189015137353505e-16,0.4367555702892372,2.4549300757047493e-16,0.4367555702892372,0.0,0.4367555702892372,2.4549300757047493e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,154,6,7,1,1,5,5,0,2,0,2.800236987885297,1.294187049864036,1.2941870498640364,0.0,1.4158611137649657e-16,1.2941870498640364,1.5858986641892515e-16,1.2941870498640362,7.929493320946257e-17,1.2941870498640364,1.5858986641892515e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,155,2,7,0,0,1,1,0,6,0,2.380001118959646,2.176225599671892,2.1762255996718918,0.0,3.1359988155658895e-16,2.176225599671892,0.0,2.176225599671892,1.8659201725257353e-16,2.176225599671892,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,156,8,12,4,4,12,12,0,0,0,2.949202132142735,0.0,0.0,0.0,0.0,2.7488553219242068e-15,9.320674537580892e-16,1.913005637978369e-14,6.486519242370409e-15,3.153345578894494e-15,1.0692198898565962e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,157,8,6,6,2,6,6,0,0,0,1.8111116029291963,0.0,0.0,0.0,0.0,1.3995251885699732e-15,7.727437593058623e-16,2.8464016037882327e-15,1.5716323605815418e-15,1.6123337864517666e-15,8.902454072096182e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,158,8,4,3,0,4,4,0,0,0,1.516145927324806,0.0,0.0,0.0,0.0,2.0777787570717024e-15,1.3704345469818204e-15,4.577566798522237e-16,3.019212541499364e-16,2.2487155582650125e-15,1.483178840332872e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,159,6,10,0,0,8,8,0,2,0,2.599598525554739,0.5613801043979211,0.5613801043979211,0.0,0.0,0.561380104397921,4.270748016323949e-17,0.561380104397921,4.270748016323949e-17,0.561380104397921,4.270748016323949e-17,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,160,3,3,2,1,3,3,0,0,0,1.5729025277023077,0.0,0.0,0.0,0.0,9.50197851991224e-16,6.041047269338876e-16,7.108895957933346e-16,4.519603619887372e-16,9.50197851991224e-16,6.041047269338876e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,161,4,11,2,2,8,7,1,3,1,2.214664411690072,1.0439394014890822,1.0146123755238412,0.24570551767359491,3.2821798756745885e-16,1.0439394014890815,3.0078318469331824e-16,1.0146123755238416,2.0052212312887882e-16,1.0439394014890817,2.0052212312887882e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,162,4,4,3,3,4,4,0,0,0,0.5506691200392623,0.0,0.0,0.0,0.0,4.360233582055704e-16,7.918064448111459e-16,4.857721342728976e-16,8.821488559922562e-16,4.311058334485492e-16,7.828763548931374e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,163,2,12,1,1,1,1,0,11,0,2.473045225097095,2.0280960862801454,2.0280960862801454,0.0,0.0,2.0280960862801454,0.0,2.0280960862801454,0.0,2.0280960862801454,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,164,3,9,0,0,2,2,0,7,0,3.0626697897433863,2.9705624762167973,2.9705624762167955,0.0,1.1362688828435661e-15,2.9705624762167964,2.900013650425381e-16,2.9705624762167964,2.900013650425381e-16,2.9705624762167964,2.900013650425381e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,165,4,2,1,0,2,2,0,0,0,0.9478903367171017,0.0,0.0,0.0,0.0,1.7271017045521525e-15,1.8220480129945736e-15,1.787596980229968e-15,1.885868977651027e-15,1.6504651808933464e-15,1.741198445602393e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,166,8,2,4,0,2,2,0,0,0,0.6620444587749974,0.0,0.0,0.0,0.0,2.2247786310271853e-16,3.3604671129545684e-16,1.1443916996305594e-16,1.7285722800974197e-16,3.3335590258932494e-16,5.035249493759744e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,167,3,9,1,1,4,4,0,5,0,4.294704123857439,3.9047628068644955,3.9047628068644946,0.0,3.852331974044846e-16,3.904762806864495,1.0340391259623918e-16,3.904762806864495,1.0340391259623918e-16,3.9047628068644946,2.0680782519247836e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,168,8,2,4,1,2,2,0,0,0,0.8229003963094182,0.0,0.0,0.0,0.0,5.23691153334427e-16,6.363967688958485e-16,4.965068306494546e-16,6.033620021040353e-16,4.335559509131367e-16,5.26863218024403e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,169,5,3,4,1,3,3,0,0,0,2.1450461188447916,0.0,0.0,0.0,0.0,2.9226502509445547e-15,1.362511614677329e-15,1.159106867033638e-15,5.403645436107787e-16,3.7829128801460545e-15,1.7635578307208291e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,170,6,7,3,3,6,6,0,1,0,3.0021044659995226,0.53327888605799,0.5332788860579896,0.0,5.543335221660897e-17,0.5332788860579898,7.396298411324725e-17,0.5332788860579898,7.396298411324725e-17,0.5332788860579898,7.396298411324725e-17,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,171,2,1,1,1,1,1,0,0,0,0.10574057644655674,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,172,4,12,2,2,6,5,1,6,1,3.3109904367468284,2.249127692627095,2.1402052192109164,0.6914455852808871,3.848380219208112e-16,2.2491276926270958,2.682515811108152e-16,2.140205219210917,1.341257905554076e-16,2.2491276926270958,2.682515811108152e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,173,8,6,3,3,6,6,0,0,0,2.3835555141291107,0.0,0.0,0.0,0.0,6.7833322200501646e-15,2.8458880776387616e-15,3.0577856109053433e-15,1.2828673772352135e-15,6.7724208808846006e-15,2.841310320124458e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,174,3,8,0,0,2,2,0,6,0,1.9498839043960554,1.9465692162229447,1.9465692162229444,0.0,2.3360530879533063e-16,1.9465692162229447,0.0,1.9465692162229447,1.1387580790037137e-16,1.9465692162229447,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,175,6,8,0,0,6,6,0,2,0,2.620084072838606,1.64808577451129,1.6480857745112913,0.0,5.822135066753553e-16,1.6480857745112905,1.6949425953684578e-16,1.6480857745112902,4.237356488421144e-16,1.6480857745112905,1.6949425953684578e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,176,6,8,1,1,5,5,0,3,0,3.1201568749991804,1.4759614614170398,1.4759614614170395,0.0,4.561601693054766e-17,1.4759614614170395,7.116456441796364e-17,1.4759614614170398,7.116456441796364e-17,1.4759614614170395,7.116456441796364e-17,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,177,6,3,3,1,3,3,0,0,0,1.0047809176366167,0.0,0.0,0.0,0.0,3.3766115072321297e-16,3.360545018285564e-16,6.018865528812212e-16,5.990226748104865e-16,3.3766115072321297e-16,3.360545018285564e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,178,8,8,0,0,8,8,0,0,0,3.4009140848344166,0.0,0.0,0.0,0.0,3.485065939302105e-15,1.0247438930736134e-15,2.8209825469520472e-15,8.294777452719436e-16,3.393679576423748e-15,9.97872775309753e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,179,5,9,3,3,8,8,0,1,0,3.0349540517093527,0.12726832571677268,0.12726832571676966,0.0,8.36197731815266e-17,0.12726832571677255,4.5726517012665094e-17,0.12726832571677255,9.51111553863434e-16,0.12726832571677255,4.5726517012665094e-17,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,180,5,5,3,2,5,5,0,0,0,1.7574801144780878,0.0,0.0,0.0,0.0,1.5103216300285983e-14,8.59367692178476e-15,2.3380674828047052e-15,1.330352169304079e-15,1.506061626077529e-14,8.569437649226423e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,181,2,11,0,0,1,1,0,10,0,3.1882551781831134,3.145177419899923,3.1451774198999227,0.0,1.7475276862160522e-16,3.1451774198999227,1.392891048649171e-16,3.1451774198999227,0.0,3.1451774198999227,1.392891048649171e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,182,7,3,0,0,3,3,0,0,0,1.5596970931441438,0.0,0.0,0.0,0.0,2.220446049250313e-16,1.4236392816339654e-16,2.482534153247273e-16,1.5916771045862573e-16,2.220446049250313e-16,1.4236392816339654e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,183,3,6,2,2,5,5,0,1,0,3.323173606811722,0.5350497402052659,0.5350497402052642,0.0,1.6085114344731568e-16,0.5350497402052667,2.6726813726480284e-16,0.5350497402052667,7.683958946363082e-16,0.5350497402052667,2.6726813726480284e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,184,2,11,0,0,1,1,0,10,0,3.1677703778431487,3.0826155398414885,3.082615539841489,0.0,3.5404039891377853e-16,3.0826155398414885,0.0,3.0826155398414885,1.4018983602985493e-16,3.0826155398414885,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,185,5,6,3,3,6,6,0,0,0,3.083743441445,0.0,0.0,0.0,0.0,4.836244784604719e-15,1.5683032251018006e-15,5.3848678017843875e-15,1.7462113512468834e-15,4.691287590150092e-15,1.5212963332487282e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,186,8,7,1,1,7,7,0,0,0,3.1665918003494946,0.0,0.0,0.0,0.0,2.9279172407116403e-15,9.246273044692683e-16,3.1466793656303237e-15,9.937117140526376e-16,2.9650438462422195e-15,9.363517728792735e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,187,6,9,3,3,8,8,0,1,0,3.9457153071911577,1.0665330073263137,1.0665330073263137,0.0,0.0,1.0665330073263135,5.627486720097364e-17,1.0665330073263135,5.627486720097364e-17,1.0665330073263135,5.627486720097364e-17,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,188,5,1,2,0,1,1,0,0,0,1.1445976248418512,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,189,6,2,5,0,2,2,0,0,0,1.1463516555131124,0.0,0.0,0.0,0.0,6.866350197783356e-16,5.989741598715575e-16,0.0,0.0,6.684427777288335e-16,5.831044727977781e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,190,5,12,0,0,3,3,0,9,0,2.5120069003405696,2.2151544367510296,2.2151544367510265,0.0,2.1112993780061362e-15,2.2151544367510296,0.0,2.215154436751029,1.0607197212472333e-15,2.2151544367510296,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,191,8,11,4,4,11,10,1,0,1,4.037792154013085,0.6308969704985985,0.0,0.6308969704985985,0.0,0.6308969704985988,8.248738287742673e-17,3.117286019504825e-15,7.720273606472323e-16,0.6308969704985988,8.248738287742673e-17,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,192,6,5,2,2,5,5,0,0,0,3.2537344928759646,0.0,0.0,0.0,0.0,4.1100750270778904e-15,1.2631869736381007e-15,3.777308486210571e-15,1.1609147871410433e-15,3.8734693284902e-15,1.1904687788666045e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,193,8,9,6,6,9,8,1,0,1,3.388885367400411,0.15945081920151027,0.0,0.15945081920151027,0.0,0.1594508192015101,4.9141070186602404e-17,2.205494872057544e-14,6.5080244179205236e-15,0.1594508192015101,4.9141070186602404e-17,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,194,5,5,0,0,3,3,0,2,0,1.423677901444011,0.9014126512349542,0.9014126512349543,0.0,1.0955109874138343e-16,0.9014126512349538,2.3394821753552764e-16,0.901412651234954,2.3394821753552764e-16,0.9014126512349538,2.3394821753552764e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,195,3,7,0,0,2,2,0,5,0,2.455293796066173,1.9850880132565452,1.9850880132565454,0.0,1.4733071071273643e-16,1.985088013256546,3.6174017998300183e-16,1.9850880132565458,1.8087008999150091e-16,1.985088013256546,3.6174017998300183e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,196,6,10,3,3,8,8,0,2,0,2.134254657189346,0.4304082745122432,0.4304082745122429,0.0,6.702710285661223e-17,0.43040827451224306,7.802885805252762e-17,0.43040827451224306,7.802885805252762e-17,0.43040827451224306,7.802885805252762e-17,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,197,7,5,3,3,5,5,0,0,0,2.1349094647809816,0.0,0.0,0.0,0.0,2.918429815167415e-15,1.3670040174124264e-15,1.7589240639276204e-15,8.238869577113738e-16,2.918429815167415e-15,1.3670040174124264e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,198,7,5,2,1,4,4,0,1,0,1.3926330180287823,0.36863008154475996,0.3686300815447599,0.0,1.431122675986941e-17,0.36863008154476,3.986057382858242e-17,0.36863008154476,7.972114765716484e-17,0.36863008154476,3.986057382858242e-17,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,199,7,11,4,4,11,11,0,0,0,2.8602698122635557,0.0,0.0,0.0,0.0,4.1638220365870985e-15,1.4557444961081976e-15,4.047510999731404e-15,1.4150801376770435e-15,3.814296787861435e-15,1.3335443990309721e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,200,5,3,0,0,3,3,0,0,0,0.8897273496406268,0.0,0.0,0.0,0.0,1.3911054626160788e-15,1.5635188276250759e-15,6.894341957538586e-16,7.748825480438817e-16,1.398010624982574e-15,1.5712798145940437e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,201,4,8,1,1,4,4,0,4,0,1.9525468549479745,1.0048830613393511,1.0048830613393527,0.0,8.153899089110854e-16,1.0048830613393518,3.4116150047156895e-16,1.0048830613393516,5.686025007859483e-16,1.0048830613393518,3.4116150047156895e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,202,7,12,6,6,11,11,0,1,0,2.8237927596173495,0.3030536198591492,0.30305361985914947,0.0,2.088506581516458e-17,0.3030536198591496,1.376085611436516e-16,0.3030536198591496,3.9316731755329037e-17,0.3030536198591496,1.376085611436516e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,203,5,2,4,0,2,2,0,0,0,1.6234158013291806,0.0,0.0,0.0,0.0,4.443059973708341e-16,2.736858893495161e-16,2.3263411494723067e-16,1.4329915648028079e-16,2.2247786310271853e-16,1.3704305632639743e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,204,3,12,0,0,2,2,0,10,0,3.4123792063017566,3.3660869210123496,3.366086921012347,0.0,1.5255120367995016e-15,3.3660869210123465,9.109844718340904e-16,3.366086921012347,0.0,3.3660869210123465,9.109844718340904e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,205,5,6,1,1,4,4,0,2,0,2.4265824471309765,0.9318248833551523,0.9318248833551533,0.0,3.205302687249043e-16,0.9318248833551531,3.202677568843644e-16,0.9318248833551531,9.150507339553268e-17,0.9318248833551531,3.202677568843644e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,206,8,4,0,0,4,4,0,0,0,1.362403501840479,0.0,0.0,0.0,0.0,7.114312260401321e-16,5.221883422048281e-16,1.0429598422709816e-15,7.655293317009542e-16,7.488863730937846e-16,5.496803054910748e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,207,5,11,3,3,10,10,0,1,0,3.34103641127139,2.0151402259738456,2.015140225973847,0.0,4.774072937527857e-16,2.015140225973846,1.3291959595288276e-16,2.015140225973846,2.658391919057655e-16,2.015140225973846,1.3291959595288276e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,208,7,12,3,3,12,12,0,0,0,2.3596884288357884,0.0,0.0,0.0,0.0,2.245726675403983e-15,9.517047454065657e-16,1.8368157841292006e-15,7.784145405312852e-16,2.231962934817833e-15,9.458718818734166e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,209,6,10,4,4,10,10,0,0,0,3.61485423977477,0.0,0.0,0.0,0.0,1.2633056272002935e-14,3.494762287507908e-15,1.5233765947751138e-14,4.214213060137192e-15,1.3259294859055578e-14,3.668002630136955e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,210,6,6,3,3,6,6,0,0,0,2.9189326380933838,0.0,0.0,0.0,0.0,5.688200336284365e-15,1.9487261412102467e-15,3.3546376631528325e-15,1.1492686125651898e-15,7.277890882839307e-15,2.4933397872426235e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,211,2,5,1,1,2,2,0,3,0,1.6086531329489528,1.5451007898715754,1.5451007898715754,0.0,0.0,1.5451007898715754,0.0,1.5451007898715754,0.0,1.5451007898715754,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,212,2,9,1,1,2,2,0,7,0,1.5936366091007184,1.3445294805924821,1.3445294805924821,0.0,0.0,1.3445294805924823,1.3933201813826933e-16,1.3445294805924823,1.3933201813826933e-16,1.3445294805924823,1.3933201813826933e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,213,2,2,1,1,2,2,0,0,0,0.15206270371012062,0.0,0.0,0.0,0.0,2.0816681711721685e-17,1.368953806806226e-16,6.834017936133213e-17,4.494210460153992e-16,2.0816681711721685e-17,1.368953806806226e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,214,7,6,6,5,6,6,0,0,0,0.9955328302610603,0.0,0.0,0.0,0.0,2.0702105944190596e-15,2.0795000742227503e-15,1.1474169730238064e-15,1.152565679549631e-15,1.6967262834264224e-15,1.7043398588688299e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,215,2,6,1,1,1,1,0,5,0,1.9540229127503557,1.762827089037509,1.762827089037509,0.0,0.0,1.762827089037509,0.0,1.762827089037509,0.0,1.762827089037509,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,216,8,4,3,1,4,4,0,0,0,0.9384664987619561,0.0,0.0,0.0,0.0,1.5192216577424321e-15,1.6188341935984075e-15,5.244261588236206e-16,5.588118057655272e-16,1.5123605396711068e-15,1.61152320478807e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,217,2,4,0,0,1,1,0,3,0,2.465937466869805,2.41081899069958,2.410818990699579,0.0,7.30308075050194e-16,2.4108189906995796,1.8008940446238387e-16,2.4108189906995796,1.8008940446238387e-16,2.4108189906995796,1.8008940446238387e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,218,5,5,0,0,1,1,0,4,0,2.5414946622445744,2.215151356027557,2.2151513560275573,0.0,2.7501210396790347e-16,2.2151513560275573,1.7473544857176914e-16,2.2151513560275573,0.0,2.2151513560275573,1.7473544857176914e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,219,3,12,0,0,1,1,0,11,0,3.1892464242214795,2.977897538319322,2.977897538319322,0.0,0.0,2.977897538319322,0.0,2.977897538319322,0.0,2.977897538319322,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,220,2,2,1,1,2,2,0,0,0,1.4107990267606,0.0,0.0,0.0,0.0,2.2887833992611187e-16,1.6223312859213538e-16,2.2887833992611187e-16,1.6223312859213538e-16,2.2887833992611187e-16,1.6223312859213538e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,221,2,5,0,0,1,1,0,4,0,1.6607612758803716,1.4487570288144327,1.4487570288144322,0.0,4.830332827485374e-16,1.4487570288144327,0.0,1.4487570288144325,1.3370049515835753e-16,1.4487570288144327,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,222,5,12,1,1,5,5,0,7,0,3.4470307229165775,3.2854551417854623,3.2854551417854605,0.0,1.0464968947749194e-15,3.285455141785459,9.01826736931486e-16,3.2854551417854587,5.153295639608491e-16,3.285455141785459,9.01826736931486e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,223,5,3,4,1,3,3,0,0,0,1.7192339868531412,0.0,0.0,0.0,0.0,3.8459253727671276e-16,2.2369993858757115e-16,9.742167503148516e-16,5.666574519609414e-16,3.8459253727671276e-16,2.2369993858757115e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,224,7,7,0,0,7,7,0,0,0,3.222574297116383,0.0,0.0,0.0,0.0,2.7307875685720004e-15,8.473932070443055e-16,1.457101633618084e-15,4.521545507645625e-16,2.7200464103316335e-15,8.440601083318947e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,225,2,5,1,1,2,2,0,3,0,1.8239795997835553,1.7949996410847062,1.7949996410847067,0.0,5.339372976499306e-16,1.7949996410847056,3.6520902692888753e-16,1.7949996410847056,6.086817115481459e-16,1.7949996410847056,3.6520902692888753e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,226,5,9,2,2,6,6,0,3,0,2.704278317407486,1.0826439775457384,1.0826439775457395,0.0,3.3398744275747577e-16,1.0826439775457397,4.926518180374994e-16,1.08264397754574,1.6421727267916647e-16,1.0826439775457397,4.926518180374994e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,227,4,4,0,0,4,4,0,0,0,2.1370417198344844,0.0,0.0,0.0,0.0,4.710277376051325e-16,2.2041111000940775e-16,7.117560063474129e-15,3.3305667350403386e-15,5.117875266520903e-16,2.3948410641778613e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,228,7,8,5,5,8,8,0,0,0,2.6281613199842617,0.0,0.0,0.0,0.0,3.7225597558474515e-15,1.4164121994877177e-15,4.185573932703143e-15,1.5925863838252545e-15,3.6540507821386155e-15,1.3903449359647744e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,229,5,8,0,0,4,4,0,4,0,2.2677274983839677,1.8015787015876548,1.8015787015876576,0.0,2.072524771971918e-15,1.8015787015876563,6.854052065703909e-16,1.801578701587656,6.854052065703909e-16,1.8015787015876563,6.854052065703909e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,230,5,6,0,0,3,3,0,3,0,1.0519174116832777,0.7924032272844104,0.7924032272844106,0.0,3.010011792229099e-16,0.7924032272844106,2.1108558757451846e-16,0.7924032272844106,0.0,0.7924032272844106,2.1108558757451846e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,231,4,7,3,3,7,6,1,0,1,2.868588305910373,0.7038925697609327,0.0,0.7038925697609327,0.0,0.7038925697609326,3.8702766177275376e-17,3.765569647583908e-15,1.31269085906312e-15,0.7038925697609326,3.8702766177275376e-17,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,232,6,2,0,0,2,2,0,0,0,1.0949684149389065,0.0,0.0,0.0,0.0,2.482534153247273e-16,2.2672198753657983e-16,3.510833468576701e-16,3.20633309662415e-16,2.482534153247273e-16,2.2672198753657983e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,233,2,2,0,0,1,1,0,1,0,0.7083190903281182,0.20093999990228478,0.20093999990228478,0.0,0.0,0.20093999990228484,7.837025994251139e-17,0.20093999990228484,7.837025994251139e-17,0.20093999990228484,7.837025994251139e-17,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,234,8,12,6,6,12,12,0,0,0,4.093653264903062,0.0,0.0,0.0,0.0,8.463812370288573e-15,2.0675450075005305e-15,8.912997740270243e-15,2.17727227087986e-15,8.811990935183722e-15,2.1525982697981118e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,235,4,8,0,0,1,1,0,7,0,1.9993573477271696,1.9987406200965427,1.998740620096543,0.0,2.221873712031752e-16,1.9987406200965432,2.221159765936262e-16,1.9987406200965432,1.110579882968131e-16,1.9987406200965432,2.221159765936262e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,236,7,2,0,0,2,2,0,0,0,1.6680621422006163,0.0,0.0,0.0,0.0,4.47545209131181e-16,2.6830247975099427e-16,2.2887833992611187e-16,1.3721211826326844e-16,4.440892098500626e-16,2.662306149243284e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,237,8,9,7,7,9,9,0,0,0,3.8420464516382298,0.0,0.0,0.0,0.0,6.804363002006077e-15,1.7710256988446169e-15,4.3462076451258065e-15,1.1312220452911507e-15,7.954381891571776e-15,2.0703502655935004e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,238,6,1,5,0,1,1,0,0,0,0.3411952150015912,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,239,6,3,4,2,3,3,0,0,0,1.2015888097510408,0.0,0.0,0.0,0.0,3.628298456592721e-15,3.0195840932843527e-15,1.2413107141522466e-15,1.0330578181811097e-15,3.643553657476424e-15,3.0322799512683026e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,240,3,8,1,1,3,3,0,5,0,2.027376407250927,1.3904159355995098,1.3904159355995092,0.0,4.861988848187529e-16,1.3904159355995094,2.1904625518072233e-16,1.3904159355995094,1.0952312759036116e-16,1.3904159355995094,2.1904625518072233e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,241,6,3,2,1,3,3,0,0,0,0.8645045877574864,0.0,0.0,0.0,0.0,1.9638418250041014e-16,2.271638407493338e-16,1.3877787807814457e-17,1.6052879307226417e-17,4.841339424497384e-16,5.600131558648816e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,242,4,10,0,0,3,3,0,7,0,2.479279999813348,2.3130986866653727,2.3130986866653744,0.0,1.4449375016403542e-15,2.3130986866653744,7.164809297594394e-16,2.3130986866653744,0.0,2.3130986866653744,7.164809297594394e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,243,8,2,0,0,2,2,0,0,0,0.34215728190851596,0.0,0.0,0.0,0.0,1.1857187100668868e-16,3.465420064869224e-16,1.1857187100668868e-16,3.465420064869224e-16,1.1857187100668868e-16,3.465420064869224e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,244,3,6,1,1,3,3,0,3,0,1.9654279468318787,1.4328866331606127,1.4328866331606136,0.0,5.748121922414926e-16,1.4328866331606136,4.519007787244512e-16,1.4328866331606136,0.0,1.4328866331606136,4.519007787244512e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,245,8,11,1,1,9,9,0,2,0,2.3395594032868177,0.8044144273578331,0.8044144273578328,0.0,1.0141730848971956e-16,0.804414427357833,4.745436354663268e-17,0.8044144273578328,0.0,0.804414427357833,4.745436354663268e-17,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,246,7,2,6,0,2,2,0,0,0,0.8890983724782895,0.0,0.0,0.0,0.0,3.3766115072321297e-16,3.79779292343107e-16,1.2412670766236366e-16,1.396096444495456e-16,3.433175098891678e-16,3.8614119710083163e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,247,2,6,0,0,1,1,0,5,0,1.5899399930935254,1.5096830433063364,1.5096830433063364,0.0,0.0,1.5096830433063364,0.0,1.5096830433063364,0.0,1.5096830433063364,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,248,4,11,3,3,10,9,1,1,1,2.6259844892260547,1.3494116512562593,1.2034892445527179,0.6103486239781926,4.83000045272188e-17,1.3494116512562604,4.22783542393416e-16,1.2034892445527186,2.536701254360496e-16,1.3494116512562604,4.22783542393416e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,249,5,5,0,0,4,4,0,1,0,1.7111767070329014,0.4042528308492697,0.4042528308492726,0.0,7.96232324877567e-16,0.4042528308492726,1.6868975905069434e-15,0.4042528308492726,0.0,0.4042528308492726,1.6868975905069434e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,250,5,2,2,0,2,2,0,0,0,1.0016183842775939,0.0,0.0,0.0,0.0,4.002966042486721e-16,3.996498172678625e-16,5.551115123125783e-16,5.542145801496508e-16,4.002966042486721e-16,3.996498172678625e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,251,6,2,2,0,2,2,0,0,0,0.9074183791283816,0.0,0.0,0.0,0.0,5.551115123125783e-17,6.117481473604152e-17,2.237726045655905e-16,2.466035620531895e-16,5.551115123125783e-17,6.117481473604152e-17,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,252,2,10,1,1,2,2,0,8,0,3.010635282210243,2.643661557045001,2.643661557045,0.0,4.899524428182658e-16,2.643661557045001,0.0,2.643661557045001,2.9501362219075353e-16,2.643661557045001,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,253,7,2,2,1,2,2,0,0,0,0.7783251112446589,0.0,0.0,0.0,0.0,3.3422138886441676e-16,4.2941103150320633e-16,1.1102230246251565e-16,1.4264258066269287e-16,4.449557262054371e-16,5.716836316560389e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,254,7,5,1,1,4,4,0,1,0,2.160629095278567,0.8684999284704179,0.8684999284704173,0.0,1.902566198529091e-16,0.8684999284704175,2.055369942117746e-16,0.8684999284704173,0.0,0.8684999284704175,2.055369942117746e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,255,6,3,4,0,3,3,0,0,0,1.0945711127220472,0.0,0.0,0.0,0.0,5.881301029635769e-16,5.373155714853268e-16,2.482534153247273e-16,2.2680428200535584e-16,4.839349969133127e-16,4.4212293864565193e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,256,5,12,4,4,11,11,0,1,0,4.216495549787068,0.2568192464953903,0.25681924649538945,0.0,2.4197953847055982e-17,0.2568192464953905,5.266093662454938e-17,0.2568192464953905,2.501394489666096e-16,0.2568192464953905,5.266093662454938e-17,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,257,7,1,3,0,1,1,0,0,0,1.7816292525929378,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,258,2,1,0,0,1,1,0,0,0,0.8998328936252706,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,259,7,4,3,0,4,4,0,0,0,1.4207458879310997,0.0,0.0,0.0,0.0,1.4594788516769548e-15,1.0272624148166695e-15,7.243088545993919e-16,5.098088692370848e-16,1.6637146738769048e-15,1.1710149492669784e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,260,2,10,1,1,1,1,0,9,0,2.991773706689793,2.9788823754713065,2.9788823754713065,0.0,0.0,2.978882375471307,1.484367647382726e-16,2.978882375471307,1.484367647382726e-16,2.978882375471307,1.484367647382726e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,261,6,10,1,1,8,8,0,2,0,2.86852207800248,0.8859857625560646,0.8859857625560646,0.0,0.0,0.8859857625560648,3.8703659739592097e-17,0.8859857625560648,3.8703659739592097e-17,0.8859857625560648,3.8703659739592097e-17,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,262,5,5,0,0,4,4,0,1,0,2.4727735824121555,1.4577333963514987,1.4577333963514985,0.0,1.4525514094519219e-16,1.4577333963514985,8.979576880970636e-17,1.4577333963514987,8.979576880970636e-17,1.4577333963514985,8.979576880970636e-17,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,263,2,12,0,0,1,1,0,11,0,4.105231769992885,3.9263083399391805,3.9263083399391814,0.0,3.16210367388471e-16,3.926308339939181,1.0817640385035612e-16,3.926308339939181,1.0817640385035612e-16,3.926308339939181,1.0817640385035612e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,264,6,9,2,2,7,6,1,2,1,2.3450062685767836,0.44340053495757636,0.44196771256011813,0.03561706690677246,3.3990653838214054e-17,0.44340053495757603,1.420324166509328e-16,0.4419677125601184,1.1836034720911067e-16,0.44340053495757603,1.420324166509328e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,265,4,7,1,1,2,2,0,5,0,3.785734456464959,1.836247267926173,1.8362472679261734,0.0,9.295894368377959e-17,1.8362472679261728,5.865297935671167e-17,1.836247267926173,1.1730595871342334e-16,1.8362472679261728,5.865297935671167e-17,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,266,6,4,0,0,3,3,0,1,0,0.6488128626169024,0.2737591758633486,0.27375917586334864,0.0,9.890143552874313e-17,0.2737591758633485,8.555803133643314e-17,0.2737591758633485,1.7111606267286627e-16,0.27375917586334847,1.7111606267286627e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,267,8,10,4,4,10,10,0,0,0,2.651522908050906,0.0,0.0,0.0,0.0,3.1085242754385892e-15,1.1723542972229562e-15,3.855247595270185e-15,1.4539748397286594e-15,3.3171909197803795e-15,1.2510512014466418e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,268,7,8,2,2,7,6,1,1,1,2.652751333045024,0.7837616752722266,0.19590548900641164,0.7588829969123606,0.0,0.783761675272226,2.5111053813342405e-16,0.19590548900641203,1.4648114724449735e-16,0.783761675272226,2.5111053813342405e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,269,6,10,2,2,9,9,0,1,0,2.044990632752432,0.35568060627317777,0.35568060627318215,0.0,7.433367681051894e-16,0.3556806062731816,1.87300096812741e-15,0.3556806062731816,2.714494156706391e-16,0.3556806062731816,1.87300096812741e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,270,2,7,1,1,2,2,0,5,0,3.1028008404702643,3.0771171659460905,3.0771171659460896,0.0,5.53533189937856e-16,3.0771171659460896,2.862505411612277e-16,3.0771171659460896,0.0,3.0771171659460896,2.862505411612277e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,271,5,3,3,1,3,3,0,0,0,0.8040373677032612,0.0,0.0,0.0,0.0,1.6653345369377348e-16,2.0712153487278528e-16,4.611102534756203e-16,5.734935613661654e-16,1.6653345369377348e-16,2.0712153487278528e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,272,3,7,0,0,2,2,0,5,0,1.9261703059261843,0.9462812987790105,0.9462812987790106,0.0,5.984816768953955e-17,0.9462812987790107,1.1527776346768197e-16,0.9462812987790107,5.763888173384099e-17,0.9462812987790107,1.1527776346768197e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,273,6,4,0,0,3,3,0,1,0,0.9946033551949401,0.5034564605878289,0.503456460587829,0.0,1.122303687636067e-16,0.503456460587829,1.1162470132704863e-16,0.503456460587829,0.0,0.503456460587829,1.1162470132704863e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,274,2,11,1,1,1,1,0,10,0,2.6956352742922696,2.64712679233621,2.64712679233621,0.0,0.0,2.6471267923362096,1.6474380421018077e-16,2.6471267923362096,1.6474380421018077e-16,2.6471267923362096,1.6474380421018077e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,275,3,2,1,0,2,2,0,0,0,1.5105548186387552,0.0,0.0,0.0,0.0,5.551115123125783e-17,3.6748849195212927e-17,5.551115123125783e-17,3.6748849195212927e-17,5.551115123125783e-17,3.6748849195212927e-17,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,276,8,11,2,2,10,10,0,1,0,1.9105063828405973,0.18756989340319438,0.18756989340319435,0.0,1.9010487818402044e-18,0.18756989340319422,8.716717996312927e-17,0.18756989340319422,7.263931663594106e-17,0.18756989340319422,8.716717996312927e-17,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,277,3,9,2,2,6,5,1,3,1,2.7747266027650888,1.787312264592786,1.3165004011797845,1.2088473124663925,5.104733756246162e-15,1.7873122645927846,4.801437475759046e-16,1.3165004011797845,0.0,1.7873122645927844,5.601677055052219e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,278,6,6,2,2,6,6,0,0,0,3.3052959610677766,0.0,0.0,0.0,0.0,5.0392997405108116e-15,1.5246137713134968e-15,5.008401138854306e-15,1.5152655610411182e-15,5.236028833413848e-15,1.584133129101803e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,279,8,5,7,1,5,5,0,0,0,2.2192468232922056,0.0,0.0,0.0,0.0,3.489704890724912e-15,1.572472630848699e-15,1.5582722720639762e-15,7.021626687527764e-16,3.454203409104305e-15,1.5564755451491726e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,280,2,2,0,0,1,1,0,1,0,1.5793718254359639,0.3241350283442239,0.324135028344224,0.0,1.112708654201835e-17,0.32413502834422386,3.514761396730294e-17,0.3241350283442239,3.514761396730294e-17,0.3241350283442239,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,281,2,12,1,1,2,2,0,10,0,2.0081895997410046,1.8802858475886461,1.8802858475886461,0.0,0.0,1.8802858475886464,1.1056954231496285e-16,1.8802858475886464,1.1056954231496285e-16,1.8802858475886464,1.1056954231496285e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,282,3,8,2,2,6,5,1,2,1,3.2037861990791288,2.0833656245984558,2.0221261369119565,0.5014162065350968,5.354123397720936e-16,2.0833656245984575,5.544554876698179e-16,2.022126136911957,1.3861387191745446e-16,2.0833656245984575,5.544554876698179e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,283,5,2,2,0,2,2,0,0,0,0.8404311522406258,0.0,0.0,0.0,0.0,1.1102230246251565e-16,1.3210160304806097e-16,2.482534153247273e-16,2.953881643521578e-16,2.220446049250313e-16,2.6420320609612193e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,284,4,9,0,0,4,4,0,5,0,4.921591216269433,4.002498067350906,4.002498067350904,0.0,8.800358840142511e-16,4.002498067350904,5.413971095958054e-16,4.002498067350904,0.0,4.0024980673509045,3.6093140639720364e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,285,5,11,0,0,4,4,0,7,0,2.313487999290202,2.1454800059446386,2.1454800059446386,0.0,0.0,2.1454800059446377,3.8391313029184766e-16,2.1454800059446377,3.8391313029184766e-16,2.1454800059446377,3.8391313029184766e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,286,2,8,0,0,1,1,0,7,0,2.5848281283194434,2.4371159074720974,2.437115907472097,0.0,3.9880273622852064e-16,2.437115907472097,1.7180608837570662e-16,2.437115907472097,0.0,2.437115907472097,1.7180608837570662e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,287,2,11,0,0,1,1,0,10,0,3.2026733461666312,3.0433870233011886,3.0433870233011886,0.0,0.0,3.0433870233011886,0.0,3.0433870233011886,0.0,3.0433870233011886,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,288,4,8,0,0,2,2,0,6,0,2.736058533279804,2.5230463047699647,2.5230463047699643,0.0,2.3729000429582144e-16,2.523046304769965,1.6230983527889593e-16,2.5230463047699647,1.6230983527889593e-16,2.523046304769965,1.6230983527889593e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,289,5,10,0,0,4,4,0,6,0,3.8942686932818047,2.236460900858054,2.236460900858054,0.0,0.0,2.2364609008580536,1.1403661247519537e-16,2.236460900858053,2.2807322495039074e-16,2.2364609008580536,1.1403661247519537e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,290,2,7,0,0,1,1,0,6,0,2.190987903291204,2.07835666953763,2.0783566695376297,0.0,3.700413467766339e-16,2.0783566695376297,2.026890286262976e-16,2.0783566695376297,0.0,2.0783566695376297,2.026890286262976e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,291,4,7,0,0,4,4,0,3,0,3.1892697227363955,3.0685568323641528,3.0685568323641523,0.0,1.746416044459479e-16,3.0685568323641514,4.177343860421756e-16,3.068556832364151,4.177343860421756e-16,3.0685568323641514,4.177343860421756e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,292,2,11,0,0,1,1,0,10,0,3.682272583342486,3.665223970166262,3.665223970166262,0.0,0.0,3.665223970166262,0.0,3.665223970166262,0.0,3.665223970166262,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,293,7,10,4,4,10,10,0,0,0,2.2881655735687993,0.0,0.0,0.0,0.0,2.6649604357174423e-15,1.1646711525167144e-15,2.608867816598116e-15,1.1401569216554224e-15,2.7831371695171534e-15,1.2163180853981463e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,294,7,10,4,4,10,10,0,0,0,3.336728958270043,0.0,0.0,0.0,0.0,8.550702416352128e-15,2.5626002361262558e-15,7.862621094194655e-15,2.3563859074340583e-15,8.761177937932039e-15,2.6256786354245416e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,295,2,1,0,0,1,1,0,0,0,0.6983481491190495,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,296,3,11,0,0,2,2,0,9,0,1.7220545744307567,1.6756040637017249,1.6756040637017244,0.0,4.492598981631073e-16,1.6756040637017244,2.5788335424669162e-16,1.6756040637017244,0.0,1.6756040637017244,2.5788335424669162e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,297,8,4,7,1,4,4,0,0,0,0.8443124150990229,0.0,0.0,0.0,0.0,3.3537189618722464e-16,3.972130341680354e-16,2.237726045655905e-16,2.6503531224202825e-16,3.3537189618722464e-16,3.972130341680354e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,298,3,1,0,0,1,1,0,0,0,0.5639318124293925,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,299,8,2,0,0,2,2,0,0,0,0.6692581147299391,0.0,0.0,0.0,0.0,2.2887833992611187e-16,3.4198814312243265e-16,1.2412670766236366e-16,1.8546911114025357e-16,2.2887833992611187e-16,3.4198814312243265e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,300,5,3,3,1,3,3,0,0,0,1.1455059658907456,0.0,0.0,0.0,0.0,1.5700924586837752e-16,1.3706541086958644e-16,5.23691153334427e-16,4.57170166658368e-16,1.5700924586837752e-16,1.3706541086958644e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,301,4,1,1,1,1,1,0,0,0,2.4741382966935106,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,302,6,9,2,2,7,7,0,2,0,2.6550291488738127,0.7666560559598147,0.7666560559598143,0.0,7.874838343316083e-17,0.7666560559598151,1.6726340275338691e-16,0.7666560559598151,2.927109548184271e-16,0.7666560559598151,1.6726340275338691e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,303,3,2,0,0,2,2,0,0,0,0.7267861916492172,0.0,0.0,0.0,0.0,1.7772239894833365e-16,2.4453188708091366e-16,2.7755575615628914e-16,3.8189464707146115e-16,1.7772239894833365e-16,2.4453188708091366e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,304,2,12,1,1,2,2,0,10,0,2.6433498802562045,2.6426900023574524,2.642690002357452,0.0,3.8133983040646406e-16,2.6426900023574516,3.360048650139494e-16,2.642690002357452,0.0,2.6426900023574516,3.360048650139494e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,305,6,6,3,3,6,6,0,0,0,0.9983127650500881,0.0,0.0,0.0,0.0,5.215376242019743e-16,5.224190679118556e-16,6.883508658873538e-16,6.895142384088591e-16,5.883040438995288e-16,5.892983286355272e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,306,2,10,0,0,1,1,0,9,0,1.9567195024072639,1.8945520444687745,1.8945520444687742,0.0,1.1598800375498097e-16,1.8945520444687742,1.1347799449632911e-16,1.8945520444687742,0.0,1.8945520444687742,1.1347799449632911e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,307,5,8,1,1,3,3,0,5,0,1.8193881087999098,1.374399337376399,1.374399337376399,0.0,0.0,1.374399337376399,0.0,1.374399337376399,0.0,1.374399337376399,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,308,6,5,3,2,5,5,0,0,0,2.057968912498811,0.0,0.0,0.0,0.0,1.688305753616065e-15,8.203747604554937e-16,1.9999548636786832e-15,9.718100460761156e-16,1.7028447152542777e-15,8.274394743828578e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,309,2,7,1,1,2,2,0,5,0,2.3017166836279923,2.2217012122204336,2.2217012122204336,0.0,0.0,2.221701212220434,1.929382590867283e-16,2.221701212220434,1.929382590867283e-16,2.221701212220434,1.929382590867283e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,310,2,3,1,1,2,2,0,1,0,1.161715049585339,1.1060027977426286,1.1060027977426292,0.0,1.1516991185575459e-15,1.1060027977426288,1.911351712317815e-16,1.1060027977426288,3.82270342463563e-16,1.1060027977426288,1.911351712317815e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,311,3,9,2,2,4,3,1,5,1,3.7994125499945675,2.3564046524967392,2.342487332421618,0.25572638454515056,2.4803161604881726e-16,2.3564046524967397,1.1688365082930982e-16,2.3424873324216176,1.1688365082930982e-16,2.3564046524967397,1.1688365082930982e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,312,7,12,2,2,11,11,0,1,0,3.656349128531287,0.6184385715752243,0.6184385715752236,0.0,6.228395430622798e-17,0.6184385715752245,6.072850187974912e-17,0.6184385715752245,2.4291400751899647e-16,0.6184385715752245,6.072850187974912e-17,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,313,7,11,6,6,11,11,0,0,0,1.37947257157843,0.0,0.0,0.0,0.0,1.5677256260348795e-15,1.1364674139486843e-15,3.5697648407341855e-15,2.5877751499252816e-15,2.0715794791843112e-15,1.5017184986968996e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,314,6,8,4,4,8,8,0,0,0,2.7758025071571524,0.0,0.0,0.0,0.0,3.13084861418646e-15,1.1279075532621119e-15,2.0358293740687926e-15,7.334201078137199e-16,3.431379505097885e-15,1.2361756631642155e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,315,5,1,1,1,1,1,0,0,0,0.1908849681997816,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,316,5,6,3,3,6,6,0,0,0,1.3178388705502542,0.0,0.0,0.0,0.0,2.063081476116683e-15,1.5655035848618261e-15,1.2038530986592156e-15,9.135055320963142e-16,2.054662609310059e-15,1.5591151962698971e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,317,2,4,0,0,1,1,0,3,0,1.5534433083799735,1.5340648880997876,1.5340648880997874,0.0,3.680521842697877e-16,1.5340648880997874,1.4293705069713366e-16,1.5340648880997874,0.0,1.5340648880997874,1.4293705069713366e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,318,8,10,7,7,10,10,0,0,0,3.670956519036361,0.0,0.0,0.0,0.0,9.023038761743073e-15,2.4579530471016456e-15,2.8066100982130124e-15,7.645446312586011e-16,8.890930535115823e-15,2.421965634572464e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,319,4,3,0,0,2,2,0,1,0,1.8254973432795052,0.879368215006633,0.8793682150066328,0.0,1.3326245529191746e-16,0.879368215006633,0.0,0.879368215006633,1.2163512904714956e-16,0.879368215006633,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,320,7,3,6,1,3,3,0,0,0,1.7118569151625516,0.0,0.0,0.0,0.0,4.710277376051325e-16,2.7515602117972896e-16,6.280369834735101e-16,3.668746949063053e-16,6.377745716588144e-16,3.7256301388849063e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,321,8,1,4,0,1,1,0,0,0,0.6840659215135659,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,322,8,3,5,0,3,3,0,0,0,0.4193681533086304,0.0,0.0,0.0,0.0,2.7476618026966064e-16,6.551908582038865e-16,5.367672863358296e-16,1.2799428905151038e-15,3.065703529144609e-16,7.310291697062726e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,323,3,5,2,2,4,4,0,1,0,2.951699037122131,0.9884973101720906,0.9884973101720911,0.0,1.0194268536851024e-16,0.9884973101720909,7.522603156096902e-17,0.9884973101720909,7.522603156096902e-17,0.9884973101720909,7.522603156096902e-17,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,324,3,6,0,0,1,1,0,5,0,2.311510204465807,1.7858925290221186,1.785892529022119,0.0,2.4934453027769235e-16,1.7858925290221186,0.0,1.7858925290221184,2.8818121308230967e-16,1.7858925290221186,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,325,3,6,0,0,2,2,0,4,0,3.2401671698458623,2.7924839276900437,2.7924839276900446,0.0,5.07594178406568e-16,2.7924839276900433,1.3705749937315375e-16,2.7924839276900437,2.741149987463075e-16,2.7924839276900433,1.3705749937315375e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,326,2,7,1,1,2,2,0,5,0,2.2262947741431653,2.218224466673229,2.2182244666732296,0.0,3.5839742336148007e-16,2.2182244666732287,1.9947457767400965e-16,2.2182244666732287,3.989491553480193e-16,2.2182244666732287,1.9947457767400965e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,327,7,4,6,0,4,4,0,0,0,2.2727785648555527,0.0,0.0,0.0,0.0,7.120157239281594e-15,3.1327984826071776e-15,3.151938613794234e-15,1.3868216915335774e-15,6.962612140293325e-15,3.0634802034644477e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,328,3,11,0,0,2,2,0,9,0,3.0260108363294735,2.3458283866702407,2.3458283866702416,0.0,4.849860683447069e-16,2.345828386670241,1.4675730982799096e-16,2.3458283866702407,2.935146196559819e-16,2.345828386670241,1.4675730982799096e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,329,6,7,4,4,7,7,0,0,0,3.441582026350942,0.0,0.0,0.0,0.0,1.3105695222509742e-15,3.808043836283488e-16,1.8655303690254804e-15,5.420560529261813e-16,1.3662574612234395e-15,3.969852965184334e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,330,5,6,1,1,3,3,0,3,0,2.145990876014625,1.277460202162973,1.277460202162973,0.0,0.0,1.2774602021629733,1.0346950092229472e-16,1.277460202162973,0.0,1.2774602021629733,1.0346950092229472e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,331,2,5,0,0,1,1,0,4,0,1.5965900187981605,1.4749720793905825,1.4749720793905823,0.0,1.7421413996427717e-16,1.4749720793905825,0.0,1.4749720793905823,0.0,1.4749720793905825,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,332,6,5,2,2,4,3,1,1,1,2.816532776823666,0.2114847524921591,0.1288095213839623,0.16773165395209225,9.184381751280108e-18,0.211484752492158,3.84326238954789e-16,0.12880952138396237,2.956355684267608e-17,0.211484752492158,3.84326238954789e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,333,8,9,7,7,9,9,0,0,0,3.1948932846437317,0.0,0.0,0.0,0.0,4.0250609045304974e-15,1.25984204977267e-15,9.239897405421145e-15,2.892083266077384e-15,4.4749571822259e-15,1.4006593596521051e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,334,2,9,0,0,1,1,0,8,0,2.2795740638609043,2.2670702055231726,2.2670702055231726,0.0,0.0,2.2670702055231726,0.0,2.2670702055231726,0.0,2.2670702055231726,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,335,7,11,1,1,4,4,0,7,0,3.110887968892631,2.583179366959433,2.5831793669594356,0.0,1.3766474454318278e-15,2.5831793669594347,5.710127967200864e-16,2.5831793669594347,2.855063983600432e-16,2.5831793669594347,5.710127967200864e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,336,4,10,1,1,6,6,0,4,0,4.071161930081948,2.1738647128524144,2.1738647128524127,0.0,4.28699967219991e-16,2.1738647128524136,2.1816337324667582e-16,2.1738647128524136,2.1816337324667582e-16,2.1738647128524136,2.1816337324667582e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,337,4,5,1,1,2,2,0,3,0,2.526718877553217,1.900215264915161,1.9002152649151605,0.0,2.7823794838423526e-16,1.9002152649151611,8.78786345792656e-17,1.9002152649151614,3.515145383170624e-16,1.9002152649151611,8.78786345792656e-17,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,338,2,1,1,1,1,1,0,0,0,0.4644913640389366,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,339,6,8,0,0,4,4,0,4,0,4.001489222331786,3.3542992888074763,3.354299288807476,0.0,1.10939680160418e-16,3.354299288807475,3.3294295086813606e-16,3.3542992888074745,3.3294295086813606e-16,3.3542992888074745,4.4392393449084807e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,340,2,12,0,0,1,1,0,11,0,2.8492750824307653,2.8472833563579494,2.8472833563579494,0.0,0.0,2.84728335635795,1.55860419581251e-16,2.84728335635795,1.55860419581251e-16,2.84728335635795,1.55860419581251e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,341,7,9,0,0,6,6,0,3,0,2.1770834956006135,0.5411905655222035,0.5411905655222031,0.0,7.027183811980616e-17,0.5411905655222037,1.0199177265076537e-16,0.5411905655222037,2.549794316269134e-16,0.5411905655222037,1.0199177265076537e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,342,4,6,0,0,4,4,0,2,0,1.339663817194676,0.6950371300955298,0.69503713009553,0.0,1.546530833445266e-16,0.69503713009553,1.6574651197940389e-16,0.69503713009553,0.0,0.69503713009553,1.6574651197940389e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,343,2,10,0,0,1,1,0,9,0,3.515014016794414,2.9893329435176987,2.989332943517698,0.0,4.3131776369093176e-16,2.989332943517698,2.5268133084434095e-16,2.989332943517698,0.0,2.989332943517698,2.5268133084434095e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,344,3,6,0,0,2,2,0,4,0,2.632582595612801,2.1413503177348288,2.141350317734829,0.0,2.563103837729477e-16,2.1413503177348296,3.3737912769774996e-16,2.1413503177348296,1.6868956384887498e-16,2.1413503177348296,3.3737912769774996e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,345,5,1,3,0,1,1,0,0,0,0.8876664022812628,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,346,3,10,2,2,6,5,1,4,1,1.5217257593048954,0.5772910541386955,0.5685594604540446,0.1000255023320143,8.689913640362638e-17,0.5772910541386952,2.1887446233392777e-16,0.5685594604540445,7.295815411130926e-17,0.5772910541386952,2.1887446233392777e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,347,6,10,3,3,9,9,0,1,0,4.130802639973716,0.1987122206907031,0.19871222069070277,0.0,7.726360295564744e-18,0.19871222069070316,1.3438345055287135e-17,0.19871222069070316,9.406841538700994e-17,0.19871222069070316,1.3438345055287135e-17,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,348,4,3,3,2,3,2,1,0,1,1.8350958344276211,1.3641828424772313,0.0,1.3641828424772313,0.0,1.3641828424772313,0.0,8.95090418262362e-16,4.877622200812999e-16,1.3641828424772313,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,349,2,6,0,0,1,1,0,5,0,1.9123110821553257,1.9094720482723466,1.909472048272347,0.0,4.857503573488449e-16,1.9094720482723477,5.80566119699441e-16,1.9094720482723477,3.4833967181966463e-16,1.9094720482723477,5.80566119699441e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,350,2,6,0,0,1,1,0,5,0,2.1477114575231955,2.139266640099853,2.139266640099853,0.0,0.0,2.139266640099853,0.0,2.139266640099853,0.0,2.139266640099853,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,351,2,6,0,0,1,1,0,5,0,1.8810057933084285,1.7845746861901213,1.7845746861901215,0.0,1.2551335972393027e-16,1.7845746861901215,1.1804567838915883e-16,1.7845746861901215,0.0,1.7845746861901215,1.1804567838915883e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,352,7,11,2,2,9,9,0,2,0,3.706949477480306,1.272942331199318,1.2729423311993184,0.0,8.079358808215992e-17,1.2729423311993182,5.989954982498436e-17,1.2729423311993182,5.989954982498436e-17,1.2729423311993182,5.989954982498436e-17,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,353,5,6,2,2,6,6,0,0,0,2.5177443616596613,0.0,0.0,0.0,0.0,2.1957186590691823e-15,8.720975379810982e-16,1.5413774725113876e-14,6.1220570919890115e-15,2.2135397831336952e-15,8.79175748277542e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,354,8,3,5,0,3,3,0,0,0,1.2398019575312023,0.0,0.0,0.0,0.0,2.830524433501838e-16,2.283045623785121e-16,1.1116099371267112e-15,8.966028246480932e-16,2.5589376332604516e-16,2.063989024792333e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,355,7,9,2,2,8,8,0,1,0,3.926737339883819,1.7539245767737017,1.7539245767736993,0.0,5.472176764114443e-16,1.7539245767737008,2.261873771588715e-16,1.7539245767737006,3.3928106573830727e-16,1.7539245767737008,2.261873771588715e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,356,4,6,0,0,1,1,0,5,0,1.3605408659433718,1.3605341892777016,1.3605341892777014,0.0,3.598639131569503e-16,1.3605341892777016,0.0,1.3605341892777016,1.6320318667610917e-16,1.3605341892777016,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,357,8,1,3,0,1,1,0,0,0,0.45673678314590854,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,358,5,4,3,2,4,4,0,0,0,2.2205012231071333,0.0,0.0,0.0,0.0,1.5029073952766851e-15,6.768325005350262e-16,9.579609885685087e-16,4.3141655523523644e-16,1.5029073952766851e-15,6.768325005350262e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,359,3,7,0,0,1,1,0,6,0,1.9787838503939421,1.9477673920938863,1.9477673920938867,0.0,4.536631436963746e-16,1.9477673920938863,0.0,1.9477673920938863,2.244253255663331e-16,1.9477673920938863,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,360,7,5,3,1,5,5,0,0,0,1.7841374427336132,0.0,0.0,0.0,0.0,8.532300504426548e-16,4.78231121664795e-16,1.8612798779237258e-15,1.0432379441977949e-15,8.617648093045562e-16,4.830148107783561e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,361,3,9,2,2,6,5,1,3,1,2.3553431205137842,1.664435742226238,1.6630470419728673,0.06797702689515724,2.883054225685438e-16,1.6644357422262377,9.427272102783711e-17,1.663047041972867,1.8854544205567423e-16,1.6644357422262377,9.427272102783711e-17,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,362,6,12,2,2,6,5,1,6,1,2.6880762034731025,2.2842518903796294,2.1106041406169154,0.8735884959828876,2.1510728212435184e-16,2.284251890379629,1.6520707607778438e-16,2.110604140616915,1.6520707607778438e-16,2.284251890379629,1.6520707607778438e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,363,7,4,4,2,4,4,0,0,0,4.050609033018253,0.0,0.0,0.0,0.0,3.464113782410732e-15,8.552081314620231e-16,7.895522200076687e-15,1.9492185337357656e-15,3.0531133177191805e-15,7.537417935999114e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,364,6,3,2,1,3,3,0,0,0,1.9974815354474178,0.0,0.0,0.0,0.0,5.438959822042073e-16,2.7229086855232405e-16,6.280369834735101e-16,3.1441441251312266e-16,7.364386412590295e-16,3.6868357889179386e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,365,2,4,0,0,1,1,0,3,0,2.0803805494437633,2.0388332853246216,2.0388332853246216,0.0,0.0,2.038833285324621,2.1346537294284927e-16,2.038833285324621,2.1346537294284927e-16,2.038833285324621,2.1346537294284927e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,366,5,9,0,0,4,4,0,5,0,3.464766467793112,3.148936770903626,3.148936770903626,0.0,0.0,3.148936770903626,0.0,3.148936770903626,0.0,3.148936770903626,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,367,4,7,1,1,3,3,0,4,0,3.5069086263369758,2.8036391389673323,2.8036391389673323,0.0,0.0,2.8036391389673323,0.0,2.8036391389673323,0.0,2.8036391389673323,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,368,3,5,1,1,3,3,0,2,0,2.420127781236297,2.252737585139257,2.2527375851392577,0.0,6.065737529156345e-16,2.2527375851392573,1.8349824884998604e-16,2.2527375851392573,1.8349824884998604e-16,2.2527375851392573,1.8349824884998604e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,369,4,7,0,0,4,4,0,3,0,2.199185421451061,1.1253520081239394,1.1253520081239385,0.0,4.131987881770664e-16,1.1253520081239383,5.048337506223608e-16,1.1253520081239383,1.0096675012447217e-16,1.1253520081239383,5.048337506223608e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,370,8,6,3,1,6,6,0,0,0,1.9251728367323697,0.0,0.0,0.0,0.0,1.9875783008292022e-15,1.0324155124704307e-15,1.8444410139024814e-15,9.580651558709315e-16,1.859416423549057e-15,9.65843891037377e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,371,3,11,2,2,4,3,1,7,1,3.516532106898731,2.6376489178924607,2.555372326305243,0.6536544102295995,5.207257442691962e-16,2.637648917892461,1.262861240421632e-16,2.5553723263052435,1.262861240421632e-16,2.637648917892461,1.262861240421632e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,372,3,6,1,1,3,3,0,3,0,1.7015708610727167,1.3902088231602003,1.3902088231602003,0.0,0.0,1.3902088231602,2.609877848813752e-16,1.3902088231602,2.609877848813752e-16,1.3902088231602,2.609877848813752e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,373,4,5,3,3,5,4,1,0,1,1.9975930154540655,0.5544414312413231,0.0,0.5544414312413231,0.0,0.5544414312413232,5.557803897170694e-17,8.456505612490443e-16,4.233347607379487e-16,0.5544414312413232,5.557803897170694e-17,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,374,4,5,2,2,5,5,0,0,0,3.819730739138905,0.0,0.0,0.0,0.0,2.3288234633381844e-15,6.096826248708775e-16,1.5059797815742444e-15,3.9426333540822897e-16,2.3811631099687442e-15,6.233850688924576e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,375,3,7,2,2,4,4,0,3,0,1.404521417051782,1.000719540766413,1.0007195407664131,0.0,2.2511969368347423e-16,1.000719540766413,0.0,1.000719540766413,1.5809271558928814e-16,1.000719540766413,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,376,4,4,2,2,3,3,0,1,0,0.8549000776452417,0.4652941882860205,0.4652941882860203,0.0,2.278614075653565e-16,0.4652941882860204,6.493291167332578e-17,0.4652941882860204,1.2986582334665156e-16,0.4652941882860204,6.493291167332578e-17,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,377,2,9,0,0,1,1,0,8,0,3.154492548691573,2.885533674115768,2.885533674115768,0.0,0.0,2.885533674115768,0.0,2.885533674115768,0.0,2.885533674115768,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,378,7,10,5,5,10,10,0,0,0,4.276664888221762,0.0,0.0,0.0,0.0,4.597785662340756e-15,1.0750867282127677e-15,6.232706707805404e-15,1.457375518238691e-15,4.790307822731883e-15,1.1201036199784392e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,379,5,11,0,0,4,4,0,7,0,2.4233300713102257,2.256370313065866,2.2563703130658666,0.0,3.024858540424172e-16,2.256370313065867,3.665115331234727e-16,2.256370313065867,1.8325576656173635e-16,2.256370313065867,3.665115331234727e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,380,7,2,6,0,2,2,0,0,0,0.9915794235075782,0.0,0.0,0.0,0.0,2.3714374201337736e-16,2.3915758676648756e-16,3.417008968066607e-16,3.4460264977861273e-16,8.326672684688674e-17,8.397383494742352e-17,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,381,4,1,1,0,1,1,0,0,0,0.5773084067253437,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,382,6,1,0,0,1,1,0,0,0,1.0391527548705872,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,383,6,11,3,3,11,11,0,0,0,4.103451197802686,0.0,0.0,0.0,0.0,7.295440987296802e-15,1.777879310762453e-15,1.2936837767526316e-14,3.1526725051473083e-15,7.911458933005319e-15,1.9280012242479556e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,384,8,8,3,3,8,8,0,0,0,2.903513490607273,0.0,0.0,0.0,0.0,3.930428636919757e-15,1.3536801704674373e-15,3.917766108994833e-15,1.3493190652182671e-15,4.0466068204309195e-15,1.3936931354104256e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,385,8,7,0,0,7,7,0,0,0,1.6667158383864464,0.0,0.0,0.0,0.0,1.1751340001779618e-15,7.050595987109676e-16,1.2190354978790368e-15,7.313997202181683e-16,1.2112892222267999e-15,7.267520919459512e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,386,7,11,6,6,11,11,0,0,0,2.5623843363460024,0.0,0.0,0.0,0.0,7.795278303327133e-15,3.042197141449637e-15,4.778313999383e-15,1.8647920733846453e-15,7.859779188766372e-15,3.067369354893315e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,387,3,8,1,1,3,3,0,5,0,2.416473705901231,2.2532083125148294,2.2532083125148294,0.0,0.0,2.2532083125148277,7.351029043114512e-16,2.2532083125148277,7.351029043114512e-16,2.2532083125148277,7.351029043114512e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,388,8,10,3,3,9,8,1,1,1,3.496883388948862,2.3842606907376234,2.146404601417257,1.0380974561241767,9.442375537008912e-16,2.3842606907376247,3.8098714808750256e-16,2.146404601417256,2.53991432058335e-16,2.3842606907376247,3.8098714808750256e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,389,7,3,1,0,3,3,0,0,0,1.7351994398519321,0.0,0.0,0.0,0.0,1.3534401051968683e-15,7.799910915787063e-16,6.672892949406044e-16,3.845605753523903e-16,1.1355431502218945e-15,6.544165034532241e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,390,4,5,3,3,5,5,0,0,0,2.1959297373046884,0.0,0.0,0.0,0.0,3.95593029569045e-15,1.8014830932368577e-15,2.973872635617537e-15,1.3542658424343328e-15,4.1584357555350936e-15,1.8937016448619206e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,391,7,12,3,3,12,9,3,0,3,2.6064185718748556,1.7474237248027933,0.0,1.7474237248027933,0.0,1.7474237248027944,4.259573027161743e-16,1.2485012023821595e-14,4.790102464179744e-15,1.7474237248027944,4.259573027161743e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,392,8,9,1,1,7,7,0,2,0,3.3093155623907067,0.6633405835764489,0.6633405835764485,0.0,4.055028004848963e-17,0.6633405835764488,3.354841820594203e-17,0.6633405835764488,6.709683641188406e-17,0.6633405835764488,3.354841820594203e-17,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,393,3,3,0,0,2,2,0,1,0,1.404083958699977,1.3225251856943168,1.322525185694317,0.0,2.252599927459435e-16,1.3225251856943165,1.5814197117572621e-16,1.3225251856943168,1.5814197117572621e-16,1.3225251856943165,1.5814197117572621e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,394,5,6,4,3,4,4,0,2,0,1.9597148479372708,0.9916819396902673,0.9916819396902671,0.0,1.1563370870332043e-16,0.9916819396902672,5.665227396698757e-17,0.9916819396902672,5.665227396698757e-17,0.9916819396902672,5.665227396698757e-17,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,395,3,11,1,1,1,1,0,10,0,1.8911209325039138,1.7648584097219406,1.7648584097219406,0.0,0.0,1.7648584097219406,0.0,1.7648584097219406,0.0,1.7648584097219406,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,396,6,10,3,3,8,8,0,2,0,3.2236799524481055,2.4150592837100224,2.41505928371002,0.0,1.0255990879841552e-15,2.4150592837100215,2.755169349319652e-16,2.4150592837100215,4.1327540239794775e-16,2.4150592837100215,2.755169349319652e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,397,5,8,2,2,8,8,0,0,0,2.215777775721833,0.0,0.0,0.0,0.0,3.2303066466954006e-15,1.4578658031909652e-15,2.086402053093202e-14,9.41611598398452e-15,2.583095873623273e-15,1.1657738884856262e-15,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,398,2,11,0,0,1,1,0,10,0,2.2860894681351924,2.2629398352910957,2.262939835291095,0.0,3.3989421009276686e-16,2.2629398352910957,0.0,2.2629398352910957,1.9425714349330116e-16,2.2629398352910957,0.0,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,mixed,399,4,12,3,3,10,9,1,2,1,4.070536105963065,3.131845609055261,1.7546191783693015,2.594179727362266,3.2162384865789086e-16,3.13184560905526,2.1819691475012418e-16,1.754619178369301,1.0909845737506209e-16,3.13184560905526,2.1819691475012418e-16,0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,infimum_not_attained,1,1,1,,,1,1,0,,,,0.0,,,,,,,,0.1,,,single_task_n1,0.1,1,1,"C = (t), invertible for every t != 0; error |t| -> 0 but never 0, so the infimum 0 is not attained",,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,infimum_not_attained,2,1,1,,,1,1,0,,,,0.0,,,,,,,,0.01,,,single_task_n1,0.01,1,1,"C = (t), invertible for every t != 0; error |t| -> 0 but never 0, so the infimum 0 is not attained",,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,infimum_not_attained,3,1,1,,,1,1,0,,,,0.0,,,,,,,,0.001,,,single_task_n1,0.001,1,1,"C = (t), invertible for every t != 0; error |t| -> 0 but never 0, so the infimum 0 is not attained",,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,infimum_not_attained,4,1,1,,,1,1,0,,,,0.0,,,,,,,,0.0001,,,single_task_n1,0.0001,1,1,"C = (t), invertible for every t != 0; error |t| -> 0 but never 0, so the infimum 0 is not attained",,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,infimum_not_attained,5,1,1,,,1,1,0,,,,0.0,,,,,,,,1e-05,,,single_task_n1,1e-05,1,1,"C = (t), invertible for every t != 0; error |t| -> 0 but never 0, so the infimum 0 is not attained",,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,infimum_not_attained,6,1,1,,,1,1,0,,,,0.0,,,,,,,,1e-06,,,single_task_n1,1e-06,1,1,"C = (t), invertible for every t != 0; error |t| -> 0 but never 0, so the infimum 0 is not attained",,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,infimum_not_attained,7,1,1,,,1,1,0,,,,0.0,,,,,,,,1e-07,,,single_task_n1,1e-07,1,1,"C = (t), invertible for every t != 0; error |t| -> 0 but never 0, so the infimum 0 is not attained",,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,infimum_not_attained,8,1,1,,,1,1,0,,,,0.0,,,,,,,,1e-08,,,single_task_n1,1e-08,1,1,"C = (t), invertible for every t != 0; error |t| -> 0 but never 0, so the infimum 0 is not attained",,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,infimum_not_attained,9,1,1,,,1,1,0,,,,0.0,,,,,,,,1e-09,,,single_task_n1,1e-09,1,1,"C = (t), invertible for every t != 0; error |t| -> 0 but never 0, so the infimum 0 is not attained",,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,infimum_not_attained,10,1,1,,,1,1,0,,,,0.0,,,,,,,,1e-10,,,single_task_n1,1e-10,1,1,"C = (t), invertible for every t != 0; error |t| -> 0 but never 0, so the infimum 0 is not attained",,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,infimum_not_attained,11,1,1,,,1,1,0,,,,0.0,,,,,,,,1e-11,,,single_task_n1,1e-11,1,1,"C = (t), invertible for every t != 0; error |t| -> 0 but never 0, so the infimum 0 is not attained",,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,infimum_not_attained,12,1,1,,,1,1,0,,,,0.0,,,,,,,,1e-12,,,single_task_n1,1e-12,1,1,"C = (t), invertible for every t != 0; error |t| -> 0 but never 0, so the infimum 0 is not attained",,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,cone_not_closed,1,2,2,,,2,2,0,,,,0.0,,,,,,,,1.1,,,open_half_plane,0.1,,,"y = (C_11, C_21); C > 0 forces C_11 > 0, so the image is the open half plane {y_1 > 0} and the infimum 1 at y* = (-1, 5) is never reached",1.0,0.04999500000005,1,0.10000000000000009,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,cone_not_closed,2,2,2,,,2,2,0,,,,0.0,,,,,,,,1.01,,,open_half_plane,0.01,,,"y = (C_11, C_21); C > 0 forces C_11 > 0, so the image is the open half plane {y_1 > 0} and the infimum 1 at y* = (-1, 5) is never reached",1.0,0.004999995,1,0.010000000000000009,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,cone_not_closed,3,2,2,,,2,2,0,,,,0.0,,,,,,,,1.001,,,open_half_plane,0.001,,,"y = (C_11, C_21); C > 0 forces C_11 > 0, so the image is the open half plane {y_1 > 0} and the infimum 1 at y* = (-1, 5) is never reached",1.0,0.000499999995,1,0.0009999999999998899,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,cone_not_closed,4,2,2,,,2,2,0,,,,0.0,,,,,,,,1.0001,,,open_half_plane,0.0001,,,"y = (C_11, C_21); C > 0 forces C_11 > 0, so the image is the open half plane {y_1 > 0} and the infimum 1 at y* = (-1, 5) is never reached",1.0,4.999999999500001e-05,1,9.999999999998899e-05,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,cone_not_closed,5,2,2,,,2,2,0,,,,0.0,,,,,,,,1.00001,,,open_half_plane,1e-05,,,"y = (C_11, C_21); C > 0 forces C_11 > 0, so the image is the open half plane {y_1 > 0} and the infimum 1 at y* = (-1, 5) is never reached",1.0,4.999999999995002e-06,1,1.0000000000065512e-05,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,cone_not_closed,6,2,2,,,2,2,0,,,,0.0,,,,,,,,1.000001,,,open_half_plane,1e-06,,,"y = (C_11, C_21); C > 0 forces C_11 > 0, so the image is the open half plane {y_1 > 0} and the infimum 1 at y* = (-1, 5) is never reached",1.0,4.99999999999995e-07,1,9.999999999177334e-07,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,cone_not_closed,7,2,2,,,2,2,0,,,,0.0,,,,,,,,1.0000001,,,open_half_plane,1e-07,,,"y = (C_11, C_21); C > 0 forces C_11 > 0, so the image is the open half plane {y_1 > 0} and the infimum 1 at y* = (-1, 5) is never reached",1.0,4.999999999999999e-08,1,1.0000000005838672e-07,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,cone_not_closed,8,2,2,,,2,2,0,,,,0.0,,,,,,,,1.00000001,,,open_half_plane,1e-08,,,"y = (C_11, C_21); C > 0 forces C_11 > 0, so the image is the open half plane {y_1 > 0} and the infimum 1 at y* = (-1, 5) is never reached",1.0,5e-09,1,9.99999993922529e-09,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,cone_not_closed,9,2,2,,,2,2,0,,,,0.0,,,,,,,,1.000000001,,,open_half_plane,1e-09,,,"y = (C_11, C_21); C > 0 forces C_11 > 0, so the image is the open half plane {y_1 > 0} and the infimum 1 at y* = (-1, 5) is never reached",1.0,5e-10,1,1.000000082740371e-09,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,cone_not_closed,10,2,2,,,2,2,0,,,,0.0,,,,,,,,1.0000000001,,,open_half_plane,1e-10,,,"y = (C_11, C_21); C > 0 forces C_11 > 0, so the image is the open half plane {y_1 > 0} and the infimum 1 at y* = (-1, 5) is never reached",1.0,5.000000000000001e-11,1,1.000000082740371e-10,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,cone_not_closed,11,2,2,,,2,2,0,,,,0.0,,,,,,,,1.00000000001,,,open_half_plane,1e-11,,,"y = (C_11, C_21); C > 0 forces C_11 > 0, so the image is the open half plane {y_1 > 0} and the infimum 1 at y* = (-1, 5) is never reached",1.0,5e-12,1,1.000000082740371e-11,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,cone_not_closed,12,2,2,,,2,2,0,,,,0.0,,,,,,,,1.000000000001,,,open_half_plane,1e-12,,,"y = (C_11, C_21); C > 0 forces C_11 > 0, so the image is the open half plane {y_1 > 0} and the infimum 1 at y* = (-1, 5) is never reached",1.0,5e-13,1,1.000088900582341e-12,,,,,,,,,,,,,,,,,,,,,,,,,,,
4,higham_floor_not_attained_pd,1,2,3,,,3,3,0,,,,,,,,,,,,3.203123475609394,,,three_self_adjoint_tasks,0.1,,,"C = [[1,-1],[-1,1]] + t I is positive definite for every t > 0 and its error exceeds 3; the value 3 is reached only at t = 0, where C is singular",,0.10000000000000009,1,0.2031234756093938,3.0,,,,,,,,,,,,,,,,,,,,,,,,,,
4,higham_floor_not_attained_pd,2,2,3,,,3,3,0,,,,,,,,,,,,3.020033112401253,,,three_self_adjoint_tasks,0.01,,,"C = [[1,-1],[-1,1]] + t I is positive definite for every t > 0 and its error exceeds 3; the value 3 is reached only at t = 0, where C is singular",,0.010000000000000009,1,0.02003311240125294,3.0,,,,,,,,,,,,,,,,,,,,,,,,,,
4,higham_floor_not_attained_pd,3,2,3,,,3,3,0,,,,,,,,,,,,3.0020003331112406,,,three_self_adjoint_tasks,0.001,,,"C = [[1,-1],[-1,1]] + t I is positive definite for every t > 0 and its error exceeds 3; the value 3 is reached only at t = 0, where C is singular",,0.0009999999999998899,1,0.002000333111240593,3.0,,,,,,,,,,,,,,,,,,,,,,,,,,
4,higham_floor_not_attained_pd,4,2,3,,,3,3,0,,,,,,,,,,,,3.000200003333111,,,three_self_adjoint_tasks,0.0001,,,"C = [[1,-1],[-1,1]] + t I is positive definite for every t > 0 and its error exceeds 3; the value 3 is reached only at t = 0, where C is singular",,9.999999999998899e-05,1,0.00020000333311109841,3.0,,,,,,,,,,,,,,,,,,,,,,,,,,
4,higham_floor_not_attained_pd,5,2,3,,,3,3,0,,,,,,,,,,,,3.0000200000333335,,,three_self_adjoint_tasks,1e-05,,,"C = [[1,-1],[-1,1]] + t I is positive definite for every t > 0 and its error exceeds 3; the value 3 is reached only at t = 0, where C is singular",,1.0000000000121023e-05,1,2.0000033333467115e-05,3.0,,,,,,,,,,,,,,,,,,,,,,,,,,
4,higham_floor_not_attained_pd,6,2,3,,,3,3,0,,,,,,,,,,,,3.000002000000333,,,three_self_adjoint_tasks,1e-06,,,"C = [[1,-1],[-1,1]] + t I is positive definite for every t > 0 and its error exceeds 3; the value 3 is reached only at t = 0, where C is singular",,9.999999999177334e-07,1,2.000000332902374e-06,3.0,,,,,,,,,,,,,,,,,,,,,,,,,,
4,higham_floor_not_attained_pd,7,2,3,,,3,3,0,,,,,,,,,,,,3.0000002000000032,,,three_self_adjoint_tasks,1e-07,,,"C = [[1,-1],[-1,1]] + t I is positive definite for every t > 0 and its error exceeds 3; the value 3 is reached only at t = 0, where C is singular",,1.0000000011389787e-07,1,2.000000032253979e-07,3.0,,,,,,,,,,,,,,,,,,,,,,,,,,
4,higham_floor_not_attained_pd,8,2,3,,,3,3,0,,,,,,,,,,,,3.00000002,,,three_self_adjoint_tasks,1e-08,,,"C = [[1,-1],[-1,1]] + t I is positive definite for every t > 0 and its error exceeds 3; the value 3 is reached only at t = 0, where C is singular",,9.99999993922529e-09,1,1.999999987845058e-08,3.0,,,,,,,,,,,,,,,,,,,,,,,,,,
4,higham_floor_not_attained_pd,9,2,3,,,3,3,0,,,,,,,,,,,,3.000000002,,,three_self_adjoint_tasks,1e-09,,,"C = [[1,-1],[-1,1]] + t I is positive definite for every t > 0 and its error exceeds 3; the value 3 is reached only at t = 0, where C is singular",,1.000000082740371e-09,1,2.000000165480742e-09,3.0,,,,,,,,,,,,,,,,,,,,,,,,,,
4,higham_floor_not_attained_pd,10,2,3,,,3,3,0,,,,,,,,,,,,3.0000000002,,,three_self_adjoint_tasks,1e-10,,,"C = [[1,-1],[-1,1]] + t I is positive definite for every t > 0 and its error exceeds 3; the value 3 is reached only at t = 0, where C is singular",,1.000000082740371e-10,1,2.000000165480742e-10,3.0,,,,,,,,,,,,,,,,,,,,,,,,,,
4,higham_floor_not_attained_pd,11,2,3,,,3,3,0,,,,,,,,,,,,3.00000000002,,,three_self_adjoint_tasks,1e-11,,,"C = [[1,-1],[-1,1]] + t I is positive definite for every t > 0 and its error exceeds 3; the value 3 is reached only at t = 0, where C is singular",,1.000000082740371e-11,1,2.000000165480742e-11,3.0,,,,,,,,,,,,,,,,,,,,,,,,,,
4,higham_floor_not_attained_pd,12,2,3,,,3,3,0,,,,,,,,,,,,3.000000000002,,,three_self_adjoint_tasks,1e-12,,,"C = [[1,-1],[-1,1]] + t I is positive definite for every t > 0 and its error exceeds 3; the value 3 is reached only at t = 0, where C is singular",,1.000088900582341e-12,1,2.000177801164682e-12,3.0,,,,,,,,,,,,,,,,,,,,,,,,,,
4,higham_counterexample,0,2,3,,,3,3,0,0,0,3.3166247903554,0.0,,,,,,,,,,,three_self_adjoint_tasks,,,,"f_j = g_j = e_1, e_2, e_1 + e_2 on n = 2, y* = (1, 1, -3): delta_L = 0; the exact floor over C >= 0 is 3, attained at the SINGULAR psd C = [[1,-1],[-1,1]] and by no C > 0; the identity gives y = (1, 1, 2) and an error of 5; the Higham truncation of B returns 3/2",,,,,3.0,3.0,1.5,1.5,2.0,0.999999996186228,-0.9999999979635766,0.9999999997409255,0.999999996186228,0.9999999997409255,2.220446049250313e-16,1.0,-1.0,1.0,1.0,1.0,0.0,3.0,0.0,2.0,0.0,1.0,1.0,2.0,5.0,-1.5,3.5


==> anc/results/exp21_layouts.csv <==
part,key,label,platform,drive,in_nineteen,m_S,m_T,n,J,dim_M,dim_Ms,delta,dim_cap_skew,n_digons,p,p_bound,q,q_bound,note,variant,rep,expected_delta,relation_vs_maxwell_betti,n_self_loops,family,trial,n_bonds,dim_A1,size,gseed,dseed,rank_G,maxwell_betti_residual_forward,maxwell_betti_residual_adjoint,coeff_ratio
5,Rocks2017,"Rocks et al. 2017, Fig. 1",tuned spring network,imposed,1,1,1,2,1,1,1,0,0,0,0,0,0,0,"one source ghost bond, one target ghost bond",,,,,,,,,,,,,,,,
5,Rocks2017,"Rocks et al. 2017, Fig. 1",tuned spring network,imposed,1,1,1,2,1,1,1,0,0,,0,,0,0,a sub-list of the layout's block,coordinate_sublist,0,,,,,,,,,,,,,,
5,Rocks2017,"Rocks et al. 2017, Fig. 1",tuned spring network,imposed,1,1,1,2,1,1,1,0,0,,0,,0,0,"arbitrary patterns supported on the layout's driven and read sets (ghost-bond dipoles, principal components)",dense_patterns,0,,,,,,,,,,,,,,
5,Rocks2017,"Rocks et al. 2017, Fig. 1",tuned spring network,imposed,1,1,1,2,1,1,1,0,0,,0,,0,0,a sub-list of the layout's block,coordinate_sublist,1,,,,,,,,,,,,,,
5,Rocks2017,"Rocks et al. 2017, Fig. 1",tuned spring network,imposed,1,1,1,2,1,1,1,0,0,,0,,0,0,"arbitrary patterns supported on the layout's driven and read sets (ghost-bond dipoles, principal components)",dense_patterns,1,,,,,,,,,,,,,,
5,Rocks2017,"Rocks et al. 2017, Fig. 1",tuned spring network,imposed,1,1,1,2,1,1,1,0,0,,0,,0,0,a sub-list of the layout's block,coordinate_sublist,2,,,,,,,,,,,,,,
5,Rocks2017,"Rocks et al. 2017, Fig. 1",tuned spring network,imposed,1,1,1,2,1,1,1,0,0,,0,,0,0,"arbitrary patterns supported on the layout's driven and read sets (ghost-bond dipoles, principal components)",dense_patterns,2,,,,,,,,,,,,,,
5,Rocks2017,"Rocks et al. 2017, Fig. 1",tuned spring network,imposed,1,1,1,2,1,1,1,0,0,,0,,0,0,a sub-list of the layout's block,coordinate_sublist,3,,,,,,,,,,,,,,
5,Rocks2017,"Rocks et al. 2017, Fig. 1",tuned spring network,imposed,1,1,1,2,1,1,1,0,0,,0,,0,0,"arbitrary patterns supported on the layout's driven and read sets (ghost-bond dipoles, principal components)",dense_patterns,3,,,,,,,,,,,,,,
5,Rocks2017,"Rocks et al. 2017, Fig. 1",tuned spring network,imposed,1,1,1,2,1,1,1,0,0,,0,,0,0,a sub-list of the layout's block,coordinate_sublist,4,,,,,,,,,,,,,,
5,Rocks2017,"Rocks et al. 2017, Fig. 1",tuned spring network,imposed,1,1,1,2,1,1,1,0,0,,0,,0,0,"arbitrary patterns supported on the layout's driven and read sets (ghost-bond dipoles, principal components)",dense_patterns,4,,,,,,,,,,,,,,
5,Rocks2017,"Rocks et al. 2017, Fig. 1",tuned spring network,imposed,1,1,1,2,1,1,1,0,0,,0,,0,0,a sub-list of the layout's block,coordinate_sublist,5,,,,,,,,,,,,,,
5,Rocks2017,"Rocks et al. 2017, Fig. 1",tuned spring network,imposed,1,1,1,2,1,1,1,0,0,,0,,0,0,"arbitrary patterns supported on the layout's driven and read sets (ghost-bond dipoles, principal components)",dense_patterns,5,,,,,,,,,,,,,,
5,Rocks2017,"Rocks et al. 2017, Fig. 1",tuned spring network,imposed,1,1,1,2,1,1,1,0,0,,0,,0,0,a sub-list of the layout's block,coordinate_sublist,6,,,,,,,,,,,,,,
5,Rocks2017,"Rocks et al. 2017, Fig. 1",tuned spring network,imposed,1,1,1,2,1,1,1,0,0,,0,,0,0,"arbitrary patterns supported on the layout's driven and read sets (ghost-bond dipoles, principal components)",dense_patterns,6,,,,,,,,,,,,,,
5,Rocks2017,"Rocks et al. 2017, Fig. 1",tuned spring network,imposed,1,1,1,2,1,1,1,0,0,,0,,0,0,a sub-list of the layout's block,coordinate_sublist,7,,,,,,,,,,,,,,
5,Rocks2017,"Rocks et al. 2017, Fig. 1",tuned spring network,imposed,1,1,1,2,1,1,1,0,0,,0,,0,0,"arbitrary patterns supported on the layout's driven and read sets (ghost-bond dipoles, principal components)",dense_patterns,7,,,,,,,,,,,,,,
5,Rocks2017b,"Rocks et al. 2017, Fig. 3A",tuned spring network,imposed,1,1,3,4,3,3,3,0,0,0,0,0,0,0,"one source pair, three target pairs",,,,,,,,,,,,,,,,
5,Rocks2017b,"Rocks et al. 2017, Fig. 3A",tuned spring network,imposed,1,1,3,4,3,3,3,0,0,,0,,0,0,a sub-list of the layout's block,coordinate_sublist,0,,,,,,,,,,,,,,
5,Rocks2017b,"Rocks et al. 2017, Fig. 3A",tuned spring network,imposed,1,1,3,4,3,3,3,0,0,,0,,0,0,"arbitrary patterns supported on the layout's driven and read sets (ghost-bond dipoles, principal components)",dense_patterns,0,,,,,,,,,,,,,,
5,Rocks2017b,"Rocks et al. 2017, Fig. 3A",tuned spring network,imposed,1,1,3,4,1,1,1,0,0,,0,,0,0,a sub-list of the layout's block,coordinate_sublist,1,,,,,,,,,,,,,,
5,Rocks2017b,"Rocks et al. 2017, Fig. 3A",tuned spring network,imposed,1,1,3,4,1,1,1,0,0,,0,,0,0,"arbitrary patterns supported on the layout's driven and read sets (ghost-bond dipoles, principal components)",dense_patterns,1,,,,,,,,,,,,,,
5,Rocks2017b,"Rocks et al. 2017, Fig. 3A",tuned spring network,imposed,1,1,3,4,2,2,2,0,0,,0,,0,0,a sub-list of the layout's block,coordinate_sublist,2,,,,,,,,,,,,,,
5,Rocks2017b,"Rocks et al. 2017, Fig. 3A",tuned spring network,imposed,1,1,3,4,3,3,3,0,0,,0,,0,0,"arbitrary patterns supported on the layout's driven and read sets (ghost-bond dipoles, principal components)",dense_patterns,2,,,,,,,,,,,,,,
5,Rocks2017b,"Rocks et al. 2017, Fig. 3A",tuned spring network,imposed,1,1,3,4,2,2,2,0,0,,0,,0,0,a sub-list of the layout's block,coordinate_sublist,3,,,,,,,,,,,,,,
5,Rocks2017b,"Rocks et al. 2017, Fig. 3A",tuned spring network,imposed,1,1,3,4,2,2,2,0,0,,0,,0,0,"arbitrary patterns supported on the layout's driven and read sets (ghost-bond dipoles, principal components)",dense_patterns,3,,,,,,,,,,,,,,
5,Rocks2017b,"Rocks et al. 2017, Fig. 3A",tuned spring network,imposed,1,1,3,4,1,1,1,0,0,,0,,0,0,a sub-list of the layout's block,coordinate_sublist,4,,,,,,,,,,,,,,
5,Rocks2017b,"Rocks et al. 2017, Fig. 3A",tuned spring network,imposed,1,1,3,4,1,1,1,0,0,,0,,0,0,"arbitrary patterns supported on the layout's driven and read sets (ghost-bond dipoles, principal components)",dense_patterns,4,,,,,,,,,,,,,,
5,Rocks2017b,"Rocks et al. 2017, Fig. 3A",tuned spring network,imposed,1,1,3,4,3,3,3,0,0,,0,,0,0,a sub-list of the layout's block,coordinate_sublist,5,,,,,,,,,,,,,,
5,Rocks2017b,"Rocks et al. 2017, Fig. 3A",tuned spring network,imposed,1,1,3,4,1,1,1,0,0,,0,,0,0,"arbitrary patterns supported on the layout's driven and read sets (ghost-bond dipoles, principal components)",dense_patterns,5,,,,,,,,,,,,,,
5,Rocks2017b,"Rocks et al. 2017, Fig. 3A",tuned spring network,imposed,1,1,3,4,1,1,1,0,0,,0,,0,0,a sub-list of the layout's block,coordinate_sublist,6,,,,,,,,,,,,,,
5,Rocks2017b,"Rocks et al. 2017, Fig. 3A",tuned spring network,imposed,1,1,3,4,1,1,1,0,0,,0,,0,0,"arbitrary patterns supported on the layout's driven and read sets (ghost-bond dipoles, principal components)",dense_patterns,6,,,,,,,,,,,,,,
5,Rocks2017b,"Rocks et al. 2017, Fig. 3A",tuned spring network,imposed,1,1,3,4,2,2,2,0,0,,0,,0,0,a sub-list of the layout's block,coordinate_sublist,7,,,,,,,,,,,,,,
5,Rocks2017b,"Rocks et al. 2017, Fig. 3A",tuned spring network,imposed,1,1,3,4,1,1,1,0,0,,0,,0,0,"arbitrary patterns supported on the layout's driven and read sets (ghost-bond dipoles, principal components)",dense_patterns,7,,,,,,,,,,,,,,
5,Rocks2017c,"Rocks et al. 2017, Fig. 3B",tuned spring network,imposed,1,2,2,4,4,4,4,0,0,0,0,0,0,0,two sources and two targets tuned simultaneously,,,,,,,,,,,,,,,,
5,Rocks2017c,"Rocks et al. 2017, Fig. 3B",tuned spring network,imposed,1,2,2,4,2,2,2,0,0,,0,,0,0,a sub-list of the layout's block,coordinate_sublist,0,,,,,,,,,,,,,,
5,Rocks2017c,"Rocks et al. 2017, Fig. 3B",tuned spring network,imposed,1,2,2,4,1,1,1,0,0,,0,,0,0,"arbitrary patterns supported on the layout's driven and read sets (ghost-bond dipoles, principal components)",dense_patterns,0,,,,,,,,,,,,,,
5,Rocks2017c,"Rocks et al. 2017, Fig. 3B",tuned spring network,imposed,1,2,2,4,4,4,4,0,0,,0,,0,0,a sub-list of the layout's block,coordinate_sublist,1,,,,,,,,,,,,,,
5,Rocks2017c,"Rocks et al. 2017, Fig. 3B",tuned spring network,imposed,1,2,2,4,3,3,3,0,0,,0,,0,0,"arbitrary patterns supported on the layout's driven and read sets (ghost-bond dipoles, principal components)",dense_patterns,1,,,,,,,,,,,,,,
5,Rocks2017c,"Rocks et al. 2017, Fig. 3B",tuned spring network,imposed,1,2,2,4,3,3,3,0,0,,0,,0,0,a sub-list of the layout's block,coordinate_sublist,2,,,,,,,,,,,,,,
5,Rocks2017c,"Rocks et al. 2017, Fig. 3B",tuned spring network,imposed,1,2,2,4,2,2,2,0,0,,0,,0,0,"arbitrary patterns supported on the layout's driven and read sets (ghost-bond dipoles, principal components)",dense_patterns,2,,,,,,,,,,,,,,
5,Rocks2017c,"Rocks et al. 2017, Fig. 3B",tuned spring network,imposed,1,2,2,4,2,2,2,0,0,,0,,0,0,a sub-list of the layout's block,coordinate_sublist,3,,,,,,,,,,,,,,
5,Rocks2017c,"Rocks et al. 2017, Fig. 3B",tuned spring network,imposed,1,2,2,4,2,2,2,0,0,,0,,0,0,"arbitrary patterns supported on the layout's driven and read sets (ghost-bond dipoles, principal components)",dense_patterns,3,,,,,,,,,,,,,,
5,Rocks2017c,"Rocks et al. 2017, Fig. 3B",tuned spring network,imposed,1,2,2,4,4,4,4,0,0,,0,,0,0,a sub-list of the layout's block,coordinate_sublist,4,,,,,,,,,,,,,,
5,Rocks2017c,"Rocks et al. 2017, Fig. 3B",tuned spring network,imposed,1,2,2,4,1,1,1,0,0,,0,,0,0,"arbitrary patterns supported on the layout's driven and read sets (ghost-bond dipoles, principal components)",dense_patterns,4,,,,,,,,,,,,,,
5,Rocks2017c,"Rocks et al. 2017, Fig. 3B",tuned spring network,imposed,1,2,2,4,1,1,1,0,0,,0,,0,0,a sub-list of the layout's block,coordinate_sublist,5,,,,,,,,,,,,,,
5,Rocks2017c,"Rocks et al. 2017, Fig. 3B",tuned spring network,imposed,1,2,2,4,1,1,1,0,0,,0,,0,0,"arbitrary patterns supported on the layout's driven and read sets (ghost-bond dipoles, principal components)",dense_patterns,5,,,,,,,,,,,,,,
5,Rocks2017c,"Rocks et al. 2017, Fig. 3B",tuned spring network,imposed,1,2,2,4,3,3,3,0,0,,0,,0,0,a sub-list of the layout's block,coordinate_sublist,6,,,,,,,,,,,,,,
5,Rocks2017c,"Rocks et al. 2017, Fig. 3B",tuned spring network,imposed,1,2,2,4,2,2,2,0,0,,0,,0,0,"arbitrary patterns supported on the layout's driven and read sets (ghost-bond dipoles, principal components)",dense_patterns,6,,,,,,,,,,,,,,
5,Rocks2017c,"Rocks et al. 2017, Fig. 3B",tuned spring network,imposed,1,2,2,4,4,4,4,0,0,,0,,0,0,a sub-list of the layout's block,coordinate_sublist,7,,,,,,,,,,,,,,
5,Rocks2017c,"Rocks et al. 2017, Fig. 3B",tuned spring network,imposed,1,2,2,4,2,2,2,0,0,,0,,0,0,"arbitrary patterns supported on the layout's driven and read sets (ghost-bond dipoles, principal components)",dense_patterns,7,,,,,,,,,,,,,,
5,Stern2021a,"Stern et al. 2021, Fig. 2",flow network,imposed,1,10,10,20,100,100,100,0,0,0,0,0,0,0,"10 source nodes, 10 different target nodes",,,,,,,,,,,,,,,,
5,Stern2021a,"Stern et al. 2021, Fig. 2",flow network,imposed,1,10,10,20,86,86,86,0,0,,0,,0,0,a sub-list of the layout's block,coordinate_sublist,0,,,,,,,,,,,,,,
5,Stern2021a,"Stern et al. 2021, Fig. 2",flow network,imposed,1,10,10,20,9,9,9,0,0,,0,,0,0,"arbitrary patterns supported on the layout's driven and read sets (ghost-bond dipoles, principal components)",dense_patterns,0,,,,,,,,,,,,,,
5,Stern2021a,"Stern et al. 2021, Fig. 2",flow network,imposed,1,10,10,20,79,79,79,0,0,,0,,0,0,a sub-list of the layout's block,coordinate_sublist,1,,,,,,,,,,,,,,
5,Stern2021a,"Stern et al. 2021, Fig. 2",flow network,imposed,1,10,10,20,84,84,84,0,0,,0,,0,0,"arbitrary patterns supported on the layout's driven and read sets (ghost-bond dipoles, principal components)",dense_patterns,1,,,,,,,,,,,,,,
5,Stern2021a,"Stern et al. 2021, Fig. 2",flow network,imposed,1,10,10,20,24,24,24,0,0,,0,,0,0,a sub-list of the layout's block,coordinate_sublist,2,,,,,,,,,,,,,,
5,Stern2021a,"Stern et al. 2021, Fig. 2",flow network,imposed,1,10,10,20,4,4,4,0,0,,0,,0,0,"arbitrary patterns supported on the layout's driven and read sets (ghost-bond dipoles, principal components)",dense_patterns,2,,,,,,,,,,,,,,
5,Stern2021a,"Stern et al. 2021, Fig. 2",flow network,imposed,1,10,10,20,54,54,54,0,0,,0,,0,0,a sub-list of the layout's block,coordinate_sublist,3,,,,,,,,,,,,,,
5,Stern2021a,"Stern et al. 2021, Fig. 2",flow network,imposed,1,10,10,20,24,24,24,0,0,,0,,0,0,"arbitrary patterns supported on the layout's driven and read sets (ghost-bond dipoles, principal components)",dense_patterns,3,,,,,,,,,,,,,,
5,Stern2021a,"Stern et al. 2021, Fig. 2",flow network,imposed,1,10,10,20,35,35,35,0,0,,0,,0,0,a sub-list of the layout's block,coordinate_sublist,4,,,,,,,,,,,,,,
5,Stern2021a,"Stern et al. 2021, Fig. 2",flow network,imposed,1,10,10,20,75,75,75,0,0,,0,,0,0,"arbitrary patterns supported on the layout's driven and read sets (ghost-bond dipoles, principal components)",dense_patterns,4,,,,,,,,,,,,,,
5,Stern2021a,"Stern et al. 2021, Fig. 2",flow network,imposed,1,10,10,20,34,34,34,0,0,,0,,0,0,a sub-list of the layout's block,coordinate_sublist,5,,,,,,,,,,,,,,
5,Stern2021a,"Stern et al. 2021, Fig. 2",flow network,imposed,1,10,10,20,45,45,45,0,0,,0,,0,0,"arbitrary patterns supported on the layout's driven and read sets (ghost-bond dipoles, principal components)",dense_patterns,5,,,,,,,,,,,,,,
5,Stern2021a,"Stern et al. 2021, Fig. 2",flow network,imposed,1,10,10,20,26,26,26,0,0,,0,,0,0,a sub-list of the layout's block,coordinate_sublist,6,,,,,,,,,,,,,,
5,Stern2021a,"Stern et al. 2021, Fig. 2",flow network,imposed,1,10,10,20,77,77,77,0,0,,0,,0,0,"arbitrary patterns supported on the layout's driven and read sets (ghost-bond dipoles, principal components)",dense_patterns,6,,,,,,,,,,,,,,
5,Stern2021a,"Stern et al. 2021, Fig. 2",flow network,imposed,1,10,10,20,58,58,58,0,0,,0,,0,0,a sub-list of the layout's block,coordinate_sublist,7,,,,,,,,,,,,,,
5,Stern2021a,"Stern et al. 2021, Fig. 2",flow network,imposed,1,10,10,20,78,78,78,0,0,,0,,0,0,"arbitrary patterns supported on the layout's driven and read sets (ghost-bond dipoles, principal components)",dense_patterns,7,,,,,,,,,,,,,,
5,Stern2021b,"Stern et al. 2021, Fig. 3",elastic network,imposed,1,10,3,13,30,30,30,0,0,0,0,0,0,0,"10 source edges, 3 target edges",,,,,,,,,,,,,,,,
5,Stern2021b,"Stern et al. 2021, Fig. 3",elastic network,imposed,1,10,3,13,29,29,29,0,0,,0,,0,0,a sub-list of the layout's block,coordinate_sublist,0,,,,,,,,,,,,,,
5,Stern2021b,"Stern et al. 2021, Fig. 3",elastic network,imposed,1,10,3,13,7,7,7,0,0,,0,,0,0,"arbitrary patterns supported on the layout's driven and read sets (ghost-bond dipoles, principal components)",dense_patterns,0,,,,,,,,,,,,,,
5,Stern2021b,"Stern et al. 2021, Fig. 3",elastic network,imposed,1,10,3,13,11,11,11,0,0,,0,,0,0,a sub-list of the layout's block,coordinate_sublist,1,,,,,,,,,,,,,,
5,Stern2021b,"Stern et al. 2021, Fig. 3",elastic network,imposed,1,10,3,13,12,12,12,0,0,,0,,0,0,"arbitrary patterns supported on the layout's driven and read sets (ghost-bond dipoles, principal components)",dense_patterns,1,,,,,,,,,,,,,,
5,Stern2021b,"Stern et al. 2021, Fig. 3",elastic network,imposed,1,10,3,13,14,14,14,0,0,,0,,0,0,a sub-list of the layout's block,coordinate_sublist,2,,,,,,,,,,,,,,
5,Stern2021b,"Stern et al. 2021, Fig. 3",elastic network,imposed,1,10,3,13,15,15,15,0,0,,0,,0,0,"arbitrary patterns supported on the layout's driven and read sets (ghost-bond dipoles, principal components)",dense_patterns,2,,,,,,,,,,,,,,
5,Stern2021b,"Stern et al. 2021, Fig. 3",elastic network,imposed,1,10,3,13,7,7,7,0,0,,0,,0,0,a sub-list of the layout's block,coordinate_sublist,3,,,,,,,,,,,,,,
5,Stern2021b,"Stern et al. 2021, Fig. 3",elastic network,imposed,1,10,3,13,24,24,24,0,0,,0,,0,0,"arbitrary patterns supported on the layout's driven and read sets (ghost-bond dipoles, principal components)",dense_patterns,3,,,,,,,,,,,,,,
5,Stern2021b,"Stern et al. 2021, Fig. 3",elastic network,imposed,1,10,3,13,23,23,23,0,0,,0,,0,0,a sub-list of the layout's block,coordinate_sublist,4,,,,,,,,,,,,,,
5,Stern2021b,"Stern et al. 2021, Fig. 3",elastic network,imposed,1,10,3,13,26,26,26,0,0,,0,,0,0,"arbitrary patterns supported on the layout's driven and read sets (ghost-bond dipoles, principal components)",dense_patterns,4,,,,,,,,,,,,,,
5,Stern2021b,"Stern et al. 2021, Fig. 3",elastic network,imposed,1,10,3,13,23,23,23,0,0,,0,,0,0,a sub-list of the layout's block,coordinate_sublist,5,,,,,,,,,,,,,,
5,Stern2021b,"Stern et al. 2021, Fig. 3",elastic network,imposed,1,10,3,13,26,26,26,0,0,,0,,0,0,"arbitrary patterns supported on the layout's driven and read sets (ghost-bond dipoles, principal components)",dense_patterns,5,,,,,,,,,,,,,,
5,Stern2021b,"Stern et al. 2021, Fig. 3",elastic network,imposed,1,10,3,13,25,25,25,0,0,,0,,0,0,a sub-list of the layout's block,coordinate_sublist,6,,,,,,,,,,,,,,
5,Stern2021b,"Stern et al. 2021, Fig. 3",elastic network,imposed,1,10,3,13,9,9,9,0,0,,0,,0,0,"arbitrary patterns supported on the layout's driven and read sets (ghost-bond dipoles, principal components)",dense_patterns,6,,,,,,,,,,,,,,
5,Stern2021b,"Stern et al. 2021, Fig. 3",elastic network,imposed,1,10,3,13,21,21,21,0,0,,0,,0,0,a sub-list of the layout's block,coordinate_sublist,7,,,,,,,,,,,,,,
5,Stern2021b,"Stern et al. 2021, Fig. 3",elastic network,imposed,1,10,3,13,28,28,28,0,0,,0,,0,0,"arbitrary patterns supported on the layout's driven and read sets (ghost-bond dipoles, principal components)",dense_patterns,7,,,,,,,,,,,,,,
5,Stern2021c,"Stern et al. 2021, Fig. 4",flow network,imposed,1,25,2,27,50,50,50,0,0,0,0,0,0,0,"25 principal-component source nodes, 2 target nodes",,,,,,,,,,,,,,,,
5,Stern2021c,"Stern et al. 2021, Fig. 4",flow network,imposed,1,25,2,27,31,31,31,0,0,,0,,0,0,a sub-list of the layout's block,coordinate_sublist,0,,,,,,,,,,,,,,
5,Stern2021c,"Stern et al. 2021, Fig. 4",flow network,imposed,1,25,2,27,34,34,34,0,0,,0,,0,0,"arbitrary patterns supported on the layout's driven and read sets (ghost-bond dipoles, principal components)",dense_patterns,0,,,,,,,,,,,,,,
5,Stern2021c,"Stern et al. 2021, Fig. 4",flow network,imposed,1,25,2,27,31,31,31,0,0,,0,,0,0,a sub-list of the layout's block,coordinate_sublist,1,,,,,,,,,,,,,,
5,Stern2021c,"Stern et al. 2021, Fig. 4",flow network,imposed,1,25,2,27,48,48,48,0,0,,0,,0,0,"arbitrary patterns supported on the layout's driven and read sets (ghost-bond dipoles, principal components)",dense_patterns,1,,,,,,,,,,,,,,
5,Stern2021c,"Stern et al. 2021, Fig. 4",flow network,imposed,1,25,2,27,47,47,47,0,0,,0,,0,0,a sub-list of the layout's block,coordinate_sublist,2,,,,,,,,,,,,,,
5,Stern2021c,"Stern et al. 2021, Fig. 4",flow network,imposed,1,25,2,27,4,4,4,0,0,,0,,0,0,"arbitrary patterns supported on the layout's driven and read sets (ghost-bond dipoles, principal components)",dense_patterns,2,,,,,,,,,,,,,,
5,Stern2021c,"Stern et al. 2021, Fig. 4",flow network,imposed,1,25,2,27,41,41,41,0,0,,0,,0,0,a sub-list of the layout's block,coordinate_sublist,3,,,,,,,,,,,,,,
5,Stern2021c,"Stern et al. 2021, Fig. 4",flow network,imposed,1,25,2,27,10,10,10,0,0,,0,,0,0,"arbitrary patterns supported on the layout's driven and read sets (ghost-bond dipoles, principal components)",dense_patterns,3,,,,,,,,,,,,,,
5,Stern2021c,"Stern et al. 2021, Fig. 4",flow network,imposed,1,25,2,27,1,1,1,0,0,,0,,0,0,a sub-list of the layout's block,coordinate_sublist,4,,,,,,,,,,,,,,
5,Stern2021c,"Stern et al. 2021, Fig. 4",flow network,imposed,1,25,2,27,4,4,4,0,0,,0,,0,0,"arbitrary patterns supported on the layout's driven and read sets (ghost-bond dipoles, principal components)",dense_patterns,4,,,,,,,,,,,,,,
5,Stern2021c,"Stern et al. 2021, Fig. 4",flow network,imposed,1,25,2,27,15,15,15,0,0,,0,,0,0,a sub-list of the layout's block,coordinate_sublist,5,,,,,,,,,,,,,,
5,Stern2021c,"Stern et al. 2021, Fig. 4",flow network,imposed,1,25,2,27,42,42,42,0,0,,0,,0,0,"arbitrary patterns supported on the layout's driven and read sets (ghost-bond dipoles, principal components)",dense_patterns,5,,,,,,,,,,,,,,
5,Stern2021c,"Stern et al. 2021, Fig. 4",flow network,imposed,1,25,2,27,37,37,37,0,0,,0,,0,0,a sub-list of the layout's block,coordinate_sublist,6,,,,,,,,,,,,,,
5,Stern2021c,"Stern et al. 2021, Fig. 4",flow network,imposed,1,25,2,27,21,21,21,0,0,,0,,0,0,"arbitrary patterns supported on the layout's driven and read sets (ghost-bond dipoles, principal components)",dense_patterns,6,,,,,,,,,,,,,,
5,Stern2021c,"Stern et al. 2021, Fig. 4",flow network,imposed,1,25,2,27,36,36,36,0,0,,0,,0,0,a sub-list of the layout's block,coordinate_sublist,7,,,,,,,,,,,,,,
5,Stern2021c,"Stern et al. 2021, Fig. 4",flow network,imposed,1,25,2,27,16,16,16,0,0,,0,,0,0,"arbitrary patterns supported on the layout's driven and read sets (ghost-bond dipoles, principal components)",dense_patterns,7,,,,,,,,,,,,,,
5,Altman2024a,"Altman et al. 2024, Fig. 2",elastic network (experiment),imposed,1,1,1,2,1,1,1,0,0,0,0,0,0,0,"motion divider, y_2 in and y_1 out",,,,,,,,,,,,,,,,
5,Altman2024a,"Altman et al. 2024, Fig. 2",elastic network (experiment),imposed,1,1,1,2,1,1,1,0,0,,0,,0,0,a sub-list of the layout's block,coordinate_sublist,0,,,,,,,,,,,,,,
5,Altman2024a,"Altman et al. 2024, Fig. 2",elastic network (experiment),imposed,1,1,1,2,1,1,1,0,0,,0,,0,0,"arbitrary patterns supported on the layout's driven and read sets (ghost-bond dipoles, principal components)",dense_patterns,0,,,,,,,,,,,,,,
5,Altman2024a,"Altman et al. 2024, Fig. 2",elastic network (experiment),imposed,1,1,1,2,1,1,1,0,0,,0,,0,0,a sub-list of the layout's block,coordinate_sublist,1,,,,,,,,,,,,,,
5,Altman2024a,"Altman et al. 2024, Fig. 2",elastic network (experiment),imposed,1,1,1,2,1,1,1,0,0,,0,,0,0,"arbitrary patterns supported on the layout's driven and read sets (ghost-bond dipoles, principal components)",dense_patterns,1,,,,,,,,,,,,,,
5,Altman2024a,"Altman et al. 2024, Fig. 2",elastic network (experiment),imposed,1,1,1,2,1,1,1,0,0,,0,,0,0,a sub-list of the layout's block,coordinate_sublist,2,,,,,,,,,,,,,,
5,Altman2024a,"Altman et al. 2024, Fig. 2",elastic network (experiment),imposed,1,1,1,2,1,1,1,0,0,,0,,0,0,"arbitrary patterns supported on the layout's driven and read sets (ghost-bond dipoles, principal components)",dense_patterns,2,,,,,,,,,,,,,,
5,Altman2024a,"Altman et al. 2024, Fig. 2",elastic network (experiment),imposed,1,1,1,2,1,1,1,0,0,,0,,0,0,a sub-list of the layout's block,coordinate_sublist,3,,,,,,,,,,,,,,
5,Altman2024a,"Altman et al. 2024, Fig. 2",elastic network (experiment),imposed,1,1,1,2,1,1,1,0,0,,0,,0,0,"arbitrary patterns supported on the layout's driven and read sets (ghost-bond dipoles, principal components)",dense_patterns,3,,,,,,,,,,,,,,
5,Altman2024a,"Altman et al. 2024, Fig. 2",elastic network (experiment),imposed,1,1,1,2,1,1,1,0,0,,0,,0,0,a sub-list of the layout's block,coordinate_sublist,4,,,,,,,,,,,,,,
5,Altman2024a,"Altman et al. 2024, Fig. 2",elastic network (experiment),imposed,1,1,1,2,1,1,1,0,0,,0,,0,0,"arbitrary patterns supported on the layout's driven and read sets (ghost-bond dipoles, principal components)",dense_patterns,4,,,,,,,,,,,,,,
5,Altman2024a,"Altman et al. 2024, Fig. 2",elastic network (experiment),imposed,1,1,1,2,1,1,1,0,0,,0,,0,0,a sub-list of the layout's block,coordinate_sublist,5,,,,,,,,,,,,,,
5,Altman2024a,"Altman et al. 2024, Fig. 2",elastic network (experiment),imposed,1,1,1,2,1,1,1,0,0,,0,,0,0,"arbitrary patterns supported on the layout's driven and read sets (ghost-bond dipoles, principal components)",dense_patterns,5,,,,,,,,,,,,,,
5,Altman2024a,"Altman et al. 2024, Fig. 2",elastic network (experiment),imposed,1,1,1,2,1,1,1,0,0,,0,,0,0,a sub-list of the layout's block,coordinate_sublist,6,,,,,,,,,,,,,,
5,Altman2024a,"Altman et al. 2024, Fig. 2",elastic network (experiment),imposed,1,1,1,2,1,1,1,0,0,,0,,0,0,"arbitrary patterns supported on the layout's driven and read sets (ghost-bond dipoles, principal components)",dense_patterns,6,,,,,,,,,,,,,,
5,Altman2024a,"Altman et al. 2024, Fig. 2",elastic network (experiment),imposed,1,1,1,2,1,1,1,0,0,,0,,0,0,a sub-list of the layout's block,coordinate_sublist,7,,,,,,,,,,,,,,
5,Altman2024a,"Altman et al. 2024, Fig. 2",elastic network (experiment),imposed,1,1,1,2,1,1,1,0,0,,0,,0,0,"arbitrary patterns supported on the layout's driven and read sets (ghost-bond dipoles, principal components)",dense_patterns,7,,,,,,,,,,,,,,
5,Altman2024b,"Altman et al. 2024, Fig. 5",elastic network (experiment),imposed,1,2,2,4,4,4,4,0,0,0,0,0,0,0,"two-dimensional input node position, two-dimensional output node position, per task (m_S and m_T as Table 2 of the paper reads them)",,,,,,,,,,,,,,,,
5,Altman2024b,"Altman et al. 2024, Fig. 5",elastic network (experiment),imposed,1,2,2,4,3,3,3,0,0,,0,,0,0,a sub-list of the layout's block,coordinate_sublist,0,,,,,,,,,,,,,,
5,Altman2024b,"Altman et al. 2024, Fig. 5",elastic network (experiment),imposed,1,2,2,4,3,3,3,0,0,,0,,0,0,"arbitrary patterns supported on the layout's driven and read sets (ghost-bond dipoles, principal components)",dense_patterns,0,,,,,,,,,,,,,,
5,Altman2024b,"Altman et al. 2024, Fig. 5",elastic network (experiment),imposed,1,2,2,4,2,2,2,0,0,,0,,0,0,a sub-list of the layout's block,coordinate_sublist,1,,,,,,,,,,,,,,
5,Altman2024b,"Altman et al. 2024, Fig. 5",elastic network (experiment),imposed,1,2,2,4,3,3,3,0,0,,0,,0,0,"arbitrary patterns supported on the layout's driven and read sets (ghost-bond dipoles, principal components)",dense_patterns,1,,,,,,,,,,,,,,
5,Altman2024b,"Altman et al. 2024, Fig. 5",elastic network (experiment),imposed,1,2,2,4,1,1,1,0,0,,0,,0,0,a sub-list of the layout's block,coordinate_sublist,2,,,,,,,,,,,,,,
5,Altman2024b,"Altman et al. 2024, Fig. 5",elastic network (experiment),imposed,1,2,2,4,4,4,4,0,0,,0,,0,0,"arbitrary patterns supported on the layout's driven and read sets (ghost-bond dipoles, principal components)",dense_patterns,2,,,,,,,,,,,,,,
5,Altman2024b,"Altman et al. 2024, Fig. 5",elastic network (experiment),imposed,1,2,2,4,3,3,3,0,0,,0,,0,0,a sub-list of the layout's block,coordinate_sublist,3,,,,,,,,,,,,,,
5,Altman2024b,"Altman et al. 2024, Fig. 5",elastic network (experiment),imposed,1,2,2,4,4,4,4,0,0,,0,,0,0,"arbitrary patterns supported on the layout's driven and read sets (ghost-bond dipoles, principal components)",dense_patterns,3,,,,,,,,,,,,,,
5,Altman2024b,"Altman et al. 2024, Fig. 5",elastic network (experiment),imposed,1,2,2,4,1,1,1,0,0,,0,,0,0,a sub-list of the layout's block,coordinate_sublist,4,,,,,,,,,,,,,,
5,Altman2024b,"Altman et al. 2024, Fig. 5",elastic network (experiment),imposed,1,2,2,4,2,2,2,0,0,,0,,0,0,"arbitrary patterns supported on the layout's driven and read sets (ghost-bond dipoles, principal components)",dense_patterns,4,,,,,,,,,,,,,,
5,Altman2024b,"Altman et al. 2024, Fig. 5",elastic network (experiment),imposed,1,2,2,4,1,1,1,0,0,,0,,0,0,a sub-list of the layout's block,coordinate_sublist,5,,,,,,,,,,,,,,
5,Altman2024b,"Altman et al. 2024, Fig. 5",elastic network (experiment),imposed,1,2,2,4,2,2,2,0,0,,0,,0,0,"arbitrary patterns supported on the layout's driven and read sets (ghost-bond dipoles, principal components)",dense_patterns,5,,,,,,,,,,,,,,
5,Altman2024b,"Altman et al. 2024, Fig. 5",elastic network (experiment),imposed,1,2,2,4,1,1,1,0,0,,0,,0,0,a sub-list of the layout's block,coordinate_sublist,6,,,,,,,,,,,,,,
5,Altman2024b,"Altman et al. 2024, Fig. 5",elastic network (experiment),imposed,1,2,2,4,4,4,4,0,0,,0,,0,0,"arbitrary patterns supported on the layout's driven and read sets (ghost-bond dipoles, principal components)",dense_patterns,6,,,,,,,,,,,,,,
5,Altman2024b,"Altman et al. 2024, Fig. 5",elastic network (experiment),imposed,1,2,2,4,3,3,3,0,0,,0,,0,0,a sub-list of the layout's block,coordinate_sublist,7,,,,,,,,,,,,,,
5,Altman2024b,"Altman et al. 2024, Fig. 5",elastic network (experiment),imposed,1,2,2,4,4,4,4,0,0,,0,,0,0,"arbitrary patterns supported on the layout's driven and read sets (ghost-bond dipoles, principal components)",dense_patterns,7,,,,,,,,,,,,,,
5,Dillavou2022a,"Dillavou et al. 2022, Fig. 3A",analogue resistor network,imposed,1,3,3,6,9,9,9,0,0,0,0,0,0,0,3-in 3-out allostery,,,,,,,,,,,,,,,,
5,Dillavou2022a,"Dillavou et al. 2022, Fig. 3A",analogue resistor network,imposed,1,3,3,6,6,6,6,0,0,,0,,0,0,a sub-list of the layout's block,coordinate_sublist,0,,,,,,,,,,,,,,
5,Dillavou2022a,"Dillavou et al. 2022, Fig. 3A",analogue resistor network,imposed,1,3,3,6,6,6,6,0,0,,0,,0,0,"arbitrary patterns supported on the layout's driven and read sets (ghost-bond dipoles, principal components)",dense_patterns,0,,,,,,,,,,,,,,
5,Dillavou2022a,"Dillavou et al. 2022, Fig. 3A",analogue resistor network,imposed,1,3,3,6,1,1,1,0,0,,0,,0,0,a sub-list of the layout's block,coordinate_sublist,1,,,,,,,,,,,,,,
5,Dillavou2022a,"Dillavou et al. 2022, Fig. 3A",analogue resistor network,imposed,1,3,3,6,7,7,7,0,0,,0,,0,0,"arbitrary patterns supported on the layout's driven and read sets (ghost-bond dipoles, principal components)",dense_patterns,1,,,,,,,,,,,,,,
5,Dillavou2022a,"Dillavou et al. 2022, Fig. 3A",analogue resistor network,imposed,1,3,3,6,5,5,5,0,0,,0,,0,0,a sub-list of the layout's block,coordinate_sublist,2,,,,,,,,,,,,,,
5,Dillavou2022a,"Dillavou et al. 2022, Fig. 3A",analogue resistor network,imposed,1,3,3,6,2,2,2,0,0,,0,,0,0,"arbitrary patterns supported on the layout's driven and read sets (ghost-bond dipoles, principal components)",dense_patterns,2,,,,,,,,,,,,,,
5,Dillavou2022a,"Dillavou et al. 2022, Fig. 3A",analogue resistor network,imposed,1,3,3,6,5,5,5,0,0,,0,,0,0,a sub-list of the layout's block,coordinate_sublist,3,,,,,,,,,,,,,,
5,Dillavou2022a,"Dillavou et al. 2022, Fig. 3A",analogue resistor network,imposed,1,3,3,6,2,2,2,0,0,,0,,0,0,"arbitrary patterns supported on the layout's driven and read sets (ghost-bond dipoles, principal components)",dense_patterns,3,,,,,,,,,,,,,,
5,Dillavou2022a,"Dillavou et al. 2022, Fig. 3A",analogue resistor network,imposed,1,3,3,6,4,4,4,0,0,,0,,0,0,a sub-list of the layout's block,coordinate_sublist,4,,,,,,,,,,,,,,
5,Dillavou2022a,"Dillavou et al. 2022, Fig. 3A",analogue resistor network,imposed,1,3,3,6,8,8,8,0,0,,0,,0,0,"arbitrary patterns supported on the layout's driven and read sets (ghost-bond dipoles, principal components)",dense_patterns,4,,,,,,,,,,,,,,
5,Dillavou2022a,"Dillavou et al. 2022, Fig. 3A",analogue resistor network,imposed,1,3,3,6,9,9,9,0,0,,0,,0,0,a sub-list of the layout's block,coordinate_sublist,5,,,,,,,,,,,,,,
5,Dillavou2022a,"Dillavou et al. 2022, Fig. 3A",analogue resistor network,imposed,1,3,3,6,5,5,5,0,0,,0,,0,0,"arbitrary patterns supported on the layout's driven and read sets (ghost-bond dipoles, principal components)",dense_patterns,5,,,,,,,,,,,,,,
5,Dillavou2022a,"Dillavou et al. 2022, Fig. 3A",analogue resistor network,imposed,1,3,3,6,1,1,1,0,0,,0,,0,0,a sub-list of the layout's block,coordinate_sublist,6,,,,,,,,,,,,,,
5,Dillavou2022a,"Dillavou et al. 2022, Fig. 3A",analogue resistor network,imposed,1,3,3,6,3,3,3,0,0,,0,,0,0,"arbitrary patterns supported on the layout's driven and read sets (ghost-bond dipoles, principal components)",dense_patterns,6,,,,,,,,,,,,,,
5,Dillavou2022a,"Dillavou et al. 2022, Fig. 3A",analogue resistor network,imposed,1,3,3,6,1,1,1,0,0,,0,,0,0,a sub-list of the layout's block,coordinate_sublist,7,,,,,,,,,,,,,,
5,Dillavou2022a,"Dillavou et al. 2022, Fig. 3A",analogue resistor network,imposed,1,3,3,6,5,5,5,0,0,,0,,0,0,"arbitrary patterns supported on the layout's driven and read sets (ghost-bond dipoles, principal components)",dense_patterns,7,,,,,,,,,,,,,,
5,Dillavou2022b,"Dillavou et al. 2022, Fig. 3B",analogue resistor network,imposed,1,3,2,5,6,6,6,0,0,0,0,0,0,0,"two inputs and ground, two outputs",,,,,,,,,,,,,,,,
5,Dillavou2022b,"Dillavou et al. 2022, Fig. 3B",analogue resistor network,imposed,1,3,2,5,3,3,3,0,0,,0,,0,0,a sub-list of the layout's block,coordinate_sublist,0,,,,,,,,,,,,,,
5,Dillavou2022b,"Dillavou et al. 2022, Fig. 3B",analogue resistor network,imposed,1,3,2,5,5,5,5,0,0,,0,,0,0,"arbitrary patterns supported on the layout's driven and read sets (ghost-bond dipoles, principal components)",dense_patterns,0,,,,,,,,,,,,,,
5,Dillavou2022b,"Dillavou et al. 2022, Fig. 3B",analogue resistor network,imposed,1,3,2,5,4,4,4,0,0,,0,,0,0,a sub-list of the layout's block,coordinate_sublist,1,,,,,,,,,,,,,,
5,Dillavou2022b,"Dillavou et al. 2022, Fig. 3B",analogue resistor network,imposed,1,3,2,5,2,2,2,0,0,,0,,0,0,"arbitrary patterns supported on the layout's driven and read sets (ghost-bond dipoles, principal components)",dense_patterns,1,,,,,,,,,,,,,,
5,Dillavou2022b,"Dillavou et al. 2022, Fig. 3B",analogue resistor network,imposed,1,3,2,5,3,3,3,0,0,,0,,0,0,a sub-list of the layout's block,coordinate_sublist,2,,,,,,,,,,,,,,
5,Dillavou2022b,"Dillavou et al. 2022, Fig. 3B",analogue resistor network,imposed,1,3,2,5,1,1,1,0,0,,0,,0,0,"arbitrary patterns supported on the layout's driven and read sets (ghost-bond dipoles, principal components)",dense_patterns,2,,,,,,,,,,,,,,
5,Dillavou2022b,"Dillavou et al. 2022, Fig. 3B",analogue resistor network,imposed,1,3,2,5,2,2,2,0,0,,0,,0,0,a sub-list of the layout's block,coordinate_sublist,3,,,,,,,,,,,,,,
5,Dillavou2022b,"Dillavou et al. 2022, Fig. 3B",analogue resistor network,imposed,1,3,2,5,1,1,1,0,0,,0,,0,0,"arbitrary patterns supported on the layout's driven and read sets (ghost-bond dipoles, principal components)",dense_patterns,3,,,,,,,,,,,,,,
5,Dillavou2022b,"Dillavou et al. 2022, Fig. 3B",analogue resistor network,imposed,1,3,2,5,5,5,5,0,0,,0,,0,0,a sub-list of the layout's block,coordinate_sublist,4,,,,,,,,,,,,,,
5,Dillavou2022b,"Dillavou et al. 2022, Fig. 3B",analogue resistor network,imposed,1,3,2,5,6,6,6,0,0,,0,,0,0,"arbitrary patterns supported on the layout's driven and read sets (ghost-bond dipoles, principal components)",dense_patterns,4,,,,,,,,,,,,,,
5,Dillavou2022b,"Dillavou et al. 2022, Fig. 3B",analogue resistor network,imposed,1,3,2,5,3,3,3,0,0,,0,,0,0,a sub-list of the layout's block,coordinate_sublist,5,,,,,,,,,,,,,,
5,Dillavou2022b,"Dillavou et al. 2022, Fig. 3B",analogue resistor network,imposed,1,3,2,5,5,5,5,0,0,,0,,0,0,"arbitrary patterns supported on the layout's driven and read sets (ghost-bond dipoles, principal components)",dense_patterns,5,,,,,,,,,,,,,,
5,Dillavou2022b,"Dillavou et al. 2022, Fig. 3B",analogue resistor network,imposed,1,3,2,5,5,5,5,0,0,,0,,0,0,a sub-list of the layout's block,coordinate_sublist,6,,,,,,,,,,,,,,
5,Dillavou2022b,"Dillavou et al. 2022, Fig. 3B",analogue resistor network,imposed,1,3,2,5,2,2,2,0,0,,0,,0,0,"arbitrary patterns supported on the layout's driven and read sets (ghost-bond dipoles, principal components)",dense_patterns,6,,,,,,,,,,,,,,
5,Dillavou2022b,"Dillavou et al. 2022, Fig. 3B",analogue resistor network,imposed,1,3,2,5,5,5,5,0,0,,0,,0,0,a sub-list of the layout's block,coordinate_sublist,7,,,,,,,,,,,,,,
5,Dillavou2022b,"Dillavou et al. 2022, Fig. 3B",analogue resistor network,imposed,1,3,2,5,4,4,4,0,0,,0,,0,0,"arbitrary patterns supported on the layout's driven and read sets (ghost-bond dipoles, principal components)",dense_patterns,7,,,,,,,,,,,,,,
5,Dillavou2022c,"Dillavou et al. 2022, Fig. 3D",analogue resistor network,imposed,1,5,3,8,15,15,15,0,0,0,0,0,0,0,"four features and ground, three class nodes",,,,,,,,,,,,,,,,
5,Dillavou2022c,"Dillavou et al. 2022, Fig. 3D",analogue resistor network,imposed,1,5,3,8,15,15,15,0,0,,0,,0,0,a sub-list of the layout's block,coordinate_sublist,0,,,,,,,,,,,,,,
5,Dillavou2022c,"Dillavou et al. 2022, Fig. 3D",analogue resistor network,imposed,1,5,3,8,13,13,13,0,0,,0,,0,0,"arbitrary patterns supported on the layout's driven and read sets (ghost-bond dipoles, principal components)",dense_patterns,0,,,,,,,,,,,,,,
5,Dillavou2022c,"Dillavou et al. 2022, Fig. 3D",analogue resistor network,imposed,1,5,3,8,2,2,2,0,0,,0,,0,0,a sub-list of the layout's block,coordinate_sublist,1,,,,,,,,,,,,,,
5,Dillavou2022c,"Dillavou et al. 2022, Fig. 3D",analogue resistor network,imposed,1,5,3,8,4,4,4,0,0,,0,,0,0,"arbitrary patterns supported on the layout's driven and read sets (ghost-bond dipoles, principal components)",dense_patterns,1,,,,,,,,,,,,,,
5,Dillavou2022c,"Dillavou et al. 2022, Fig. 3D",analogue resistor network,imposed,1,5,3,8,7,7,7,0,0,,0,,0,0,a sub-list of the layout's block,coordinate_sublist,2,,,,,,,,,,,,,,
5,Dillavou2022c,"Dillavou et al. 2022, Fig. 3D",analogue resistor network,imposed,1,5,3,8,2,2,2,0,0,,0,,0,0,"arbitrary patterns supported on the layout's driven and read sets (ghost-bond dipoles, principal components)",dense_patterns,2,,,,,,,,,,,,,,
5,Dillavou2022c,"Dillavou et al. 2022, Fig. 3D",analogue resistor network,imposed,1,5,3,8,9,9,9,0,0,,0,,0,0,a sub-list of the layout's block,coordinate_sublist,3,,,,,,,,,,,,,,
5,Dillavou2022c,"Dillavou et al. 2022, Fig. 3D",analogue resistor network,imposed,1,5,3,8,2,2,2,0,0,,0,,0,0,"arbitrary patterns supported on the layout's driven and read sets (ghost-bond dipoles, principal components)",dense_patterns,3,,,,,,,,,,,,,,
5,Dillavou2022c,"Dillavou et al. 2022, Fig. 3D",analogue resistor network,imposed,1,5,3,8,4,4,4,0,0,,0,,0,0,a sub-list of the layout's block,coordinate_sublist,4,,,,,,,,,,,,,,
5,Dillavou2022c,"Dillavou et al. 2022, Fig. 3D",analogue resistor network,imposed,1,5,3,8,5,5,5,0,0,,0,,0,0,"arbitrary patterns supported on the layout's driven and read sets (ghost-bond dipoles, principal components)",dense_patterns,4,,,,,,,,,,,,,,
5,Dillavou2022c,"Dillavou et al. 2022, Fig. 3D",analogue resistor network,imposed,1,5,3,8,12,12,12,0,0,,0,,0,0,a sub-list of the layout's block,coordinate_sublist,5,,,,,,,,,,,,,,
5,Dillavou2022c,"Dillavou et al. 2022, Fig. 3D",analogue resistor network,imposed,1,5,3,8,11,11,11,0,0,,0,,0,0,"arbitrary patterns supported on the layout's driven and read sets (ghost-bond dipoles, principal components)",dense_patterns,5,,,,,,,,,,,,,,
5,Dillavou2022c,"Dillavou et al. 2022, Fig. 3D",analogue resistor network,imposed,1,5,3,8,14,14,14,0,0,,0,,0,0,a sub-list of the layout's block,coordinate_sublist,6,,,,,,,,,,,,,,
5,Dillavou2022c,"Dillavou et al. 2022, Fig. 3D",analogue resistor network,imposed,1,5,3,8,5,5,5,0,0,,0,,0,0,"arbitrary patterns supported on the layout's driven and read sets (ghost-bond dipoles, principal components)",dense_patterns,6,,,,,,,,,,,,,,
5,Dillavou2022c,"Dillavou et al. 2022, Fig. 3D",analogue resistor network,imposed,1,5,3,8,12,12,12,0,0,,0,,0,0,a sub-list of the layout's block,coordinate_sublist,7,,,,,,,,,,,,,,
5,Dillavou2022c,"Dillavou et al. 2022, Fig. 3D",analogue resistor network,imposed,1,5,3,8,15,15,15,0,0,,0,,0,0,"arbitrary patterns supported on the layout's driven and read sets (ghost-bond dipoles, principal components)",dense_patterns,7,,,,,,,,,,,,,,
5,Dillavou2024a,"Dillavou et al. 2024, Fig. 3",nonlinear analogue network,imposed,1,4,2,6,8,8,8,0,0,0,0,0,0,0,"V1, V2, V-, V+ in; O+, O- out",,,,,,,,,,,,,,,,
5,Dillavou2024a,"Dillavou et al. 2024, Fig. 3",nonlinear analogue network,imposed,1,4,2,6,4,4,4,0,0,,0,,0,0,a sub-list of the layout's block,coordinate_sublist,0,,,,,,,,,,,,,,
5,Dillavou2024a,"Dillavou et al. 2024, Fig. 3",nonlinear analogue network,imposed,1,4,2,6,6,6,6,0,0,,0,,0,0,"arbitrary patterns supported on the layout's driven and read sets (ghost-bond dipoles, principal components)",dense_patterns,0,,,,,,,,,,,,,,
5,Dillavou2024a,"Dillavou et al. 2024, Fig. 3",nonlinear analogue network,imposed,1,4,2,6,5,5,5,0,0,,0,,0,0,a sub-list of the layout's block,coordinate_sublist,1,,,,,,,,,,,,,,
5,Dillavou2024a,"Dillavou et al. 2024, Fig. 3",nonlinear analogue network,imposed,1,4,2,6,3,3,3,0,0,,0,,0,0,"arbitrary patterns supported on the layout's driven and read sets (ghost-bond dipoles, principal components)",dense_patterns,1,,,,,,,,,,,,,,
5,Dillavou2024a,"Dillavou et al. 2024, Fig. 3",nonlinear analogue network,imposed,1,4,2,6,3,3,3,0,0,,0,,0,0,a sub-list of the layout's block,coordinate_sublist,2,,,,,,,,,,,,,,
5,Dillavou2024a,"Dillavou et al. 2024, Fig. 3",nonlinear analogue network,imposed,1,4,2,6,7,7,7,0,0,,0,,0,0,"arbitrary patterns supported on the layout's driven and read sets (ghost-bond dipoles, principal components)",dense_patterns,2,,,,,,,,,,,,,,
5,Dillavou2024a,"Dillavou et al. 2024, Fig. 3",nonlinear analogue network,imposed,1,4,2,6,7,7,7,0,0,,0,,0,0,a sub-list of the layout's block,coordinate_sublist,3,,,,,,,,,,,,,,
5,Dillavou2024a,"Dillavou et al. 2024, Fig. 3",nonlinear analogue network,imposed,1,4,2,6,7,7,7,0,0,,0,,0,0,"arbitrary patterns supported on the layout's driven and read sets (ghost-bond dipoles, principal components)",dense_patterns,3,,,,,,,,,,,,,,
5,Dillavou2024a,"Dillavou et al. 2024, Fig. 3",nonlinear analogue network,imposed,1,4,2,6,2,2,2,0,0,,0,,0,0,a sub-list of the layout's block,coordinate_sublist,4,,,,,,,,,,,,,,
5,Dillavou2024a,"Dillavou et al. 2024, Fig. 3",nonlinear analogue network,imposed,1,4,2,6,2,2,2,0,0,,0,,0,0,"arbitrary patterns supported on the layout's driven and read sets (ghost-bond dipoles, principal components)",dense_patterns,4,,,,,,,,,,,,,,
5,Dillavou2024a,"Dillavou et al. 2024, Fig. 3",nonlinear analogue network,imposed,1,4,2,6,8,8,8,0,0,,0,,0,0,a sub-list of the layout's block,coordinate_sublist,5,,,,,,,,,,,,,,
5,Dillavou2024a,"Dillavou et al. 2024, Fig. 3",nonlinear analogue network,imposed,1,4,2,6,1,1,1,0,0,,0,,0,0,"arbitrary patterns supported on the layout's driven and read sets (ghost-bond dipoles, principal components)",dense_patterns,5,,,,,,,,,,,,,,
5,Dillavou2024a,"Dillavou et al. 2024, Fig. 3",nonlinear analogue network,imposed,1,4,2,6,3,3,3,0,0,,0,,0,0,a sub-list of the layout's block,coordinate_sublist,6,,,,,,,,,,,,,,
5,Dillavou2024a,"Dillavou et al. 2024, Fig. 3",nonlinear analogue network,imposed,1,4,2,6,2,2,2,0,0,,0,,0,0,"arbitrary patterns supported on the layout's driven and read sets (ghost-bond dipoles, principal components)",dense_patterns,6,,,,,,,,,,,,,,
5,Dillavou2024a,"Dillavou et al. 2024, Fig. 3",nonlinear analogue network,imposed,1,4,2,6,3,3,3,0,0,,0,,0,0,a sub-list of the layout's block,coordinate_sublist,7,,,,,,,,,,,,,,
5,Dillavou2024a,"Dillavou et al. 2024, Fig. 3",nonlinear analogue network,imposed,1,4,2,6,6,6,6,0,0,,0,,0,0,"arbitrary patterns supported on the layout's driven and read sets (ghost-bond dipoles, principal components)",dense_patterns,7,,,,,,,,,,,,,,
5,Dillavou2024b,"Dillavou et al. 2024, Fig. 4",nonlinear analogue network,imposed,1,3,1,4,3,3,3,0,0,0,0,0,0,0,"V1, V-, V+ in; O out",,,,,,,,,,,,,,,,
5,Dillavou2024b,"Dillavou et al. 2024, Fig. 4",nonlinear analogue network,imposed,1,3,1,4,3,3,3,0,0,,0,,0,0,a sub-list of the layout's block,coordinate_sublist,0,,,,,,,,,,,,,,
5,Dillavou2024b,"Dillavou et al. 2024, Fig. 4",nonlinear analogue network,imposed,1,3,1,4,3,3,3,0,0,,0,,0,0,"arbitrary patterns supported on the layout's driven and read sets (ghost-bond dipoles, principal components)",dense_patterns,0,,,,,,,,,,,,,,
5,Dillavou2024b,"Dillavou et al. 2024, Fig. 4",nonlinear analogue network,imposed,1,3,1,4,1,1,1,0,0,,0,,0,0,a sub-list of the layout's block,coordinate_sublist,1,,,,,,,,,,,,,,
5,Dillavou2024b,"Dillavou et al. 2024, Fig. 4",nonlinear analogue network,imposed,1,3,1,4,1,1,1,0,0,,0,,0,0,"arbitrary patterns supported on the layout's driven and read sets (ghost-bond dipoles, principal components)",dense_patterns,1,,,,,,,,,,,,,,
5,Dillavou2024b,"Dillavou et al. 2024, Fig. 4",nonlinear analogue network,imposed,1,3,1,4,1,1,1,0,0,,0,,0,0,a sub-list of the layout's block,coordinate_sublist,2,,,,,,,,,,,,,,
5,Dillavou2024b,"Dillavou et al. 2024, Fig. 4",nonlinear analogue network,imposed,1,3,1,4,3,3,3,0,0,,0,,0,0,"arbitrary patterns supported on the layout's driven and read sets (ghost-bond dipoles, principal components)",dense_patterns,2,,,,,,,,,,,,,,
5,Dillavou2024b,"Dillavou et al. 2024, Fig. 4",nonlinear analogue network,imposed,1,3,1,4,3,3,3,0,0,,0,,0,0,a sub-list of the layout's block,coordinate_sublist,3,,,,,,,,,,,,,,
5,Dillavou2024b,"Dillavou et al. 2024, Fig. 4",nonlinear analogue network,imposed,1,3,1,4,1,1,1,0,0,,0,,0,0,"arbitrary patterns supported on the layout's driven and read sets (ghost-bond dipoles, principal components)",dense_patterns,3,,,,,,,,,,,,,,
5,Dillavou2024b,"Dillavou et al. 2024, Fig. 4",nonlinear analogue network,imposed,1,3,1,4,2,2,2,0,0,,0,,0,0,a sub-list of the layout's block,coordinate_sublist,4,,,,,,,,,,,,,,
5,Dillavou2024b,"Dillavou et al. 2024, Fig. 4",nonlinear analogue network,imposed,1,3,1,4,1,1,1,0,0,,0,,0,0,"arbitrary patterns supported on the layout's driven and read sets (ghost-bond dipoles, principal components)",dense_patterns,4,,,,,,,,,,,,,,
5,Dillavou2024b,"Dillavou et al. 2024, Fig. 4",nonlinear analogue network,imposed,1,3,1,4,1,1,1,0,0,,0,,0,0,a sub-list of the layout's block,coordinate_sublist,5,,,,,,,,,,,,,,
5,Dillavou2024b,"Dillavou et al. 2024, Fig. 4",nonlinear analogue network,imposed,1,3,1,4,3,3,3,0,0,,0,,0,0,"arbitrary patterns supported on the layout's driven and read sets (ghost-bond dipoles, principal components)",dense_patterns,5,,,,,,,,,,,,,,
5,Dillavou2024b,"Dillavou et al. 2024, Fig. 4",nonlinear analogue network,imposed,1,3,1,4,1,1,1,0,0,,0,,0,0,a sub-list of the layout's block,coordinate_sublist,6,,,,,,,,,,,,,,
5,Dillavou2024b,"Dillavou et al. 2024, Fig. 4",nonlinear analogue network,imposed,1,3,1,4,2,2,2,0,0,,0,,0,0,"arbitrary patterns supported on the layout's driven and read sets (ghost-bond dipoles, principal components)",dense_patterns,6,,,,,,,,,,,,,,
5,Dillavou2024b,"Dillavou et al. 2024, Fig. 4",nonlinear analogue network,imposed,1,3,1,4,2,2,2,0,0,,0,,0,0,a sub-list of the layout's block,coordinate_sublist,7,,,,,,,,,,,,,,
5,Dillavou2024b,"Dillavou et al. 2024, Fig. 4",nonlinear analogue network,imposed,1,3,1,4,2,2,2,0,0,,0,,0,0,"arbitrary patterns supported on the layout's driven and read sets (ghost-bond dipoles, principal components)",dense_patterns,7,,,,,,,,,,,,,,
5,Li2024a,"Li & Mao 2024, Fig. 2",mechanical neural network,force,1,1,2,3,2,2,2,0,0,0,0,0,0,0,"force at node 11 (y), u_y read at nodes 13 and 14",,,,,,,,,,,,,,,,
5,Li2024a,"Li & Mao 2024, Fig. 2",mechanical neural network,force,1,1,2,3,1,1,1,0,0,,0,,0,0,a sub-list of the layout's block,coordinate_sublist,0,,,,,,,,,,,,,,
5,Li2024a,"Li & Mao 2024, Fig. 2",mechanical neural network,force,1,1,2,3,2,2,2,0,0,,0,,0,0,"arbitrary patterns supported on the layout's driven and read sets (ghost-bond dipoles, principal components)",dense_patterns,0,,,,,,,,,,,,,,
5,Li2024a,"Li & Mao 2024, Fig. 2",mechanical neural network,force,1,1,2,3,1,1,1,0,0,,0,,0,0,a sub-list of the layout's block,coordinate_sublist,1,,,,,,,,,,,,,,
5,Li2024a,"Li & Mao 2024, Fig. 2",mechanical neural network,force,1,1,2,3,2,2,2,0,0,,0,,0,0,"arbitrary patterns supported on the layout's driven and read sets (ghost-bond dipoles, principal components)",dense_patterns,1,,,,,,,,,,,,,,
5,Li2024a,"Li & Mao 2024, Fig. 2",mechanical neural network,force,1,1,2,3,2,2,2,0,0,,0,,0,0,a sub-list of the layout's block,coordinate_sublist,2,,,,,,,,,,,,,,
5,Li2024a,"Li & Mao 2024, Fig. 2",mechanical neural network,force,1,1,2,3,2,2,2,0,0,,0,,0,0,"arbitrary patterns supported on the layout's driven and read sets (ghost-bond dipoles, principal components)",dense_patterns,2,,,,,,,,,,,,,,
5,Li2024a,"Li & Mao 2024, Fig. 2",mechanical neural network,force,1,1,2,3,1,1,1,0,0,,0,,0,0,a sub-list of the layout's block,coordinate_sublist,3,,,,,,,,,,,,,,
5,Li2024a,"Li & Mao 2024, Fig. 2",mechanical neural network,force,1,1,2,3,2,2,2,0,0,,0,,0,0,"arbitrary patterns supported on the layout's driven and read sets (ghost-bond dipoles, principal components)",dense_patterns,3,,,,,,,,,,,,,,
5,Li2024a,"Li & Mao 2024, Fig. 2",mechanical neural network,force,1,1,2,3,2,2,2,0,0,,0,,0,0,a sub-list of the layout's block,coordinate_sublist,4,,,,,,,,,,,,,,
5,Li2024a,"Li & Mao 2024, Fig. 2",mechanical neural network,force,1,1,2,3,1,1,1,0,0,,0,,0,0,"arbitrary patterns supported on the layout's driven and read sets (ghost-bond dipoles, principal components)",dense_patterns,4,,,,,,,,,,,,,,
5,Li2024a,"Li & Mao 2024, Fig. 2",mechanical neural network,force,1,1,2,3,1,1,1,0,0,,0,,0,0,a sub-list of the layout's block,coordinate_sublist,5,,,,,,,,,,,,,,
5,Li2024a,"Li & Mao 2024, Fig. 2",mechanical neural network,force,1,1,2,3,2,2,2,0,0,,0,,0,0,"arbitrary patterns supported on the layout's driven and read sets (ghost-bond dipoles, principal components)",dense_patterns,5,,,,,,,,,,,,,,
5,Li2024a,"Li & Mao 2024, Fig. 2",mechanical neural network,force,1,1,2,3,2,2,2,0,0,,0,,0,0,a sub-list of the layout's block,coordinate_sublist,6,,,,,,,,,,,,,,
5,Li2024a,"Li & Mao 2024, Fig. 2",mechanical neural network,force,1,1,2,3,1,1,1,0,0,,0,,0,0,"arbitrary patterns supported on the layout's driven and read sets (ghost-bond dipoles, principal components)",dense_patterns,6,,,,,,,,,,,,,,
5,Li2024a,"Li & Mao 2024, Fig. 2",mechanical neural network,force,1,1,2,3,2,2,2,0,0,,0,,0,0,a sub-list of the layout's block,coordinate_sublist,7,,,,,,,,,,,,,,
5,Li2024a,"Li & Mao 2024, Fig. 2",mechanical neural network,force,1,1,2,3,2,2,2,0,0,,0,,0,0,"arbitrary patterns supported on the layout's driven and read sets (ghost-bond dipoles, principal components)",dense_patterns,7,,,,,,,,,,,,,,
5,Li2024b,"Li & Mao 2024, Fig. 3",mechanical neural network,force,1,1,4,5,4,4,4,0,0,0,0,0,0,0,"force at node 11, u_x and u_y read at nodes 13 and 14",,,,,,,,,,,,,,,,
5,Li2024b,"Li & Mao 2024, Fig. 3",mechanical neural network,force,1,1,4,5,4,4,4,0,0,,0,,0,0,a sub-list of the layout's block,coordinate_sublist,0,,,,,,,,,,,,,,
5,Li2024b,"Li & Mao 2024, Fig. 3",mechanical neural network,force,1,1,4,5,2,2,2,0,0,,0,,0,0,"arbitrary patterns supported on the layout's driven and read sets (ghost-bond dipoles, principal components)",dense_patterns,0,,,,,,,,,,,,,,
5,Li2024b,"Li & Mao 2024, Fig. 3",mechanical neural network,force,1,1,4,5,2,2,2,0,0,,0,,0,0,a sub-list of the layout's block,coordinate_sublist,1,,,,,,,,,,,,,,
5,Li2024b,"Li & Mao 2024, Fig. 3",mechanical neural network,force,1,1,4,5,4,4,4,0,0,,0,,0,0,"arbitrary patterns supported on the layout's driven and read sets (ghost-bond dipoles, principal components)",dense_patterns,1,,,,,,,,,,,,,,
5,Li2024b,"Li & Mao 2024, Fig. 3",mechanical neural network,force,1,1,4,5,3,3,3,0,0,,0,,0,0,a sub-list of the layout's block,coordinate_sublist,2,,,,,,,,,,,,,,
5,Li2024b,"Li & Mao 2024, Fig. 3",mechanical neural network,force,1,1,4,5,4,4,4,0,0,,0,,0,0,"arbitrary patterns supported on the layout's driven and read sets (ghost-bond dipoles, principal components)",dense_patterns,2,,,,,,,,,,,,,,
5,Li2024b,"Li & Mao 2024, Fig. 3",mechanical neural network,force,1,1,4,5,3,3,3,0,0,,0,,0,0,a sub-list of the layout's block,coordinate_sublist,3,,,,,,,,,,,,,,
5,Li2024b,"Li & Mao 2024, Fig. 3",mechanical neural network,force,1,1,4,5,4,4,4,0,0,,0,,0,0,"arbitrary patterns supported on the layout's driven and read sets (ghost-bond dipoles, principal components)",dense_patterns,3,,,,,,,,,,,,,,
5,Li2024b,"Li & Mao 2024, Fig. 3",mechanical neural network,force,1,1,4,5,4,4,4,0,0,,0,,0,0,a sub-list of the layout's block,coordinate_sublist,4,,,,,,,,,,,,,,
5,Li2024b,"Li & Mao 2024, Fig. 3",mechanical neural network,force,1,1,4,5,1,1,1,0,0,,0,,0,0,"arbitrary patterns supported on the layout's driven and read sets (ghost-bond dipoles, principal components)",dense_patterns,4,,,,,,,,,,,,,,
5,Li2024b,"Li & Mao 2024, Fig. 3",mechanical neural network,force,1,1,4,5,1,1,1,0,0,,0,,0,0,a sub-list of the layout's block,coordinate_sublist,5,,,,,,,,,,,,,,
5,Li2024b,"Li & Mao 2024, Fig. 3",mechanical neural network,force,1,1,4,5,1,1,1,0,0,,0,,0,0,"arbitrary patterns supported on the layout's driven and read sets (ghost-bond dipoles, principal components)",dense_patterns,5,,,,,,,,,,,,,,
5,Li2024b,"Li & Mao 2024, Fig. 3",mechanical neural network,force,1,1,4,5,3,3,3,0,0,,0,,0,0,a sub-list of the layout's block,coordinate_sublist,6,,,,,,,,,,,,,,
5,Li2024b,"Li & Mao 2024, Fig. 3",mechanical neural network,force,1,1,4,5,4,4,4,0,0,,0,,0,0,"arbitrary patterns supported on the layout's driven and read sets (ghost-bond dipoles, principal components)",dense_patterns,6,,,,,,,,,,,,,,
5,Li2024b,"Li & Mao 2024, Fig. 3",mechanical neural network,force,1,1,4,5,4,4,4,0,0,,0,,0,0,a sub-list of the layout's block,coordinate_sublist,7,,,,,,,,,,,,,,
5,Li2024b,"Li & Mao 2024, Fig. 3",mechanical neural network,force,1,1,4,5,3,3,3,0,0,,0,,0,0,"arbitrary patterns supported on the layout's driven and read sets (ghost-bond dipoles, principal components)",dense_patterns,7,,,,,,,,,,,,,,
5,Li2024c,"Li & Mao 2024, Fig. 4",mechanical neural network,force,1,4,3,7,12,12,12,0,0,0,0,0,0,0,"forces at nodes 14, 12, 13, 10; u_x read at nodes 8, 2, 3",,,,,,,,,,,,,,,,
5,Li2024c,"Li & Mao 2024, Fig. 4",mechanical neural network,force,1,4,3,7,12,12,12,0,0,,0,,0,0,a sub-list of the layout's block,coordinate_sublist,0,,,,,,,,,,,,,,
5,Li2024c,"Li & Mao 2024, Fig. 4",mechanical neural network,force,1,4,3,7,6,6,6,0,0,,0,,0,0,"arbitrary patterns supported on the layout's driven and read sets (ghost-bond dipoles, principal components)",dense_patterns,0,,,,,,,,,,,,,,
5,Li2024c,"Li & Mao 2024, Fig. 4",mechanical neural network,force,1,4,3,7,1,1,1,0,0,,0,,0,0,a sub-list of the layout's block,coordinate_sublist,1,,,,,,,,,,,,,,
5,Li2024c,"Li & Mao 2024, Fig. 4",mechanical neural network,force,1,4,3,7,12,12,12,0,0,,0,,0,0,"arbitrary patterns supported on the layout's driven and read sets (ghost-bond dipoles, principal components)",dense_patterns,1,,,,,,,,,,,,,,
5,Li2024c,"Li & Mao 2024, Fig. 4",mechanical neural network,force,1,4,3,7,6,6,6,0,0,,0,,0,0,a sub-list of the layout's block,coordinate_sublist,2,,,,,,,,,,,,,,
5,Li2024c,"Li & Mao 2024, Fig. 4",mechanical neural network,force,1,4,3,7,9,9,9,0,0,,0,,0,0,"arbitrary patterns supported on the layout's driven and read sets (ghost-bond dipoles, principal components)",dense_patterns,2,,,,,,,,,,,,,,
5,Li2024c,"Li & Mao 2024, Fig. 4",mechanical neural network,force,1,4,3,7,1,1,1,0,0,,0,,0,0,a sub-list of the layout's block,coordinate_sublist,3,,,,,,,,,,,,,,
5,Li2024c,"Li & Mao 2024, Fig. 4",mechanical neural network,force,1,4,3,7,3,3,3,0,0,,0,,0,0,"arbitrary patterns supported on the layout's driven and read sets (ghost-bond dipoles, principal components)",dense_patterns,3,,,,,,,,,,,,,,
5,Li2024c,"Li & Mao 2024, Fig. 4",mechanical neural network,force,1,4,3,7,1,1,1,0,0,,0,,0,0,a sub-list of the layout's block,coordinate_sublist,4,,,,,,,,,,,,,,
5,Li2024c,"Li & Mao 2024, Fig. 4",mechanical neural network,force,1,4,3,7,2,2,2,0,0,,0,,0,0,"arbitrary patterns supported on the layout's driven and read sets (ghost-bond dipoles, principal components)",dense_patterns,4,,,,,,,,,,,,,,
5,Li2024c,"Li & Mao 2024, Fig. 4",mechanical neural network,force,1,4,3,7,3,3,3,0,0,,0,,0,0,a sub-list of the layout's block,coordinate_sublist,5,,,,,,,,,,,,,,
5,Li2024c,"Li & Mao 2024, Fig. 4",mechanical neural network,force,1,4,3,7,11,11,11,0,0,,0,,0,0,"arbitrary patterns supported on the layout's driven and read sets (ghost-bond dipoles, principal components)",dense_patterns,5,,,,,,,,,,,,,,
5,Li2024c,"Li & Mao 2024, Fig. 4",mechanical neural network,force,1,4,3,7,2,2,2,0,0,,0,,0,0,a sub-list of the layout's block,coordinate_sublist,6,,,,,,,,,,,,,,
5,Li2024c,"Li & Mao 2024, Fig. 4",mechanical neural network,force,1,4,3,7,4,4,4,0,0,,0,,0,0,"arbitrary patterns supported on the layout's driven and read sets (ghost-bond dipoles, principal components)",dense_patterns,6,,,,,,,,,,,,,,
5,Li2024c,"Li & Mao 2024, Fig. 4",mechanical neural network,force,1,4,3,7,9,9,9,0,0,,0,,0,0,a sub-list of the layout's block,coordinate_sublist,7,,,,,,,,,,,,,,
5,Li2024c,"Li & Mao 2024, Fig. 4",mechanical neural network,force,1,4,3,7,1,1,1,0,0,,0,,0,0,"arbitrary patterns supported on the layout's driven and read sets (ghost-bond dipoles, principal components)",dense_patterns,7,,,,,,,,,,,,,,
5,Pashine2023a,"Pashine et al. 2023, Fig. 2",allosteric metamaterial,imposed,1,1,1,2,1,1,1,0,0,0,0,0,0,0,"source pair, target pair halfway across",,,,,,,,,,,,,,,,
5,Pashine2023a,"Pashine et al. 2023, Fig. 2",allosteric metamaterial,imposed,1,1,1,2,1,1,1,0,0,,0,,0,0,a sub-list of the layout's block,coordinate_sublist,0,,,,,,,,,,,,,,
5,Pashine2023a,"Pashine et al. 2023, Fig. 2",allosteric metamaterial,imposed,1,1,1,2,1,1,1,0,0,,0,,0,0,"arbitrary patterns supported on the layout's driven and read sets (ghost-bond dipoles, principal components)",dense_patterns,0,,,,,,,,,,,,,,
5,Pashine2023a,"Pashine et al. 2023, Fig. 2",allosteric metamaterial,imposed,1,1,1,2,1,1,1,0,0,,0,,0,0,a sub-list of the layout's block,coordinate_sublist,1,,,,,,,,,,,,,,
5,Pashine2023a,"Pashine et al. 2023, Fig. 2",allosteric metamaterial,imposed,1,1,1,2,1,1,1,0,0,,0,,0,0,"arbitrary patterns supported on the layout's driven and read sets (ghost-bond dipoles, principal components)",dense_patterns,1,,,,,,,,,,,,,,
5,Pashine2023a,"Pashine et al. 2023, Fig. 2",allosteric metamaterial,imposed,1,1,1,2,1,1,1,0,0,,0,,0,0,a sub-list of the layout's block,coordinate_sublist,2,,,,,,,,,,,,,,
5,Pashine2023a,"Pashine et al. 2023, Fig. 2",allosteric metamaterial,imposed,1,1,1,2,1,1,1,0,0,,0,,0,0,"arbitrary patterns supported on the layout's driven and read sets (ghost-bond dipoles, principal components)",dense_patterns,2,,,,,,,,,,,,,,
5,Pashine2023a,"Pashine et al. 2023, Fig. 2",allosteric metamaterial,imposed,1,1,1,2,1,1,1,0,0,,0,,0,0,a sub-list of the layout's block,coordinate_sublist,3,,,,,,,,,,,,,,
5,Pashine2023a,"Pashine et al. 2023, Fig. 2",allosteric metamaterial,imposed,1,1,1,2,1,1,1,0,0,,0,,0,0,"arbitrary patterns supported on the layout's driven and read sets (ghost-bond dipoles, principal components)",dense_patterns,3,,,,,,,,,,,,,,
5,Pashine2023a,"Pashine et al. 2023, Fig. 2",allosteric metamaterial,imposed,1,1,1,2,1,1,1,0,0,,0,,0,0,a sub-list of the layout's block,coordinate_sublist,4,,,,,,,,,,,,,,
5,Pashine2023a,"Pashine et al. 2023, Fig. 2",allosteric metamaterial,imposed,1,1,1,2,1,1,1,0,0,,0,,0,0,"arbitrary patterns supported on the layout's driven and read sets (ghost-bond dipoles, principal components)",dense_patterns,4,,,,,,,,,,,,,,
5,Pashine2023a,"Pashine et al. 2023, Fig. 2",allosteric metamaterial,imposed,1,1,1,2,1,1,1,0,0,,0,,0,0,a sub-list of the layout's block,coordinate_sublist,5,,,,,,,,,,,,,,
5,Pashine2023a,"Pashine et al. 2023, Fig. 2",allosteric metamaterial,imposed,1,1,1,2,1,1,1,0,0,,0,,0,0,"arbitrary patterns supported on the layout's driven and read sets (ghost-bond dipoles, principal components)",dense_patterns,5,,,,,,,,,,,,,,
5,Pashine2023a,"Pashine et al. 2023, Fig. 2",allosteric metamaterial,imposed,1,1,1,2,1,1,1,0,0,,0,,0,0,a sub-list of the layout's block,coordinate_sublist,6,,,,,,,,,,,,,,
5,Pashine2023a,"Pashine et al. 2023, Fig. 2",allosteric metamaterial,imposed,1,1,1,2,1,1,1,0,0,,0,,0,0,"arbitrary patterns supported on the layout's driven and read sets (ghost-bond dipoles, principal components)",dense_patterns,6,,,,,,,,,,,,,,
5,Pashine2023a,"Pashine et al. 2023, Fig. 2",allosteric metamaterial,imposed,1,1,1,2,1,1,1,0,0,,0,,0,0,a sub-list of the layout's block,coordinate_sublist,7,,,,,,,,,,,,,,
5,Pashine2023a,"Pashine et al. 2023, Fig. 2",allosteric metamaterial,imposed,1,1,1,2,1,1,1,0,0,,0,,0,0,"arbitrary patterns supported on the layout's driven and read sets (ghost-bond dipoles, principal components)",dense_patterns,7,,,,,,,,,,,,,,
5,Pashine2023b,"Pashine et al. 2023, Fig. 5",allosteric metamaterial,imposed,1,1,2,3,2,2,2,0,0,0,0,0,0,0,"one input site, two output sites",,,,,,,,,,,,,,,,
5,Pashine2023b,"Pashine et al. 2023, Fig. 5",allosteric metamaterial,imposed,1,1,2,3,1,1,1,0,0,,0,,0,0,a sub-list of the layout's block,coordinate_sublist,0,,,,,,,,,,,,,,
5,Pashine2023b,"Pashine et al. 2023, Fig. 5",allosteric metamaterial,imposed,1,1,2,3,1,1,1,0,0,,0,,0,0,"arbitrary patterns supported on the layout's driven and read sets (ghost-bond dipoles, principal components)",dense_patterns,0,,,,,,,,,,,,,,
5,Pashine2023b,"Pashine et al. 2023, Fig. 5",allosteric metamaterial,imposed,1,1,2,3,2,2,2,0,0,,0,,0,0,a sub-list of the layout's block,coordinate_sublist,1,,,,,,,,,,,,,,
5,Pashine2023b,"Pashine et al. 2023, Fig. 5",allosteric metamaterial,imposed,1,1,2,3,1,1,1,0,0,,0,,0,0,"arbitrary patterns supported on the layout's driven and read sets (ghost-bond dipoles, principal components)",dense_patterns,1,,,,,,,,,,,,,,
5,Pashine2023b,"Pashine et al. 2023, Fig. 5",allosteric metamaterial,imposed,1,1,2,3,1,1,1,0,0,,0,,0,0,a sub-list of the layout's block,coordinate_sublist,2,,,,,,,,,,,,,,
5,Pashine2023b,"Pashine et al. 2023, Fig. 5",allosteric metamaterial,imposed,1,1,2,3,2,2,2,0,0,,0,,0,0,"arbitrary patterns supported on the layout's driven and read sets (ghost-bond dipoles, principal components)",dense_patterns,2,,,,,,,,,,,,,,
5,Pashine2023b,"Pashine et al. 2023, Fig. 5",allosteric metamaterial,imposed,1,1,2,3,2,2,2,0,0,,0,,0,0,a sub-list of the layout's block,coordinate_sublist,3,,,,,,,,,,,,,,
5,Pashine2023b,"Pashine et al. 2023, Fig. 5",allosteric metamaterial,imposed,1,1,2,3,1,1,1,0,0,,0,,0,0,"arbitrary patterns supported on the layout's driven and read sets (ghost-bond dipoles, principal components)",dense_patterns,3,,,,,,,,,,,,,,
5,Pashine2023b,"Pashine et al. 2023, Fig. 5",allosteric metamaterial,imposed,1,1,2,3,1,1,1,0,0,,0,,0,0,a sub-list of the layout's block,coordinate_sublist,4,,,,,,,,,,,,,,
5,Pashine2023b,"Pashine et al. 2023, Fig. 5",allosteric metamaterial,imposed,1,1,2,3,2,2,2,0,0,,0,,0,0,"arbitrary patterns supported on the layout's driven and read sets (ghost-bond dipoles, principal components)",dense_patterns,4,,,,,,,,,,,,,,
5,Pashine2023b,"Pashine et al. 2023, Fig. 5",allosteric metamaterial,imposed,1,1,2,3,1,1,1,0,0,,0,,0,0,a sub-list of the layout's block,coordinate_sublist,5,,,,,,,,,,,,,,
5,Pashine2023b,"Pashine et al. 2023, Fig. 5",allosteric metamaterial,imposed,1,1,2,3,2,2,2,0,0,,0,,0,0,"arbitrary patterns supported on the layout's driven and read sets (ghost-bond dipoles, principal components)",dense_patterns,5,,,,,,,,,,,,,,
5,Pashine2023b,"Pashine et al. 2023, Fig. 5",allosteric metamaterial,imposed,1,1,2,3,1,1,1,0,0,,0,,0,0,a sub-list of the layout's block,coordinate_sublist,6,,,,,,,,,,,,,,
5,Pashine2023b,"Pashine et al. 2023, Fig. 5",allosteric metamaterial,imposed,1,1,2,3,1,1,1,0,0,,0,,0,0,"arbitrary patterns supported on the layout's driven and read sets (ghost-bond dipoles, principal components)",dense_patterns,6,,,,,,,,,,,,,,
5,Pashine2023b,"Pashine et al. 2023, Fig. 5",allosteric metamaterial,imposed,1,1,2,3,2,2,2,0,0,,0,,0,0,a sub-list of the layout's block,coordinate_sublist,7,,,,,,,,,,,,,,
5,Pashine2023b,"Pashine et al. 2023, Fig. 5",allosteric metamaterial,imposed,1,1,2,3,2,2,2,0,0,,0,,0,0,"arbitrary patterns supported on the layout's driven and read sets (ghost-bond dipoles, principal components)",dense_patterns,7,,,,,,,,,,,,,,
5,Du2026a,"Du et al. 2026, Fig. 1",robotic metamaterial,imposed,1,1,5,6,5,5,5,0,0,0,0,0,0,0,"input unit 3, the other five units read",,,,,,,,,,,,,,,,
5,Du2026a,"Du et al. 2026, Fig. 1",robotic metamaterial,imposed,1,1,5,6,5,5,5,0,0,,0,,0,0,a sub-list of the layout's block,coordinate_sublist,0,,,,,,,,,,,,,,
5,Du2026a,"Du et al. 2026, Fig. 1",robotic metamaterial,imposed,1,1,5,6,2,2,2,0,0,,0,,0,0,"arbitrary patterns supported on the layout's driven and read sets (ghost-bond dipoles, principal components)",dense_patterns,0,,,,,,,,,,,,,,
5,Du2026a,"Du et al. 2026, Fig. 1",robotic metamaterial,imposed,1,1,5,6,3,3,3,0,0,,0,,0,0,a sub-list of the layout's block,coordinate_sublist,1,,,,,,,,,,,,,,
5,Du2026a,"Du et al. 2026, Fig. 1",robotic metamaterial,imposed,1,1,5,6,4,4,4,0,0,,0,,0,0,"arbitrary patterns supported on the layout's driven and read sets (ghost-bond dipoles, principal components)",dense_patterns,1,,,,,,,,,,,,,,
5,Du2026a,"Du et al. 2026, Fig. 1",robotic metamaterial,imposed,1,1,5,6,1,1,1,0,0,,0,,0,0,a sub-list of the layout's block,coordinate_sublist,2,,,,,,,,,,,,,,
5,Du2026a,"Du et al. 2026, Fig. 1",robotic metamaterial,imposed,1,1,5,6,1,1,1,0,0,,0,,0,0,"arbitrary patterns supported on the layout's driven and read sets (ghost-bond dipoles, principal components)",dense_patterns,2,,,,,,,,,,,,,,
5,Du2026a,"Du et al. 2026, Fig. 1",robotic metamaterial,imposed,1,1,5,6,2,2,2,0,0,,0,,0,0,a sub-list of the layout's block,coordinate_sublist,3,,,,,,,,,,,,,,
5,Du2026a,"Du et al. 2026, Fig. 1",robotic metamaterial,imposed,1,1,5,6,2,2,2,0,0,,0,,0,0,"arbitrary patterns supported on the layout's driven and read sets (ghost-bond dipoles, principal components)",dense_patterns,3,,,,,,,,,,,,,,
5,Du2026a,"Du et al. 2026, Fig. 1",robotic metamaterial,imposed,1,1,5,6,1,1,1,0,0,,0,,0,0,a sub-list of the layout's block,coordinate_sublist,4,,,,,,,,,,,,,,
5,Du2026a,"Du et al. 2026, Fig. 1",robotic metamaterial,imposed,1,1,5,6,3,3,3,0,0,,0,,0,0,"arbitrary patterns supported on the layout's driven and read sets (ghost-bond dipoles, principal components)",dense_patterns,4,,,,,,,,,,,,,,
5,Du2026a,"Du et al. 2026, Fig. 1",robotic metamaterial,imposed,1,1,5,6,2,2,2,0,0,,0,,0,0,a sub-list of the layout's block,coordinate_sublist,5,,,,,,,,,,,,,,
5,Du2026a,"Du et al. 2026, Fig. 1",robotic metamaterial,imposed,1,1,5,6,3,3,3,0,0,,0,,0,0,"arbitrary patterns supported on the layout's driven and read sets (ghost-bond dipoles, principal components)",dense_patterns,5,,,,,,,,,,,,,,
5,Du2026a,"Du et al. 2026, Fig. 1",robotic metamaterial,imposed,1,1,5,6,5,5,5,0,0,,0,,0,0,a sub-list of the layout's block,coordinate_sublist,6,,,,,,,,,,,,,,
5,Du2026a,"Du et al. 2026, Fig. 1",robotic metamaterial,imposed,1,1,5,6,3,3,3,0,0,,0,,0,0,"arbitrary patterns supported on the layout's driven and read sets (ghost-bond dipoles, principal components)",dense_patterns,6,,,,,,,,,,,,,,
5,Du2026a,"Du et al. 2026, Fig. 1",robotic metamaterial,imposed,1,1,5,6,4,4,4,0,0,,0,,0,0,a sub-list of the layout's block,coordinate_sublist,7,,,,,,,,,,,,,,
5,Du2026a,"Du et al. 2026, Fig. 1",robotic metamaterial,imposed,1,1,5,6,4,4,4,0,0,,0,,0,0,"arbitrary patterns supported on the layout's driven and read sets (ghost-bond dipoles, principal components)",dense_patterns,7,,,,,,,,,,,,,,
5,Du2026_Fig2,"Du et al. 2026, Fig. 2 (as imposed)",robotic metamaterial,imposed,0,3,3,6,6,6,5,1,1,,0,0,2,1,"THE LIST THE PROTOCOL IMPOSES: units 1,2,3 clamped SIMULTANEOUSLY and units 4,5,6 read, then the roles exchanged, so the force-driven analogue has the two combined drives e_1+e_2+e_3 and e_4+e_5+e_6 and J = 6 scalar demands, not 18.  q = 2 caps delta_L at 1 and the cap is attained; the one relation is Maxwell-Betti between the combined drives.  EXCLUDED from the nineteen; the drive is imposed, so this is the ANALOGUE of the theorem and not an instance of it",,,1,1.456043846448818e-15,,,,,,,,,,,,
5,Du2026_Fig2_blocks,"Du et al. 2026, Fig. 2 (enclosing pair of blocks)",robotic metamaterial,imposed,0,3,3,6,18,18,9,9,9,9,0,0,6,15,"NOT the protocol: the enclosing pair of full 3x3 blocks, in which each of the three clamped units would be driven separately.  J = 18 coordinate tasks whose digraph is K_{3,3} in both directions, all nine edges digons, delta_L = 9.  Nine is the deficit of this ENCLOSURE and not of Fig. 2, whose imposed list is the row above at delta_L = 1; charging 9 to Fig. 2 is the padding the section's caution forbids",,,9,,,,,,,,,,,,,
5,Altman2024_Fig4,"Altman et al. 2024, Fig. 4",elastic network (experiment),imposed,0,,,3,2,2,2,0,0,0,,,0,0,"symmetry net, not tabulated: drive y_src, read x_src and x_tgt",,,0,,0,,,,,,,,,,,
5,LiMao_Supplementary,"Li & Mao 2024, Supplementary",mechanical neural network,force,0,,,2,1,1,1,0,0,0,,,1,0,"the node that is both input and output: a self-loop, and a self-loop is free.  One of the two demonstrations the forecast of Sec. 7 rested on, which the task-list law sharpens rather than withdraws",,,0,,1,,,,,,,,,,,
5,Du2026_Fig3e,"Du et al. 2026, Fig. 3e",robotic metamaterial,imposed,0,,,5,5,5,5,0,0,0,,,1,0,"sine torque on unit 4, unit 4 also read, four other units read: a self-loop and four ordinary arcs.  The other demonstration that forecast rested on; its drive is a prescribed sinusoidal actuation on a chain trained multistable, so there is no linear response block to bound there at all",,,0,,1,,,,,,,,,,,
5,Rocks2019,Rocks et al. 2019,flow and elastic networks,imposed,0,,,4,4,4,4,0,0,0,,,1,0,"one source edge, many target edges, worst case a target equal to the source",,,0,,1,,,,,,,,,,,
5,Lee2022,Lee et al. 2022,mechanical neural network,force,0,,,6,8,8,8,0,0,0,,,0,0,"two locked input nodes, four output dofs, opposite sides of the lattice",,,0,,0,,,,,,,,,,,
6,,,,,,,,10,28,20,19,1,1,,,,2,1,,,,1,,,abstract,0,14,1,,,,,,,
6,,,,,,,,8,22,16,15,1,1,,,,2,1,,,,1,,,abstract,1,11,1,,,,,,,
6,,,,,,,,5,20,10,9,1,1,,,,2,1,,,,1,,,abstract,2,10,1,,,,,,,
6,,,,,,,,9,22,18,17,1,1,,,,2,1,,,,1,,,abstract,3,11,1,,,,,,,
6,,,,,,,,6,16,12,11,1,1,,,,2,1,,,,1,,,abstract,4,8,1,,,,,,,
6,,,,,,,,5,20,10,9,1,1,,,,2,1,,,,1,,,abstract,5,10,1,,,,,,,
6,,,,,,,,4,16,8,7,1,1,,,,2,1,,,,1,,,abstract,6,8,1,,,,,,,
6,,,,,,,,4,12,8,7,1,1,,,,2,1,,,,1,,,abstract,7,6,1,,,,,,,
6,,,,,,,,5,16,10,9,1,1,,,,2,1,,,,1,,,abstract,8,8,1,,,,,,,
6,,,,,,,,5,20,10,9,1,1,,,,2,1,,,,1,,,abstract,9,10,1,,,,,,,
6,,,,,,,,5,20,10,9,1,1,,,,2,1,,,,1,,,abstract,10,10,1,,,,,,,
6,,,,,,,,5,18,10,9,1,1,,,,2,1,,,,1,,,abstract,11,9,1,,,,,,,
6,,,,,,,,8,26,16,15,1,1,,,,2,1,,,,1,,,abstract,12,13,1,,,,,,,
6,,,,,,,,7,20,14,13,1,1,,,,2,1,,,,1,,,abstract,13,10,1,,,,,,,
6,,,,,,,,9,20,18,17,1,1,,,,2,1,,,,1,,,abstract,14,10,1,,,,,,,
6,,,,,,,,4,12,8,7,1,1,,,,2,1,,,,1,,,abstract,15,6,1,,,,,,,
6,,,,,,,,6,14,12,11,1,1,,,,2,1,,,,1,,,abstract,16,7,1,,,,,,,
6,,,,,,,,5,18,10,9,1,1,,,,2,1,,,,1,,,abstract,17,9,1,,,,,,,
6,,,,,,,,4,14,8,7,1,1,,,,2,1,,,,1,,,abstract,18,7,1,,,,,,,
6,,,,,,,,10,28,20,19,1,1,,,,2,1,,,,1,,,abstract,19,14,1,,,,,,,
6,,,,,,,,4,12,8,7,1,1,,,,2,1,,,,1,,,abstract,20,6,1,,,,,,,
6,,,,,,,,7,16,14,13,1,1,,,,2,1,,,,1,,,abstract,21,8,1,,,,,,,
6,,,,,,,,5,18,10,9,1,1,,,,2,1,,,,1,,,abstract,22,9,1,,,,,,,
6,,,,,,,,9,24,18,17,1,1,,,,2,1,,,,1,,,abstract,23,12,1,,,,,,,
6,,,,,,,,5,20,10,9,1,1,,,,2,1,,,,1,,,abstract,24,10,1,,,,,,,
6,,,,,,,,10,28,20,19,1,1,,,,2,1,,,,1,,,abstract,25,14,1,,,,,,,
6,,,,,,,,5,16,10,9,1,1,,,,2,1,,,,1,,,abstract,26,8,1,,,,,,,
6,,,,,,,,7,16,14,13,1,1,,,,2,1,,,,1,,,abstract,27,8,1,,,,,,,
6,,,,,,,,6,18,12,11,1,1,,,,2,1,,,,1,,,abstract,28,9,1,,,,,,,
6,,,,,,,,9,22,18,17,1,1,,,,2,1,,,,1,,,abstract,29,11,1,,,,,,,
6,,,,,,,,9,26,18,17,1,1,,,,2,1,,,,1,,,abstract,30,13,1,,,,,,,
6,,,,,,,,4,10,8,7,1,1,,,,2,1,,,,1,,,abstract,31,5,1,,,,,,,
6,,,,,,,,7,24,14,13,1,1,,,,2,1,,,,1,,,abstract,32,12,1,,,,,,,
6,,,,,,,,10,30,20,19,1,1,,,,2,1,,,,1,,,abstract,33,15,1,,,,,,,
6,,,,,,,,10,26,20,19,1,1,,,,2,1,,,,1,,,abstract,34,13,1,,,,,,,
6,,,,,,,,10,26,20,19,1,1,,,,2,1,,,,1,,,abstract,35,13,1,,,,,,,
6,,,,,,,,8,22,16,15,1,1,,,,2,1,,,,1,,,abstract,36,11,1,,,,,,,
6,,,,,,,,5,12,10,9,1,1,,,,2,1,,,,1,,,abstract,37,6,1,,,,,,,
6,,,,,,,,6,20,12,11,1,1,,,,2,1,,,,1,,,abstract,38,10,1,,,,,,,
6,,,,,,,,6,18,12,11,1,1,,,,2,1,,,,1,,,abstract,39,9,1,,,,,,,
6,,,,,,,,9,20,18,17,1,1,,,,2,1,,,,1,,,abstract,40,10,1,,,,,,,
6,,,,,,,,8,24,16,15,1,1,,,,2,1,,,,1,,,abstract,41,12,1,,,,,,,
6,,,,,,,,9,20,18,17,1,1,,,,2,1,,,,1,,,abstract,42,10,1,,,,,,,
6,,,,,,,,10,30,20,19,1,1,,,,2,1,,,,1,,,abstract,43,15,1,,,,,,,
6,,,,,,,,6,20,12,11,1,1,,,,2,1,,,,1,,,abstract,44,10,1,,,,,,,
6,,,,,,,,7,18,14,13,1,1,,,,2,1,,,,1,,,abstract,45,9,1,,,,,,,
6,,,,,,,,9,20,18,17,1,1,,,,2,1,,,,1,,,abstract,46,10,1,,,,,,,
6,,,,,,,,9,28,18,17,1,1,,,,2,1,,,,1,,,abstract,47,14,1,,,,,,,
6,,,,,,,,5,18,10,9,1,1,,,,2,1,,,,1,,,abstract,48,9,1,,,,,,,
6,,,,,,,,6,22,12,11,1,1,,,,2,1,,,,1,,,abstract,49,11,1,,,,,,,
6,,,,,,,,4,16,8,7,1,1,,,,2,1,,,,1,,,abstract,50,8,1,,,,,,,
6,,,,,,,,6,16,12,11,1,1,,,,2,1,,,,1,,,abstract,51,8,1,,,,,,,
6,,,,,,,,6,16,12,11,1,1,,,,2,1,,,,1,,,abstract,52,8,1,,,,,,,
6,,,,,,,,10,28,20,19,1,1,,,,2,1,,,,1,,,abstract,53,14,1,,,,,,,
6,,,,,,,,8,18,16,15,1,1,,,,2,1,,,,1,,,abstract,54,9,1,,,,,,,
6,,,,,,,,10,26,20,19,1,1,,,,2,1,,,,1,,,abstract,55,13,1,,,,,,,
6,,,,,,,,10,22,20,19,1,1,,,,2,1,,,,1,,,abstract,56,11,1,,,,,,,
6,,,,,,,,10,24,20,19,1,1,,,,2,1,,,,1,,,abstract,57,12,1,,,,,,,
6,,,,,,,,5,14,10,9,1,1,,,,2,1,,,,1,,,abstract,58,7,1,,,,,,,
6,,,,,,,,4,12,8,7,1,1,,,,2,1,,,,1,,,abstract,59,6,1,,,,,,,
6,,,,,,,,5,18,10,9,1,1,,,,2,1,,,,1,,,abstract,60,9,1,,,,,,,
6,,,,,,,,4,16,8,7,1,1,,,,2,1,,,,1,,,abstract,61,8,1,,,,,,,
6,,,,,,,,10,30,20,19,1,1,,,,2,1,,,,1,,,abstract,62,15,1,,,,,,,
6,,,,,,,,10,30,20,19,1,1,,,,2,1,,,,1,,,abstract,63,15,1,,,,,,,
6,,,,,,,,9,26,18,17,1,1,,,,2,1,,,,1,,,abstract,64,13,1,,,,,,,
6,,,,,,,,4,14,8,7,1,1,,,,2,1,,,,1,,,abstract,65,7,1,,,,,,,
6,,,,,,,,4,18,8,7,1,1,,,,2,1,,,,1,,,abstract,66,9,1,,,,,,,
6,,,,,,,,9,20,18,17,1,1,,,,2,1,,,,1,,,abstract,67,10,1,,,,,,,
6,,,,,,,,7,16,14,13,1,1,,,,2,1,,,,1,,,abstract,68,8,1,,,,,,,
6,,,,,,,,9,22,18,17,1,1,,,,2,1,,,,1,,,abstract,69,11,1,,,,,,,
6,,,,,,,,10,24,20,19,1,1,,,,2,1,,,,1,,,abstract,70,12,1,,,,,,,
6,,,,,,,,4,16,8,7,1,1,,,,2,1,,,,1,,,abstract,71,8,1,,,,,,,
6,,,,,,,,6,14,12,11,1,1,,,,2,1,,,,1,,,abstract,72,7,1,,,,,,,
6,,,,,,,,8,18,16,15,1,1,,,,2,1,,,,1,,,abstract,73,9,1,,,,,,,
6,,,,,,,,5,18,10,9,1,1,,,,2,1,,,,1,,,abstract,74,9,1,,,,,,,
6,,,,,,,,9,20,18,17,1,1,,,,2,1,,,,1,,,abstract,75,10,1,,,,,,,
6,,,,,,,,10,30,20,19,1,1,,,,2,1,,,,1,,,abstract,76,15,1,,,,,,,
6,,,,,,,,9,26,18,17,1,1,,,,2,1,,,,1,,,abstract,77,13,1,,,,,,,
6,,,,,,,,5,16,10,9,1,1,,,,2,1,,,,1,,,abstract,78,8,1,,,,,,,
6,,,,,,,,5,20,10,9,1,1,,,,2,1,,,,1,,,abstract,79,10,1,,,,,,,
6,,,,,,,,4,12,8,7,1,1,,,,2,1,,,,1,,,abstract,80,6,1,,,,,,,
6,,,,,,,,8,26,16,15,1,1,,,,2,1,,,,1,,,abstract,81,13,1,,,,,,,
6,,,,,,,,5,18,10,9,1,1,,,,2,1,,,,1,,,abstract,82,9,1,,,,,,,
6,,,,,,,,5,16,10,9,1,1,,,,2,1,,,,1,,,abstract,83,8,1,,,,,,,
6,,,,,,,,8,26,16,15,1,1,,,,2,1,,,,1,,,abstract,84,13,1,,,,,,,
6,,,,,,,,8,22,16,15,1,1,,,,2,1,,,,1,,,abstract,85,11,1,,,,,,,
6,,,,,,,,7,20,14,13,1,1,,,,2,1,,,,1,,,abstract,86,10,1,,,,,,,
6,,,,,,,,8,22,16,15,1,1,,,,2,1,,,,1,,,abstract,87,11,1,,,,,,,
6,,,,,,,,8,26,16,15,1,1,,,,2,1,,,,1,,,abstract,88,13,1,,,,,,,
6,,,,,,,,10,26,20,19,1,1,,,,2,1,,,,1,,,abstract,89,13,1,,,,,,,
6,,,,,,,,6,14,12,11,1,1,,,,2,1,,,,1,,,abstract,90,7,1,,,,,,,
6,,,,,,,,9,24,18,17,1,1,,,,2,1,,,,1,,,abstract,91,12,1,,,,,,,
6,,,,,,,,7,24,14,13,1,1,,,,2,1,,,,1,,,abstract,92,12,1,,,,,,,
6,,,,,,,,5,14,10,9,1,1,,,,2,1,,,,1,,,abstract,93,7,1,,,,,,,
6,,,,,,,,5,12,10,9,1,1,,,,2,1,,,,1,,,abstract,94,6,1,,,,,,,
6,,,,,,,,9,20,18,17,1,1,,,,2,1,,,,1,,,abstract,95,10,1,,,,,,,
6,,,,,,,,4,14,8,7,1,1,,,,2,1,,,,1,,,abstract,96,7,1,,,,,,,
6,,,,,,,,9,28,18,17,1,1,,,,2,1,,,,1,,,abstract,97,14,1,,,,,,,
6,,,,,,,,8,18,16,15,1,1,,,,2,1,,,,1,,,abstract,98,9,1,,,,,,,
6,,,,,,,,5,12,10,9,1,1,,,,2,1,,,,1,,,abstract,99,6,1,,,,,,,
6,,,,,,,,7,20,14,13,1,1,,,,2,1,,,,1,,,abstract,100,10,1,,,,,,,
6,,,,,,,,7,18,14,13,1,1,,,,2,1,,,,1,,,abstract,101,9,1,,,,,,,
6,,,,,,,,5,12,10,9,1,1,,,,2,1,,,,1,,,abstract,102,6,1,,,,,,,
6,,,,,,,,10,28,20,19,1,1,,,,2,1,,,,1,,,abstract,103,14,1,,,,,,,
6,,,,,,,,5,18,10,9,1,1,,,,2,1,,,,1,,,abstract,104,9,1,,,,,,,
6,,,,,,,,8,22,16,15,1,1,,,,2,1,,,,1,,,abstract,105,11,1,,,,,,,
6,,,,,,,,4,16,8,7,1,1,,,,2,1,,,,1,,,abstract,106,8,1,,,,,,,
6,,,,,,,,10,30,20,19,1,1,,,,2,1,,,,1,,,abstract,107,15,1,,,,,,,
6,,,,,,,,5,16,10,9,1,1,,,,2,1,,,,1,,,abstract,108,8,1,,,,,,,
6,,,,,,,,4,10,8,7,1,1,,,,2,1,,,,1,,,abstract,109,5,1,,,,,,,
6,,,,,,,,8,20,16,15,1,1,,,,2,1,,,,1,,,abstract,110,10,1,,,,,,,
6,,,,,,,,9,22,18,17,1,1,,,,2,1,,,,1,,,abstract,111,11,1,,,,,,,
6,,,,,,,,4,10,8,7,1,1,,,,2,1,,,,1,,,abstract,112,5,1,,,,,,,
6,,,,,,,,7,24,14,13,1,1,,,,2,1,,,,1,,,abstract,113,12,1,,,,,,,
6,,,,,,,,6,20,12,11,1,1,,,,2,1,,,,1,,,abstract,114,10,1,,,,,,,
6,,,,,,,,7,18,14,13,1,1,,,,2,1,,,,1,,,abstract,115,9,1,,,,,,,
6,,,,,,,,6,20,12,11,1,1,,,,2,1,,,,1,,,abstract,116,10,1,,,,,,,
6,,,,,,,,6,18,12,11,1,1,,,,2,1,,,,1,,,abstract,117,9,1,,,,,,,
6,,,,,,,,5,12,10,9,1,1,,,,2,1,,,,1,,,abstract,118,6,1,,,,,,,
6,,,,,,,,5,20,10,9,1,1,,,,2,1,,,,1,,,abstract,119,10,1,,,,,,,
6,,,,,,,,8,20,16,15,1,1,,,,2,1,,,,1,,,abstract,120,10,1,,,,,,,
6,,,,,,,,6,16,12,11,1,1,,,,2,1,,,,1,,,abstract,121,8,1,,,,,,,
6,,,,,,,,9,28,18,17,1,1,,,,2,1,,,,1,,,abstract,122,14,1,,,,,,,
6,,,,,,,,8,18,16,15,1,1,,,,2,1,,,,1,,,abstract,123,9,1,,,,,,,
6,,,,,,,,7,20,14,13,1,1,,,,2,1,,,,1,,,abstract,124,10,1,,,,,,,
6,,,,,,,,4,10,8,7,1,1,,,,2,1,,,,1,,,abstract,125,5,1,,,,,,,
6,,,,,,,,6,20,12,11,1,1,,,,2,1,,,,1,,,abstract,126,10,1,,,,,,,
6,,,,,,,,7,24,14,13,1,1,,,,2,1,,,,1,,,abstract,127,12,1,,,,,,,
6,,,,,,,,6,16,12,11,1,1,,,,2,1,,,,1,,,abstract,128,8,1,,,,,,,
6,,,,,,,,4,18,8,7,1,1,,,,2,1,,,,1,,,abstract,129,9,1,,,,,,,
6,,,,,,,,5,20,10,9,1,1,,,,2,1,,,,1,,,abstract,130,10,1,,,,,,,
6,,,,,,,,7,22,14,13,1,1,,,,2,1,,,,1,,,abstract,131,11,1,,,,,,,
6,,,,,,,,7,18,14,13,1,1,,,,2,1,,,,1,,,abstract,132,9,1,,,,,,,
6,,,,,,,,9,28,18,17,1,1,,,,2,1,,,,1,,,abstract,133,14,1,,,,,,,
6,,,,,,,,4,18,8,7,1,1,,,,2,1,,,,1,,,abstract,134,9,1,,,,,,,
6,,,,,,,,6,20,12,11,1,1,,,,2,1,,,,1,,,abstract,135,10,1,,,,,,,
6,,,,,,,,5,16,10,9,1,1,,,,2,1,,,,1,,,abstract,136,8,1,,,,,,,
6,,,,,,,,5,12,10,9,1,1,,,,2,1,,,,1,,,abstract,137,6,1,,,,,,,
6,,,,,,,,4,18,8,7,1,1,,,,2,1,,,,1,,,abstract,138,9,1,,,,,,,
6,,,,,,,,6,18,12,11,1,1,,,,2,1,,,,1,,,abstract,139,9,1,,,,,,,
6,,,,,,,,5,20,10,9,1,1,,,,2,1,,,,1,,,abstract,140,10,1,,,,,,,
6,,,,,,,,9,22,18,17,1,1,,,,2,1,,,,1,,,abstract,141,11,1,,,,,,,
6,,,,,,,,10,26,20,19,1,1,,,,2,1,,,,1,,,abstract,142,13,1,,,,,,,
6,,,,,,,,9,24,18,17,1,1,,,,2,1,,,,1,,,abstract,143,12,1,,,,,,,
6,,,,,,,,10,22,20,19,1,1,,,,2,1,,,,1,,,abstract,144,11,1,,,,,,,
6,,,,,,,,10,22,20,19,1,1,,,,2,1,,,,1,,,abstract,145,11,1,,,,,,,
6,,,,,,,,6,18,12,11,1,1,,,,2,1,,,,1,,,abstract,146,9,1,,,,,,,
6,,,,,,,,7,16,14,13,1,1,,,,2,1,,,,1,,,abstract,147,8,1,,,,,,,
6,,,,,,,,9,24,18,17,1,1,,,,2,1,,,,1,,,abstract,148,12,1,,,,,,,
6,,,,,,,,10,26,20,19,1,1,,,,2,1,,,,1,,,abstract,149,13,1,,,,,,,
6,,,,,,,,9,22,18,17,1,1,,,,2,1,,,,1,,,abstract,150,11,1,,,,,,,
6,,,,,,,,6,20,12,11,1,1,,,,2,1,,,,1,,,abstract,151,10,1,,,,,,,
6,,,,,,,,9,20,18,17,1,1,,,,2,1,,,,1,,,abstract,152,10,1,,,,,,,
6,,,,,,,,10,26,20,19,1,1,,,,2,1,,,,1,,,abstract,153,13,1,,,,,,,
6,,,,,,,,5,20,10,9,1,1,,,,2,1,,,,1,,,abstract,154,10,1,,,,,,,
6,,,,,,,,4,14,8,7,1,1,,,,2,1,,,,1,,,abstract,155,7,1,,,,,,,
6,,,,,,,,4,12,8,7,1,1,,,,2,1,,,,1,,,abstract,156,6,1,,,,,,,
6,,,,,,,,7,20,14,13,1,1,,,,2,1,,,,1,,,abstract,157,10,1,,,,,,,
6,,,,,,,,4,18,8,7,1,1,,,,2,1,,,,1,,,abstract,158,9,1,,,,,,,
6,,,,,,,,5,14,10,9,1,1,,,,2,1,,,,1,,,abstract,159,7,1,,,,,,,
6,,,,,,,,4,10,8,7,1,1,,,,2,1,,,,1,,,abstract,160,5,1,,,,,,,
6,,,,,,,,9,24,18,17,1,1,,,,2,1,,,,1,,,abstract,161,12,1,,,,,,,
6,,,,,,,,6,14,12,11,1,1,,,,2,1,,,,1,,,abstract,162,7,1,,,,,,,
6,,,,,,,,5,14,10,9,1,1,,,,2,1,,,,1,,,abstract,163,7,1,,,,,,,
6,,,,,,,,8,22,16,15,1,1,,,,2,1,,,,1,,,abstract,164,11,1,,,,,,,
6,,,,,,,,8,18,16,15,1,1,,,,2,1,,,,1,,,abstract,165,9,1,,,,,,,
6,,,,,,,,6,16,12,11,1,1,,,,2,1,,,,1,,,abstract,166,8,1,,,,,,,
6,,,,,,,,7,16,14,13,1,1,,,,2,1,,,,1,,,abstract,167,8,1,,,,,,,
6,,,,,,,,6,20,12,11,1,1,,,,2,1,,,,1,,,abstract,168,10,1,,,,,,,
6,,,,,,,,7,20,14,13,1,1,,,,2,1,,,,1,,,abstract,169,10,1,,,,,,,
6,,,,,,,,9,28,18,17,1,1,,,,2,1,,,,1,,,abstract,170,14,1,,,,,,,
6,,,,,,,,7,16,14,13,1,1,,,,2,1,,,,1,,,abstract,171,8,1,,,,,,,
6,,,,,,,,5,12,10,9,1,1,,,,2,1,,,,1,,,abstract,172,6,1,,,,,,,
6,,,,,,,,10,22,20,19,1,1,,,,2,1,,,,1,,,abstract,173,11,1,,,,,,,
6,,,,,,,,6,22,12,11,1,1,,,,2,1,,,,1,,,abstract,174,11,1,,,,,,,
6,,,,,,,,5,20,10,9,1,1,,,,2,1,,,,1,,,abstract,175,10,1,,,,,,,
6,,,,,,,,7,16,14,13,1,1,,,,2,1,,,,1,,,abstract,176,8,1,,,,,,,
6,,,,,,,,4,16,8,7,1,1,,,,2,1,,,,1,,,abstract,177,8,1,,,,,,,
6,,,,,,,,10,24,20,19,1,1,,,,2,1,,,,1,,,abstract,178,12,1,,,,,,,
6,,,,,,,,7,18,14,13,1,1,,,,2,1,,,,1,,,abstract,179,9,1,,,,,,,
6,,,,,,,,9,22,18,17,1,1,,,,2,1,,,,1,,,abstract,180,11,1,,,,,,,
6,,,,,,,,7,18,14,13,1,1,,,,2,1,,,,1,,,abstract,181,9,1,,,,,,,
6,,,,,,,,8,24,16,15,1,1,,,,2,1,,,,1,,,abstract,182,12,1,,,,,,,
6,,,,,,,,10,30,20,19,1,1,,,,2,1,,,,1,,,abstract,183,15,1,,,,,,,
6,,,,,,,,4,14,8,7,1,1,,,,2,1,,,,1,,,abstract,184,7,1,,,,,,,
6,,,,,,,,7,16,14,13,1,1,,,,2,1,,,,1,,,abstract,185,8,1,,,,,,,
6,,,,,,,,7,16,14,13,1,1,,,,2,1,,,,1,,,abstract,186,8,1,,,,,,,
6,,,,,,,,10,24,20,19,1,1,,,,2,1,,,,1,,,abstract,187,12,1,,,,,,,
6,,,,,,,,10,28,20,19,1,1,,,,2,1,,,,1,,,abstract,188,14,1,,,,,,,
6,,,,,,,,4,12,8,7,1,1,,,,2,1,,,,1,,,abstract,189,6,1,,,,,,,
6,,,,,,,,8,18,16,15,1,1,,,,2,1,,,,1,,,abstract,190,9,1,,,,,,,
6,,,,,,,,4,18,8,7,1,1,,,,2,1,,,,1,,,abstract,191,9,1,,,,,,,
6,,,,,,,,9,26,18,17,1,1,,,,2,1,,,,1,,,abstract,192,13,1,,,,,,,
6,,,,,,,,10,24,20,19,1,1,,,,2,1,,,,1,,,abstract,193,12,1,,,,,,,
6,,,,,,,,6,18,12,11,1,1,,,,2,1,,,,1,,,abstract,194,9,1,,,,,,,
6,,,,,,,,8,20,16,15,1,1,,,,2,1,,,,1,,,abstract,195,10,1,,,,,,,
6,,,,,,,,4,10,8,7,1,1,,,,2,1,,,,1,,,abstract,196,5,1,,,,,,,
6,,,,,,,,10,24,20,19,1,1,,,,2,1,,,,1,,,abstract,197,12,1,,,,,,,
6,,,,,,,,5,12,10,9,1,1,,,,2,1,,,,1,,,abstract,198,6,1,,,,,,,
6,,,,,,,,5,16,10,9,1,1,,,,2,1,,,,1,,,abstract,199,8,1,,,,,,,
6,,,,,,,,5,18,10,9,1,1,,,,2,1,,,,1,,,abstract,200,9,1,,,,,,,
6,,,,,,,,6,14,12,11,1,1,,,,2,1,,,,1,,,abstract,201,7,1,,,,,,,
6,,,,,,,,6,16,12,11,1,1,,,,2,1,,,,1,,,abstract,202,8,1,,,,,,,
6,,,,,,,,4,10,8,7,1,1,,,,2,1,,,,1,,,abstract,203,5,1,,,,,,,
6,,,,,,,,5,20,10,9,1,1,,,,2,1,,,,1,,,abstract,204,10,1,,,,,,,
6,,,,,,,,4,12,8,7,1,1,,,,2,1,,,,1,,,abstract,205,6,1,,,,,,,
6,,,,,,,,9,24,18,17,1,1,,,,2,1,,,,1,,,abstract,206,12,1,,,,,,,
6,,,,,,,,8,24,16,15,1,1,,,,2,1,,,,1,,,abstract,207,12,1,,,,,,,
6,,,,,,,,7,22,14,13,1,1,,,,2,1,,,,1,,,abstract,208,11,1,,,,,,,
6,,,,,,,,9,24,18,17,1,1,,,,2,1,,,,1,,,abstract,209,12,1,,,,,,,
6,,,,,,,,5,18,10,9,1,1,,,,2,1,,,,1,,,abstract,210,9,1,,,,,,,
6,,,,,,,,6,22,12,11,1,1,,,,2,1,,,,1,,,abstract,211,11,1,,,,,,,
6,,,,,,,,6,20,12,11,1,1,,,,2,1,,,,1,,,abstract,212,10,1,,,,,,,
6,,,,,,,,4,14,8,7,1,1,,,,2,1,,,,1,,,abstract,213,7,1,,,,,,,
6,,,,,,,,10,22,20,19,1,1,,,,2,1,,,,1,,,abstract,214,11,1,,,,,,,
6,,,,,,,,9,28,18,17,1,1,,,,2,1,,,,1,,,abstract,215,14,1,,,,,,,
6,,,,,,,,8,18,16,15,1,1,,,,2,1,,,,1,,,abstract,216,9,1,,,,,,,
6,,,,,,,,7,18,14,13,1,1,,,,2,1,,,,1,,,abstract,217,9,1,,,,,,,
6,,,,,,,,6,16,12,11,1,1,,,,2,1,,,,1,,,abstract,218,8,1,,,,,,,
6,,,,,,,,8,22,16,15,1,1,,,,2,1,,,,1,,,abstract,219,11,1,,,,,,,
6,,,,,,,,9,24,18,17,1,1,,,,2,1,,,,1,,,abstract,220,12,1,,,,,,,
6,,,,,,,,9,26,18,17,1,1,,,,2,1,,,,1,,,abstract,221,13,1,,,,,,,
6,,,,,,,,5,20,10,9,1,1,,,,2,1,,,,1,,,abstract,222,10,1,,,,,,,
6,,,,,,,,10,24,20,19,1,1,,,,2,1,,,,1,,,abstract,223,12,1,,,,,,,
6,,,,,,,,4,14,8,7,1,1,,,,2,1,,,,1,,,abstract,224,7,1,,,,,,,
6,,,,,,,,8,26,16,15,1,1,,,,2,1,,,,1,,,abstract,225,13,1,,,,,,,
6,,,,,,,,9,24,18,17,1,1,,,,2,1,,,,1,,,abstract,226,12,1,,,,,,,
6,,,,,,,,6,20,12,11,1,1,,,,2,1,,,,1,,,abstract,227,10,1,,,,,,,
6,,,,,,,,5,14,10,9,1,1,,,,2,1,,,,1,,,abstract,228,7,1,,,,,,,
6,,,,,,,,4,14,8,7,1,1,,,,2,1,,,,1,,,abstract,229,7,1,,,,,,,
6,,,,,,,,8,20,16,15,1,1,,,,2,1,,,,1,,,abstract,230,10,1,,,,,,,
6,,,,,,,,10,30,20,19,1,1,,,,2,1,,,,1,,,abstract,231,15,1,,,,,,,
6,,,,,,,,6,20,12,11,1,1,,,,2,1,,,,1,,,abstract,232,10,1,,,,,,,
6,,,,,,,,10,28,20,19,1,1,,,,2,1,,,,1,,,abstract,233,14,1,,,,,,,
6,,,,,,,,7,22,14,13,1,1,,,,2,1,,,,1,,,abstract,234,11,1,,,,,,,
6,,,,,,,,8,24,16,15,1,1,,,,2,1,,,,1,,,abstract,235,12,1,,,,,,,
6,,,,,,,,9,28,18,17,1,1,,,,2,1,,,,1,,,abstract,236,14,1,,,,,,,
6,,,,,,,,10,30,20,19,1,1,,,,2,1,,,,1,,,abstract,237,15,1,,,,,,,
6,,,,,,,,6,14,12,11,1,1,,,,2,1,,,,1,,,abstract,238,7,1,,,,,,,
6,,,,,,,,10,22,20,19,1,1,,,,2,1,,,,1,,,abstract,239,11,1,,,,,,,
6,,,,,,,,6,16,12,11,1,1,,,,2,1,,,,1,,,abstract,240,8,1,,,,,,,
6,,,,,,,,6,16,12,11,1,1,,,,2,1,,,,1,,,abstract,241,8,1,,,,,,,
6,,,,,,,,6,16,12,11,1,1,,,,2,1,,,,1,,,abstract,242,8,1,,,,,,,
6,,,,,,,,6,14,12,11,1,1,,,,2,1,,,,1,,,abstract,243,7,1,,,,,,,
6,,,,,,,,10,24,20,19,1,1,,,,2,1,,,,1,,,abstract,244,12,1,,,,,,,
6,,,,,,,,6,14,12,11,1,1,,,,2,1,,,,1,,,abstract,245,7,1,,,,,,,
6,,,,,,,,4,12,8,7,1,1,,,,2,1,,,,1,,,abstract,246,6,1,,,,,,,
6,,,,,,,,5,12,10,9,1,1,,,,2,1,,,,1,,,abstract,247,6,1,,,,,,,
6,,,,,,,,5,12,10,9,1,1,,,,2,1,,,,1,,,abstract,248,6,1,,,,,,,
6,,,,,,,,4,16,8,7,1,1,,,,2,1,,,,1,,,abstract,249,8,1,,,,,,,
6,,,,,,,,5,20,10,9,1,1,,,,2,1,,,,1,,,abstract,250,10,1,,,,,,,
6,,,,,,,,8,22,16,15,1,1,,,,2,1,,,,1,,,abstract,251,11,1,,,,,,,
6,,,,,,,,7,24,14,13,1,1,,,,2,1,,,,1,,,abstract,252,12,1,,,,,,,
6,,,,,,,,10,26,20,19,1,1,,,,2,1,,,,1,,,abstract,253,13,1,,,,,,,
6,,,,,,,,7,24,14,13,1,1,,,,2,1,,,,1,,,abstract,254,12,1,,,,,,,
6,,,,,,,,9,28,18,17,1,1,,,,2,1,,,,1,,,abstract,255,14,1,,,,,,,
6,,,,,,,,6,14,12,11,1,1,,,,2,1,,,,1,,,abstract,256,7,1,,,,,,,
6,,,,,,,,8,22,16,15,1,1,,,,2,1,,,,1,,,abstract,257,11,1,,,,,,,
6,,,,,,,,9,26,18,17,1,1,,,,2,1,,,,1,,,abstract,258,13,1,,,,,,,
6,,,,,,,,4,12,8,7,1,1,,,,2,1,,,,1,,,abstract,259,6,1,,,,,,,
6,,,,,,,,8,20,16,15,1,1,,,,2,1,,,,1,,,abstract,260,10,1,,,,,,,
6,,,,,,,,6,20,12,11,1,1,,,,2,1,,,,1,,,abstract,261,10,1,,,,,,,
6,,,,,,,,6,22,12,11,1,1,,,,2,1,,,,1,,,abstract,262,11,1,,,,,,,
6,,,,,,,,5,14,10,9,1,1,,,,2,1,,,,1,,,abstract,263,7,1,,,,,,,
6,,,,,,,,4,10,8,7,1,1,,,,2,1,,,,1,,,abstract,264,5,1,,,,,,,
6,,,,,,,,7,24,14,13,1,1,,,,2,1,,,,1,,,abstract,265,12,1,,,,,,,
6,,,,,,,,7,24,14,13,1,1,,,,2,1,,,,1,,,abstract,266,12,1,,,,,,,
6,,,,,,,,9,24,18,17,1,1,,,,2,1,,,,1,,,abstract,267,12,1,,,,,,,
6,,,,,,,,10,24,20,19,1,1,,,,2,1,,,,1,,,abstract,268,12,1,,,,,,,
6,,,,,,,,5,20,10,9,1,1,,,,2,1,,,,1,,,abstract,269,10,1,,,,,,,
6,,,,,,,,8,26,16,15,1,1,,,,2,1,,,,1,,,abstract,270,13,1,,,,,,,
6,,,,,,,,5,20,10,9,1,1,,,,2,1,,,,1,,,abstract,271,10,1,,,,,,,
6,,,,,,,,5,12,10,9,1,1,,,,2,1,,,,1,,,abstract,272,6,1,,,,,,,
6,,,,,,,,4,18,8,7,1,1,,,,2,1,,,,1,,,abstract,273,9,1,,,,,,,
6,,,,,,,,10,26,20,19,1,1,,,,2,1,,,,1,,,abstract,274,13,1,,,,,,,
6,,,,,,,,10,24,20,19,1,1,,,,2,1,,,,1,,,abstract,275,12,1,,,,,,,
6,,,,,,,,5,14,10,9,1,1,,,,2,1,,,,1,,,abstract,276,7,1,,,,,,,
6,,,,,,,,10,26,20,19,1,1,,,,2,1,,,,1,,,abstract,277,13,1,,,,,,,
6,,,,,,,,6,22,12,11,1,1,,,,2,1,,,,1,,,abstract,278,11,1,,,,,,,
6,,,,,,,,9,20,18,17,1,1,,,,2,1,,,,1,,,abstract,279,10,1,,,,,,,
6,,,,,,,,4,10,8,7,1,1,,,,2,1,,,,1,,,abstract,280,5,1,,,,,,,
6,,,,,,,,8,24,16,15,1,1,,,,2,1,,,,1,,,abstract,281,12,1,,,,,,,
6,,,,,,,,5,12,10,9,1,1,,,,2,1,,,,1,,,abstract,282,6,1,,,,,,,
6,,,,,,,,7,22,14,13,1,1,,,,2,1,,,,1,,,abstract,283,11,1,,,,,,,
6,,,,,,,,5,14,10,9,1,1,,,,2,1,,,,1,,,abstract,284,7,1,,,,,,,
6,,,,,,,,9,26,18,17,1,1,,,,2,1,,,,1,,,abstract,285,13,1,,,,,,,
6,,,,,,,,6,16,12,11,1,1,,,,2,1,,,,1,,,abstract,286,8,1,,,,,,,
6,,,,,,,,6,16,12,11,1,1,,,,2,1,,,,1,,,abstract,287,8,1,,,,,,,
6,,,,,,,,4,14,8,7,1,1,,,,2,1,,,,1,,,abstract,288,7,1,,,,,,,
6,,,,,,,,5,12,10,9,1,1,,,,2,1,,,,1,,,abstract,289,6,1,,,,,,,
6,,,,,,,,6,16,12,11,1,1,,,,2,1,,,,1,,,abstract,290,8,1,,,,,,,
6,,,,,,,,6,22,12,11,1,1,,,,2,1,,,,1,,,abstract,291,11,1,,,,,,,
6,,,,,,,,10,28,20,19,1,1,,,,2,1,,,,1,,,abstract,292,14,1,,,,,,,
6,,,,,,,,8,18,16,15,1,1,,,,2,1,,,,1,,,abstract,293,9,1,,,,,,,
6,,,,,,,,10,28,20,19,1,1,,,,2,1,,,,1,,,abstract,294,14,1,,,,,,,
6,,,,,,,,10,28,20,19,1,1,,,,2,1,,,,1,,,abstract,295,14,1,,,,,,,
6,,,,,,,,10,22,20,19,1,1,,,,2,1,,,,1,,,abstract,296,11,1,,,,,,,
6,,,,,,,,6,22,12,11,1,1,,,,2,1,,,,1,,,abstract,297,11,1,,,,,,,
6,,,,,,,,5,20,10,9,1,1,,,,2,1,,,,1,,,abstract,298,10,1,,,,,,,
6,,,,,,,,10,30,20,19,1,1,,,,2,1,,,,1,,,abstract,299,15,1,,,,,,,
6,,,,,,,,9,28,18,17,1,1,,,,2,1,,,,1,,,abstract,300,14,1,,,,,,,
6,,,,,,,,4,12,8,7,1,1,,,,2,1,,,,1,,,abstract,301,6,1,,,,,,,
6,,,,,,,,9,24,18,17,1,1,,,,2,1,,,,1,,,abstract,302,12,1,,,,,,,
6,,,,,,,,8,18,16,15,1,1,,,,2,1,,,,1,,,abstract,303,9,1,,,,,,,
6,,,,,,,,8,20,16,15,1,1,,,,2,1,,,,1,,,abstract,304,10,1,,,,,,,
6,,,,,,,,10,22,20,19,1,1,,,,2,1,,,,1,,,abstract,305,11,1,,,,,,,
6,,,,,,,,8,24,16,15,1,1,,,,2,1,,,,1,,,abstract,306,12,1,,,,,,,
6,,,,,,,,9,24,18,17,1,1,,,,2,1,,,,1,,,abstract,307,12,1,,,,,,,
6,,,,,,,,4,12,8,7,1,1,,,,2,1,,,,1,,,abstract,308,6,1,,,,,,,
6,,,,,,,,7,24,14,13,1,1,,,,2,1,,,,1,,,abstract,309,12,1,,,,,,,
6,,,,,,,,5,18,10,9,1,1,,,,2,1,,,,1,,,abstract,310,9,1,,,,,,,
6,,,,,,,,5,20,10,9,1,1,,,,2,1,,,,1,,,abstract,311,10,1,,,,,,,
6,,,,,,,,4,14,8,7,1,1,,,,2,1,,,,1,,,abstract,312,7,1,,,,,,,
6,,,,,,,,4,16,8,7,1,1,,,,2,1,,,,1,,,abstract,313,8,1,,,,,,,
6,,,,,,,,8,24,16,15,1,1,,,,2,1,,,,1,,,abstract,314,12,1,,,,,,,
6,,,,,,,,8,24,16,15,1,1,,,,2,1,,,,1,,,abstract,315,12,1,,,,,,,
6,,,,,,,,6,18,12,11,1,1,,,,2,1,,,,1,,,abstract,316,9,1,,,,,,,
6,,,,,,,,5,14,10,9,1,1,,,,2,1,,,,1,,,abstract,317,7,1,,,,,,,
6,,,,,,,,8,22,16,15,1,1,,,,2,1,,,,1,,,abstract,318,11,1,,,,,,,
6,,,,,,,,7,18,14,13,1,1,,,,2,1,,,,1,,,abstract,319,9,1,,,,,,,
6,,,,,,,,7,22,14,13,1,1,,,,2,1,,,,1,,,abstract,320,11,1,,,,,,,
6,,,,,,,,10,28,20,19,1,1,,,,2,1,,,,1,,,abstract,321,14,1,,,,,,,
6,,,,,,,,8,20,16,15,1,1,,,,2,1,,,,1,,,abstract,322,10,1,,,,,,,
6,,,,,,,,7,18,14,13,1,1,,,,2,1,,,,1,,,abstract,323,9,1,,,,,,,
6,,,,,,,,7,20,14,13,1,1,,,,2,1,,,,1,,,abstract,324,10,1,,,,,,,
6,,,,,,,,7,22,14,13,1,1,,,,2,1,,,,1,,,abstract,325,11,1,,,,,,,
6,,,,,,,,9,28,18,17,1,1,,,,2,1,,,,1,,,abstract,326,14,1,,,,,,,
6,,,,,,,,5,12,10,9,1,1,,,,2,1,,,,1,,,abstract,327,6,1,,,,,,,
6,,,,,,,,4,16,8,7,1,1,,,,2,1,,,,1,,,abstract,328,8,1,,,,,,,
6,,,,,,,,10,26,20,19,1,1,,,,2,1,,,,1,,,abstract,329,13,1,,,,,,,
6,,,,,,,,10,30,20,19,1,1,,,,2,1,,,,1,,,abstract,330,15,1,,,,,,,
6,,,,,,,,9,26,18,17,1,1,,,,2,1,,,,1,,,abstract,331,13,1,,,,,,,
6,,,,,,,,4,14,8,7,1,1,,,,2,1,,,,1,,,abstract,332,7,1,,,,,,,
6,,,,,,,,7,22,14,13,1,1,,,,2,1,,,,1,,,abstract,333,11,1,,,,,,,
6,,,,,,,,4,18,8,7,1,1,,,,2,1,,,,1,,,abstract,334,9,1,,,,,,,
6,,,,,,,,8,18,16,15,1,1,,,,2,1,,,,1,,,abstract,335,9,1,,,,,,,
6,,,,,,,,5,20,10,9,1,1,,,,2,1,,,,1,,,abstract,336,10,1,,,,,,,
6,,,,,,,,9,26,18,17,1,1,,,,2,1,,,,1,,,abstract,337,13,1,,,,,,,
6,,,,,,,,9,24,18,17,1,1,,,,2,1,,,,1,,,abstract,338,12,1,,,,,,,
6,,,,,,,,7,22,14,13,1,1,,,,2,1,,,,1,,,abstract,339,11,1,,,,,,,
6,,,,,,,,8,26,16,15,1,1,,,,2,1,,,,1,,,abstract,340,13,1,,,,,,,
6,,,,,,,,8,24,16,15,1,1,,,,2,1,,,,1,,,abstract,341,12,1,,,,,,,
6,,,,,,,,9,20,18,17,1,1,,,,2,1,,,,1,,,abstract,342,10,1,,,,,,,
6,,,,,,,,6,20,12,11,1,1,,,,2,1,,,,1,,,abstract,343,10,1,,,,,,,
6,,,,,,,,10,24,20,19,1,1,,,,2,1,,,,1,,,abstract,344,12,1,,,,,,,
6,,,,,,,,7,20,14,13,1,1,,,,2,1,,,,1,,,abstract,345,10,1,,,,,,,
6,,,,,,,,7,18,14,13,1,1,,,,2,1,,,,1,,,abstract,346,9,1,,,,,,,
6,,,,,,,,7,22,14,13,1,1,,,,2,1,,,,1,,,abstract,347,11,1,,,,,,,
6,,,,,,,,9,28,18,17,1,1,,,,2,1,,,,1,,,abstract,348,14,1,,,,,,,
6,,,,,,,,5,14,10,9,1,1,,,,2,1,,,,1,,,abstract,349,7,1,,,,,,,
6,,,,,,,,6,20,12,11,1,1,,,,2,1,,,,1,,,abstract,350,10,1,,,,,,,
6,,,,,,,,10,24,20,19,1,1,,,,2,1,,,,1,,,abstract,351,12,1,,,,,,,
6,,,,,,,,8,26,16,15,1,1,,,,2,1,,,,1,,,abstract,352,13,1,,,,,,,
6,,,,,,,,5,20,10,9,1,1,,,,2,1,,,,1,,,abstract,353,10,1,,,,,,,
6,,,,,,,,10,30,20,19,1,1,,,,2,1,,,,1,,,abstract,354,15,1,,,,,,,
6,,,,,,,,7,24,14,13,1,1,,,,2,1,,,,1,,,abstract,355,12,1,,,,,,,
6,,,,,,,,10,22,20,19,1,1,,,,2,1,,,,1,,,abstract,356,11,1,,,,,,,
6,,,,,,,,6,22,12,11,1,1,,,,2,1,,,,1,,,abstract,357,11,1,,,,,,,
6,,,,,,,,9,24,18,17,1,1,,,,2,1,,,,1,,,abstract,358,12,1,,,,,,,
6,,,,,,,,5,20,10,9,1,1,,,,2,1,,,,1,,,abstract,359,10,1,,,,,,,
6,,,,,,,,8,26,16,15,1,1,,,,2,1,,,,1,,,abstract,360,13,1,,,,,,,
6,,,,,,,,10,26,20,19,1,1,,,,2,1,,,,1,,,abstract,361,13,1,,,,,,,
6,,,,,,,,7,22,14,13,1,1,,,,2,1,,,,1,,,abstract,362,11,1,,,,,,,
6,,,,,,,,10,22,20,19,1,1,,,,2,1,,,,1,,,abstract,363,11,1,,,,,,,
6,,,,,,,,9,22,18,17,1,1,,,,2,1,,,,1,,,abstract,364,11,1,,,,,,,
6,,,,,,,,6,20,12,11,1,1,,,,2,1,,,,1,,,abstract,365,10,1,,,,,,,
6,,,,,,,,8,24,16,15,1,1,,,,2,1,,,,1,,,abstract,366,12,1,,,,,,,
6,,,,,,,,6,20,12,11,1,1,,,,2,1,,,,1,,,abstract,367,10,1,,,,,,,
6,,,,,,,,9,26,18,17,1,1,,,,2,1,,,,1,,,abstract,368,13,1,,,,,,,
6,,,,,,,,6,22,12,11,1,1,,,,2,1,,,,1,,,abstract,369,11,1,,,,,,,
6,,,,,,,,6,16,12,11,1,1,,,,2,1,,,,1,,,abstract,370,8,1,,,,,,,
6,,,,,,,,10,30,20,19,1,1,,,,2,1,,,,1,,,abstract,371,15,1,,,,,,,
6,,,,,,,,6,22,12,11,1,1,,,,2,1,,,,1,,,abstract,372,11,1,,,,,,,
6,,,,,,,,8,24,16,15,1,1,,,,2,1,,,,1,,,abstract,373,12,1,,,,,,,
6,,,,,,,,7,16,14,13,1,1,,,,2,1,,,,1,,,abstract,374,8,1,,,,,,,
6,,,,,,,,5,14,10,9,1,1,,,,2,1,,,,1,,,abstract,375,7,1,,,,,,,
6,,,,,,,,7,22,14,13,1,1,,,,2,1,,,,1,,,abstract,376,11,1,,,,,,,
6,,,,,,,,8,26,16,15,1,1,,,,2,1,,,,1,,,abstract,377,13,1,,,,,,,
6,,,,,,,,4,10,8,7,1,1,,,,2,1,,,,1,,,abstract,378,5,1,,,,,,,
6,,,,,,,,9,24,18,17,1,1,,,,2,1,,,,1,,,abstract,379,12,1,,,,,,,
6,,,,,,,,8,24,16,15,1,1,,,,2,1,,,,1,,,abstract,380,12,1,,,,,,,
6,,,,,,,,4,18,8,7,1,1,,,,2,1,,,,1,,,abstract,381,9,1,,,,,,,
6,,,,,,,,7,24,14,13,1,1,,,,2,1,,,,1,,,abstract,382,12,1,,,,,,,
6,,,,,,,,8,22,16,15,1,1,,,,2,1,,,,1,,,abstract,383,11,1,,,,,,,
6,,,,,,,,8,22,16,15,1,1,,,,2,1,,,,1,,,abstract,384,11,1,,,,,,,
6,,,,,,,,7,16,14,13,1,1,,,,2,1,,,,1,,,abstract,385,8,1,,,,,,,
6,,,,,,,,8,24,16,15,1,1,,,,2,1,,,,1,,,abstract,386,12,1,,,,,,,
6,,,,,,,,6,16,12,11,1,1,,,,2,1,,,,1,,,abstract,387,8,1,,,,,,,
6,,,,,,,,9,22,18,17,1,1,,,,2,1,,,,1,,,abstract,388,11,1,,,,,,,
6,,,,,,,,8,26,16,15,1,1,,,,2,1,,,,1,,,abstract,389,13,1,,,,,,,
6,,,,,,,,6,14,12,11,1,1,,,,2,1,,,,1,,,abstract,390,7,1,,,,,,,
6,,,,,,,,9,24,18,17,1,1,,,,2,1,,,,1,,,abstract,391,12,1,,,,,,,
6,,,,,,,,5,12,10,9,1,1,,,,2,1,,,,1,,,abstract,392,6,1,,,,,,,
6,,,,,,,,6,14,12,11,1,1,,,,2,1,,,,1,,,abstract,393,7,1,,,,,,,
6,,,,,,,,5,14,10,9,1,1,,,,2,1,,,,1,,,abstract,394,7,1,,,,,,,
6,,,,,,,,5,14,10,9,1,1,,,,2,1,,,,1,,,abstract,395,7,1,,,,,,,
6,,,,,,,,8,20,16,15,1,1,,,,2,1,,,,1,,,abstract,396,10,1,,,,,,,
6,,,,,,,,9,24,18,17,1,1,,,,2,1,,,,1,,,abstract,397,12,1,,,,,,,
6,,,,,,,,8,24,16,15,1,1,,,,2,1,,,,1,,,abstract,398,12,1,,,,,,,
6,,,,,,,,6,14,12,11,1,1,,,,2,1,,,,1,,,abstract,399,7,1,,,,,,,
6,,,,,,,,29,76,58,57,1,1,,,,2,,,,,1,,,network,0,38,1,16,0,0,29,9.282389508932725e-15,5.2604701521822686e-15,-1.0000000000000009
6,,,,,,,,29,76,58,57,1,1,,,,2,,,,,1,,,network,1,38,1,16,0,1,29,8.95478681171441e-15,9.871846167792723e-15,-1.000000000000001
6,,,,,,,,29,76,58,57,1,1,,,,2,,,,,1,,,network,2,38,1,16,0,2,29,2.5622335252153164e-15,1.7755821524004311e-15,-1.0000000000000002
6,,,,,,,,29,76,58,57,1,1,,,,2,,,,,1,,,network,3,38,1,16,0,3,29,6.412396183029983e-15,8.214133891847796e-15,-1.0000000000000027
6,,,,,,,,29,76,58,57,1,1,,,,2,,,,,1,,,network,4,38,1,16,0,4,29,2.8930435251658295e-15,2.072199345309094e-15,-1.0000000000000002
6,,,,,,,,29,72,58,57,1,1,,,,2,,,,,1,,,network,5,36,1,16,1,0,29,6.381051449284141e-15,6.352427486595023e-15,-1.0000000000000027
6,,,,,,,,29,72,58,57,1,1,,,,2,,,,,1,,,network,6,36,1,16,1,1,29,1.5276421743885446e-14,1.1898449142439322e-14,-0.9999999999999989
6,,,,,,,,29,72,58,57,1,1,,,,2,,,,,1,,,network,7,36,1,16,1,2,29,6.351056554771993e-15,5.3347389495656585e-15,-1.0000000000000004
6,,,,,,,,29,72,58,57,1,1,,,,2,,,,,1,,,network,8,36,1,16,1,3,29,2.3303108716381774e-15,3.0369624721363717e-15,-1.0
6,,,,,,,,29,72,58,57,1,1,,,,2,,,,,1,,,network,9,36,1,16,1,4,29,1.791627516803441e-15,1.5100216546507675e-15,-0.9999999999999994
6,,,,,,,,29,76,58,57,1,1,,,,2,,,,,1,,,network,10,38,1,16,2,0,29,6.921656958009498e-15,5.2642761620973014e-15,-1.0000000000000024
6,,,,,,,,29,76,58,57,1,1,,,,2,,,,,1,,,network,11,38,1,16,2,1,29,1.7675122235917728e-15,1.5084479358560676e-15,-0.9999999999999996
6,,,,,,,,29,76,58,57,1,1,,,,2,,,,,1,,,network,12,38,1,16,2,2,29,3.4460612823051703e-15,5.825156784492198e-15,-0.9999999999999978
6,,,,,,,,29,76,58,57,1,1,,,,2,,,,,1,,,network,13,38,1,16,2,3,29,2.972311941745068e-15,2.331624678466423e-15,-1.0000000000000004
6,,,,,,,,29,76,58,57,1,1,,,,2,,,,,1,,,network,14,38,1,16,2,4,29,3.1744238164690433e-15,2.598652641708108e-15,-0.9999999999999993
6,,,,,,,,45,118,90,89,1,1,,,,2,,,,,1,,,network,15,59,1,24,0,0,45,3.085844144844549e-15,2.0326343327929183e-15,-1.0000000000000004
6,,,,,,,,45,118,90,89,1,1,,,,2,,,,,1,,,network,16,59,1,24,0,1,45,3.0496021822139015e-15,3.588648720624324e-15,-1.0
6,,,,,,,,45,118,90,89,1,1,,,,2,,,,,1,,,network,17,59,1,24,0,2,45,3.182655194430184e-15,2.9820880874786564e-15,-0.9999999999999996
6,,,,,,,,45,118,90,89,1,1,,,,2,,,,,1,,,network,18,59,1,24,0,3,45,3.102961992246078e-15,3.3309250399319386e-15,-1.0000000000000013
6,,,,,,,,45,118,90,89,1,1,,,,2,,,,,1,,,network,19,59,1,24,0,4,45,3.3706153517738614e-15,2.9760291622991794e-15,-1.0000000000000002
6,,,,,,,,45,124,90,89,1,1,,,,2,,,,,1,,,network,20,62,1,24,1,0,45,3.016215457605947e-15,3.572446466398203e-15,-0.9999999999999984
6,,,,,,,,45,124,90,89,1,1,,,,2,,,,,1,,,network,21,62,1,24,1,1,45,2.4147203345570233e-15,3.302681994791224e-15,-0.9999999999999979
6,,,,,,,,45,124,90,89,1,1,,,,2,,,,,1,,,network,22,62,1,24,1,2,45,3.585092391292723e-15,5.020625143732133e-15,-1.000000000000004
6,,,,,,,,45,124,90,89,1,1,,,,2,,,,,1,,,network,23,62,1,24,1,3,45,3.1576498299117974e-15,2.984490646511691e-15,-0.9999999999999992
6,,,,,,,,45,124,90,89,1,1,,,,2,,,,,1,,,network,24,62,1,24,1,4,45,3.505401282089713e-15,1.9766509288522367e-15,-0.9999999999999993
6,,,,,,,,45,120,90,89,1,1,,,,2,,,,,1,,,network,25,60,1,24,2,0,45,2.653887055871923e-15,2.308776641711646e-15,-0.9999999999999992
6,,,,,,,,45,120,90,89,1,1,,,,2,,,,,1,,,network,26,60,1,24,2,1,45,3.5717936347546995e-15,3.3079249477670292e-15,-0.9999999999999992
6,,,,,,,,45,120,90,89,1,1,,,,2,,,,,1,,,network,27,60,1,24,2,2,45,4.2175026193572155e-15,2.545539249483253e-15,-1.0000000000000004
6,,,,,,,,45,120,90,89,1,1,,,,2,,,,,1,,,network,28,60,1,24,2,3,45,2.721651693812128e-15,3.548363689331414e-15,-0.9999999999999972
6,,,,,,,,45,120,90,89,1,1,,,,2,,,,,1,,,network,29,60,1,24,2,4,45,2.2139494732915932e-15,2.246108566548128e-15,-1.0000000000000007
6,,,,,,,,61,168,122,121,1,1,,,,2,,,,,1,,,network,30,84,1,32,0,0,61,2.232265042789665e-15,2.636180867515811e-15,-1.0000000000000009
6,,,,,,,,61,168,122,121,1,1,,,,2,,,,,1,,,network,31,84,1,32,0,1,61,1.7836837374890016e-15,1.709814314518087e-15,-1.0000000000000002
6,,,,,,,,61,168,122,121,1,1,,,,2,,,,,1,,,network,32,84,1,32,0,2,61,3.318698540850004e-15,2.829166774028322e-15,-0.9999999999999987
6,,,,,,,,61,168,122,121,1,1,,,,2,,,,,1,,,network,33,84,1,32,0,3,61,1.8254401154783845e-15,1.4536327595403702e-15,-1.0000000000000004
6,,,,,,,,61,168,122,121,1,1,,,,2,,,,,1,,,network,34,84,1,32,0,4,61,3.0108200536577377e-15,2.6544857823980092e-15,-1.0000000000000004
6,,,,,,,,61,168,122,121,1,1,,,,2,,,,,1,,,network,35,84,1,32,1,0,61,2.2489197621923146e-15,2.522153532002076e-15,-1.0000000000000002
6,,,,,,,,61,168,122,121,1,1,,,,2,,,,,1,,,network,36,84,1,32,1,1,61,3.174855919159471e-15,2.2645593439218354e-15,-0.9999999999999993
6,,,,,,,,61,168,122,121,1,1,,,,2,,,,,1,,,network,37,84,1,32,1,2,61,1.6590282385324211e-15,1.65657802173534e-15,-1.0000000000000004
6,,,,,,,,61,168,122,121,1,1,,,,2,,,,,1,,,network,38,84,1,32,1,3,61,3.655000932052521e-15,3.1716281212386175e-15,-1.0000000000000002
6,,,,,,,,61,168,122,121,1,1,,,,2,,,,,1,,,network,39,84,1,32,1,4,61,2.730947809937977e-15,1.960114960145919e-15,-0.9999999999999993
6,,,,,,,,61,174,122,121,1,1,,,,2,,,,,1,,,network,40,87,1,32,2,0,61,3.026247667920933e-15,2.7817035077211382e-15,-0.9999999999999982
6,,,,,,,,61,174,122,121,1,1,,,,2,,,,,1,,,network,41,87,1,32,2,1,61,2.5592051686231053e-15,3.1648827781480376e-15,-1.0000000000000004
6,,,,,,,,61,174,122,121,1,1,,,,2,,,,,1,,,network,42,87,1,32,2,2,61,3.782766137011162e-15,3.804721558381092e-15,-1.0000000000000009
6,,,,,,,,61,174,122,121,1,1,,,,2,,,,,1,,,network,43,87,1,32,2,3,61,2.3549429276371113e-15,2.7424627580090897e-15,-1.0000000000000002
6,,,,,,,,61,174,122,121,1,1,,,,2,,,,,1,,,network,44,87,1,32,2,4,61,2.514368174066593e-15,2.3244836455451995e-15,-0.9999999999999998
6,,,,,,,,77,214,154,153,1,1,,,,2,,,,,1,,,network,45,107,1,40,0,0,77,3.955450761006725e-15,3.0242173653744294e-15,-0.9999999999999997
6,,,,,,,,77,214,154,153,1,1,,,,2,,,,,1,,,network,46,107,1,40,0,1,77,2.866489700517847e-15,2.4019199675856614e-15,-0.9999999999999998
6,,,,,,,,77,214,154,153,1,1,,,,2,,,,,1,,,network,47,107,1,40,0,2,77,2.846251532867522e-15,2.4610561721750478e-15,-0.999999999999999
6,,,,,,,,77,214,154,153,1,1,,,,2,,,,,1,,,network,48,107,1,40,0,3,77,2.2937787886220207e-15,2.8435796534001858e-15,-1.0
6,,,,,,,,77,214,154,153,1,1,,,,2,,,,,1,,,network,49,107,1,40,0,4,77,2.2176413087144273e-15,1.915455899768141e-15,-0.9999999999999999
6,,,,,,,,77,214,154,153,1,1,,,,2,,,,,1,,,network,50,107,1,40,1,0,77,2.7658364350167797e-15,2.519297166851219e-15,-0.9999999999999998
6,,,,,,,,77,214,154,153,1,1,,,,2,,,,,1,,,network,51,107,1,40,1,1,77,2.2046532069630913e-15,2.4740777951293055e-15,-0.9999999999999998
6,,,,,,,,77,214,154,153,1,1,,,,2,,,,,1,,,network,52,107,1,40,1,2,77,2.7835001588718744e-15,2.3934636070173143e-15,-0.9999999999999998
6,,,,,,,,77,214,154,153,1,1,,,,2,,,,,1,,,network,53,107,1,40,1,3,77,3.3900389170867564e-15,2.6386859655276058e-15,-1.0000000000000009
6,,,,,,,,77,214,154,153,1,1,,,,2,,,,,1,,,network,54,107,1,40,1,4,77,3.4229706123237333e-15,2.3805554760420456e-15,-1.0
6,,,,,,,,77,216,154,153,1,1,,,,2,,,,,1,,,network,55,108,1,40,2,0,77,2.6360289802161315e-15,1.917344124864877e-15,-1.0000000000000004
6,,,,,,,,77,216,154,153,1,1,,,,2,,,,,1,,,network,56,108,1,40,2,1,77,4.0718308633085524e-15,2.405899212374811e-15,-0.9999999999999998
6,,,,,,,,77,216,154,153,1,1,,,,2,,,,,1,,,network,57,108,1,40,2,2,77,4.32165326000592e-15,3.4100453885955088e-15,-1.0000000000000007
6,,,,,,,,77,216,154,153,1,1,,,,2,,,,,1,,,network,58,108,1,40,2,3,77,2.1989253139382986e-15,1.7497057697741083e-15,-0.9999999999999994
6,,,,,,,,77,216,154,153,1,1,,,,2,,,,,1,,,network,59,108,1,40,2,4,77,4.673954727177916e-15,3.4520840429380836e-15,-0.9999999999999992


==> anc/results/exp21_odd_bonds.csv <==
part,size,gseed,pseed,m,p,n_bonds,n_free,dim_A_P,rank_wedge,gap_wedge,mode,n_odd,triple,selection,odd_bonds,a_start,solved,eps,full_ladder,residual,iterations,k_min,k_max,sym_min_eig,cond_K,max_abs_a_over_k,norm_a_over_norm_k,max_abs_dlogk,k_positive,sym_pd,rank_wedges_used,predicted_stall,stall_ratio
8,40,0,0,5,5,107,77,10,10,inf,k_free,3,0,qr_pivots,40 51 60,0.001,1,0.01,1,2.495364915098995e-13,10,0.010704127867660099,59.17075075423032,0.01794962726176784,11139.595336736858,0.3045192216065373,0.026709643605061305,4.53794215524918,1,1,,,
8,40,0,0,5,5,107,77,10,10,inf,k_fixed,3,0,qr_pivots,40 51 60,0.01,0,0.0001,1,0.773996879332288,8,0.43682359370520657,2.5651161750314473,0.016203753058096456,1300.8139175389244,0.002304327851173913,0.00014270494244676379,0.0,1,1,3,0.7740014478955244,0.9999940974745606
8,40,0,0,5,5,107,77,10,10,inf,k_fixed,10,0,qr_pivots,40 51 60 42 63 92 36 35 3 91,0.001,1,0.01,1,1.8936981591805938e-14,4,0.43682359370520657,2.5651161750314473,0.017666995228733905,1154.8939389418535,0.8514923481873354,0.07529512161602463,0.0,1,1,10,,
8,40,0,1,5,5,107,77,10,10,inf,k_free,3,0,qr_pivots,83 82 40,0.001,1,0.01,1,7.363189324759908e-13,8,0.0015457699027902352,81.29198599875083,0.0011885966055743612,43346.17289645467,0.11700757161506688,0.0031975834077905586,6.116075178999892,1,1,,,
8,40,0,1,5,5,107,77,10,10,inf,k_fixed,3,0,qr_pivots,83 82 40,0.01,0,0.0001,1,0.8980603673178169,8,0.32819460103956644,2.7941356219625724,0.021236063802671054,921.2833152558816,0.0007255589449979763,6.348356972591617e-05,0.0,1,1,3,0.8980503967622717,1.0000111024454543
8,40,0,1,5,5,107,77,10,10,inf,k_fixed,10,0,qr_pivots,83 82 40 50 51 48 13 9 8 85,0.001,1,0.01,1,8.669809012705619e-13,6,0.32819460103956644,2.7941356219625724,0.024322855228638203,805.7565114680269,1.0394083051765297,0.18064443867650812,0.0,1,1,10,,
8,40,0,2,5,5,107,77,10,10,inf,k_free,3,0,qr_pivots,40 41 71,0.001,1,0.01,1,6.888658185814204e-13,20,0.01775293214104397,75.08221014266923,0.012084235522388619,26604.457572425785,0.6200707627560502,0.027143936203513457,4.562851429831131,1,1,,,
8,40,0,2,5,5,107,77,10,10,inf,k_fixed,3,0,qr_pivots,40 41 71,0.01,0,0.0001,1,0.9193654854092165,6,0.40221721861469717,2.3021672415944927,0.015567640055536833,1154.019716218593,0.0007827928404953205,7.338550905254777e-05,0.0,1,1,3,0.9193627144213246,1.0000030140311853
8,40,0,2,5,5,107,77,10,10,inf,k_fixed,10,0,qr_pivots,40 41 71 67 94 1 5 90 81 2,0.001,0,0.006309573444801929,0,0.03549733714063272,29,0.40221721861469717,2.3021672415944927,0.014137050412897699,1118.5732117673551,0.9880500814415607,0.12546571917427898,0.0,1,1,10,,
8,40,1,0,5,5,107,77,10,10,inf,k_free,3,0,qr_pivots,93 73 72,0.001,0,0.0001,0,0.18416351345934978,300,0.007596725576167479,56.669131174402054,0.010215121252947617,28555.615418845533,0.004542857926157779,1.698638248596242e-05,4.8232012757221066,1,1,,,
8,40,1,0,5,5,107,77,10,10,inf,k_free,3,0,qr_pivots,93 73 72,0.01,0,0.0001,0,0.8639350832132605,300,0.05243907174780185,10.148533207353774,0.02422027705843994,2085.2768319657093,0.008233451437659208,0.0003042464337869986,3.6988724326750457,1,1,,,
8,40,1,0,5,5,107,77,10,10,inf,k_free,3,0,qr_pivots,93 73 72,0.05,0,0.0001,0,0.0007837818427898224,300,0.009779986530530603,78.60015486353082,0.003657524893372892,111027.79753745896,0.037922607932665914,3.059230503597996e-05,5.527973772674726,1,1,,,
8,40,1,0,5,5,107,77,10,10,inf,k_free,3,1,random,16 23 48,0.001,0,0.0001,0,0.6188377475215021,300,0.1945229551596027,4.980686251037178,0.01937845527396319,1746.9571570530209,1.234383057042333,0.05863502117321779,1.7155947293509994,1,1,,,
8,40,1,0,5,5,107,77,10,10,inf,k_free,3,1,random,16 23 48,0.01,0,0.0001,0,0.6378427178203698,300,0.24044354424051168,3.106258555380785,0.020022923228544667,1366.0485074252656,1.1896290106901943,0.06098827541484516,1.0772840881184553,1,1,,,
8,40,1,0,5,5,107,77,10,10,inf,k_free,3,1,random,16 23 48,0.05,0,0.0001,0,0.6727410072316659,300,0.05867671715590881,22.967982218423874,0.00916750268678577,11707.219388350639,0.2732194931184376,0.009958220644844475,3.1485968093057908,1,1,,,
8,40,1,0,5,5,107,77,10,10,inf,k_free,3,2,random,10 20 44,0.001,1,0.01,1,9.116137428465002e-13,52,0.007048977996693268,17.770044702463597,0.0067699254738773345,11369.787985960584,6.184368380307098,0.00962152751404075,4.868729176431615,1,1,,,
8,40,1,0,5,5,107,77,10,10,inf,k_fixed,3,0,qr_pivots,93 73 72,0.01,0,0.0001,1,0.9453532744861827,5,0.3085348520426114,2.5230834078358306,0.02247597575272432,1148.044307297559,0.0008387330417301941,6.191655642803472e-05,0.0,1,1,3,0.9453433413525164,1.0000105074349517
8,40,1,0,5,5,107,77,10,10,inf,k_fixed,10,0,qr_pivots,93 73 72 81 29 96 68 5 7 8,0.001,1,0.01,1,4.0862757248332435e-13,7,0.3085348520426114,2.5230834078358306,0.003064577727803817,992.430182438489,1.6078586861073227,0.1770189653071136,0.0,1,1,10,,
8,40,1,1,5,5,107,77,10,10,inf,k_free,3,0,qr_pivots,93 29 40,0.001,0,0.0001,0,0.003989773535595389,300,0.03168716302546165,8.21707727149728,0.013838962893584755,3846.504293340571,0.01483072489451748,0.0006451470666410828,3.504630358410469,1,1,,,
8,40,1,1,5,5,107,77,10,10,inf,k_free,3,0,qr_pivots,93 29 40,0.01,0,0.0001,0,0.027729049733604454,300,0.0028085389984924586,17.112755972340086,0.004777111912605106,21940.424586453493,0.016653489948853312,0.0012777172889767798,5.494359635980814,1,1,,,
8,40,1,1,5,5,107,77,10,10,inf,k_free,3,0,qr_pivots,93 29 40,0.05,0,0.0001,0,0.010100483336232445,300,0.026059035466612878,9.09543792341073,0.014272610619591092,3691.200877330623,0.014561040293768434,0.0010256277267386286,3.700177446414231,1,1,,,
8,40,1,1,5,5,107,77,10,10,inf,k_free,3,1,random,16 74 83,0.001,0,0.0001,0,0.003206506372218116,300,0.10479814319905874,3.571911920742339,0.014388067298960602,2534.6536198235544,1.4251275517240531,0.1007898440744997,2.152165967871627,1,1,,,
8,40,1,1,5,5,107,77,10,10,inf,k_free,3,1,random,16 74 83,0.01,0,0.0001,0,0.4245446061131236,300,0.1878324746630695,7.666020971298438,0.013331292670014865,3182.139370858472,0.7661397432876588,0.07105678672972313,1.8055795464342967,1,1,,,
8,40,1,1,5,5,107,77,10,10,inf,k_free,3,1,random,16 74 83,0.05,0,0.0001,0,3.4762016202800735e-07,300,0.022383861997854863,12.295317621175048,0.015894295290949205,3667.5843437307935,0.9298386844906804,0.04991510215034476,3.365771812738749,1,1,,,
8,40,1,1,5,5,107,77,10,10,inf,k_free,3,2,random,78 100 105,0.001,0,0.0001,0,0.17727159843055065,300,0.028179842793355697,13.250900077472549,0.024633559557382008,2658.7602271972887,0.8388151126169499,0.04162887956897199,3.214405629646882,1,1,,,
8,40,1,1,5,5,107,77,10,10,inf,k_free,3,2,random,78 100 105,0.01,1,0.01,1,5.9268914976498e-13,42,0.00864529778866464,13.308160344435674,0.009766573899365546,6243.48768257926,3.935430259547784,0.02966800786813799,4.317096500540701,1,1,,,
8,40,1,1,5,5,107,77,10,10,inf,k_fixed,3,0,qr_pivots,93 29 40,0.01,0,0.0001,1,0.5359861311907713,7,0.4160374023642438,2.7949052100400307,0.017305599307159095,1053.4369293945772,0.004466811123590568,0.00026841830810857937,1.1102230246251565e-16,1,1,3,0.5359411354645448,1.0000839564706814
8,40,1,1,5,5,107,77,10,10,inf,k_fixed,10,0,qr_pivots,93 29 40 45 43 26 28 106 5 6,0.001,0,0.001584893192461114,0,0.06697967166263903,48,0.4160374023642438,2.7949052100400307,4.91619225298688e-15,1089.8939289811058,1.3104366955882556,0.08569142773356829,1.1102230246251565e-16,1,1,10,,
8,40,1,2,5,5,107,77,10,10,inf,k_free,3,0,qr_pivots,24 29 57,0.001,1,0.01,1,6.763413409537755e-13,11,0.024085939946960837,1179.3249147253139,0.013770949140606427,304995.4274202659,1.2670585612362955,0.00023706434390306848,6.059368451929147,1,1,,,
8,40,1,2,5,5,107,77,10,10,inf,k_fixed,3,0,qr_pivots,24 29 57,0.01,0,0.0001,1,0.9687812910353684,5,0.423799715774507,2.8517363959082482,0.021932474245916277,1432.0439337453422,0.000342096335122984,3.768594227162997e-05,0.0,1,1,3,0.9687779950430445,1.0000034022163393
8,40,1,2,5,5,107,77,10,10,inf,k_fixed,10,0,qr_pivots,24 29 57 28 88 93 101 64 23 21,0.001,0,0.01,1,0.039462844659166205,28,0.423799715774507,2.8517363959082482,0.005432515532169177,1385.169922670895,1.6413505843040948,0.15921600164412608,0.0,1,1,10,,
8,40,2,0,5,5,108,77,10,10,inf,k_free,3,0,qr_pivots,85 44 42,0.001,0,0.0001,0,0.07911986273113136,300,0.03139835287350738,24.226114938087296,0.006688880955421472,21532.59070501942,0.02057679876393247,8.033955068842131e-05,3.8363114214977934,1,1,,,
8,40,2,0,5,5,108,77,10,10,inf,k_free,3,0,qr_pivots,85 44 42,0.01,0,0.0001,0,0.0008303510044371103,300,0.005441072540461978,44.833003758764725,0.004113669759465859,35768.5680724721,0.007449714433411353,0.00016666587714783527,5.3993295642828425,1,1,,,
8,40,2,0,5,5,108,77,10,10,inf,k_free,3,0,qr_pivots,85 44 42,0.05,0,0.0001,0,0.07457581451153225,300,0.03202408297746669,98.69369974221004,0.01165663854317439,30691.509936429044,0.002711233599499999,0.00040680100832133655,4.280015990453332,1,1,,,
8,40,2,0,5,5,108,77,10,10,inf,k_free,3,1,random,62 77 94,0.001,1,0.01,1,8.550222059369473e-13,52,0.009568201270864989,5.702004530654886,0.004591155522757828,4505.632889598875,6.342896394856359,0.1254520314559164,4.834860531069156,1,1,,,
8,40,2,0,5,5,108,77,10,10,inf,k_fixed,3,0,qr_pivots,85 44 42,0.01,0,0.0001,1,0.9835904750889173,5,0.31488489002731423,2.799469159592748,0.013135010097547584,1901.3191842370834,0.00015991494956242892,1.6504127436378415e-05,0.0,1,1,3,0.9835905002020924,0.9999999744678552
8,40,2,0,5,5,108,77,10,10,inf,k_fixed,10,0,qr_pivots,85 44 42 50 43 54 53 12 51 56,0.001,1,0.01,1,4.808823501023442e-14,4,0.31488489002731423,2.799469159592748,0.012104329174588285,2014.6251100121199,0.5130605640855818,0.05760994939251874,0.0,1,1,10,,
8,40,2,1,5,5,108,77,10,10,inf,k_free,3,0,qr_pivots,45 91 37,0.001,1,0.01,1,6.243333970175821e-13,6,0.003243832683222603,86.33659093610316,0.010851450131906967,36189.39664496015,0.16502732499538533,0.00044280619789544506,5.7713454293473205,1,1,,,
8,40,2,1,5,5,108,77,10,10,inf,k_fixed,3,0,qr_pivots,45 91 37,0.01,0,0.0001,1,0.7962595826112332,8,0.35017988798321725,2.186653795661434,0.013189466881637357,1822.613050591627,0.001641000874717145,0.00010139184752547926,0.0,1,1,3,0.7962613582816184,0.9999977699905104
8,40,2,1,5,5,108,77,10,10,inf,k_fixed,10,0,qr_pivots,45 91 37 43 86 18 60 46 40 54,0.001,0,0.006309573444801929,0,0.07051791119480627,44,0.35017988798321725,2.186653795661434,3.108624468950438e-15,2712.3133984095653,1.4516000916110963,0.1935097587293345,0.0,1,1,10,,
8,40,2,2,5,5,108,77,10,10,inf,k_free,3,0,qr_pivots,43 91 2,0.001,1,0.01,1,6.816245348184176e-13,27,0.07190889383648313,9.844012620053448,0.015876471199738968,2458.451216705984,1.3798760356254378,0.01580099159146635,2.4956806790868766,1,1,,,
8,40,2,2,5,5,108,77,10,10,inf,k_fixed,3,0,qr_pivots,43 91 2,0.01,0,0.0001,1,0.6231506799497976,6,0.2895412367767546,3.0223747001237875,0.013595559277646283,1698.953715431664,0.001448820054987821,0.0001508996011559133,0.0,1,1,3,0.6231282080746657,1.0000360630041147
8,40,2,2,5,5,108,77,10,10,inf,k_fixed,10,0,qr_pivots,43 91 2 38 85 36 0 23 97 13,0.001,0,0.002511886431509582,0,0.06097908450289098,21,0.2895412367767546,3.0223747001237875,0.013198805888473995,1810.6316007094006,0.6880220115150013,0.047484873980079216,0.0,1,1,10,,


==> anc/results/exp21_restarts.csv <==
part,target,n_nodes,geom_seed,m,draw,n_bonds,n_free,norm,floor_thm2,floor_thm3,reached_4,reached_16,ratio_thm2_4,ratio_thm3_4,ratio_thm2_16,ratio_thm3_16,improvement,best_restart_index,short_thm2_16,short_thm3_16
7,generic,24,0,4,0,61,45,3.8684016940540453,1.9695516654692942,3.6097085859854863,3.626892854836609,3.622351614311357,1.8414814490141402,1.004760569570031,1.8391757260392774,1.0035025066496936,0.0012521022007021562,13,0.0,0.0
7,generic,24,0,4,1,61,45,4.502117251104794,2.429030041320609,3.4664477705245584,3.5348984372985077,3.5038273189919384,1.4552716010777136,1.0197466315102135,1.4424800267546243,1.0107832429454788,0.008789819243099642,10,0.0,0.0
7,generic,24,0,5,0,61,45,4.57366005203639,2.9744225054878064,4.0798084068606215,4.087726362098018,4.087726362098018,1.3742924398118181,1.0019407664399342,1.3742924398118181,1.0019407664399342,0.0,1,0.0,0.0
7,generic,24,0,5,1,61,45,4.078978475639781,2.3063784610571463,2.8097504425668696,3.0650104419418938,2.997591917758043,1.3289277946764309,1.090847925676214,1.2996964584832593,1.0668534373535214,0.021996180913868835,10,0.0,0.0
7,generic,24,0,6,0,61,45,7.835280534014527,5.145394593758437,6.670114403255369,6.859065022727791,6.845020594188781,1.3330493702170294,1.0283279428281176,1.3303198558361407,1.0262223674676476,0.002047571861831588,8,0.0,0.0
7,generic,24,0,6,1,61,45,5.542441902711257,3.05979889097503,5.28066309823033,5.362097124162522,5.299527833297551,1.7524344949526556,1.0154211742762917,1.731985670342149,1.0035724178415288,0.011668809686982957,6,0.0,0.0
7,generic,24,1,4,0,60,45,4.104081537952811,2.1875495081645133,2.720127062120943,2.732346192810446,2.7235948476921985,1.2490442765352772,1.0044921176145263,1.2450437521651612,1.0012748616119984,0.0032028683412353397,12,0.0,0.0
7,generic,24,1,4,1,60,45,2.662976942287788,1.5455238195260523,2.0901662038375637,2.1004869257866288,2.1004869257866288,1.3590776791979566,1.0049377518065865,1.3590776791979566,1.0049377518065865,0.0,1,0.0,0.0
7,generic,24,1,5,0,60,45,4.86337728742685,2.9123761636505057,4.555863528532418,4.584079367144487,4.576352071121776,1.5739997546877984,1.0061933019800438,1.571346493024983,1.0044971809320105,0.0016856811158408795,15,0.0,0.0
7,generic,24,1,5,1,60,45,5.100986253144728,2.634184991072502,3.9433278548709803,4.265344853361888,4.03050010249,1.6192275287489444,1.0816612288762997,1.5300748110515165,1.0221062642588392,0.05505879570013819,9,0.0,0.0
7,generic,24,1,6,0,60,45,6.616233371903839,3.0441814331023265,5.972770790651156,6.098433474930391,6.098433474930391,2.0033081499730043,1.0210392611208063,2.0033081499730043,1.0210392611208063,0.0,1,0.0,0.0
7,generic,24,1,6,1,60,45,3.9903534927022606,2.405528195136921,3.3344515096429426,3.590324690440261,3.497162316863155,1.4925307039420928,1.0767362128546045,1.4538022559590489,1.0487968731138142,0.025948175056468695,4,0.0,0.0
7,generic,30,0,4,0,79,57,5.417685674278557,3.4474265959716646,4.383158573548833,4.424719341821071,4.391903734826413,1.2834847149440043,1.0094819221287237,1.2739658445399171,1.001995173373456,0.007416426774122046,12,0.0,0.0
7,generic,30,0,4,1,79,57,5.843447102531819,4.307406301701049,4.686422426466144,4.707275941023469,4.707275941023469,1.0928330441371426,1.0044497726964512,1.0928330441371426,1.0044497726964512,0.0,2,0.0,0.0
7,generic,30,0,5,0,79,57,11.016614113803488,6.794524891259878,8.104081468391175,8.383984912231638,8.340258076619902,1.2339324745158204,1.034538577250511,1.2274968758078102,1.0291429212736694,0.005215519358573915,5,0.0,0.0
7,generic,30,0,5,1,79,57,5.601520629709125,4.274606596976872,5.22325402166727,5.314777863473757,5.281859043544172,1.2433373090362339,1.0175223800004414,1.2356362916015846,1.0112200213954357,0.006193827997181667,15,0.0,0.0
7,generic,30,0,6,0,79,57,5.755243401402771,3.2361845353397327,4.4763147895401705,4.919383383241953,4.6674192472488185,1.5201183151088504,1.098980660327353,1.4422599194451795,1.0426923634046477,0.05121864192399775,12,0.0,0.0
7,generic,30,0,6,1,79,57,4.022725801285731,2.5921397887111612,3.2739408964278334,3.458470414504497,3.4097920708709606,1.3342144700552914,1.0563631183073592,1.3154352576665413,1.0414946936248461,0.01407510772085375,14,0.0,0.0
7,generic,30,1,4,0,78,57,3.9386311502886637,2.62100180454946,3.4593543915079845,3.5334213923833877,3.4672126784411184,1.3481186416011526,1.021410642707559,1.3228577990380737,1.0022716050579912,0.018737848275042504,6,0.0,0.0
7,generic,30,1,4,1,78,57,6.376870275911057,3.643698507170221,4.789531633671781,4.800812731933156,4.797202292727643,1.317565853070971,1.0023553656441198,1.3165749809671436,1.0016015467988426,0.0007520474984366106,6,0.0,0.0
7,generic,30,1,5,0,78,57,2.824216882057022,1.4657158094277003,2.103677762756515,2.1846273492446873,2.1575719900083863,1.4904849461217802,1.038480031457908,1.4720261432199646,1.025619050695888,0.012384427598443779,5,0.0,0.0
7,generic,30,1,5,1,78,57,5.172203403218265,2.6325983995486215,4.751679999373419,4.763347833402763,4.763347833402763,1.8093712410595837,1.0024555176339491,1.8093712410595837,1.0024555176339491,0.0,3,0.0,0.0
7,generic,30,1,6,0,78,57,6.414015020692201,3.172191014582857,5.514496687100277,5.719244400718723,5.719244400718723,1.8029319087113054,1.0371289938567556,1.8029319087113054,1.0371289938567556,0.0,2,0.0,0.0
7,generic,30,1,6,1,78,57,5.061530585980634,2.7174650031672907,3.597340739573428,3.845476422338096,3.765318073411766,1.4150969443419041,1.0689775311065173,1.3855994719428475,1.0466948632334052,0.0208448421268938,12,0.0,0.0
7,generic,36,0,4,0,95,69,7.168614743036463,3.9753341294140356,5.745175127066585,5.772399934434883,5.772399934434883,1.4520540277920577,1.004738725411526,1.4520540277920577,1.004738725411526,0.0,3,0.0,0.0
7,generic,36,0,4,1,95,69,7.603468308227917,3.3941744312597,5.854426018595743,5.9086859153457345,5.889016015597621,1.7408315438734858,1.0092681838625415,1.7350363497411638,1.0059083498351518,0.003328980424738448,9,0.0,0.0
7,generic,36,0,5,0,95,69,8.660533170467344,4.44996453928933,6.974679376153912,7.230762192825957,7.068674384358312,1.6249033287759025,1.0367160700673324,1.5884788118979474,1.0134766063262728,0.022416420862030523,14,0.0,0.0
7,generic,36,0,5,1,95,69,4.878121507496176,3.1375838251956036,4.543008043379553,4.593923852574779,4.593177704600316,1.464159719235034,1.0112075102463058,1.4639219095011644,1.0110432692924403,0.00016242062306824382,12,0.0,0.0
7,generic,36,0,6,0,95,69,4.525041994557356,3.4929053681213453,3.6638139848316773,3.8238377602249365,3.745955403243258,1.0947441620159273,1.0436768285878495,1.072446862555001,1.0224196475999188,0.020367589282108363,14,0.0,0.0
7,generic,36,0,6,1,95,69,6.8761320557269565,4.712209213643977,5.9032126852508,6.076081558823022,6.0610855854488594,1.289433741869953,1.0292838633451469,1.286251376084762,1.0267435561982217,0.0024680335885858807,12,0.0,0.0
7,generic,36,1,4,0,97,69,3.6917075245129936,2.4815585311292203,3.3943568334409915,3.415898172605727,3.4007312058347647,1.3765132394646118,1.0063462211611083,1.3704013680012939,1.0018779323172429,0.004440110917999781,8,0.0,0.0
7,generic,36,1,4,1,97,69,2.973003549394588,2.4708230400621924,2.7934185246236694,2.8012819323064546,2.7952047213863835,1.13374445959349,1.0028149765649044,1.13128486988531,1.0006394304136559,0.0021694392306551456,6,0.0,0.0
7,generic,36,1,5,0,97,69,5.477296087556119,4.328651240231353,4.806516479234039,4.823832904593138,4.823832904593138,1.1143962950305322,1.003602697594799,1.1143962950305322,1.003602697594799,0.0,1,0.0,0.0
7,generic,36,1,5,1,97,69,4.811968545898945,3.203994138893013,4.302907084282073,4.345065698187202,4.345065698187202,1.3561403391606803,1.0097977049188742,1.3561403391606803,1.0097977049188742,0.0,2,0.0,0.0
7,generic,36,1,6,0,97,69,8.354369811796124,6.296136866305073,7.368484628444367,7.453280923147026,7.441379469829142,1.183786356842816,1.01150796927435,1.1818960781575516,1.009892785974389,0.0015968072907224355,13,0.0,0.0
7,generic,36,1,6,1,97,69,5.720700517999314,3.7241958597442446,4.93922157206908,5.078935187179223,4.98771310437943,1.363766938811863,1.0282865656200184,1.3392725012915825,1.0098176466884106,0.017960867669677145,9,0.0,0.0


==> anc/results/exp21_task_deficit.csv <==
part,family,trial,n,J,n_drive,n_read,p,q,p_drawn,n_drive_drawn,n_read_drawn,rank_F,rank_G,dim_M,dim_Ms,delta,dim_cap_skew,dim_cap_skew_rank,dim_A0,dim_A,dim_A1,dim_S_L,dim_achieved_sym,dim_achieved_pd,gap_M,gap_Ms,gap_achieved,largest_other_cosine,max_orth_residual,max_orth_residual_pd,q_bound,p_bound,delta_eq_cap,delta_eq_dimA1,achieved_eq_dimMs,delta_le_qbound,q_le_p,delta_le_pbound,size,gseed,n_b,n_free,task_pattern,rank_dy_dk,bound_dy_dk,rank_dy_dka,bound_dy_dka,attains_dy_dk,attains_dy_dka,gap_dy_dk,gap_dy_dka,n_distinct_arcs,n_self_loops,n_digons,delta_eq_digons,delta_without_self_loops,delta_with_all_self_loops,self_loops_free,key,arcs,expected_delta,forfeited_fraction,description,m_T,m_S,expected_dim_M,floor_sq_exact,floor_sq_closed_form,floor_exact_float,exact_match,delta_float,dim_cap_skew_float
1,coordinate,0,5,5,4,1,0,0,0,4,1,3,1,3,3,0,0,0,2,2,0,3,3,3,inf,7976283523370529.0,9895758209666666.0,0.7071067811865476,1.235570534959152e-16,1.0166777829592676e-16,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,1,5,6,5,4,4,2,4,5,4,3,3,4,4,0,0,0,2,2,0,4,4,4,inf,1.1280168336083654e+16,2445568163952589.0,0.7071067811865476,7.07515462088179e-17,3.152166320769341e-17,1,6,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,2,4,6,1,2,0,0,0,1,2,1,2,2,2,0,0,0,4,4,0,2,2,2,inf,1.1964425285055788e+16,5763025462269993.0,0.7071067811865476,1.3718704359434922e-16,1.4622759255539983e-16,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,3,4,4,3,4,3,2,3,3,4,2,2,2,2,0,0,0,2,2,0,2,2,2,inf,inf,8988004738825482.0,0.0,1.6084952545682615e-16,1.4586936382674787e-16,1,3,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,4,4,11,3,2,1,1,1,3,2,3,2,5,5,0,0,0,6,6,0,5,5,5,6335434228918235.0,9126247422515022.0,5301546591540351.0,0.7071067811865476,1.2207625657062387e-16,1.0222195667518877e-16,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,5,6,8,1,3,1,1,1,1,3,1,3,3,3,0,0,0,5,5,0,3,3,3,inf,4.125444262137858e+16,2818470047794047.0,0.7071067811865476,1.6375195292071095e-16,9.194577625938991e-17,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,6,9,10,7,9,7,4,7,7,9,6,6,9,9,0,0,0,1,1,0,9,9,9,inf,4503599627370496.0,2413164644271212.5,0.7071067811865476,6.845569645936948e-17,1.8420594175719642e-16,6,21,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,7,7,6,7,5,5,3,5,7,5,5,4,6,5,1,1,1,0,1,1,5,5,5,inf,7976283523370528.0,5181738243123933.0,0.7071067811865476,4.778529178573876e-17,8.32568214984229e-17,3,10,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,8,9,11,4,4,3,3,3,4,4,4,4,8,7,1,1,1,3,4,1,7,7,7,inf,5835714760265047.0,3866251847066308.5,0.7071067811865476,1.216783954132196e-16,4.833761541878936e-17,3,3,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,9,6,5,2,2,1,1,1,2,2,2,2,3,3,0,0,0,2,2,0,3,3,3,inf,8650917918969132.0,1940677538637304.8,0.7071067811865476,9.025926915871014e-17,5.4816428048742916e-17,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,10,4,5,2,2,0,0,0,2,2,2,2,3,3,0,0,0,2,2,0,3,3,3,inf,7976283523370528.0,6532170371359241.0,0.7071067811865476,1.2340058373777326e-16,7.924432548059242e-17,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,11,3,3,2,3,2,0,2,2,3,1,2,2,2,0,0,0,1,1,0,2,2,2,inf,9.855579921654539e+16,2.245959587039644e+16,0.7071067811865476,7.577845577875423e-17,1.1587109435559698e-16,0,1,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,12,4,10,3,1,0,0,0,3,1,3,1,3,3,0,0,0,7,7,0,3,3,3,inf,1.1280168336083654e+16,3725728137671327.5,0.7071067811865476,2.079155048338502e-16,1.6785812408745744e-16,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,13,7,13,1,5,0,0,0,1,5,1,5,5,5,0,0,0,8,8,0,5,5,5,inf,3696343028675938.5,1994997427527094.2,0.7071067811865476,2.3149455337729686e-16,2.6441134784219173e-16,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,14,6,4,4,1,0,0,0,4,1,3,1,3,3,0,0,0,1,1,0,3,3,3,inf,4.470044254632269e+16,1.2381204499076788e+16,0.7071067811865476,0.0,0.0,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,15,6,3,3,3,2,1,2,3,3,3,2,3,3,0,0,0,0,0,0,3,3,3,inf,inf,inf,0.7071067811865476,0.0,0.0,0,1,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,16,5,2,4,2,2,0,2,4,2,2,1,2,2,0,0,0,0,0,0,2,2,2,inf,inf,inf,0.7071067811865476,0.0,0.0,0,1,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,17,4,7,3,3,2,2,2,3,3,3,3,6,5,1,1,1,1,2,1,5,5,5,inf,7976283523370528.0,1973203402626202.0,0.7071067811865476,5.3327517488848834e-17,3.880599739406167e-17,1,1,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,18,7,12,4,6,4,4,4,4,6,4,6,8,7,1,1,1,4,5,1,7,7,7,inf,7354347395230782.0,2047694360763636.5,0.7071067811865476,1.6622461252257261e-16,1.0652381454557523e-16,6,6,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,19,7,10,6,7,6,4,6,6,7,5,5,9,8,1,1,1,1,2,1,8,8,8,inf,9007599501865808.0,2834208082930474.5,0.7071067811865476,6.865920274034115e-17,2.8729742345740984e-17,6,15,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,20,6,12,6,5,5,4,5,6,5,5,5,9,9,0,0,0,3,3,0,9,9,9,inf,1.1280168336083652e+16,2772421686713249.0,0.7071067811865476,6.924022554737806e-17,8.652060455191394e-17,6,10,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,21,5,2,4,3,2,0,2,4,3,2,2,2,2,0,0,0,0,0,0,2,2,2,inf,inf,inf,0.7071067811865476,0.0,0.0,0,1,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,22,9,2,2,5,2,0,2,2,5,2,2,2,2,0,0,0,0,0,0,2,2,2,inf,inf,inf,0.7071067811865476,0.0,0.0,0,1,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,23,6,3,1,2,0,0,0,1,2,1,2,2,2,0,0,0,1,1,0,2,2,2,inf,7976283523370528.0,2.1307516526641664e+16,0.7071067811865476,5.644390320646067e-17,8.156625543394735e-17,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,24,3,1,2,1,0,0,0,2,1,1,1,1,1,0,0,0,0,0,0,1,1,1,inf,inf,inf,0.7071067811865476,0.0,0.0,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,25,8,12,7,8,7,5,7,7,8,7,5,11,10,1,1,1,1,2,1,10,10,10,inf,2.9257694300122028e+16,2217520469742963.2,0.7071067811865476,8.71648223345033e-17,7.290938538005469e-17,10,21,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,26,8,6,8,6,6,4,6,8,6,6,5,6,6,0,0,0,0,0,0,6,6,6,inf,inf,inf,0.7071067811865476,0.0,0.0,6,15,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,27,9,12,9,7,7,4,7,9,7,7,6,10,9,1,1,1,2,3,1,9,9,9,inf,7843751091814225.0,2850812193556319.0,0.7071067811865476,1.0804665134761291e-16,1.1643318518616456e-16,6,21,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,28,9,4,4,5,4,2,4,4,5,3,4,4,4,0,0,0,0,0,0,4,4,4,inf,inf,inf,0.7071067811865476,0.0,0.0,1,6,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,29,4,6,3,2,2,2,2,3,2,3,2,4,3,1,1,1,2,3,1,3,3,3,inf,3.6838564223300426e+31,6795931310138470.0,0.7071067811865476,1.1141956832882038e-16,8.923655058583403e-17,1,1,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,30,9,10,7,1,0,0,0,7,1,5,1,5,5,0,0,0,5,5,0,5,5,5,inf,4877707166202517.0,2873750329409430.5,0.7071067811865476,2.3650258326877683e-16,3.3296829161661436e-16,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,31,5,11,5,3,3,3,3,5,3,4,3,9,8,1,1,1,2,3,1,8,8,8,inf,1.128016833608365e+16,3127214593471193.0,0.7071067811865476,8.150110664179428e-17,4.099306797646192e-17,3,3,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,32,5,2,4,4,4,1,4,4,4,2,2,2,2,0,0,0,0,0,0,2,2,2,inf,inf,inf,0.7071067811865476,0.0,0.0,0,6,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,33,6,11,6,2,2,2,2,6,2,5,2,8,8,0,0,0,3,3,0,8,8,8,inf,8544616700013393.0,2479703270930096.0,0.7071067811865476,5.900236622596591e-17,8.325502712019577e-17,1,1,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,34,8,7,7,6,6,4,6,7,6,5,4,6,6,0,0,0,1,1,0,6,6,6,inf,7009679415479322.0,1.3053932713881338e+17,0.7071067811865476,1.968468439449582e-16,8.414523352228864e-17,6,15,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,35,3,11,3,2,2,2,2,3,2,3,2,4,3,1,1,1,7,8,1,3,3,3,inf,3.376037598644357e+16,1.3705589984518388e+16,0.7071067811865476,2.5206364023918877e-16,2.37555679114957e-16,1,1,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,36,3,1,3,1,1,1,1,3,1,1,1,1,1,0,0,0,0,0,0,1,1,1,inf,inf,inf,0.0,0.0,0.0,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,37,9,4,6,8,5,2,5,6,8,3,3,4,3,1,1,1,0,1,1,3,3,3,inf,7976283523370528.0,7970382597327280.0,0.7071067811865476,5.726353457524378e-17,7.186742585662579e-17,1,10,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,38,7,6,1,1,0,0,0,1,1,1,1,1,1,0,0,0,5,5,0,1,1,1,inf,1.8699648128551296e+17,1.6187404776831126e+16,0.7071067811865476,2.0374343959419346e-16,1.4908151742443486e-16,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,39,8,10,8,7,7,3,7,8,7,5,6,9,9,0,0,0,1,1,0,9,9,9,inf,1.3553619937063776e+16,8299808845925081.0,0.7071067811865476,4.66641145518922e-17,3.448971436897858e-17,3,21,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,40,6,1,5,5,4,1,4,5,5,1,1,1,1,0,0,0,0,0,0,1,1,1,inf,inf,inf,0.0,0.0,0.0,0,6,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,41,3,2,2,1,0,0,0,2,1,1,1,1,1,0,0,0,1,1,0,1,1,1,inf,8956991402905605.0,4199076129458250.0,0.7071067811865476,6.317913137107854e-17,9.574090808352731e-17,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,42,9,12,8,5,5,4,5,8,5,7,5,9,9,0,0,0,3,3,0,9,9,9,inf,5299296594630090.0,3071038165265843.5,0.7071067811865476,3.950847528168884e-15,1.5187299773635856e-15,6,10,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,43,3,3,3,1,1,1,1,3,1,2,1,2,2,0,0,0,1,1,0,2,2,2,inf,inf,2347845916736683.5,0.7071067811865476,2.832879813244142e-17,3.7834312438748676e-17,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,44,5,9,5,1,1,1,1,5,1,5,1,5,5,0,0,0,4,4,0,5,5,5,inf,9272196469467202.0,3499759197774253.5,0.7071067811865476,9.816114968501276e-17,8.246123107077224e-17,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,45,6,9,5,3,3,2,3,5,3,4,3,8,8,0,0,0,1,1,0,8,8,8,inf,5696652996790543.0,5241342994518651.0,0.7071067811865476,1.5950785792847443e-16,1.2658680980971377e-16,1,3,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,46,6,1,3,6,3,1,3,3,6,1,1,1,1,0,0,0,0,0,0,1,1,1,inf,inf,inf,0.0,0.0,0.0,0,3,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,47,6,8,6,5,5,4,5,6,5,4,5,8,7,1,1,1,0,1,1,7,7,7,inf,9.855579921654538e+16,2856696761878821.0,0.7071067811865476,7.673011217074678e-17,3.293818789573873e-17,6,10,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,48,7,12,5,5,5,4,5,5,5,5,4,9,8,1,1,1,3,4,1,8,8,8,inf,7976273482147882.0,2491338367101424.5,0.7071067811865476,2.588588978221669e-16,8.200537735980113e-17,6,10,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,49,3,4,3,2,2,2,2,3,2,3,2,4,4,0,0,0,0,0,0,4,4,4,inf,inf,inf,0.7071067811865476,0.0,0.0,1,1,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,50,8,11,8,5,5,3,5,8,5,6,4,11,11,0,0,0,0,0,0,11,11,11,inf,inf,inf,0.7071067811865476,0.0,0.0,3,10,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,51,9,4,8,8,8,2,8,8,8,4,3,4,4,0,0,0,0,0,0,4,4,4,inf,inf,inf,0.7071067811865476,0.0,0.0,1,28,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,52,8,6,6,8,6,2,6,6,8,4,4,6,5,1,1,1,0,1,1,5,5,5,inf,2.204361268765019e+16,3078042404203857.5,0.7071067811865476,0.0,0.0,1,15,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,53,4,8,3,4,3,2,3,3,4,3,3,6,5,1,1,1,2,3,1,5,5,5,inf,6907664159026125.0,2976608557055863.0,0.7071067811865476,1.5394500415458273e-16,1.1361197567111506e-16,1,3,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,54,5,8,5,2,2,2,2,5,2,5,2,5,4,1,1,1,3,4,1,4,4,4,inf,6512608225342188.0,5728008818410465.0,0.7071067811865476,2.1601098573571594e-16,2.0197439444049733e-16,1,1,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,55,6,7,4,4,3,3,3,4,4,4,4,5,4,1,1,1,2,3,1,4,4,4,inf,5508066996629558.0,2940078212320704.5,0.7071067811865476,7.04549558372253e-17,7.644614534141955e-17,3,3,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,56,3,1,1,1,0,0,0,1,1,1,1,1,1,0,0,0,0,0,0,1,1,1,inf,inf,inf,0.7071067811865476,0.0,0.0,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,57,6,7,3,3,1,1,1,3,3,2,3,3,3,0,0,0,4,4,0,3,3,3,inf,5835714760265048.0,3567605995892734.0,0.7071067811865476,2.2900945106984256e-16,2.0454841416233274e-16,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,58,8,7,8,4,4,3,4,8,4,5,3,6,5,1,1,1,1,2,1,5,5,5,inf,9.855579921654539e+16,2456384221519919.0,0.7071067811865476,7.835020660420814e-17,3.2635760804610326e-17,3,6,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,59,3,3,3,2,2,1,2,3,2,2,2,3,3,0,0,0,0,0,0,3,3,3,inf,inf,inf,0.7071067811865476,0.0,0.0,0,1,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,60,3,4,2,1,0,0,0,2,1,2,1,2,2,0,0,0,2,2,0,2,2,2,inf,1.1280168336083656e+16,7152349266533014.0,0.7071067811865476,1.6442420007674633e-16,1.4153175439645796e-16,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,61,9,6,9,3,3,2,3,9,3,5,3,6,6,0,0,0,0,0,0,6,6,6,inf,inf,inf,0.7071067811865476,0.0,0.0,1,3,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,62,4,8,3,2,1,1,1,3,2,3,2,4,4,0,0,0,4,4,0,4,4,4,inf,6166586662261511.0,2590503320439288.5,0.7071067811865476,1.0989246083242718e-16,1.0519072555534481e-16,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,63,4,2,3,2,2,1,2,3,2,2,2,2,2,0,0,0,0,0,0,2,2,2,inf,inf,inf,0.7071067811865476,0.0,0.0,0,1,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,64,8,9,5,6,5,4,5,5,6,4,6,9,8,1,1,1,0,1,1,8,8,8,inf,1.3553619937063776e+16,5137395883271846.0,0.7071067811865476,8.265179306025978e-17,5.800496271195978e-17,6,10,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,65,7,13,1,5,0,0,0,1,5,1,5,5,5,0,0,0,8,8,0,5,5,5,inf,3863897853317653.5,3927865480182995.5,0.7071067811865476,2.1634780443772931e-16,1.8924154376834021e-16,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,66,4,10,2,2,0,0,0,2,2,2,2,4,4,0,0,0,6,6,0,4,4,4,inf,9495589926257474.0,5065071200205962.0,0.7071067811865476,9.778434998942491e-17,9.19475248369374e-17,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,67,4,5,2,2,1,1,1,2,2,2,2,3,3,0,0,0,2,2,0,3,3,3,inf,5855836165165905.0,9171642358380352.0,0.7071067811865476,3.5941997902945904e-16,2.971665361564722e-16,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,68,9,11,3,9,3,1,3,3,9,3,4,7,7,0,0,0,4,4,0,7,7,7,inf,1.3138575232991246e+16,3958861377568985.0,0.7071067811865476,2.1941554066149082e-16,1.7197028325241096e-16,0,3,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,69,8,1,8,7,7,0,7,8,7,1,1,1,1,0,0,0,0,0,0,1,1,1,inf,inf,inf,0.7071067811865476,0.0,0.0,0,21,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,70,3,11,2,1,0,0,0,2,1,2,1,2,2,0,0,0,9,9,0,2,2,2,inf,1.5148523529080678e+16,5064949625082196.0,0.7071067811865475,1.394946945533352e-16,8.51133216622917e-17,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,71,6,7,5,5,4,3,4,5,5,3,5,7,7,0,0,0,0,0,0,7,7,7,inf,inf,inf,0.7071067811865476,0.0,0.0,3,6,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,72,5,13,3,4,2,2,2,3,4,3,4,8,8,0,0,0,5,5,0,8,8,8,inf,5051581642356368.0,1681329414831532.8,0.7071067811865476,1.9983483654805833e-16,2.434346818413527e-16,1,1,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,73,8,14,3,2,2,2,2,3,2,3,2,5,4,1,1,1,9,10,1,4,4,4,inf,1.1280168336083656e+16,1.0287616848958078e+16,0.7071067811865476,7.110684900002547e-17,3.975232547197598e-17,1,1,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,74,8,13,8,6,6,5,6,8,6,7,6,11,10,1,1,1,2,3,1,10,10,10,inf,8319554380441840.0,1907194821004425.8,0.7071067811865476,5.688411033207292e-17,7.722210640146604e-17,10,15,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,75,9,9,2,3,0,0,0,2,3,2,3,5,5,0,0,0,4,4,0,5,5,5,inf,7976283523370528.0,6586120556644696.0,0.7071067811865476,2.600222876844676e-16,2.369026560076458e-16,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,76,7,2,4,2,0,0,0,4,2,2,2,2,2,0,0,0,0,0,0,2,2,2,inf,inf,inf,0.7071067811865476,0.0,0.0,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,77,5,8,5,4,4,4,4,5,4,5,4,8,7,1,1,1,0,1,1,7,7,7,inf,9.64461920311621e+31,6519844614816610.0,0.7071067811865476,8.937045137219403e-17,9.382029193958044e-17,6,6,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,78,4,2,3,3,3,0,3,3,3,1,1,1,1,0,0,0,1,1,0,1,1,1,inf,8956991402905605.0,4200632474184661.5,0.7071067811865476,6.080783033335958e-17,7.919540671420389e-17,0,3,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,79,8,13,6,1,0,0,0,6,1,6,1,6,6,0,0,0,7,7,0,6,6,6,inf,5601167448471792.0,3761266842377420.5,0.7071067811865476,1.1007537878359008e-15,6.905389211841439e-16,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,80,9,5,9,7,7,1,7,9,7,4,3,5,5,0,0,0,0,0,0,5,5,5,inf,inf,inf,0.7071067811865476,0.0,0.0,0,21,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,81,9,8,5,9,5,3,5,5,9,3,6,8,7,1,1,1,0,1,1,7,7,7,inf,1.1280168336083656e+16,3603346017498108.5,0.7071067811865476,7.220344042435184e-17,1.0526335129360241e-16,3,10,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,82,4,14,1,3,1,1,1,1,3,1,3,3,3,0,0,0,11,11,0,3,3,3,inf,8444304620089931.0,5554627298663126.0,0.7071067811865477,1.1357522486836942e-16,5.819904891423965e-17,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,83,7,14,2,6,2,1,2,2,6,2,5,7,7,0,0,0,7,7,0,7,7,7,inf,7473922208448421.0,1320662141808386.5,0.7071067811865476,6.085138843863735e-17,1.0325119727533968e-16,0,1,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,84,6,9,3,3,1,1,1,3,3,3,3,7,7,0,0,0,2,2,0,7,7,7,inf,9423064789130916.0,1691004485616179.5,0.7071067811865476,7.963702712569808e-17,4.193898995465759e-17,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,85,6,2,4,1,1,0,1,4,1,1,1,1,1,0,0,0,1,1,0,1,1,1,inf,1.1280168336083656e+16,5.080879667055553e+16,0.7071067811865476,1.0788803999824521e-16,1.0722063454721639e-16,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,86,9,14,8,3,2,2,2,8,3,6,3,11,11,0,0,0,3,3,0,11,11,11,inf,8965150047349082.0,1926319851088753.2,0.7071067811865476,5.3240954376135803e-17,3.481151681402183e-17,1,1,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,87,6,5,5,5,4,2,4,5,5,3,5,5,5,0,0,0,0,0,0,5,5,5,inf,inf,inf,0.7071067811865476,0.0,0.0,1,6,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,88,9,3,4,6,4,2,4,4,6,2,2,3,3,0,0,0,0,0,0,3,3,3,inf,inf,inf,0.7071067811865476,0.0,0.0,1,6,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,89,8,2,7,3,2,0,2,7,3,1,1,1,1,0,0,0,1,1,0,1,1,1,inf,1.1280168336083656e+16,1.0019587561255916e+16,0.7071067811865476,1.1109209408869241e-16,9.778714324214056e-17,0,1,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,90,4,14,4,3,3,3,3,4,3,4,3,8,7,1,1,1,6,7,1,7,7,7,inf,8856931425176195.0,2489417425426008.0,0.7071067811865476,2.5862073550214997e-16,1.4883506321557424e-16,3,3,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,91,5,11,3,4,2,2,2,3,4,3,4,9,8,1,1,1,2,3,1,8,8,8,inf,8677892082891361.0,2303755175565801.5,0.7071067811865476,1.3454900841885132e-16,6.994062245001931e-17,1,1,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,92,3,4,1,1,0,0,0,1,1,1,1,1,1,0,0,0,3,3,0,1,1,1,inf,1.6094094618181747e+17,9549068809887864.0,0.7071067811865474,1.7211090007160464e-16,1.5922436678049188e-16,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,93,9,6,9,5,5,2,5,9,5,4,4,6,6,0,0,0,0,0,0,6,6,6,inf,inf,inf,0.7071067811865476,0.0,0.0,1,10,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,94,5,4,4,4,4,2,4,4,4,3,3,3,3,0,0,0,1,1,0,3,3,3,inf,1.3937894790255813e+17,5994225601218842.0,0.7071067811865476,6.991320605800295e-17,2.0123067156798736e-17,1,6,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,95,6,6,2,1,1,1,1,2,1,2,1,2,2,0,0,0,4,4,0,2,2,2,inf,2.654023331901179e+16,4425708095399598.0,0.7071067811865476,1.2112218798146462e-16,7.500509272673117e-17,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,96,4,5,3,2,2,2,2,3,2,2,2,4,3,1,1,1,1,2,1,3,3,3,inf,1.549890753255365e+16,1.0627204674777152e+16,8.865115929175828e-17,4.864121539003391e-17,8.250792755265487e-17,1,1,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,97,6,10,5,3,2,1,2,5,3,4,3,7,7,0,0,0,3,3,0,7,7,7,inf,1.055260175606731e+16,3618395109595329.0,0.7071067811865476,2.707897364981933e-16,7.987514723726974e-17,0,1,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,98,8,5,4,3,3,2,3,4,3,3,2,5,5,0,0,0,0,0,0,5,5,5,inf,inf,inf,0.7071067811865476,0.0,0.0,1,3,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,99,7,12,1,5,0,0,0,1,5,1,5,5,5,0,0,0,7,7,0,5,5,5,inf,6178402650128533.0,2734978243873458.0,0.7071067811865476,1.480133653845725e-16,1.0783816633309642e-16,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,100,3,12,3,2,2,2,2,3,2,3,2,6,5,1,1,1,6,7,1,5,5,5,inf,4.552040529558922e+16,4162406619233423.0,0.7071067811865476,7.842135648221347e-17,8.748982089194477e-17,1,1,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,101,9,10,8,6,5,5,5,8,6,7,6,9,8,1,1,1,1,2,1,8,8,8,inf,7976283523370528.0,5781663257612268.0,0.7071067811865476,4.212874945233014e-17,2.438958891936703e-17,10,10,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,102,7,8,1,2,0,0,0,1,2,1,2,2,2,0,0,0,6,6,0,2,2,2,inf,1.1964425285055788e+16,7796579573188057.0,0.7071067811865476,1.1201953523539464e-16,1.1173101841534288e-16,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,103,8,10,8,1,1,1,1,8,1,6,1,6,6,0,0,0,4,4,0,6,6,6,inf,6008596641525526.0,3358603738208979.0,0.7071067811865476,2.6209959925814646e-16,1.2006440892721407e-16,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,104,3,12,1,1,1,1,1,1,1,1,1,1,1,0,0,0,11,11,0,1,1,1,inf,inf,1.5457129226340158e+16,0.0,1.0317302706435342e-16,1.332092067012806e-16,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,105,3,2,2,2,1,0,1,2,2,1,1,1,1,0,0,0,1,1,0,1,1,1,inf,8956991402905605.0,5.1264144143853336e+16,0.7071067811865476,6.86853415778227e-17,6.264276069051448e-17,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,106,6,2,1,5,0,0,0,1,5,1,2,2,2,0,0,0,0,0,0,2,2,2,inf,inf,inf,0.7071067811865476,0.0,0.0,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,107,9,10,5,4,3,3,3,5,4,5,4,8,8,0,0,0,2,2,0,8,8,8,inf,9007199254740994.0,6368593583535762.0,0.7071067811865476,6.232847085584838e-17,8.897230035793713e-17,3,3,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,108,8,1,7,6,5,0,5,7,6,1,1,1,1,0,0,0,0,0,0,1,1,1,inf,inf,inf,0.7071067811865476,0.0,0.0,0,10,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,109,5,4,4,5,4,2,4,4,5,2,4,4,4,0,0,0,0,0,0,4,4,4,inf,inf,inf,0.7071067811865476,0.0,0.0,1,6,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,110,5,14,2,2,0,0,0,2,2,2,2,4,4,0,0,0,10,10,0,4,4,4,inf,4597951857435511.0,3636768635083756.0,0.7071067811865476,4.098982440943306e-16,3.4388691853725843e-16,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,111,8,13,3,8,3,2,3,3,8,3,6,10,10,0,0,0,3,3,0,10,10,10,inf,6729875842421302.0,2819516788476977.5,0.7071067811865476,1.2068263259550538e-16,1.2837008419321636e-16,1,3,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,112,8,4,6,7,6,1,6,6,7,4,2,4,4,0,0,0,0,0,0,4,4,4,inf,inf,inf,0.7071067811865476,0.0,0.0,0,15,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,113,5,7,2,2,2,1,2,2,2,2,1,2,2,0,0,0,5,5,0,2,2,2,inf,1.1280168336083652e+16,6514676193515353.0,0.7071067811865476,8.045570568930646e-17,1.0890311509556537e-16,0,1,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,114,8,6,3,3,1,0,1,3,3,2,3,4,4,0,0,0,2,2,0,4,4,4,inf,6070560446189948.0,2159085417364091.5,0.7071067811865476,3.6685632082265513e-17,1.0021792802326586e-17,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,115,3,14,2,3,2,2,2,2,3,2,3,6,5,1,1,1,8,9,1,5,5,5,inf,2216542058482726.5,1788956333125150.8,0.7071067811865476,5.650508464497202e-17,4.788352514755872e-17,1,1,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,116,3,3,2,3,2,1,2,2,3,2,2,3,3,0,0,0,0,0,0,3,3,3,inf,inf,inf,0.7071067811865476,0.0,0.0,0,1,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,117,7,8,6,6,6,4,6,6,6,6,4,8,5,3,3,3,0,3,3,5,5,5,inf,7976283523370528.0,1314846150344741.5,0.7071067811865476,8.112049223182932e-17,5.871994000628776e-17,6,15,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,118,8,12,3,2,2,2,2,3,2,3,2,6,5,1,1,1,6,7,1,5,5,5,inf,8325870970625528.0,2629964001149175.0,0.7071067811865476,1.277970994964112e-16,1.7759881777005927e-16,1,1,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,119,7,8,7,6,6,3,6,7,6,4,4,6,6,0,0,0,2,2,0,6,6,6,inf,7009679415479324.0,6161324102056318.0,0.7071067811865476,7.741375844782862e-17,3.9346119885627085e-17,3,15,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,120,8,9,8,2,2,2,2,8,2,6,2,7,6,1,1,1,2,3,1,6,6,6,inf,6688339201143119.0,3259479243701349.5,0.7071067811865476,7.567279738936056e-17,7.011150737547989e-17,1,1,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,121,9,10,6,6,5,3,5,6,6,5,5,7,7,0,0,0,3,3,0,7,7,7,inf,7976283523370526.0,8598884030445306.0,0.7071067811865476,1.4353964461673708e-16,1.357571228320266e-16,3,10,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,122,3,2,1,1,0,0,0,1,1,1,1,1,1,0,0,0,1,1,0,1,1,1,inf,8956991402905605.0,3.427920513006972e+16,0.7071067811865476,5.525418445808967e-17,8.403116251809321e-17,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,123,8,6,6,4,4,1,4,6,4,3,4,6,6,0,0,0,0,0,0,6,6,6,inf,inf,inf,0.7071067811865476,0.0,0.0,0,6,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,124,7,6,7,6,6,1,6,7,6,3,4,6,6,0,0,0,0,0,0,6,6,6,inf,inf,inf,0.7071067811865476,0.0,0.0,0,15,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,125,3,3,3,2,2,1,2,3,2,2,1,2,2,0,0,0,1,1,0,2,2,2,inf,1.147346349563619e+32,2.4578453374158444e+16,0.7071067811865476,1.5661482015255672e-16,1.1701845652258276e-16,0,1,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,126,8,1,6,7,6,0,6,6,7,1,1,1,1,0,0,0,0,0,0,1,1,1,inf,inf,inf,0.7071067811865476,0.0,0.0,0,15,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,127,3,4,3,1,1,0,1,3,1,1,1,1,1,0,0,0,3,3,0,1,1,1,inf,1.6094094618181747e+17,6707317185686625.0,0.7071067811865474,2.0312634795038944e-16,1.9182971815769242e-16,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,128,7,12,4,4,3,2,3,4,4,4,3,9,9,0,0,0,3,3,0,9,9,9,inf,1.0109123784234012e+16,1678863049480135.2,0.7071067811865476,9.674092115411234e-17,8.856971462122744e-17,1,3,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,129,6,9,6,5,5,2,5,6,5,3,5,7,7,0,0,0,2,2,0,7,7,7,inf,7976283523370527.0,1918144614587811.8,0.7071067811865476,9.434125298223282e-17,1.4550247421220957e-16,1,10,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,130,3,5,3,1,1,1,1,3,1,3,1,3,3,0,0,0,2,2,0,3,3,3,inf,1.650256504600337e+16,4014882168369647.5,0.7071067811865476,1.5678076439068574e-17,3.1248741287383515e-17,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,131,7,3,6,5,5,1,5,6,5,2,2,3,3,0,0,0,0,0,0,3,3,3,inf,inf,inf,0.7071067811865476,0.0,0.0,0,10,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,132,3,8,2,1,0,0,0,2,1,2,1,2,2,0,0,0,6,6,0,2,2,2,inf,1.3025216450684378e+16,4925095135012459.0,0.7071067811865476,1.2154178663761792e-16,1.1392784840309748e-16,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,133,5,5,4,5,4,2,4,4,5,3,3,4,4,0,0,0,1,1,0,4,4,4,inf,1.1356075072515154e+16,1616779070014240.5,0.7071067811865476,1.3083910638383793e-16,1.2650252963809332e-16,1,6,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,134,5,6,4,1,0,0,0,4,1,3,1,3,3,0,0,0,3,3,0,3,3,3,inf,6907664159026125.0,7677637970071150.0,0.7071067811865476,3.5405841964500203e-17,7.828693582711484e-17,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,135,9,6,9,3,3,3,3,9,3,5,3,6,6,0,0,0,0,0,0,6,6,6,inf,inf,inf,0.7071067811865476,0.0,0.0,3,3,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,136,7,11,6,7,6,4,6,6,7,4,6,8,7,1,1,1,3,4,1,7,7,7,inf,7976283523370528.0,2299206387748055.0,0.7071067811865476,1.718368135940779e-16,8.666101805508163e-17,6,15,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,137,5,14,3,3,3,3,3,3,3,3,3,6,5,1,1,1,8,9,1,5,5,5,inf,1.1944292117212286e+16,5088368698700382.0,0.7071067811865476,6.807993505980145e-17,1.1398723269747203e-16,3,3,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,138,5,2,3,2,0,0,0,3,2,1,1,1,1,0,0,0,1,1,0,1,1,1,inf,1.1280168336083656e+16,1.6129644996383228e+16,0.7071067811865476,1.0556687228349257e-16,8.483635465963354e-17,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,139,9,14,6,5,2,2,2,6,5,6,5,12,12,0,0,0,2,2,0,12,12,12,inf,9.855579921654538e+16,2005942163064347.8,0.7071067811865476,5.159832983253833e-17,3.1091051341372956e-17,1,1,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,140,8,8,4,5,2,2,2,4,5,4,5,7,7,0,0,0,1,1,0,7,7,7,inf,1.458576557520293e+32,6052053412578014.0,0.7071067811865476,9.761696451179982e-17,1.1092317914501092e-16,1,1,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,141,9,2,8,1,0,0,0,8,1,2,1,2,2,0,0,0,0,0,0,2,2,2,inf,inf,inf,0.7071067811865476,0.0,0.0,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,142,4,8,4,2,2,2,2,4,2,3,2,5,4,1,1,1,3,4,1,4,4,4,inf,6480076446581081.0,1.1228750460365056e+16,0.7071067811865476,1.2827255916834383e-16,8.708405202262928e-17,1,1,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,143,7,12,6,6,5,5,5,6,6,6,6,12,11,1,1,1,0,1,1,11,11,11,inf,7976283523370527.0,1453868356517831.5,0.7071067811865476,2.897283366875927e-17,3.300559869911622e-17,10,10,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,144,9,1,8,9,8,0,8,8,9,1,1,1,1,0,0,0,0,0,0,1,1,1,inf,inf,inf,0.7071067811865476,0.0,0.0,0,28,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,145,9,3,5,6,5,2,5,5,6,3,2,3,3,0,0,0,0,0,0,3,3,3,inf,inf,inf,0.7071067811865476,0.0,0.0,1,10,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,146,7,7,5,1,0,0,0,5,1,4,1,4,4,0,0,0,3,3,0,4,4,4,inf,7976283523370528.0,8779646700599003.0,0.7071067811865476,5.377781312291868e-17,6.066727017969948e-17,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,147,8,9,7,6,5,3,5,7,6,5,6,8,8,0,0,0,1,1,0,8,8,8,inf,7976283523370527.0,2472928145564044.0,0.7071067811865476,7.234196730960571e-17,4.9681319140777013e-17,3,10,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,148,5,2,4,4,4,1,4,4,4,1,2,2,2,0,0,0,0,0,0,2,2,2,inf,inf,inf,0.7071067811865476,0.0,0.0,0,6,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,149,7,7,4,7,4,3,4,4,7,4,6,7,6,1,1,1,0,1,1,6,6,6,inf,7976283523370528.0,1.96563796453135e+16,0.7071067811865476,4.55833458265944e-17,7.539458699143805e-17,3,6,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,150,7,2,4,2,1,0,1,4,2,1,1,1,1,0,0,0,1,1,0,1,1,1,inf,1.1280168336083656e+16,2.372239247959319e+16,0.7071067811865476,9.216404494485982e-17,8.823407880925477e-17,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,151,7,9,6,7,6,4,6,6,7,4,7,9,8,1,1,1,0,1,1,8,8,8,inf,1.3553619937063774e+16,6255535277452763.0,0.7071067811865478,7.990263399566228e-17,4.430327483540859e-17,6,15,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,152,4,7,2,2,1,1,1,2,2,2,2,4,4,0,0,0,3,3,0,4,4,4,inf,7815933465839043.0,2661268903200544.0,0.7071067811865476,1.1190462393244534e-16,1.1587448623968806e-16,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,153,5,14,4,4,4,4,4,4,4,4,4,9,8,1,1,1,5,6,1,8,8,8,inf,7449333840451049.0,2480099246491705.0,0.7071067811865476,5.186049665260034e-16,2.70718992347191e-16,6,6,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,154,4,1,1,1,0,0,0,1,1,1,1,1,1,0,0,0,0,0,0,1,1,1,inf,inf,inf,0.7071067811865476,0.0,0.0,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,155,5,2,5,4,4,0,4,5,4,1,1,1,1,0,0,0,1,1,0,1,1,1,inf,1.1280168336083656e+16,3.702409381801183e+16,0.7071067811865476,1.0508564494808935e-16,8.574088871616271e-17,0,6,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,156,5,3,5,2,2,1,2,5,2,2,2,3,3,0,0,0,0,0,0,3,3,3,inf,inf,inf,0.7071067811865476,0.0,0.0,0,1,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,157,5,1,4,5,4,0,4,4,5,1,1,1,1,0,0,0,0,0,0,1,1,1,inf,inf,inf,0.7071067811865476,0.0,0.0,0,6,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,158,6,10,5,5,4,3,4,5,5,3,5,9,8,1,1,1,1,2,1,8,8,8,inf,6369051672525775.0,2880171952151300.0,0.7071067811865476,1.783479228539388e-16,1.0668375351443557e-16,3,6,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,159,5,12,3,3,2,2,2,3,3,3,3,7,6,1,1,1,5,6,1,6,6,6,inf,9768912338013284.0,4060126113820094.5,0.7071067811865476,1.6478352339020335e-16,8.659323153894129e-17,1,1,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,160,3,11,1,1,0,0,0,1,1,1,1,1,1,0,0,0,10,10,0,1,1,1,inf,4511391831905902.0,1.4069264010684336e+16,0.7071067811865474,2.233738145804712e-16,2.1446101366035005e-16,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,161,7,12,7,4,4,4,4,7,4,5,4,10,8,2,2,2,2,4,2,8,8,8,inf,4859625496115205.0,2539237727838146.0,0.7071067811865476,1.4418903640594608e-15,2.2145036597186036e-15,6,6,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,162,5,13,4,1,0,0,0,4,1,4,1,4,4,0,0,0,9,9,0,4,4,4,inf,5299150467847749.0,4762717382555043.0,0.7071067811865476,3.816728998928914e-15,5.269423177331167e-15,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,163,5,4,5,4,4,2,4,5,4,3,3,4,3,1,1,1,0,1,1,3,3,3,inf,6333549360024163.0,8302419744804553.0,0.7071067811865476,5.822706882455784e-17,6.079564006571375e-17,1,6,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,164,6,6,6,4,4,1,4,6,4,4,3,6,6,0,0,0,0,0,0,6,6,6,inf,inf,inf,0.7071067811865476,0.0,0.0,0,6,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,165,5,5,4,1,0,0,0,4,1,4,1,4,4,0,0,0,1,1,0,4,4,4,inf,9.855579921654539e+16,7128254546641370.0,0.7071067811865476,5.2411305505911965e-17,6.906799916887402e-17,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,166,9,2,1,2,0,0,0,1,2,1,2,2,2,0,0,0,0,0,0,2,2,2,inf,inf,inf,0.7071067811865476,0.0,0.0,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,167,3,4,1,3,1,1,1,1,3,1,2,2,2,0,0,0,2,2,0,2,2,2,inf,inf,3931679942276640.5,0.7071067811865476,6.62320392676926e-17,6.961662222316809e-17,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,168,5,10,4,1,0,0,0,4,1,4,1,4,4,0,0,0,6,6,0,4,4,4,inf,9645603800774378.0,6155660990131934.0,0.7071067811865476,2.0317859747252256e-16,2.101020714993708e-16,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,169,9,13,9,6,6,5,6,9,6,8,5,12,9,3,3,3,1,4,3,9,9,9,inf,3773474055848845.5,3507696276370699.5,0.7071067811865477,1.1471516086737512e-16,1.2996412298519136e-16,10,15,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,170,4,7,2,4,2,1,2,2,4,2,3,4,4,0,0,0,3,3,0,4,4,4,inf,6369051672525773.0,4857680685552180.0,0.7071067811865476,1.0046351986724711e-16,5.1130809142941756e-17,0,1,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,171,5,2,4,1,0,0,0,4,1,2,1,2,2,0,0,0,0,0,0,2,2,2,inf,inf,inf,0.7071067811865476,0.0,0.0,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,172,4,8,2,1,1,1,1,2,1,2,1,2,2,0,0,0,6,6,0,2,2,2,inf,8859614656402216.0,2.273325544929878e+16,0.7071067811865476,2.5658843742992744e-16,5.319420630535952e-17,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,173,9,7,4,6,3,3,3,4,6,4,5,7,6,1,1,1,0,1,1,6,6,6,inf,7823275883418377.0,1.1970538625268522e+16,0.7071067811865476,1.4195922439164128e-16,1.5542773588802706e-16,3,3,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,174,9,5,5,2,1,1,1,5,2,4,2,4,4,0,0,0,1,1,0,4,4,4,inf,5.736731747818101e+31,1.1903262803654966e+17,0.7071067811865476,7.135686263279174e-17,1.1219300714718717e-16,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,175,9,8,8,3,2,1,2,8,3,5,3,6,6,0,0,0,2,2,0,6,6,6,inf,7976283523370528.0,4105489866660075.5,0.7071067811865476,1.0705510242189829e-16,1.1970875670920437e-16,0,1,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,176,8,10,3,1,1,1,1,3,1,3,1,3,3,0,0,0,7,7,0,3,3,3,inf,2.302952138868047e+16,4995572919695885.0,0.7071067811865476,2.5943679872635677e-16,2.6389048447281633e-16,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,177,6,13,5,1,0,0,0,5,1,4,1,4,4,0,0,0,9,9,0,4,4,4,inf,6305805799280938.0,1.3781342523313748e+16,0.7071067811865476,1.0823303246136678e-16,1.188283638108497e-16,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,178,7,12,6,6,5,4,5,6,6,6,4,10,10,0,0,0,2,2,0,10,10,10,inf,4.579180192672983e+16,1673774222419548.8,0.7071067811865476,1.2359208696802026e-16,1.658794813139577e-16,6,10,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,179,3,10,2,1,0,0,0,2,1,2,1,2,2,0,0,0,8,8,0,2,2,2,inf,1.0638544980083691e+17,1.611655988441163e+16,0.7071067811865476,9.857405934648983e-17,8.50150643255229e-17,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,180,4,11,3,3,3,3,3,3,3,3,3,6,6,0,0,0,5,5,0,6,6,6,inf,4.018736386532193e+16,3339162498620707.5,0.7071067811865476,1.7585292346517916e-16,1.6292342316113665e-16,3,3,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,181,5,4,5,4,4,1,4,5,4,3,2,4,4,0,0,0,0,0,0,4,4,4,inf,inf,inf,0.7071067811865476,0.0,0.0,0,6,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,182,7,10,6,7,6,4,6,6,7,5,5,9,9,0,0,0,1,1,0,9,9,9,inf,1.458576557520293e+32,4212235884677188.5,0.7071067811865476,7.246153271299807e-17,1.3574284632083692e-16,6,15,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,183,7,8,1,6,0,0,0,1,6,1,5,5,5,0,0,0,3,3,0,5,5,5,inf,7976283523370529.0,2321990209791558.5,0.7071067811865476,1.3737090804601487e-16,1.074870361861998e-16,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,184,5,1,3,2,1,0,1,3,2,1,1,1,1,0,0,0,0,0,0,1,1,1,inf,inf,inf,0.7071067811865476,0.0,0.0,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,185,5,7,5,1,1,1,1,5,1,4,1,4,4,0,0,0,3,3,0,4,4,4,inf,6743976481217039.0,2027293695001160.5,0.7071067811865476,1.3108045302534864e-16,9.576694143732981e-17,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,186,9,6,9,3,3,1,3,9,3,5,3,6,6,0,0,0,0,0,0,6,6,6,inf,inf,inf,0.7071067811865476,0.0,0.0,0,3,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,187,4,1,2,2,0,0,0,2,2,1,1,1,1,0,0,0,0,0,0,1,1,1,inf,inf,inf,0.7071067811865476,0.0,0.0,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,188,8,5,4,5,4,3,4,4,5,3,3,5,4,1,1,1,0,1,1,4,4,4,inf,3.4591821959572094e+31,3836174698791626.5,0.7071067811865476,8.62344082091429e-17,8.427638618101554e-17,3,6,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,189,9,4,9,8,8,1,8,9,8,3,3,4,4,0,0,0,0,0,0,4,4,4,inf,inf,inf,0.7071067811865476,0.0,0.0,0,28,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,190,5,6,2,1,1,1,1,2,1,2,1,2,2,0,0,0,4,4,0,2,2,2,inf,1.1647789463624074e+16,6645380921193156.0,0.7071067811865476,1.733918958794481e-16,1.6101087829575064e-16,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,191,7,9,7,6,6,2,6,7,6,4,5,8,8,0,0,0,1,1,0,8,8,8,inf,5.323093884544646e+16,3327746634593748.5,0.7071067811865476,1.3332220452944246e-19,3.882949012366764e-20,1,15,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,192,3,12,2,3,2,2,2,2,3,2,3,5,4,1,1,1,7,8,1,4,4,4,inf,6009324272697157.0,3587553476412108.5,0.7071067811865477,1.3348968546922298e-16,1.691999942609532e-16,1,1,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,193,3,13,3,2,2,2,2,3,2,3,2,6,5,1,1,1,7,8,1,5,5,5,inf,2.0801235657477236e+16,1536083126998221.8,0.7071067811865476,1.6922381774142747e-16,1.9656555251654024e-16,1,1,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,194,5,5,5,3,3,2,3,5,3,4,2,4,3,1,1,1,1,2,1,3,3,3,inf,5585927800251386.0,5340043081465212.0,0.7071067811865476,1.6544548287282681e-16,1.305649965563739e-16,1,3,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,195,8,12,6,1,0,0,0,6,1,6,1,6,6,0,0,0,6,6,0,6,6,6,inf,5630847962068679.0,2724601854197788.0,0.7071067811865476,3.29888785567715e-16,4.998490752071118e-16,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,196,6,9,5,6,5,4,5,5,6,5,5,8,7,1,1,1,1,2,1,7,7,7,inf,7976283523370529.0,2667824181513623.5,0.7071067811865476,4.14388847119843e-17,2.4053319114143483e-17,6,10,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,197,6,5,5,1,1,0,1,5,1,4,1,4,4,0,0,0,1,1,0,4,4,4,inf,7976283523370528.0,9840309149980366.0,0.7071067811865476,5.0584200455719345e-17,5.933259141448755e-17,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,198,4,11,1,4,1,1,1,1,4,1,4,4,4,0,0,0,7,7,0,4,4,4,inf,1.5520496396228026e+16,7236909623232676.0,0.7071067811865476,6.459129845401875e-17,1.1035933828165747e-16,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,199,9,10,2,4,0,0,0,2,4,2,4,6,6,0,0,0,4,4,0,6,6,6,inf,5072481163866100.0,4490366913837592.5,0.7071067811865476,1.1894680518260937e-16,7.504467572260262e-17,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,200,3,10,3,2,2,1,2,3,2,2,2,4,4,0,0,0,6,6,0,4,4,4,inf,2.1085631720891348e+16,4080608220113170.5,0.7071067811865476,1.1652050791939603e-16,4.9895528411074687e-17,0,1,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,201,8,3,5,3,2,1,2,5,3,3,3,3,3,0,0,0,0,0,0,3,3,3,inf,inf,inf,0.7071067811865476,0.0,0.0,0,1,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,202,4,3,3,4,3,1,3,3,4,2,3,3,3,0,0,0,0,0,0,3,3,3,inf,inf,inf,0.7071067811865476,0.0,0.0,0,3,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,203,6,3,5,5,5,1,5,5,5,2,2,2,2,0,0,0,1,1,0,2,2,2,inf,inf,2.2305308240834184e+16,0.7071067811865476,5.054137805142249e-17,2.6850900721451144e-17,0,10,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,204,7,3,7,4,4,1,4,7,4,3,2,3,3,0,0,0,0,0,0,3,3,3,inf,inf,inf,0.7071067811865476,0.0,0.0,0,6,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,205,9,12,9,8,8,5,8,9,8,7,7,12,12,0,0,0,0,0,0,12,12,12,inf,inf,inf,0.7071067811865476,0.0,0.0,10,28,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,206,6,11,4,5,3,2,3,4,5,4,4,9,8,1,1,1,2,3,1,8,8,8,inf,7976283523370524.0,2851086734325604.5,0.7071067811865476,1.0073504557028517e-16,9.589766549615964e-17,1,3,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,207,6,5,5,6,5,3,5,5,6,4,5,5,5,0,0,0,0,0,0,5,5,5,inf,inf,inf,0.7071067811865476,0.0,0.0,3,10,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,208,5,5,4,4,4,3,4,4,4,4,3,5,5,0,0,0,0,0,0,5,5,5,inf,inf,inf,0.7071067811865476,0.0,0.0,3,6,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,209,5,4,4,1,0,0,0,4,1,2,1,2,2,0,0,0,2,2,0,2,2,2,inf,5053877231629346.0,2.100775670517249e+16,0.7071067811865476,7.009240319550774e-17,6.38833442856133e-17,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,210,8,5,5,7,5,2,5,5,7,3,3,4,3,1,1,1,1,2,1,3,3,3,inf,9079172443695384.0,7220246000244092.0,0.7071067811865476,1.2334198211720932e-16,1.5759915415115193e-16,1,10,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,211,4,6,2,2,0,0,0,2,2,2,2,4,4,0,0,0,2,2,0,4,4,4,inf,7976283523370528.0,4291608529678298.0,0.7071067811865476,1.1293057983667492e-16,1.343110964937505e-16,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,212,5,12,1,1,0,0,0,1,1,1,1,1,1,0,0,0,11,11,0,1,1,1,inf,7.923278931891274e+16,2.1738459611958508e+16,0.7071067811865476,6.413613016478774e-17,1.0217906213833209e-16,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,213,3,7,2,1,0,0,0,2,1,2,1,2,2,0,0,0,5,5,0,2,2,2,inf,8917756083034016.0,9395856915054898.0,0.7071067811865476,5.856397384319854e-17,5.46272753414328e-17,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,214,6,4,4,3,3,2,3,4,3,3,3,4,4,0,0,0,0,0,0,4,4,4,inf,inf,inf,0.7071067811865476,0.0,0.0,1,3,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,215,3,13,1,2,0,0,0,1,2,1,2,2,2,0,0,0,11,11,0,2,2,2,inf,1.2662627249204606e+17,4.1800344165819864e+16,0.7071067811865475,1.2192556908072611e-16,7.820448836225565e-17,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,216,9,10,6,4,2,1,2,6,4,5,4,8,8,0,0,0,2,2,0,8,8,8,inf,7976283523370527.0,2623214632336293.0,0.7071067811865476,7.96157004499967e-17,5.412651418479774e-17,0,1,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,217,6,11,5,1,0,0,0,5,1,5,1,5,5,0,0,0,6,6,0,5,5,5,inf,5165710914164221.0,3971769032487800.5,0.7071067811865476,2.684157532187508e-16,2.262590019228088e-16,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,218,5,12,4,4,4,4,4,4,4,4,4,9,6,3,3,3,3,6,3,6,6,6,inf,1.5952567046741044e+16,3717815009933789.0,0.7071067811865476,1.3757181621156823e-16,7.671595283446679e-17,6,6,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,219,5,2,5,4,4,0,4,5,4,1,1,1,1,0,0,0,1,1,0,1,1,1,inf,1.1280168336083656e+16,2.6877879781039204e+16,0.7071067811865476,8.088114910846069e-17,1.0836877229355336e-16,0,6,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,220,5,7,4,4,4,4,4,4,4,4,4,6,6,0,0,0,1,1,0,6,6,6,inf,9007199254740992.0,6613292773090234.0,0.7071067811865476,5.977175756960191e-17,7.47120531064609e-17,6,6,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,221,9,9,5,9,5,2,5,5,9,5,5,7,7,0,0,0,2,2,0,7,7,7,inf,5835714760265048.0,5002791652357279.0,0.7071067811865476,6.052381412996453e-17,7.846831401919293e-17,1,10,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,222,3,13,3,1,1,1,1,3,1,3,1,3,3,0,0,0,10,10,0,3,3,3,inf,6313509408517770.0,8502373940178542.0,0.7071067811865476,1.3496203441268838e-16,2.3101466355146864e-16,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,223,3,1,2,2,2,1,2,2,2,1,1,1,1,0,0,0,0,0,0,1,1,1,inf,inf,inf,0.0,0.0,0.0,0,1,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,224,3,10,2,3,2,2,2,2,3,2,3,5,5,0,0,0,5,5,0,5,5,5,inf,1.347740819571224e+16,6078161930831582.0,0.7071067811865476,1.4208347706991493e-16,9.715501417985409e-17,1,1,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,225,9,3,8,8,8,1,8,8,8,3,3,3,3,0,0,0,0,0,0,3,3,3,inf,inf,inf,0.7071067811865476,0.0,0.0,0,28,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,226,6,10,6,4,4,3,4,6,4,5,3,7,7,0,0,0,3,3,0,7,7,7,inf,7009679415479318.0,1746926903520265.0,0.7071067811865476,8.419803972618271e-17,5.627574512497719e-17,3,6,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,227,4,12,3,3,2,2,2,3,3,3,3,8,7,1,1,1,4,5,1,7,7,7,inf,5852133805357936.0,3419448476314257.5,0.7071067811865476,2.0211681630706709e-16,1.8257530468715698e-16,1,1,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,228,5,8,5,3,3,2,3,5,3,4,3,5,5,0,0,0,3,3,0,5,5,5,inf,7976283523370527.0,6889620533693474.0,0.7071067811865476,7.007998114657264e-17,1.2304575368416396e-16,1,3,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,229,6,7,3,4,1,0,1,3,4,3,3,5,5,0,0,0,2,2,0,5,5,5,inf,7976283523370527.0,1.5481372315542014e+16,0.7071067811865476,6.409176921055413e-17,5.752372079659335e-17,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,230,5,7,4,5,4,3,4,4,5,3,4,5,5,0,0,0,2,2,0,5,5,5,inf,3.600327899420099e+31,6643278103962958.0,0.7071067811865476,1.6232033188428401e-16,2.2272396559989527e-16,3,6,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,231,9,12,8,5,5,3,5,8,5,7,4,11,11,0,0,0,1,1,0,11,11,11,inf,7009679415479321.0,2486742238009461.5,0.7071067811865476,5.80792134919434e-17,4.0960647009112145e-17,3,10,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,232,6,6,1,6,1,0,1,1,6,1,4,4,4,0,0,0,2,2,0,4,4,4,inf,9.855579921654539e+16,3592004755446564.5,0.7071067811865476,6.008317004653847e-17,4.3135989880211895e-17,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,233,3,14,1,3,1,1,1,1,3,1,3,3,3,0,0,0,11,11,0,3,3,3,inf,6009324272697156.0,8102036214017016.0,0.7071067811865476,1.7148209366398522e-16,1.2606166679196617e-16,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,234,6,14,5,1,0,0,0,5,1,5,1,5,5,0,0,0,9,9,0,5,5,5,inf,4725367772228859.0,4943867708258895.0,0.7071067811865476,1.655749305312493e-16,1.3442898226477002e-16,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,235,3,12,2,1,0,0,0,2,1,2,1,2,2,0,0,0,10,10,0,2,2,2,inf,5.363930447046298e+16,6432773488743907.0,0.7071067811865476,1.8771753160069245e-16,1.5122975218026988e-16,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,236,4,3,4,3,3,1,3,4,3,2,2,2,2,0,0,0,1,1,0,2,2,2,inf,1.3937894790255813e+17,1.8729076152308212e+16,0.7071067811865476,9.488032374541374e-17,5.902859463464144e-17,0,3,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,237,9,10,8,6,5,4,5,8,6,6,6,10,10,0,0,0,0,0,0,10,10,10,inf,inf,inf,0.7071067811865476,0.0,0.0,6,10,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,238,5,9,3,2,0,0,0,3,2,3,2,6,6,0,0,0,3,3,0,6,6,6,inf,6907664159026127.0,3254921450183704.5,0.7071067811865476,5.793233713039988e-17,5.864501177450113e-17,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,239,7,10,7,6,6,6,6,7,6,7,6,9,8,1,1,1,1,2,1,8,8,8,inf,7976283523370527.0,5362207115018276.0,0.7071067811865476,7.70152686075751e-17,2.9132312753704306e-17,15,15,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,240,7,12,7,1,1,1,1,7,1,6,1,6,6,0,0,0,6,6,0,6,6,6,inf,8930934206993435.0,2104714443078159.0,0.7071067811865476,1.4305135680848818e-16,9.046843416337568e-17,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,241,9,12,5,5,4,3,4,5,5,4,5,11,10,1,1,1,1,2,1,10,10,10,inf,8460452540382243.0,3843066224972434.0,0.7071067811865476,1.1250869685995434e-16,5.449773404826303e-17,3,6,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,242,8,7,7,5,4,3,4,7,5,5,5,6,6,0,0,0,1,1,0,6,6,6,inf,1.7814680369262592e+16,1.9841754708852076e+16,0.7071067811865476,4.0632902583550614e-17,7.543473415263523e-17,3,6,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,243,4,7,4,3,3,2,3,4,3,3,3,5,5,0,0,0,2,2,0,5,5,5,inf,8.535182581180677e+16,1359742584008960.5,0.7071067811865476,4.8170353773672883e-17,1.8523020665669578e-17,1,3,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,244,5,12,4,3,2,2,2,4,3,4,3,6,5,1,1,1,6,7,1,5,5,5,inf,7616230753763731.0,5875996316417911.0,0.7071067811865476,3.366706028881959e-16,6.057278906945977e-16,1,1,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,245,6,4,3,5,2,2,2,3,5,2,4,4,3,1,1,1,0,1,1,3,3,3,inf,6333549360024162.0,2.4568421395311824e+16,0.7071067811865476,9.480262244058402e-17,6.134058643454098e-17,1,1,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,246,8,5,1,5,0,0,0,1,5,1,3,3,3,0,0,0,2,2,0,3,3,3,inf,8.535182581180678e+16,2.548979665630792e+16,0.7071067811865476,5.292337354204699e-17,8.234710164474658e-17,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,247,3,9,2,1,1,1,1,2,1,2,1,2,2,0,0,0,7,7,0,2,2,2,inf,7973161596817681.0,1.115659097539252e+16,0.7071067811865476,6.264462725519899e-17,5.589117856390178e-17,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,248,8,14,7,2,2,1,2,7,2,6,2,9,9,0,0,0,5,5,0,9,9,9,inf,4579490174492867.0,2447963513603449.0,0.7071067811865476,8.484567508737374e-17,3.322832026735634e-17,0,1,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,249,7,1,7,6,6,0,6,7,6,1,1,1,1,0,0,0,0,0,0,1,1,1,inf,inf,inf,0.7071067811865476,0.0,0.0,0,15,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,250,7,5,1,5,1,1,1,1,5,1,3,3,3,0,0,0,2,2,0,3,3,3,inf,1.2631643521770283e+32,2931200106626093.0,0.7071067811865476,7.015031826723657e-17,5.982440947814948e-17,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,251,9,10,8,7,7,4,7,8,7,6,5,9,8,1,1,1,1,2,1,8,8,8,inf,1.830148506054757e+16,1743067149197419.2,0.7071067811865476,8.168620961380975e-17,8.548393153247902e-17,6,21,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,252,9,4,9,8,8,1,8,9,8,3,4,4,4,0,0,0,0,0,0,4,4,4,inf,inf,inf,0.7071067811865476,0.0,0.0,0,28,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,253,5,1,4,4,4,0,4,4,4,1,1,1,1,0,0,0,0,0,0,1,1,1,inf,inf,inf,0.7071067811865476,0.0,0.0,0,6,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,254,5,6,5,4,4,2,4,5,4,4,3,6,5,1,1,1,0,1,1,5,5,5,inf,9.855579921654538e+16,3732051093087145.5,0.7071067811865476,3.798910088144984e-17,6.875131852414966e-17,1,6,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,255,7,2,4,6,3,0,3,4,6,2,2,2,2,0,0,0,0,0,0,2,2,2,inf,inf,inf,0.7071067811865476,0.0,0.0,0,3,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,256,3,11,1,3,1,1,1,1,3,1,2,2,2,0,0,0,9,9,0,2,2,2,inf,1.4806362761167632e+16,1.251124948104623e+16,0.7071067811865474,5.808766059692635e-17,4.849042007930697e-17,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,257,5,8,1,3,0,0,0,1,3,1,3,3,3,0,0,0,5,5,0,3,3,3,inf,6907664159026127.0,7263708363494720.0,0.7071067811865476,6.265226683889691e-16,6.3840107427563605e-16,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,258,6,2,5,1,0,0,0,5,1,2,1,2,2,0,0,0,0,0,0,2,2,2,inf,inf,inf,0.7071067811865476,0.0,0.0,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,259,5,1,3,1,0,0,0,3,1,1,1,1,1,0,0,0,0,0,0,1,1,1,inf,inf,inf,0.7071067811865476,0.0,0.0,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,260,3,1,1,1,0,0,0,1,1,1,1,1,1,0,0,0,0,0,0,1,1,1,inf,inf,inf,0.7071067811865476,0.0,0.0,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,261,7,7,3,7,3,2,3,3,7,3,5,7,6,1,1,1,0,1,1,6,6,6,inf,9.855579921654539e+16,1876491236539896.0,0.7071067811865476,3.541669474988594e-17,2.5789112875826624e-17,1,3,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,262,8,14,7,5,4,2,4,7,5,7,3,12,11,1,1,1,2,3,1,11,11,11,inf,9007199254740992.0,1317125346263028.0,0.7071067811865476,9.472304058153565e-17,5.633157315886623e-17,1,6,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,263,9,5,5,4,0,0,0,5,4,3,4,4,4,0,0,0,1,1,0,4,4,4,inf,9606593922171654.0,6203289053589512.0,0.7071067811865476,1.5644709112819375e-17,2.3688809124148344e-17,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,264,4,2,4,2,2,0,2,4,2,2,2,2,2,0,0,0,0,0,0,2,2,2,inf,inf,inf,0.7071067811865476,0.0,0.0,0,1,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,265,6,4,3,2,0,0,0,3,2,3,2,4,4,0,0,0,0,0,0,4,4,4,inf,inf,inf,0.7071067811865476,0.0,0.0,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,266,6,11,2,2,0,0,0,2,2,2,2,4,4,0,0,0,7,7,0,4,4,4,inf,4613537604375257.0,1.9493617909476844e+16,0.7071067811865476,1.5825920582982022e-16,1.310971510950293e-16,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,267,6,5,6,1,1,0,1,6,1,3,1,3,3,0,0,0,2,2,0,3,3,3,inf,2.416338080696273e+16,7927652354471333.0,0.7071067811865476,8.920523088987853e-17,8.984142788109205e-17,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,268,3,14,2,1,0,0,0,2,1,2,1,2,2,0,0,0,12,12,0,2,2,2,inf,1.0902136942597294e+16,2.014158541342246e+16,0.7071067811865476,1.0422569997361364e-16,7.317998797738077e-17,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,269,6,2,4,5,4,1,4,4,5,2,2,2,2,0,0,0,0,0,0,2,2,2,inf,inf,inf,0.7071067811865476,0.0,0.0,0,6,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,270,8,6,2,5,0,0,0,2,5,2,4,6,6,0,0,0,0,0,0,6,6,6,inf,inf,inf,0.7071067811865476,0.0,0.0,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,271,4,8,4,3,3,3,3,4,3,4,3,6,6,0,0,0,2,2,0,6,6,6,inf,1.2738103345051546e+16,3002316556666951.0,0.7071067811865476,9.253832234538972e-17,6.876903565130987e-17,3,3,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,272,7,3,5,4,3,1,3,5,4,2,3,3,3,0,0,0,0,0,0,3,3,3,inf,inf,inf,0.7071067811865476,0.0,0.0,0,3,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,273,4,12,4,3,3,3,3,4,3,4,3,8,6,2,2,2,4,6,2,6,6,6,inf,8840257742401301.0,2563718319552447.5,0.7071067811865476,1.879397034244681e-16,2.4404320191957205e-16,3,3,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,274,3,1,3,1,1,1,1,3,1,1,1,1,1,0,0,0,0,0,0,1,1,1,inf,inf,inf,0.0,0.0,0.0,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,275,5,11,5,4,4,4,4,5,4,5,4,11,8,3,3,3,0,3,3,8,8,8,inf,8118198368980112.0,2403694051459668.5,0.7071067811865476,1.2396631281557382e-16,5.429417438225552e-17,6,6,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,276,3,8,1,1,1,1,1,1,1,1,1,1,1,0,0,0,7,7,0,1,1,1,inf,inf,8076005468519273.0,0.0,5.231523455746057e-17,1.0240828344315248e-16,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,277,7,1,2,4,2,0,2,2,4,1,1,1,1,0,0,0,0,0,0,1,1,1,inf,inf,inf,0.7071067811865476,0.0,0.0,0,1,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,278,4,3,1,1,0,0,0,1,1,1,1,1,1,0,0,0,2,2,0,1,1,1,inf,8753572140397574.0,3.0268409985887156e+16,0.7071067811865476,1.0125480176608403e-16,9.09745383803793e-17,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,279,4,13,2,3,1,1,1,2,3,2,3,6,6,0,0,0,7,7,0,6,6,6,1.0275255648554356e+16,6378042258273468.0,3374447927756136.5,0.7071067811865476,1.5820862906559821e-16,1.5885007778579868e-16,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,280,4,3,2,1,0,0,0,2,1,2,1,2,2,0,0,0,1,1,0,2,2,2,inf,7976283523370528.0,8158669422637195.0,0.7071067811865476,9.109193160437045e-17,8.676112478065353e-17,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,281,7,10,7,6,6,3,6,7,6,5,4,10,9,1,1,1,0,1,1,9,9,9,inf,9606593922171652.0,3946940739547526.0,0.7071067811865477,7.010730708307393e-17,3.247320035563563e-17,3,15,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,282,8,10,7,5,4,4,4,7,5,6,5,10,10,0,0,0,0,0,0,10,10,10,inf,inf,inf,0.7071067811865476,0.0,0.0,6,6,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,283,3,2,1,1,0,0,0,1,1,1,1,1,1,0,0,0,1,1,0,1,1,1,inf,1.1280168336083656e+16,1.407098957756548e+16,0.7071067811865476,8.49981701271849e-17,8.086524907155037e-17,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,284,7,10,3,1,0,0,0,3,1,3,1,3,3,0,0,0,7,7,0,3,3,3,inf,1.128016833608365e+16,5079140234140174.0,0.7071067811865476,3.7254507735818254e-16,4.996932116799148e-16,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,285,6,3,4,2,0,0,0,4,2,2,2,2,2,0,0,0,1,1,0,2,2,2,inf,1.7814680369262598e+16,1.2112029463917654e+16,0.7071067811865476,4.420168295078834e-17,5.033493630746102e-17,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,286,8,9,3,2,1,1,1,3,2,3,2,5,5,0,0,0,4,4,0,5,5,5,inf,6902541206323590.0,4360273076604594.5,0.7071067811865476,1.4442359379549253e-16,1.7906137630498688e-16,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,287,5,7,1,4,1,1,1,1,4,1,2,2,2,0,0,0,5,5,0,2,2,2,inf,8.157171709506882e+16,4266574475107045.0,0.7071067811865476,1.0928571474395956e-16,1.7329542882090049e-16,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,288,9,14,7,7,5,4,5,7,7,6,7,13,12,1,1,1,1,2,1,12,12,12,inf,7976283523370527.0,1847678284555770.0,0.7071067811865476,8.096255129171942e-17,3.0388572667656045e-17,6,10,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,289,3,8,1,1,1,1,1,1,1,1,1,1,1,0,0,0,7,7,0,1,1,1,inf,inf,1.0062057965539908e+16,0.0,4.2895996319263126e-17,9.775309494296541e-17,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,290,3,7,2,1,1,1,1,2,1,2,1,2,2,0,0,0,5,5,0,2,2,2,inf,4603306994215075.0,2537281214853926.0,0.7071067811865476,8.780148939225502e-17,4.83949649732837e-17,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,291,7,11,4,3,1,1,1,4,3,4,3,9,9,0,0,0,2,2,0,9,9,9,inf,6907664159026125.0,3702769432910676.0,0.7071067811865476,9.41552808546316e-17,1.141232889656883e-16,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,292,3,4,2,1,1,1,1,2,1,2,1,2,2,0,0,0,2,2,0,2,2,2,inf,8382556358439582.0,9608105381985452.0,0.7071067811865476,7.501262089161971e-17,1.1310072498965335e-16,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,293,5,10,4,5,4,3,4,4,5,3,5,8,7,1,1,1,2,3,1,7,7,7,inf,6907664159026125.0,5074686687550912.0,0.7071067811865476,6.984932117566353e-17,2.3127490189091957e-17,3,6,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,294,7,10,4,3,0,0,0,4,3,4,3,7,7,0,0,0,3,3,0,7,7,7,inf,1.220737207363283e+16,2917789454761790.0,0.7071067811865476,1.9894849798467082e-16,1.6712861341844617e-16,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,295,8,5,7,7,7,2,7,7,7,4,3,5,5,0,0,0,0,0,0,5,5,5,inf,inf,inf,0.7071067811865476,0.0,0.0,1,21,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,296,8,12,7,1,0,0,0,7,1,6,1,6,6,0,0,0,6,6,0,6,6,6,inf,4077677602387743.5,2723344334559797.5,0.7071067811865476,6.721213903847877e-16,4.122597103886328e-16,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,297,8,2,5,5,3,1,3,5,5,2,1,2,2,0,0,0,0,0,0,2,2,2,inf,inf,inf,0.7071067811865476,0.0,0.0,0,3,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,298,3,11,2,2,2,2,2,2,2,2,2,3,3,0,0,0,8,8,0,3,3,3,inf,inf,5361333247156445.0,0.7071067811865476,1.20566060565525e-16,8.114677816280798e-17,1,1,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,coordinate,299,8,11,6,7,6,4,6,6,7,6,5,10,9,1,1,1,1,2,1,9,9,9,inf,9606593922171654.0,3905440587385578.0,0.7071067811865476,5.574228434788171e-17,6.45934148978921e-17,6,15,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,0,5,1,4,1,1,0,1,4,1,1,1,1,1,0,0,0,0,0,0,1,1,1,inf,inf,inf,0.6811481779569891,0.0,0.0,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,1,3,4,1,1,0,0,0,1,1,1,1,1,1,0,0,0,3,3,0,1,1,1,inf,4.784030287092232e+16,1.92069962109148e+16,0.7071067811865476,2.705130728132567e-16,2.5640085367522573e-16,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,2,3,2,2,1,1,1,1,2,1,2,1,2,2,0,0,0,0,0,0,2,2,2,inf,inf,inf,0.7071067811865476,0.0,0.0,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,3,4,1,3,3,2,0,2,3,3,1,1,1,1,0,0,0,0,0,0,1,1,1,inf,inf,inf,0.5902793342008559,0.0,0.0,0,1,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,4,7,12,7,6,6,6,6,7,6,7,6,12,12,0,0,0,0,0,0,12,12,12,inf,inf,inf,0.9331982731309245,0.0,0.0,15,15,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,5,3,5,2,3,2,2,2,2,3,2,3,5,5,0,0,0,0,0,0,5,5,5,inf,inf,inf,0.9206958690948158,0.0,0.0,1,1,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,6,8,14,8,6,6,6,6,8,6,8,6,14,14,0,0,0,0,0,0,14,14,14,inf,inf,inf,0.9048257104851105,0.0,0.0,15,15,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,7,5,1,4,2,1,0,1,4,2,1,1,1,1,0,0,0,0,0,0,1,1,1,inf,inf,inf,0.6124545617949877,0.0,0.0,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,8,4,7,1,4,1,1,1,1,4,1,4,4,4,0,0,0,3,3,0,4,4,4,1435183664445345.5,1433981842516627.8,1384091683742783.8,0.7071067811865477,3.4117561810458103e-16,3.2161080745699314e-16,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,9,8,11,6,3,1,1,1,6,3,6,3,11,11,0,0,0,0,0,0,11,11,11,inf,inf,inf,0.707106781186548,0.0,0.0,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,10,7,8,6,5,5,5,5,6,5,6,5,8,8,0,0,0,0,0,0,8,8,8,inf,inf,inf,0.876406861913641,0.0,0.0,10,10,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,11,7,7,4,2,0,0,0,4,2,4,2,7,7,0,0,0,0,0,0,7,7,7,inf,inf,inf,0.707106781186548,0.0,0.0,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,12,5,9,5,2,2,2,2,5,2,5,2,9,9,0,0,0,0,0,0,9,9,9,inf,inf,inf,0.995901040657378,0.0,0.0,1,1,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,13,4,3,3,2,2,2,2,3,2,3,2,3,3,0,0,0,0,0,0,3,3,3,inf,inf,inf,0.7331048425419304,0.0,0.0,1,1,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,14,7,13,7,1,1,1,1,7,1,7,1,7,7,0,0,0,6,6,0,7,7,7,427623814032647.44,643705550885033.2,806964525101875.9,0.7071067811865478,9.345555567026859e-17,7.64761797640215e-17,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,15,9,2,8,5,5,0,5,8,5,2,2,2,2,0,0,0,0,0,0,2,2,2,inf,inf,inf,0.7166898426209146,0.0,0.0,0,10,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,16,6,8,6,2,2,2,2,6,2,6,2,8,8,0,0,0,0,0,0,8,8,8,inf,inf,inf,0.944799421907571,0.0,0.0,1,1,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,17,6,6,5,3,3,3,3,5,3,5,3,6,6,0,0,0,0,0,0,6,6,6,inf,inf,inf,0.7888326980305056,0.0,0.0,3,3,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,18,3,8,1,3,1,1,1,1,3,1,3,3,3,0,0,0,5,5,0,3,3,3,8135960546517830.0,5390735872657213.0,1317844109493703.8,0.7071067811865477,1.6991730005319518e-16,9.505735297019355e-17,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,19,7,14,7,6,6,6,6,7,6,7,6,14,14,0,0,0,0,0,0,14,14,14,inf,inf,inf,0.9684296166913771,0.0,0.0,15,15,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,20,4,12,2,2,0,0,0,2,2,2,2,4,4,0,0,0,8,8,0,4,4,4,4119641987788737.5,2878307073829104.0,1946224303275530.8,0.7071067811865481,1.875979306192992e-16,1.549932915886841e-16,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,21,8,6,8,6,6,4,6,8,6,6,6,6,6,0,0,0,0,0,0,6,6,6,inf,inf,inf,0.7902024763869764,0.0,0.0,6,15,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,22,4,3,4,3,3,2,3,4,3,3,3,3,3,0,0,0,0,0,0,3,3,3,inf,inf,inf,0.7719770755448827,0.0,0.0,1,3,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,23,3,3,1,2,0,0,0,1,2,1,2,2,2,0,0,0,1,1,0,2,2,2,3.617283208294552e+16,9342529081005852.0,6523590207806599.0,0.7071067811865477,1.180910181259909e-16,2.1586685131559395e-16,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,24,3,9,1,1,0,0,0,1,1,1,1,1,1,0,0,0,8,8,0,1,1,1,inf,1.8514020953375136e+16,1.1117649328017496e+16,0.7071067811865477,2.0329841114812432e-16,1.7370483818231507e-16,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,25,9,14,5,4,2,2,2,5,4,5,4,14,14,0,0,0,0,0,0,14,14,14,inf,inf,inf,0.9083504779364765,0.0,0.0,1,1,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,26,8,12,8,3,3,3,3,8,3,8,3,12,12,0,0,0,0,0,0,12,12,12,inf,inf,inf,0.8831938478851726,0.0,0.0,3,3,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,27,6,8,5,1,0,0,0,5,1,5,1,5,5,0,0,0,3,3,0,5,5,5,2708248720491387.5,1380524185763791.5,3606051436424307.0,0.7071067811865478,1.4005331851506583e-16,1.3633828337735584e-16,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,28,7,5,3,4,2,2,2,3,4,3,4,5,5,0,0,0,0,0,0,5,5,5,inf,inf,inf,0.7522406333036832,0.0,0.0,1,1,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,29,3,14,2,1,1,1,1,2,1,2,1,2,2,0,0,0,12,12,0,2,2,2,1.393320853106027e+16,1.4530180143814772e+16,6364343648086361.0,0.7071067811865476,1.4666881355384989e-15,1.0863982893424047e-15,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,30,3,11,2,1,1,1,1,2,1,2,1,2,2,0,0,0,9,9,0,2,2,2,5534136072196539.0,4942596250885424.0,2516393285433005.0,0.7071067811865475,8.326708996664648e-17,1.147056288776339e-16,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,31,7,12,6,7,6,6,6,6,7,6,7,12,12,0,0,0,0,0,0,12,12,12,inf,inf,inf,0.8707387443778318,0.0,0.0,15,15,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,32,5,7,3,4,3,3,3,3,4,3,4,7,7,0,0,0,0,0,0,7,7,7,inf,inf,inf,0.9534181895620994,0.0,0.0,3,3,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,33,4,6,4,3,3,3,3,4,3,4,3,6,6,0,0,0,0,0,0,6,6,6,inf,inf,inf,0.8822115459838737,0.0,0.0,3,3,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,34,9,12,7,7,6,6,6,7,7,7,7,12,12,0,0,0,0,0,0,12,12,12,inf,inf,inf,0.847272275734291,0.0,0.0,15,15,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,35,6,7,5,4,4,4,4,5,4,5,4,7,7,0,0,0,0,0,0,7,7,7,inf,inf,inf,0.9387800081249978,0.0,0.0,6,6,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,36,8,12,6,5,5,5,5,6,5,6,5,12,12,0,0,0,0,0,0,12,12,12,inf,inf,inf,0.9186957489359778,0.0,0.0,10,10,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,37,3,7,2,1,1,1,1,2,1,2,1,2,2,0,0,0,5,5,0,2,2,2,9.52876037022761e+16,8.487577806880288e+16,1.2600129017835904e+16,0.7071067811865475,4.890382152692685e-16,7.243139996099526e-16,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,38,8,5,7,1,1,0,1,7,1,5,1,5,5,0,0,0,0,0,0,5,5,5,inf,inf,inf,0.7071067811865478,0.0,0.0,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,39,4,8,2,1,1,1,1,2,1,2,1,2,2,0,0,0,6,6,0,2,2,2,1.8355373753134092e+16,3.426812024479947e+16,3920963700869432.5,0.7071067811865478,2.2151359725027375e-16,2.6617414380437765e-16,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,40,9,10,9,2,2,2,2,9,2,9,2,10,10,0,0,0,0,0,0,10,10,10,inf,inf,inf,0.8795957178444572,0.0,0.0,1,1,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,41,9,12,7,6,6,6,6,7,6,7,6,12,12,0,0,0,0,0,0,12,12,12,inf,inf,inf,0.9414384350973313,0.0,0.0,15,15,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,42,3,13,1,2,1,1,1,1,2,1,2,2,2,0,0,0,11,11,0,2,2,2,1.0940280559284364e+16,1.0717312776997168e+16,5236322639657725.0,0.7071067811865477,3.7075665098267066e-16,4.312220683750881e-16,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,43,6,3,6,5,5,0,5,6,5,3,3,3,3,0,0,0,0,0,0,3,3,3,inf,inf,inf,0.8396395992116488,0.0,0.0,0,10,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,44,4,12,2,3,1,1,1,2,3,2,3,6,6,0,0,0,6,6,0,6,6,6,469151308190757.2,716625704512120.5,247801166984261.03,0.7071067811865479,3.348239137463597e-16,3.403331845650038e-16,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,45,5,2,5,4,4,0,4,5,4,2,2,2,2,0,0,0,0,0,0,2,2,2,inf,inf,inf,0.7222442034199541,0.0,0.0,0,6,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,46,7,12,4,3,1,1,1,4,3,4,3,12,12,0,0,0,0,0,0,12,12,12,inf,inf,inf,0.7071067811865481,0.0,0.0,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,47,8,10,3,5,3,3,3,3,5,3,5,10,10,0,0,0,0,0,0,10,10,10,inf,inf,inf,0.9169885363099621,0.0,0.0,3,3,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,48,6,7,4,4,2,2,2,4,4,4,4,7,7,0,0,0,0,0,0,7,7,7,inf,inf,inf,0.7503597930229566,0.0,0.0,1,1,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,49,5,7,5,3,3,3,3,5,3,5,3,7,7,0,0,0,0,0,0,7,7,7,inf,inf,inf,0.7505063674646849,0.0,0.0,3,3,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,50,5,4,4,5,4,3,4,4,5,4,4,4,4,0,0,0,0,0,0,4,4,4,inf,inf,inf,0.7583596936112892,0.0,0.0,3,6,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,51,8,5,7,5,4,2,4,7,5,5,5,5,5,0,0,0,0,0,0,5,5,5,inf,inf,inf,0.747477800905128,0.0,0.0,1,6,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,52,6,14,6,3,3,3,3,6,3,6,3,14,14,0,0,0,0,0,0,14,14,14,inf,inf,inf,0.99819972969274,0.0,0.0,3,3,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,53,6,3,4,3,1,0,1,4,3,3,3,3,3,0,0,0,0,0,0,3,3,3,inf,inf,inf,0.7071067811865474,0.0,0.0,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,54,5,9,2,3,2,2,2,2,3,2,3,6,5,1,1,1,3,4,1,5,5,5,4987357542558500.0,4071146712118914.0,1537557759031258.8,0.7071067811865478,1.6380891444266254e-16,1.862333960379926e-16,1,1,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,55,7,9,6,6,6,6,6,6,6,6,6,9,9,0,0,0,0,0,0,9,9,9,inf,inf,inf,0.8818409579187487,0.0,0.0,15,15,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,56,5,10,3,2,1,1,1,3,2,3,2,6,6,0,0,0,4,4,0,6,6,6,2099779142418105.8,2643733949529235.5,1299544744652455.0,0.7071067811865478,4.822480773054922e-17,1.607319215463104e-16,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,57,5,10,1,1,1,1,1,1,1,1,1,1,1,0,0,0,9,9,0,1,1,1,inf,inf,1.5990544288508438e+16,0.0,3.9673970239555184e-17,5.4603347762662144e-17,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,58,8,14,6,7,5,5,5,6,7,6,7,14,14,0,0,0,0,0,0,14,14,14,inf,inf,inf,0.945423570500277,0.0,0.0,10,10,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,59,5,9,3,5,3,3,3,3,5,3,5,9,9,0,0,0,0,0,0,9,9,9,inf,inf,inf,0.9694383274068966,0.0,0.0,3,3,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,60,4,5,3,1,0,0,0,3,1,3,1,3,3,0,0,0,2,2,0,3,3,3,1.4535918629236142e+16,3.851374984297098e+16,5949353775840828.0,0.7071067811865476,9.720413749389996e-17,2.1076220311126373e-16,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,61,7,1,6,6,6,0,6,6,6,1,1,1,1,0,0,0,0,0,0,1,1,1,inf,inf,inf,0.7070405637957456,0.0,0.0,0,15,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,62,6,14,1,5,0,0,0,1,5,1,5,5,5,0,0,0,9,9,0,5,5,5,7190257996104632.0,2566695379634971.0,1255616296620687.8,0.7071067811865477,2.216382954585942e-16,1.9032577546093892e-16,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,63,4,3,4,3,3,2,3,4,3,3,3,3,3,0,0,0,0,0,0,3,3,3,inf,inf,inf,0.8779796347471088,0.0,0.0,1,3,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,64,4,6,4,2,2,2,2,4,2,4,2,6,6,0,0,0,0,0,0,6,6,6,inf,inf,inf,0.9170048861608338,0.0,0.0,1,1,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,65,8,8,7,8,7,7,7,7,8,7,8,8,8,0,0,0,0,0,0,8,8,8,inf,inf,inf,0.8761767701785872,0.0,0.0,21,21,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,66,9,13,9,8,8,8,8,9,8,9,8,13,13,0,0,0,0,0,0,13,13,13,inf,inf,inf,0.8441075084128556,0.0,0.0,28,28,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,67,8,4,6,7,5,0,5,6,7,4,4,4,4,0,0,0,0,0,0,4,4,4,inf,inf,inf,0.8042386657756382,0.0,0.0,0,10,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,68,3,6,3,1,1,1,1,3,1,3,1,3,3,0,0,0,3,3,0,3,3,3,3147643486914992.5,2680588237863148.0,2546391498760237.0,0.7071067811865475,1.0989000919168314e-16,1.0722516395405666e-16,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,69,8,4,6,5,5,2,5,6,5,4,4,4,4,0,0,0,0,0,0,4,4,4,inf,inf,inf,0.8074246701438635,0.0,0.0,1,10,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,70,5,6,4,5,4,4,4,4,5,4,5,6,6,0,0,0,0,0,0,6,6,6,inf,inf,inf,0.9493649561209434,0.0,0.0,6,6,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,71,6,2,4,2,0,0,0,4,2,2,2,2,2,0,0,0,0,0,0,2,2,2,inf,inf,inf,0.7071067811865476,0.0,0.0,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,72,6,8,4,2,1,1,1,4,2,4,2,8,8,0,0,0,0,0,0,8,8,8,inf,inf,inf,0.707106781186548,0.0,0.0,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,73,6,5,5,3,2,2,2,5,3,5,3,5,5,0,0,0,0,0,0,5,5,5,inf,inf,inf,0.8379550927706413,0.0,0.0,1,1,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,74,4,11,3,3,2,2,2,3,3,3,3,9,8,1,1,1,2,3,1,8,8,8,2083801656857559.5,1856512027375731.0,616165988644163.8,0.7071067811865478,1.0832651527967533e-16,9.264224586209262e-17,1,1,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,75,3,4,2,1,0,0,0,2,1,2,1,2,2,0,0,0,2,2,0,2,2,2,3.242952421743095e+16,7.743539107632414e+16,2.839271581175634e+16,0.7071067811865476,1.6574415421791708e-16,1.4120700362838216e-16,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,76,6,9,6,3,3,3,3,6,3,6,3,9,9,0,0,0,0,0,0,9,9,9,inf,inf,inf,0.9352157796252092,0.0,0.0,3,3,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,77,6,14,1,2,0,0,0,1,2,1,2,2,2,0,0,0,12,12,0,2,2,2,1.947218358779022e+16,8791077328607287.0,8386602966133293.0,0.7071067811865472,1.0567515388357246e-16,8.547126901973397e-17,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,78,5,13,4,2,1,1,1,4,2,4,2,8,8,0,0,0,5,5,0,8,8,8,1981582815768594.5,1498042020204520.0,1066746232475488.6,0.7071067811865499,2.3989296065960545e-16,4.134783756758126e-16,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,79,9,4,8,7,7,0,7,8,7,4,4,4,4,0,0,0,0,0,0,4,4,4,inf,inf,inf,0.8193396957518021,0.0,0.0,0,21,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,80,5,7,3,4,2,2,2,3,4,3,4,7,7,0,0,0,0,0,0,7,7,7,inf,inf,inf,0.8378248370517531,0.0,0.0,1,1,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,81,3,14,1,1,1,1,1,1,1,1,1,1,1,0,0,0,13,13,0,1,1,1,inf,inf,9836581690909228.0,0.0,3.148888436802817e-16,3.697045560192373e-16,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,82,5,4,5,3,3,2,3,5,3,4,3,4,4,0,0,0,0,0,0,4,4,4,inf,inf,inf,0.8208920140199865,0.0,0.0,1,3,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,83,9,4,9,8,8,0,8,9,8,4,4,4,4,0,0,0,0,0,0,4,4,4,inf,inf,inf,0.741555889843392,0.0,0.0,0,28,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,84,6,1,5,5,4,0,4,5,5,1,1,1,1,0,0,0,0,0,0,1,1,1,inf,inf,inf,0.5949320936720068,0.0,0.0,0,6,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,85,4,10,3,1,0,0,0,3,1,3,1,3,3,0,0,0,7,7,0,3,3,3,7116138179816272.0,5683515395031974.0,5502528882361129.0,0.7071067811865476,1.437785489816169e-16,1.341631979892631e-16,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,86,7,8,4,4,4,4,4,4,4,4,4,8,8,0,0,0,0,0,0,8,8,8,inf,inf,inf,0.8605994395854013,0.0,0.0,6,6,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,87,9,11,4,6,1,1,1,4,6,4,6,11,11,0,0,0,0,0,0,11,11,11,inf,inf,inf,0.7071067811865477,0.0,0.0,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,88,9,7,8,5,5,4,5,8,5,7,5,7,7,0,0,0,0,0,0,7,7,7,inf,inf,inf,0.8544395017079873,0.0,0.0,6,10,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,89,5,14,5,4,4,4,4,5,4,5,4,14,14,0,0,0,0,0,0,14,14,14,inf,inf,inf,0.9977148307953897,0.0,0.0,6,6,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,90,6,11,5,4,3,3,3,5,4,5,4,11,11,0,0,0,0,0,0,11,11,11,inf,inf,inf,0.9824009414494296,0.0,0.0,3,3,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,91,7,2,7,3,3,0,3,7,3,2,2,2,2,0,0,0,0,0,0,2,2,2,inf,inf,inf,0.751521045747701,0.0,0.0,0,3,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,92,3,6,1,3,1,1,1,1,3,1,3,3,3,0,0,0,3,3,0,3,3,3,2512436263671335.0,3880383722839290.5,2758341854293643.0,0.7071067811865476,1.6085973559014708e-16,8.805060291849321e-17,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,93,6,13,3,5,2,2,2,3,5,3,5,13,13,0,0,0,0,0,0,13,13,13,inf,inf,inf,0.9987526107679116,0.0,0.0,1,1,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,94,3,14,3,2,2,2,2,3,2,3,2,6,5,1,1,1,8,9,1,5,5,5,8359043120184759.0,4660141728868819.0,2238129619849697.2,0.7071067811865479,1.457859615545528e-16,1.0457820920827896e-16,1,1,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,95,7,4,7,5,5,1,5,7,5,4,4,4,4,0,0,0,0,0,0,4,4,4,inf,inf,inf,0.7665462344871923,0.0,0.0,0,10,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,96,5,2,4,4,3,0,3,4,4,2,2,2,2,0,0,0,0,0,0,2,2,2,inf,inf,inf,0.7071011797260656,0.0,0.0,0,3,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,97,3,7,1,1,1,1,1,1,1,1,1,1,1,0,0,0,6,6,0,1,1,1,inf,inf,8006841762583127.0,0.0,1.8745491249751208e-16,1.981461763493476e-16,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,98,7,11,6,2,2,2,2,6,2,6,2,11,11,0,0,0,0,0,0,11,11,11,inf,inf,inf,0.9962400986048885,0.0,0.0,1,1,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,99,5,7,5,4,4,4,4,5,4,5,4,7,7,0,0,0,0,0,0,7,7,7,inf,inf,inf,0.8947631459554618,0.0,0.0,6,6,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,100,8,7,5,4,3,3,3,5,4,5,4,7,7,0,0,0,0,0,0,7,7,7,inf,inf,inf,0.8354505704484481,0.0,0.0,3,3,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,101,7,4,6,4,4,2,4,6,4,4,4,4,4,0,0,0,0,0,0,4,4,4,inf,inf,inf,0.8129309804804122,0.0,0.0,1,6,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,102,7,8,7,4,4,4,4,7,4,7,4,8,8,0,0,0,0,0,0,8,8,8,inf,inf,inf,0.8860010961011776,0.0,0.0,6,6,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,103,9,13,6,4,4,4,4,6,4,6,4,13,13,0,0,0,0,0,0,13,13,13,inf,inf,inf,0.9466261437393289,0.0,0.0,6,6,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,104,4,14,4,3,3,3,3,4,3,4,3,12,9,3,3,3,2,5,3,9,9,9,1489357230544261.2,1060088371997692.9,584619709724545.2,0.7071067811865474,2.267541881869279e-16,1.3022110364044447e-16,3,3,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,105,7,7,6,5,5,5,5,6,5,6,5,7,7,0,0,0,0,0,0,7,7,7,inf,inf,inf,0.897290950193031,0.0,0.0,10,10,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,106,3,10,1,3,1,1,1,1,3,1,3,3,3,0,0,0,7,7,0,3,3,3,4761377053601269.0,4181340844428769.0,3367665040189704.5,0.7071067811865478,1.6774422382717845e-16,2.437515559714068e-16,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,107,6,3,4,6,4,0,4,4,6,3,3,3,3,0,0,0,0,0,0,3,3,3,inf,inf,inf,0.73587284840131,0.0,0.0,0,6,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,108,7,1,7,5,5,0,5,7,5,1,1,1,1,0,0,0,0,0,0,1,1,1,inf,inf,inf,0.7048011199898903,0.0,0.0,0,10,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,109,8,9,2,6,0,0,0,2,6,2,6,9,9,0,0,0,0,0,0,9,9,9,inf,inf,inf,0.7071067811865476,0.0,0.0,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,110,3,13,1,2,0,0,0,1,2,1,2,2,2,0,0,0,11,11,0,2,2,2,1.183938173530815e+16,8970198206879661.0,5182094875977337.0,0.7071067811865478,2.295686111069708e-16,1.7962896314084155e-16,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,111,5,10,2,3,0,0,0,2,3,2,3,6,6,0,0,0,4,4,0,6,6,6,6823970753291117.0,2810141887804477.0,702047225513727.6,0.707106781186548,3.0816925188018077e-16,3.300079926898632e-16,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,112,6,6,5,4,4,4,4,5,4,5,4,6,6,0,0,0,0,0,0,6,6,6,inf,inf,inf,0.8454892443394264,0.0,0.0,6,6,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,113,7,6,3,3,1,1,1,3,3,3,3,6,6,0,0,0,0,0,0,6,6,6,inf,inf,inf,0.7071067811865479,0.0,0.0,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,114,7,8,6,6,5,5,5,6,6,6,6,8,8,0,0,0,0,0,0,8,8,8,inf,inf,inf,0.8868082649193498,0.0,0.0,10,10,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,115,8,3,8,7,7,0,7,8,7,3,3,3,3,0,0,0,0,0,0,3,3,3,inf,inf,inf,0.7209910610714547,0.0,0.0,0,21,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,116,5,8,2,3,2,2,2,2,3,2,3,6,5,1,1,1,2,3,1,5,5,5,1534748171186349.2,2451377199021285.0,963640439425198.2,0.7071067811865471,2.1620720733357961e-16,1.7960807311050868e-16,1,1,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,117,5,10,3,4,3,3,3,3,4,3,4,10,9,1,1,1,0,1,1,9,9,9,inf,1109410721029163.1,337150277671765.3,0.983658149081869,9.748496004092517e-17,9.810370954816297e-17,3,3,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,118,9,14,8,8,7,7,7,8,8,8,8,14,14,0,0,0,0,0,0,14,14,14,inf,inf,inf,0.9139320073838159,0.0,0.0,21,21,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,119,3,14,3,2,2,2,2,3,2,3,2,6,5,1,1,1,8,9,1,5,5,5,2451155599812130.5,2805239202084070.0,3191288536821746.5,0.7071067811865478,1.0314489029001425e-16,2.490599682031474e-16,1,1,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,120,4,12,4,3,3,3,3,4,3,4,3,12,9,3,3,3,0,3,3,9,9,9,inf,2035148358594794.5,396671882350684.2,0.7071067811865479,1.967311911211623e-16,1.2318001312011832e-16,3,3,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,121,9,8,6,4,3,3,3,6,4,6,4,8,8,0,0,0,0,0,0,8,8,8,inf,inf,inf,0.8601265648213772,0.0,0.0,3,3,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,122,7,12,6,7,6,6,6,6,7,6,7,12,12,0,0,0,0,0,0,12,12,12,inf,inf,inf,0.9102245443685993,0.0,0.0,15,15,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,123,7,11,7,6,6,6,6,7,6,7,6,11,11,0,0,0,0,0,0,11,11,11,inf,inf,inf,0.9560692518603019,0.0,0.0,15,15,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,124,7,8,5,5,4,4,4,5,5,5,5,8,8,0,0,0,0,0,0,8,8,8,inf,inf,inf,0.8397709384335051,0.0,0.0,6,6,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,125,4,1,3,4,3,0,3,3,4,1,1,1,1,0,0,0,0,0,0,1,1,1,inf,inf,inf,0.639259522536235,0.0,0.0,0,3,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,126,6,8,3,2,1,1,1,3,2,3,2,6,6,0,0,0,2,2,0,6,6,6,4325768918610075.5,2062670506493252.5,1489750714746072.5,0.7071067811865478,2.068895594727385e-16,8.8100837378897e-17,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,127,9,4,9,8,8,0,8,9,8,4,4,4,4,0,0,0,0,0,0,4,4,4,inf,inf,inf,0.8108194068366992,0.0,0.0,0,28,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,128,5,9,3,3,2,2,2,3,3,3,3,9,8,1,1,1,0,1,1,8,8,8,inf,2537416559919100.5,433839173590250.9,0.7071067811865486,1.4277987142293453e-16,1.2849132969611725e-16,1,1,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,129,5,14,5,3,3,3,3,5,3,5,3,14,12,2,2,2,0,2,2,12,12,12,inf,614400512359803.5,467782166816267.56,0.9427581483004868,1.153380229580407e-16,1.4537563557347615e-16,3,3,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,130,5,7,2,1,1,1,1,2,1,2,1,2,2,0,0,0,5,5,0,2,2,2,2.012691605075916e+16,3795869806568719.5,7018609440614868.0,0.7071067811865476,1.3544621809975668e-16,1.4654025788347708e-16,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,131,5,2,2,5,2,0,2,2,5,2,2,2,2,0,0,0,0,0,0,2,2,2,inf,inf,inf,0.6785953355629704,0.0,0.0,0,1,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,132,9,4,6,3,2,0,2,6,3,4,3,4,4,0,0,0,0,0,0,4,4,4,inf,inf,inf,0.7071068774579962,0.0,0.0,0,1,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,133,5,6,3,3,2,2,2,3,3,3,3,6,6,0,0,0,0,0,0,6,6,6,inf,inf,inf,0.95297823893734,0.0,0.0,1,1,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,134,3,10,1,2,0,0,0,1,2,1,2,2,2,0,0,0,8,8,0,2,2,2,8983583261541989.0,1.3361920077339436e+16,7341374324724412.0,0.7071067811865477,1.522705480267017e-16,1.0774268580274307e-16,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,135,8,11,8,6,6,6,6,8,6,8,6,11,11,0,0,0,0,0,0,11,11,11,inf,inf,inf,0.9188450884278976,0.0,0.0,15,15,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,136,5,11,2,5,2,2,2,2,5,2,5,10,9,1,1,1,1,2,1,9,9,9,609042847705404.2,986796012280512.5,207822384708962.8,0.7071067811865486,3.163702923329693e-16,1.497341469296128e-16,1,1,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,137,6,4,5,2,1,0,1,5,2,4,2,4,4,0,0,0,0,0,0,4,4,4,inf,inf,inf,0.7071067811865476,0.0,0.0,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,138,8,2,1,1,1,1,1,1,1,1,1,1,1,0,0,0,1,1,0,1,1,1,inf,inf,2.554186079824051e+16,0.0,2.0033980592325052e-17,4.663558266520842e-17,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,139,4,3,3,1,0,0,0,3,1,3,1,3,3,0,0,0,0,0,0,3,3,3,inf,inf,inf,0.7071067811865477,0.0,0.0,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,140,9,2,4,2,1,0,1,4,2,2,2,2,2,0,0,0,0,0,0,2,2,2,inf,inf,inf,0.7071067811865476,0.0,0.0,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,141,7,12,1,5,1,1,1,1,5,1,5,5,5,0,0,0,7,7,0,5,5,5,2541464275514465.5,1674961401279821.0,2367998561796433.0,0.7071067811865476,1.1429590234648962e-16,1.9113100760132258e-16,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,142,6,5,2,1,0,0,0,2,1,2,1,2,2,0,0,0,3,3,0,2,2,2,3.949467134802358e+16,1.2346295808588394e+16,5.242242650866486e+16,0.7071067811865476,7.521867126701623e-17,3.3771745849639555e-17,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,143,5,7,5,4,4,4,4,5,4,5,4,7,7,0,0,0,0,0,0,7,7,7,inf,inf,inf,0.9584928269921739,0.0,0.0,6,6,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,144,4,5,2,4,2,2,2,2,4,2,4,5,5,0,0,0,0,0,0,5,5,5,inf,inf,inf,0.9868172499832973,0.0,0.0,1,1,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,145,3,6,3,1,1,1,1,3,1,3,1,3,3,0,0,0,3,3,0,3,3,3,2053558875643044.2,2498963385067095.0,3140240352437953.5,0.7071067811865478,1.201792996225402e-16,8.565607374905608e-17,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,146,3,8,3,2,2,2,2,3,2,3,2,6,5,1,1,1,2,3,1,5,5,5,2.86082782245951e+16,3097100461293741.5,1579133218834607.2,0.7071067811865475,3.700099928409116e-16,4.3813024126919726e-16,1,1,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,147,8,6,6,2,0,0,0,6,2,6,2,6,6,0,0,0,0,0,0,6,6,6,inf,inf,inf,0.7071067811865477,0.0,0.0,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,148,3,12,1,2,1,1,1,1,2,1,2,2,2,0,0,0,10,10,0,2,2,2,7670231161401788.0,8342565017610418.0,7326576100139776.0,0.7071067811865476,1.6839307938944495e-16,1.7862040014998675e-16,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,149,5,1,5,4,4,0,4,5,4,1,1,1,1,0,0,0,0,0,0,1,1,1,inf,inf,inf,0.5818364550843588,0.0,0.0,0,6,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,150,3,14,3,1,1,1,1,3,1,3,1,3,3,0,0,0,11,11,0,3,3,3,5075929248986608.0,5782521528965485.0,5005107648721530.0,0.7071067811865478,3.836952605311729e-16,1.3220720702825355e-16,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,151,3,9,2,1,0,0,0,2,1,2,1,2,2,0,0,0,7,7,0,2,2,2,4558805086572664.0,7159621004772870.0,4016166785118879.0,0.7071067811865477,1.4513620570782642e-16,2.0245569797424198e-16,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,152,3,13,1,3,1,1,1,1,3,1,3,3,3,0,0,0,10,10,0,3,3,3,2571125450825378.0,9052511609679524.0,2837529880670887.0,0.7071067811865476,3.386252382770522e-16,3.469665492427874e-16,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,153,3,1,1,3,1,0,1,1,3,1,1,1,1,0,0,0,0,0,0,1,1,1,inf,inf,inf,0.4063090775159979,0.0,0.0,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,154,5,4,3,2,2,2,2,3,2,3,2,4,4,0,0,0,0,0,0,4,4,4,inf,inf,inf,0.8810739886315365,0.0,0.0,1,1,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,155,9,11,6,1,0,0,0,6,1,6,1,6,6,0,0,0,5,5,0,6,6,6,3249546509000289.0,2691449351106171.0,1484431069160941.2,0.7071067811865477,8.604433407217369e-17,1.5563365295384498e-16,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,156,9,14,8,3,2,2,2,8,3,8,3,14,14,0,0,0,0,0,0,14,14,14,inf,inf,inf,0.8903395533887394,0.0,0.0,1,1,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,157,7,4,7,6,6,1,6,7,6,4,4,4,4,0,0,0,0,0,0,4,4,4,inf,inf,inf,0.8470051655471946,0.0,0.0,0,15,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,158,5,10,5,4,4,4,4,5,4,5,4,10,10,0,0,0,0,0,0,10,10,10,inf,inf,inf,0.9167214859044623,0.0,0.0,6,6,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,159,6,12,6,5,5,5,5,6,5,6,5,12,12,0,0,0,0,0,0,12,12,12,inf,inf,inf,0.9441187304580753,0.0,0.0,10,10,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,160,8,7,6,8,6,5,6,6,8,6,7,7,7,0,0,0,0,0,0,7,7,7,inf,inf,inf,0.8039699523563256,0.0,0.0,10,15,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,161,6,6,5,4,3,3,3,5,4,5,4,6,6,0,0,0,0,0,0,6,6,6,inf,inf,inf,0.7800900415644727,0.0,0.0,3,3,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,162,9,9,9,4,4,4,4,9,4,9,4,9,9,0,0,0,0,0,0,9,9,9,inf,inf,inf,0.88490747225419,0.0,0.0,6,6,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,163,4,2,4,3,3,0,3,4,3,2,2,2,2,0,0,0,0,0,0,2,2,2,inf,inf,inf,0.693409361470063,0.0,0.0,0,3,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,164,9,4,3,4,3,3,3,3,4,3,4,4,4,0,0,0,0,0,0,4,4,4,inf,inf,inf,0.721489984654251,0.0,0.0,3,3,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,165,4,10,2,2,2,2,2,2,2,2,2,4,3,1,1,1,6,7,1,3,3,3,inf,6367717319871434.0,4008564945749680.0,1.5711553332711915e-17,1.437404095408753e-16,1.2488636572203485e-16,1,1,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,166,6,6,1,6,1,1,1,1,6,1,6,6,6,0,0,0,0,0,0,6,6,6,inf,inf,inf,0.7071067811865479,0.0,0.0,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,167,7,14,3,2,0,0,0,3,2,3,2,6,6,0,0,0,8,8,0,6,6,6,2345358464445001.0,1672031984680433.0,1492427722123030.2,0.707106781186548,2.9679572466047736e-16,3.017261611092439e-16,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,168,8,8,7,8,7,7,7,7,8,7,8,8,8,0,0,0,0,0,0,8,8,8,inf,inf,inf,0.8269684662616705,0.0,0.0,21,21,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,169,3,2,2,1,0,0,0,2,1,2,1,2,2,0,0,0,0,0,0,2,2,2,inf,inf,inf,0.7071067811865477,0.0,0.0,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,170,4,3,4,2,2,1,2,4,2,3,2,3,3,0,0,0,0,0,0,3,3,3,inf,inf,inf,0.7669749244365329,0.0,0.0,0,1,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,171,8,5,6,5,5,4,5,6,5,5,5,5,5,0,0,0,0,0,0,5,5,5,inf,inf,inf,0.7431192616142048,0.0,0.0,6,10,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,172,5,11,5,4,4,4,4,5,4,5,4,11,11,0,0,0,0,0,0,11,11,11,inf,inf,inf,0.9536517365389476,0.0,0.0,6,6,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,173,9,7,4,5,3,3,3,4,5,4,5,7,7,0,0,0,0,0,0,7,7,7,inf,inf,inf,0.8552571173989849,0.0,0.0,3,3,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,174,4,8,2,3,2,2,2,2,3,2,3,6,5,1,1,1,2,3,1,5,5,5,1955181340057262.5,2358793405737143.0,1710129981506827.2,0.7071067811865475,1.0040211123932844e-16,1.6201627393477878e-16,1,1,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,175,8,1,5,7,5,0,5,5,7,1,1,1,1,0,0,0,0,0,0,1,1,1,inf,inf,inf,0.7063002384510283,0.0,0.0,0,10,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,176,7,11,6,6,6,6,6,6,6,6,6,11,11,0,0,0,0,0,0,11,11,11,inf,inf,inf,0.9356401704458256,0.0,0.0,15,15,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,177,9,6,8,6,6,4,6,8,6,6,6,6,6,0,0,0,0,0,0,6,6,6,inf,inf,inf,0.8416819815392733,0.0,0.0,6,15,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,178,6,6,3,1,0,0,0,3,1,3,1,3,3,0,0,0,3,3,0,3,3,3,1834058096860902.2,1918394519567764.0,1539004339471439.0,0.7071067811865477,1.3542546091857041e-16,2.0062800265852794e-16,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,179,5,8,4,2,1,1,1,4,2,4,2,8,8,0,0,0,0,0,0,8,8,8,inf,inf,inf,0.7071067811865476,0.0,0.0,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,180,5,14,4,1,1,1,1,4,1,4,1,4,4,0,0,0,10,10,0,4,4,4,4562904392886864.0,4253904099315054.5,2445616699900155.5,0.7071067811865476,2.8960019359106437e-16,3.0038345608230023e-16,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,181,4,11,4,2,2,2,2,4,2,4,2,8,7,1,1,1,3,4,1,7,7,7,2827840816297973.0,2002685580751585.5,1247188978581823.8,0.707106781186548,2.3059501762043564e-16,2.420839027961144e-16,1,1,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,182,4,13,2,3,2,2,2,2,3,2,3,6,5,1,1,1,7,8,1,5,5,5,1841938052287561.0,3474041952207255.5,1904361291960771.2,0.7071067811865476,2.0414061099899571e-16,2.694757503610264e-16,1,1,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,183,7,12,7,2,2,2,2,7,2,7,2,12,12,0,0,0,0,0,0,12,12,12,inf,inf,inf,0.9966727178620494,0.0,0.0,1,1,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,184,6,8,5,3,2,2,2,5,3,5,3,8,8,0,0,0,0,0,0,8,8,8,inf,inf,inf,0.8352230014806632,0.0,0.0,1,1,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,185,7,8,6,4,4,4,4,6,4,6,4,8,8,0,0,0,0,0,0,8,8,8,inf,inf,inf,0.8818151399971597,0.0,0.0,6,6,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,186,7,6,6,1,1,1,1,6,1,6,1,6,6,0,0,0,0,0,0,6,6,6,inf,inf,inf,0.7071067811865476,0.0,0.0,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,187,8,4,8,6,6,0,6,8,6,4,4,4,4,0,0,0,0,0,0,4,4,4,inf,inf,inf,0.7429146445398616,0.0,0.0,0,15,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,188,3,10,1,2,0,0,0,1,2,1,2,2,2,0,0,0,8,8,0,2,2,2,1.275389312204363e+16,1.1459816579344334e+16,7671481667860765.0,0.7071067811865476,1.511519572732492e-16,1.3032410712513055e-16,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,189,3,7,3,1,1,1,1,3,1,3,1,3,3,0,0,0,4,4,0,3,3,3,4266914828813608.0,4298240179860827.0,2509014473748452.5,0.7071067811865477,3.850474525927628e-16,3.399806094065333e-16,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,190,9,1,8,7,7,0,7,8,7,1,1,1,1,0,0,0,0,0,0,1,1,1,inf,inf,inf,0.7013094294523222,0.0,0.0,0,21,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,191,7,1,5,4,4,0,4,5,4,1,1,1,1,0,0,0,0,0,0,1,1,1,inf,inf,inf,0.629300301075032,0.0,0.0,0,6,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,192,5,12,5,2,2,2,2,5,2,5,2,10,9,1,1,1,2,3,1,9,9,9,345387738782933.7,631736685680422.1,468095408714503.2,0.7071067811865481,1.5889840629993225e-16,1.723951034141267e-16,1,1,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,193,6,3,5,1,0,0,0,5,1,3,1,3,3,0,0,0,0,0,0,3,3,3,inf,inf,inf,0.7071067811865476,0.0,0.0,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,194,8,12,7,8,7,7,7,7,8,7,8,12,12,0,0,0,0,0,0,12,12,12,inf,inf,inf,0.8787228732881224,0.0,0.0,21,21,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,195,3,14,3,2,2,2,2,3,2,3,2,6,5,1,1,1,8,9,1,5,5,5,2611106162054999.5,2932540357577503.0,2025342349408515.8,0.7071067811865477,1.0974078577620627e-16,1.0422786148118445e-16,1,1,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,196,8,11,2,4,2,2,2,2,4,2,4,8,7,1,1,1,3,4,1,7,7,7,1423726674271319.8,1711915811405772.2,1240647810654815.5,0.7071067811865476,8.81127352468175e-17,1.1944310132292039e-16,1,1,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,197,9,14,9,6,6,6,6,9,6,9,6,14,14,0,0,0,0,0,0,14,14,14,inf,inf,inf,0.9213558612875532,0.0,0.0,15,15,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,198,5,1,4,4,3,0,3,4,4,1,1,1,1,0,0,0,0,0,0,1,1,1,inf,inf,inf,0.7052088553987461,0.0,0.0,0,3,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,199,5,4,4,1,0,0,0,4,1,4,1,4,4,0,0,0,0,0,0,4,4,4,inf,inf,inf,0.7071067811865475,0.0,0.0,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,200,3,8,2,2,2,2,2,2,2,2,2,4,3,1,1,1,4,5,1,3,3,3,inf,2136958032295427.0,2344402416086196.5,7.407546525443479e-17,1.6558648942916522e-16,1.0141413073688224e-16,1,1,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,201,8,1,8,3,3,0,3,8,3,1,1,1,1,0,0,0,0,0,0,1,1,1,inf,inf,inf,0.7034606410129947,0.0,0.0,0,3,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,202,9,12,7,3,2,2,2,7,3,7,3,12,12,0,0,0,0,0,0,12,12,12,inf,inf,inf,0.8930129912871794,0.0,0.0,1,1,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,203,9,8,8,3,3,3,3,8,3,8,3,8,8,0,0,0,0,0,0,8,8,8,inf,inf,inf,0.8707117735530459,0.0,0.0,3,3,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,204,9,12,4,4,3,3,3,4,4,4,4,12,12,0,0,0,0,0,0,12,12,12,inf,inf,inf,0.9960400165175417,0.0,0.0,3,3,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,205,7,7,6,6,6,6,6,6,6,6,6,7,7,0,0,0,0,0,0,7,7,7,inf,inf,inf,0.9176773264460668,0.0,0.0,15,15,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,206,3,9,2,1,0,0,0,2,1,2,1,2,2,0,0,0,7,7,0,2,2,2,1.054866406409824e+16,9827423370187512.0,7081568265544434.0,0.7071067811865474,7.557430756003682e-17,1.0621966444988707e-16,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,207,7,7,6,6,6,6,6,6,6,6,6,7,7,0,0,0,0,0,0,7,7,7,inf,inf,inf,0.8404201736199207,0.0,0.0,15,15,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,208,5,3,5,1,1,0,1,5,1,3,1,3,3,0,0,0,0,0,0,3,3,3,inf,inf,inf,0.7071067811865477,0.0,0.0,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,209,7,7,4,5,2,2,2,4,5,4,5,7,7,0,0,0,0,0,0,7,7,7,inf,inf,inf,0.8764113333491628,0.0,0.0,1,1,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,210,4,8,3,1,0,0,0,3,1,3,1,3,3,0,0,0,5,5,0,3,3,3,3496807290015922.5,3845570728552957.0,4129185812606100.5,0.7071067811865479,1.8940044174774606e-16,2.7014776438868286e-16,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,211,3,6,2,3,2,2,2,2,3,2,3,6,5,1,1,1,0,1,1,5,5,5,inf,198707023410098.6,1584359967620608.5,0.707106781186548,7.275090157499815e-17,4.3208147747872106e-17,1,1,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,212,6,3,5,6,5,0,5,5,6,3,3,3,3,0,0,0,0,0,0,3,3,3,inf,inf,inf,0.7843705943988709,0.0,0.0,0,10,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,213,9,1,2,4,0,0,0,2,4,1,1,1,1,0,0,0,0,0,0,1,1,1,inf,inf,inf,0.7071067811865476,0.0,0.0,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,214,5,7,2,2,1,1,1,2,2,2,2,4,4,0,0,0,3,3,0,4,4,4,1777064504450167.2,1276132046029260.5,1853388804094097.8,0.7071067811865478,1.0038884611978337e-16,3.2988398964339184e-17,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,215,6,4,4,4,4,4,4,4,4,4,4,4,4,0,0,0,0,0,0,4,4,4,inf,inf,inf,0.9094174185506242,0.0,0.0,6,6,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,216,8,6,6,8,6,4,6,6,8,6,6,6,6,0,0,0,0,0,0,6,6,6,inf,inf,inf,0.7780739068415987,0.0,0.0,6,15,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,217,3,12,2,1,0,0,0,2,1,2,1,2,2,0,0,0,10,10,0,2,2,2,4343683754027778.0,6209933104344046.0,4751681401180293.0,0.7071067811865477,4.537418447599575e-16,5.290060824028681e-16,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,218,8,13,6,7,6,6,6,6,7,6,7,13,13,0,0,0,0,0,0,13,13,13,inf,inf,inf,0.9362660203083963,0.0,0.0,15,15,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,219,9,8,8,9,8,7,8,8,9,8,8,8,8,0,0,0,0,0,0,8,8,8,inf,inf,inf,0.8315861777059295,0.0,0.0,21,28,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,220,4,9,1,1,0,0,0,1,1,1,1,1,1,0,0,0,8,8,0,1,1,1,inf,1.9854931519509356e+16,4.4301918938244936e+16,0.7071067811865475,7.041110938125213e-17,8.0843687909924e-17,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,221,3,11,3,2,2,2,2,3,2,3,2,6,5,1,1,1,5,6,1,5,5,5,1768545503663875.5,2200934169921587.0,1209284552487819.0,0.7071067811865477,1.3746977121678443e-16,1.2704694668658375e-16,1,1,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,222,8,3,6,5,5,0,5,6,5,3,3,3,3,0,0,0,0,0,0,3,3,3,inf,inf,inf,0.6686428288446147,0.0,0.0,0,10,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,223,5,9,3,4,3,3,3,3,4,3,4,9,9,0,0,0,0,0,0,9,9,9,inf,inf,inf,0.9915843985867032,0.0,0.0,3,3,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,224,8,6,3,6,3,3,3,3,6,3,6,6,6,0,0,0,0,0,0,6,6,6,inf,inf,inf,0.8715589487131727,0.0,0.0,3,3,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,225,3,5,1,3,1,1,1,1,3,1,3,3,3,0,0,0,2,2,0,3,3,3,9190823757242806.0,1.49488262586576e+16,4318666789994036.0,0.7071067811865477,8.331169945198827e-17,1.1226069036481876e-16,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,226,5,8,2,3,2,2,2,2,3,2,3,6,5,1,1,1,2,3,1,5,5,5,1302751552271197.5,2490995391673464.0,1976261188281973.5,0.7071067811865476,5.541117365599733e-16,4.545973274200756e-16,1,1,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,227,9,7,5,5,5,5,5,5,5,5,5,7,7,0,0,0,0,0,0,7,7,7,inf,inf,inf,0.944918527114551,0.0,0.0,10,10,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,228,4,3,2,4,2,1,2,2,4,2,3,3,3,0,0,0,0,0,0,3,3,3,inf,inf,inf,0.7693226194113792,0.0,0.0,0,1,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,229,7,7,7,6,6,6,6,7,6,7,6,7,7,0,0,0,0,0,0,7,7,7,inf,inf,inf,0.8896096494006659,0.0,0.0,15,15,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,230,7,12,7,6,6,6,6,7,6,7,6,12,12,0,0,0,0,0,0,12,12,12,inf,inf,inf,0.9582260763554377,0.0,0.0,15,15,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,231,4,1,3,4,3,0,3,3,4,1,1,1,1,0,0,0,0,0,0,1,1,1,inf,inf,inf,0.5136738836981228,0.0,0.0,0,3,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,232,4,7,2,1,1,1,1,2,1,2,1,2,2,0,0,0,5,5,0,2,2,2,1.4420416053308976e+16,1.1448039312233858e+16,5881432937363980.0,0.7071067811865474,1.5770764065580207e-16,1.6842019066780288e-16,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,233,8,7,1,5,0,0,0,1,5,1,5,5,5,0,0,0,2,2,0,5,5,5,705064394341910.4,969135309380841.2,687076619968668.0,0.7071067811865479,4.523489618550212e-17,6.499331405118149e-17,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,234,6,11,4,1,0,0,0,4,1,4,1,4,4,0,0,0,7,7,0,4,4,4,5919335656463055.0,5164060302886055.0,1463373170981334.0,0.7071067811865477,8.677681904680274e-17,1.2383176046027631e-16,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,235,6,4,3,2,0,0,0,3,2,3,2,4,4,0,0,0,0,0,0,4,4,4,inf,inf,inf,0.7071067811865478,0.0,0.0,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,236,6,7,5,4,3,3,3,5,4,5,4,7,7,0,0,0,0,0,0,7,7,7,inf,inf,inf,0.8688348453339337,0.0,0.0,3,3,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,237,7,2,4,4,2,0,2,4,4,2,2,2,2,0,0,0,0,0,0,2,2,2,inf,inf,inf,0.697965193657312,0.0,0.0,0,1,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,238,5,5,2,3,0,0,0,2,3,2,3,5,5,0,0,0,0,0,0,5,5,5,inf,inf,inf,0.7071067811865479,0.0,0.0,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,239,4,1,4,3,3,0,3,4,3,1,1,1,1,0,0,0,0,0,0,1,1,1,inf,inf,inf,0.3242685649350164,0.0,0.0,0,3,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,240,3,7,2,2,2,2,2,2,2,2,2,4,3,1,1,1,3,4,1,3,3,3,inf,6711823695333466.0,4536967922094234.0,5.783725504183572e-17,4.8521152905574296e-17,7.209364555427776e-17,1,1,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,241,6,11,6,4,4,4,4,6,4,6,4,11,11,0,0,0,0,0,0,11,11,11,inf,inf,inf,0.8898415550377122,0.0,0.0,6,6,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,242,3,14,2,1,0,0,0,2,1,2,1,2,2,0,0,0,12,12,0,2,2,2,9895678627007950.0,7050302955256838.0,5611291431584016.0,0.7071067811865477,1.1616246497602306e-16,1.294939980658761e-16,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,243,9,5,7,6,6,3,6,7,6,5,5,5,5,0,0,0,0,0,0,5,5,5,inf,inf,inf,0.8835379297529372,0.0,0.0,3,15,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,244,3,8,2,2,1,1,1,2,2,2,2,4,4,0,0,0,4,4,0,4,4,4,1772002351219420.2,2845427001382242.0,1741562044118514.2,0.7071067811865476,1.5926475330380009e-16,2.31927912116754e-16,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,245,7,9,6,7,6,6,6,6,7,6,7,9,9,0,0,0,0,0,0,9,9,9,inf,inf,inf,0.8457786788569764,0.0,0.0,15,15,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,246,7,10,6,1,0,0,0,6,1,6,1,6,6,0,0,0,4,4,0,6,6,6,6297396296482966.0,2813602866659149.0,1367630177676578.5,0.7071067811865477,1.1053201905384369e-16,1.6716777535666977e-16,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,247,6,5,4,5,4,4,4,4,5,4,5,5,5,0,0,0,0,0,0,5,5,5,inf,inf,inf,0.8685240581463103,0.0,0.0,6,6,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,248,9,7,2,3,2,2,2,2,3,2,3,6,5,1,1,1,1,2,1,5,5,5,7335603769317313.0,1353468250321640.8,1983828465419544.8,0.7071067811865475,1.0937370378211374e-16,7.300966305573881e-17,1,1,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,249,5,1,5,3,3,0,3,5,3,1,1,1,1,0,0,0,0,0,0,1,1,1,inf,inf,inf,0.6329092535107099,0.0,0.0,0,3,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,250,8,3,7,8,7,0,7,7,8,3,3,3,3,0,0,0,0,0,0,3,3,3,inf,inf,inf,0.7071050343235743,0.0,0.0,0,21,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,251,5,13,4,2,2,2,2,4,2,4,2,8,7,1,1,1,5,6,1,7,7,7,3197015159018352.0,1183686171852144.0,947259388694273.8,0.7071067811865475,1.2752230680881248e-16,1.2674995420025791e-16,1,1,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,252,5,11,5,4,4,4,4,5,4,5,4,11,11,0,0,0,0,0,0,11,11,11,inf,inf,inf,0.9652503688308263,0.0,0.0,6,6,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,253,6,13,6,1,1,1,1,6,1,6,1,6,6,0,0,0,7,7,0,6,6,6,7456703376239016.0,2139021327095497.0,1966397296370735.5,0.7071067811865474,1.6968508910951391e-16,2.366084961292227e-16,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,254,7,13,6,6,5,5,5,6,6,6,6,13,13,0,0,0,0,0,0,13,13,13,inf,inf,inf,0.8945681165215379,0.0,0.0,10,10,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,255,5,6,1,3,1,1,1,1,3,1,3,3,3,0,0,0,3,3,0,3,3,3,2643755646172546.0,3652768955126661.5,3303039541819906.5,0.7071067811865479,8.908621360458291e-17,4.994325289413802e-17,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,256,5,4,5,3,3,2,3,5,3,4,3,4,4,0,0,0,0,0,0,4,4,4,inf,inf,inf,0.8501329938288197,0.0,0.0,1,3,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,257,4,1,3,3,2,0,2,3,3,1,1,1,1,0,0,0,0,0,0,1,1,1,inf,inf,inf,0.6455508797839278,0.0,0.0,0,1,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,258,8,2,5,8,5,0,5,5,8,2,2,2,2,0,0,0,0,0,0,2,2,2,inf,inf,inf,0.6840060752406042,0.0,0.0,0,10,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,259,9,5,7,1,0,0,0,7,1,5,1,5,5,0,0,0,0,0,0,5,5,5,inf,inf,inf,0.7071067811865476,0.0,0.0,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,260,6,3,4,1,1,0,1,4,1,3,1,3,3,0,0,0,0,0,0,3,3,3,inf,inf,inf,0.7071067811865476,0.0,0.0,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,261,7,2,3,5,3,0,3,3,5,2,2,2,2,0,0,0,0,0,0,2,2,2,inf,inf,inf,0.7004125197987366,0.0,0.0,0,3,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,262,7,4,6,5,4,1,4,6,5,4,4,4,4,0,0,0,0,0,0,4,4,4,inf,inf,inf,0.7977651931355989,0.0,0.0,0,6,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,263,6,2,5,5,4,0,4,5,5,2,2,2,2,0,0,0,0,0,0,2,2,2,inf,inf,inf,0.7037410780239802,0.0,0.0,0,6,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,264,9,6,5,2,2,2,2,5,2,5,2,6,6,0,0,0,0,0,0,6,6,6,inf,inf,inf,0.9526373100124831,0.0,0.0,1,1,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,265,7,1,4,5,3,0,3,4,5,1,1,1,1,0,0,0,0,0,0,1,1,1,inf,inf,inf,0.6950752590462156,0.0,0.0,0,3,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,266,4,3,4,2,2,1,2,4,2,3,2,3,3,0,0,0,0,0,0,3,3,3,inf,inf,inf,0.7943777700935474,0.0,0.0,0,1,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,267,5,11,1,4,1,1,1,1,4,1,4,4,4,0,0,0,7,7,0,4,4,4,983749613675641.6,507292114108032.44,434692895308323.3,0.7071067811865476,2.4587562621565607e-16,1.59229037835603e-16,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,268,5,9,4,2,2,2,2,4,2,4,2,8,7,1,1,1,1,2,1,7,7,7,5736836736296861.0,595807075462033.8,297495864541298.25,0.7071067811865477,1.1930315523228925e-16,1.1857481159040496e-16,1,1,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,269,3,6,2,3,2,2,2,2,3,2,3,6,5,1,1,1,0,1,1,5,5,5,inf,1069488594557541.9,1099329624617459.4,0.7071067811865481,2.992755726560162e-16,2.4621254601246505e-16,1,1,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,270,8,9,6,3,3,3,3,6,3,6,3,9,9,0,0,0,0,0,0,9,9,9,inf,inf,inf,0.8845044893835333,0.0,0.0,3,3,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,271,9,13,8,6,6,6,6,8,6,8,6,13,13,0,0,0,0,0,0,13,13,13,inf,inf,inf,0.8967860496645778,0.0,0.0,15,15,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,272,4,8,4,2,2,2,2,4,2,4,2,8,7,1,1,1,0,1,1,7,7,7,inf,8164403107361172.0,4775830213061768.0,0.707106781186548,4.326193594240086e-17,1.507130646798045e-17,1,1,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,273,7,1,6,3,3,0,3,6,3,1,1,1,1,0,0,0,0,0,0,1,1,1,inf,inf,inf,0.6428373347395236,0.0,0.0,0,3,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,274,6,2,1,6,1,0,1,1,6,1,2,2,2,0,0,0,0,0,0,2,2,2,inf,inf,inf,0.7071067811865474,0.0,0.0,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,275,3,2,2,1,1,1,1,2,1,2,1,2,2,0,0,0,0,0,0,2,2,2,inf,inf,inf,0.7071067811865467,0.0,0.0,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,276,9,7,3,7,1,1,1,3,7,3,7,7,7,0,0,0,0,0,0,7,7,7,inf,inf,inf,0.7071067811865478,0.0,0.0,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,277,4,5,3,2,1,1,1,3,2,3,2,5,5,0,0,0,0,0,0,5,5,5,inf,inf,inf,0.7071067811865476,0.0,0.0,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,278,9,14,1,5,0,0,0,1,5,1,5,5,5,0,0,0,9,9,0,5,5,5,4216112230723273.5,4344058852414015.5,3177092159058541.5,0.7071067811865479,1.6064023773073231e-16,1.1267594570566554e-16,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,279,5,6,1,2,0,0,0,1,2,1,2,2,2,0,0,0,4,4,0,2,2,2,8905394800598516.0,7039230865473141.0,7908359763663263.0,0.7071067811865477,3.39883255739855e-16,2.667817665217847e-16,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,280,3,13,1,2,0,0,0,1,2,1,2,2,2,0,0,0,11,11,0,2,2,2,inf,9863126035602364.0,8800898145073228.0,0.7071067811865476,1.2624522531401422e-16,1.2685072619450898e-16,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,281,6,9,2,5,1,1,1,2,5,2,5,9,9,0,0,0,0,0,0,9,9,9,inf,inf,inf,0.7071067811865475,0.0,0.0,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,282,6,8,4,1,1,1,1,4,1,4,1,4,4,0,0,0,4,4,0,4,4,4,4278750860824860.5,3194990586155310.5,2283226166472840.5,0.7071067811865478,9.090383493647231e-17,1.0554501434562979e-16,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,283,8,10,6,4,2,2,2,6,4,6,4,10,10,0,0,0,0,0,0,10,10,10,inf,inf,inf,0.8240415222081754,0.0,0.0,1,1,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,284,6,11,5,2,1,1,1,5,2,5,2,10,10,0,0,0,1,1,0,10,10,10,886741158890715.5,310834453059099.4,197634905096386.8,0.7071067811865477,1.641115711059974e-16,1.444024530036973e-16,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,285,4,2,2,2,0,0,0,2,2,2,2,2,2,0,0,0,0,0,0,2,2,2,inf,inf,inf,0.7071067811865476,0.0,0.0,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,286,8,3,6,5,4,0,4,6,5,3,3,3,3,0,0,0,0,0,0,3,3,3,inf,inf,inf,0.7431389611010377,0.0,0.0,0,6,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,287,4,4,1,4,1,1,1,1,4,1,4,4,4,0,0,0,0,0,0,4,4,4,inf,inf,inf,0.7071067811865478,0.0,0.0,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,288,9,2,9,6,6,0,6,9,6,2,2,2,2,0,0,0,0,0,0,2,2,2,inf,inf,inf,0.8014993633925818,0.0,0.0,0,15,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,289,4,5,4,3,3,3,3,4,3,4,3,5,5,0,0,0,0,0,0,5,5,5,inf,inf,inf,0.9522794392261144,0.0,0.0,3,3,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,290,6,2,6,5,5,0,5,6,5,2,2,2,2,0,0,0,0,0,0,2,2,2,inf,inf,inf,0.7963904313503302,0.0,0.0,0,10,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,291,7,6,3,6,2,2,2,3,6,3,6,6,6,0,0,0,0,0,0,6,6,6,inf,inf,inf,0.7935530922138365,0.0,0.0,1,1,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,292,4,1,4,3,3,0,3,4,3,1,1,1,1,0,0,0,0,0,0,1,1,1,inf,inf,inf,0.6794249402075622,0.0,0.0,0,3,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,293,4,3,2,1,0,0,0,2,1,2,1,2,2,0,0,0,1,1,0,2,2,2,4.1117355887715704e+16,7.654467665199677e+16,3.3881919028438884e+16,0.7071067811865475,2.4345250051784715e-17,1.9862054030074767e-17,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,294,8,14,5,7,5,5,5,5,7,5,7,14,14,0,0,0,0,0,0,14,14,14,inf,inf,inf,0.9804659319780561,0.0,0.0,10,10,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,295,6,13,3,5,2,2,2,3,5,3,5,13,13,0,0,0,0,0,0,13,13,13,inf,inf,inf,0.9908534059173134,0.0,0.0,1,1,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,296,9,1,8,6,5,0,5,8,6,1,1,1,1,0,0,0,0,0,0,1,1,1,inf,inf,inf,0.6837760850275885,0.0,0.0,0,10,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,297,5,11,2,2,0,0,0,2,2,2,2,4,4,0,0,0,7,7,0,4,4,4,7592161288766579.0,4569315160573474.0,2454187391841575.5,0.7071067811865482,2.1640265563154818e-16,1.7614997146627198e-16,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,298,3,5,2,1,0,0,0,2,1,2,1,2,2,0,0,0,3,3,0,2,2,2,1.726392699578903e+16,4.250284150652809e+16,2.364803383056278e+16,0.7071067811865476,1.3765237357580405e-16,9.835675709612945e-17,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,supported_gaussian,299,8,9,8,7,7,7,7,8,7,8,7,9,9,0,0,0,0,0,0,9,9,9,inf,inf,inf,0.8389217016488387,0.0,0.0,21,21,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,0,3,13,3,3,3,3,2,2,3,3,3,9,6,3,3,3,4,7,3,6,6,6,inf,2273651871600986.5,1223002819519449.2,1.4250526523520325e-16,1.9153915570127667e-16,3.0500314418840265e-16,3,3,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,1,8,8,8,8,8,8,5,5,5,8,8,8,8,0,0,0,0,0,0,8,8,8,inf,inf,inf,0.8591418301818263,0.0,0.0,28,28,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,2,5,14,5,5,5,5,4,5,4,5,5,14,14,0,0,0,0,0,0,14,14,14,inf,inf,inf,0.992032198146618,0.0,0.0,10,10,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,3,5,12,5,5,5,5,0,3,2,5,5,12,12,0,0,0,0,0,0,12,12,12,inf,inf,inf,0.9920547698601716,0.0,0.0,10,10,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,4,9,9,9,9,9,9,8,9,8,9,9,9,9,0,0,0,0,0,0,9,9,9,inf,inf,inf,0.9081204196283791,0.0,0.0,36,36,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,5,9,10,9,9,9,9,5,5,9,9,9,10,10,0,0,0,0,0,0,10,10,10,inf,inf,inf,0.8077278991304568,0.0,0.0,36,36,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,6,4,14,4,4,4,4,3,4,3,4,4,14,10,4,4,4,0,4,4,10,10,10,inf,1906731864579108.2,853473525706254.9,0.8738863354230848,2.1209054213413771e-16,9.814927625892242e-17,6,6,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,7,3,3,3,3,3,3,1,3,1,3,3,3,3,0,0,0,0,0,0,3,3,3,inf,inf,inf,0.762356751489809,0.0,0.0,3,3,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,8,5,13,5,5,5,5,4,5,4,5,5,13,13,0,0,0,0,0,0,13,13,13,inf,inf,inf,0.9920138289786337,0.0,0.0,10,10,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,9,4,4,4,4,4,4,2,4,2,4,4,4,4,0,0,0,0,0,0,4,4,4,inf,inf,inf,0.812338846571817,0.0,0.0,6,6,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,10,9,14,9,9,9,9,7,9,7,9,9,14,14,0,0,0,0,0,0,14,14,14,inf,inf,inf,0.9264025259785189,0.0,0.0,36,36,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,11,3,4,3,3,3,3,0,1,1,3,3,4,4,0,0,0,0,0,0,4,4,4,inf,inf,inf,0.9107781077350825,0.0,0.0,3,3,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,12,3,5,3,3,3,3,1,1,1,3,3,5,5,0,0,0,0,0,0,5,5,5,inf,inf,inf,0.8481234422592373,0.0,0.0,3,3,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,13,7,10,7,7,7,7,2,5,3,7,7,10,10,0,0,0,0,0,0,10,10,10,inf,inf,inf,0.9329706102122493,0.0,0.0,21,21,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,14,8,13,8,8,8,8,0,2,2,8,8,13,13,0,0,0,0,0,0,13,13,13,inf,inf,inf,0.9165794097182034,0.0,0.0,28,28,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,15,5,1,5,5,5,0,4,5,4,1,1,1,1,0,0,0,0,0,0,1,1,1,inf,inf,inf,0.5472907235647354,0.0,0.0,0,10,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,16,6,12,6,6,6,6,2,6,2,6,6,12,12,0,0,0,0,0,0,12,12,12,inf,inf,inf,0.9385974840271714,0.0,0.0,15,15,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,17,3,1,3,3,3,0,0,1,2,1,1,1,1,0,0,0,0,0,0,1,1,1,inf,inf,inf,0.7070283062241269,0.0,0.0,0,3,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,18,9,5,9,9,9,1,6,8,6,5,5,5,5,0,0,0,0,0,0,5,5,5,inf,inf,inf,0.8171412360834558,0.0,0.0,0,36,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,19,3,2,3,3,3,1,2,2,2,2,2,2,2,0,0,0,0,0,0,2,2,2,inf,inf,inf,0.6798029959703127,0.0,0.0,0,3,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,20,5,9,5,5,5,5,1,2,2,5,5,9,9,0,0,0,0,0,0,9,9,9,inf,inf,inf,0.9444333772491988,0.0,0.0,10,10,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,21,6,4,6,6,6,2,3,6,3,4,4,4,4,0,0,0,0,0,0,4,4,4,inf,inf,inf,0.7596433109520485,0.0,0.0,1,15,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,22,5,8,5,5,5,5,2,3,2,5,5,8,8,0,0,0,0,0,0,8,8,8,inf,inf,inf,0.8872060565013518,0.0,0.0,10,10,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,23,7,12,7,7,7,7,2,4,4,7,7,12,12,0,0,0,0,0,0,12,12,12,inf,inf,inf,0.8882354756334491,0.0,0.0,21,21,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,24,9,14,9,9,9,9,3,7,3,9,9,14,14,0,0,0,0,0,0,14,14,14,inf,inf,inf,0.9042007657660013,0.0,0.0,36,36,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,25,4,9,4,4,4,4,3,3,4,4,4,9,9,0,0,0,0,0,0,9,9,9,inf,inf,inf,0.9591473250315599,0.0,0.0,6,6,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,26,4,4,4,4,4,4,0,1,2,4,4,4,4,0,0,0,0,0,0,4,4,4,inf,inf,inf,0.7670220958888824,0.0,0.0,6,6,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,27,4,5,4,4,4,4,3,4,3,4,4,5,5,0,0,0,0,0,0,5,5,5,inf,inf,inf,0.8631385575258794,0.0,0.0,6,6,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,28,8,8,8,8,8,8,0,3,5,8,8,8,8,0,0,0,0,0,0,8,8,8,inf,inf,inf,0.8488001378890773,0.0,0.0,28,28,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,29,6,1,6,6,6,0,3,4,3,1,1,1,1,0,0,0,0,0,0,1,1,1,inf,inf,inf,0.4313990260335449,0.0,0.0,0,15,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,30,8,12,8,8,8,8,4,8,4,8,8,12,12,0,0,0,0,0,0,12,12,12,inf,inf,inf,0.9213572970828118,0.0,0.0,28,28,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,31,7,12,7,7,7,7,3,6,4,7,7,12,12,0,0,0,0,0,0,12,12,12,inf,inf,inf,0.9492285038032197,0.0,0.0,21,21,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,32,6,5,6,6,6,4,4,6,4,5,5,5,5,0,0,0,0,0,0,5,5,5,inf,inf,inf,0.8463228707959806,0.0,0.0,6,15,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,33,3,3,3,3,3,3,2,2,3,3,3,3,3,0,0,0,0,0,0,3,3,3,inf,inf,inf,0.9042441454732109,0.0,0.0,3,3,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,34,4,9,4,4,4,4,3,4,3,4,4,9,9,0,0,0,0,0,0,9,9,9,inf,inf,inf,0.9855182422453408,0.0,0.0,6,6,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,35,6,2,6,6,6,0,3,3,3,2,2,2,2,0,0,0,0,0,0,2,2,2,inf,inf,inf,0.701385472353142,0.0,0.0,0,15,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,36,6,7,6,6,6,6,1,1,4,6,6,7,7,0,0,0,0,0,0,7,7,7,inf,inf,inf,0.9058238382571385,0.0,0.0,15,15,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,37,5,14,5,5,5,5,2,5,2,5,5,14,14,0,0,0,0,0,0,14,14,14,inf,inf,inf,0.9884489977685503,0.0,0.0,10,10,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,38,3,11,3,3,3,3,1,2,1,3,3,9,6,3,3,3,2,5,3,6,6,6,inf,1598334535880297.2,518117404114320.0,1.0694488853729517e-16,9.16747117891072e-17,8.520747813188422e-17,3,3,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,39,8,13,8,8,8,8,7,8,7,8,8,13,13,0,0,0,0,0,0,13,13,13,inf,inf,inf,0.9052513988109977,0.0,0.0,28,28,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,40,3,13,3,3,3,3,1,3,1,3,3,9,6,3,3,3,4,7,3,6,6,6,inf,3906792297010218.0,1222243715230028.5,1.0353418291324645e-16,9.189707014083439e-17,1.1367098623649633e-16,3,3,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,41,9,7,9,9,9,5,3,7,4,7,7,7,7,0,0,0,0,0,0,7,7,7,inf,inf,inf,0.7945429119050903,0.0,0.0,10,36,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,42,8,5,8,8,8,2,0,7,1,5,5,5,5,0,0,0,0,0,0,5,5,5,inf,inf,inf,0.7648915226385038,0.0,0.0,1,28,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,43,4,13,4,4,4,4,0,3,1,4,4,13,10,3,3,3,0,3,3,10,10,10,inf,1302910777085996.8,453597595983327.06,0.9589662473822562,1.9429291483459945e-16,1.6294806355865439e-16,6,6,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,44,9,5,9,9,9,1,7,8,8,5,5,5,5,0,0,0,0,0,0,5,5,5,inf,inf,inf,0.7644682667925398,0.0,0.0,0,36,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,45,7,11,7,7,7,7,5,7,5,7,7,11,11,0,0,0,0,0,0,11,11,11,inf,inf,inf,0.9424498653118235,0.0,0.0,21,21,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,46,9,7,9,9,9,5,2,7,3,7,7,7,7,0,0,0,0,0,0,7,7,7,inf,inf,inf,0.7997495855182263,0.0,0.0,10,36,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,47,5,2,5,5,5,0,3,3,5,2,2,2,2,0,0,0,0,0,0,2,2,2,inf,inf,inf,0.7193890337849567,0.0,0.0,0,10,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,48,5,9,5,5,5,5,2,3,3,5,5,9,9,0,0,0,0,0,0,9,9,9,inf,inf,inf,0.9522394019935965,0.0,0.0,10,10,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,49,3,4,3,3,3,3,0,1,2,3,3,4,4,0,0,0,0,0,0,4,4,4,inf,inf,inf,0.7275263451180356,0.0,0.0,3,3,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,50,4,4,4,4,4,4,1,2,1,4,4,4,4,0,0,0,0,0,0,4,4,4,inf,inf,inf,0.6982351844166074,0.0,0.0,6,6,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,51,4,11,4,4,4,4,2,3,3,4,4,11,10,1,1,1,0,1,1,10,10,10,inf,423961733729548.25,309195300733302.7,0.987210853869351,5.117169365632213e-17,7.034947456174312e-17,6,6,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,52,6,4,6,6,6,2,1,3,2,4,4,4,4,0,0,0,0,0,0,4,4,4,inf,inf,inf,0.8401771942133908,0.0,0.0,1,15,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,53,3,1,3,3,3,0,2,2,2,1,1,1,1,0,0,0,0,0,0,1,1,1,inf,inf,inf,0.5732801986317421,0.0,0.0,0,3,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,54,4,8,4,4,4,4,2,3,3,4,4,8,8,0,0,0,0,0,0,8,8,8,inf,inf,inf,0.9605510533147882,0.0,0.0,6,6,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,55,5,4,5,5,5,3,1,3,2,4,4,4,4,0,0,0,0,0,0,4,4,4,inf,inf,inf,0.7698700397857166,0.0,0.0,3,10,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,56,8,6,8,8,8,4,0,1,1,6,6,6,6,0,0,0,0,0,0,6,6,6,inf,inf,inf,0.808378047059691,0.0,0.0,6,28,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,57,6,11,6,6,6,6,0,5,1,6,6,11,11,0,0,0,0,0,0,11,11,11,inf,inf,inf,0.953042918382383,0.0,0.0,15,15,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,58,5,10,5,5,5,5,2,2,5,5,5,10,10,0,0,0,0,0,0,10,10,10,inf,inf,inf,0.9242968299118135,0.0,0.0,10,10,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,59,6,10,6,6,6,6,0,1,3,6,6,10,10,0,0,0,0,0,0,10,10,10,inf,inf,inf,0.9171770296118161,0.0,0.0,15,15,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,60,6,10,6,6,6,6,0,4,1,6,6,10,10,0,0,0,0,0,0,10,10,10,inf,inf,inf,0.9097033580230492,0.0,0.0,15,15,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,61,6,7,6,6,6,6,5,5,5,6,6,7,7,0,0,0,0,0,0,7,7,7,inf,inf,inf,0.8481907779399851,0.0,0.0,15,15,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,62,7,4,7,7,7,1,5,5,7,4,4,4,4,0,0,0,0,0,0,4,4,4,inf,inf,inf,0.8583975681825726,0.0,0.0,0,21,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,63,9,8,9,9,9,7,6,6,9,8,8,8,8,0,0,0,0,0,0,8,8,8,inf,inf,inf,0.8172214418375644,0.0,0.0,21,36,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,64,4,5,4,4,4,4,0,2,2,4,4,5,5,0,0,0,0,0,0,5,5,5,inf,inf,inf,0.940814793691889,0.0,0.0,6,6,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,65,8,12,8,8,8,8,4,7,4,8,8,12,12,0,0,0,0,0,0,12,12,12,inf,inf,inf,0.8635396060002813,0.0,0.0,28,28,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,66,8,6,8,8,8,4,7,8,7,6,6,6,6,0,0,0,0,0,0,6,6,6,inf,inf,inf,0.8068349413523274,0.0,0.0,6,28,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,67,8,1,8,8,8,0,1,5,1,1,1,1,1,0,0,0,0,0,0,1,1,1,inf,inf,inf,0.6554106007809578,0.0,0.0,0,28,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,68,5,8,5,5,5,5,3,5,3,5,5,8,8,0,0,0,0,0,0,8,8,8,inf,inf,inf,0.9044479797181396,0.0,0.0,10,10,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,69,6,14,6,6,6,6,0,2,1,6,6,14,14,0,0,0,0,0,0,14,14,14,inf,inf,inf,0.970043417429076,0.0,0.0,15,15,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,70,8,7,8,8,8,6,2,6,3,7,7,7,7,0,0,0,0,0,0,7,7,7,inf,inf,inf,0.8400792494721866,0.0,0.0,15,28,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,71,7,8,7,7,7,7,1,6,1,7,7,8,8,0,0,0,0,0,0,8,8,8,inf,inf,inf,0.8285645783317727,0.0,0.0,21,21,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,72,5,4,5,5,5,3,2,3,3,4,4,4,4,0,0,0,0,0,0,4,4,4,inf,inf,inf,0.7750514218495973,0.0,0.0,3,10,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,73,3,3,3,3,3,3,0,2,1,3,3,3,3,0,0,0,0,0,0,3,3,3,inf,inf,inf,0.7860398833540372,0.0,0.0,3,3,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,74,3,9,3,3,3,3,1,3,1,3,3,9,6,3,3,3,0,3,3,6,6,6,inf,3916279787349147.0,476734867994847.44,6.397877691914078e-17,1.1152072221784632e-16,1.9115005376374879e-16,3,3,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,75,7,5,7,7,7,3,1,5,3,5,5,5,5,0,0,0,0,0,0,5,5,5,inf,inf,inf,0.7405398994774111,0.0,0.0,3,21,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,76,5,1,5,5,5,0,2,5,2,1,1,1,1,0,0,0,0,0,0,1,1,1,inf,inf,inf,0.6631128403342054,0.0,0.0,0,10,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,77,6,2,6,6,6,0,5,5,6,2,2,2,2,0,0,0,0,0,0,2,2,2,inf,inf,inf,0.6223582309634771,0.0,0.0,0,15,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,78,3,5,3,3,3,3,2,2,2,3,3,5,5,0,0,0,0,0,0,5,5,5,inf,inf,inf,0.9920593255725896,0.0,0.0,3,3,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,79,6,14,6,6,6,6,3,6,3,6,6,14,14,0,0,0,0,0,0,14,14,14,inf,inf,inf,0.9812538525973981,0.0,0.0,15,15,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,80,8,13,8,8,8,8,5,8,5,8,8,13,13,0,0,0,0,0,0,13,13,13,inf,inf,inf,0.9095009194638816,0.0,0.0,28,28,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,81,7,13,7,7,7,7,0,5,1,7,7,13,13,0,0,0,0,0,0,13,13,13,inf,inf,inf,0.9313193597235759,0.0,0.0,21,21,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,82,7,2,7,7,7,0,1,5,2,2,2,2,2,0,0,0,0,0,0,2,2,2,inf,inf,inf,0.8680590500891266,0.0,0.0,0,21,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,83,5,12,5,5,5,5,0,3,2,5,5,12,12,0,0,0,0,0,0,12,12,12,inf,inf,inf,0.9861130362504259,0.0,0.0,10,10,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,84,3,3,3,3,3,3,2,2,2,3,3,3,3,0,0,0,0,0,0,3,3,3,inf,inf,inf,0.9667091770845966,0.0,0.0,3,3,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,85,5,10,5,5,5,5,2,5,2,5,5,10,10,0,0,0,0,0,0,10,10,10,inf,inf,inf,0.9306938959992004,0.0,0.0,10,10,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,86,5,11,5,5,5,5,1,2,1,5,5,11,11,0,0,0,0,0,0,11,11,11,inf,inf,inf,0.983029067416207,0.0,0.0,10,10,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,87,7,5,7,7,7,3,4,5,4,5,5,5,5,0,0,0,0,0,0,5,5,5,inf,inf,inf,0.7812810517655807,0.0,0.0,3,21,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,88,4,4,4,4,4,4,2,2,2,4,4,4,4,0,0,0,0,0,0,4,4,4,inf,inf,inf,0.6918331882641475,0.0,0.0,6,6,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,89,7,4,7,7,7,1,3,3,7,4,4,4,4,0,0,0,0,0,0,4,4,4,inf,inf,inf,0.7512191589575071,0.0,0.0,0,21,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,90,7,7,7,7,7,7,1,1,2,7,7,7,7,0,0,0,0,0,0,7,7,7,inf,inf,inf,0.8483477428471246,0.0,0.0,21,21,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,91,6,4,6,6,6,2,2,6,2,4,4,4,4,0,0,0,0,0,0,4,4,4,inf,inf,inf,0.7709277614904605,0.0,0.0,1,15,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,92,3,2,3,3,3,1,2,3,2,2,2,2,2,0,0,0,0,0,0,2,2,2,inf,inf,inf,0.7053727718079914,0.0,0.0,0,3,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,93,7,7,7,7,7,7,3,4,4,7,7,7,7,0,0,0,0,0,0,7,7,7,inf,inf,inf,0.8785807414777832,0.0,0.0,21,21,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,94,7,3,7,7,7,0,5,5,5,3,3,3,3,0,0,0,0,0,0,3,3,3,inf,inf,inf,0.7268274994532062,0.0,0.0,0,21,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,95,8,8,8,8,8,8,2,7,3,8,8,8,8,0,0,0,0,0,0,8,8,8,inf,inf,inf,0.8253102845400802,0.0,0.0,28,28,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,96,5,10,5,5,5,5,3,4,4,5,5,10,10,0,0,0,0,0,0,10,10,10,inf,inf,inf,0.9672701210120771,0.0,0.0,10,10,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,97,8,4,8,8,8,0,0,6,2,4,4,4,4,0,0,0,0,0,0,4,4,4,inf,inf,inf,0.8164374791733682,0.0,0.0,0,28,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,98,4,3,4,4,4,2,3,3,3,3,3,3,3,0,0,0,0,0,0,3,3,3,inf,inf,inf,0.8518601841998793,0.0,0.0,1,6,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,99,8,8,8,8,8,8,7,7,7,8,8,8,8,0,0,0,0,0,0,8,8,8,inf,inf,inf,0.8038436972399552,0.0,0.0,28,28,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,100,4,6,4,4,4,4,2,3,2,4,4,6,6,0,0,0,0,0,0,6,6,6,inf,inf,inf,0.954397875667974,0.0,0.0,6,6,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,101,9,4,9,9,9,0,0,7,2,4,4,4,4,0,0,0,0,0,0,4,4,4,inf,inf,inf,0.7968991546256037,0.0,0.0,0,36,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,102,9,10,9,9,9,9,4,7,5,9,9,10,10,0,0,0,0,0,0,10,10,10,inf,inf,inf,0.8913429443901493,0.0,0.0,36,36,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,103,7,7,7,7,7,7,4,6,4,7,7,7,7,0,0,0,0,0,0,7,7,7,inf,inf,inf,0.8880093389330249,0.0,0.0,21,21,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,104,6,13,6,6,6,6,5,5,6,6,6,13,13,0,0,0,0,0,0,13,13,13,inf,inf,inf,0.9775477371227693,0.0,0.0,15,15,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,105,3,12,3,3,3,3,2,3,2,3,3,9,6,3,3,3,3,6,3,6,6,6,inf,3689365603102170.0,1023221418181079.8,1.1296220173198414e-16,2.6580280165622046e-16,2.810594435499009e-16,3,3,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,106,6,13,6,6,6,6,4,6,4,6,6,13,13,0,0,0,0,0,0,13,13,13,inf,inf,inf,0.9664301778905352,0.0,0.0,15,15,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,107,3,9,3,3,3,3,2,3,2,3,3,9,6,3,3,3,0,3,3,6,6,6,inf,4179964079346689.5,689778280110951.6,1.5449592139066395e-16,2.0907787157187031e-16,5.336559586498767e-16,3,3,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,108,3,9,3,3,3,3,0,1,2,3,3,9,6,3,3,3,0,3,3,6,6,6,inf,1661185865097765.8,312663641258869.94,6.524071336018206e-17,1.5247407496456498e-16,8.581175739861965e-17,3,3,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,109,9,8,9,9,9,7,4,6,6,8,8,8,8,0,0,0,0,0,0,8,8,8,inf,inf,inf,0.801988003810859,0.0,0.0,21,36,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,110,7,2,7,7,7,0,4,7,4,2,2,2,2,0,0,0,0,0,0,2,2,2,inf,inf,inf,0.712538107839803,0.0,0.0,0,21,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,111,7,2,7,7,7,0,2,6,3,2,2,2,2,0,0,0,0,0,0,2,2,2,inf,inf,inf,0.6683757551218156,0.0,0.0,0,21,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,112,9,1,9,9,9,0,8,9,8,1,1,1,1,0,0,0,0,0,0,1,1,1,inf,inf,inf,0.6901743944663971,0.0,0.0,0,36,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,113,3,5,3,3,3,3,0,2,1,3,3,5,5,0,0,0,0,0,0,5,5,5,inf,inf,inf,0.9356212252470436,0.0,0.0,3,3,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,114,6,7,6,6,6,6,3,5,4,6,6,7,7,0,0,0,0,0,0,7,7,7,inf,inf,inf,0.8999645917093307,0.0,0.0,15,15,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,115,9,11,9,9,9,9,5,5,9,9,9,11,11,0,0,0,0,0,0,11,11,11,inf,inf,inf,0.9386377769155664,0.0,0.0,36,36,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,116,6,1,6,6,6,0,2,6,2,1,1,1,1,0,0,0,0,0,0,1,1,1,inf,inf,inf,0.6420529364855088,0.0,0.0,0,15,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,117,4,7,4,4,4,4,0,2,1,4,4,7,7,0,0,0,0,0,0,7,7,7,inf,inf,inf,0.8496863503342832,0.0,0.0,6,6,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,118,7,14,7,7,7,7,4,7,4,7,7,14,14,0,0,0,0,0,0,14,14,14,inf,inf,inf,0.9424441197266712,0.0,0.0,21,21,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,119,9,8,9,9,9,7,7,7,8,8,8,8,8,0,0,0,0,0,0,8,8,8,inf,inf,inf,0.878539938906618,0.0,0.0,21,36,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,120,5,1,5,5,5,0,4,4,4,1,1,1,1,0,0,0,0,0,0,1,1,1,inf,inf,inf,0.6200747711904648,0.0,0.0,0,10,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,121,9,7,9,9,9,5,3,4,3,7,7,7,7,0,0,0,0,0,0,7,7,7,inf,inf,inf,0.825687087465106,0.0,0.0,10,36,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,122,4,11,4,4,4,4,2,2,2,4,4,11,10,1,1,1,0,1,1,10,10,10,inf,506576917144781.8,241245523602576.53,0.9966335646962772,6.407169623168544e-17,7.920771392451185e-17,6,6,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,123,6,4,6,6,6,2,5,5,6,4,4,4,4,0,0,0,0,0,0,4,4,4,inf,inf,inf,0.7027410104707923,0.0,0.0,1,15,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,124,4,6,4,4,4,4,2,3,3,4,4,6,6,0,0,0,0,0,0,6,6,6,inf,inf,inf,0.9727052868112228,0.0,0.0,6,6,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,125,4,9,4,4,4,4,2,3,2,4,4,9,9,0,0,0,0,0,0,9,9,9,inf,inf,inf,0.9048948487755104,0.0,0.0,6,6,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,126,9,6,9,9,9,3,2,6,5,6,6,6,6,0,0,0,0,0,0,6,6,6,inf,inf,inf,0.7819821713188065,0.0,0.0,3,36,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,127,5,6,5,5,5,5,1,4,1,5,5,6,6,0,0,0,0,0,0,6,6,6,inf,inf,inf,0.9065708324428289,0.0,0.0,10,10,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,128,3,7,3,3,3,3,0,1,2,3,3,7,6,1,1,1,0,1,1,6,6,6,inf,2675358983453767.5,2448658015631814.0,0.9515624600116127,3.8835781633669436e-17,1.6926902485335425e-17,3,3,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,129,5,12,5,5,5,5,4,5,4,5,5,12,12,0,0,0,0,0,0,12,12,12,inf,inf,inf,0.9928727366020633,0.0,0.0,10,10,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,130,6,4,6,6,6,2,4,5,5,4,4,4,4,0,0,0,0,0,0,4,4,4,inf,inf,inf,0.838032795105386,0.0,0.0,1,15,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,131,8,1,8,8,8,0,3,7,4,1,1,1,1,0,0,0,0,0,0,1,1,1,inf,inf,inf,0.7044867373833611,0.0,0.0,0,28,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,132,9,2,9,9,9,0,4,6,4,2,2,2,2,0,0,0,0,0,0,2,2,2,inf,inf,inf,0.6724701188390807,0.0,0.0,0,36,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,133,4,1,4,4,4,0,2,2,3,1,1,1,1,0,0,0,0,0,0,1,1,1,inf,inf,inf,0.67634513931475,0.0,0.0,0,6,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,134,3,9,3,3,3,3,1,2,2,3,3,9,6,3,3,3,0,3,3,6,6,6,inf,5211267102859870.0,1371199028173839.0,1.9985077928186527e-16,2.1367816544997608e-16,1.1883840250001653e-16,3,3,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,135,3,9,3,3,3,3,1,2,1,3,3,9,6,3,3,3,0,3,3,6,6,6,inf,5470630175772503.0,1057617773288303.5,1.2090456563089143e-16,1.287461822069298e-16,1.099524840214493e-16,3,3,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,136,6,12,6,6,6,6,2,5,3,6,6,12,12,0,0,0,0,0,0,12,12,12,inf,inf,inf,0.9327760161973591,0.0,0.0,15,15,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,137,9,14,9,9,9,9,3,3,4,9,9,14,14,0,0,0,0,0,0,14,14,14,inf,inf,inf,0.8645206928453156,0.0,0.0,36,36,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,138,7,7,7,7,7,7,4,7,4,7,7,7,7,0,0,0,0,0,0,7,7,7,inf,inf,inf,0.8104118668826674,0.0,0.0,21,21,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,139,7,3,7,7,7,0,5,7,5,3,3,3,3,0,0,0,0,0,0,3,3,3,inf,inf,inf,0.725963116862312,0.0,0.0,0,21,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,140,6,3,6,6,6,0,5,6,5,3,3,3,3,0,0,0,0,0,0,3,3,3,inf,inf,inf,0.7492864504397896,0.0,0.0,0,15,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,141,4,12,4,4,4,4,0,2,2,4,4,12,10,2,2,2,0,2,2,10,10,10,inf,1323371116575640.2,607828745652143.0,0.9219376256325567,1.2126708004576542e-16,1.0559188788740078e-16,6,6,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,142,6,13,6,6,6,6,2,5,2,6,6,13,13,0,0,0,0,0,0,13,13,13,inf,inf,inf,0.9685123828083473,0.0,0.0,15,15,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,143,3,14,3,3,3,3,0,2,1,3,3,9,6,3,3,3,5,8,3,6,6,6,inf,3851621369945026.5,1141477737063548.5,1.1055445842753683e-16,2.7204607118374813e-16,2.4741785964618496e-16,3,3,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,144,7,13,7,7,7,7,6,6,6,7,7,13,13,0,0,0,0,0,0,13,13,13,inf,inf,inf,0.9246597237720624,0.0,0.0,21,21,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,145,8,6,8,8,8,4,2,2,7,6,6,6,6,0,0,0,0,0,0,6,6,6,inf,inf,inf,0.7758885471790239,0.0,0.0,6,28,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,146,9,1,9,9,9,0,7,8,8,1,1,1,1,0,0,0,0,0,0,1,1,1,inf,inf,inf,0.6682009168258183,0.0,0.0,0,36,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,147,8,4,8,8,8,0,0,1,7,4,4,4,4,0,0,0,0,0,0,4,4,4,inf,inf,inf,0.7851660665731479,0.0,0.0,0,28,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,148,4,3,4,4,4,2,3,4,3,3,3,3,3,0,0,0,0,0,0,3,3,3,inf,inf,inf,0.7424683686542816,0.0,0.0,1,6,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,149,5,7,5,5,5,5,2,5,2,5,5,7,7,0,0,0,0,0,0,7,7,7,inf,inf,inf,0.8624015527408286,0.0,0.0,10,10,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,150,4,7,4,4,4,4,1,3,2,4,4,7,7,0,0,0,0,0,0,7,7,7,inf,inf,inf,0.9129729861918378,0.0,0.0,6,6,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,151,7,13,7,7,7,7,4,6,4,7,7,13,13,0,0,0,0,0,0,13,13,13,inf,inf,inf,0.9214686219203019,0.0,0.0,21,21,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,152,4,7,4,4,4,4,2,3,3,4,4,7,7,0,0,0,0,0,0,7,7,7,inf,inf,inf,0.9293014111498888,0.0,0.0,6,6,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,153,8,10,8,8,8,8,2,7,3,8,8,10,10,0,0,0,0,0,0,10,10,10,inf,inf,inf,0.8779395154487737,0.0,0.0,28,28,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,154,8,5,8,8,8,2,3,6,3,5,5,5,5,0,0,0,0,0,0,5,5,5,inf,inf,inf,0.7377871425862408,0.0,0.0,1,28,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,155,6,1,6,6,6,0,1,6,1,1,1,1,1,0,0,0,0,0,0,1,1,1,inf,inf,inf,0.7067939622860243,0.0,0.0,0,15,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,156,4,11,4,4,4,4,3,4,3,4,4,11,10,1,1,1,0,1,1,10,10,10,inf,469453921777676.6,131390278824006.5,0.9892417835827007,1.225931788011823e-16,1.4130473454991885e-16,6,6,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,157,6,11,6,6,6,6,4,5,5,6,6,11,11,0,0,0,0,0,0,11,11,11,inf,inf,inf,0.8739953641994134,0.0,0.0,15,15,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,158,4,10,4,4,4,4,2,2,4,4,4,10,10,0,0,0,0,0,0,10,10,10,inf,inf,inf,0.9978129687394338,0.0,0.0,6,6,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,159,4,4,4,4,4,4,3,3,3,4,4,4,4,0,0,0,0,0,0,4,4,4,inf,inf,inf,0.5849217992714698,0.0,0.0,6,6,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,160,7,8,7,7,7,7,3,5,3,7,7,8,8,0,0,0,0,0,0,8,8,8,inf,inf,inf,0.8109881659900379,0.0,0.0,21,21,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,161,4,2,4,4,4,0,2,4,2,2,2,2,2,0,0,0,0,0,0,2,2,2,inf,inf,inf,0.688854347933813,0.0,0.0,0,6,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,162,4,1,4,4,4,0,0,1,1,1,1,1,1,0,0,0,0,0,0,1,1,1,inf,inf,inf,0.6531053437085806,0.0,0.0,0,6,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,163,4,1,4,4,4,0,3,4,3,1,1,1,1,0,0,0,0,0,0,1,1,1,inf,inf,inf,0.43119050090384914,0.0,0.0,0,6,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,164,5,12,5,5,5,5,1,3,1,5,5,12,12,0,0,0,0,0,0,12,12,12,inf,inf,inf,0.9897514312082599,0.0,0.0,10,10,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,165,8,7,8,8,8,6,2,7,2,7,7,7,7,0,0,0,0,0,0,7,7,7,inf,inf,inf,0.751341015969656,0.0,0.0,15,28,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,166,4,5,4,4,4,4,0,1,1,4,4,5,5,0,0,0,0,0,0,5,5,5,inf,inf,inf,0.9319857377922611,0.0,0.0,6,6,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,167,6,10,6,6,6,6,5,5,5,6,6,10,10,0,0,0,0,0,0,10,10,10,inf,inf,inf,0.9060282394797091,0.0,0.0,15,15,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,168,4,4,4,4,4,4,2,4,2,4,4,4,4,0,0,0,0,0,0,4,4,4,inf,inf,inf,0.7166833927474335,0.0,0.0,6,6,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,169,5,14,5,5,5,5,2,2,2,5,5,14,14,0,0,0,0,0,0,14,14,14,inf,inf,inf,0.997480074149323,0.0,0.0,10,10,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,170,7,5,7,7,7,3,5,7,5,5,5,5,5,0,0,0,0,0,0,5,5,5,inf,inf,inf,0.7489770434401288,0.0,0.0,3,21,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,171,5,14,5,5,5,5,3,5,3,5,5,14,14,0,0,0,0,0,0,14,14,14,inf,inf,inf,0.9996496807234951,0.0,0.0,10,10,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,172,9,5,9,9,9,1,6,6,9,5,5,5,5,0,0,0,0,0,0,5,5,5,inf,inf,inf,0.782044331786078,0.0,0.0,0,36,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,173,9,11,9,9,9,9,7,9,7,9,9,11,11,0,0,0,0,0,0,11,11,11,inf,inf,inf,0.8569233571742824,0.0,0.0,36,36,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,174,5,1,5,5,5,0,3,5,3,1,1,1,1,0,0,0,0,0,0,1,1,1,inf,inf,inf,0.6532095720978878,0.0,0.0,0,10,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,175,4,7,4,4,4,4,0,3,1,4,4,7,7,0,0,0,0,0,0,7,7,7,inf,inf,inf,0.9326855872108621,0.0,0.0,6,6,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,176,3,3,3,3,3,3,0,2,1,3,3,3,3,0,0,0,0,0,0,3,3,3,inf,inf,inf,0.8371564978810864,0.0,0.0,3,3,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,177,3,5,3,3,3,3,0,2,1,3,3,5,5,0,0,0,0,0,0,5,5,5,inf,inf,inf,0.996582612861591,0.0,0.0,3,3,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,178,7,2,7,7,7,0,0,2,1,2,2,2,2,0,0,0,0,0,0,2,2,2,inf,inf,inf,0.7136211941498612,0.0,0.0,0,21,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,179,9,7,9,9,9,5,0,4,5,7,7,7,7,0,0,0,0,0,0,7,7,7,inf,inf,inf,0.8079268580164825,0.0,0.0,10,36,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,180,9,10,9,9,9,9,6,7,8,9,9,10,10,0,0,0,0,0,0,10,10,10,inf,inf,inf,0.8688752933392073,0.0,0.0,36,36,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,181,7,6,7,7,7,5,1,2,4,6,6,6,6,0,0,0,0,0,0,6,6,6,inf,inf,inf,0.8914025096657845,0.0,0.0,10,21,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,182,4,5,4,4,4,4,1,2,2,4,4,5,5,0,0,0,0,0,0,5,5,5,inf,inf,inf,0.9801645888221588,0.0,0.0,6,6,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,183,4,3,4,4,4,2,0,2,1,3,3,3,3,0,0,0,0,0,0,3,3,3,inf,inf,inf,0.8597455814991344,0.0,0.0,1,6,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,184,8,8,8,8,8,8,6,7,6,8,8,8,8,0,0,0,0,0,0,8,8,8,inf,inf,inf,0.8244041144136658,0.0,0.0,28,28,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,185,8,11,8,8,8,8,7,8,7,8,8,11,11,0,0,0,0,0,0,11,11,11,inf,inf,inf,0.9223081446288945,0.0,0.0,28,28,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,186,3,7,3,3,3,3,0,2,1,3,3,7,6,1,1,1,0,1,1,6,6,6,inf,3568928014881908.0,1051785916389422.0,0.9293827504392482,5.1985725580725743e-17,5.67249132322271e-17,3,3,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,187,6,6,6,6,6,6,2,2,5,6,6,6,6,0,0,0,0,0,0,6,6,6,inf,inf,inf,0.8556802755684914,0.0,0.0,15,15,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,188,3,11,3,3,3,3,0,2,1,3,3,9,6,3,3,3,2,5,3,6,6,6,inf,1673851884824893.2,1233439113776804.2,1.1638424824483315e-16,3.3988439832846015e-16,3.7387512821371817e-16,3,3,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,189,9,3,9,9,9,0,8,9,8,3,3,3,3,0,0,0,0,0,0,3,3,3,inf,inf,inf,0.7355037441081195,0.0,0.0,0,36,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,190,9,8,9,9,9,7,5,8,5,8,8,8,8,0,0,0,0,0,0,8,8,8,inf,inf,inf,0.807395284968309,0.0,0.0,21,36,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,191,7,2,7,7,7,0,5,5,6,2,2,2,2,0,0,0,0,0,0,2,2,2,inf,inf,inf,0.7248177426938139,0.0,0.0,0,21,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,192,8,1,8,8,8,0,3,4,6,1,1,1,1,0,0,0,0,0,0,1,1,1,inf,inf,inf,0.7047086351260906,0.0,0.0,0,28,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,193,8,6,8,8,8,4,6,8,6,6,6,6,6,0,0,0,0,0,0,6,6,6,inf,inf,inf,0.7738879191354409,0.0,0.0,6,28,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,194,6,4,6,6,6,2,5,6,5,4,4,4,4,0,0,0,0,0,0,4,4,4,inf,inf,inf,0.8276175943889,0.0,0.0,1,15,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,195,4,7,4,4,4,4,0,3,1,4,4,7,7,0,0,0,0,0,0,7,7,7,inf,inf,inf,0.9700426117831161,0.0,0.0,6,6,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,196,9,5,9,9,9,1,4,7,4,5,5,5,5,0,0,0,0,0,0,5,5,5,inf,inf,inf,0.7896621966151796,0.0,0.0,0,36,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,197,3,3,3,3,3,3,0,2,1,3,3,3,3,0,0,0,0,0,0,3,3,3,inf,inf,inf,0.7682600579279015,0.0,0.0,3,3,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,198,9,4,9,9,9,0,5,7,7,4,4,4,4,0,0,0,0,0,0,4,4,4,inf,inf,inf,0.7908165656228555,0.0,0.0,0,36,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,199,3,14,3,3,3,3,2,2,3,3,3,9,6,3,3,3,5,8,3,6,6,6,inf,2249502891872664.0,2162346536691443.8,8.196850213274708e-17,1.34966702052856e-16,1.235148717567015e-16,3,3,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,200,5,2,5,5,5,0,2,5,2,2,2,2,2,0,0,0,0,0,0,2,2,2,inf,inf,inf,0.7468968349930389,0.0,0.0,0,10,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,201,5,1,5,5,5,0,3,3,4,1,1,1,1,0,0,0,0,0,0,1,1,1,inf,inf,inf,0.6066868828778776,0.0,0.0,0,10,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,202,7,10,7,7,7,7,0,5,2,7,7,10,10,0,0,0,0,0,0,10,10,10,inf,inf,inf,0.8981290821290909,0.0,0.0,21,21,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,203,6,2,6,6,6,0,4,4,5,2,2,2,2,0,0,0,0,0,0,2,2,2,inf,inf,inf,0.6985954954239109,0.0,0.0,0,15,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,204,4,6,4,4,4,4,1,3,1,4,4,6,6,0,0,0,0,0,0,6,6,6,inf,inf,inf,0.9576595375896056,0.0,0.0,6,6,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,205,9,11,9,9,9,9,3,6,6,9,9,11,11,0,0,0,0,0,0,11,11,11,inf,inf,inf,0.8543716773160448,0.0,0.0,36,36,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,206,8,8,8,8,8,8,1,4,4,8,8,8,8,0,0,0,0,0,0,8,8,8,inf,inf,inf,0.8861189222353698,0.0,0.0,28,28,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,207,4,10,4,4,4,4,0,1,3,4,4,10,10,0,0,0,0,0,0,10,10,10,inf,inf,inf,0.9988822991353549,0.0,0.0,6,6,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,208,9,8,9,9,9,7,0,3,3,8,8,8,8,0,0,0,0,0,0,8,8,8,inf,inf,inf,0.869876210004021,0.0,0.0,21,36,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,209,8,10,8,8,8,8,1,4,1,8,8,10,10,0,0,0,0,0,0,10,10,10,inf,inf,inf,0.925064100529516,0.0,0.0,28,28,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,210,5,1,5,5,5,0,4,5,4,1,1,1,1,0,0,0,0,0,0,1,1,1,inf,inf,inf,0.6991068299186893,0.0,0.0,0,10,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,211,3,14,3,3,3,3,0,1,2,3,3,9,6,3,3,3,5,8,3,6,6,6,inf,8983657984669729.0,1915290013138600.5,1.0663400543975455e-16,1.4816561915868428e-16,9.619793204285054e-17,3,3,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,212,7,14,7,7,7,7,3,7,3,7,7,14,14,0,0,0,0,0,0,14,14,14,inf,inf,inf,0.9572114940925652,0.0,0.0,21,21,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,213,6,13,6,6,6,6,3,4,5,6,6,13,13,0,0,0,0,0,0,13,13,13,inf,inf,inf,0.9709242086188775,0.0,0.0,15,15,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,214,6,12,6,6,6,6,5,5,5,6,6,12,12,0,0,0,0,0,0,12,12,12,inf,inf,inf,0.950488938062662,0.0,0.0,15,15,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,215,3,6,3,3,3,3,2,2,2,3,3,6,6,0,0,0,0,0,0,6,6,6,inf,inf,inf,0.9953450592864055,0.0,0.0,3,3,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,216,5,10,5,5,5,5,2,4,3,5,5,10,10,0,0,0,0,0,0,10,10,10,inf,inf,inf,0.9697043444244869,0.0,0.0,10,10,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,217,7,10,7,7,7,7,5,6,5,7,7,10,10,0,0,0,0,0,0,10,10,10,inf,inf,inf,0.8799552962043892,0.0,0.0,21,21,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,218,3,10,3,3,3,3,1,3,1,3,3,9,6,3,3,3,1,4,3,6,6,6,inf,3401636102229722.5,1735366609613477.5,1.5350629836348654e-16,2.1481446190888135e-16,8.023061772731738e-17,3,3,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,219,9,9,9,9,9,9,6,9,6,9,9,9,9,0,0,0,0,0,0,9,9,9,inf,inf,inf,0.882443277395682,0.0,0.0,36,36,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,220,4,11,4,4,4,4,1,1,3,4,4,11,10,1,1,1,0,1,1,10,10,10,inf,493637518768883.5,461138493843264.6,0.9992651344095886,8.608532053409405e-17,5.457118058404971e-17,6,6,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,221,4,12,4,4,4,4,0,1,3,4,4,12,10,2,2,2,0,2,2,10,10,10,inf,2131229930726156.2,938097816146867.9,0.9163307169147857,1.7592247011220216e-16,3.273327964584842e-16,6,6,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,222,9,1,9,9,9,0,6,9,6,1,1,1,1,0,0,0,0,0,0,1,1,1,inf,inf,inf,0.7047014146375554,0.0,0.0,0,36,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,223,5,13,5,5,5,5,1,4,1,5,5,13,13,0,0,0,0,0,0,13,13,13,inf,inf,inf,0.9956207793879605,0.0,0.0,10,10,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,224,5,1,5,5,5,0,0,1,3,1,1,1,1,0,0,0,0,0,0,1,1,1,inf,inf,inf,0.5800730110351818,0.0,0.0,0,10,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,225,3,12,3,3,3,3,1,1,3,3,3,9,6,3,3,3,3,6,3,6,6,6,inf,1334675514151300.2,671599691604924.2,8.668925246908519e-17,1.600573494382517e-16,6.210311118238936e-17,3,3,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,226,6,8,6,6,6,6,5,5,6,6,6,8,8,0,0,0,0,0,0,8,8,8,inf,inf,inf,0.8634627782093015,0.0,0.0,15,15,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,227,3,7,3,3,3,3,0,1,1,3,3,7,6,1,1,1,0,1,1,6,6,6,inf,4398486311092868.5,2130320973962275.2,0.8160355407191364,1.7350034432299767e-16,2.1419993198112368e-16,3,3,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,228,9,13,9,9,9,9,5,8,6,9,9,13,13,0,0,0,0,0,0,13,13,13,inf,inf,inf,0.8572361024968933,0.0,0.0,36,36,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,229,8,14,8,8,8,8,6,7,6,8,8,14,14,0,0,0,0,0,0,14,14,14,inf,inf,inf,0.9524976149987259,0.0,0.0,28,28,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,230,5,11,5,5,5,5,0,1,3,5,5,11,11,0,0,0,0,0,0,11,11,11,inf,inf,inf,0.9362170521732104,0.0,0.0,10,10,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,231,9,3,9,9,9,0,5,8,6,3,3,3,3,0,0,0,0,0,0,3,3,3,inf,inf,inf,0.6968113226185882,0.0,0.0,0,36,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,232,4,5,4,4,4,4,0,3,1,4,4,5,5,0,0,0,0,0,0,5,5,5,inf,inf,inf,0.9324112712064166,0.0,0.0,6,6,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,233,3,3,3,3,3,3,0,1,2,3,3,3,3,0,0,0,0,0,0,3,3,3,inf,inf,inf,0.9282577321365489,0.0,0.0,3,3,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,234,5,10,5,5,5,5,4,4,5,5,5,10,10,0,0,0,0,0,0,10,10,10,inf,inf,inf,0.9134126228947599,0.0,0.0,10,10,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,235,4,6,4,4,4,4,2,2,2,4,4,6,6,0,0,0,0,0,0,6,6,6,inf,inf,inf,0.835603288831895,0.0,0.0,6,6,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,236,7,14,7,7,7,7,6,6,6,7,7,14,14,0,0,0,0,0,0,14,14,14,inf,inf,inf,0.9655343322443853,0.0,0.0,21,21,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,237,3,9,3,3,3,3,2,3,2,3,3,9,6,3,3,3,0,3,3,6,6,6,inf,3997658929224452.5,2418908162365577.5,8.857823343488375e-17,2.5116166213910005e-16,1.603879930526278e-16,3,3,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,238,8,12,8,8,8,8,5,7,6,8,8,12,12,0,0,0,0,0,0,12,12,12,inf,inf,inf,0.8886193809367653,0.0,0.0,28,28,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,239,9,9,9,9,9,9,8,9,8,9,9,9,9,0,0,0,0,0,0,9,9,9,inf,inf,inf,0.827352493454598,0.0,0.0,36,36,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,240,5,14,5,5,5,5,3,5,3,5,5,14,14,0,0,0,0,0,0,14,14,14,inf,inf,inf,0.9936813680747714,0.0,0.0,10,10,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,241,9,3,9,9,9,0,3,9,3,3,3,3,3,0,0,0,0,0,0,3,3,3,inf,inf,inf,0.7634165894238784,0.0,0.0,0,36,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,242,6,1,6,6,6,0,5,6,5,1,1,1,1,0,0,0,0,0,0,1,1,1,inf,inf,inf,0.5853641960200174,0.0,0.0,0,15,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,243,8,8,8,8,8,8,5,7,5,8,8,8,8,0,0,0,0,0,0,8,8,8,inf,inf,inf,0.873770765818184,0.0,0.0,28,28,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,244,4,6,4,4,4,4,1,1,1,4,4,6,6,0,0,0,0,0,0,6,6,6,inf,inf,inf,0.9079874760243415,0.0,0.0,6,6,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,245,9,13,9,9,9,9,2,7,3,9,9,13,13,0,0,0,0,0,0,13,13,13,inf,inf,inf,0.8823870136240013,0.0,0.0,36,36,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,246,5,4,5,5,5,3,3,3,4,4,4,4,4,0,0,0,0,0,0,4,4,4,inf,inf,inf,0.7619319255239025,0.0,0.0,3,10,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,247,8,5,8,8,8,2,0,5,3,5,5,5,5,0,0,0,0,0,0,5,5,5,inf,inf,inf,0.7951642775699667,0.0,0.0,1,28,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,248,4,3,4,4,4,2,3,3,4,3,3,3,3,0,0,0,0,0,0,3,3,3,inf,inf,inf,0.7279971903580988,0.0,0.0,1,6,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,249,9,10,9,9,9,9,8,8,8,9,9,10,10,0,0,0,0,0,0,10,10,10,inf,inf,inf,0.8586375715484644,0.0,0.0,36,36,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,250,5,3,5,5,5,1,2,4,2,3,3,3,3,0,0,0,0,0,0,3,3,3,inf,inf,inf,0.6874280278139077,0.0,0.0,0,10,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,251,5,5,5,5,5,5,1,4,2,5,5,5,5,0,0,0,0,0,0,5,5,5,inf,inf,inf,0.8218914415100754,0.0,0.0,10,10,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,252,9,14,9,9,9,9,2,9,2,9,9,14,14,0,0,0,0,0,0,14,14,14,inf,inf,inf,0.8710966539446822,0.0,0.0,36,36,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,253,4,5,4,4,4,4,3,4,3,4,4,5,5,0,0,0,0,0,0,5,5,5,inf,inf,inf,0.9742778521224665,0.0,0.0,6,6,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,254,5,9,5,5,5,5,0,1,3,5,5,9,9,0,0,0,0,0,0,9,9,9,inf,inf,inf,0.9105525543046041,0.0,0.0,10,10,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,255,3,6,3,3,3,3,1,1,2,3,3,6,6,0,0,0,0,0,0,6,6,6,inf,inf,inf,0.8600052636404126,0.0,0.0,3,3,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,256,5,10,5,5,5,5,4,4,4,5,5,10,10,0,0,0,0,0,0,10,10,10,inf,inf,inf,0.9479618848834065,0.0,0.0,10,10,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,257,8,9,8,8,8,8,2,6,2,8,8,9,9,0,0,0,0,0,0,9,9,9,inf,inf,inf,0.8972300542793075,0.0,0.0,28,28,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,258,7,2,7,7,7,0,2,4,4,2,2,2,2,0,0,0,0,0,0,2,2,2,inf,inf,inf,0.7024965451370966,0.0,0.0,0,21,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,259,8,3,8,8,8,0,4,6,5,3,3,3,3,0,0,0,0,0,0,3,3,3,inf,inf,inf,0.7256865133794934,0.0,0.0,0,28,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,260,7,1,7,7,7,0,3,5,5,1,1,1,1,0,0,0,0,0,0,1,1,1,inf,inf,inf,0.592578047729855,0.0,0.0,0,21,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,261,3,13,3,3,3,3,0,2,1,3,3,9,6,3,3,3,4,7,3,6,6,6,inf,4917312893534388.0,1790228620963629.8,1.9859353512256876e-16,1.7052184270855857e-16,1.7437257077967116e-16,3,3,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,262,6,8,6,6,6,6,3,5,3,6,6,8,8,0,0,0,0,0,0,8,8,8,inf,inf,inf,0.851130090958813,0.0,0.0,15,15,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,263,9,1,9,9,9,0,0,4,3,1,1,1,1,0,0,0,0,0,0,1,1,1,inf,inf,inf,0.7071016205275857,0.0,0.0,0,36,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,264,8,8,8,8,8,8,4,7,5,8,8,8,8,0,0,0,0,0,0,8,8,8,inf,inf,inf,0.8297563884955407,0.0,0.0,28,28,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,265,5,3,5,5,5,1,0,1,2,3,3,3,3,0,0,0,0,0,0,3,3,3,inf,inf,inf,0.7969092300819787,0.0,0.0,0,10,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,266,4,13,4,4,4,4,1,1,1,4,4,13,10,3,3,3,0,3,3,10,10,10,inf,658794145953670.6,324471191040750.44,0.9240989806147696,9.73933734424131e-17,9.069613635285402e-17,6,6,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,267,6,1,6,6,6,0,2,4,3,1,1,1,1,0,0,0,0,0,0,1,1,1,inf,inf,inf,0.7018523249555056,0.0,0.0,0,15,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,268,7,13,7,7,7,7,4,5,4,7,7,13,13,0,0,0,0,0,0,13,13,13,inf,inf,inf,0.903205502812827,0.0,0.0,21,21,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,269,5,13,5,5,5,5,3,5,3,5,5,13,13,0,0,0,0,0,0,13,13,13,inf,inf,inf,0.9943689735958505,0.0,0.0,10,10,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,270,7,12,7,7,7,7,0,4,1,7,7,12,12,0,0,0,0,0,0,12,12,12,inf,inf,inf,0.9022213504654337,0.0,0.0,21,21,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,271,5,10,5,5,5,5,4,5,4,5,5,10,10,0,0,0,0,0,0,10,10,10,inf,inf,inf,0.9454474347949774,0.0,0.0,10,10,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,272,5,1,5,5,5,0,4,4,5,1,1,1,1,0,0,0,0,0,0,1,1,1,inf,inf,inf,0.6277389983277348,0.0,0.0,0,10,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,273,3,13,3,3,3,3,1,3,1,3,3,9,6,3,3,3,4,7,3,6,6,6,inf,1767926406197561.2,990501355152653.4,1.0192105244314365e-16,1.9466966721594083e-16,1.2580377826995307e-16,3,3,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,274,8,13,8,8,8,8,1,1,7,8,8,13,13,0,0,0,0,0,0,13,13,13,inf,inf,inf,0.9154683216579202,0.0,0.0,28,28,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,275,6,7,6,6,6,6,5,6,5,6,6,7,7,0,0,0,0,0,0,7,7,7,inf,inf,inf,0.9024726770062251,0.0,0.0,15,15,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,276,9,4,9,9,9,0,7,7,7,4,4,4,4,0,0,0,0,0,0,4,4,4,inf,inf,inf,0.7421103645639114,0.0,0.0,0,36,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,277,6,7,6,6,6,6,4,5,5,6,6,7,7,0,0,0,0,0,0,7,7,7,inf,inf,inf,0.7830496064422778,0.0,0.0,15,15,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,278,6,1,6,6,6,0,3,6,3,1,1,1,1,0,0,0,0,0,0,1,1,1,inf,inf,inf,0.7047344668594946,0.0,0.0,0,15,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,279,4,7,4,4,4,4,2,3,2,4,4,7,7,0,0,0,0,0,0,7,7,7,inf,inf,inf,0.9287172468066067,0.0,0.0,6,6,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,280,4,6,4,4,4,4,1,4,1,4,4,6,6,0,0,0,0,0,0,6,6,6,inf,inf,inf,0.97758115003974,0.0,0.0,6,6,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,281,6,7,6,6,6,6,2,4,2,6,6,7,7,0,0,0,0,0,0,7,7,7,inf,inf,inf,0.8519587129459071,0.0,0.0,15,15,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,282,7,10,7,7,7,7,2,3,5,7,7,10,10,0,0,0,0,0,0,10,10,10,inf,inf,inf,0.8867479190445844,0.0,0.0,21,21,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,283,6,3,6,6,6,0,2,5,2,3,3,3,3,0,0,0,0,0,0,3,3,3,inf,inf,inf,0.7481289882059194,0.0,0.0,0,15,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,284,8,10,8,8,8,8,4,8,4,8,8,10,10,0,0,0,0,0,0,10,10,10,inf,inf,inf,0.9173286381314707,0.0,0.0,28,28,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,285,3,10,3,3,3,3,0,1,1,3,3,9,6,3,3,3,1,4,3,6,6,6,inf,3521185429231205.0,1465346881039931.5,1.9096626415340144e-16,1.146032792893163e-16,5.965738056829204e-17,3,3,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,286,9,4,9,9,9,0,0,5,3,4,4,4,4,0,0,0,0,0,0,4,4,4,inf,inf,inf,0.7734134298598508,0.0,0.0,0,36,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,287,8,9,8,8,8,8,2,6,2,8,8,9,9,0,0,0,0,0,0,9,9,9,inf,inf,inf,0.8308960864254473,0.0,0.0,28,28,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,288,3,10,3,3,3,3,1,3,1,3,3,9,6,3,3,3,1,4,3,6,6,6,inf,4411724240517027.0,1767558129187221.5,6.12387546240963e-17,1.7534559778851385e-16,2.563464657617054e-16,3,3,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,289,5,4,5,5,5,3,0,3,2,4,4,4,4,0,0,0,0,0,0,4,4,4,inf,inf,inf,0.9024380588140095,0.0,0.0,3,10,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,290,3,8,3,3,3,3,1,2,2,3,3,8,6,2,2,2,0,2,2,6,6,6,inf,1239114441543226.2,801777687988341.9,0.7524818056092306,2.058291323527288e-16,2.0430553571246638e-16,3,3,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,291,8,3,8,8,8,0,6,7,7,3,3,3,3,0,0,0,0,0,0,3,3,3,inf,inf,inf,0.7767255632268978,0.0,0.0,0,28,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,292,8,5,8,8,8,2,4,5,6,5,5,5,5,0,0,0,0,0,0,5,5,5,inf,inf,inf,0.7568724448688697,0.0,0.0,1,28,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,293,7,2,7,7,7,0,6,6,7,2,2,2,2,0,0,0,0,0,0,2,2,2,inf,inf,inf,0.7332184154292312,0.0,0.0,0,21,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,294,9,5,9,9,9,1,3,5,3,5,5,5,5,0,0,0,0,0,0,5,5,5,inf,inf,inf,0.6972813491876869,0.0,0.0,0,36,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,295,9,10,9,9,9,9,1,5,1,9,9,10,10,0,0,0,0,0,0,10,10,10,inf,inf,inf,0.8618645049091395,0.0,0.0,36,36,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,296,7,3,7,7,7,0,4,6,5,3,3,3,3,0,0,0,0,0,0,3,3,3,inf,inf,inf,0.731789086130876,0.0,0.0,0,21,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,297,7,14,7,7,7,7,2,5,2,7,7,14,14,0,0,0,0,0,0,14,14,14,inf,inf,inf,0.8998971068630751,0.0,0.0,21,21,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,298,9,2,9,9,9,0,3,9,3,2,2,2,2,0,0,0,0,0,0,2,2,2,inf,inf,inf,0.6881456176829902,0.0,0.0,0,36,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,unsupported_gaussian,299,9,1,9,9,9,0,0,5,2,1,1,1,1,0,0,0,0,0,0,1,1,1,inf,inf,inf,0.6989887156529947,0.0,0.0,0,36,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,0,8,5,7,7,7,5,0,7,1,5,5,5,5,0,0,0,0,0,0,5,5,5,inf,inf,inf,1.284790507643401e-16,0.0,0.0,10,21,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,1,5,3,3,3,3,3,3,3,5,3,3,3,3,0,0,0,0,0,0,3,3,3,inf,inf,inf,1.6329695653469368e-16,0.0,0.0,3,3,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,2,3,14,1,1,1,1,0,1,1,1,1,1,1,0,0,0,13,13,0,1,1,1,inf,inf,1.948447618948226e+16,0.0,2.8885174602672404e-16,2.407372230607222e-16,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,3,5,8,4,4,4,4,4,4,5,4,4,8,8,0,0,0,0,0,0,8,8,8,inf,inf,inf,6.381865032985284e-16,0.0,0.0,6,6,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,4,5,13,5,5,5,5,4,5,4,5,5,13,13,0,0,0,0,0,0,13,13,13,inf,inf,inf,1.2748318654261779e-15,0.0,0.0,10,10,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,5,3,12,2,2,2,2,2,2,2,2,2,3,3,0,0,0,9,9,0,3,3,3,1.2681362029202106e+16,3991180876805077.5,2544312320242403.0,4.577735088325735e-15,2.903972021333385e-16,3.318204181208413e-16,1,1,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,6,6,5,5,5,5,5,3,5,3,5,5,5,5,0,0,0,0,0,0,5,5,5,inf,inf,inf,2.2969983738764747e-16,0.0,0.0,10,10,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,7,6,5,5,5,5,5,1,5,2,5,5,5,5,0,0,0,0,0,0,5,5,5,inf,inf,inf,4.54287828988531e-16,0.0,0.0,10,10,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,8,9,1,7,7,7,1,3,7,4,1,1,1,1,0,0,0,0,0,0,1,1,1,inf,inf,inf,0.0,0.0,0.0,0,21,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,9,6,9,5,5,5,5,5,5,5,5,5,9,9,0,0,0,0,0,0,9,9,9,inf,inf,inf,4.375689406347832e-16,0.0,0.0,10,10,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,10,3,11,2,2,2,2,2,2,3,2,2,3,3,0,0,0,8,8,0,3,3,3,8537294643278697.0,6212310682703780.0,4343106547688777.5,3.1417178366276915e-16,3.0534101762622565e-16,2.4156481625765944e-16,1,1,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,11,3,3,2,2,2,2,2,2,2,2,2,3,3,0,0,0,0,0,0,3,3,3,inf,inf,inf,3.925231146709438e-17,0.0,0.0,1,1,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,12,5,13,1,1,1,1,0,1,4,1,1,1,1,0,0,0,12,12,0,1,1,1,inf,inf,3.0059809932763816e+16,0.0,2.8926889745371104e-16,3.007654428255087e-16,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,13,6,8,6,6,6,6,5,6,5,6,6,8,8,0,0,0,0,0,0,8,8,8,inf,inf,inf,6.007524177044912e-16,0.0,0.0,15,15,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,14,5,8,1,1,1,1,0,1,1,1,1,1,1,0,0,0,7,7,0,1,1,1,inf,inf,1.9825328376665504e+16,0.0,8.713514891562115e-17,7.085446451796612e-17,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,15,7,2,6,6,6,2,5,6,6,2,2,2,2,0,0,0,0,0,0,2,2,2,inf,inf,inf,3.925231146709438e-17,0.0,0.0,1,15,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,16,4,4,4,4,4,4,1,4,1,4,4,4,4,0,0,0,0,0,0,4,4,4,inf,inf,inf,2.628806383581717e-16,0.0,0.0,6,6,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,17,4,14,4,4,4,4,3,4,3,4,4,10,10,0,0,0,4,4,0,10,10,10,375764567038488.2,308375524909693.4,206721681970286.6,1.4840149318669602e-15,1.4054659985047808e-16,8.975841792751627e-17,6,6,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,18,3,2,2,2,2,2,0,2,1,2,2,2,2,0,0,0,0,0,0,2,2,2,inf,inf,inf,3.469446951953614e-17,0.0,0.0,1,1,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,19,4,4,4,4,4,4,2,4,2,4,4,4,4,0,0,0,0,0,0,4,4,4,inf,inf,inf,2.1870741417539155e-16,0.0,0.0,6,6,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,20,8,8,6,6,6,6,3,6,5,6,6,8,8,0,0,0,0,0,0,8,8,8,inf,inf,inf,5.171271081026592e-16,0.0,0.0,15,15,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,21,7,5,5,5,5,5,4,5,6,5,5,5,5,0,0,0,0,0,0,5,5,5,inf,inf,inf,2.694152051268991e-16,0.0,0.0,10,10,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,22,9,9,5,5,5,5,1,5,4,5,5,9,9,0,0,0,0,0,0,9,9,9,inf,inf,inf,7.25346154888187e-16,0.0,0.0,10,10,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,23,5,3,1,1,1,1,1,1,2,1,1,1,1,0,0,0,2,2,0,1,1,1,inf,inf,6.681417285508216e+17,0.0,3.610538466649971e-17,3.636687148729962e-17,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,24,3,12,2,2,2,2,1,2,2,2,2,3,3,0,0,0,9,9,0,3,3,3,4604239513154398.0,4961629851002995.0,5351054636756846.0,4.164853948789221e-16,1.1962503522051605e-16,1.568643437084827e-16,1,1,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,25,6,5,6,6,6,5,1,6,1,5,5,5,5,0,0,0,0,0,0,5,5,5,inf,inf,inf,3.1482880641175095e-16,0.0,0.0,10,15,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,26,8,7,7,7,7,7,2,7,2,7,7,7,7,0,0,0,0,0,0,7,7,7,inf,inf,inf,2.627212080082998e-16,0.0,0.0,21,21,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,27,7,5,2,2,2,2,0,2,5,2,2,3,3,0,0,0,2,2,0,3,3,3,1.3647746371845148e+16,9442302646460312.0,4926404817981135.0,2.2796774688395095e-15,4.524013972656439e-17,3.938557998279202e-17,1,1,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,28,9,5,7,7,7,5,0,7,1,5,5,5,5,0,0,0,0,0,0,5,5,5,inf,inf,inf,2.7255194200908023e-16,0.0,0.0,10,21,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,29,6,3,2,2,2,2,0,2,4,2,2,3,3,0,0,0,0,0,0,3,3,3,inf,inf,inf,1.0584031142021623e-15,0.0,0.0,1,1,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,30,3,4,1,1,1,1,0,1,2,1,1,1,1,0,0,0,3,3,0,1,1,1,inf,inf,9.619376211428146e+16,0.0,8.978732909505935e-17,8.552788108127766e-17,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,31,5,6,4,4,4,4,3,4,4,4,4,6,6,0,0,0,0,0,0,6,6,6,inf,inf,inf,5.061530897652168e-16,0.0,0.0,6,6,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,32,9,4,7,7,7,4,1,7,3,4,4,4,4,0,0,0,0,0,0,4,4,4,inf,inf,inf,2.0325948957893935e-16,0.0,0.0,6,21,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,33,3,6,2,2,2,2,0,2,1,2,2,3,3,0,0,0,3,3,0,3,3,3,5042392566875937.0,3717928501966167.5,967497162337640.6,1.1026342703864359e-15,7.869359514086574e-17,7.221639115133489e-17,1,1,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,34,8,13,8,8,8,8,6,8,6,8,8,13,13,0,0,0,0,0,0,13,13,13,inf,inf,inf,6.979034751918104e-16,0.0,0.0,28,28,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,35,4,10,2,2,2,2,1,2,2,2,2,3,3,0,0,0,7,7,0,3,3,3,3777423840480835.0,2707409998131189.0,2221660817351897.5,1.8926779167518858e-16,1.6744493372265159e-16,1.428149141826499e-16,1,1,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,36,9,6,8,8,8,6,0,8,1,6,6,6,6,0,0,0,0,0,0,6,6,6,inf,inf,inf,2.446563916319414e-16,0.0,0.0,15,28,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,37,9,12,7,7,7,7,6,7,6,7,7,12,12,0,0,0,0,0,0,12,12,12,inf,inf,inf,4.515687407362766e-16,0.0,0.0,21,21,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,38,7,12,2,2,2,2,0,2,1,2,2,3,3,0,0,0,9,9,0,3,3,3,2188797104161802.5,2920761049696493.0,2445766158047725.0,2.830524433501838e-16,2.0422826356358988e-16,2.389765753044957e-16,1,1,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,39,7,10,4,4,4,4,0,4,1,4,4,10,10,0,0,0,0,0,0,10,10,10,inf,inf,inf,1.2455275876149078e-14,0.0,0.0,6,6,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,40,3,8,3,3,3,3,2,3,2,3,3,6,6,0,0,0,2,2,0,6,6,6,2392640293878942.0,2408173961582694.5,770982801296666.5,4.178781581024457e-16,6.250861847863046e-17,5.2160248127518634e-17,3,3,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,41,4,10,3,3,3,3,0,3,1,3,3,6,6,0,0,0,4,4,0,6,6,6,656542031321007.4,1201825384572793.0,709015458305139.4,5.33457603576937e-15,1.258227978764331e-16,6.67820266042637e-17,3,3,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,42,6,14,5,5,5,5,3,5,4,5,5,14,14,0,0,0,0,0,0,14,14,14,inf,inf,inf,2.8251482546517918e-15,0.0,0.0,10,10,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,43,4,10,4,4,4,4,3,4,3,4,4,10,10,0,0,0,0,0,0,10,10,10,inf,inf,inf,1.2483195348056366e-14,0.0,0.0,6,6,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,44,4,1,2,2,2,1,0,2,2,1,1,1,1,0,0,0,0,0,0,1,1,1,inf,inf,inf,0.0,0.0,0.0,0,1,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,45,7,14,7,7,7,7,2,7,2,7,7,14,14,0,0,0,0,0,0,14,14,14,inf,inf,inf,1.0089841693928695e-15,0.0,0.0,21,21,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,46,7,5,2,2,2,2,2,2,7,2,2,3,3,0,0,0,2,2,0,3,3,3,1.2517883799645882e+16,2.0760005942902988e+16,6918705893674687.0,4.0030412176755583e-16,1.330739195173799e-16,1.8477792059633008e-16,1,1,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,47,8,10,6,6,6,6,1,6,2,6,6,10,10,0,0,0,0,0,0,10,10,10,inf,inf,inf,4.040677417077185e-16,0.0,0.0,15,15,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,48,5,3,5,5,5,3,4,5,4,3,3,3,3,0,0,0,0,0,0,3,3,3,inf,inf,inf,1.0238175047710163e-16,0.0,0.0,3,10,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,49,3,3,3,3,3,3,2,3,2,3,3,3,3,0,0,0,0,0,0,3,3,3,inf,inf,inf,1.8171848705193992e-16,0.0,0.0,3,3,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,50,4,14,4,4,4,4,3,4,3,4,4,10,10,0,0,0,4,4,0,10,10,10,500321017219607.5,497696126249218.75,308844686753937.9,1.14135051376329e-15,7.711379506334582e-17,8.97550632459355e-17,6,6,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,51,6,7,6,6,6,6,4,6,4,6,6,7,7,0,0,0,0,0,0,7,7,7,inf,inf,inf,6.16143803785568e-16,0.0,0.0,15,15,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,52,8,14,3,3,3,3,2,3,2,3,3,6,6,0,0,0,8,8,0,6,6,6,1692740790764297.5,3273842235079312.5,1019059116562791.8,1.744928330929278e-15,1.3564037009082886e-16,1.1150568984640267e-16,3,3,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,53,8,7,4,4,4,4,1,4,3,4,4,7,7,0,0,0,0,0,0,7,7,7,inf,inf,inf,7.365364472918285e-16,0.0,0.0,6,6,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,54,7,8,5,5,5,5,4,5,5,5,5,8,8,0,0,0,0,0,0,8,8,8,inf,inf,inf,3.5799430060919723e-16,0.0,0.0,10,10,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,55,3,6,2,2,2,2,1,2,1,2,2,3,3,0,0,0,3,3,0,3,3,3,2.8740674591410508e+16,1.2220157498974162e+16,3359931605902624.5,3.1661436102197826e-16,1.3819705961742856e-16,1.0609496829975689e-16,1,1,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,56,3,4,2,2,2,2,1,2,2,2,2,3,3,0,0,0,1,1,0,3,3,3,7.477865643077645e+16,7.477865643077645e+16,343719885305850.5,4.50333679779756e-16,2.9694588791989033e-17,2.7333385522268958e-17,1,1,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,57,5,1,2,2,2,1,2,2,5,1,1,1,1,0,0,0,0,0,0,1,1,1,inf,inf,inf,0.0,0.0,0.0,0,1,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,58,9,14,9,9,9,9,4,9,4,9,9,14,14,0,0,0,0,0,0,14,14,14,inf,inf,inf,5.779648390511188e-16,0.0,0.0,36,36,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,59,4,8,3,3,3,3,0,3,1,3,3,6,6,0,0,0,2,2,0,6,6,6,1352732404971022.8,1.0176610353812956e+16,615975949943461.0,1.2924597220806046e-15,9.820365893523847e-17,6.350300733262504e-17,3,3,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,60,4,13,4,4,4,4,2,4,2,4,4,10,10,0,0,0,3,3,0,10,10,10,589924325582421.1,459570881362101.6,513195389965147.8,3.4773881624664527e-15,6.513415859460717e-17,6.798695679345287e-17,6,6,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,61,6,4,1,1,1,1,1,1,3,1,1,1,1,0,0,0,3,3,0,1,1,1,inf,inf,1.1700345669062488e+16,0.0,1.7796361744762476e-16,1.754299745579508e-16,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,62,5,9,4,4,4,4,3,4,3,4,4,9,9,0,0,0,0,0,0,9,9,9,inf,inf,inf,1.6665764973749742e-15,0.0,0.0,6,6,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,63,4,9,3,3,3,3,3,3,4,3,3,6,6,0,0,0,3,3,0,6,6,6,1712718043292849.2,2671828166982859.5,449734891639791.0,2.4429545888758617e-15,1.650195305184977e-16,6.865025027012395e-17,3,3,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,64,4,1,3,3,3,1,3,3,4,1,1,1,1,0,0,0,0,0,0,1,1,1,inf,inf,inf,0.0,0.0,0.0,0,3,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,65,5,12,1,1,1,1,1,1,3,1,1,1,1,0,0,0,11,11,0,1,1,1,inf,inf,1.03724605271332e+16,0.0,1.7244254809252046e-16,1.5891142366051689e-16,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,66,6,9,3,3,3,3,3,3,3,3,3,6,6,0,0,0,3,3,0,6,6,6,1769496026859142.0,1124302804987620.9,691758796654138.5,1.7389171798551071e-15,1.2908561934007401e-16,1.302548437798742e-16,3,3,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,67,3,5,2,2,2,2,1,2,2,2,2,3,3,0,0,0,2,2,0,3,3,3,1.900177114731732e+16,7637283091762127.0,1513047603792172.2,1.962615573354719e-17,3.3233530645787716e-17,2.1547836144641153e-17,1,1,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,68,8,5,7,7,7,5,1,7,2,5,5,5,5,0,0,0,0,0,0,5,5,5,inf,inf,inf,2.366579307445513e-16,0.0,0.0,10,21,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,69,9,8,9,9,9,8,7,9,7,8,8,8,8,0,0,0,0,0,0,8,8,8,inf,inf,inf,3.6634484270190216e-16,0.0,0.0,28,36,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,70,7,6,4,4,4,4,0,4,2,4,4,6,6,0,0,0,0,0,0,6,6,6,inf,inf,inf,2.55880202393929e-16,0.0,0.0,6,6,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,71,5,6,4,4,4,4,3,4,4,4,4,6,6,0,0,0,0,0,0,6,6,6,inf,inf,inf,1.1205185267564497e-15,0.0,0.0,6,6,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,72,7,4,5,5,5,4,5,5,5,4,4,4,4,0,0,0,0,0,0,4,4,4,inf,inf,inf,1.1061012042042827e-16,0.0,0.0,6,10,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,73,6,2,4,4,4,2,1,4,3,2,2,2,2,0,0,0,0,0,0,2,2,2,inf,inf,inf,1.5708589183138458e-16,0.0,0.0,1,6,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,74,8,4,5,5,5,4,1,5,1,4,4,4,4,0,0,0,0,0,0,4,4,4,inf,inf,inf,5.964282591761112e-16,0.0,0.0,6,10,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,75,9,7,9,9,9,7,4,9,4,7,7,7,7,0,0,0,0,0,0,7,7,7,inf,inf,inf,2.9340176902904596e-16,0.0,0.0,21,36,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,76,5,7,4,4,4,4,4,4,4,4,4,7,7,0,0,0,0,0,0,7,7,7,inf,inf,inf,3.498110764128006e-16,0.0,0.0,6,6,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,77,4,13,3,3,3,3,2,3,3,3,3,6,6,0,0,0,7,7,0,6,6,6,2291149094256727.5,2009345885312381.0,346630266950199.6,1.0539405527548094e-15,6.066327908648867e-17,6.266580758214714e-17,3,3,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,78,5,12,2,2,2,2,0,2,3,2,2,3,3,0,0,0,9,9,0,3,3,3,7353837376685310.0,1.9494226190903092e+16,3056245641960547.5,4.228742074616929e-16,1.492621769790887e-16,1.436465632055529e-16,1,1,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,79,6,2,5,5,5,2,2,5,2,2,2,2,2,0,0,0,0,0,0,2,2,2,inf,inf,inf,7.144028522217822e-17,0.0,0.0,1,10,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,80,9,3,9,9,9,3,7,9,7,3,3,3,3,0,0,0,0,0,0,3,3,3,inf,inf,inf,1.1893024477499682e-16,0.0,0.0,3,36,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,81,9,11,2,2,2,2,1,2,8,2,2,3,3,0,0,0,8,8,0,3,3,3,8371354446043689.0,2643353571412934.5,1269282107123944.0,1.7025053792287383e-16,1.1433417008685725e-16,7.506835947326774e-17,1,1,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,82,5,5,1,1,1,1,0,1,1,1,1,1,1,0,0,0,4,4,0,1,1,1,inf,inf,3.101946200922124e+16,0.0,5.364092098376944e-17,4.645687210120074e-17,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,83,3,14,3,3,3,3,1,3,1,3,3,6,6,0,0,0,8,8,0,6,6,6,2495494518862869.5,3419298597067208.5,1714144404210375.2,5.956864993673379e-15,1.6449339174789996e-16,1.664322748947195e-16,3,3,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,84,4,3,1,1,1,1,0,1,2,1,1,1,1,0,0,0,2,2,0,1,1,1,inf,inf,2.7546905792856692e+16,0.0,2.7702948238408875e-16,2.781462101562407e-16,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,85,5,1,2,2,2,1,2,2,5,1,1,1,1,0,0,0,0,0,0,1,1,1,inf,inf,inf,0.0,0.0,0.0,0,1,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,86,9,6,3,3,3,3,2,3,5,3,3,6,6,0,0,0,0,0,0,6,6,6,inf,inf,inf,2.845078395055335e-15,0.0,0.0,3,3,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,87,9,9,7,7,7,7,1,7,2,7,7,9,9,0,0,0,0,0,0,9,9,9,inf,inf,inf,4.90642814902918e-16,0.0,0.0,21,21,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,88,6,5,2,2,2,2,1,2,4,2,2,3,3,0,0,0,2,2,0,3,3,3,1643966050987509.8,1951523145366429.5,1607069713732361.0,3.925231146709438e-17,1.4053479667282191e-16,1.3090179901385096e-16,1,1,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,89,4,7,3,3,3,3,1,3,1,3,3,6,6,0,0,0,1,1,0,6,6,6,1875072167163230.2,5116749233561612.0,8422090445781599.0,2.279342953142034e-15,6.618349648699646e-18,7.16000444242539e-18,3,3,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,90,4,7,4,4,4,4,1,4,1,4,4,7,7,0,0,0,0,0,0,7,7,7,inf,inf,inf,7.237154855327756e-16,0.0,0.0,6,6,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,91,9,10,7,7,7,7,7,7,7,7,7,10,10,0,0,0,0,0,0,10,10,10,inf,inf,inf,7.170226125696874e-16,0.0,0.0,21,21,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,92,3,2,2,2,2,2,1,2,1,2,2,2,2,0,0,0,0,0,0,2,2,2,inf,inf,inf,8.473551542251138e-17,0.0,0.0,1,1,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,93,3,10,2,2,2,2,2,2,3,2,2,3,3,0,0,0,7,7,0,3,3,3,1.7174816854199442e+16,4.042133049607979e+16,2855677280283476.0,5.915228999604556e-16,3.176343002900276e-17,5.459016271760696e-17,1,1,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,94,7,4,6,6,6,4,6,6,7,4,4,4,4,0,0,0,0,0,0,4,4,4,inf,inf,inf,1.787400397340217e-16,0.0,0.0,6,15,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,95,9,12,5,5,5,5,3,5,4,5,5,12,12,0,0,0,0,0,0,12,12,12,inf,inf,inf,8.918818218411403e-16,0.0,0.0,10,10,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,96,4,2,4,4,4,2,3,4,3,2,2,2,2,0,0,0,0,0,0,2,2,2,inf,inf,inf,3.925231146709438e-17,0.0,0.0,1,6,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,97,7,6,6,6,6,6,2,6,2,6,6,6,6,0,0,0,0,0,0,6,6,6,inf,inf,inf,2.401124644718368e-16,0.0,0.0,15,15,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,98,4,1,3,3,3,1,0,3,1,1,1,1,1,0,0,0,0,0,0,1,1,1,inf,inf,inf,0.0,0.0,0.0,0,3,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,99,6,12,4,4,4,4,4,4,5,4,4,10,10,0,0,0,2,2,0,10,10,10,134568035702942.84,215603828728603.28,220783968734208.94,3.896155165642142e-15,8.326472843335273e-17,4.7983497114825934e-17,6,6,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,100,5,11,5,5,5,5,2,5,2,5,5,11,11,0,0,0,0,0,0,11,11,11,inf,inf,inf,5.546268044307774e-16,0.0,0.0,10,10,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,101,4,7,3,3,3,3,1,3,1,3,3,6,6,0,0,0,1,1,0,6,6,6,2758083700514773.0,2612690808206262.5,1141182838250402.2,5.080840422138028e-16,2.5388378675806002e-17,1.894542130584577e-17,3,3,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,102,6,9,5,5,5,5,0,5,1,5,5,9,9,0,0,0,0,0,0,9,9,9,inf,inf,inf,3.0829788405200735e-16,0.0,0.0,10,10,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,103,9,2,7,7,7,2,7,7,7,2,2,2,2,0,0,0,0,0,0,2,2,2,inf,inf,inf,6.869154506741516e-17,0.0,0.0,1,21,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,104,7,9,7,7,7,7,4,7,4,7,7,9,9,0,0,0,0,0,0,9,9,9,inf,inf,inf,4.2702923839747645e-16,0.0,0.0,21,21,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,105,9,14,8,8,8,8,1,8,1,8,8,14,14,0,0,0,0,0,0,14,14,14,inf,inf,inf,4.0362505752176513e-16,0.0,0.0,28,28,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,106,7,9,1,1,1,1,0,1,4,1,1,1,1,0,0,0,8,8,0,1,1,1,inf,inf,7.979479009507747e+16,0.0,3.8310855535403263e-16,3.782296812935165e-16,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,107,7,6,6,6,6,6,4,6,4,6,6,6,6,0,0,0,0,0,0,6,6,6,inf,inf,inf,5.161415709057712e-16,0.0,0.0,15,15,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,108,5,2,1,1,1,1,1,1,3,1,1,1,1,0,0,0,1,1,0,1,1,1,inf,inf,1.0454750235981882e+18,0.0,5.861211696297178e-17,5.796879709297202e-17,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,109,4,11,2,2,2,2,1,2,2,2,2,3,3,0,0,0,8,8,0,3,3,3,2706998856524310.0,2668594270648877.0,5129844040970555.0,7.85107558682971e-16,2.757808327918212e-16,2.200005334200193e-16,1,1,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,110,4,7,3,3,3,3,3,3,4,3,3,6,6,0,0,0,1,1,0,6,6,6,1418694821544874.8,787783039009087.0,1716950230174331.8,1.118180641314858e-15,6.656267943068944e-17,1.9946917778161442e-17,3,3,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,111,3,2,1,1,1,1,1,1,2,1,1,1,1,0,0,0,1,1,0,1,1,1,inf,inf,3.4529610050027565e+17,0.0,8.841653969577946e-19,3.936866437986464e-18,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,112,7,14,2,2,2,2,2,2,3,2,2,3,3,0,0,0,11,11,0,3,3,3,1.2752206490428366e+16,7261094421164130.0,4483271646645178.5,1.3018518929051675e-16,1.3903593131262659e-16,7.054398239987714e-17,1,1,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,113,9,12,8,8,8,8,7,8,8,8,8,12,12,0,0,0,0,0,0,12,12,12,inf,inf,inf,2.9865202100056993e-16,0.0,0.0,28,28,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,114,9,13,8,8,8,8,7,8,8,8,8,13,13,0,0,0,0,0,0,13,13,13,inf,inf,inf,5.112576747242471e-16,0.0,0.0,28,28,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,115,3,14,2,2,2,2,0,2,1,2,2,3,3,0,0,0,11,11,0,3,3,3,7106184548453485.0,4.672044035090563e+16,2413912161019399.0,4.2503203265580196e-16,1.113431569170958e-15,2.2840722609717587e-15,1,1,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,116,5,9,4,4,4,4,2,4,3,4,4,9,9,0,0,0,0,0,0,9,9,9,inf,inf,inf,5.988379095688107e-16,0.0,0.0,6,6,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,117,5,5,2,2,2,2,1,2,1,2,2,3,3,0,0,0,2,2,0,3,3,3,3.161165606523259e+16,2797277260416786.5,3095355074835622.0,1.428805704443564e-16,5.117154075524544e-17,6.809285171717561e-17,1,1,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,118,6,14,4,4,4,4,1,4,1,4,4,10,10,0,0,0,4,4,0,10,10,10,553758003458004.1,565675546872581.6,200538737335798.7,4.2082222622579605e-15,1.3029352787463805e-16,5.836826380566218e-17,6,6,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,119,6,1,5,5,5,1,2,5,2,1,1,1,1,0,0,0,0,0,0,1,1,1,inf,inf,inf,0.0,0.0,0.0,0,10,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,120,3,8,2,2,2,2,0,2,1,2,2,3,3,0,0,0,5,5,0,3,3,3,7731362858871622.0,2.416954043942742e+16,2703067990743724.5,5.4672143489065705e-16,1.4995799875751352e-16,1.4315488197780332e-16,1,1,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,121,6,3,4,4,4,3,4,4,4,3,3,3,3,0,0,0,0,0,0,3,3,3,inf,inf,inf,1.6136019492501607e-16,0.0,0.0,3,6,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,122,4,7,4,4,4,4,2,4,2,4,4,7,7,0,0,0,0,0,0,7,7,7,inf,inf,inf,8.089088792395988e-16,0.0,0.0,6,6,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,123,7,1,7,7,7,1,3,7,3,1,1,1,1,0,0,0,0,0,0,1,1,1,inf,inf,inf,0.0,0.0,0.0,0,21,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,124,5,6,1,1,1,1,1,1,2,1,1,1,1,0,0,0,5,5,0,1,1,1,inf,inf,3.797402997051279e+16,0.0,1.1374738200543687e-16,1.2348440564137982e-16,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,125,5,1,4,4,4,1,3,4,3,1,1,1,1,0,0,0,0,0,0,1,1,1,inf,inf,inf,0.0,0.0,0.0,0,6,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,126,4,1,4,4,4,1,2,4,2,1,1,1,1,0,0,0,0,0,0,1,1,1,inf,inf,inf,0.0,0.0,0.0,0,6,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,127,9,2,7,7,7,2,7,7,8,2,2,2,2,0,0,0,0,0,0,2,2,2,inf,inf,inf,1.497901326927488e-16,0.0,0.0,1,21,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,128,9,8,7,7,7,7,1,7,2,7,7,8,8,0,0,0,0,0,0,8,8,8,inf,inf,inf,3.517982071983065e-16,0.0,0.0,21,21,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,129,6,12,5,5,5,5,2,5,3,5,5,12,12,0,0,0,0,0,0,12,12,12,inf,inf,inf,1.6711592489695608e-15,0.0,0.0,10,10,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,130,4,12,3,3,3,3,3,3,3,3,3,6,6,0,0,0,6,6,0,6,6,6,3662625932924554.0,5083880049263363.0,1018030530831382.8,6.433857477734514e-16,1.4938141195601036e-16,1.0089880897975513e-16,3,3,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,131,4,9,3,3,3,3,2,3,2,3,3,6,6,0,0,0,3,3,0,6,6,6,2802069507467422.0,8283922542320535.0,435179998953518.06,2.4127725052605492e-15,1.7797118110528627e-16,2.803035504049276e-16,3,3,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,132,7,5,6,6,6,5,6,6,7,5,5,5,5,0,0,0,0,0,0,5,5,5,inf,inf,inf,2.1464148019494725e-16,0.0,0.0,10,15,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,133,4,9,3,3,3,3,1,3,2,3,3,6,6,0,0,0,3,3,0,6,6,6,2532479127257624.0,2278061621589193.5,1232644349715957.2,4.954973376993391e-15,6.907354689523332e-17,9.980850370865268e-17,3,3,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,134,3,1,1,1,1,1,1,1,3,1,1,1,1,0,0,0,0,0,0,1,1,1,inf,inf,inf,0.0,0.0,0.0,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,135,6,13,6,6,6,6,5,6,5,6,6,13,13,0,0,0,0,0,0,13,13,13,inf,inf,inf,8.943141350992756e-16,0.0,0.0,15,15,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,136,3,14,2,2,2,2,2,2,3,2,2,3,3,0,0,0,11,11,0,3,3,3,2.7100090613572264e+16,1.714345137046967e+16,5514918029452238.0,4.509747244882934e-16,1.3333147664263936e-16,1.2059274508172966e-16,1,1,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,137,7,13,4,4,4,4,2,4,5,4,4,10,10,0,0,0,3,3,0,10,10,10,596297503884861.9,368430621504993.75,346081554375756.6,4.3565887981098335e-15,1.4721415688935384e-16,6.971515278465526e-17,6,6,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,138,5,5,4,4,4,4,0,4,1,4,4,5,5,0,0,0,0,0,0,5,5,5,inf,inf,inf,2.1554780092615596e-16,0.0,0.0,6,6,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,139,9,5,3,3,3,3,3,3,5,3,3,5,5,0,0,0,0,0,0,5,5,5,inf,inf,inf,3.5471656147590506e-16,0.0,0.0,3,3,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,140,9,13,3,3,3,3,3,3,7,3,3,6,6,0,0,0,7,7,0,6,6,6,1933757042950792.5,3302535422987483.0,776250591988474.0,4.885568528710962e-15,1.39101945151568e-16,1.7212994414697525e-16,3,3,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,141,9,10,5,5,5,5,2,5,4,5,5,10,10,0,0,0,0,0,0,10,10,10,inf,inf,inf,5.750559319706693e-16,0.0,0.0,10,10,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,142,5,7,1,1,1,1,0,1,3,1,1,1,1,0,0,0,6,6,0,1,1,1,inf,inf,1.27176905617601e+16,0.0,6.351643988530407e-17,5.966270885635244e-17,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,143,8,6,8,8,8,6,6,8,6,6,6,6,6,0,0,0,0,0,0,6,6,6,inf,inf,inf,2.7868558685750287e-16,0.0,0.0,15,28,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,144,5,2,1,1,1,1,1,1,1,1,1,1,1,0,0,0,1,1,0,1,1,1,inf,inf,7.245153968418678e+16,0.0,2.8854111301394894e-17,6.125348089175192e-17,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,145,5,7,5,5,5,5,1,5,1,5,5,7,7,0,0,0,0,0,0,7,7,7,inf,inf,inf,5.205532436943563e-16,0.0,0.0,10,10,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,146,8,12,5,5,5,5,1,5,1,5,5,12,12,0,0,0,0,0,0,12,12,12,inf,inf,inf,7.629782989497816e-16,0.0,0.0,10,10,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,147,5,1,5,5,5,1,4,5,4,1,1,1,1,0,0,0,0,0,0,1,1,1,inf,inf,inf,0.0,0.0,0.0,0,10,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,148,7,9,7,7,7,7,6,7,6,7,7,9,9,0,0,0,0,0,0,9,9,9,inf,inf,inf,7.138980520628408e-16,0.0,0.0,21,21,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,149,3,1,3,3,3,1,2,3,2,1,1,1,1,0,0,0,0,0,0,1,1,1,inf,inf,inf,0.0,0.0,0.0,0,3,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,150,8,4,5,5,5,4,4,5,7,4,4,4,4,0,0,0,0,0,0,4,4,4,inf,inf,inf,3.048654781659205e-16,0.0,0.0,6,10,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,151,5,1,4,4,4,1,0,4,1,1,1,1,1,0,0,0,0,0,0,1,1,1,inf,inf,inf,0.0,0.0,0.0,0,6,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,152,4,13,3,3,3,3,0,3,1,3,3,6,6,0,0,0,7,7,0,6,6,6,3390982969565510.0,3463895953344064.5,1808674426367055.8,6.038797496585542e-16,1.9624421463058128e-16,1.8950383237266823e-16,3,3,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,153,5,12,5,5,5,5,1,5,1,5,5,12,12,0,0,0,0,0,0,12,12,12,inf,inf,inf,1.0277371603004488e-15,0.0,0.0,10,10,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,154,3,6,2,2,2,2,0,2,1,2,2,3,3,0,0,0,3,3,0,3,3,3,2.054707164027398e+16,4.106728659724275e+16,4543382855578024.0,4.2301650790232656e-16,1.5085818632801608e-16,1.1021246378449078e-16,1,1,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,155,6,1,6,6,6,1,2,6,2,1,1,1,1,0,0,0,0,0,0,1,1,1,inf,inf,inf,0.0,0.0,0.0,0,15,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,156,7,7,3,3,3,3,0,3,4,3,3,6,6,0,0,0,1,1,0,6,6,6,2372030315054039.0,1055714680573455.5,6733289101624525.0,7.312179966059929e-16,1.8573018040208815e-17,1.460773995318992e-17,3,3,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,157,3,13,1,1,1,1,0,1,1,1,1,1,1,0,0,0,12,12,0,1,1,1,inf,inf,1.0233409472050048e+16,0.0,1.5355742114338254e-16,1.7165923039971637e-16,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,158,8,3,5,5,5,3,5,5,7,3,3,3,3,0,0,0,0,0,0,3,3,3,inf,inf,inf,1.8516405700084328e-16,0.0,0.0,3,10,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,159,8,4,7,7,7,4,7,7,8,4,4,4,4,0,0,0,0,0,0,4,4,4,inf,inf,inf,2.6149357870580553e-16,0.0,0.0,6,21,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,160,6,12,6,6,6,6,5,6,5,6,6,12,12,0,0,0,0,0,0,12,12,12,inf,inf,inf,7.381561175638827e-16,0.0,0.0,15,15,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,161,5,12,5,5,5,5,4,5,4,5,5,12,12,0,0,0,0,0,0,12,12,12,inf,inf,inf,8.720282798668435e-16,0.0,0.0,10,10,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,162,6,9,5,5,5,5,1,5,2,5,5,9,9,0,0,0,0,0,0,9,9,9,inf,inf,inf,6.263345626289493e-16,0.0,0.0,10,10,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,163,5,10,4,4,4,4,4,4,4,4,4,10,10,0,0,0,0,0,0,10,10,10,inf,inf,inf,1.5370160472982528e-14,0.0,0.0,6,6,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,164,4,10,4,4,4,4,3,4,3,4,4,10,10,0,0,0,0,0,0,10,10,10,inf,inf,inf,2.2303979380087805e-13,0.0,0.0,6,6,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,165,9,4,7,7,7,4,7,7,9,4,4,4,4,0,0,0,0,0,0,4,4,4,inf,inf,inf,1.6872355980278071e-16,0.0,0.0,6,21,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,166,7,1,7,7,7,1,6,7,6,1,1,1,1,0,0,0,0,0,0,1,1,1,inf,inf,inf,0.0,0.0,0.0,0,21,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,167,3,3,3,3,3,3,2,3,2,3,3,3,3,0,0,0,0,0,0,3,3,3,inf,inf,inf,3.454754389745565e-16,0.0,0.0,3,3,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,168,7,13,3,3,3,3,3,3,3,3,3,6,6,0,0,0,7,7,0,6,6,6,1830095067622315.2,3265068032555491.5,938366231673835.4,4.998094820821395e-16,1.0014340715362241e-16,1.4279962453978704e-16,3,3,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,169,5,6,4,4,4,4,0,4,1,4,4,6,6,0,0,0,0,0,0,6,6,6,inf,inf,inf,4.4055560248751387e-16,0.0,0.0,6,6,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,170,3,6,3,3,3,3,2,3,2,3,3,6,6,0,0,0,0,0,0,6,6,6,inf,inf,inf,1.9400971360339497e-14,0.0,0.0,3,3,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,171,6,1,5,5,5,1,5,5,5,1,1,1,1,0,0,0,0,0,0,1,1,1,inf,inf,inf,0.0,0.0,0.0,0,10,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,172,8,13,8,8,8,8,5,8,5,8,8,13,13,0,0,0,0,0,0,13,13,13,inf,inf,inf,6.084442961371167e-16,0.0,0.0,28,28,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,173,8,10,3,3,3,3,1,3,1,3,3,6,6,0,0,0,4,4,0,6,6,6,3092483918289968.0,7267963059668792.0,1589709572455380.2,1.3318698976070345e-15,1.5674719233476864e-16,1.5956723005812715e-16,3,3,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,174,7,9,6,6,6,6,5,6,6,6,6,9,9,0,0,0,0,0,0,9,9,9,inf,inf,inf,4.093907331868311e-16,0.0,0.0,15,15,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,175,9,7,4,4,4,4,1,4,4,4,4,7,7,0,0,0,0,0,0,7,7,7,inf,inf,inf,5.289290723553994e-16,0.0,0.0,6,6,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,176,9,7,5,5,5,5,0,5,3,5,5,7,7,0,0,0,0,0,0,7,7,7,inf,inf,inf,7.606914883553214e-16,0.0,0.0,10,10,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,177,8,10,1,1,1,1,1,1,1,1,1,1,1,0,0,0,9,9,0,1,1,1,inf,inf,3.631855840821803e+16,0.0,2.0317064090226663e-16,1.9808725400973946e-16,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,178,8,6,2,2,2,2,2,2,7,2,2,3,3,0,0,0,3,3,0,3,3,3,1.4975758414521898e+16,3.958577715728905e+16,3267897069401481.0,3.330669073875469e-16,2.729592979616368e-17,4.110847149548562e-17,1,1,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,179,3,9,3,3,3,3,2,3,2,3,3,6,6,0,0,0,3,3,0,6,6,6,1908893782041537.0,5067988895421901.0,732759727746544.0,3.847292451234588e-15,6.573174794454218e-17,3.520502855235847e-17,3,3,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,180,3,1,2,2,2,1,0,2,1,1,1,1,1,0,0,0,0,0,0,1,1,1,inf,inf,inf,0.0,0.0,0.0,0,1,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,181,4,10,3,3,3,3,3,3,4,3,3,6,6,0,0,0,4,4,0,6,6,6,846840103352290.8,1583124136139888.5,371212231046951.3,1.2586376128200128e-15,6.803795149183822e-17,7.283829369237885e-17,3,3,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,182,7,13,5,5,5,5,5,5,5,5,5,13,13,0,0,0,0,0,0,13,13,13,inf,inf,inf,2.1164923444756534e-15,0.0,0.0,10,10,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,183,7,7,7,7,7,7,6,7,6,7,7,7,7,0,0,0,0,0,0,7,7,7,inf,inf,inf,3.3651495878455414e-16,0.0,0.0,21,21,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,184,9,4,8,8,8,4,7,8,7,4,4,4,4,0,0,0,0,0,0,4,4,4,inf,inf,inf,2.421281722867118e-16,0.0,0.0,6,28,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,185,7,11,5,5,5,5,5,5,6,5,5,11,11,0,0,0,0,0,0,11,11,11,inf,inf,inf,7.389175036741175e-16,0.0,0.0,10,10,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,186,9,4,4,4,4,4,1,4,3,4,4,4,4,0,0,0,0,0,0,4,4,4,inf,inf,inf,3.434232466304798e-16,0.0,0.0,6,6,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,187,5,8,1,1,1,1,1,1,4,1,1,1,1,0,0,0,7,7,0,1,1,1,inf,inf,2.340171788576956e+16,0.0,8.031992826274834e-17,9.520614709933686e-17,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,188,6,10,3,3,3,3,0,3,2,3,3,6,6,0,0,0,4,4,0,6,6,6,757889516497657.2,1328643095090125.0,1258562275878682.0,1.2214257289489446e-15,2.51912067660281e-16,2.4434406292207096e-16,3,3,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,189,5,3,1,1,1,1,0,1,3,1,1,1,1,0,0,0,2,2,0,1,1,1,inf,inf,1.9089921758738444e+16,0.0,1.9108562636658623e-16,1.8797838423017455e-16,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,190,6,12,4,4,4,4,3,4,4,4,4,10,10,0,0,0,2,2,0,10,10,10,482239160402400.8,1515209221239173.0,285005792820398.25,2.7483846194906134e-15,8.260434139586403e-17,5.173130376438085e-17,6,6,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,191,9,3,9,9,9,3,8,9,8,3,3,3,3,0,0,0,0,0,0,3,3,3,inf,inf,inf,1.2233229329701288e-16,0.0,0.0,3,36,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,192,9,3,9,9,9,3,8,9,8,3,3,3,3,0,0,0,0,0,0,3,3,3,inf,inf,inf,2.1596152959921696e-16,0.0,0.0,3,36,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,193,5,3,4,4,4,3,3,4,4,3,3,3,3,0,0,0,0,0,0,3,3,3,inf,inf,inf,8.192849063981738e-17,0.0,0.0,3,6,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,194,5,1,3,3,3,1,1,3,1,1,1,1,1,0,0,0,0,0,0,1,1,1,inf,inf,inf,0.0,0.0,0.0,0,3,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,195,4,1,1,1,1,1,0,1,2,1,1,1,1,0,0,0,0,0,0,1,1,1,inf,inf,inf,0.0,0.0,0.0,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,196,8,11,3,3,3,3,1,3,2,3,3,6,6,0,0,0,5,5,0,6,6,6,2790075993725869.5,6120772408888808.0,1461626542499756.8,4.254969377867911e-15,1.5744767836101426e-16,1.5751457593792422e-16,3,3,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,197,6,5,4,4,4,4,3,4,5,4,4,5,5,0,0,0,0,0,0,5,5,5,inf,inf,inf,2.8053677477081585e-16,0.0,0.0,6,6,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,198,7,9,7,7,7,7,4,7,4,7,7,9,9,0,0,0,0,0,0,9,9,9,inf,inf,inf,4.503759974497857e-16,0.0,0.0,21,21,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,199,8,6,5,5,5,5,3,5,6,5,5,6,6,0,0,0,0,0,0,6,6,6,inf,inf,inf,3.4559360239050305e-16,0.0,0.0,10,10,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,200,4,13,1,1,1,1,1,1,1,1,1,1,1,0,0,0,12,12,0,1,1,1,inf,inf,1.3030700896013468e+16,0.0,1.0270793359465053e-16,5.544200759648728e-17,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,201,6,8,5,5,5,5,1,5,2,5,5,8,8,0,0,0,0,0,0,8,8,8,inf,inf,inf,7.049434317528092e-16,0.0,0.0,10,10,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,202,9,13,8,8,8,8,8,8,9,8,8,13,13,0,0,0,0,0,0,13,13,13,inf,inf,inf,3.6249638642889367e-16,0.0,0.0,28,28,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,203,6,7,6,6,6,6,2,6,2,6,6,7,7,0,0,0,0,0,0,7,7,7,inf,inf,inf,4.922951114819339e-16,0.0,0.0,15,15,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,204,4,7,4,4,4,4,2,4,2,4,4,7,7,0,0,0,0,0,0,7,7,7,inf,inf,inf,3.222834547843655e-16,0.0,0.0,6,6,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,205,3,2,3,3,3,2,2,3,2,2,2,2,2,0,0,0,0,0,0,2,2,2,inf,inf,inf,1.2412670766236366e-16,0.0,0.0,1,3,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,206,4,1,3,3,3,1,0,3,1,1,1,1,1,0,0,0,0,0,0,1,1,1,inf,inf,inf,0.0,0.0,0.0,0,3,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,207,9,4,6,6,6,4,2,6,5,4,4,4,4,0,0,0,0,0,0,4,4,4,inf,inf,inf,3.5958324716748697e-16,0.0,0.0,6,15,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,208,7,5,4,4,4,4,0,4,2,4,4,5,5,0,0,0,0,0,0,5,5,5,inf,inf,inf,1.7126181749104772e-16,0.0,0.0,6,6,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,209,8,11,7,7,7,7,7,7,8,7,7,11,11,0,0,0,0,0,0,11,11,11,inf,inf,inf,8.663837734820549e-16,0.0,0.0,21,21,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,210,5,6,4,4,4,4,3,4,4,4,4,6,6,0,0,0,0,0,0,6,6,6,inf,inf,inf,3.777589093214909e-16,0.0,0.0,6,6,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,211,6,11,5,5,5,5,0,5,1,5,5,11,11,0,0,0,0,0,0,11,11,11,inf,inf,inf,5.22066774752622e-16,0.0,0.0,10,10,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,212,7,12,4,4,4,4,0,4,2,4,4,10,10,0,0,0,2,2,0,10,10,10,83592169485442.98,117726980259547.61,55863848753992.81,5.834948976829836e-15,4.7656383251160625e-17,7.467074177627916e-17,6,6,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,213,7,13,5,5,5,5,2,5,4,5,5,13,13,0,0,0,0,0,0,13,13,13,inf,inf,inf,7.301119290040695e-16,0.0,0.0,10,10,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,214,6,9,4,4,4,4,2,4,4,4,4,9,9,0,0,0,0,0,0,9,9,9,inf,inf,inf,9.475695510222628e-16,0.0,0.0,6,6,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,215,8,8,6,6,6,6,4,6,6,6,6,8,8,0,0,0,0,0,0,8,8,8,inf,inf,inf,5.03539200730938e-16,0.0,0.0,15,15,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,216,5,8,5,5,5,5,1,5,1,5,5,8,8,0,0,0,0,0,0,8,8,8,inf,inf,inf,4.449643389051753e-16,0.0,0.0,10,10,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,217,4,4,2,2,2,2,0,2,1,2,2,3,3,0,0,0,1,1,0,3,3,3,3.3620778732274716e+16,5617792939252055.0,1.2610521312623902e+16,4.1027585493109925e-16,7.402075664331125e-17,6.588540577080129e-17,1,1,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,218,6,12,2,2,2,2,0,2,1,2,2,3,3,0,0,0,9,9,0,3,3,3,3012547809776781.5,4953467257183559.0,2019218029833094.2,2.2204460492503128e-16,2.445140397387045e-16,2.4188663170435907e-16,1,1,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,219,7,9,5,5,5,5,4,5,4,5,5,9,9,0,0,0,0,0,0,9,9,9,inf,inf,inf,3.5811493129525166e-15,0.0,0.0,10,10,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,220,6,4,6,6,6,4,3,6,3,4,4,4,4,0,0,0,0,0,0,4,4,4,inf,inf,inf,1.0636846082283447e-16,0.0,0.0,6,15,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,221,7,5,7,7,7,5,4,7,4,5,5,5,5,0,0,0,0,0,0,5,5,5,inf,inf,inf,1.5726607055657628e-16,0.0,0.0,10,21,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,222,3,4,3,3,3,3,2,3,2,3,3,4,4,0,0,0,0,0,0,4,4,4,inf,inf,inf,1.5045829081420089e-15,0.0,0.0,3,3,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,223,8,7,7,7,7,7,4,7,4,7,7,7,7,0,0,0,0,0,0,7,7,7,inf,inf,inf,2.262436708235979e-16,0.0,0.0,21,21,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,224,3,13,3,3,3,3,1,3,1,3,3,6,6,0,0,0,7,7,0,6,6,6,5644064458021626.0,6372418412419634.0,3295873403158803.5,6.854710783345414e-15,1.1138309414922683e-16,1.0236390325665122e-16,3,3,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,225,7,14,5,5,5,5,0,5,1,5,5,14,14,0,0,0,0,0,0,14,14,14,inf,inf,inf,1.390425030081376e-15,0.0,0.0,10,10,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,226,6,14,2,2,2,2,0,2,1,2,2,3,3,0,0,0,11,11,0,3,3,3,2.0703414420149908e+16,1.0680491131856066e+17,6333608301705857.0,2.5133742693021536e-16,4.522554222887715e-16,4.811922113272778e-16,1,1,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,227,6,2,5,5,5,2,3,5,4,2,2,2,2,0,0,0,0,0,0,2,2,2,inf,inf,inf,8.777083671441753e-17,0.0,0.0,1,10,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,228,7,12,7,7,7,7,3,7,3,7,7,12,12,0,0,0,0,0,0,12,12,12,inf,inf,inf,7.096480693309499e-16,0.0,0.0,21,21,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,229,9,2,9,9,9,2,7,9,7,2,2,2,2,0,0,0,0,0,0,2,2,2,inf,inf,inf,1.415262216750919e-16,0.0,0.0,1,36,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,230,9,8,9,9,9,8,4,9,4,8,8,8,8,0,0,0,0,0,0,8,8,8,inf,inf,inf,2.0893084587833932e-16,0.0,0.0,28,36,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,231,9,3,7,7,7,3,2,7,4,3,3,3,3,0,0,0,0,0,0,3,3,3,inf,inf,inf,2.0432244160274632e-16,0.0,0.0,3,21,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,232,7,7,7,7,7,7,2,7,2,7,7,7,7,0,0,0,0,0,0,7,7,7,inf,inf,inf,4.361397787893331e-16,0.0,0.0,21,21,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,233,3,7,2,2,2,2,2,2,3,2,2,3,3,0,0,0,4,4,0,3,3,3,4081686314653087.0,5859024259598151.0,7637306890612917.0,1.0235750533041804e-15,1.751325984906718e-16,1.8356551652381336e-16,1,1,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,234,6,4,3,3,3,3,1,3,3,3,3,4,4,0,0,0,0,0,0,4,4,4,inf,inf,inf,5.569620285740784e-16,0.0,0.0,3,3,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,235,3,6,2,2,2,2,0,2,1,2,2,3,3,0,0,0,3,3,0,3,3,3,8597267725390892.0,1.1332771446853198e+16,1811105171807827.0,2.5232505577003265e-15,6.41783213486394e-17,7.757096645900188e-17,1,1,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,236,5,12,5,5,5,5,2,5,2,5,5,12,12,0,0,0,0,0,0,12,12,12,inf,inf,inf,1.6968402951141854e-15,0.0,0.0,10,10,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,237,9,7,9,9,9,7,5,9,5,7,7,7,7,0,0,0,0,0,0,7,7,7,inf,inf,inf,2.7177363054424324e-16,0.0,0.0,21,36,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,238,3,5,3,3,3,3,2,3,2,3,3,5,5,0,0,0,0,0,0,5,5,5,inf,inf,inf,2.7562355218746907e-16,0.0,0.0,3,3,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,239,3,14,2,2,2,2,2,2,3,2,2,3,3,0,0,0,11,11,0,3,3,3,2806916355698618.5,3103418670719993.0,1271061744359812.2,9.862021202144892e-17,3.5338504226353334e-16,3.652146150954235e-16,1,1,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,240,6,9,3,3,3,3,1,3,3,3,3,6,6,0,0,0,3,3,0,6,6,6,1548510129985220.5,3003524489708013.0,269786617905202.72,7.545597550373623e-15,1.4675807597774997e-16,1.3763697057096146e-16,3,3,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,241,4,1,1,1,1,1,0,1,1,1,1,1,1,0,0,0,0,0,0,1,1,1,inf,inf,inf,0.0,0.0,0.0,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,242,3,3,2,2,2,2,2,2,3,2,2,3,3,0,0,0,0,0,0,3,3,3,inf,inf,inf,2.8975013051891523e-15,0.0,0.0,1,1,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,243,6,1,6,6,6,1,3,6,3,1,1,1,1,0,0,0,0,0,0,1,1,1,inf,inf,inf,0.0,0.0,0.0,0,15,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,244,5,5,4,4,4,4,3,4,4,4,4,5,5,0,0,0,0,0,0,5,5,5,inf,inf,inf,6.029837433866879e-16,0.0,0.0,6,6,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,245,7,12,5,5,5,5,0,5,2,5,5,12,12,0,0,0,0,0,0,12,12,12,inf,inf,inf,1.1458106486203691e-15,0.0,0.0,10,10,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,246,4,10,4,4,4,4,2,4,2,4,4,10,10,0,0,0,0,0,0,10,10,10,inf,inf,inf,4.672839791599942e-15,0.0,0.0,6,6,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,247,5,2,5,5,5,2,2,5,2,2,2,2,2,0,0,0,0,0,0,2,2,2,inf,inf,inf,5.887846720064156e-17,0.0,0.0,1,10,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,248,8,7,4,4,4,4,2,4,4,4,4,7,7,0,0,0,0,0,0,7,7,7,inf,inf,inf,4.983761073462369e-16,0.0,0.0,6,6,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,249,7,11,6,6,6,6,1,6,2,6,6,11,11,0,0,0,0,0,0,11,11,11,inf,inf,inf,5.237623135562696e-16,0.0,0.0,15,15,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,250,9,8,7,7,7,7,2,7,4,7,7,8,8,0,0,0,0,0,0,8,8,8,inf,inf,inf,1.960541127741299e-16,0.0,0.0,21,21,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,251,6,4,3,3,3,3,2,3,3,3,3,4,4,0,0,0,0,0,0,4,4,4,inf,inf,inf,2.6804857801384256e-15,0.0,0.0,3,3,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,252,9,14,8,8,8,8,1,8,2,8,8,14,14,0,0,0,0,0,0,14,14,14,inf,inf,inf,6.995207248063587e-16,0.0,0.0,28,28,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,253,3,11,2,2,2,2,0,2,1,2,2,3,3,0,0,0,8,8,0,3,3,3,8907505086060158.0,8.298600664746328e+16,2468507621882446.5,3.8484284159040604e-16,4.124836947382167e-16,3.8445205916862377e-16,1,1,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,254,3,4,3,3,3,3,1,3,1,3,3,4,4,0,0,0,0,0,0,4,4,4,inf,inf,inf,3.1577449397385657e-16,0.0,0.0,3,3,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,255,7,4,7,7,7,4,5,7,5,4,4,4,4,0,0,0,0,0,0,4,4,4,inf,inf,inf,2.8657084139363006e-16,0.0,0.0,6,21,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,256,8,7,7,7,7,7,5,7,5,7,7,7,7,0,0,0,0,0,0,7,7,7,inf,inf,inf,3.2676833768243743e-16,0.0,0.0,21,21,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,257,9,3,8,8,8,3,8,8,9,3,3,3,3,0,0,0,0,0,0,3,3,3,inf,inf,inf,9.950039758488661e-17,0.0,0.0,3,28,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,258,3,12,2,2,2,2,0,2,1,2,2,3,3,0,0,0,9,9,0,3,3,3,4956800405765584.0,1.8373738782594936e+16,3696516418557689.0,1.8882973015493426e-15,1.7709053610745388e-16,2.285158030729339e-16,1,1,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,259,3,3,3,3,3,3,1,3,1,3,3,3,3,0,0,0,0,0,0,3,3,3,inf,inf,inf,2.2210765099747483e-16,0.0,0.0,3,3,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,260,5,8,5,5,5,5,3,5,3,5,5,8,8,0,0,0,0,0,0,8,8,8,inf,inf,inf,5.646231018844782e-16,0.0,0.0,10,10,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,261,5,13,5,5,5,5,2,5,2,5,5,13,13,0,0,0,0,0,0,13,13,13,inf,inf,inf,1.1927143093341352e-15,0.0,0.0,10,10,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,262,3,6,1,1,1,1,0,1,2,1,1,1,1,0,0,0,5,5,0,1,1,1,inf,inf,9629919389668368.0,0.0,1.0632441297789198e-16,1.141272595015976e-16,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,263,7,2,4,4,4,2,2,4,2,2,2,2,2,0,0,0,0,0,0,2,2,2,inf,inf,inf,4.388541835720876e-17,0.0,0.0,1,6,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,264,9,8,6,6,6,6,0,6,3,6,6,8,8,0,0,0,0,0,0,8,8,8,inf,inf,inf,7.917340611618503e-16,0.0,0.0,15,15,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,265,3,1,2,2,2,1,0,2,1,1,1,1,1,0,0,0,0,0,0,1,1,1,inf,inf,inf,0.0,0.0,0.0,0,1,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,266,3,9,3,3,3,3,1,3,1,3,3,6,6,0,0,0,3,3,0,6,6,6,2143510492257740.8,1350371872180886.2,292619229426706.56,5.246573938734436e-16,1.7915135046783683e-16,1.6073241217411023e-16,3,3,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,267,9,2,6,6,6,2,1,6,2,2,2,2,2,0,0,0,0,0,0,2,2,2,inf,inf,inf,7.850462293418876e-17,0.0,0.0,1,15,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,268,5,2,3,3,3,2,2,3,4,2,2,2,2,0,0,0,0,0,0,2,2,2,inf,inf,inf,3.8321294114307615e-17,0.0,0.0,1,3,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,269,5,4,5,5,5,4,1,5,1,4,4,4,4,0,0,0,0,0,0,4,4,4,inf,inf,inf,1.7948185745357874e-16,0.0,0.0,6,10,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,270,7,4,6,6,6,4,6,6,6,4,4,4,4,0,0,0,0,0,0,4,4,4,inf,inf,inf,1.4285503836979108e-16,0.0,0.0,6,15,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,271,7,7,7,7,7,7,3,7,3,7,7,7,7,0,0,0,0,0,0,7,7,7,inf,inf,inf,2.4529320945167427e-16,0.0,0.0,21,21,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,272,5,7,3,3,3,3,1,3,3,3,3,6,6,0,0,0,1,1,0,6,6,6,1.098625150180589e+16,6093071054317672.0,3017587052864476.0,6.072426402778021e-16,1.4176572725274303e-16,1.3758205816043897e-16,3,3,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,273,3,9,2,2,2,2,0,2,1,2,2,3,3,0,0,0,6,6,0,3,3,3,1.2829073265269502e+16,3.918072016577215e+16,2723296852834063.0,2.9958026538549765e-15,1.8324847165368e-16,2.24297726635753e-16,1,1,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,274,6,11,4,4,4,4,2,4,4,4,4,10,10,0,0,0,1,1,0,10,10,10,615616651826370.4,1969738867903301.0,790376739862214.4,1.9863339018572473e-15,2.8882921122611424e-17,1.71469477342309e-17,6,6,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,275,4,9,4,4,4,4,3,4,3,4,4,9,9,0,0,0,0,0,0,9,9,9,inf,inf,inf,3.4249618482638923e-15,0.0,0.0,6,6,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,276,7,4,6,6,6,4,0,6,1,4,4,4,4,0,0,0,0,0,0,4,4,4,inf,inf,inf,2.1814277679390443e-16,0.0,0.0,6,15,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,277,5,14,5,5,5,5,4,5,4,5,5,14,14,0,0,0,0,0,0,14,14,14,inf,inf,inf,1.480814568376938e-15,0.0,0.0,10,10,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,278,7,4,6,6,6,4,4,6,4,4,4,4,4,0,0,0,0,0,0,4,4,4,inf,inf,inf,1.4072682907049878e-16,0.0,0.0,6,15,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,279,3,13,1,1,1,1,0,1,2,1,1,1,1,0,0,0,12,12,0,1,1,1,inf,inf,7291281146438963.0,0.0,1.570553464960388e-16,1.4641871453186953e-16,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,280,4,6,1,1,1,1,0,1,2,1,1,1,1,0,0,0,5,5,0,1,1,1,inf,inf,8758394313673820.0,0.0,2.1664347661098975e-16,1.961594514055221e-16,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,281,6,9,6,6,6,6,5,6,5,6,6,9,9,0,0,0,0,0,0,9,9,9,inf,inf,inf,5.081952604405439e-16,0.0,0.0,15,15,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,282,4,13,3,3,3,3,3,3,4,3,3,6,6,0,0,0,7,7,0,6,6,6,612487979963563.6,1238891988439371.5,590476444081838.2,1.369411130239955e-15,1.400671879661206e-16,1.7522636663331223e-16,3,3,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,283,9,1,9,9,9,1,8,9,8,1,1,1,1,0,0,0,0,0,0,1,1,1,inf,inf,inf,0.0,0.0,0.0,0,36,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,284,8,2,4,4,4,2,0,4,2,2,2,2,2,0,0,0,0,0,0,2,2,2,inf,inf,inf,4.906538933386797e-17,0.0,0.0,1,6,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,285,3,13,2,2,2,2,0,2,1,2,2,3,3,0,0,0,10,10,0,3,3,3,1.9679334138427788e+16,1.7942918901880878e+16,5831889703612170.0,5.6123540548161605e-15,2.532558442637807e-16,1.9114531801434171e-16,1,1,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,286,7,5,6,6,6,5,4,6,5,5,5,5,5,0,0,0,0,0,0,5,5,5,inf,inf,inf,2.895204867103084e-16,0.0,0.0,10,15,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,287,6,13,1,1,1,1,1,1,1,1,1,1,1,0,0,0,12,12,0,1,1,1,inf,inf,1.6853633038274326e+16,0.0,2.918488583056398e-16,3.0149791682178783e-16,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,288,5,10,3,3,3,3,0,3,2,3,3,6,6,0,0,0,4,4,0,6,6,6,2464887887653200.5,1033896439850339.0,231350430233248.34,1.5263895847333394e-15,4.5082041454499574e-17,8.316019237469131e-17,3,3,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,289,3,3,1,1,1,1,0,1,2,1,1,1,1,0,0,0,2,2,0,1,1,1,inf,inf,3.7851590755491144e+16,0.0,2.1483711613877762e-16,2.740487885514212e-16,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,290,9,9,1,1,1,1,1,1,4,1,1,1,1,0,0,0,8,8,0,1,1,1,inf,inf,1.2269171214609916e+16,0.0,1.4455766407047018e-16,1.9677038190997737e-16,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,291,7,4,7,7,7,4,2,7,2,4,4,4,4,0,0,0,0,0,0,4,4,4,inf,inf,inf,2.592724655935437e-16,0.0,0.0,6,21,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,292,3,5,3,3,3,3,2,3,2,3,3,5,5,0,0,0,0,0,0,5,5,5,inf,inf,inf,5.495081850415975e-16,0.0,0.0,3,3,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,293,7,3,5,5,5,3,3,5,4,3,3,3,3,0,0,0,0,0,0,3,3,3,inf,inf,inf,8.065990284488198e-17,0.0,0.0,3,10,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,294,6,5,4,4,4,4,1,4,2,4,4,5,5,0,0,0,0,0,0,5,5,5,inf,inf,inf,2.797634725966059e-16,0.0,0.0,6,6,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,295,9,3,8,8,8,3,8,8,9,3,3,3,3,0,0,0,0,0,0,3,3,3,inf,inf,inf,1.0490329160350442e-16,0.0,0.0,3,28,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,296,6,5,6,6,6,5,4,6,4,5,5,5,5,0,0,0,0,0,0,5,5,5,inf,inf,inf,2.5448501323051585e-16,0.0,0.0,10,15,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,297,4,8,2,2,2,2,0,2,1,2,2,3,3,0,0,0,5,5,0,3,3,3,996603910680389.4,1623006028844912.2,2753111467467290.0,6.404865948280894e-16,3.020789340901367e-17,4.5625860585695296e-17,1,1,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,298,5,4,4,4,4,4,4,4,4,4,4,4,4,0,0,0,0,0,0,4,4,4,inf,inf,inf,2.222520025622519e-16,0.0,0.0,6,6,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,self_adjoint,299,6,14,1,1,1,1,1,1,4,1,1,1,1,0,0,0,13,13,0,1,1,1,inf,inf,1.03956365069107e+16,0.0,1.9944343953313352e-16,2.0289091226401856e-16,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,0,4,14,3,1,1,1,1,3,1,3,1,3,3,0,0,0,11,11,0,3,3,3,3052052684594273.0,3599514513308028.5,3800892091519983.0,0.7071067811865476,1.5115580427125228e-16,7.590389672808584e-17,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,1,7,8,7,6,6,6,6,7,6,7,6,8,8,0,0,0,0,0,0,8,8,8,inf,inf,inf,0.8555318707658836,0.0,0.0,15,15,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,2,4,13,1,2,0,0,0,1,2,1,2,2,2,0,0,0,11,11,0,2,2,2,6822436230845450.0,1.1943542733243634e+16,5214426047660555.0,0.7071067811865475,1.564699669125403e-16,2.3613529534213335e-16,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,3,8,11,8,7,7,7,7,8,7,8,7,10,9,1,1,1,1,2,1,9,9,9,1.1975301442060454e+16,7143412780382626.0,868048466541149.4,0.8294447464453835,2.0706698976920383e-16,1.1121731662501284e-16,21,21,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,4,9,2,8,4,4,0,4,8,4,2,2,2,2,0,0,0,0,0,0,2,2,2,inf,inf,inf,0.7071067811865476,0.0,0.0,0,6,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,5,5,8,4,5,4,4,4,4,5,4,5,8,8,0,0,0,0,0,0,8,8,8,inf,inf,inf,0.9586032439585719,0.0,0.0,6,6,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,6,9,12,8,9,8,8,8,8,9,8,9,11,11,0,0,0,1,1,0,11,11,11,6523733501472611.0,3353567559293915.5,2539413045905234.0,0.9139612367128787,6.126590872796607e-17,8.587251078579023e-17,28,28,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,7,6,10,1,5,0,0,0,1,5,1,5,5,5,0,0,0,5,5,0,5,5,5,5530540886316700.0,4002958631776890.5,1243689826092237.0,0.7071067811865478,8.968731079758327e-17,1.597720097202179e-16,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,8,3,2,1,1,1,1,1,1,1,1,1,1,1,0,0,0,1,1,0,1,1,1,inf,inf,1.7181292734349612e+16,0.0,1.5403174110193935e-17,2.2314195685314818e-17,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,9,5,13,5,3,3,3,3,5,3,5,3,12,11,1,1,1,1,2,1,11,11,11,3.0821181525258956e+16,304462523671360.56,123915600301426.75,0.9983367739308162,1.5544977593082245e-16,1.607306786598672e-16,3,3,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,10,3,12,2,1,1,1,1,2,1,2,1,2,2,0,0,0,10,10,0,2,2,2,9.914271672323917e+16,5.8801177987522024e+16,5194658485433337.0,0.7071067811865479,8.633421249484526e-17,8.886209417087895e-17,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,11,3,8,3,1,1,1,1,3,1,3,1,3,3,0,0,0,5,5,0,3,3,3,5461610130137794.0,7301315824978410.0,3730484087528317.0,0.7071067811865475,3.293195927763197e-16,3.1532615865442934e-16,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,12,5,6,4,4,4,4,4,4,4,4,4,6,6,0,0,0,0,0,0,6,6,6,inf,inf,inf,0.900318077958385,0.0,0.0,6,6,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,13,4,7,2,3,2,2,2,2,3,2,3,6,5,1,1,1,1,2,1,5,5,5,8588904968350777.0,3427617315232277.0,903097657839575.1,0.7071067811865479,9.462552920798997e-17,1.2782751992991814e-16,1,1,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,14,4,8,3,3,2,2,2,3,3,3,3,8,8,0,0,0,0,0,0,8,8,8,inf,inf,inf,0.9995762528320584,0.0,0.0,1,1,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,15,7,14,7,2,2,2,2,7,2,7,2,13,13,0,0,0,1,1,0,13,13,13,868606549705493.4,276719589251827.22,384952030522119.6,0.9143622355652458,7.85201959427431e-17,1.0805115910198245e-16,1,1,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,16,9,2,7,9,7,0,7,7,9,2,2,2,2,0,0,0,0,0,0,2,2,2,inf,inf,inf,0.7071067811865475,0.0,0.0,0,21,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,17,7,10,4,2,2,2,2,4,2,4,2,8,7,1,1,1,2,3,1,7,7,7,55595919012245.805,853814464839004.5,794061205017324.9,0.7071067811865476,2.403707799473601e-16,1.8657579716159495e-16,1,1,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,18,3,1,3,2,2,0,2,3,2,1,1,1,1,0,0,0,0,0,0,1,1,1,inf,inf,inf,0.7071067811865476,0.0,0.0,0,1,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,19,7,13,6,1,0,0,0,6,1,6,1,6,6,0,0,0,7,7,0,6,6,6,2536583829508491.5,2700434874863381.5,2007466456567426.2,0.7071067811865477,1.9657499673508538e-16,1.3971675283498239e-16,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,20,8,13,3,3,1,1,1,3,3,3,3,9,9,0,0,0,4,4,0,9,9,9,1323211650116939.5,1024300456450335.0,862128846304089.9,0.7071067811865478,2.5153838917169283e-16,2.6342196153506932e-16,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,21,8,8,5,2,2,2,2,5,2,5,2,8,8,0,0,0,0,0,0,8,8,8,inf,inf,inf,0.8102531593175387,0.0,0.0,1,1,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,22,8,14,7,4,4,4,4,7,4,7,4,14,13,1,1,1,0,1,1,13,13,13,inf,3470158187503566.5,670561100235907.2,0.9546899398586846,4.2278754341330815e-17,4.2679373390747634e-17,6,6,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,23,5,12,5,3,3,3,3,5,3,5,3,10,10,0,0,0,2,2,0,10,10,10,1471445200736802.2,1901261171095963.5,2095847692150233.8,0.9570906510552326,4.591906039978743e-16,6.439736975110242e-16,3,3,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,24,6,6,3,1,0,0,0,3,1,3,1,3,3,0,0,0,3,3,0,3,3,3,530860798640109.06,3454232910588339.5,315910506434489.56,0.7071067811865476,3.929227775720879e-16,2.959424669987806e-16,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,25,3,10,2,1,1,1,1,2,1,2,1,2,2,0,0,0,8,8,0,2,2,2,9766601983037408.0,5788421303681665.0,4181092059394233.0,0.7071067811865477,2.9765736014124655e-16,3.154556111321686e-16,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,26,9,9,8,8,7,3,7,8,8,6,6,8,8,0,0,0,1,1,0,8,8,8,2303299128619247.5,2452342548706625.5,1971948196619832.2,0.8768729172749868,5.4166838294403334e-17,1.0730543666753622e-17,3,21,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,27,3,5,1,1,0,0,0,1,1,1,1,1,1,0,0,0,4,4,0,1,1,1,inf,1.2588047543124267e+17,1.786466035666092e+16,0.7071067811865474,9.475398562988561e-17,5.939879338475538e-17,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,28,8,11,6,6,6,6,6,6,6,6,6,11,10,1,1,1,0,1,1,10,10,10,inf,3219254903280203.5,2787622604700277.5,0.9270864972335972,2.273519539753401e-17,5.037939655288973e-17,15,15,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,29,5,10,3,1,0,0,0,3,1,3,1,3,3,0,0,0,7,7,0,3,3,3,6501195842918794.0,4378575334387355.0,5631315390908698.0,0.7071067811865477,3.0351898954901945e-16,2.1286430064092354e-16,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,30,6,1,5,2,2,0,2,5,2,1,1,1,1,0,0,0,0,0,0,1,1,1,inf,inf,inf,0.7071067811865476,0.0,0.0,0,1,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,31,4,2,4,3,3,0,3,4,3,2,2,2,2,0,0,0,0,0,0,2,2,2,inf,inf,inf,0.7504034929323132,0.0,0.0,0,3,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,32,4,6,1,2,1,1,1,1,2,1,2,2,2,0,0,0,4,4,0,2,2,2,7557589489053346.0,4051733216425683.0,4454597153300335.5,0.7071067811865475,1.3018760662706162e-16,7.759119403790402e-17,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,33,5,11,3,1,1,1,1,3,1,3,1,3,3,0,0,0,8,8,0,3,3,3,8219683151510736.0,4814379739535787.0,6168345280823518.0,0.7071067811865472,2.0752690469867538e-16,1.0384429384086195e-16,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,34,4,5,1,2,0,0,0,1,2,1,2,2,2,0,0,0,3,3,0,2,2,2,4032021656926292.0,6053634547601669.0,5551032882597419.0,0.7071067811865477,2.1257751699809257e-16,2.1002056972259458e-16,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,35,9,11,8,5,5,5,5,8,5,8,5,11,11,0,0,0,0,0,0,11,11,11,inf,inf,inf,0.9115267923178164,0.0,0.0,10,10,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,36,3,13,2,2,2,2,2,2,2,2,2,4,3,1,1,1,9,10,1,3,3,3,inf,9382991288467904.0,2366164201044266.5,2.4537192045500274e-17,7.023290315591284e-17,1.0731772168191081e-16,1,1,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,37,8,7,6,6,4,4,4,6,6,6,6,7,7,0,0,0,0,0,0,7,7,7,inf,inf,inf,0.7847255948322787,0.0,0.0,6,6,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,38,7,13,4,2,1,1,1,4,2,4,2,8,8,0,0,0,5,5,0,8,8,8,2687475931783492.5,2528662554019553.0,1184013743405182.0,0.7071067811865478,2.0613155963682057e-16,1.5715146079349656e-16,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,39,5,2,2,2,0,0,0,2,2,2,2,2,2,0,0,0,0,0,0,2,2,2,inf,inf,inf,0.7071067811865477,0.0,0.0,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,40,7,1,7,5,5,0,5,7,5,1,1,1,1,0,0,0,0,0,0,1,1,1,inf,inf,inf,0.7071067811865476,0.0,0.0,0,10,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,41,6,14,1,1,0,0,0,1,1,1,1,1,1,0,0,0,13,13,0,1,1,1,inf,1.0640482535188462e+16,1.4763700495440284e+16,0.7071067811865474,8.36894875032084e-17,1.1624525770562018e-16,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,42,8,10,3,5,0,0,0,3,5,3,5,10,10,0,0,0,0,0,0,10,10,10,inf,inf,inf,0.7071067811865481,0.0,0.0,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,43,4,2,4,1,1,1,1,4,1,2,1,2,2,0,0,0,0,0,0,2,2,2,inf,inf,inf,0.7071067811865475,0.0,0.0,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,44,8,9,4,6,2,2,2,4,6,4,6,8,8,0,0,0,1,1,0,8,8,8,3646792741383257.5,4823918284527739.0,3258655165234214.5,0.7362738494301628,5.875172512091024e-17,6.388116911383185e-17,1,1,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,45,9,8,9,7,7,5,7,9,7,7,7,8,8,0,0,0,0,0,0,8,8,8,inf,inf,inf,0.7760093266063781,0.0,0.0,10,21,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,46,9,13,5,6,4,4,4,5,6,5,6,13,13,0,0,0,0,0,0,13,13,13,inf,inf,inf,0.9245794746764223,0.0,0.0,6,6,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,47,3,4,3,1,1,1,1,3,1,3,1,3,3,0,0,0,1,1,0,3,3,3,8306263115387933.0,5596384643871312.0,7195117990549889.0,0.707106781186548,1.4063702188220696e-16,8.601676944760505e-17,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,48,5,9,2,4,1,1,1,2,4,2,4,8,8,0,0,0,1,1,0,8,8,8,1116146852145484.4,3866071797465609.0,1.0618859723624334e+16,0.7071067811865482,3.641968548487679e-17,1.9366351534809458e-17,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,49,6,14,4,5,3,3,3,4,5,4,5,13,13,0,0,0,1,1,0,13,13,13,3295254503063578.0,856028190667042.8,671202473539744.5,0.9699398091634418,1.4343947622130493e-16,1.2151197932325683e-16,3,3,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,50,3,11,2,3,2,2,2,2,3,2,3,6,5,1,1,1,5,6,1,5,5,5,4988150762024435.0,6124685561721384.0,2480440891074708.0,0.7071067811865476,1.0159997148498079e-16,5.349533328670016e-17,1,1,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,51,5,1,2,5,2,0,2,2,5,1,1,1,1,0,0,0,0,0,0,1,1,1,inf,inf,inf,0.7071067811865476,0.0,0.0,0,1,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,52,4,10,2,4,2,2,2,2,4,2,4,8,7,1,1,1,2,3,1,7,7,7,56168903374740.49,166323361807502.34,108996670181125.03,0.7071067811865517,1.064356598397232e-16,1.900753510234024e-16,1,1,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,53,7,6,5,2,2,1,2,5,2,4,2,4,4,0,0,0,2,2,0,4,4,4,2183192196796807.0,2029564628737204.0,1146749014390111.8,0.8618434627342342,1.2763857047416127e-16,1.22624818813254e-16,0,1,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,54,8,2,6,7,6,1,6,6,7,2,2,2,2,0,0,0,0,0,0,2,2,2,inf,inf,inf,0.667360822730524,0.0,0.0,0,15,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,55,5,3,5,2,2,0,2,5,2,3,2,3,3,0,0,0,0,0,0,3,3,3,inf,inf,inf,0.7071067811865477,0.0,0.0,0,1,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,56,9,9,5,7,5,5,5,5,7,5,7,8,8,0,0,0,1,1,0,8,8,8,7739648410364652.0,7312816489091353.0,1538695928638364.8,0.8511002100758477,4.5241930812311546e-17,2.706406255885606e-17,10,10,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,57,6,6,5,1,0,0,0,5,1,5,1,5,5,0,0,0,1,1,0,5,5,5,4311883188125271.0,3176595120761343.5,3194285141241973.0,0.7071067811865478,1.2569583126873603e-16,1.856056539558131e-16,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,58,5,12,1,1,1,1,1,1,1,1,1,1,1,0,0,0,11,11,0,1,1,1,inf,inf,7208902743348877.0,0.0,7.186646220318982e-17,1.3581187683080914e-16,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,59,7,8,5,7,5,5,5,5,7,5,7,8,8,0,0,0,0,0,0,8,8,8,inf,inf,inf,0.7942109125521438,0.0,0.0,10,10,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,60,6,12,5,5,4,4,4,5,5,5,5,10,9,1,1,1,2,3,1,9,9,9,3162212678727109.0,2314375225665139.5,1222625848131017.5,0.8845317100168407,1.634109991536856e-16,9.056269739305577e-17,6,6,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,61,3,7,2,1,0,0,0,2,1,2,1,2,2,0,0,0,5,5,0,2,2,2,3513716534781912.5,1.117044580517656e+16,3139237454982852.0,0.7071067811865475,9.386067744806715e-17,1.0546359033586706e-16,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,62,9,13,8,3,3,3,3,8,3,8,3,11,10,1,1,1,2,3,1,10,10,10,4115210405603152.5,2151456157677314.2,1141162282871670.0,0.7585918483224958,1.7968012060585126e-16,7.069818122398884e-17,3,3,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,63,4,7,3,4,3,3,3,3,4,3,4,7,6,1,1,1,0,1,1,6,6,6,inf,4081859473671954.5,3349631615490415.5,0.7947871611262711,1.1686462044204017e-15,1.4208918223680013e-15,3,3,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,64,5,12,1,2,1,1,1,1,2,1,2,2,2,0,0,0,10,10,0,2,2,2,1.599487930810927e+16,2.5900118965590724e+16,3033136927064755.0,0.7071067811865475,2.288805893195897e-16,2.645976166241695e-16,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,65,3,2,2,1,0,0,0,2,1,2,1,2,2,0,0,0,0,0,0,2,2,2,inf,inf,inf,0.7071067811865476,0.0,0.0,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,66,6,7,5,3,3,3,3,5,3,5,3,7,6,1,1,1,0,1,1,6,6,6,inf,1.1833827216932116e+16,1.2331745794664596e+16,0.7974654782540233,2.3625929458773443e-16,2.904305749519042e-16,3,3,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,67,4,3,1,2,0,0,0,1,2,1,2,2,2,0,0,0,1,1,0,2,2,2,2715620936544025.5,1644291797251089.0,4099555285260487.5,0.7071067811865476,7.160182137644478e-17,4.235025769085287e-17,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,68,8,9,7,7,6,6,6,7,7,7,7,9,8,1,1,1,0,1,1,8,8,8,inf,2649517727303448.0,1852958366723922.2,0.8446553112639688,1.6055978140094985e-16,1.4598356429667226e-16,15,15,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,69,8,3,8,3,3,1,3,8,3,3,3,3,3,0,0,0,0,0,0,3,3,3,inf,inf,inf,0.7078906033258373,0.0,0.0,0,3,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,70,7,14,5,3,3,3,3,5,3,5,3,12,12,0,0,0,2,2,0,12,12,12,572408894239330.6,114980030093341.11,34266826203821.742,0.9992976030344595,1.0169627675056645e-16,6.76023326864095e-17,3,3,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,71,3,6,3,1,1,1,1,3,1,3,1,3,3,0,0,0,3,3,0,3,3,3,9773897269014928.0,9701463991726870.0,7742090141193865.0,0.7071067811865493,1.4530051311592573e-16,1.1756328559135176e-16,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,72,5,3,4,1,0,0,0,4,1,3,1,3,3,0,0,0,0,0,0,3,3,3,inf,inf,inf,0.7071067811865478,0.0,0.0,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,73,5,13,1,3,1,1,1,1,3,1,3,3,3,0,0,0,10,10,0,3,3,3,6768828319284462.0,9743216261641270.0,3647194500052268.0,0.7071067811865475,3.9223628596045133e-16,4.156910698385226e-16,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,74,4,1,2,3,1,0,1,2,3,1,1,1,1,0,0,0,0,0,0,1,1,1,inf,inf,inf,0.7071067811865476,0.0,0.0,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,75,8,5,8,2,2,1,2,8,2,5,2,5,5,0,0,0,0,0,0,5,5,5,inf,inf,inf,0.8661368082666155,0.0,0.0,0,1,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,76,4,2,4,3,3,0,3,4,3,2,2,2,2,0,0,0,0,0,0,2,2,2,inf,inf,inf,0.7189010639014415,0.0,0.0,0,3,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,77,4,12,4,3,3,3,3,4,3,4,3,11,9,2,2,2,1,3,2,9,9,9,526388432259716.06,544630795523764.6,528077151351384.2,0.9410212551131986,1.946258983615629e-16,1.8322599568095706e-16,3,3,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,78,9,9,8,8,8,8,8,8,8,8,8,9,9,0,0,0,0,0,0,9,9,9,inf,inf,inf,0.8278873932796623,0.0,0.0,28,28,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,79,9,3,6,3,2,0,2,6,3,3,2,3,3,0,0,0,0,0,0,3,3,3,inf,inf,inf,0.7071067811865472,0.0,0.0,0,1,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,80,8,11,7,1,0,0,0,7,1,7,1,7,7,0,0,0,4,4,0,7,7,7,8608495069837319.0,1078243894639805.9,714231314399203.1,0.7071067811865479,1.8864378156943473e-16,1.8788408333283765e-16,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,81,8,2,6,7,5,0,5,6,7,2,2,2,2,0,0,0,0,0,0,2,2,2,inf,inf,inf,0.7071067811865476,0.0,0.0,0,10,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,82,3,10,3,2,2,2,2,3,2,3,2,6,5,1,1,1,4,5,1,5,5,5,2939773366325562.0,4199714633284591.5,1546875858695818.8,0.7071067811865479,9.400193306257473e-16,5.806859846696747e-16,1,1,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,83,3,2,3,2,2,1,2,3,2,2,2,2,2,0,0,0,0,0,0,2,2,2,inf,inf,inf,0.9453301349040601,0.0,0.0,0,1,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,84,6,12,1,2,1,1,1,1,2,1,2,2,2,0,0,0,10,10,0,2,2,2,2.382332824342014e+16,3.0417317148393316e+16,3641074881595121.0,0.7071067811865474,3.369194246797139e-16,3.5560160844825405e-16,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,85,8,6,6,2,2,1,2,6,2,5,2,5,5,0,0,0,1,1,0,5,5,5,1.1522682484739336e+16,3734985672819363.0,2523162254519744.5,0.9111259698982613,1.1287608411557137e-16,6.530342176641029e-17,0,1,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,86,6,14,3,3,3,3,3,3,3,3,3,9,6,3,3,3,5,8,3,6,6,6,inf,4774898169948778.0,1873623934205594.0,1.2979486422202076e-16,9.123287904058227e-17,1.0138210001724604e-16,3,3,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,87,5,2,4,5,4,0,4,4,5,2,2,2,2,0,0,0,0,0,0,2,2,2,inf,inf,inf,0.7071067811865474,0.0,0.0,0,6,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,88,3,7,3,2,2,2,2,3,2,3,2,5,5,0,0,0,2,2,0,5,5,5,3513155543193234.0,2546895411710364.0,1935077417506235.2,0.8207798977553384,2.7430471538599392e-17,2.831115233109741e-17,1,1,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,89,5,5,3,1,0,0,0,3,1,3,1,3,3,0,0,0,2,2,0,3,3,3,8875158535390714.0,8144010321900112.0,4898934760916614.0,0.7071067811865475,1.724842543996564e-16,1.0954297562988043e-16,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,90,6,1,6,5,5,0,5,6,5,1,1,1,1,0,0,0,0,0,0,1,1,1,inf,inf,inf,0.7071067811865476,0.0,0.0,0,10,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,91,8,12,8,2,2,2,2,8,2,8,2,12,12,0,0,0,0,0,0,12,12,12,inf,inf,inf,0.8381541987542286,0.0,0.0,1,1,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,92,9,14,5,1,1,1,1,5,1,5,1,5,5,0,0,0,9,9,0,5,5,5,3778606065738878.0,1709487927591362.5,1963104676564744.0,0.7071067811865479,1.92087819609765e-16,2.512217913956791e-16,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,93,6,1,1,5,1,0,1,1,5,1,1,1,1,0,0,0,0,0,0,1,1,1,inf,inf,inf,0.7071067811865476,0.0,0.0,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,94,8,4,6,6,6,2,6,6,6,4,4,4,4,0,0,0,0,0,0,4,4,4,inf,inf,inf,0.8014986556953128,0.0,0.0,1,15,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,95,3,6,1,2,0,0,0,1,2,1,2,2,2,0,0,0,4,4,0,2,2,2,9005641679724696.0,1.8373526557614416e+16,8654585825681046.0,0.7071067811865476,1.8516950442302585e-16,1.7078265337650663e-16,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,96,4,8,3,2,1,1,1,3,2,3,2,6,6,0,0,0,2,2,0,6,6,6,5747501799623250.0,3063353348196670.5,646460340064484.5,0.7071067811865479,5.486789352533687e-17,4.4212531445507024e-17,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,97,9,4,5,8,5,1,5,5,8,4,4,4,4,0,0,0,0,0,0,4,4,4,inf,inf,inf,0.7400915017224946,0.0,0.0,0,10,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,98,3,10,2,2,2,2,2,2,2,2,2,4,3,1,1,1,6,7,1,3,3,3,inf,1.1210465017930542e+18,7272106632711780.0,3.9907528222351395e-17,1.2777182927248252e-16,1.271778976482353e-16,1,1,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,99,7,14,6,4,3,3,3,6,4,6,4,13,13,0,0,0,1,1,0,13,13,13,5047460486293856.0,2297925472097020.0,1301439933740236.0,0.9873261632303412,2.6963119890960543e-17,1.5756868133482713e-17,3,3,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,100,4,7,4,2,2,2,2,4,2,4,2,6,6,0,0,0,1,1,0,6,6,6,956090219793663.0,1443906264237664.5,2479664798215853.5,0.9074397502269584,1.7204318606627237e-16,1.03390203020846e-16,1,1,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,101,4,8,3,3,3,3,3,3,3,3,3,6,6,0,0,0,2,2,0,6,6,6,1407563867241842.8,174315485500033.78,512643618978426.9,0.9997227840178147,1.291469645412966e-16,9.804494217007691e-17,3,3,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,102,7,13,3,5,2,2,2,3,5,3,5,11,11,0,0,0,2,2,0,11,11,11,4294235089675680.5,1693581290505972.2,790803139029526.0,0.9356612864577457,9.013134560028871e-17,4.1088565973868945e-17,1,1,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,103,4,11,4,2,2,2,2,4,2,4,2,8,7,1,1,1,3,4,1,7,7,7,802810333440057.6,1850114235608766.5,727196910372558.8,0.7071067811865478,1.1329036223598842e-16,5.3280105397743865e-17,1,1,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,104,7,5,4,4,2,2,2,4,4,4,4,4,4,0,0,0,1,1,0,4,4,4,1.3483760604830292e+16,4683395010973100.0,2657823203419996.5,0.7071067811865476,2.836494321692899e-16,3.090298913820208e-16,1,1,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,105,4,5,2,2,0,0,0,2,2,2,2,4,4,0,0,0,1,1,0,4,4,4,8589991216211634.0,3295054987679253.0,3343304801510181.5,0.7071067811865476,2.452409650354486e-16,2.1220808394472644e-16,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,106,3,13,2,1,1,1,1,2,1,2,1,2,2,0,0,0,11,11,0,2,2,2,5752960833739852.0,7484911648645786.0,4716526477297136.0,0.7071067811865478,2.7301481491148965e-16,2.8245499098867816e-16,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,107,8,10,4,6,4,4,4,4,6,4,6,10,10,0,0,0,0,0,0,10,10,10,inf,inf,inf,0.8364811221371212,0.0,0.0,6,6,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,108,7,11,5,5,4,4,4,5,5,5,5,9,9,0,0,0,2,2,0,9,9,9,970647119887612.5,1229955937649168.2,439043881350835.0,0.9318496944036805,7.762899254203021e-17,4.2618470148094504e-17,6,6,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,109,7,12,7,2,2,2,2,7,2,7,2,11,11,0,0,0,1,1,0,11,11,11,7072014912455374.0,1370087892362270.5,811847875527081.5,0.9005588353988105,4.886946554724159e-16,2.2862039444316417e-16,1,1,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,110,7,8,6,2,1,1,1,6,2,6,2,8,8,0,0,0,0,0,0,8,8,8,inf,inf,inf,0.7071067811865477,0.0,0.0,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,111,7,7,4,3,0,0,0,4,3,4,3,6,6,0,0,0,1,1,0,6,6,6,4540556420795756.0,3105610018733604.0,3946215873903743.0,0.7071067811865479,1.9229653332048703e-16,2.3451831250655215e-16,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,112,3,1,3,2,2,1,2,3,2,1,1,1,1,0,0,0,0,0,0,1,1,1,inf,inf,inf,0.0,0.0,0.0,0,1,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,113,8,9,6,8,6,6,6,6,8,6,8,9,9,0,0,0,0,0,0,9,9,9,inf,inf,inf,0.8709644300170947,0.0,0.0,15,15,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,114,4,8,3,1,0,0,0,3,1,3,1,3,3,0,0,0,5,5,0,3,3,3,3513306248091333.0,2358672769671260.5,2176855858673434.2,0.7071067811865476,1.7840282670557416e-16,8.540254454570901e-17,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,115,8,2,7,2,1,0,1,7,2,2,2,2,2,0,0,0,0,0,0,2,2,2,inf,inf,inf,0.7071067811865474,0.0,0.0,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,116,6,13,5,5,4,4,4,5,5,5,5,11,10,1,1,1,2,3,1,10,10,10,1922987037240736.0,5825469534581371.0,844756024965313.8,0.8221660227496855,1.123695719809766e-16,7.087249632407505e-17,6,6,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,117,5,4,3,3,3,3,3,3,3,3,3,4,4,0,0,0,0,0,0,4,4,4,inf,inf,inf,0.8772511337026117,0.0,0.0,3,3,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,118,5,5,4,5,4,3,4,4,5,4,4,5,5,0,0,0,0,0,0,5,5,5,inf,inf,inf,0.8116702149909911,0.0,0.0,3,6,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,119,9,3,6,6,5,0,5,6,6,3,3,3,3,0,0,0,0,0,0,3,3,3,inf,inf,inf,0.7207516574874344,0.0,0.0,0,10,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,120,4,2,4,3,3,0,3,4,3,2,2,2,2,0,0,0,0,0,0,2,2,2,inf,inf,inf,0.792542252182366,0.0,0.0,0,3,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,121,6,10,5,6,5,5,5,5,6,5,6,10,10,0,0,0,0,0,0,10,10,10,inf,inf,inf,0.8895209263497545,0.0,0.0,10,10,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,122,7,2,7,6,6,0,6,7,6,2,2,2,2,0,0,0,0,0,0,2,2,2,inf,inf,inf,0.716952286485485,0.0,0.0,0,15,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,123,5,13,5,4,4,4,4,5,4,5,4,11,11,0,0,0,2,2,0,11,11,11,2556488077394602.5,2279430474514463.0,798535919627769.0,0.9689749395375497,1.2141943606970807e-16,1.0088650849467315e-16,6,6,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,124,8,12,5,3,3,3,3,5,3,5,3,11,11,0,0,0,1,1,0,11,11,11,1610934898152890.5,3059303764090214.5,862691479675952.0,0.9472667612928982,1.5131468055170053e-16,4.866243785722905e-17,3,3,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,125,7,5,2,3,1,1,1,2,3,2,3,4,4,0,0,0,1,1,0,4,4,4,1.060532025822677e+16,8596160924147807.0,1.9216705414590296e+16,0.7071067811865476,7.382140655202949e-17,7.006170700240143e-17,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,126,3,5,2,2,2,2,2,2,2,2,2,3,3,0,0,0,2,2,0,3,3,3,5.399737291749311e+16,5.825834966017249e+16,2569455650155613.5,0.31093204167451166,1.1647707557681185e-16,1.125756068256071e-16,1,1,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,127,7,7,4,2,1,1,1,4,2,4,2,6,6,0,0,0,1,1,0,6,6,6,4955615235557570.0,5181989275694723.0,962773878429238.1,0.7071067811865478,6.061517925306916e-16,3.906415168501851e-16,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,128,7,12,5,3,2,2,2,5,3,5,3,12,12,0,0,0,0,0,0,12,12,12,inf,inf,inf,0.7828218507476405,0.0,0.0,1,1,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,129,8,2,6,4,4,1,4,6,4,2,2,2,2,0,0,0,0,0,0,2,2,2,inf,inf,inf,0.7100184660801253,0.0,0.0,0,6,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,130,6,3,4,3,1,1,1,4,3,3,3,3,3,0,0,0,0,0,0,3,3,3,inf,inf,inf,0.7071067811865474,0.0,0.0,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,131,4,7,3,4,3,3,3,3,4,3,4,6,6,0,0,0,1,1,0,6,6,6,3669841009926842.0,3.3472277222028252e+16,7806574038467399.0,0.9055931511030225,4.4872016081684277e-17,4.872886749718545e-17,3,3,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,132,4,3,3,1,1,0,1,3,1,2,1,2,2,0,0,0,1,1,0,2,2,2,3.5900421511004016e+16,2.3181841504422172e+16,1850462214241974.8,0.7071067811865477,2.2113974377475036e-16,3.0698979194104666e-16,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,133,3,14,2,1,0,0,0,2,1,2,1,2,2,0,0,0,12,12,0,2,2,2,inf,9663711654010972.0,7922117044761467.0,0.7071067811865476,3.823246516236365e-16,1.9871655933852907e-16,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,134,5,2,3,3,3,1,3,3,3,2,2,2,2,0,0,0,0,0,0,2,2,2,inf,inf,inf,0.7225616305798468,0.0,0.0,0,3,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,135,7,14,6,2,2,2,2,6,2,6,2,11,11,0,0,0,3,3,0,11,11,11,3426257244569128.0,1062504852276247.5,286292632263815.44,0.9817205635206178,9.158930112390586e-17,7.301131635284743e-17,1,1,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,136,3,13,3,2,2,2,2,3,2,3,2,6,5,1,1,1,7,8,1,5,5,5,2880142450668905.0,5333847911604368.0,2466216327376608.0,0.7071067811865479,3.9434842283252477e-16,3.458210086866286e-16,1,1,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,137,3,9,2,2,1,1,1,2,2,2,2,4,4,0,0,0,5,5,0,4,4,4,7269332356206162.0,6331364172528303.0,3273437546710919.5,0.7071067811865478,2.297638461856646e-16,2.5056938015455083e-16,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,138,5,9,1,4,0,0,0,1,4,1,4,4,4,0,0,0,5,5,0,4,4,4,3073093026509277.0,2464575017465666.5,3259578735100787.0,0.7071067811865476,1.1170892836039495e-16,1.552153217022776e-16,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,139,9,11,1,2,0,0,0,1,2,1,2,2,2,0,0,0,9,9,0,2,2,2,8752999128109825.0,9247647626696402.0,4568064339510019.0,0.7071067811865474,1.0607152250913263e-16,1.0971743050118702e-16,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,140,3,6,3,2,2,2,2,3,2,3,2,6,5,1,1,1,0,1,1,5,5,5,inf,20269089969062.07,1239532077643591.0,0.7071067811865479,1.7939777060128837e-16,3.2532703194306e-16,1,1,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,141,3,13,2,1,1,1,1,2,1,2,1,2,2,0,0,0,11,11,0,2,2,2,5531351340069272.0,1.3798521896673222e+16,9942831950281528.0,0.7071067811865477,2.391779559867542e-16,2.479894375420667e-16,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,142,4,13,2,4,2,2,2,2,4,2,4,8,7,1,1,1,5,6,1,7,7,7,989332327834977.0,1580252025109843.2,463238034944451.2,0.7071067811865477,1.726749983155421e-16,2.0713454431558117e-16,1,1,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,143,5,5,4,2,2,2,2,4,2,4,2,4,4,0,0,0,1,1,0,4,4,4,6429734880565955.0,1699641880779370.2,1648982252696505.2,0.7465789161470131,1.3739152434066133e-16,4.2880041519717847e-17,1,1,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,144,8,6,7,1,1,1,1,7,1,6,1,6,6,0,0,0,0,0,0,6,6,6,inf,inf,inf,0.7071067811865475,0.0,0.0,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,145,6,1,3,3,1,0,1,3,3,1,1,1,1,0,0,0,0,0,0,1,1,1,inf,inf,inf,0.7071067811865476,0.0,0.0,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,146,5,1,3,4,2,0,2,3,4,1,1,1,1,0,0,0,0,0,0,1,1,1,inf,inf,inf,0.7071067811865476,0.0,0.0,0,1,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,147,5,11,1,5,1,1,1,1,5,1,5,5,5,0,0,0,6,6,0,5,5,5,1064097041746078.0,2743666139566531.5,988881950210675.2,0.7071067811865479,3.265917112609942e-16,3.106079654028642e-16,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,148,3,8,2,1,0,0,0,2,1,2,1,2,2,0,0,0,6,6,0,2,2,2,6447112209700566.0,9419489402426478.0,5529501049909726.0,0.7071067811865475,2.837553235155062e-16,1.6667213854757658e-16,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,149,9,4,6,5,3,0,3,6,5,4,4,4,4,0,0,0,0,0,0,4,4,4,inf,inf,inf,0.7162489597508085,0.0,0.0,0,3,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,150,4,7,4,1,1,1,1,4,1,4,1,4,4,0,0,0,3,3,0,4,4,4,6504230306958444.0,3873535211900648.5,4023305051073245.5,0.7071067811865478,1.8138039578294517e-16,2.1066470308990227e-16,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,151,4,8,3,3,2,2,2,3,3,3,3,7,7,0,0,0,1,1,0,7,7,7,5286725990510630.0,1807174699425702.8,5416263430252924.0,0.8516235302838481,3.438032426748659e-16,1.4164303307102578e-16,1,1,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,152,3,2,1,1,0,0,0,1,1,1,1,1,1,0,0,0,1,1,0,1,1,1,inf,6.586264557107101e+16,5.39178528950125e+16,0.7071067811865476,2.089981769500021e-17,1.2493441621516173e-17,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,153,4,2,4,1,1,1,1,4,1,2,1,2,2,0,0,0,0,0,0,2,2,2,inf,inf,inf,0.7071067811865476,0.0,0.0,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,154,3,10,2,2,1,1,1,2,2,2,2,4,4,0,0,0,6,6,0,4,4,4,1576351855079470.0,1163369708942875.8,1298126666862402.2,0.7071067811865479,9.856890466104176e-17,8.085651760606743e-17,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,155,4,12,4,2,2,2,2,4,2,4,2,8,7,1,1,1,4,5,1,7,7,7,1245899701321778.5,790165721743460.6,563167889875085.6,0.7071067811865478,1.2099351132940743e-16,1.2922811399707513e-16,1,1,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,156,4,7,3,1,0,0,0,3,1,3,1,3,3,0,0,0,4,4,0,3,3,3,1685364014795520.8,1721578414355310.8,7741879980438852.0,0.7071067811865477,3.0458513610354435e-16,2.360978037713769e-16,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,157,8,14,8,5,5,5,5,8,5,8,5,13,13,0,0,0,1,1,0,13,13,13,1.133859466809115e+16,3825815222450446.0,863560035568207.0,0.9108612515033814,1.2765081392584746e-16,7.78012042650626e-17,10,10,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,158,3,9,3,2,2,2,2,3,2,3,2,6,5,1,1,1,3,4,1,5,5,5,3247659981933511.5,1783150265924330.5,692601651492253.9,0.7071067811865476,1.331373086679189e-16,2.0296361544146334e-16,1,1,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,159,6,10,5,4,3,3,3,5,4,5,4,8,8,0,0,0,2,2,0,8,8,8,5808416395456427.0,9909303949565958.0,1836021159996166.2,0.7801527202474603,2.784511012648274e-16,2.0481001624840287e-16,3,3,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,160,4,8,3,2,2,2,2,3,2,3,2,6,5,1,1,1,2,3,1,5,5,5,1799359878561096.8,2874693402724782.0,3498070997335007.0,0.7071067811865475,1.9415964752928407e-16,1.761231512055158e-16,1,1,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,161,9,5,9,6,6,1,6,9,6,5,4,5,5,0,0,0,0,0,0,5,5,5,inf,inf,inf,0.7697322961778439,0.0,0.0,0,15,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,162,8,6,4,3,0,0,0,4,3,4,3,6,6,0,0,0,0,0,0,6,6,6,inf,inf,inf,0.7071067811865478,0.0,0.0,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,163,7,6,7,4,4,3,4,7,4,6,4,6,6,0,0,0,0,0,0,6,6,6,inf,inf,inf,0.8250698479231701,0.0,0.0,3,6,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,164,6,11,3,2,0,0,0,3,2,3,2,6,6,0,0,0,5,5,0,6,6,6,1276843783471238.0,687077479561039.2,699956801183635.5,0.7071067811865479,1.993752083429969e-16,3.220726112761553e-16,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,165,3,9,3,2,2,2,2,3,2,3,2,6,5,1,1,1,3,4,1,5,5,5,3575170396706440.0,1318341011306818.0,555083668454548.75,0.7071067811865479,4.320920616554106e-17,8.623151508299165e-17,1,1,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,166,7,7,6,7,6,5,6,6,7,6,6,7,7,0,0,0,0,0,0,7,7,7,inf,inf,inf,0.821494127614982,0.0,0.0,10,15,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,167,9,7,2,7,0,0,0,2,7,2,6,6,6,0,0,0,1,1,0,6,6,6,7247725059749304.0,3979397476861531.5,7946223989485430.0,0.7071067811865477,2.234230454913618e-16,1.8424727912482902e-16,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,168,9,2,6,5,2,1,2,6,5,2,2,2,2,0,0,0,0,0,0,2,2,2,inf,inf,inf,0.7070436284100868,0.0,0.0,0,1,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,169,3,8,2,1,0,0,0,2,1,2,1,2,2,0,0,0,6,6,0,2,2,2,8033146232688295.0,2.031484430883931e+16,7807639333408962.0,0.7071067811865475,1.706292372697694e-16,1.3569546210622496e-16,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,170,8,13,2,7,2,2,2,2,7,2,7,12,11,1,1,1,1,2,1,11,11,11,223735936820143.9,97943000350689.48,57673136160429.33,0.7071067811865476,1.3446403405685655e-16,7.437328425814938e-17,1,1,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,171,6,3,6,5,5,0,5,6,5,3,3,3,3,0,0,0,0,0,0,3,3,3,inf,inf,inf,0.7161372068632752,0.0,0.0,0,10,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,172,7,13,3,1,1,1,1,3,1,3,1,3,3,0,0,0,10,10,0,3,3,3,7003598989342855.0,9150836723667564.0,4227154648184955.0,0.7071067811865475,4.064514973495225e-16,4.1793015394175245e-16,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,173,9,12,6,4,2,2,2,6,4,6,4,11,11,0,0,0,1,1,0,11,11,11,1.199562796973719e+16,2835565060357655.0,577161227097735.6,0.76720754010246,9.441639282298746e-17,7.016023016768367e-17,1,1,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,174,4,7,4,1,1,1,1,4,1,4,1,4,4,0,0,0,3,3,0,4,4,4,1.2375179827252184e+16,6547027546699173.0,5032234389644282.0,0.7071067811865475,2.7281451570435355e-16,2.1345853048549568e-16,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,175,8,3,8,7,7,0,7,8,7,3,3,3,3,0,0,0,0,0,0,3,3,3,inf,inf,inf,0.7537720333119573,0.0,0.0,0,21,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,176,7,1,6,6,6,0,6,6,6,1,1,1,1,0,0,0,0,0,0,1,1,1,inf,inf,inf,0.7071067811865476,0.0,0.0,0,15,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,177,8,13,5,7,4,4,4,5,7,5,7,12,11,1,1,1,1,2,1,11,11,11,2102285298440969.2,6297294951643365.0,2154407418364711.8,0.8481333423167574,8.018530612820246e-17,5.2719441190082586e-17,6,6,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,178,6,12,2,3,0,0,0,2,3,2,3,6,6,0,0,0,6,6,0,6,6,6,2056369979208323.5,805078197087971.1,744693283970647.4,0.7071067811865478,9.666355372199307e-17,1.1673287611843573e-16,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,179,8,12,5,6,3,3,3,5,6,5,6,12,12,0,0,0,0,0,0,12,12,12,inf,inf,inf,0.7447254678236418,0.0,0.0,3,3,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,180,7,11,5,3,1,1,1,5,3,5,3,9,9,0,0,0,2,2,0,9,9,9,3958979437623894.5,4644537738779713.0,1060802458856589.0,0.7071067811865478,6.827832209435417e-16,8.856879338389546e-16,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,181,7,14,4,1,0,0,0,4,1,4,1,4,4,0,0,0,10,10,0,4,4,4,7611450484876531.0,2649668763834568.0,1664069892736313.8,0.7071067811865476,2.383289856064409e-16,2.1145955135176488e-16,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,182,5,9,4,1,1,1,1,4,1,4,1,4,4,0,0,0,5,5,0,4,4,4,4554861721218778.0,4998803923339081.0,4552522383253219.0,0.7071067811865478,1.5765361104746418e-16,8.615749230300966e-17,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,183,9,12,8,9,8,8,8,8,9,8,9,11,11,0,0,0,1,1,0,11,11,11,3.1325958303692668e+16,5153669448009092.0,1452093036136994.8,0.8776366517998464,8.458792552764463e-17,3.216189524475036e-17,28,28,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,184,7,9,7,4,4,4,4,7,4,7,4,9,9,0,0,0,0,0,0,9,9,9,inf,inf,inf,0.8126600155574597,0.0,0.0,6,6,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,185,7,9,7,1,1,1,1,7,1,7,1,7,7,0,0,0,2,2,0,7,7,7,196458843414207.94,176147471731829.4,240558439731144.0,0.7071067811865477,1.366659244054832e-16,1.8679428762475817e-16,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,186,7,9,7,1,1,1,1,7,1,7,1,7,7,0,0,0,2,2,0,7,7,7,517774783251871.8,911252681901745.5,795381557140018.5,0.7071067811865482,1.1769562698163202e-16,1.1619204407057093e-16,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,187,6,5,3,3,2,2,2,3,3,3,3,5,5,0,0,0,0,0,0,5,5,5,inf,inf,inf,0.7304067448519881,0.0,0.0,1,1,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,188,7,1,3,5,2,0,2,3,5,1,1,1,1,0,0,0,0,0,0,1,1,1,inf,inf,inf,0.7071067811865476,0.0,0.0,0,1,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,189,7,11,2,5,0,0,0,2,5,2,5,10,10,0,0,0,1,1,0,10,10,10,8022028263711.8545,34094622762574.613,5362520359372.947,0.7071067811865479,1.1621323837746616e-16,1.3952651597805658e-16,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,190,6,11,5,5,5,5,5,5,5,5,5,10,9,1,1,1,1,2,1,9,9,9,3.027091826234882e+16,1569797588329419.2,390618595258334.44,0.9905189976595639,6.376900605663388e-17,1.3018476695017848e-16,10,10,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,191,7,4,6,5,4,1,4,6,5,4,4,4,4,0,0,0,0,0,0,4,4,4,inf,inf,inf,0.7497532546924034,0.0,0.0,0,6,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,192,7,10,6,6,6,6,6,6,6,6,6,10,10,0,0,0,0,0,0,10,10,10,inf,inf,inf,0.9039851417119018,0.0,0.0,15,15,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,193,3,6,1,1,0,0,0,1,1,1,1,1,1,0,0,0,5,5,0,1,1,1,inf,2.0683820657138692e+16,1.6117911483773354e+16,0.7071067811865476,1.7826261522425786e-16,1.9999330543310514e-16,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,194,6,13,6,5,5,5,5,6,5,6,5,12,12,0,0,0,1,1,0,12,12,12,4107945901553789.0,2932767143699218.5,2580990806873537.5,0.9468038147753101,4.225060046851277e-17,1.9500041949569075e-17,10,10,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,195,9,5,6,6,4,1,4,6,6,4,5,5,5,0,0,0,0,0,0,5,5,5,inf,inf,inf,0.7516855115977451,0.0,0.0,0,6,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,196,4,9,4,3,3,3,3,4,3,4,3,8,8,0,0,0,1,1,0,8,8,8,2.415992869208479e+16,267933773151561.12,549517880498273.6,0.9981630074255331,1.1150545901780597e-16,1.1937114473713079e-16,3,3,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,197,7,1,6,5,5,0,5,6,5,1,1,1,1,0,0,0,0,0,0,1,1,1,inf,inf,inf,0.7071067811865476,0.0,0.0,0,10,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,198,6,3,2,3,2,2,2,2,3,2,3,3,3,0,0,0,0,0,0,3,3,3,inf,inf,inf,0.7071067811865474,0.0,0.0,1,1,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,199,5,3,3,3,1,0,1,3,3,2,2,2,2,0,0,0,1,1,0,2,2,2,3882842306879598.5,8594433026734202.0,5.189886091824688e+16,0.7071067811865474,1.0252581365233153e-16,1.3743898538141867e-16,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,200,7,6,5,5,3,3,3,5,5,5,5,6,6,0,0,0,0,0,0,6,6,6,inf,inf,inf,0.7361823912408497,0.0,0.0,3,3,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,201,5,10,3,1,0,0,0,3,1,3,1,3,3,0,0,0,7,7,0,3,3,3,6215298506692046.0,9657641134356926.0,3265019131434348.5,0.7071067811865479,1.5352123900534005e-16,1.1208871869713917e-16,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,202,6,4,6,5,5,1,5,6,5,3,4,4,4,0,0,0,0,0,0,4,4,4,inf,inf,inf,0.7071067811865474,0.0,0.0,0,10,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,203,8,13,8,7,7,7,7,8,7,8,7,13,12,1,1,1,0,1,1,12,12,12,inf,5930620473879026.0,922265240934774.6,0.8962783788084241,6.105529547015402e-17,5.702152240490367e-17,21,21,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,204,8,5,3,5,2,2,2,3,5,3,5,5,5,0,0,0,0,0,0,5,5,5,inf,inf,inf,0.7071067811865476,0.0,0.0,1,1,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,205,5,3,5,4,4,0,4,5,4,3,2,3,3,0,0,0,0,0,0,3,3,3,inf,inf,inf,0.8829178660367235,0.0,0.0,0,6,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,206,9,10,2,2,2,2,2,2,2,2,2,4,3,1,1,1,6,7,1,3,3,3,inf,1595583972852697.2,3109550343726495.0,2.8766405489232056e-17,3.204410559377087e-16,2.315789211476166e-16,1,1,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,207,4,9,2,2,0,0,0,2,2,2,2,4,4,0,0,0,5,5,0,4,4,4,5383143503991323.0,5036434793409899.0,6894838485118751.0,0.7071067811865475,1.7745473135604148e-16,1.5995668526552646e-16,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,208,8,14,7,7,7,7,7,7,7,7,7,14,14,0,0,0,0,0,0,14,14,14,inf,inf,inf,0.9330062601652022,0.0,0.0,21,21,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,209,9,4,9,4,4,0,4,9,4,4,3,4,4,0,0,0,0,0,0,4,4,4,inf,inf,inf,0.7071067811865476,0.0,0.0,0,6,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,210,6,2,4,4,3,1,3,4,4,2,2,2,2,0,0,0,0,0,0,2,2,2,inf,inf,inf,0.6564637352687525,0.0,0.0,0,3,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,211,6,7,6,4,4,4,4,6,4,6,4,7,7,0,0,0,0,0,0,7,7,7,inf,inf,inf,0.8295362813928566,0.0,0.0,6,6,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,212,8,5,8,3,3,0,3,8,3,3,3,4,4,0,0,0,1,1,0,4,4,4,1.7299323082710476e+16,1.0926315670294102e+16,2.2445101320466036e+16,0.7097965753571654,4.695702690389645e-17,8.50864109590849e-17,0,3,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,213,9,7,9,6,6,3,6,9,6,6,6,7,7,0,0,0,0,0,0,7,7,7,inf,inf,inf,0.7730107248094114,0.0,0.0,3,15,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,214,3,6,2,1,0,0,0,2,1,2,1,2,2,0,0,0,4,4,0,2,2,2,5864692578439604.0,2.6685922763342296e+16,6271125866880655.0,0.7071067811865477,1.7519953861474894e-16,6.614926550458858e-17,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,215,9,6,6,5,5,5,5,6,5,6,5,6,5,1,1,1,0,1,1,5,5,5,inf,3.650566800937472e+16,1.8692703371700548e+16,0.8453077137597923,1.081593758081639e-16,9.465033924780006e-17,10,10,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,216,5,10,1,1,0,0,0,1,1,1,1,1,1,0,0,0,9,9,0,1,1,1,inf,6113432996957568.0,9077423774142424.0,0.7071067811865474,1.1426117256265315e-16,8.544104247777726e-17,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,217,7,1,7,6,6,0,6,7,6,1,1,1,1,0,0,0,0,0,0,1,1,1,inf,inf,inf,0.7071067811865476,0.0,0.0,0,15,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,218,7,7,6,5,4,4,4,6,5,6,5,7,7,0,0,0,0,0,0,7,7,7,inf,inf,inf,0.8108103799260894,0.0,0.0,6,6,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,219,8,9,5,2,0,0,0,5,2,5,2,9,9,0,0,0,0,0,0,9,9,9,inf,inf,inf,0.7071067811865478,0.0,0.0,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,220,9,5,4,6,4,2,4,4,6,4,4,4,4,0,0,0,1,1,0,4,4,4,6360623754789188.0,1.220016202890544e+16,8140526241365907.0,0.8338713144804476,4.2890878278222364e-16,2.7008813763563887e-16,1,6,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,221,4,10,1,3,1,1,1,1,3,1,3,3,3,0,0,0,7,7,0,3,3,3,6983208118013486.0,6499326353411246.0,4943204499549141.0,0.7071067811865477,2.497582490696646e-16,1.4990222186951184e-16,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,222,7,11,5,1,0,0,0,5,1,5,1,5,5,0,0,0,6,6,0,5,5,5,3200172272504254.5,3631638721003968.0,1713264568362230.2,0.7071067811865476,1.941024631930911e-16,2.344341875533777e-16,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,223,6,6,4,4,2,2,2,4,4,4,4,6,6,0,0,0,0,0,0,6,6,6,inf,inf,inf,0.8608723127369027,0.0,0.0,1,1,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,224,9,14,5,3,3,3,3,5,3,5,3,12,12,0,0,0,2,2,0,12,12,12,2728572260816674.0,1545827761720327.2,525758734251754.2,0.996504744646603,6.882228985104415e-17,1.3329112344618093e-16,3,3,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,225,9,5,2,4,2,2,2,2,4,2,4,4,4,0,0,0,1,1,0,4,4,4,5747278646799580.0,2.284529506279413e+16,1.0161429358871302e+16,0.7429227072025593,5.1814107627517576e-18,3.0355589297868152e-18,1,1,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,226,5,7,3,3,1,1,1,3,3,3,3,6,6,0,0,0,1,1,0,6,6,6,1689785519833509.5,7658781645016924.0,3.986905173889332e+16,0.7071067811865479,1.0788461097634028e-16,3.882469432581225e-16,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,227,9,10,3,4,1,1,1,3,4,3,4,9,9,0,0,0,1,1,0,9,9,9,5555343786937183.0,5721068160860058.0,555575113048665.94,0.707106781186548,7.884579822529705e-17,9.491777167721123e-17,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,228,5,9,1,4,1,1,1,1,4,1,4,4,4,0,0,0,5,5,0,4,4,4,6074446147016825.0,3236514093701547.5,2587415947224516.0,0.7071067811865474,1.6741776477461475e-16,1.0419709382315465e-16,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,229,7,4,6,5,5,2,5,6,5,4,4,4,4,0,0,0,0,0,0,4,4,4,inf,inf,inf,0.7640033423123949,0.0,0.0,1,10,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,230,7,5,6,4,3,1,3,6,4,4,4,4,4,0,0,0,1,1,0,4,4,4,1.605123666665619e+16,6070320750938323.0,5466374221183769.0,0.8268337777427666,1.3140229173266756e-16,1.1758243075516465e-16,0,3,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,231,9,2,3,3,0,0,0,3,3,2,2,2,2,0,0,0,0,0,0,2,2,2,inf,inf,inf,0.7071067811865476,0.0,0.0,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,232,9,3,9,1,1,1,1,9,1,3,1,3,3,0,0,0,0,0,0,3,3,3,inf,inf,inf,0.7071067811865476,0.0,0.0,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,233,6,12,6,5,5,5,5,6,5,6,5,11,11,0,0,0,1,1,0,11,11,11,4438113638429377.0,3027059367443987.5,4284627404536598.0,0.8916096526163092,7.896964183906214e-17,4.029619806381455e-17,10,10,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,234,9,4,9,8,8,0,8,9,8,4,4,4,4,0,0,0,0,0,0,4,4,4,inf,inf,inf,0.7504482302007585,0.0,0.0,0,28,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,235,5,10,4,1,1,1,1,4,1,4,1,4,4,0,0,0,6,6,0,4,4,4,8111030575683745.0,5922284596860188.0,2304469760574758.0,0.7071067811865476,3.2904681627875533e-16,2.8252054559716046e-16,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,236,4,11,1,3,0,0,0,1,3,1,3,3,3,0,0,0,8,8,0,3,3,3,1.2310536235892838e+16,1.1414645371363776e+16,6634711794127759.0,0.7071067811865477,1.3776965413886847e-16,8.99160110821075e-17,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,237,4,14,2,1,0,0,0,2,1,2,1,2,2,0,0,0,12,12,0,2,2,2,4119296809684700.0,1.120687656420537e+16,4068258858442014.0,0.7071067811865478,2.819177635428194e-16,3.675236639797344e-16,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,238,5,5,4,2,2,2,2,4,2,4,2,5,5,0,0,0,0,0,0,5,5,5,inf,inf,inf,0.9902638247584991,0.0,0.0,1,1,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,239,6,1,6,4,4,0,4,6,4,1,1,1,1,0,0,0,0,0,0,1,1,1,inf,inf,inf,0.7071067811865476,0.0,0.0,0,6,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,240,4,12,2,1,1,1,1,2,1,2,1,2,2,0,0,0,10,10,0,2,2,2,1.8921550508463828e+16,1.4837016840414916e+16,5649343330546562.0,0.7071067811865472,5.305694674694373e-16,1.1003648533200706e-16,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,241,6,7,5,5,5,5,5,5,5,5,5,7,7,0,0,0,0,0,0,7,7,7,inf,inf,inf,0.8666672632035994,0.0,0.0,10,10,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,242,7,11,5,1,0,0,0,5,1,5,1,5,5,0,0,0,6,6,0,5,5,5,2760354585870179.5,2652460830954766.0,1332629349814250.2,0.7071067811865476,1.5955495962307925e-16,2.0133377009449772e-16,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,243,8,4,4,6,4,2,4,4,6,4,4,4,4,0,0,0,0,0,0,4,4,4,inf,inf,inf,0.7516542216856718,0.0,0.0,1,6,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,244,6,12,6,4,4,4,4,6,4,6,4,11,11,0,0,0,1,1,0,11,11,11,5728130040699203.0,3563412942316920.5,587816817246670.9,0.8965898441794715,1.705992429113767e-16,9.30803108591492e-17,6,6,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,245,8,9,2,6,2,2,2,2,6,2,6,8,8,0,0,0,1,1,0,8,8,8,3560663233567475.5,2936722552441909.5,2458983139730282.0,0.7491436888511361,1.8594088603489194e-16,9.147245141097571e-17,1,1,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,246,9,4,6,5,5,2,5,6,5,4,4,4,4,0,0,0,0,0,0,4,4,4,inf,inf,inf,0.7071067811865477,0.0,0.0,1,10,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,247,7,5,6,5,4,2,4,6,5,5,4,5,5,0,0,0,0,0,0,5,5,5,inf,inf,inf,0.8564174069008069,0.0,0.0,1,6,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,248,4,4,3,2,2,2,2,3,2,3,2,4,4,0,0,0,0,0,0,4,4,4,inf,inf,inf,0.7763984851139767,0.0,0.0,1,1,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,249,5,6,2,2,1,1,1,2,2,2,2,4,4,0,0,0,2,2,0,4,4,4,1469029946748999.2,2676311330056378.0,2929453033908525.0,0.7071067811865479,7.108326103183787e-17,8.02645269008013e-17,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,250,4,7,4,2,2,2,2,4,2,4,2,7,7,0,0,0,0,0,0,7,7,7,inf,inf,inf,0.9326063790461543,0.0,0.0,1,1,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,251,7,8,6,5,4,4,4,6,5,6,5,8,8,0,0,0,0,0,0,8,8,8,inf,inf,inf,0.8286519681614705,0.0,0.0,6,6,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,252,7,10,5,3,3,3,3,5,3,5,3,8,8,0,0,0,2,2,0,8,8,8,2308821999416371.0,2716773337293013.5,745603951648158.1,0.8846980200727719,2.0650690993263802e-16,2.5065806417994415e-16,3,3,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,253,9,8,8,4,3,2,3,8,4,7,4,7,7,0,0,0,1,1,0,7,7,7,4724283738024230.0,1541752918059578.0,1.1007881967903506e+16,0.7482338350055554,1.4685021435824267e-16,4.1764820395108664e-17,1,3,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,254,5,8,1,3,1,1,1,1,3,1,3,3,3,0,0,0,5,5,0,3,3,3,2153372628841766.8,2524663892016102.0,2880557175135680.5,0.7071067811865475,1.8734733593756677e-16,3.030801867816607e-16,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,255,7,11,5,5,4,4,4,5,5,5,5,11,11,0,0,0,0,0,0,11,11,11,inf,inf,inf,0.9265247109625391,0.0,0.0,6,6,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,256,6,12,5,3,3,3,3,5,3,5,3,12,11,1,1,1,0,1,1,11,11,11,inf,924157495318791.0,951663062722426.4,0.9866550496836736,7.541580838547e-17,8.372150228433981e-17,3,3,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,257,9,6,9,8,8,2,8,9,8,6,5,6,6,0,0,0,0,0,0,6,6,6,inf,inf,inf,0.7667559518801468,0.0,0.0,1,28,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,258,5,3,4,3,2,1,2,4,3,3,3,3,3,0,0,0,0,0,0,3,3,3,inf,inf,inf,0.7071067811865477,0.0,0.0,0,1,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,259,3,5,2,1,0,0,0,2,1,2,1,2,2,0,0,0,3,3,0,2,2,2,6140783797460943.0,8208076688616431.0,1.0369741424734974e+16,0.7071067811865477,8.335795415496023e-17,7.474290263251185e-17,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,260,7,2,6,6,5,0,5,6,6,2,2,2,2,0,0,0,0,0,0,2,2,2,inf,inf,inf,0.7071067811865475,0.0,0.0,0,10,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,261,3,13,2,1,0,0,0,2,1,2,1,2,2,0,0,0,11,11,0,2,2,2,inf,2.72393719931743e+16,8765884232998445.0,0.7071067811865475,1.902446215995357e-16,2.701813812677648e-16,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,262,7,14,7,5,5,5,5,7,5,7,5,13,12,1,1,1,1,2,1,12,12,12,2031861460337223.2,3467925353092026.0,860084411229207.0,0.88291452233997,1.8171183303976939e-16,1.0013991632612724e-16,10,10,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,263,9,11,6,1,0,0,0,6,1,6,1,6,6,0,0,0,5,5,0,6,6,6,3283522123495992.0,1703545394645105.8,713989166740051.8,0.7071067811865479,1.2509284829199087e-16,1.523341502896849e-16,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,264,3,12,3,2,2,2,2,3,2,3,2,6,5,1,1,1,6,7,1,5,5,5,4554307974611005.0,2912866633842669.0,2016711332804811.2,0.7071067811865475,7.161403456223201e-17,1.0387043886578157e-16,1,1,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,265,7,1,3,3,0,0,0,3,3,1,1,1,1,0,0,0,0,0,0,1,1,1,inf,inf,inf,0.7071067811865476,0.0,0.0,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,266,4,3,4,2,2,1,2,4,2,3,2,3,3,0,0,0,0,0,0,3,3,3,inf,inf,inf,0.8389947493515787,0.0,0.0,0,1,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,267,3,1,1,2,0,0,0,1,2,1,1,1,1,0,0,0,0,0,0,1,1,1,inf,inf,inf,0.7071067811865476,0.0,0.0,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,268,5,5,4,4,4,4,4,4,4,4,4,5,5,0,0,0,0,0,0,5,5,5,inf,inf,inf,0.7657801507128088,0.0,0.0,6,6,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,269,3,4,1,2,0,0,0,1,2,1,2,2,2,0,0,0,2,2,0,2,2,2,5767100793387545.0,7397007602772232.0,3808592848735628.5,0.7071067811865476,7.138824187903217e-17,6.941767090047501e-17,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,270,6,6,3,5,3,3,3,3,5,3,5,6,6,0,0,0,0,0,0,6,6,6,inf,inf,inf,0.7818583023697251,0.0,0.0,3,3,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,271,5,8,5,1,1,1,1,5,1,5,1,5,5,0,0,0,3,3,0,5,5,5,3791165049252817.0,6787225707034435.0,3885532166158534.0,0.7071067811865479,1.803962457835304e-16,2.195468324563456e-16,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,272,5,12,3,3,3,3,3,3,3,3,3,9,6,3,3,3,3,6,3,6,6,6,inf,4273286234804887.0,735013495215723.5,1.3728968815588182e-16,1.382075523136411e-16,1.531271457051255e-16,3,3,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,273,8,4,3,4,0,0,0,3,4,3,4,4,4,0,0,0,0,0,0,4,4,4,inf,inf,inf,0.7071067811865478,0.0,0.0,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,274,6,1,6,5,5,0,5,6,5,1,1,1,1,0,0,0,0,0,0,1,1,1,inf,inf,inf,0.7071067811865476,0.0,0.0,0,10,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,275,3,7,3,1,1,1,1,3,1,3,1,3,3,0,0,0,4,4,0,3,3,3,3.3255744995331212e+16,2.0183288114485504e+16,1883738351065633.2,0.7071067811865479,2.310580017802682e-16,8.221716470500434e-17,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,276,7,8,4,7,4,3,4,4,7,4,6,7,7,0,0,0,1,1,0,7,7,7,3494874439923781.0,8483340634071170.0,2.740853088840736e+17,0.8361831086041529,7.734708991383819e-17,1.0337395914716477e-16,3,6,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,277,8,8,8,7,7,6,7,8,7,7,7,8,8,0,0,0,0,0,0,8,8,8,inf,inf,inf,0.8293586295267202,0.0,0.0,15,21,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,278,3,5,1,2,0,0,0,1,2,1,2,2,2,0,0,0,3,3,0,2,2,2,6253042294076785.0,1.2182785219314456e+16,6146613306641252.0,0.7071067811865476,1.772030153171135e-16,1.769718148693605e-16,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,279,9,4,9,1,1,0,1,9,1,4,1,4,4,0,0,0,0,0,0,4,4,4,inf,inf,inf,0.707106781186548,0.0,0.0,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,280,5,2,4,4,3,0,3,4,4,2,2,2,2,0,0,0,0,0,0,2,2,2,inf,inf,inf,0.7071067811865478,0.0,0.0,0,3,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,281,7,4,4,1,0,0,0,4,1,4,1,4,4,0,0,0,0,0,0,4,4,4,inf,inf,inf,0.7071067811865479,0.0,0.0,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,282,9,7,8,1,0,0,0,8,1,5,1,5,5,0,0,0,2,2,0,5,5,5,3716465561864744.5,1.0124934342402994e+16,1.0571598239505726e+16,0.7071067811865476,6.71746049766763e-17,6.350767576961531e-17,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,283,8,11,7,6,5,5,5,7,6,7,6,11,11,0,0,0,0,0,0,11,11,11,inf,inf,inf,0.8311125757987902,0.0,0.0,10,10,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,284,6,1,5,1,0,0,0,5,1,1,1,1,1,0,0,0,0,0,0,1,1,1,inf,inf,inf,0.7071067811865476,0.0,0.0,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,285,4,6,4,3,3,3,3,4,3,4,3,6,6,0,0,0,0,0,0,6,6,6,inf,inf,inf,0.870825603886678,0.0,0.0,3,3,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,286,4,2,1,4,1,1,1,1,4,1,2,2,2,0,0,0,0,0,0,2,2,2,inf,inf,inf,0.7071067811865475,0.0,0.0,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,287,5,12,2,3,0,0,0,2,3,2,3,6,6,0,0,0,6,6,0,6,6,6,4158989984567179.5,3543744796802014.0,1384147595439638.2,0.7071067811865479,2.3318334522826993e-16,2.8509552908911154e-16,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,288,4,14,2,3,1,1,1,2,3,2,3,6,6,0,0,0,8,8,0,6,6,6,1646747948947323.5,1885427659301008.2,1597717847461234.2,0.707106781186548,1.0331881361837127e-16,1.1699999215253902e-16,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,289,4,6,3,3,3,3,3,3,3,3,3,6,6,0,0,0,0,0,0,6,6,6,inf,inf,inf,0.9989927359096505,0.0,0.0,3,3,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,290,6,3,3,1,0,0,0,3,1,3,1,3,3,0,0,0,0,0,0,3,3,3,inf,inf,inf,0.7071067811865476,0.0,0.0,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,291,6,10,3,5,3,3,3,3,5,3,5,10,10,0,0,0,0,0,0,10,10,10,inf,inf,inf,0.9603021189751563,0.0,0.0,3,3,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,292,8,10,5,6,5,5,5,5,6,5,6,10,9,1,1,1,0,1,1,9,9,9,inf,2860759959312388.5,1100957958120027.1,0.8700248045189708,5.026701164463334e-16,3.0558778026996226e-16,10,10,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,293,3,11,1,2,0,0,0,1,2,1,2,2,2,0,0,0,9,9,0,2,2,2,2.065568119720608e+16,2.2211554107816936e+16,1.4098639613260874e+16,0.7071067811865475,2.1345234988413965e-16,1.7689039858108183e-16,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,294,3,2,3,2,2,1,2,3,2,2,2,2,2,0,0,0,0,0,0,2,2,2,inf,inf,inf,0.5924350528304935,0.0,0.0,0,1,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,295,8,3,6,7,6,1,6,6,7,3,3,3,3,0,0,0,0,0,0,3,3,3,inf,inf,inf,0.7219996125584532,0.0,0.0,0,15,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,296,4,8,3,2,1,1,1,3,2,3,2,6,6,0,0,0,2,2,0,6,6,6,1428806110653355.0,2306335528825982.0,1608082394987908.5,0.7071067811865479,1.2812393768634734e-16,2.7426980730455473e-16,0,0,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,297,6,8,5,3,3,3,3,5,3,5,3,8,8,0,0,0,0,0,0,8,8,8,inf,inf,inf,0.9525599953914958,0.0,0.0,3,3,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,298,4,11,3,4,3,3,3,3,4,3,4,10,9,1,1,1,1,2,1,9,9,9,4678633888512695.0,428521645858127.4,255356660752287.78,0.9915334658829418,9.200801833823461e-17,8.077036058008304e-17,3,3,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,mixed,299,9,4,6,6,5,0,5,6,6,3,4,4,4,0,0,0,0,0,0,4,4,4,inf,inf,inf,0.8876285352648656,0.0,0.0,0,10,1,1,1,1,1,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
1,network,0,29,2,,,4,0,,,,,,2,2,0,0,,,,,,,,,,,,,,,,1,,,,,,16,0,38,29,coordinate,2,2,2,2,1,1,inf,inf,,,,,,,,,,,,,,,,,,,,,
1,network,0,29,2,,,4,0,,,,,,2,2,0,0,,,,,,,,,,,,,,,,1,,,,,,16,0,38,29,supported_gaussian,2,2,2,2,1,1,inf,inf,,,,,,,,,,,,,,,,,,,,,
1,network,0,29,2,,,29,0,,,,,,2,2,0,0,,,,,,,,,,,,,,,,1,,,,,,16,0,38,29,unsupported_gaussian,2,2,2,2,1,1,inf,inf,,,,,,,,,,,,,,,,,,,,,
1,network,0,29,4,,,1,0,,,,,,4,4,0,0,,,,,,,,,,,,,,,,1,,,,,,16,0,38,29,coordinate,4,4,4,4,1,1,inf,inf,,,,,,,,,,,,,,,,,,,,,
1,network,0,29,4,,,2,0,,,,,,4,4,0,0,,,,,,,,,,,,,,,,1,,,,,,16,0,38,29,supported_gaussian,4,4,4,4,1,1,inf,inf,,,,,,,,,,,,,,,,,,,,,
1,network,0,29,4,,,29,0,,,,,,4,4,0,0,,,,,,,,,,,,,,,,1,,,,,,16,0,38,29,unsupported_gaussian,4,4,4,4,1,1,inf,inf,,,,,,,,,,,,,,,,,,,,,
1,network,0,29,8,,,4,1,,,,,,8,8,0,0,,,,,,,,,,,,,,,,1,,,,,,16,0,38,29,coordinate,8,8,8,8,1,1,inf,inf,,,,,,,,,,,,,,,,,,,,,
1,network,0,29,8,,,4,0,,,,,,8,8,0,0,,,,,,,,,,,,,,,,1,,,,,,16,0,38,29,supported_gaussian,8,8,8,8,1,1,inf,inf,,,,,,,,,,,,,,,,,,,,,
1,network,0,29,8,,,29,0,,,,,,8,8,0,0,,,,,,,,,,,,,,,,1,,,,,,16,0,38,29,unsupported_gaussian,8,8,8,8,1,1,inf,inf,,,,,,,,,,,,,,,,,,,,,
1,network,0,29,16,,,1,0,,,,,,15,15,0,0,,,,,,,,,,,,,,,,1,,,,,,16,0,38,29,coordinate,15,15,15,15,1,1,1714018052328323.8,2666450454704932.5,,,,,,,,,,,,,,,,,,,,,
1,network,0,29,16,,,4,0,,,,,,16,16,0,0,,,,,,,,,,,,,,,,1,,,,,,16,0,38,29,supported_gaussian,16,16,16,16,1,1,inf,inf,,,,,,,,,,,,,,,,,,,,,
1,network,0,29,16,,,29,3,,,,,,16,16,0,0,,,,,,,,,,,,,,,,1,,,,,,16,0,38,29,unsupported_gaussian,16,16,16,16,1,1,inf,inf,,,,,,,,,,,,,,,,,,,,,
1,network,0,29,2,,,0,0,,,,,,2,2,0,0,,,,,,,,,,,,,,,,1,,,,,,16,1,36,29,coordinate,2,2,2,2,1,1,inf,inf,,,,,,,,,,,,,,,,,,,,,
1,network,0,29,2,,,3,0,,,,,,2,2,0,0,,,,,,,,,,,,,,,,1,,,,,,16,1,36,29,supported_gaussian,2,2,2,2,1,1,inf,inf,,,,,,,,,,,,,,,,,,,,,
1,network,0,29,2,,,29,0,,,,,,2,2,0,0,,,,,,,,,,,,,,,,1,,,,,,16,1,36,29,unsupported_gaussian,2,2,2,2,1,1,inf,inf,,,,,,,,,,,,,,,,,,,,,
1,network,0,29,4,,,2,0,,,,,,4,4,0,0,,,,,,,,,,,,,,,,1,,,,,,16,1,36,29,coordinate,4,4,4,4,1,1,inf,inf,,,,,,,,,,,,,,,,,,,,,
1,network,0,29,4,,,4,0,,,,,,4,4,0,0,,,,,,,,,,,,,,,,1,,,,,,16,1,36,29,supported_gaussian,4,4,4,4,1,1,inf,inf,,,,,,,,,,,,,,,,,,,,,
1,network,0,29,4,,,29,0,,,,,,4,4,0,0,,,,,,,,,,,,,,,,1,,,,,,16,1,36,29,unsupported_gaussian,4,4,4,4,1,1,inf,inf,,,,,,,,,,,,,,,,,,,,,
1,network,0,29,8,,,4,3,,,,,,8,7,1,1,,,,,,,,,,,,,,,,1,,,,,,16,1,36,29,coordinate,7,7,8,8,1,1,147076292562307.03,inf,,,,,,,,,,,,,,,,,,,,,
1,network,0,29,8,,,4,0,,,,,,8,8,0,0,,,,,,,,,,,,,,,,1,,,,,,16,1,36,29,supported_gaussian,8,8,8,8,1,1,inf,inf,,,,,,,,,,,,,,,,,,,,,
1,network,0,29,8,,,29,0,,,,,,8,8,0,0,,,,,,,,,,,,,,,,1,,,,,,16,1,36,29,unsupported_gaussian,8,8,8,8,1,1,inf,inf,,,,,,,,,,,,,,,,,,,,,
1,network,0,29,16,,,4,1,,,,,,16,16,0,0,,,,,,,,,,,,,,,,1,,,,,,16,1,36,29,coordinate,16,16,16,16,1,1,inf,inf,,,,,,,,,,,,,,,,,,,,,
1,network,0,29,16,,,3,0,,,,,,16,16,0,0,,,,,,,,,,,,,,,,1,,,,,,16,1,36,29,supported_gaussian,16,16,16,16,1,1,inf,inf,,,,,,,,,,,,,,,,,,,,,
1,network,0,29,16,,,29,3,,,,,,16,16,0,0,,,,,,,,,,,,,,,,1,,,,,,16,1,36,29,unsupported_gaussian,16,16,16,16,1,1,inf,inf,,,,,,,,,,,,,,,,,,,,,
1,network,0,45,2,,,3,0,,,,,,2,2,0,0,,,,,,,,,,,,,,,,1,,,,,,24,0,59,45,coordinate,2,2,2,2,1,1,inf,inf,,,,,,,,,,,,,,,,,,,,,
1,network,0,45,2,,,4,0,,,,,,2,2,0,0,,,,,,,,,,,,,,,,1,,,,,,24,0,59,45,supported_gaussian,2,2,2,2,1,1,inf,inf,,,,,,,,,,,,,,,,,,,,,
1,network,0,45,2,,,45,0,,,,,,2,2,0,0,,,,,,,,,,,,,,,,1,,,,,,24,0,59,45,unsupported_gaussian,2,2,2,2,1,1,inf,inf,,,,,,,,,,,,,,,,,,,,,
1,network,0,45,4,,,4,0,,,,,,4,4,0,0,,,,,,,,,,,,,,,,1,,,,,,24,0,59,45,coordinate,4,4,4,4,1,1,inf,inf,,,,,,,,,,,,,,,,,,,,,
1,network,0,45,4,,,1,0,,,,,,4,4,0,0,,,,,,,,,,,,,,,,1,,,,,,24,0,59,45,supported_gaussian,4,4,4,4,1,1,inf,inf,,,,,,,,,,,,,,,,,,,,,
1,network,0,45,4,,,45,0,,,,,,4,4,0,0,,,,,,,,,,,,,,,,1,,,,,,24,0,59,45,unsupported_gaussian,4,4,4,4,1,1,inf,inf,,,,,,,,,,,,,,,,,,,,,
1,network,0,45,8,,,3,0,,,,,,8,8,0,0,,,,,,,,,,,,,,,,1,,,,,,24,0,59,45,coordinate,8,8,8,8,1,1,inf,inf,,,,,,,,,,,,,,,,,,,,,
1,network,0,45,8,,,5,0,,,,,,8,8,0,0,,,,,,,,,,,,,,,,1,,,,,,24,0,59,45,supported_gaussian,8,8,8,8,1,1,inf,inf,,,,,,,,,,,,,,,,,,,,,
1,network,0,45,8,,,45,0,,,,,,8,8,0,0,,,,,,,,,,,,,,,,1,,,,,,24,0,59,45,unsupported_gaussian,8,8,8,8,1,1,inf,inf,,,,,,,,,,,,,,,,,,,,,
1,network,0,45,16,,,2,1,,,,,,14,14,0,0,,,,,,,,,,,,,,,,1,,,,,,24,0,59,45,coordinate,14,14,14,14,1,1,863294126894192.8,3210863001718440.5,,,,,,,,,,,,,,,,,,,,,
1,network,0,45,16,,,2,2,,,,,,16,16,0,0,,,,,,,,,,,,,,,,1,,,,,,24,0,59,45,supported_gaussian,16,16,16,16,1,1,inf,inf,,,,,,,,,,,,,,,,,,,,,
1,network,0,45,16,,,45,0,,,,,,16,16,0,0,,,,,,,,,,,,,,,,1,,,,,,24,0,59,45,unsupported_gaussian,16,16,16,16,1,1,inf,inf,,,,,,,,,,,,,,,,,,,,,
1,network,0,45,2,,,5,0,,,,,,2,2,0,0,,,,,,,,,,,,,,,,1,,,,,,24,1,62,45,coordinate,2,2,2,2,1,1,inf,inf,,,,,,,,,,,,,,,,,,,,,
1,network,0,45,2,,,3,0,,,,,,2,2,0,0,,,,,,,,,,,,,,,,1,,,,,,24,1,62,45,supported_gaussian,2,2,2,2,1,1,inf,inf,,,,,,,,,,,,,,,,,,,,,
1,network,0,45,2,,,45,0,,,,,,2,2,0,0,,,,,,,,,,,,,,,,1,,,,,,24,1,62,45,unsupported_gaussian,2,2,2,2,1,1,inf,inf,,,,,,,,,,,,,,,,,,,,,
1,network,0,45,4,,,4,0,,,,,,4,4,0,0,,,,,,,,,,,,,,,,1,,,,,,24,1,62,45,coordinate,4,4,4,4,1,1,inf,inf,,,,,,,,,,,,,,,,,,,,,
1,network,0,45,4,,,4,0,,,,,,4,4,0,0,,,,,,,,,,,,,,,,1,,,,,,24,1,62,45,supported_gaussian,4,4,4,4,1,1,inf,inf,,,,,,,,,,,,,,,,,,,,,
1,network,0,45,4,,,45,0,,,,,,4,4,0,0,,,,,,,,,,,,,,,,1,,,,,,24,1,62,45,unsupported_gaussian,4,4,4,4,1,1,inf,inf,,,,,,,,,,,,,,,,,,,,,
1,network,0,45,8,,,4,1,,,,,,8,8,0,0,,,,,,,,,,,,,,,,1,,,,,,24,1,62,45,coordinate,8,8,8,8,1,1,inf,inf,,,,,,,,,,,,,,,,,,,,,
1,network,0,45,8,,,3,0,,,,,,8,8,0,0,,,,,,,,,,,,,,,,1,,,,,,24,1,62,45,supported_gaussian,8,8,8,8,1,1,inf,inf,,,,,,,,,,,,,,,,,,,,,
1,network,0,45,8,,,45,0,,,,,,8,8,0,0,,,,,,,,,,,,,,,,1,,,,,,24,1,62,45,unsupported_gaussian,8,8,8,8,1,1,inf,inf,,,,,,,,,,,,,,,,,,,,,
1,network,0,45,16,,,2,1,,,,,,15,15,0,0,,,,,,,,,,,,,,,,1,,,,,,24,1,62,45,coordinate,15,15,15,15,1,1,4967565871556767.0,1958850130268597.2,,,,,,,,,,,,,,,,,,,,,
1,network,0,45,16,,,2,0,,,,,,16,16,0,0,,,,,,,,,,,,,,,,1,,,,,,24,1,62,45,supported_gaussian,16,16,16,16,1,1,inf,inf,,,,,,,,,,,,,,,,,,,,,
1,network,0,45,16,,,45,0,,,,,,16,16,0,0,,,,,,,,,,,,,,,,1,,,,,,24,1,62,45,unsupported_gaussian,16,16,16,16,1,1,inf,inf,,,,,,,,,,,,,,,,,,,,,
1,network,0,61,2,,,0,0,,,,,,2,2,0,0,,,,,,,,,,,,,,,,1,,,,,,32,0,84,61,coordinate,2,2,2,2,1,1,inf,inf,,,,,,,,,,,,,,,,,,,,,
1,network,0,61,2,,,4,0,,,,,,2,2,0,0,,,,,,,,,,,,,,,,1,,,,,,32,0,84,61,supported_gaussian,2,2,2,2,1,1,inf,inf,,,,,,,,,,,,,,,,,,,,,
1,network,0,61,2,,,61,0,,,,,,2,2,0,0,,,,,,,,,,,,,,,,1,,,,,,32,0,84,61,unsupported_gaussian,2,2,2,2,1,1,inf,inf,,,,,,,,,,,,,,,,,,,,,
1,network,0,61,4,,,0,0,,,,,,4,4,0,0,,,,,,,,,,,,,,,,1,,,,,,32,0,84,61,coordinate,4,4,4,4,1,1,inf,inf,,,,,,,,,,,,,,,,,,,,,
1,network,0,61,4,,,2,0,,,,,,4,4,0,0,,,,,,,,,,,,,,,,1,,,,,,32,0,84,61,supported_gaussian,4,4,4,4,1,1,inf,inf,,,,,,,,,,,,,,,,,,,,,
1,network,0,61,4,,,61,0,,,,,,4,4,0,0,,,,,,,,,,,,,,,,1,,,,,,32,0,84,61,unsupported_gaussian,4,4,4,4,1,1,inf,inf,,,,,,,,,,,,,,,,,,,,,
1,network,0,61,8,,,5,1,,,,,,8,8,0,0,,,,,,,,,,,,,,,,1,,,,,,32,0,84,61,coordinate,8,8,8,8,1,1,inf,inf,,,,,,,,,,,,,,,,,,,,,
1,network,0,61,8,,,5,0,,,,,,8,8,0,0,,,,,,,,,,,,,,,,1,,,,,,32,0,84,61,supported_gaussian,8,8,8,8,1,1,inf,inf,,,,,,,,,,,,,,,,,,,,,
1,network,0,61,8,,,61,0,,,,,,8,8,0,0,,,,,,,,,,,,,,,,1,,,,,,32,0,84,61,unsupported_gaussian,8,8,8,8,1,1,inf,inf,,,,,,,,,,,,,,,,,,,,,
1,network,0,61,16,,,1,1,,,,,,15,15,0,0,,,,,,,,,,,,,,,,1,,,,,,32,0,84,61,coordinate,15,15,15,15,1,1,1149620292963621.8,8985384991483759.0,,,,,,,,,,,,,,,,,,,,,
1,network,0,61,16,,,4,0,,,,,,16,16,0,0,,,,,,,,,,,,,,,,1,,,,,,32,0,84,61,supported_gaussian,16,16,16,16,1,1,inf,inf,,,,,,,,,,,,,,,,,,,,,
1,network,0,61,16,,,61,0,,,,,,16,16,0,0,,,,,,,,,,,,,,,,1,,,,,,32,0,84,61,unsupported_gaussian,16,16,16,16,1,1,inf,inf,,,,,,,,,,,,,,,,,,,,,
1,network,0,61,2,,,4,0,,,,,,2,2,0,0,,,,,,,,,,,,,,,,1,,,,,,32,1,84,61,coordinate,2,2,2,2,1,1,inf,inf,,,,,,,,,,,,,,,,,,,,,
1,network,0,61,2,,,1,0,,,,,,2,2,0,0,,,,,,,,,,,,,,,,1,,,,,,32,1,84,61,supported_gaussian,2,2,2,2,1,1,inf,inf,,,,,,,,,,,,,,,,,,,,,
1,network,0,61,2,,,61,0,,,,,,2,2,0,0,,,,,,,,,,,,,,,,1,,,,,,32,1,84,61,unsupported_gaussian,2,2,2,2,1,1,inf,inf,,,,,,,,,,,,,,,,,,,,,
1,network,0,61,4,,,0,0,,,,,,4,4,0,0,,,,,,,,,,,,,,,,1,,,,,,32,1,84,61,coordinate,4,4,4,4,1,1,inf,inf,,,,,,,,,,,,,,,,,,,,,
1,network,0,61,4,,,2,0,,,,,,4,4,0,0,,,,,,,,,,,,,,,,1,,,,,,32,1,84,61,supported_gaussian,4,4,4,4,1,1,inf,inf,,,,,,,,,,,,,,,,,,,,,
1,network,0,61,4,,,61,0,,,,,,4,4,0,0,,,,,,,,,,,,,,,,1,,,,,,32,1,84,61,unsupported_gaussian,4,4,4,4,1,1,inf,inf,,,,,,,,,,,,,,,,,,,,,
1,network,0,61,8,,,1,0,,,,,,8,8,0,0,,,,,,,,,,,,,,,,1,,,,,,32,1,84,61,coordinate,8,8,8,8,1,1,inf,inf,,,,,,,,,,,,,,,,,,,,,
1,network,0,61,8,,,0,0,,,,,,8,8,0,0,,,,,,,,,,,,,,,,1,,,,,,32,1,84,61,supported_gaussian,8,8,8,8,1,1,inf,inf,,,,,,,,,,,,,,,,,,,,,
1,network,0,61,8,,,61,0,,,,,,8,8,0,0,,,,,,,,,,,,,,,,1,,,,,,32,1,84,61,unsupported_gaussian,8,8,8,8,1,1,inf,inf,,,,,,,,,,,,,,,,,,,,,
1,network,0,61,16,,,3,2,,,,,,16,16,0,0,,,,,,,,,,,,,,,,1,,,,,,32,1,84,61,coordinate,16,16,16,16,1,1,inf,inf,,,,,,,,,,,,,,,,,,,,,
1,network,0,61,16,,,2,0,,,,,,16,16,0,0,,,,,,,,,,,,,,,,1,,,,,,32,1,84,61,supported_gaussian,16,16,16,16,1,1,inf,inf,,,,,,,,,,,,,,,,,,,,,
1,network,0,61,16,,,61,0,,,,,,16,16,0,0,,,,,,,,,,,,,,,,1,,,,,,32,1,84,61,unsupported_gaussian,16,16,16,16,1,1,inf,inf,,,,,,,,,,,,,,,,,,,,,
2,random_arcs,0,6,11,,,,4,,,,,,9,8,1,1,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,9,1,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,1,3,5,,,,1,,,,,,3,3,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,3,1,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,2,9,18,,,,7,,,,,,17,16,1,1,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,17,0,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,3,8,22,,,,8,,,,,,20,18,2,2,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,20,2,2,1,,,,,,,,,,,,,,,,,
2,random_arcs,4,10,6,,,,1,,,,,,5,5,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,5,1,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,5,3,24,,,,3,,,,,,9,6,3,3,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,9,3,3,1,,,,,,,,,,,,,,,,,
2,random_arcs,6,3,15,,,,2,,,,,,6,5,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,6,2,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,7,7,21,,,,4,,,,,,17,16,1,1,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,17,2,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,8,7,6,,,,2,,,,,,5,5,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,5,2,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,9,3,23,,,,3,,,,,,8,5,3,3,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,8,2,3,1,,,,,,,,,,,,,,,,,
2,random_arcs,10,2,16,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,11,10,3,,,,2,,,,,,3,3,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,3,2,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,12,8,11,,,,6,,,,,,11,9,2,2,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,11,1,2,1,,,,,,,,,,,,,,,,,
2,random_arcs,13,2,8,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,14,6,15,,,,5,,,,,,12,11,1,1,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,12,0,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,15,5,9,,,,4,,,,,,9,8,1,1,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,9,1,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,16,8,10,,,,3,,,,,,8,7,1,1,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,8,1,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,17,7,15,,,,6,,,,,,15,14,1,1,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,15,3,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,18,5,11,,,,5,,,,,,9,7,2,2,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,9,1,2,1,,,,,,,,,,,,,,,,,
2,random_arcs,19,8,12,,,,6,,,,,,12,11,1,1,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,12,3,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,20,4,16,,,,4,,,,,,10,7,3,3,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,10,3,3,1,,,,,,,,,,,,,,,,,
2,random_arcs,21,7,16,,,,7,,,,,,15,13,2,2,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,15,1,2,1,,,,,,,,,,,,,,,,,
2,random_arcs,22,3,11,,,,3,,,,,,6,5,1,1,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,6,2,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,23,10,4,,,,1,,,,,,4,4,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,4,1,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,24,3,5,,,,2,,,,,,5,4,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,5,1,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,25,5,10,,,,4,,,,,,8,8,0,0,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,8,3,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,26,5,5,,,,2,,,,,,4,4,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,27,10,7,,,,3,,,,,,7,6,1,1,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,7,0,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,28,2,11,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,29,6,5,,,,2,,,,,,4,4,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,30,6,10,,,,2,,,,,,5,5,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,5,0,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,31,6,15,,,,6,,,,,,12,9,3,3,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,12,2,3,1,,,,,,,,,,,,,,,,,
2,random_arcs,32,6,18,,,,5,,,,,,16,14,2,2,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,16,3,2,1,,,,,,,,,,,,,,,,,
2,random_arcs,33,3,8,,,,3,,,,,,5,4,1,1,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,5,1,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,34,4,5,,,,3,,,,,,5,4,1,1,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,5,1,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,35,6,3,,,,1,,,,,,3,3,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,3,1,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,36,8,24,,,,8,,,,,,22,20,2,2,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,22,4,2,1,,,,,,,,,,,,,,,,,
2,random_arcs,37,2,3,,,,2,,,,,,3,2,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,3,1,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,38,4,16,,,,4,,,,,,12,9,3,3,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,12,3,3,1,,,,,,,,,,,,,,,,,
2,random_arcs,39,6,16,,,,5,,,,,,13,11,2,2,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,13,3,2,1,,,,,,,,,,,,,,,,,
2,random_arcs,40,6,1,,,,0,,,,,,1,1,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,1,0,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,41,5,8,,,,4,,,,,,8,6,2,2,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,8,2,2,1,,,,,,,,,,,,,,,,,
2,random_arcs,42,5,21,,,,5,,,,,,16,11,5,5,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,16,4,5,1,,,,,,,,,,,,,,,,,
2,random_arcs,43,9,2,,,,0,,,,,,2,2,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,2,0,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,44,4,20,,,,4,,,,,,13,9,4,4,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,13,4,4,1,,,,,,,,,,,,,,,,,
2,random_arcs,45,2,19,,,,2,,,,,,3,3,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,3,2,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,46,7,5,,,,2,,,,,,5,5,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,5,2,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,47,3,14,,,,3,,,,,,7,4,3,3,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,7,1,3,1,,,,,,,,,,,,,,,,,
2,random_arcs,48,7,23,,,,7,,,,,,19,15,4,4,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,19,1,4,1,,,,,,,,,,,,,,,,,
2,random_arcs,49,9,9,,,,5,,,,,,9,8,1,1,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,9,0,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,50,6,21,,,,6,,,,,,18,13,5,5,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,18,3,5,1,,,,,,,,,,,,,,,,,
2,random_arcs,51,7,19,,,,6,,,,,,15,13,2,2,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,15,1,2,1,,,,,,,,,,,,,,,,,
2,random_arcs,52,6,15,,,,5,,,,,,14,12,2,2,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,14,4,2,1,,,,,,,,,,,,,,,,,
2,random_arcs,53,3,21,,,,3,,,,,,9,6,3,3,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,9,3,3,1,,,,,,,,,,,,,,,,,
2,random_arcs,54,3,10,,,,3,,,,,,7,4,3,3,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,7,1,3,1,,,,,,,,,,,,,,,,,
2,random_arcs,55,2,5,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,56,10,24,,,,8,,,,,,19,17,2,2,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,19,2,2,1,,,,,,,,,,,,,,,,,
2,random_arcs,57,7,9,,,,5,,,,,,7,7,0,0,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,7,0,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,58,9,5,,,,2,,,,,,5,5,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,5,1,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,59,9,12,,,,6,,,,,,11,11,0,0,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,11,1,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,60,6,1,,,,0,,,,,,1,1,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,1,0,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,61,8,4,,,,2,,,,,,4,4,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,0,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,62,5,15,,,,4,,,,,,9,8,1,1,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,9,2,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,63,6,11,,,,3,,,,,,9,7,2,2,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,9,1,2,1,,,,,,,,,,,,,,,,,
2,random_arcs,64,6,12,,,,5,,,,,,11,9,2,2,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,11,2,2,1,,,,,,,,,,,,,,,,,
2,random_arcs,65,7,17,,,,7,,,,,,15,13,2,2,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,15,2,2,1,,,,,,,,,,,,,,,,,
2,random_arcs,66,5,7,,,,4,,,,,,7,5,2,2,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,7,0,2,1,,,,,,,,,,,,,,,,,
2,random_arcs,67,4,1,,,,1,,,,,,1,1,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,1,1,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,68,8,12,,,,6,,,,,,12,10,2,2,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,12,2,2,1,,,,,,,,,,,,,,,,,
2,random_arcs,69,9,22,,,,7,,,,,,20,19,1,1,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,20,2,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,70,3,5,,,,2,,,,,,5,5,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,5,2,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,71,5,23,,,,5,,,,,,15,11,4,4,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,15,1,4,1,,,,,,,,,,,,,,,,,
2,random_arcs,72,4,17,,,,4,,,,,,10,8,2,2,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,10,3,2,1,,,,,,,,,,,,,,,,,
2,random_arcs,73,5,15,,,,5,,,,,,11,8,3,3,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,11,3,3,1,,,,,,,,,,,,,,,,,
2,random_arcs,74,10,21,,,,7,,,,,,17,16,1,1,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,17,2,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,75,7,13,,,,5,,,,,,13,13,0,0,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,13,3,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,76,7,4,,,,2,,,,,,4,4,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,77,9,24,,,,8,,,,,,20,19,1,1,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,20,2,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,78,5,17,,,,5,,,,,,10,7,3,3,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,10,2,3,1,,,,,,,,,,,,,,,,,
2,random_arcs,79,7,4,,,,1,,,,,,3,3,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,3,0,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,80,4,11,,,,4,,,,,,8,6,2,2,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,8,2,2,1,,,,,,,,,,,,,,,,,
2,random_arcs,81,5,1,,,,0,,,,,,1,1,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,1,0,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,82,9,2,,,,0,,,,,,2,2,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,2,0,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,83,8,17,,,,6,,,,,,14,14,0,0,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,14,1,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,84,10,23,,,,8,,,,,,20,18,2,2,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,20,2,2,1,,,,,,,,,,,,,,,,,
2,random_arcs,85,4,5,,,,3,,,,,,5,4,1,1,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,5,1,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,86,3,6,,,,3,,,,,,5,4,1,1,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,5,2,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,87,6,21,,,,6,,,,,,18,13,5,5,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,18,3,5,1,,,,,,,,,,,,,,,,,
2,random_arcs,88,7,6,,,,2,,,,,,6,6,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,6,1,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,89,7,14,,,,4,,,,,,12,11,1,1,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,12,1,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,90,6,14,,,,6,,,,,,13,12,1,1,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,13,3,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,91,2,7,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,92,4,10,,,,3,,,,,,7,5,2,2,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,7,1,2,1,,,,,,,,,,,,,,,,,
2,random_arcs,93,8,11,,,,6,,,,,,10,8,2,2,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,10,0,2,1,,,,,,,,,,,,,,,,,
2,random_arcs,94,4,20,,,,4,,,,,,11,8,3,3,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,11,2,3,1,,,,,,,,,,,,,,,,,
2,random_arcs,95,2,16,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,96,4,3,,,,2,,,,,,3,3,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,3,1,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,97,7,5,,,,2,,,,,,5,5,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,5,0,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,98,6,2,,,,1,,,,,,2,2,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,2,0,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,99,8,8,,,,5,,,,,,8,6,2,2,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,8,2,2,1,,,,,,,,,,,,,,,,,
2,random_arcs,100,4,19,,,,4,,,,,,11,8,3,3,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,11,3,3,1,,,,,,,,,,,,,,,,,
2,random_arcs,101,7,3,,,,0,,,,,,3,3,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,3,0,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,102,10,5,,,,1,,,,,,5,5,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,5,0,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,103,3,18,,,,3,,,,,,7,5,2,2,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,7,2,2,1,,,,,,,,,,,,,,,,,
2,random_arcs,104,7,16,,,,6,,,,,,14,14,0,0,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,14,4,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,105,2,24,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,106,7,1,,,,0,,,,,,1,1,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,1,0,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,107,9,22,,,,7,,,,,,20,19,1,1,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,20,2,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,108,8,14,,,,5,,,,,,12,12,0,0,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,12,3,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,109,5,20,,,,5,,,,,,15,11,4,4,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,15,3,4,1,,,,,,,,,,,,,,,,,
2,random_arcs,110,3,11,,,,3,,,,,,7,6,1,1,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,7,3,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,111,7,3,,,,2,,,,,,3,3,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,3,2,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,112,6,3,,,,1,,,,,,3,3,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,3,1,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,113,2,8,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,114,10,17,,,,7,,,,,,16,15,1,1,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,16,1,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,115,6,14,,,,6,,,,,,12,10,2,2,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,12,3,2,1,,,,,,,,,,,,,,,,,
2,random_arcs,116,9,15,,,,4,,,,,,13,12,1,1,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,13,0,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,117,2,2,,,,1,,,,,,2,2,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,2,1,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,118,9,16,,,,6,,,,,,15,13,2,2,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,15,1,2,1,,,,,,,,,,,,,,,,,
2,random_arcs,119,10,8,,,,1,,,,,,7,7,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,7,0,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,120,7,22,,,,7,,,,,,18,16,2,2,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,18,2,2,1,,,,,,,,,,,,,,,,,
2,random_arcs,121,4,7,,,,3,,,,,,6,6,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,6,2,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,122,10,21,,,,7,,,,,,20,20,0,0,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,20,1,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,123,8,11,,,,4,,,,,,11,11,0,0,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,11,2,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,124,5,11,,,,4,,,,,,9,7,2,2,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,9,1,2,1,,,,,,,,,,,,,,,,,
2,random_arcs,125,6,17,,,,6,,,,,,12,10,2,2,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,12,2,2,1,,,,,,,,,,,,,,,,,
2,random_arcs,126,9,14,,,,6,,,,,,14,14,0,0,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,14,1,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,127,4,7,,,,4,,,,,,6,5,1,1,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,6,1,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,128,2,8,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,129,2,18,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,130,2,6,,,,2,,,,,,3,2,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,3,1,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,131,5,16,,,,5,,,,,,12,9,3,3,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,12,1,3,1,,,,,,,,,,,,,,,,,
2,random_arcs,132,2,7,,,,2,,,,,,3,3,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,3,2,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,133,6,23,,,,5,,,,,,17,14,3,3,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,17,2,3,1,,,,,,,,,,,,,,,,,
2,random_arcs,134,10,2,,,,0,,,,,,2,2,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,2,0,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,135,4,19,,,,4,,,,,,12,8,4,4,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,12,3,4,1,,,,,,,,,,,,,,,,,
2,random_arcs,136,8,18,,,,6,,,,,,15,13,2,2,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,15,2,2,1,,,,,,,,,,,,,,,,,
2,random_arcs,137,10,10,,,,4,,,,,,10,9,1,1,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,10,0,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,138,6,9,,,,4,,,,,,6,5,1,1,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,6,0,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,139,7,18,,,,7,,,,,,16,12,4,4,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,16,2,4,1,,,,,,,,,,,,,,,,,
2,random_arcs,140,3,18,,,,3,,,,,,8,5,3,3,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,8,2,3,1,,,,,,,,,,,,,,,,,
2,random_arcs,141,9,20,,,,8,,,,,,18,18,0,0,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,18,3,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,142,7,10,,,,3,,,,,,8,8,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,8,1,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,143,4,18,,,,4,,,,,,11,9,2,2,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,11,3,2,1,,,,,,,,,,,,,,,,,
2,random_arcs,144,2,18,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,145,4,11,,,,4,,,,,,9,6,3,3,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,9,1,3,1,,,,,,,,,,,,,,,,,
2,random_arcs,146,3,16,,,,3,,,,,,7,5,2,2,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,7,2,2,1,,,,,,,,,,,,,,,,,
2,random_arcs,147,9,20,,,,7,,,,,,18,16,2,2,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,18,1,2,1,,,,,,,,,,,,,,,,,
2,random_arcs,148,8,23,,,,7,,,,,,20,17,3,3,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,20,2,3,1,,,,,,,,,,,,,,,,,
2,random_arcs,149,7,22,,,,7,,,,,,20,16,4,4,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,20,5,4,1,,,,,,,,,,,,,,,,,
2,random_arcs,150,5,16,,,,5,,,,,,12,8,4,4,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,12,0,4,1,,,,,,,,,,,,,,,,,
2,random_arcs,151,7,1,,,,0,,,,,,1,1,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,1,0,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,152,4,6,,,,3,,,,,,4,4,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,4,3,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,153,7,5,,,,2,,,,,,5,5,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,5,1,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,154,5,12,,,,3,,,,,,9,9,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,9,2,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,155,4,20,,,,4,,,,,,13,9,4,4,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,13,3,4,1,,,,,,,,,,,,,,,,,
2,random_arcs,156,4,22,,,,4,,,,,,13,7,6,6,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,13,1,6,1,,,,,,,,,,,,,,,,,
2,random_arcs,157,4,12,,,,4,,,,,,10,8,2,2,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,10,3,2,1,,,,,,,,,,,,,,,,,
2,random_arcs,158,6,21,,,,6,,,,,,15,13,2,2,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,15,3,2,1,,,,,,,,,,,,,,,,,
2,random_arcs,159,2,2,,,,1,,,,,,2,2,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,2,1,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,160,9,18,,,,7,,,,,,16,16,0,0,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,16,1,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,161,8,7,,,,3,,,,,,7,7,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,7,2,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,162,10,16,,,,5,,,,,,13,12,1,1,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,13,2,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,163,3,6,,,,3,,,,,,4,3,1,1,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,4,1,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,164,4,10,,,,4,,,,,,9,6,3,3,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,9,1,3,1,,,,,,,,,,,,,,,,,
2,random_arcs,165,9,23,,,,6,,,,,,19,16,3,3,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,19,1,3,1,,,,,,,,,,,,,,,,,
2,random_arcs,166,10,10,,,,6,,,,,,10,10,0,0,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,10,1,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,167,2,9,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,168,10,16,,,,7,,,,,,15,14,1,1,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,15,1,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,169,3,9,,,,3,,,,,,7,5,2,2,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,7,2,2,1,,,,,,,,,,,,,,,,,
2,random_arcs,170,10,3,,,,1,,,,,,3,3,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,3,0,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,171,4,20,,,,4,,,,,,10,7,3,3,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,10,1,3,1,,,,,,,,,,,,,,,,,
2,random_arcs,172,5,19,,,,5,,,,,,14,12,2,2,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,14,4,2,1,,,,,,,,,,,,,,,,,
2,random_arcs,173,6,17,,,,6,,,,,,15,12,3,3,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,15,3,3,1,,,,,,,,,,,,,,,,,
2,random_arcs,174,5,20,,,,5,,,,,,13,11,2,2,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,13,2,2,1,,,,,,,,,,,,,,,,,
2,random_arcs,175,3,14,,,,3,,,,,,6,5,1,1,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,6,2,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,176,8,8,,,,3,,,,,,8,8,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,8,1,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,177,5,22,,,,5,,,,,,14,11,3,3,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,14,4,3,1,,,,,,,,,,,,,,,,,
2,random_arcs,178,5,24,,,,5,,,,,,16,13,3,3,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,16,4,3,1,,,,,,,,,,,,,,,,,
2,random_arcs,179,10,19,,,,8,,,,,,17,16,1,1,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,17,0,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,180,8,3,,,,2,,,,,,3,3,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,3,2,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,181,8,18,,,,7,,,,,,18,16,2,2,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,18,3,2,1,,,,,,,,,,,,,,,,,
2,random_arcs,182,3,14,,,,3,,,,,,7,5,2,2,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,7,2,2,1,,,,,,,,,,,,,,,,,
2,random_arcs,183,8,9,,,,4,,,,,,9,8,1,1,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,9,0,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,184,3,14,,,,3,,,,,,7,5,2,2,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,7,2,2,1,,,,,,,,,,,,,,,,,
2,random_arcs,185,8,14,,,,6,,,,,,13,11,2,2,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,13,1,2,1,,,,,,,,,,,,,,,,,
2,random_arcs,186,2,9,,,,2,,,,,,3,3,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,3,2,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,187,3,17,,,,3,,,,,,7,4,3,3,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,7,1,3,1,,,,,,,,,,,,,,,,,
2,random_arcs,188,5,11,,,,3,,,,,,8,6,2,2,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,8,1,2,1,,,,,,,,,,,,,,,,,
2,random_arcs,189,2,8,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,190,8,24,,,,8,,,,,,20,17,3,3,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,20,1,3,1,,,,,,,,,,,,,,,,,
2,random_arcs,191,6,12,,,,5,,,,,,10,8,2,2,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,10,1,2,1,,,,,,,,,,,,,,,,,
2,random_arcs,192,10,2,,,,0,,,,,,2,2,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,2,0,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,193,9,20,,,,9,,,,,,19,16,3,3,,,,,,,,,,,,,,36,,1,,,1,,,,,,,,,,,,,,,,19,1,3,1,,,,,,,,,,,,,,,,,
2,random_arcs,194,7,6,,,,2,,,,,,6,6,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,6,1,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,195,7,18,,,,6,,,,,,15,15,0,0,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,15,2,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,196,5,15,,,,4,,,,,,11,10,1,1,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,11,1,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,197,9,17,,,,3,,,,,,12,12,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,12,2,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,198,5,5,,,,1,,,,,,4,4,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,4,1,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,199,6,8,,,,3,,,,,,7,6,1,1,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,7,2,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,200,8,14,,,,5,,,,,,12,12,0,0,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,12,1,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,201,5,15,,,,4,,,,,,9,7,2,2,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,9,1,2,1,,,,,,,,,,,,,,,,,
2,random_arcs,202,9,7,,,,2,,,,,,6,6,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,6,1,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,203,6,19,,,,5,,,,,,13,10,3,3,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,13,3,3,1,,,,,,,,,,,,,,,,,
2,random_arcs,204,8,12,,,,5,,,,,,12,11,1,1,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,12,1,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,205,7,14,,,,5,,,,,,11,11,0,0,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,11,1,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,206,3,2,,,,1,,,,,,2,2,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,2,0,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,207,8,21,,,,7,,,,,,20,18,2,2,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,20,1,2,1,,,,,,,,,,,,,,,,,
2,random_arcs,208,5,22,,,,5,,,,,,15,12,3,3,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,15,4,3,1,,,,,,,,,,,,,,,,,
2,random_arcs,209,4,14,,,,4,,,,,,10,8,2,2,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,10,2,2,1,,,,,,,,,,,,,,,,,
2,random_arcs,210,4,19,,,,4,,,,,,13,10,3,3,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,13,4,3,1,,,,,,,,,,,,,,,,,
2,random_arcs,211,6,4,,,,2,,,,,,4,4,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,1,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,212,2,7,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,213,3,13,,,,3,,,,,,6,5,1,1,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,6,3,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,214,4,2,,,,1,,,,,,2,2,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,2,1,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,215,5,13,,,,4,,,,,,10,8,2,2,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,10,1,2,1,,,,,,,,,,,,,,,,,
2,random_arcs,216,7,7,,,,3,,,,,,7,7,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,7,2,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,217,8,18,,,,7,,,,,,16,15,1,1,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,16,4,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,218,4,22,,,,4,,,,,,11,8,3,3,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,11,3,3,1,,,,,,,,,,,,,,,,,
2,random_arcs,219,7,4,,,,2,,,,,,4,4,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,0,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,220,2,14,,,,2,,,,,,3,3,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,3,2,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,221,4,13,,,,4,,,,,,8,6,2,2,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,8,1,2,1,,,,,,,,,,,,,,,,,
2,random_arcs,222,2,15,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,223,3,22,,,,3,,,,,,8,6,2,2,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,8,3,2,1,,,,,,,,,,,,,,,,,
2,random_arcs,224,3,13,,,,3,,,,,,8,6,2,2,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,8,3,2,1,,,,,,,,,,,,,,,,,
2,random_arcs,225,4,22,,,,4,,,,,,15,10,5,5,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,15,4,5,1,,,,,,,,,,,,,,,,,
2,random_arcs,226,6,24,,,,6,,,,,,17,15,2,2,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,17,3,2,1,,,,,,,,,,,,,,,,,
2,random_arcs,227,4,11,,,,4,,,,,,7,5,2,2,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,7,2,2,1,,,,,,,,,,,,,,,,,
2,random_arcs,228,10,3,,,,1,,,,,,3,3,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,3,0,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,229,4,7,,,,3,,,,,,6,6,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,6,2,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,230,2,9,,,,2,,,,,,3,2,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,3,1,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,231,10,9,,,,2,,,,,,9,9,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,9,1,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,232,5,23,,,,5,,,,,,17,13,4,4,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,17,4,4,1,,,,,,,,,,,,,,,,,
2,random_arcs,233,10,4,,,,1,,,,,,4,4,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,4,0,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,234,3,2,,,,0,,,,,,2,2,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,2,0,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,235,6,21,,,,6,,,,,,15,15,0,0,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,15,4,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,236,10,21,,,,8,,,,,,18,17,1,1,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,18,5,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,237,7,19,,,,7,,,,,,14,13,1,1,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,14,3,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,238,10,4,,,,1,,,,,,4,4,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,4,0,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,239,5,2,,,,1,,,,,,2,2,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,2,1,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,240,10,22,,,,8,,,,,,18,17,1,1,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,18,1,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,241,9,13,,,,5,,,,,,12,12,0,0,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,12,2,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,242,9,19,,,,7,,,,,,16,12,4,4,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,16,2,4,1,,,,,,,,,,,,,,,,,
2,random_arcs,243,6,8,,,,3,,,,,,8,8,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,8,1,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,244,7,4,,,,1,,,,,,4,4,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,4,1,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,245,5,11,,,,4,,,,,,9,7,2,2,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,9,1,2,1,,,,,,,,,,,,,,,,,
2,random_arcs,246,2,6,,,,1,,,,,,2,2,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,2,1,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,247,2,10,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,248,3,6,,,,2,,,,,,5,4,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,5,1,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,249,8,5,,,,2,,,,,,4,4,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,1,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,250,4,2,,,,0,,,,,,2,2,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,2,0,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,251,10,3,,,,1,,,,,,3,3,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,3,0,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,252,5,11,,,,5,,,,,,9,8,1,1,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,9,1,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,253,5,13,,,,5,,,,,,10,7,3,3,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,10,1,3,1,,,,,,,,,,,,,,,,,
2,random_arcs,254,3,5,,,,3,,,,,,5,4,1,1,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,5,1,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,255,10,13,,,,4,,,,,,12,12,0,0,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,12,0,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,256,8,3,,,,0,,,,,,3,3,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,3,0,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,257,4,6,,,,2,,,,,,5,5,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,5,2,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,258,8,14,,,,5,,,,,,12,11,1,1,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,12,1,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,259,3,4,,,,2,,,,,,4,4,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,260,7,10,,,,2,,,,,,8,7,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,8,0,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,261,4,5,,,,2,,,,,,5,4,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,5,1,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,262,3,12,,,,3,,,,,,6,4,2,2,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,6,1,2,1,,,,,,,,,,,,,,,,,
2,random_arcs,263,8,17,,,,7,,,,,,15,14,1,1,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,15,2,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,264,6,12,,,,5,,,,,,11,8,3,3,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,11,0,3,1,,,,,,,,,,,,,,,,,
2,random_arcs,265,3,1,,,,1,,,,,,1,1,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,1,1,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,266,7,6,,,,2,,,,,,5,5,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,5,2,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,267,9,24,,,,8,,,,,,21,18,3,3,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,21,4,3,1,,,,,,,,,,,,,,,,,
2,random_arcs,268,2,14,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,269,10,16,,,,7,,,,,,14,12,2,2,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,14,1,2,1,,,,,,,,,,,,,,,,,
2,random_arcs,270,10,13,,,,4,,,,,,12,11,1,1,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,12,2,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,271,3,15,,,,3,,,,,,8,6,2,2,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,8,3,2,1,,,,,,,,,,,,,,,,,
2,random_arcs,272,9,18,,,,6,,,,,,14,14,0,0,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,14,3,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,273,2,6,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,274,9,2,,,,0,,,,,,2,2,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,2,0,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,275,8,21,,,,7,,,,,,17,16,1,1,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,17,2,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,276,7,1,,,,0,,,,,,1,1,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,1,0,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,277,4,1,,,,1,,,,,,1,1,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,1,1,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,278,7,17,,,,7,,,,,,15,13,2,2,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,15,4,2,1,,,,,,,,,,,,,,,,,
2,random_arcs,279,6,18,,,,6,,,,,,14,8,6,6,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,14,0,6,1,,,,,,,,,,,,,,,,,
2,random_arcs,280,8,16,,,,7,,,,,,14,12,2,2,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,14,1,2,1,,,,,,,,,,,,,,,,,
2,random_arcs,281,2,16,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,282,9,20,,,,8,,,,,,20,17,3,3,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,20,1,3,1,,,,,,,,,,,,,,,,,
2,random_arcs,283,10,10,,,,5,,,,,,9,8,1,1,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,9,1,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,284,9,14,,,,3,,,,,,12,11,1,1,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,12,1,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,285,6,21,,,,6,,,,,,16,13,3,3,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,16,2,3,1,,,,,,,,,,,,,,,,,
2,random_arcs,286,10,13,,,,5,,,,,,13,13,0,0,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,13,2,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,287,4,10,,,,4,,,,,,8,7,1,1,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,8,2,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,288,2,11,,,,2,,,,,,3,3,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,3,2,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,289,6,9,,,,5,,,,,,9,9,0,0,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,9,2,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,290,9,2,,,,1,,,,,,2,2,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,2,0,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,291,9,3,,,,1,,,,,,3,3,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,3,1,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,292,5,15,,,,4,,,,,,12,10,2,2,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,12,2,2,1,,,,,,,,,,,,,,,,,
2,random_arcs,293,8,10,,,,4,,,,,,10,9,1,1,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,10,1,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,294,7,1,,,,0,,,,,,1,1,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,1,0,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,295,2,22,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,296,8,24,,,,7,,,,,,19,16,3,3,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,19,3,3,1,,,,,,,,,,,,,,,,,
2,random_arcs,297,7,11,,,,5,,,,,,11,11,0,0,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,11,3,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,298,8,10,,,,4,,,,,,9,8,1,1,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,9,1,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,299,10,5,,,,2,,,,,,4,4,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,1,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,300,5,21,,,,5,,,,,,15,10,5,5,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,15,2,5,1,,,,,,,,,,,,,,,,,
2,random_arcs,301,2,15,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,302,7,10,,,,3,,,,,,10,9,1,1,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,10,2,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,303,2,4,,,,1,,,,,,2,2,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,2,1,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,304,9,8,,,,3,,,,,,8,7,1,1,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,8,1,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,305,2,18,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,306,4,11,,,,4,,,,,,8,6,2,2,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,8,2,2,1,,,,,,,,,,,,,,,,,
2,random_arcs,307,4,12,,,,4,,,,,,7,5,2,2,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,7,1,2,1,,,,,,,,,,,,,,,,,
2,random_arcs,308,8,24,,,,7,,,,,,18,17,1,1,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,18,5,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,309,3,14,,,,3,,,,,,8,6,2,2,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,8,3,2,1,,,,,,,,,,,,,,,,,
2,random_arcs,310,9,9,,,,3,,,,,,9,9,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,9,0,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,311,8,7,,,,2,,,,,,6,6,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,6,0,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,312,10,7,,,,3,,,,,,7,7,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,7,2,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,313,6,11,,,,5,,,,,,9,8,1,1,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,9,3,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,314,7,17,,,,6,,,,,,14,12,2,2,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,14,3,2,1,,,,,,,,,,,,,,,,,
2,random_arcs,315,6,18,,,,6,,,,,,12,7,5,5,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,12,0,5,1,,,,,,,,,,,,,,,,,
2,random_arcs,316,4,9,,,,4,,,,,,6,6,0,0,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,6,2,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,317,10,19,,,,8,,,,,,19,17,2,2,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,19,2,2,1,,,,,,,,,,,,,,,,,
2,random_arcs,318,2,13,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,319,9,20,,,,7,,,,,,18,17,1,1,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,18,1,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,320,4,10,,,,4,,,,,,8,6,2,2,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,8,3,2,1,,,,,,,,,,,,,,,,,
2,random_arcs,321,3,9,,,,3,,,,,,6,5,1,1,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,6,3,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,322,7,19,,,,5,,,,,,15,13,2,2,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,15,3,2,1,,,,,,,,,,,,,,,,,
2,random_arcs,323,10,10,,,,4,,,,,,9,9,0,0,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,9,3,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,324,4,24,,,,4,,,,,,10,8,2,2,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,10,3,2,1,,,,,,,,,,,,,,,,,
2,random_arcs,325,6,3,,,,2,,,,,,3,2,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,3,0,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,326,3,12,,,,3,,,,,,7,6,1,1,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,7,3,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,327,10,6,,,,0,,,,,,6,6,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,6,0,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,328,10,9,,,,5,,,,,,9,9,0,0,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,9,2,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,329,8,5,,,,0,,,,,,5,5,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,5,0,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,330,10,8,,,,3,,,,,,8,8,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,8,2,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,331,4,7,,,,2,,,,,,6,6,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,6,2,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,332,6,24,,,,6,,,,,,19,14,5,5,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,19,2,5,1,,,,,,,,,,,,,,,,,
2,random_arcs,333,5,9,,,,4,,,,,,8,7,1,1,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,8,3,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,334,2,19,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,335,2,24,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,336,3,5,,,,3,,,,,,5,4,1,1,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,5,1,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,337,3,10,,,,3,,,,,,8,6,2,2,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,8,3,2,1,,,,,,,,,,,,,,,,,
2,random_arcs,338,5,17,,,,5,,,,,,12,10,2,2,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,12,3,2,1,,,,,,,,,,,,,,,,,
2,random_arcs,339,10,1,,,,0,,,,,,1,1,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,1,0,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,340,2,5,,,,2,,,,,,3,3,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,3,2,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,341,10,21,,,,7,,,,,,19,19,0,0,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,19,2,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,342,4,11,,,,4,,,,,,7,5,2,2,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,7,0,2,1,,,,,,,,,,,,,,,,,
2,random_arcs,343,10,18,,,,6,,,,,,17,16,1,1,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,17,0,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,344,3,4,,,,3,,,,,,4,2,2,2,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,4,0,2,1,,,,,,,,,,,,,,,,,
2,random_arcs,345,7,13,,,,5,,,,,,12,9,3,3,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,12,0,3,1,,,,,,,,,,,,,,,,,
2,random_arcs,346,8,9,,,,4,,,,,,9,8,1,1,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,9,1,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,347,4,4,,,,2,,,,,,4,4,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,348,4,8,,,,4,,,,,,6,4,2,2,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,6,1,2,1,,,,,,,,,,,,,,,,,
2,random_arcs,349,8,15,,,,5,,,,,,11,10,1,1,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,11,1,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,350,2,24,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,351,3,20,,,,3,,,,,,7,5,2,2,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,7,2,2,1,,,,,,,,,,,,,,,,,
2,random_arcs,352,8,17,,,,6,,,,,,15,13,2,2,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,15,2,2,1,,,,,,,,,,,,,,,,,
2,random_arcs,353,9,10,,,,4,,,,,,9,8,1,1,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,9,1,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,354,8,3,,,,1,,,,,,3,3,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,3,0,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,355,9,11,,,,5,,,,,,10,10,0,0,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,10,2,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,356,6,8,,,,4,,,,,,8,8,0,0,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,8,1,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,357,8,19,,,,7,,,,,,16,16,0,0,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,16,4,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,358,2,18,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,359,10,23,,,,8,,,,,,20,17,3,3,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,20,1,3,1,,,,,,,,,,,,,,,,,
2,random_arcs,360,3,19,,,,3,,,,,,7,6,1,1,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,7,3,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,361,3,9,,,,3,,,,,,7,6,1,1,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,7,3,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,362,8,1,,,,0,,,,,,1,1,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,1,0,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,363,4,1,,,,0,,,,,,1,1,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,1,0,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,364,6,5,,,,3,,,,,,5,5,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,5,1,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,365,6,23,,,,6,,,,,,21,18,3,3,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,21,5,3,1,,,,,,,,,,,,,,,,,
2,random_arcs,366,10,4,,,,0,,,,,,4,4,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,4,0,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,367,9,2,,,,1,,,,,,2,2,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,2,1,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,368,3,19,,,,3,,,,,,7,5,2,2,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,7,3,2,1,,,,,,,,,,,,,,,,,
2,random_arcs,369,8,16,,,,7,,,,,,13,12,1,1,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,13,1,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,370,8,3,,,,0,,,,,,3,3,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,3,0,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,371,5,8,,,,2,,,,,,8,8,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,8,2,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,372,2,1,,,,1,,,,,,1,1,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,1,1,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,373,3,5,,,,2,,,,,,4,4,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,1,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,374,9,1,,,,1,,,,,,1,1,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,1,1,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,375,3,9,,,,2,,,,,,6,5,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,6,2,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,376,4,15,,,,4,,,,,,11,7,4,4,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,11,2,4,1,,,,,,,,,,,,,,,,,
2,random_arcs,377,9,12,,,,3,,,,,,11,11,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,11,1,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,378,5,5,,,,1,,,,,,4,4,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,4,0,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,379,5,11,,,,4,,,,,,8,6,2,2,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,8,2,2,1,,,,,,,,,,,,,,,,,
2,random_arcs,380,5,23,,,,5,,,,,,17,14,3,3,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,17,4,3,1,,,,,,,,,,,,,,,,,
2,random_arcs,381,4,6,,,,2,,,,,,5,4,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,5,0,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,382,5,12,,,,4,,,,,,9,8,1,1,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,9,2,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,383,7,8,,,,4,,,,,,7,6,1,1,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,7,1,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,384,2,9,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,385,10,17,,,,6,,,,,,15,15,0,0,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,15,1,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,386,10,7,,,,5,,,,,,7,7,0,0,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,7,1,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,387,9,15,,,,5,,,,,,15,15,0,0,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,15,4,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,388,5,14,,,,4,,,,,,10,9,1,1,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,10,3,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,389,5,9,,,,4,,,,,,7,6,1,1,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,7,2,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,390,5,18,,,,5,,,,,,12,11,1,1,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,12,3,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,391,4,1,,,,0,,,,,,1,1,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,1,0,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,392,10,23,,,,9,,,,,,20,19,1,1,,,,,,,,,,,,,,36,,1,,,1,,,,,,,,,,,,,,,,20,3,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,393,10,8,,,,2,,,,,,8,8,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,8,0,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,394,6,12,,,,3,,,,,,10,9,1,1,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,10,2,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,395,3,24,,,,3,,,,,,8,5,3,3,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,8,2,3,1,,,,,,,,,,,,,,,,,
2,random_arcs,396,5,22,,,,5,,,,,,15,11,4,4,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,15,1,4,1,,,,,,,,,,,,,,,,,
2,random_arcs,397,3,7,,,,2,,,,,,5,5,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,5,2,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,398,3,12,,,,3,,,,,,8,6,2,2,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,8,3,2,1,,,,,,,,,,,,,,,,,
2,random_arcs,399,2,6,,,,2,,,,,,3,3,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,3,2,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,400,9,11,,,,4,,,,,,10,10,0,0,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,10,3,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,401,3,2,,,,1,,,,,,2,2,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,2,1,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,402,6,8,,,,4,,,,,,8,8,0,0,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,8,1,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,403,4,3,,,,2,,,,,,3,3,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,3,1,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,404,10,11,,,,7,,,,,,10,8,2,2,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,10,3,2,1,,,,,,,,,,,,,,,,,
2,random_arcs,405,8,10,,,,6,,,,,,10,10,0,0,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,10,2,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,406,10,24,,,,9,,,,,,21,19,2,2,,,,,,,,,,,,,,36,,1,,,1,,,,,,,,,,,,,,,,21,3,2,1,,,,,,,,,,,,,,,,,
2,random_arcs,407,6,14,,,,6,,,,,,12,11,1,1,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,12,1,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,408,5,19,,,,5,,,,,,14,10,4,4,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,14,2,4,1,,,,,,,,,,,,,,,,,
2,random_arcs,409,2,4,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,410,4,22,,,,4,,,,,,11,10,1,1,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,11,4,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,411,8,11,,,,5,,,,,,10,9,1,1,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,10,2,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,412,4,5,,,,2,,,,,,5,5,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,5,0,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,413,10,16,,,,5,,,,,,14,13,1,1,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,14,1,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,414,3,15,,,,3,,,,,,7,5,2,2,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,7,2,2,1,,,,,,,,,,,,,,,,,
2,random_arcs,415,4,24,,,,4,,,,,,12,10,2,2,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,12,4,2,1,,,,,,,,,,,,,,,,,
2,random_arcs,416,8,10,,,,5,,,,,,10,9,1,1,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,10,0,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,417,3,19,,,,3,,,,,,8,6,2,2,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,8,3,2,1,,,,,,,,,,,,,,,,,
2,random_arcs,418,7,1,,,,0,,,,,,1,1,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,1,0,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,419,5,21,,,,5,,,,,,13,11,2,2,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,13,3,2,1,,,,,,,,,,,,,,,,,
2,random_arcs,420,7,7,,,,3,,,,,,7,6,1,1,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,7,1,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,421,6,18,,,,6,,,,,,13,11,2,2,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,13,1,2,1,,,,,,,,,,,,,,,,,
2,random_arcs,422,6,2,,,,1,,,,,,2,2,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,2,0,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,423,5,3,,,,2,,,,,,3,2,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,3,0,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,424,5,19,,,,4,,,,,,12,10,2,2,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,12,2,2,1,,,,,,,,,,,,,,,,,
2,random_arcs,425,9,23,,,,9,,,,,,21,19,2,2,,,,,,,,,,,,,,36,,1,,,1,,,,,,,,,,,,,,,,21,4,2,1,,,,,,,,,,,,,,,,,
2,random_arcs,426,9,10,,,,3,,,,,,8,7,1,1,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,8,1,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,427,9,17,,,,7,,,,,,17,16,1,1,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,17,1,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,428,4,14,,,,4,,,,,,8,6,2,2,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,8,1,2,1,,,,,,,,,,,,,,,,,
2,random_arcs,429,9,23,,,,9,,,,,,22,20,2,2,,,,,,,,,,,,,,36,,1,,,1,,,,,,,,,,,,,,,,22,2,2,1,,,,,,,,,,,,,,,,,
2,random_arcs,430,10,9,,,,4,,,,,,9,9,0,0,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,9,2,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,431,10,3,,,,0,,,,,,3,3,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,3,0,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,432,2,8,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,433,9,16,,,,6,,,,,,14,12,2,2,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,14,0,2,1,,,,,,,,,,,,,,,,,
2,random_arcs,434,7,2,,,,1,,,,,,2,2,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,2,1,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,435,2,3,,,,2,,,,,,3,2,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,3,1,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,436,8,5,,,,3,,,,,,5,5,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,5,3,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,437,6,13,,,,4,,,,,,11,9,2,2,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,11,3,2,1,,,,,,,,,,,,,,,,,
2,random_arcs,438,3,7,,,,2,,,,,,4,4,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,439,7,11,,,,4,,,,,,9,9,0,0,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,9,3,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,440,10,22,,,,10,,,,,,20,19,1,1,,,,,,,,,,,,,,45,,1,,,1,,,,,,,,,,,,,,,,20,2,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,441,3,14,,,,3,,,,,,7,5,2,2,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,7,3,2,1,,,,,,,,,,,,,,,,,
2,random_arcs,442,5,14,,,,4,,,,,,11,10,1,1,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,11,3,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,443,5,15,,,,5,,,,,,13,11,2,2,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,13,2,2,1,,,,,,,,,,,,,,,,,
2,random_arcs,444,5,20,,,,5,,,,,,12,9,3,3,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,12,2,3,1,,,,,,,,,,,,,,,,,
2,random_arcs,445,2,15,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,446,3,12,,,,3,,,,,,6,6,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,6,3,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,447,7,16,,,,5,,,,,,13,13,0,0,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,13,1,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,448,3,14,,,,3,,,,,,8,5,3,3,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,8,2,3,1,,,,,,,,,,,,,,,,,
2,random_arcs,449,2,17,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,450,9,4,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,0,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,451,9,22,,,,9,,,,,,22,21,1,1,,,,,,,,,,,,,,36,,1,,,1,,,,,,,,,,,,,,,,22,1,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,452,5,9,,,,3,,,,,,6,6,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,6,1,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,453,7,1,,,,0,,,,,,1,1,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,1,0,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,454,5,4,,,,2,,,,,,4,4,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,1,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,455,10,1,,,,0,,,,,,1,1,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,1,0,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,456,5,21,,,,5,,,,,,15,11,4,4,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,15,3,4,1,,,,,,,,,,,,,,,,,
2,random_arcs,457,2,9,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,458,4,10,,,,4,,,,,,7,6,1,1,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,7,2,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,459,10,10,,,,5,,,,,,10,9,1,1,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,10,0,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,460,3,22,,,,3,,,,,,9,6,3,3,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,9,3,3,1,,,,,,,,,,,,,,,,,
2,random_arcs,461,3,5,,,,3,,,,,,4,2,2,2,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,4,0,2,1,,,,,,,,,,,,,,,,,
2,random_arcs,462,8,18,,,,5,,,,,,17,16,1,1,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,17,3,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,463,10,4,,,,2,,,,,,4,4,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,0,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,464,4,14,,,,4,,,,,,10,9,1,1,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,10,3,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,465,10,15,,,,6,,,,,,14,14,0,0,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,14,2,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,466,2,20,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,467,3,16,,,,3,,,,,,7,6,1,1,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,7,3,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,468,3,8,,,,3,,,,,,6,5,1,1,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,6,3,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,469,10,16,,,,8,,,,,,15,15,0,0,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,15,0,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,470,10,24,,,,9,,,,,,23,22,1,1,,,,,,,,,,,,,,36,,1,,,1,,,,,,,,,,,,,,,,23,2,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,471,7,15,,,,5,,,,,,13,12,1,1,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,13,3,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,472,3,1,,,,1,,,,,,1,1,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,1,1,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,473,3,24,,,,3,,,,,,8,6,2,2,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,8,3,2,1,,,,,,,,,,,,,,,,,
2,random_arcs,474,4,10,,,,3,,,,,,8,6,2,2,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,8,2,2,1,,,,,,,,,,,,,,,,,
2,random_arcs,475,9,16,,,,7,,,,,,14,13,1,1,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,14,2,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,476,3,10,,,,3,,,,,,8,6,2,2,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,8,3,2,1,,,,,,,,,,,,,,,,,
2,random_arcs,477,6,17,,,,6,,,,,,15,13,2,2,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,15,3,2,1,,,,,,,,,,,,,,,,,
2,random_arcs,478,10,5,,,,2,,,,,,5,5,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,5,1,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,479,4,3,,,,1,,,,,,2,2,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,2,1,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,480,10,11,,,,6,,,,,,11,10,1,1,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,11,0,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,481,10,8,,,,1,,,,,,8,8,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,8,0,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,482,4,15,,,,4,,,,,,7,6,1,1,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,7,3,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,483,8,16,,,,6,,,,,,12,11,1,1,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,12,3,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,484,9,13,,,,6,,,,,,12,12,0,0,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,12,1,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,485,10,24,,,,10,,,,,,21,19,2,2,,,,,,,,,,,,,,45,,1,,,1,,,,,,,,,,,,,,,,21,3,2,1,,,,,,,,,,,,,,,,,
2,random_arcs,486,2,6,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,487,6,24,,,,6,,,,,,17,14,3,3,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,17,1,3,1,,,,,,,,,,,,,,,,,
2,random_arcs,488,2,2,,,,2,,,,,,2,2,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,2,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,489,8,6,,,,3,,,,,,5,5,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,5,2,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,490,5,22,,,,5,,,,,,16,12,4,4,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,16,3,4,1,,,,,,,,,,,,,,,,,
2,random_arcs,491,8,23,,,,7,,,,,,20,18,2,2,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,20,3,2,1,,,,,,,,,,,,,,,,,
2,random_arcs,492,9,5,,,,1,,,,,,5,5,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,5,0,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,493,3,20,,,,3,,,,,,8,5,3,3,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,8,2,3,1,,,,,,,,,,,,,,,,,
2,random_arcs,494,4,11,,,,4,,,,,,9,7,2,2,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,9,2,2,1,,,,,,,,,,,,,,,,,
2,random_arcs,495,9,10,,,,4,,,,,,9,9,0,0,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,9,1,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,496,2,14,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,497,8,1,,,,0,,,,,,1,1,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,1,0,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,498,5,8,,,,4,,,,,,6,4,2,2,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,6,0,2,1,,,,,,,,,,,,,,,,,
2,random_arcs,499,4,23,,,,4,,,,,,14,10,4,4,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,14,4,4,1,,,,,,,,,,,,,,,,,
2,random_arcs,500,7,10,,,,4,,,,,,10,9,1,1,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,10,1,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,501,8,11,,,,4,,,,,,11,11,0,0,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,11,1,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,502,2,14,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,503,7,19,,,,5,,,,,,14,13,1,1,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,14,4,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,504,2,21,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,505,10,4,,,,2,,,,,,4,4,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,506,9,24,,,,8,,,,,,23,20,3,3,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,23,3,3,1,,,,,,,,,,,,,,,,,
2,random_arcs,507,5,20,,,,5,,,,,,16,13,3,3,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,16,3,3,1,,,,,,,,,,,,,,,,,
2,random_arcs,508,8,6,,,,3,,,,,,5,5,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,5,1,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,509,2,1,,,,0,,,,,,1,1,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,1,0,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,510,8,20,,,,8,,,,,,16,13,3,3,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,16,4,3,1,,,,,,,,,,,,,,,,,
2,random_arcs,511,5,14,,,,4,,,,,,11,10,1,1,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,11,4,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,512,5,1,,,,0,,,,,,1,1,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,1,0,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,513,5,23,,,,5,,,,,,16,13,3,3,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,16,3,3,1,,,,,,,,,,,,,,,,,
2,random_arcs,514,2,16,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,515,9,24,,,,7,,,,,,22,18,4,4,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,22,1,4,1,,,,,,,,,,,,,,,,,
2,random_arcs,516,5,2,,,,0,,,,,,2,2,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,2,0,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,517,5,10,,,,4,,,,,,9,9,0,0,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,9,1,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,518,4,12,,,,3,,,,,,7,6,1,1,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,7,3,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,519,7,15,,,,6,,,,,,12,10,2,2,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,12,0,2,1,,,,,,,,,,,,,,,,,
2,random_arcs,520,8,23,,,,8,,,,,,21,17,4,4,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,21,2,4,1,,,,,,,,,,,,,,,,,
2,random_arcs,521,4,11,,,,4,,,,,,7,6,1,1,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,7,3,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,522,8,10,,,,5,,,,,,10,10,0,0,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,10,2,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,523,8,14,,,,4,,,,,,12,11,1,1,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,12,2,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,524,4,23,,,,4,,,,,,11,8,3,3,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,11,2,3,1,,,,,,,,,,,,,,,,,
2,random_arcs,525,10,8,,,,2,,,,,,8,8,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,8,1,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,526,8,19,,,,6,,,,,,18,17,1,1,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,18,3,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,527,2,5,,,,2,,,,,,3,3,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,3,2,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,528,5,10,,,,4,,,,,,7,6,1,1,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,7,2,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,529,6,19,,,,6,,,,,,14,12,2,2,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,14,4,2,1,,,,,,,,,,,,,,,,,
2,random_arcs,530,4,3,,,,1,,,,,,2,2,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,2,1,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,531,8,9,,,,3,,,,,,9,9,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,9,2,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,532,3,20,,,,3,,,,,,7,5,2,2,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,7,2,2,1,,,,,,,,,,,,,,,,,
2,random_arcs,533,5,11,,,,2,,,,,,9,8,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,9,2,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,534,6,23,,,,6,,,,,,17,15,2,2,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,17,2,2,1,,,,,,,,,,,,,,,,,
2,random_arcs,535,2,6,,,,2,,,,,,3,3,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,3,2,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,536,7,4,,,,1,,,,,,3,3,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,3,0,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,537,7,9,,,,1,,,,,,8,8,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,8,0,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,538,2,1,,,,0,,,,,,1,1,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,1,0,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,539,4,16,,,,4,,,,,,10,7,3,3,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,10,2,3,1,,,,,,,,,,,,,,,,,
2,random_arcs,540,4,12,,,,2,,,,,,6,5,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,6,2,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,541,10,14,,,,5,,,,,,13,13,0,0,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,13,0,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,542,2,20,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,543,6,13,,,,5,,,,,,12,11,1,1,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,12,3,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,544,10,8,,,,2,,,,,,7,7,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,7,1,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,545,10,24,,,,9,,,,,,20,20,0,0,,,,,,,,,,,,,,36,,1,,,1,,,,,,,,,,,,,,,,20,4,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,546,6,16,,,,6,,,,,,15,12,3,3,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,15,2,3,1,,,,,,,,,,,,,,,,,
2,random_arcs,547,3,4,,,,1,,,,,,3,3,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,3,1,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,548,3,5,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,1,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,549,2,14,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,550,8,22,,,,7,,,,,,20,18,2,2,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,20,2,2,1,,,,,,,,,,,,,,,,,
2,random_arcs,551,2,11,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,552,4,14,,,,4,,,,,,10,9,1,1,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,10,4,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,553,9,20,,,,8,,,,,,16,16,0,0,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,16,2,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,554,3,18,,,,3,,,,,,7,5,2,2,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,7,2,2,1,,,,,,,,,,,,,,,,,
2,random_arcs,555,3,12,,,,3,,,,,,5,4,1,1,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,5,2,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,556,3,22,,,,3,,,,,,8,6,2,2,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,8,3,2,1,,,,,,,,,,,,,,,,,
2,random_arcs,557,7,5,,,,3,,,,,,5,4,1,1,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,5,0,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,558,2,14,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,559,7,10,,,,4,,,,,,9,9,0,0,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,9,2,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,560,10,9,,,,3,,,,,,8,8,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,8,1,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,561,3,11,,,,3,,,,,,6,4,2,2,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,6,2,2,1,,,,,,,,,,,,,,,,,
2,random_arcs,562,9,23,,,,9,,,,,,22,20,2,2,,,,,,,,,,,,,,36,,1,,,1,,,,,,,,,,,,,,,,22,3,2,1,,,,,,,,,,,,,,,,,
2,random_arcs,563,7,9,,,,5,,,,,,9,9,0,0,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,9,2,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,564,7,8,,,,4,,,,,,8,8,0,0,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,8,1,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,565,5,6,,,,4,,,,,,6,5,1,1,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,6,1,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,566,4,11,,,,3,,,,,,7,5,2,2,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,7,1,2,1,,,,,,,,,,,,,,,,,
2,random_arcs,567,5,13,,,,3,,,,,,9,8,1,1,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,9,2,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,568,8,24,,,,7,,,,,,21,16,5,5,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,21,2,5,1,,,,,,,,,,,,,,,,,
2,random_arcs,569,2,24,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,570,5,16,,,,5,,,,,,11,7,4,4,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,11,1,4,1,,,,,,,,,,,,,,,,,
2,random_arcs,571,2,20,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,572,6,17,,,,5,,,,,,14,10,4,4,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,14,1,4,1,,,,,,,,,,,,,,,,,
2,random_arcs,573,7,6,,,,3,,,,,,6,6,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,6,0,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,574,9,11,,,,6,,,,,,9,8,1,1,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,9,1,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,575,3,5,,,,2,,,,,,3,3,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,3,2,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,576,10,7,,,,2,,,,,,6,5,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,6,0,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,577,6,23,,,,6,,,,,,22,17,5,5,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,22,4,5,1,,,,,,,,,,,,,,,,,
2,random_arcs,578,9,20,,,,9,,,,,,17,16,1,1,,,,,,,,,,,,,,36,,1,,,1,,,,,,,,,,,,,,,,17,1,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,579,7,6,,,,3,,,,,,5,4,1,1,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,5,0,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,580,6,22,,,,6,,,,,,16,13,3,3,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,16,4,3,1,,,,,,,,,,,,,,,,,
2,random_arcs,581,7,12,,,,4,,,,,,11,11,0,0,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,11,4,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,582,3,12,,,,3,,,,,,6,4,2,2,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,6,2,2,1,,,,,,,,,,,,,,,,,
2,random_arcs,583,7,21,,,,6,,,,,,18,16,2,2,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,18,2,2,1,,,,,,,,,,,,,,,,,
2,random_arcs,584,2,21,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,585,7,15,,,,7,,,,,,15,13,2,2,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,15,3,2,1,,,,,,,,,,,,,,,,,
2,random_arcs,586,3,16,,,,3,,,,,,8,6,2,2,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,8,3,2,1,,,,,,,,,,,,,,,,,
2,random_arcs,587,8,20,,,,7,,,,,,16,14,2,2,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,16,3,2,1,,,,,,,,,,,,,,,,,
2,random_arcs,588,5,23,,,,5,,,,,,16,14,2,2,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,16,5,2,1,,,,,,,,,,,,,,,,,
2,random_arcs,589,3,15,,,,3,,,,,,8,6,2,2,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,8,3,2,1,,,,,,,,,,,,,,,,,
2,random_arcs,590,3,4,,,,2,,,,,,4,4,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,591,10,14,,,,4,,,,,,13,13,0,0,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,13,2,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,592,8,6,,,,2,,,,,,5,5,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,5,0,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,593,7,20,,,,7,,,,,,19,16,3,3,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,19,2,3,1,,,,,,,,,,,,,,,,,
2,random_arcs,594,2,6,,,,2,,,,,,3,3,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,3,2,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,595,4,20,,,,4,,,,,,9,8,1,1,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,9,2,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,596,2,8,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,597,10,15,,,,5,,,,,,13,12,1,1,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,13,1,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,598,4,4,,,,2,,,,,,4,4,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,1,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,599,10,17,,,,7,,,,,,14,14,0,0,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,14,1,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,600,6,20,,,,5,,,,,,17,15,2,2,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,17,2,2,1,,,,,,,,,,,,,,,,,
2,random_arcs,601,6,15,,,,5,,,,,,14,12,2,2,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,14,4,2,1,,,,,,,,,,,,,,,,,
2,random_arcs,602,2,11,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,603,6,12,,,,5,,,,,,11,9,2,2,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,11,2,2,1,,,,,,,,,,,,,,,,,
2,random_arcs,604,6,9,,,,5,,,,,,8,8,0,0,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,8,1,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,605,5,3,,,,1,,,,,,3,3,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,3,1,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,606,3,14,,,,3,,,,,,6,5,1,1,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,6,3,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,607,5,19,,,,5,,,,,,11,10,1,1,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,11,3,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,608,2,23,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,609,9,23,,,,9,,,,,,18,16,2,2,,,,,,,,,,,,,,36,,1,,,1,,,,,,,,,,,,,,,,18,1,2,1,,,,,,,,,,,,,,,,,
2,random_arcs,610,2,8,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,611,9,12,,,,6,,,,,,12,11,1,1,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,12,2,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,612,5,1,,,,1,,,,,,1,1,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,1,1,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,613,9,9,,,,6,,,,,,9,8,1,1,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,9,2,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,614,8,15,,,,7,,,,,,15,15,0,0,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,15,1,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,615,4,1,,,,0,,,,,,1,1,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,1,0,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,616,5,1,,,,0,,,,,,1,1,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,1,0,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,617,4,1,,,,1,,,,,,1,1,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,1,1,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,618,9,20,,,,6,,,,,,19,17,2,2,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,19,1,2,1,,,,,,,,,,,,,,,,,
2,random_arcs,619,9,14,,,,8,,,,,,14,12,2,2,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,14,0,2,1,,,,,,,,,,,,,,,,,
2,random_arcs,620,6,13,,,,5,,,,,,11,9,2,2,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,11,1,2,1,,,,,,,,,,,,,,,,,
2,random_arcs,621,6,14,,,,5,,,,,,9,8,1,1,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,9,1,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,622,4,12,,,,4,,,,,,9,8,1,1,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,9,4,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,623,10,14,,,,5,,,,,,13,13,0,0,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,13,3,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,624,5,10,,,,5,,,,,,9,8,1,1,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,9,2,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,625,3,16,,,,3,,,,,,8,5,3,3,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,8,2,3,1,,,,,,,,,,,,,,,,,
2,random_arcs,626,10,7,,,,2,,,,,,7,7,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,7,0,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,627,2,6,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,628,7,17,,,,7,,,,,,15,13,2,2,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,15,1,2,1,,,,,,,,,,,,,,,,,
2,random_arcs,629,7,6,,,,2,,,,,,6,6,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,6,1,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,630,6,5,,,,2,,,,,,5,5,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,5,1,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,631,9,20,,,,8,,,,,,20,17,3,3,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,20,1,3,1,,,,,,,,,,,,,,,,,
2,random_arcs,632,5,8,,,,2,,,,,,5,5,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,5,1,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,633,9,10,,,,5,,,,,,10,9,1,1,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,10,1,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,634,2,10,,,,2,,,,,,3,3,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,3,2,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,635,9,1,,,,0,,,,,,1,1,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,1,0,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,636,10,16,,,,8,,,,,,15,15,0,0,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,15,1,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,637,5,4,,,,2,,,,,,4,4,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,0,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,638,4,24,,,,4,,,,,,12,8,4,4,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,12,3,4,1,,,,,,,,,,,,,,,,,
2,random_arcs,639,4,3,,,,1,,,,,,3,3,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,3,1,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,640,6,9,,,,3,,,,,,8,7,1,1,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,8,1,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,641,9,9,,,,5,,,,,,9,8,1,1,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,9,0,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,642,6,9,,,,3,,,,,,9,9,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,9,2,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,643,6,17,,,,6,,,,,,15,13,2,2,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,15,3,2,1,,,,,,,,,,,,,,,,,
2,random_arcs,644,9,21,,,,6,,,,,,17,16,1,1,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,17,2,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,645,4,6,,,,3,,,,,,6,6,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,6,2,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,646,8,14,,,,8,,,,,,14,13,1,1,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,14,2,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,647,10,10,,,,4,,,,,,10,10,0,0,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,10,1,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,648,7,10,,,,5,,,,,,9,8,1,1,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,9,1,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,649,7,8,,,,2,,,,,,8,8,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,8,1,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,650,6,1,,,,0,,,,,,1,1,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,1,0,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,651,6,23,,,,6,,,,,,18,15,3,3,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,18,3,3,1,,,,,,,,,,,,,,,,,
2,random_arcs,652,8,20,,,,6,,,,,,17,16,1,1,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,17,1,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,653,6,19,,,,4,,,,,,15,12,3,3,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,15,3,3,1,,,,,,,,,,,,,,,,,
2,random_arcs,654,10,19,,,,9,,,,,,19,16,3,3,,,,,,,,,,,,,,36,,1,,,1,,,,,,,,,,,,,,,,19,2,3,1,,,,,,,,,,,,,,,,,
2,random_arcs,655,7,16,,,,5,,,,,,13,11,2,2,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,13,1,2,1,,,,,,,,,,,,,,,,,
2,random_arcs,656,7,3,,,,1,,,,,,3,3,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,3,1,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,657,2,12,,,,2,,,,,,3,2,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,3,1,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,658,8,9,,,,5,,,,,,9,8,1,1,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,9,1,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,659,9,13,,,,2,,,,,,12,12,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,12,2,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,660,6,7,,,,3,,,,,,5,5,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,5,1,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,661,10,22,,,,7,,,,,,19,16,3,3,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,19,1,3,1,,,,,,,,,,,,,,,,,
2,random_arcs,662,8,12,,,,5,,,,,,10,9,1,1,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,10,1,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,663,7,23,,,,7,,,,,,19,17,2,2,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,19,3,2,1,,,,,,,,,,,,,,,,,
2,random_arcs,664,9,14,,,,5,,,,,,13,12,1,1,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,13,2,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,665,5,7,,,,3,,,,,,6,6,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,6,2,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,666,2,15,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,667,10,16,,,,7,,,,,,15,14,1,1,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,15,1,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,668,5,16,,,,5,,,,,,12,9,3,3,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,12,1,3,1,,,,,,,,,,,,,,,,,
2,random_arcs,669,4,9,,,,4,,,,,,6,6,0,0,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,6,3,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,670,5,15,,,,4,,,,,,11,10,1,1,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,11,3,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,671,8,19,,,,6,,,,,,16,14,2,2,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,16,2,2,1,,,,,,,,,,,,,,,,,
2,random_arcs,672,3,21,,,,3,,,,,,8,6,2,2,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,8,3,2,1,,,,,,,,,,,,,,,,,
2,random_arcs,673,2,24,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,674,4,5,,,,3,,,,,,5,5,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,5,1,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,675,4,5,,,,3,,,,,,4,4,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,4,1,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,676,3,15,,,,3,,,,,,6,6,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,6,3,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,677,6,22,,,,6,,,,,,19,14,5,5,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,19,3,5,1,,,,,,,,,,,,,,,,,
2,random_arcs,678,4,19,,,,4,,,,,,12,10,2,2,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,12,4,2,1,,,,,,,,,,,,,,,,,
2,random_arcs,679,5,21,,,,5,,,,,,14,11,3,3,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,14,3,3,1,,,,,,,,,,,,,,,,,
2,random_arcs,680,5,10,,,,5,,,,,,10,9,1,1,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,10,2,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,681,5,12,,,,4,,,,,,9,9,0,0,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,9,2,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,682,8,14,,,,7,,,,,,14,13,1,1,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,14,4,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,683,6,20,,,,6,,,,,,15,11,4,4,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,15,3,4,1,,,,,,,,,,,,,,,,,
2,random_arcs,684,3,10,,,,3,,,,,,6,4,2,2,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,6,1,2,1,,,,,,,,,,,,,,,,,
2,random_arcs,685,4,10,,,,4,,,,,,8,6,2,2,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,8,2,2,1,,,,,,,,,,,,,,,,,
2,random_arcs,686,6,11,,,,3,,,,,,8,8,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,8,1,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,687,2,23,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,688,4,18,,,,4,,,,,,10,8,2,2,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,10,3,2,1,,,,,,,,,,,,,,,,,
2,random_arcs,689,2,4,,,,2,,,,,,3,3,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,3,2,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,690,6,15,,,,6,,,,,,14,12,2,2,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,14,2,2,1,,,,,,,,,,,,,,,,,
2,random_arcs,691,2,17,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,692,3,16,,,,3,,,,,,7,4,3,3,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,7,1,3,1,,,,,,,,,,,,,,,,,
2,random_arcs,693,6,22,,,,6,,,,,,16,14,2,2,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,16,4,2,1,,,,,,,,,,,,,,,,,
2,random_arcs,694,10,1,,,,0,,,,,,1,1,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,1,0,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,695,10,9,,,,2,,,,,,8,8,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,8,2,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,696,3,18,,,,3,,,,,,7,6,1,1,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,7,3,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,697,3,2,,,,1,,,,,,2,2,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,2,0,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,698,10,21,,,,9,,,,,,19,17,2,2,,,,,,,,,,,,,,36,,1,,,1,,,,,,,,,,,,,,,,19,1,2,1,,,,,,,,,,,,,,,,,
2,random_arcs,699,9,9,,,,6,,,,,,9,8,1,1,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,9,3,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,700,8,24,,,,7,,,,,,21,18,3,3,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,21,2,3,1,,,,,,,,,,,,,,,,,
2,random_arcs,701,5,21,,,,5,,,,,,17,13,4,4,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,17,5,4,1,,,,,,,,,,,,,,,,,
2,random_arcs,702,8,10,,,,6,,,,,,10,9,1,1,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,10,2,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,703,9,9,,,,4,,,,,,9,8,1,1,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,9,0,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,704,9,16,,,,4,,,,,,14,14,0,0,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,14,2,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,705,10,18,,,,6,,,,,,16,14,2,2,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,16,0,2,1,,,,,,,,,,,,,,,,,
2,random_arcs,706,3,8,,,,3,,,,,,7,5,2,2,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,7,2,2,1,,,,,,,,,,,,,,,,,
2,random_arcs,707,3,21,,,,3,,,,,,9,6,3,3,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,9,3,3,1,,,,,,,,,,,,,,,,,
2,random_arcs,708,5,23,,,,4,,,,,,12,11,1,1,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,12,4,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,709,9,2,,,,0,,,,,,2,2,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,2,0,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,710,3,20,,,,3,,,,,,9,6,3,3,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,9,3,3,1,,,,,,,,,,,,,,,,,
2,random_arcs,711,7,14,,,,7,,,,,,13,12,1,1,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,13,1,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,712,2,1,,,,1,,,,,,1,1,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,1,1,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,713,9,21,,,,7,,,,,,20,17,3,3,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,20,3,3,1,,,,,,,,,,,,,,,,,
2,random_arcs,714,6,24,,,,6,,,,,,17,14,3,3,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,17,4,3,1,,,,,,,,,,,,,,,,,
2,random_arcs,715,9,17,,,,6,,,,,,17,15,2,2,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,17,3,2,1,,,,,,,,,,,,,,,,,
2,random_arcs,716,6,11,,,,5,,,,,,11,8,3,3,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,11,2,3,1,,,,,,,,,,,,,,,,,
2,random_arcs,717,4,19,,,,4,,,,,,14,9,5,5,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,14,3,5,1,,,,,,,,,,,,,,,,,
2,random_arcs,718,2,19,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,719,4,9,,,,3,,,,,,5,5,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,5,2,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,720,3,18,,,,3,,,,,,8,6,2,2,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,8,3,2,1,,,,,,,,,,,,,,,,,
2,random_arcs,721,7,3,,,,1,,,,,,3,3,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,3,0,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,722,3,18,,,,3,,,,,,8,6,2,2,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,8,3,2,1,,,,,,,,,,,,,,,,,
2,random_arcs,723,10,1,,,,0,,,,,,1,1,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,1,0,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,724,2,3,,,,2,,,,,,2,1,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,0,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,725,8,24,,,,8,,,,,,21,18,3,3,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,21,4,3,1,,,,,,,,,,,,,,,,,
2,random_arcs,726,5,14,,,,5,,,,,,10,8,2,2,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,10,1,2,1,,,,,,,,,,,,,,,,,
2,random_arcs,727,3,15,,,,3,,,,,,8,5,3,3,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,8,2,3,1,,,,,,,,,,,,,,,,,
2,random_arcs,728,6,21,,,,6,,,,,,19,15,4,4,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,19,4,4,1,,,,,,,,,,,,,,,,,
2,random_arcs,729,4,10,,,,3,,,,,,8,6,2,2,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,8,1,2,1,,,,,,,,,,,,,,,,,
2,random_arcs,730,5,8,,,,4,,,,,,7,6,1,1,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,7,1,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,731,10,16,,,,9,,,,,,16,16,0,0,,,,,,,,,,,,,,36,,1,,,1,,,,,,,,,,,,,,,,16,2,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,732,6,9,,,,5,,,,,,8,5,3,3,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,8,1,3,1,,,,,,,,,,,,,,,,,
2,random_arcs,733,9,5,,,,1,,,,,,4,4,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,4,1,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,734,10,17,,,,7,,,,,,16,13,3,3,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,16,1,3,1,,,,,,,,,,,,,,,,,
2,random_arcs,735,3,19,,,,3,,,,,,8,6,2,2,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,8,3,2,1,,,,,,,,,,,,,,,,,
2,random_arcs,736,10,5,,,,1,,,,,,5,5,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,5,0,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,737,2,19,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,738,10,21,,,,9,,,,,,21,19,2,2,,,,,,,,,,,,,,36,,1,,,1,,,,,,,,,,,,,,,,21,1,2,1,,,,,,,,,,,,,,,,,
2,random_arcs,739,5,16,,,,5,,,,,,13,11,2,2,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,13,3,2,1,,,,,,,,,,,,,,,,,
2,random_arcs,740,3,22,,,,3,,,,,,9,6,3,3,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,9,3,3,1,,,,,,,,,,,,,,,,,
2,random_arcs,741,3,13,,,,3,,,,,,8,6,2,2,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,8,3,2,1,,,,,,,,,,,,,,,,,
2,random_arcs,742,2,19,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,743,4,14,,,,4,,,,,,9,7,2,2,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,9,2,2,1,,,,,,,,,,,,,,,,,
2,random_arcs,744,6,4,,,,2,,,,,,3,3,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,3,2,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,745,9,23,,,,9,,,,,,21,17,4,4,,,,,,,,,,,,,,36,,1,,,1,,,,,,,,,,,,,,,,21,2,4,1,,,,,,,,,,,,,,,,,
2,random_arcs,746,8,11,,,,3,,,,,,11,11,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,11,1,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,747,7,18,,,,7,,,,,,13,11,2,2,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,13,2,2,1,,,,,,,,,,,,,,,,,
2,random_arcs,748,8,10,,,,4,,,,,,9,9,0,0,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,9,0,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,749,10,20,,,,9,,,,,,18,17,1,1,,,,,,,,,,,,,,36,,1,,,1,,,,,,,,,,,,,,,,18,0,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,750,3,15,,,,3,,,,,,7,6,1,1,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,7,3,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,751,7,8,,,,3,,,,,,8,8,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,8,1,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,752,5,11,,,,5,,,,,,11,8,3,3,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,11,1,3,1,,,,,,,,,,,,,,,,,
2,random_arcs,753,6,11,,,,5,,,,,,9,7,2,2,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,9,1,2,1,,,,,,,,,,,,,,,,,
2,random_arcs,754,3,12,,,,2,,,,,,5,4,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,5,2,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,755,3,6,,,,2,,,,,,6,5,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,6,2,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,756,3,24,,,,3,,,,,,9,6,3,3,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,9,3,3,1,,,,,,,,,,,,,,,,,
2,random_arcs,757,5,16,,,,5,,,,,,13,11,2,2,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,13,3,2,1,,,,,,,,,,,,,,,,,
2,random_arcs,758,5,22,,,,5,,,,,,14,12,2,2,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,14,3,2,1,,,,,,,,,,,,,,,,,
2,random_arcs,759,5,8,,,,2,,,,,,6,6,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,6,1,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,760,8,12,,,,5,,,,,,11,10,1,1,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,11,0,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,761,10,16,,,,9,,,,,,15,14,1,1,,,,,,,,,,,,,,36,,1,,,1,,,,,,,,,,,,,,,,15,0,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,762,7,15,,,,6,,,,,,13,12,1,1,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,13,2,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,763,3,14,,,,3,,,,,,8,6,2,2,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,8,3,2,1,,,,,,,,,,,,,,,,,
2,random_arcs,764,8,15,,,,7,,,,,,14,13,1,1,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,14,0,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,765,8,22,,,,8,,,,,,20,17,3,3,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,20,3,3,1,,,,,,,,,,,,,,,,,
2,random_arcs,766,3,8,,,,3,,,,,,6,5,1,1,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,6,3,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,767,8,13,,,,8,,,,,,13,12,1,1,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,13,1,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,768,3,3,,,,2,,,,,,3,3,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,3,2,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,769,8,9,,,,4,,,,,,8,6,2,2,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,8,0,2,1,,,,,,,,,,,,,,,,,
2,random_arcs,770,4,24,,,,4,,,,,,13,10,3,3,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,13,4,3,1,,,,,,,,,,,,,,,,,
2,random_arcs,771,7,3,,,,1,,,,,,3,3,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,3,0,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,772,6,3,,,,0,,,,,,3,3,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,3,0,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,773,7,9,,,,6,,,,,,9,7,2,2,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,9,1,2,1,,,,,,,,,,,,,,,,,
2,random_arcs,774,4,3,,,,1,,,,,,2,2,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,2,1,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,775,9,5,,,,2,,,,,,5,5,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,5,0,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,776,6,23,,,,6,,,,,,17,15,2,2,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,17,4,2,1,,,,,,,,,,,,,,,,,
2,random_arcs,777,7,12,,,,5,,,,,,9,8,1,1,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,9,1,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,778,2,12,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,779,7,10,,,,5,,,,,,8,8,0,0,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,8,0,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,780,4,17,,,,4,,,,,,11,8,3,3,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,11,3,3,1,,,,,,,,,,,,,,,,,
2,random_arcs,781,7,15,,,,6,,,,,,12,11,1,1,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,12,1,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,782,2,15,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,783,5,14,,,,5,,,,,,13,11,2,2,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,13,3,2,1,,,,,,,,,,,,,,,,,
2,random_arcs,784,4,19,,,,4,,,,,,9,6,3,3,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,9,2,3,1,,,,,,,,,,,,,,,,,
2,random_arcs,785,6,11,,,,4,,,,,,8,7,1,1,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,8,3,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,786,7,17,,,,6,,,,,,15,13,2,2,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,15,1,2,1,,,,,,,,,,,,,,,,,
2,random_arcs,787,10,24,,,,9,,,,,,19,17,2,2,,,,,,,,,,,,,,36,,1,,,1,,,,,,,,,,,,,,,,19,0,2,1,,,,,,,,,,,,,,,,,
2,random_arcs,788,4,1,,,,1,,,,,,1,1,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,1,1,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,789,5,6,,,,3,,,,,,5,4,1,1,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,5,1,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,790,10,21,,,,9,,,,,,18,15,3,3,,,,,,,,,,,,,,36,,1,,,1,,,,,,,,,,,,,,,,18,3,3,1,,,,,,,,,,,,,,,,,
2,random_arcs,791,4,23,,,,4,,,,,,13,10,3,3,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,13,4,3,1,,,,,,,,,,,,,,,,,
2,random_arcs,792,10,13,,,,5,,,,,,13,12,1,1,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,13,1,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,793,9,21,,,,6,,,,,,18,17,1,1,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,18,2,1,1,,,,,,,,,,,,,,,,,
2,random_arcs,794,7,1,,,,1,,,,,,1,1,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,1,1,0,1,,,,,,,,,,,,,,,,,
2,random_arcs,795,10,23,,,,6,,,,,,19,17,2,2,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,19,1,2,1,,,,,,,,,,,,,,,,,
2,random_arcs,796,7,23,,,,7,,,,,,17,13,4,4,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,17,1,4,1,,,,,,,,,,,,,,,,,
2,random_arcs,797,6,16,,,,4,,,,,,11,9,2,2,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,11,2,2,1,,,,,,,,,,,,,,,,,
2,random_arcs,798,4,17,,,,4,,,,,,11,8,3,3,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,11,3,3,1,,,,,,,,,,,,,,,,,
2,random_arcs,799,6,1,,,,0,,,,,,1,1,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,1,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,0,3,15,,,,3,,,,,,6,3,3,3,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,6,0,3,1,,,,,,,,,,,,,,,,,
2,no_self_loops,1,9,18,,,,8,,,,,,16,14,2,2,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,16,0,2,1,,,,,,,,,,,,,,,,,
2,no_self_loops,2,8,17,,,,6,,,,,,13,10,3,3,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,13,0,3,1,,,,,,,,,,,,,,,,,
2,no_self_loops,3,4,22,,,,4,,,,,,9,6,3,3,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,9,0,3,1,,,,,,,,,,,,,,,,,
2,no_self_loops,4,9,10,,,,4,,,,,,9,9,0,0,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,9,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,5,8,4,,,,1,,,,,,4,4,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,4,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,6,5,7,,,,2,,,,,,4,4,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,7,8,16,,,,7,,,,,,14,12,2,2,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,14,0,2,1,,,,,,,,,,,,,,,,,
2,no_self_loops,8,8,19,,,,8,,,,,,17,13,4,4,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,17,0,4,1,,,,,,,,,,,,,,,,,
2,no_self_loops,9,7,15,,,,6,,,,,,14,11,3,3,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,14,0,3,1,,,,,,,,,,,,,,,,,
2,no_self_loops,10,10,3,,,,0,,,,,,3,3,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,3,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,11,2,10,,,,2,,,,,,2,1,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,12,5,8,,,,4,,,,,,8,6,2,2,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,8,0,2,1,,,,,,,,,,,,,,,,,
2,no_self_loops,13,9,2,,,,0,,,,,,2,2,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,2,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,14,10,12,,,,5,,,,,,12,12,0,0,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,12,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,15,9,7,,,,3,,,,,,7,5,2,2,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,7,0,2,1,,,,,,,,,,,,,,,,,
2,no_self_loops,16,9,4,,,,1,,,,,,4,4,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,4,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,17,4,21,,,,4,,,,,,11,6,5,5,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,11,0,5,1,,,,,,,,,,,,,,,,,
2,no_self_loops,18,5,14,,,,5,,,,,,11,8,3,3,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,11,0,3,1,,,,,,,,,,,,,,,,,
2,no_self_loops,19,3,19,,,,3,,,,,,6,3,3,3,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,6,0,3,1,,,,,,,,,,,,,,,,,
2,no_self_loops,20,5,7,,,,4,,,,,,7,5,2,2,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,7,0,2,1,,,,,,,,,,,,,,,,,
2,no_self_loops,21,10,3,,,,1,,,,,,3,3,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,3,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,22,10,16,,,,6,,,,,,13,11,2,2,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,13,0,2,1,,,,,,,,,,,,,,,,,
2,no_self_loops,23,10,7,,,,5,,,,,,7,7,0,0,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,7,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,24,9,3,,,,0,,,,,,3,3,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,3,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,25,2,7,,,,2,,,,,,2,1,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,26,8,14,,,,5,,,,,,13,11,2,2,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,13,0,2,1,,,,,,,,,,,,,,,,,
2,no_self_loops,27,6,17,,,,6,,,,,,13,12,1,1,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,13,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,28,4,21,,,,4,,,,,,10,6,4,4,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,10,0,4,1,,,,,,,,,,,,,,,,,
2,no_self_loops,29,3,17,,,,3,,,,,,6,3,3,3,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,6,0,3,1,,,,,,,,,,,,,,,,,
2,no_self_loops,30,6,3,,,,0,,,,,,3,3,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,3,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,31,5,9,,,,4,,,,,,7,5,2,2,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,7,0,2,1,,,,,,,,,,,,,,,,,
2,no_self_loops,32,2,8,,,,2,,,,,,2,1,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,33,6,2,,,,1,,,,,,2,2,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,2,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,34,8,13,,,,6,,,,,,12,12,0,0,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,12,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,35,9,23,,,,8,,,,,,18,18,0,0,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,18,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,36,4,12,,,,4,,,,,,9,5,4,4,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,9,0,4,1,,,,,,,,,,,,,,,,,
2,no_self_loops,37,6,9,,,,3,,,,,,8,7,1,1,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,8,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,38,9,10,,,,5,,,,,,10,10,0,0,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,10,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,39,2,17,,,,2,,,,,,2,1,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,40,9,19,,,,9,,,,,,16,14,2,2,,,,,,,,,,,,,,36,,1,,,1,,,,,,,,,,,,,,,,16,0,2,1,,,,,,,,,,,,,,,,,
2,no_self_loops,41,7,1,,,,0,,,,,,1,1,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,1,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,42,3,5,,,,3,,,,,,4,3,1,1,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,4,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,43,10,3,,,,0,,,,,,3,3,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,3,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,44,5,3,,,,1,,,,,,3,3,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,3,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,45,7,6,,,,3,,,,,,6,6,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,6,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,46,5,10,,,,3,,,,,,7,7,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,7,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,47,10,1,,,,0,,,,,,1,1,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,1,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,48,5,11,,,,4,,,,,,9,7,2,2,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,9,0,2,1,,,,,,,,,,,,,,,,,
2,no_self_loops,49,10,2,,,,0,,,,,,2,2,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,2,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,50,4,22,,,,4,,,,,,10,6,4,4,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,10,0,4,1,,,,,,,,,,,,,,,,,
2,no_self_loops,51,9,9,,,,6,,,,,,9,9,0,0,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,9,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,52,4,21,,,,4,,,,,,12,6,6,6,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,12,0,6,1,,,,,,,,,,,,,,,,,
2,no_self_loops,53,10,15,,,,5,,,,,,14,14,0,0,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,14,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,54,4,9,,,,4,,,,,,8,6,2,2,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,8,0,2,1,,,,,,,,,,,,,,,,,
2,no_self_loops,55,6,20,,,,6,,,,,,16,12,4,4,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,16,0,4,1,,,,,,,,,,,,,,,,,
2,no_self_loops,56,3,10,,,,1,,,,,,3,3,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,3,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,57,8,16,,,,5,,,,,,14,12,2,2,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,14,0,2,1,,,,,,,,,,,,,,,,,
2,no_self_loops,58,9,12,,,,5,,,,,,11,11,0,0,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,11,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,59,10,1,,,,0,,,,,,1,1,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,1,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,60,5,24,,,,5,,,,,,12,10,2,2,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,12,0,2,1,,,,,,,,,,,,,,,,,
2,no_self_loops,61,3,10,,,,3,,,,,,4,3,1,1,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,4,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,62,7,23,,,,7,,,,,,19,15,4,4,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,19,0,4,1,,,,,,,,,,,,,,,,,
2,no_self_loops,63,6,2,,,,0,,,,,,2,2,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,2,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,64,2,19,,,,2,,,,,,2,1,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,65,7,14,,,,5,,,,,,11,9,2,2,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,11,0,2,1,,,,,,,,,,,,,,,,,
2,no_self_loops,66,3,23,,,,3,,,,,,6,3,3,3,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,6,0,3,1,,,,,,,,,,,,,,,,,
2,no_self_loops,67,10,3,,,,0,,,,,,3,3,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,3,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,68,7,2,,,,0,,,,,,2,2,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,2,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,69,2,14,,,,2,,,,,,2,1,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,70,3,1,,,,0,,,,,,1,1,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,1,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,71,10,7,,,,3,,,,,,7,6,1,1,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,7,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,72,2,20,,,,2,,,,,,2,1,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,73,3,7,,,,2,,,,,,3,2,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,3,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,74,2,11,,,,2,,,,,,2,1,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,75,7,2,,,,1,,,,,,2,2,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,2,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,76,5,20,,,,4,,,,,,13,10,3,3,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,13,0,3,1,,,,,,,,,,,,,,,,,
2,no_self_loops,77,4,24,,,,4,,,,,,9,6,3,3,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,9,0,3,1,,,,,,,,,,,,,,,,,
2,no_self_loops,78,10,14,,,,5,,,,,,14,14,0,0,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,14,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,79,10,3,,,,0,,,,,,3,3,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,3,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,80,8,11,,,,4,,,,,,9,9,0,0,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,9,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,81,6,4,,,,1,,,,,,4,4,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,4,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,82,2,9,,,,2,,,,,,2,1,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,83,4,6,,,,3,,,,,,5,4,1,1,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,5,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,84,7,7,,,,3,,,,,,7,6,1,1,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,7,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,85,2,16,,,,2,,,,,,2,1,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,86,3,4,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,87,4,13,,,,4,,,,,,9,5,4,4,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,9,0,4,1,,,,,,,,,,,,,,,,,
2,no_self_loops,88,4,11,,,,4,,,,,,7,5,2,2,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,7,0,2,1,,,,,,,,,,,,,,,,,
2,no_self_loops,89,8,13,,,,5,,,,,,12,11,1,1,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,12,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,90,5,20,,,,5,,,,,,13,8,5,5,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,13,0,5,1,,,,,,,,,,,,,,,,,
2,no_self_loops,91,8,17,,,,7,,,,,,16,13,3,3,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,16,0,3,1,,,,,,,,,,,,,,,,,
2,no_self_loops,92,8,24,,,,7,,,,,,20,17,3,3,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,20,0,3,1,,,,,,,,,,,,,,,,,
2,no_self_loops,93,8,5,,,,1,,,,,,4,4,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,4,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,94,9,7,,,,3,,,,,,7,7,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,7,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,95,7,17,,,,6,,,,,,15,13,2,2,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,15,0,2,1,,,,,,,,,,,,,,,,,
2,no_self_loops,96,8,6,,,,2,,,,,,5,5,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,5,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,97,7,14,,,,4,,,,,,11,9,2,2,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,11,0,2,1,,,,,,,,,,,,,,,,,
2,no_self_loops,98,2,16,,,,2,,,,,,2,1,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,99,3,18,,,,3,,,,,,6,3,3,3,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,6,0,3,1,,,,,,,,,,,,,,,,,
2,no_self_loops,100,4,23,,,,4,,,,,,10,6,4,4,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,10,0,4,1,,,,,,,,,,,,,,,,,
2,no_self_loops,101,2,13,,,,2,,,,,,2,1,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,102,10,24,,,,6,,,,,,20,20,0,0,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,20,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,103,10,4,,,,1,,,,,,4,4,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,4,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,104,6,12,,,,5,,,,,,11,9,2,2,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,11,0,2,1,,,,,,,,,,,,,,,,,
2,no_self_loops,105,6,17,,,,6,,,,,,13,11,2,2,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,13,0,2,1,,,,,,,,,,,,,,,,,
2,no_self_loops,106,9,21,,,,8,,,,,,17,13,4,4,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,17,0,4,1,,,,,,,,,,,,,,,,,
2,no_self_loops,107,3,1,,,,0,,,,,,1,1,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,1,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,108,4,9,,,,3,,,,,,6,5,1,1,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,6,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,109,7,11,,,,4,,,,,,10,9,1,1,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,10,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,110,7,13,,,,4,,,,,,9,8,1,1,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,9,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,111,10,12,,,,5,,,,,,11,10,1,1,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,11,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,112,7,17,,,,7,,,,,,16,14,2,2,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,16,0,2,1,,,,,,,,,,,,,,,,,
2,no_self_loops,113,5,21,,,,5,,,,,,14,9,5,5,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,14,0,5,1,,,,,,,,,,,,,,,,,
2,no_self_loops,114,2,21,,,,2,,,,,,2,1,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,115,10,1,,,,0,,,,,,1,1,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,1,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,116,9,2,,,,0,,,,,,2,2,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,2,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,117,3,21,,,,3,,,,,,6,3,3,3,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,6,0,3,1,,,,,,,,,,,,,,,,,
2,no_self_loops,118,10,1,,,,0,,,,,,1,1,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,1,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,119,10,16,,,,8,,,,,,16,14,2,2,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,16,0,2,1,,,,,,,,,,,,,,,,,
2,no_self_loops,120,8,15,,,,5,,,,,,14,13,1,1,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,14,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,121,4,22,,,,4,,,,,,10,6,4,4,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,10,0,4,1,,,,,,,,,,,,,,,,,
2,no_self_loops,122,5,16,,,,5,,,,,,11,9,2,2,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,11,0,2,1,,,,,,,,,,,,,,,,,
2,no_self_loops,123,5,5,,,,2,,,,,,4,4,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,124,2,8,,,,2,,,,,,2,1,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,125,4,1,,,,0,,,,,,1,1,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,1,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,126,5,19,,,,5,,,,,,10,8,2,2,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,10,0,2,1,,,,,,,,,,,,,,,,,
2,no_self_loops,127,10,6,,,,2,,,,,,6,6,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,6,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,128,3,4,,,,0,,,,,,2,2,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,2,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,129,2,14,,,,2,,,,,,2,1,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,130,2,5,,,,0,,,,,,1,1,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,1,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,131,6,14,,,,6,,,,,,11,9,2,2,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,11,0,2,1,,,,,,,,,,,,,,,,,
2,no_self_loops,132,9,18,,,,8,,,,,,15,13,2,2,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,15,0,2,1,,,,,,,,,,,,,,,,,
2,no_self_loops,133,4,10,,,,4,,,,,,7,5,2,2,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,7,0,2,1,,,,,,,,,,,,,,,,,
2,no_self_loops,134,4,23,,,,4,,,,,,11,6,5,5,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,11,0,5,1,,,,,,,,,,,,,,,,,
2,no_self_loops,135,6,11,,,,5,,,,,,10,8,2,2,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,10,0,2,1,,,,,,,,,,,,,,,,,
2,no_self_loops,136,5,16,,,,5,,,,,,10,8,2,2,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,10,0,2,1,,,,,,,,,,,,,,,,,
2,no_self_loops,137,5,23,,,,5,,,,,,15,10,5,5,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,15,0,5,1,,,,,,,,,,,,,,,,,
2,no_self_loops,138,6,1,,,,0,,,,,,1,1,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,1,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,139,10,3,,,,0,,,,,,3,3,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,3,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,140,6,1,,,,0,,,,,,1,1,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,1,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,141,7,20,,,,7,,,,,,17,14,3,3,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,17,0,3,1,,,,,,,,,,,,,,,,,
2,no_self_loops,142,2,10,,,,2,,,,,,2,1,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,143,6,4,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,144,9,1,,,,0,,,,,,1,1,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,1,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,145,8,1,,,,0,,,,,,1,1,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,1,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,146,9,20,,,,8,,,,,,18,16,2,2,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,18,0,2,1,,,,,,,,,,,,,,,,,
2,no_self_loops,147,2,20,,,,2,,,,,,2,1,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,148,7,18,,,,6,,,,,,16,14,2,2,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,16,0,2,1,,,,,,,,,,,,,,,,,
2,no_self_loops,149,7,22,,,,7,,,,,,17,15,2,2,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,17,0,2,1,,,,,,,,,,,,,,,,,
2,no_self_loops,150,10,6,,,,2,,,,,,6,6,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,6,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,151,6,11,,,,5,,,,,,8,7,1,1,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,8,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,152,2,19,,,,2,,,,,,2,1,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,153,8,20,,,,7,,,,,,17,16,1,1,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,17,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,154,10,7,,,,3,,,,,,7,7,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,7,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,155,6,6,,,,2,,,,,,6,5,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,6,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,156,8,23,,,,8,,,,,,19,15,4,4,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,19,0,4,1,,,,,,,,,,,,,,,,,
2,no_self_loops,157,7,4,,,,1,,,,,,4,4,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,4,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,158,6,16,,,,5,,,,,,12,9,3,3,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,12,0,3,1,,,,,,,,,,,,,,,,,
2,no_self_loops,159,10,21,,,,10,,,,,,19,16,3,3,,,,,,,,,,,,,,45,,1,,,1,,,,,,,,,,,,,,,,19,0,3,1,,,,,,,,,,,,,,,,,
2,no_self_loops,160,9,16,,,,7,,,,,,14,11,3,3,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,14,0,3,1,,,,,,,,,,,,,,,,,
2,no_self_loops,161,10,13,,,,5,,,,,,13,12,1,1,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,13,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,162,3,11,,,,3,,,,,,5,3,2,2,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,5,0,2,1,,,,,,,,,,,,,,,,,
2,no_self_loops,163,4,12,,,,4,,,,,,8,6,2,2,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,8,0,2,1,,,,,,,,,,,,,,,,,
2,no_self_loops,164,5,13,,,,5,,,,,,10,6,4,4,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,10,0,4,1,,,,,,,,,,,,,,,,,
2,no_self_loops,165,8,7,,,,2,,,,,,6,6,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,6,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,166,8,6,,,,2,,,,,,5,4,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,5,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,167,5,2,,,,0,,,,,,2,2,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,2,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,168,8,9,,,,5,,,,,,7,6,1,1,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,7,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,169,4,21,,,,4,,,,,,10,6,4,4,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,10,0,4,1,,,,,,,,,,,,,,,,,
2,no_self_loops,170,10,24,,,,8,,,,,,22,19,3,3,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,22,0,3,1,,,,,,,,,,,,,,,,,
2,no_self_loops,171,4,22,,,,4,,,,,,10,6,4,4,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,10,0,4,1,,,,,,,,,,,,,,,,,
2,no_self_loops,172,6,24,,,,6,,,,,,16,12,4,4,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,16,0,4,1,,,,,,,,,,,,,,,,,
2,no_self_loops,173,7,6,,,,4,,,,,,6,6,0,0,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,6,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,174,5,14,,,,3,,,,,,9,7,2,2,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,9,0,2,1,,,,,,,,,,,,,,,,,
2,no_self_loops,175,7,1,,,,0,,,,,,1,1,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,1,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,176,7,1,,,,0,,,,,,1,1,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,1,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,177,2,16,,,,2,,,,,,2,1,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,178,3,10,,,,2,,,,,,3,2,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,3,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,179,2,16,,,,2,,,,,,2,1,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,180,10,13,,,,6,,,,,,13,12,1,1,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,13,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,181,8,8,,,,4,,,,,,8,8,0,0,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,8,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,182,2,6,,,,2,,,,,,2,1,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,183,2,2,,,,0,,,,,,1,1,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,1,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,184,6,10,,,,4,,,,,,9,8,1,1,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,9,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,185,5,22,,,,5,,,,,,14,10,4,4,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,14,0,4,1,,,,,,,,,,,,,,,,,
2,no_self_loops,186,8,20,,,,8,,,,,,17,14,3,3,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,17,0,3,1,,,,,,,,,,,,,,,,,
2,no_self_loops,187,6,5,,,,3,,,,,,4,3,1,1,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,4,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,188,2,12,,,,2,,,,,,2,1,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,189,3,12,,,,3,,,,,,5,3,2,2,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,5,0,2,1,,,,,,,,,,,,,,,,,
2,no_self_loops,190,8,4,,,,1,,,,,,4,4,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,4,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,191,9,6,,,,2,,,,,,6,6,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,6,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,192,10,15,,,,8,,,,,,14,13,1,1,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,14,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,193,9,9,,,,4,,,,,,9,8,1,1,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,9,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,194,7,2,,,,0,,,,,,2,2,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,2,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,195,10,19,,,,6,,,,,,15,15,0,0,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,15,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,196,4,18,,,,4,,,,,,10,6,4,4,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,10,0,4,1,,,,,,,,,,,,,,,,,
2,no_self_loops,197,7,15,,,,5,,,,,,14,12,2,2,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,14,0,2,1,,,,,,,,,,,,,,,,,
2,no_self_loops,198,7,11,,,,3,,,,,,11,11,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,11,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,199,2,10,,,,2,,,,,,2,1,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,200,2,15,,,,2,,,,,,2,1,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,201,8,18,,,,6,,,,,,16,15,1,1,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,16,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,202,5,6,,,,3,,,,,,5,4,1,1,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,5,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,203,6,2,,,,1,,,,,,2,2,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,2,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,204,3,8,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,205,3,22,,,,3,,,,,,6,3,3,3,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,6,0,3,1,,,,,,,,,,,,,,,,,
2,no_self_loops,206,2,13,,,,2,,,,,,2,1,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,207,5,16,,,,4,,,,,,9,7,2,2,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,9,0,2,1,,,,,,,,,,,,,,,,,
2,no_self_loops,208,7,23,,,,7,,,,,,17,16,1,1,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,17,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,209,5,9,,,,2,,,,,,6,5,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,6,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,210,3,24,,,,3,,,,,,6,3,3,3,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,6,0,3,1,,,,,,,,,,,,,,,,,
2,no_self_loops,211,2,9,,,,2,,,,,,2,1,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,212,7,21,,,,6,,,,,,16,12,4,4,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,16,0,4,1,,,,,,,,,,,,,,,,,
2,no_self_loops,213,8,3,,,,0,,,,,,3,3,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,3,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,214,2,2,,,,2,,,,,,2,1,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,215,4,3,,,,1,,,,,,2,2,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,2,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,216,4,13,,,,4,,,,,,9,5,4,4,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,9,0,4,1,,,,,,,,,,,,,,,,,
2,no_self_loops,217,5,14,,,,5,,,,,,9,7,2,2,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,9,0,2,1,,,,,,,,,,,,,,,,,
2,no_self_loops,218,3,19,,,,3,,,,,,6,3,3,3,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,6,0,3,1,,,,,,,,,,,,,,,,,
2,no_self_loops,219,3,6,,,,3,,,,,,4,2,2,2,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,4,0,2,1,,,,,,,,,,,,,,,,,
2,no_self_loops,220,10,24,,,,9,,,,,,20,17,3,3,,,,,,,,,,,,,,36,,1,,,1,,,,,,,,,,,,,,,,20,0,3,1,,,,,,,,,,,,,,,,,
2,no_self_loops,221,3,17,,,,3,,,,,,5,3,2,2,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,5,0,2,1,,,,,,,,,,,,,,,,,
2,no_self_loops,222,3,3,,,,1,,,,,,2,2,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,2,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,223,10,7,,,,2,,,,,,7,7,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,7,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,224,5,20,,,,5,,,,,,13,9,4,4,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,13,0,4,1,,,,,,,,,,,,,,,,,
2,no_self_loops,225,5,7,,,,4,,,,,,6,4,2,2,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,6,0,2,1,,,,,,,,,,,,,,,,,
2,no_self_loops,226,9,15,,,,5,,,,,,14,14,0,0,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,14,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,227,5,8,,,,5,,,,,,8,5,3,3,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,8,0,3,1,,,,,,,,,,,,,,,,,
2,no_self_loops,228,5,13,,,,4,,,,,,10,7,3,3,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,10,0,3,1,,,,,,,,,,,,,,,,,
2,no_self_loops,229,10,6,,,,3,,,,,,6,6,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,6,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,230,6,13,,,,5,,,,,,10,9,1,1,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,10,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,231,8,7,,,,1,,,,,,6,6,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,6,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,232,9,2,,,,0,,,,,,2,2,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,2,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,233,7,24,,,,7,,,,,,19,15,4,4,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,19,0,4,1,,,,,,,,,,,,,,,,,
2,no_self_loops,234,6,6,,,,2,,,,,,5,4,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,5,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,235,4,19,,,,4,,,,,,10,6,4,4,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,10,0,4,1,,,,,,,,,,,,,,,,,
2,no_self_loops,236,10,24,,,,9,,,,,,21,18,3,3,,,,,,,,,,,,,,36,,1,,,1,,,,,,,,,,,,,,,,21,0,3,1,,,,,,,,,,,,,,,,,
2,no_self_loops,237,4,3,,,,2,,,,,,3,2,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,3,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,238,9,3,,,,1,,,,,,3,3,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,3,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,239,3,15,,,,3,,,,,,5,3,2,2,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,5,0,2,1,,,,,,,,,,,,,,,,,
2,no_self_loops,240,7,11,,,,5,,,,,,11,10,1,1,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,11,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,241,5,16,,,,4,,,,,,11,8,3,3,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,11,0,3,1,,,,,,,,,,,,,,,,,
2,no_self_loops,242,10,23,,,,8,,,,,,22,19,3,3,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,22,0,3,1,,,,,,,,,,,,,,,,,
2,no_self_loops,243,3,6,,,,3,,,,,,4,3,1,1,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,4,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,244,4,14,,,,4,,,,,,8,5,3,3,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,8,0,3,1,,,,,,,,,,,,,,,,,
2,no_self_loops,245,7,19,,,,5,,,,,,16,14,2,2,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,16,0,2,1,,,,,,,,,,,,,,,,,
2,no_self_loops,246,4,21,,,,4,,,,,,12,6,6,6,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,12,0,6,1,,,,,,,,,,,,,,,,,
2,no_self_loops,247,9,1,,,,0,,,,,,1,1,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,1,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,248,9,24,,,,8,,,,,,22,20,2,2,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,22,0,2,1,,,,,,,,,,,,,,,,,
2,no_self_loops,249,3,13,,,,3,,,,,,5,3,2,2,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,5,0,2,1,,,,,,,,,,,,,,,,,
2,no_self_loops,250,6,20,,,,5,,,,,,12,10,2,2,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,12,0,2,1,,,,,,,,,,,,,,,,,
2,no_self_loops,251,6,20,,,,5,,,,,,14,10,4,4,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,14,0,4,1,,,,,,,,,,,,,,,,,
2,no_self_loops,252,9,24,,,,7,,,,,,19,17,2,2,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,19,0,2,1,,,,,,,,,,,,,,,,,
2,no_self_loops,253,6,17,,,,6,,,,,,12,10,2,2,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,12,0,2,1,,,,,,,,,,,,,,,,,
2,no_self_loops,254,2,21,,,,2,,,,,,2,1,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,255,4,11,,,,3,,,,,,7,5,2,2,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,7,0,2,1,,,,,,,,,,,,,,,,,
2,no_self_loops,256,3,18,,,,3,,,,,,6,3,3,3,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,6,0,3,1,,,,,,,,,,,,,,,,,
2,no_self_loops,257,8,24,,,,8,,,,,,19,17,2,2,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,19,0,2,1,,,,,,,,,,,,,,,,,
2,no_self_loops,258,3,22,,,,3,,,,,,6,3,3,3,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,6,0,3,1,,,,,,,,,,,,,,,,,
2,no_self_loops,259,8,11,,,,5,,,,,,11,9,2,2,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,11,0,2,1,,,,,,,,,,,,,,,,,
2,no_self_loops,260,3,3,,,,1,,,,,,3,3,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,3,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,261,5,3,,,,2,,,,,,3,2,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,3,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,262,9,11,,,,3,,,,,,10,10,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,10,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,263,3,10,,,,3,,,,,,6,3,3,3,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,6,0,3,1,,,,,,,,,,,,,,,,,
2,no_self_loops,264,7,14,,,,5,,,,,,10,8,2,2,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,10,0,2,1,,,,,,,,,,,,,,,,,
2,no_self_loops,265,2,11,,,,2,,,,,,2,1,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,266,6,17,,,,5,,,,,,12,11,1,1,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,12,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,267,2,22,,,,2,,,,,,2,1,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,268,4,19,,,,4,,,,,,10,6,4,4,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,10,0,4,1,,,,,,,,,,,,,,,,,
2,no_self_loops,269,4,10,,,,3,,,,,,6,6,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,6,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,270,4,7,,,,3,,,,,,5,5,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,5,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,271,3,13,,,,3,,,,,,5,3,2,2,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,5,0,2,1,,,,,,,,,,,,,,,,,
2,no_self_loops,272,9,23,,,,8,,,,,,21,19,2,2,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,21,0,2,1,,,,,,,,,,,,,,,,,
2,no_self_loops,273,10,2,,,,0,,,,,,2,2,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,2,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,274,8,16,,,,6,,,,,,13,10,3,3,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,13,0,3,1,,,,,,,,,,,,,,,,,
2,no_self_loops,275,3,22,,,,3,,,,,,6,3,3,3,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,6,0,3,1,,,,,,,,,,,,,,,,,
2,no_self_loops,276,3,5,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,277,8,5,,,,3,,,,,,5,5,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,5,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,278,5,23,,,,5,,,,,,15,9,6,6,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,15,0,6,1,,,,,,,,,,,,,,,,,
2,no_self_loops,279,4,6,,,,3,,,,,,6,5,1,1,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,6,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,280,2,10,,,,2,,,,,,2,1,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,281,10,12,,,,6,,,,,,12,11,1,1,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,12,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,282,9,24,,,,8,,,,,,21,18,3,3,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,21,0,3,1,,,,,,,,,,,,,,,,,
2,no_self_loops,283,7,4,,,,0,,,,,,4,4,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,4,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,284,8,23,,,,8,,,,,,19,14,5,5,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,19,0,5,1,,,,,,,,,,,,,,,,,
2,no_self_loops,285,3,15,,,,3,,,,,,6,3,3,3,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,6,0,3,1,,,,,,,,,,,,,,,,,
2,no_self_loops,286,4,14,,,,4,,,,,,9,6,3,3,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,9,0,3,1,,,,,,,,,,,,,,,,,
2,no_self_loops,287,5,22,,,,5,,,,,,16,10,6,6,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,16,0,6,1,,,,,,,,,,,,,,,,,
2,no_self_loops,288,6,9,,,,3,,,,,,7,7,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,7,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,289,6,13,,,,5,,,,,,11,10,1,1,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,11,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,290,7,12,,,,5,,,,,,11,9,2,2,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,11,0,2,1,,,,,,,,,,,,,,,,,
2,no_self_loops,291,6,18,,,,6,,,,,,16,12,4,4,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,16,0,4,1,,,,,,,,,,,,,,,,,
2,no_self_loops,292,3,13,,,,3,,,,,,4,2,2,2,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,4,0,2,1,,,,,,,,,,,,,,,,,
2,no_self_loops,293,3,11,,,,3,,,,,,5,3,2,2,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,5,0,2,1,,,,,,,,,,,,,,,,,
2,no_self_loops,294,6,12,,,,5,,,,,,10,8,2,2,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,10,0,2,1,,,,,,,,,,,,,,,,,
2,no_self_loops,295,3,23,,,,3,,,,,,6,3,3,3,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,6,0,3,1,,,,,,,,,,,,,,,,,
2,no_self_loops,296,3,3,,,,1,,,,,,2,2,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,2,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,297,9,6,,,,4,,,,,,6,6,0,0,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,6,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,298,6,14,,,,5,,,,,,9,9,0,0,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,9,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,299,10,24,,,,8,,,,,,21,17,4,4,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,21,0,4,1,,,,,,,,,,,,,,,,,
2,no_self_loops,300,2,3,,,,0,,,,,,1,1,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,1,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,301,10,23,,,,9,,,,,,21,18,3,3,,,,,,,,,,,,,,36,,1,,,1,,,,,,,,,,,,,,,,21,0,3,1,,,,,,,,,,,,,,,,,
2,no_self_loops,302,4,8,,,,4,,,,,,7,4,3,3,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,7,0,3,1,,,,,,,,,,,,,,,,,
2,no_self_loops,303,9,5,,,,2,,,,,,5,4,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,5,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,304,3,4,,,,2,,,,,,3,2,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,3,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,305,10,14,,,,4,,,,,,13,13,0,0,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,13,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,306,9,15,,,,6,,,,,,14,13,1,1,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,14,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,307,2,17,,,,2,,,,,,2,1,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,308,2,19,,,,2,,,,,,2,1,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,309,3,4,,,,0,,,,,,2,2,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,2,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,310,8,21,,,,8,,,,,,18,14,4,4,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,18,0,4,1,,,,,,,,,,,,,,,,,
2,no_self_loops,311,2,21,,,,2,,,,,,2,1,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,312,10,8,,,,4,,,,,,7,7,0,0,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,7,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,313,9,21,,,,7,,,,,,19,17,2,2,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,19,0,2,1,,,,,,,,,,,,,,,,,
2,no_self_loops,314,9,4,,,,3,,,,,,4,3,1,1,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,4,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,315,6,11,,,,4,,,,,,8,7,1,1,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,8,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,316,3,8,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,317,2,20,,,,2,,,,,,2,1,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,318,7,4,,,,1,,,,,,4,4,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,4,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,319,10,16,,,,8,,,,,,16,13,3,3,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,16,0,3,1,,,,,,,,,,,,,,,,,
2,no_self_loops,320,10,13,,,,6,,,,,,13,11,2,2,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,13,0,2,1,,,,,,,,,,,,,,,,,
2,no_self_loops,321,6,18,,,,5,,,,,,14,11,3,3,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,14,0,3,1,,,,,,,,,,,,,,,,,
2,no_self_loops,322,6,18,,,,6,,,,,,14,11,3,3,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,14,0,3,1,,,,,,,,,,,,,,,,,
2,no_self_loops,323,5,8,,,,5,,,,,,7,6,1,1,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,7,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,324,5,7,,,,2,,,,,,6,5,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,6,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,325,8,11,,,,4,,,,,,11,10,1,1,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,11,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,326,6,8,,,,2,,,,,,6,5,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,6,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,327,6,16,,,,4,,,,,,11,9,2,2,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,11,0,2,1,,,,,,,,,,,,,,,,,
2,no_self_loops,328,6,16,,,,6,,,,,,11,9,2,2,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,11,0,2,1,,,,,,,,,,,,,,,,,
2,no_self_loops,329,6,15,,,,5,,,,,,11,8,3,3,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,11,0,3,1,,,,,,,,,,,,,,,,,
2,no_self_loops,330,10,21,,,,8,,,,,,21,19,2,2,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,21,0,2,1,,,,,,,,,,,,,,,,,
2,no_self_loops,331,3,17,,,,3,,,,,,6,3,3,3,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,6,0,3,1,,,,,,,,,,,,,,,,,
2,no_self_loops,332,2,16,,,,2,,,,,,2,1,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,333,6,20,,,,6,,,,,,16,11,5,5,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,16,0,5,1,,,,,,,,,,,,,,,,,
2,no_self_loops,334,7,14,,,,4,,,,,,13,12,1,1,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,13,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,335,10,23,,,,7,,,,,,21,19,2,2,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,21,0,2,1,,,,,,,,,,,,,,,,,
2,no_self_loops,336,7,17,,,,6,,,,,,14,12,2,2,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,14,0,2,1,,,,,,,,,,,,,,,,,
2,no_self_loops,337,2,11,,,,2,,,,,,2,1,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,338,10,9,,,,3,,,,,,7,7,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,7,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,339,6,15,,,,4,,,,,,12,9,3,3,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,12,0,3,1,,,,,,,,,,,,,,,,,
2,no_self_loops,340,6,17,,,,4,,,,,,13,12,1,1,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,13,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,341,6,24,,,,6,,,,,,18,12,6,6,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,18,0,6,1,,,,,,,,,,,,,,,,,
2,no_self_loops,342,6,5,,,,3,,,,,,5,5,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,5,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,343,10,13,,,,5,,,,,,13,13,0,0,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,13,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,344,9,10,,,,4,,,,,,10,9,1,1,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,10,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,345,9,6,,,,3,,,,,,6,6,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,6,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,346,6,19,,,,6,,,,,,11,10,1,1,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,11,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,347,3,23,,,,3,,,,,,6,3,3,3,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,6,0,3,1,,,,,,,,,,,,,,,,,
2,no_self_loops,348,7,8,,,,5,,,,,,8,7,1,1,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,8,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,349,10,9,,,,4,,,,,,8,8,0,0,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,8,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,350,10,5,,,,1,,,,,,5,5,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,5,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,351,4,18,,,,4,,,,,,10,6,4,4,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,10,0,4,1,,,,,,,,,,,,,,,,,
2,no_self_loops,352,10,13,,,,7,,,,,,13,13,0,0,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,13,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,353,5,4,,,,0,,,,,,3,3,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,3,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,354,8,11,,,,4,,,,,,9,9,0,0,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,9,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,355,10,21,,,,7,,,,,,19,17,2,2,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,19,0,2,1,,,,,,,,,,,,,,,,,
2,no_self_loops,356,5,1,,,,0,,,,,,1,1,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,1,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,357,9,12,,,,6,,,,,,11,10,1,1,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,11,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,358,3,15,,,,3,,,,,,6,3,3,3,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,6,0,3,1,,,,,,,,,,,,,,,,,
2,no_self_loops,359,5,21,,,,5,,,,,,12,8,4,4,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,12,0,4,1,,,,,,,,,,,,,,,,,
2,no_self_loops,360,5,23,,,,5,,,,,,13,10,3,3,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,13,0,3,1,,,,,,,,,,,,,,,,,
2,no_self_loops,361,9,16,,,,5,,,,,,14,13,1,1,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,14,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,362,6,16,,,,5,,,,,,12,9,3,3,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,12,0,3,1,,,,,,,,,,,,,,,,,
2,no_self_loops,363,3,20,,,,3,,,,,,6,3,3,3,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,6,0,3,1,,,,,,,,,,,,,,,,,
2,no_self_loops,364,5,19,,,,5,,,,,,11,7,4,4,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,11,0,4,1,,,,,,,,,,,,,,,,,
2,no_self_loops,365,7,23,,,,6,,,,,,19,16,3,3,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,19,0,3,1,,,,,,,,,,,,,,,,,
2,no_self_loops,366,9,7,,,,1,,,,,,6,6,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,6,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,367,4,13,,,,4,,,,,,7,4,3,3,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,7,0,3,1,,,,,,,,,,,,,,,,,
2,no_self_loops,368,10,7,,,,2,,,,,,7,7,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,7,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,369,3,19,,,,3,,,,,,6,3,3,3,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,6,0,3,1,,,,,,,,,,,,,,,,,
2,no_self_loops,370,4,20,,,,4,,,,,,10,6,4,4,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,10,0,4,1,,,,,,,,,,,,,,,,,
2,no_self_loops,371,3,14,,,,3,,,,,,5,3,2,2,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,5,0,2,1,,,,,,,,,,,,,,,,,
2,no_self_loops,372,10,9,,,,3,,,,,,8,7,1,1,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,8,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,373,3,21,,,,3,,,,,,6,3,3,3,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,6,0,3,1,,,,,,,,,,,,,,,,,
2,no_self_loops,374,10,3,,,,1,,,,,,3,3,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,3,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,375,10,9,,,,3,,,,,,8,8,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,8,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,376,2,11,,,,2,,,,,,2,1,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,377,10,4,,,,0,,,,,,4,4,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,4,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,378,5,21,,,,5,,,,,,14,10,4,4,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,14,0,4,1,,,,,,,,,,,,,,,,,
2,no_self_loops,379,4,13,,,,4,,,,,,7,5,2,2,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,7,0,2,1,,,,,,,,,,,,,,,,,
2,no_self_loops,380,8,23,,,,7,,,,,,20,16,4,4,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,20,0,4,1,,,,,,,,,,,,,,,,,
2,no_self_loops,381,10,5,,,,2,,,,,,5,5,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,5,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,382,7,15,,,,6,,,,,,12,11,1,1,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,12,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,383,2,16,,,,2,,,,,,2,1,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,384,10,9,,,,4,,,,,,9,9,0,0,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,9,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,385,8,20,,,,7,,,,,,17,15,2,2,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,17,0,2,1,,,,,,,,,,,,,,,,,
2,no_self_loops,386,8,24,,,,7,,,,,,20,15,5,5,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,20,0,5,1,,,,,,,,,,,,,,,,,
2,no_self_loops,387,6,3,,,,0,,,,,,3,3,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,3,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,388,7,18,,,,6,,,,,,16,13,3,3,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,16,0,3,1,,,,,,,,,,,,,,,,,
2,no_self_loops,389,4,14,,,,4,,,,,,10,5,5,5,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,10,0,5,1,,,,,,,,,,,,,,,,,
2,no_self_loops,390,2,18,,,,2,,,,,,2,1,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,391,10,21,,,,9,,,,,,18,16,2,2,,,,,,,,,,,,,,36,,1,,,1,,,,,,,,,,,,,,,,18,0,2,1,,,,,,,,,,,,,,,,,
2,no_self_loops,392,10,15,,,,5,,,,,,13,12,1,1,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,13,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,393,4,12,,,,4,,,,,,9,5,4,4,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,9,0,4,1,,,,,,,,,,,,,,,,,
2,no_self_loops,394,3,9,,,,3,,,,,,5,3,2,2,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,5,0,2,1,,,,,,,,,,,,,,,,,
2,no_self_loops,395,6,7,,,,3,,,,,,7,7,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,7,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,396,8,3,,,,1,,,,,,3,3,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,3,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,397,5,8,,,,4,,,,,,8,7,1,1,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,8,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,398,8,23,,,,8,,,,,,17,15,2,2,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,17,0,2,1,,,,,,,,,,,,,,,,,
2,no_self_loops,399,4,1,,,,0,,,,,,1,1,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,1,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,400,9,2,,,,0,,,,,,2,2,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,2,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,401,10,8,,,,4,,,,,,8,8,0,0,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,8,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,402,8,8,,,,3,,,,,,7,7,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,7,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,403,5,16,,,,5,,,,,,9,9,0,0,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,9,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,404,9,7,,,,1,,,,,,6,6,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,6,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,405,9,9,,,,2,,,,,,9,9,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,9,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,406,8,6,,,,3,,,,,,6,5,1,1,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,6,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,407,7,11,,,,3,,,,,,7,6,1,1,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,7,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,408,6,22,,,,6,,,,,,15,13,2,2,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,15,0,2,1,,,,,,,,,,,,,,,,,
2,no_self_loops,409,10,19,,,,8,,,,,,17,15,2,2,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,17,0,2,1,,,,,,,,,,,,,,,,,
2,no_self_loops,410,2,6,,,,2,,,,,,2,1,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,411,10,11,,,,6,,,,,,9,9,0,0,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,9,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,412,6,16,,,,5,,,,,,14,10,4,4,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,14,0,4,1,,,,,,,,,,,,,,,,,
2,no_self_loops,413,5,23,,,,5,,,,,,13,9,4,4,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,13,0,4,1,,,,,,,,,,,,,,,,,
2,no_self_loops,414,5,6,,,,2,,,,,,5,5,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,5,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,415,9,2,,,,0,,,,,,2,2,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,2,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,416,5,13,,,,5,,,,,,9,6,3,3,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,9,0,3,1,,,,,,,,,,,,,,,,,
2,no_self_loops,417,6,5,,,,1,,,,,,4,4,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,4,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,418,9,1,,,,0,,,,,,1,1,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,1,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,419,9,10,,,,3,,,,,,10,10,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,10,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,420,6,11,,,,6,,,,,,10,8,2,2,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,10,0,2,1,,,,,,,,,,,,,,,,,
2,no_self_loops,421,5,13,,,,3,,,,,,11,9,2,2,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,11,0,2,1,,,,,,,,,,,,,,,,,
2,no_self_loops,422,6,13,,,,5,,,,,,11,10,1,1,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,11,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,423,3,15,,,,3,,,,,,6,3,3,3,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,6,0,3,1,,,,,,,,,,,,,,,,,
2,no_self_loops,424,6,17,,,,6,,,,,,13,10,3,3,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,13,0,3,1,,,,,,,,,,,,,,,,,
2,no_self_loops,425,10,13,,,,4,,,,,,12,12,0,0,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,12,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,426,3,24,,,,3,,,,,,6,3,3,3,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,6,0,3,1,,,,,,,,,,,,,,,,,
2,no_self_loops,427,8,15,,,,6,,,,,,13,11,2,2,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,13,0,2,1,,,,,,,,,,,,,,,,,
2,no_self_loops,428,3,22,,,,3,,,,,,6,3,3,3,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,6,0,3,1,,,,,,,,,,,,,,,,,
2,no_self_loops,429,6,23,,,,5,,,,,,14,12,2,2,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,14,0,2,1,,,,,,,,,,,,,,,,,
2,no_self_loops,430,7,6,,,,3,,,,,,5,5,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,5,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,431,2,21,,,,2,,,,,,2,1,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,432,10,18,,,,9,,,,,,16,15,1,1,,,,,,,,,,,,,,36,,1,,,1,,,,,,,,,,,,,,,,16,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,433,3,23,,,,3,,,,,,6,3,3,3,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,6,0,3,1,,,,,,,,,,,,,,,,,
2,no_self_loops,434,7,15,,,,5,,,,,,13,10,3,3,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,13,0,3,1,,,,,,,,,,,,,,,,,
2,no_self_loops,435,10,1,,,,0,,,,,,1,1,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,1,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,436,4,21,,,,4,,,,,,9,6,3,3,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,9,0,3,1,,,,,,,,,,,,,,,,,
2,no_self_loops,437,9,6,,,,3,,,,,,6,4,2,2,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,6,0,2,1,,,,,,,,,,,,,,,,,
2,no_self_loops,438,2,17,,,,2,,,,,,2,1,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,439,4,9,,,,4,,,,,,8,5,3,3,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,8,0,3,1,,,,,,,,,,,,,,,,,
2,no_self_loops,440,9,6,,,,1,,,,,,5,5,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,5,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,441,3,9,,,,3,,,,,,6,3,3,3,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,6,0,3,1,,,,,,,,,,,,,,,,,
2,no_self_loops,442,3,11,,,,3,,,,,,5,3,2,2,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,5,0,2,1,,,,,,,,,,,,,,,,,
2,no_self_loops,443,6,3,,,,0,,,,,,3,3,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,3,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,444,7,1,,,,0,,,,,,1,1,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,1,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,445,8,3,,,,0,,,,,,3,3,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,3,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,446,6,10,,,,5,,,,,,9,7,2,2,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,9,0,2,1,,,,,,,,,,,,,,,,,
2,no_self_loops,447,7,15,,,,5,,,,,,11,10,1,1,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,11,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,448,6,23,,,,5,,,,,,18,12,6,6,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,18,0,6,1,,,,,,,,,,,,,,,,,
2,no_self_loops,449,2,14,,,,2,,,,,,2,1,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,450,10,14,,,,5,,,,,,13,11,2,2,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,13,0,2,1,,,,,,,,,,,,,,,,,
2,no_self_loops,451,2,17,,,,2,,,,,,2,1,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,452,8,16,,,,6,,,,,,13,9,4,4,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,13,0,4,1,,,,,,,,,,,,,,,,,
2,no_self_loops,453,2,1,,,,0,,,,,,1,1,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,1,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,454,6,23,,,,6,,,,,,15,13,2,2,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,15,0,2,1,,,,,,,,,,,,,,,,,
2,no_self_loops,455,6,3,,,,1,,,,,,3,3,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,3,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,456,9,10,,,,2,,,,,,7,7,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,7,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,457,2,9,,,,2,,,,,,2,1,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,458,6,5,,,,1,,,,,,5,5,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,5,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,459,3,7,,,,3,,,,,,4,3,1,1,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,4,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,460,2,17,,,,2,,,,,,2,1,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,461,6,3,,,,2,,,,,,3,3,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,3,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,462,3,14,,,,3,,,,,,6,3,3,3,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,6,0,3,1,,,,,,,,,,,,,,,,,
2,no_self_loops,463,4,2,,,,1,,,,,,2,2,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,2,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,464,4,11,,,,3,,,,,,6,4,2,2,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,6,0,2,1,,,,,,,,,,,,,,,,,
2,no_self_loops,465,2,7,,,,2,,,,,,2,1,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,466,2,23,,,,2,,,,,,2,1,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,467,10,11,,,,6,,,,,,11,10,1,1,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,11,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,468,9,15,,,,7,,,,,,14,13,1,1,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,14,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,469,10,23,,,,8,,,,,,22,20,2,2,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,22,0,2,1,,,,,,,,,,,,,,,,,
2,no_self_loops,470,7,20,,,,7,,,,,,18,14,4,4,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,18,0,4,1,,,,,,,,,,,,,,,,,
2,no_self_loops,471,8,17,,,,6,,,,,,16,13,3,3,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,16,0,3,1,,,,,,,,,,,,,,,,,
2,no_self_loops,472,2,19,,,,2,,,,,,2,1,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,473,8,19,,,,8,,,,,,16,12,4,4,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,16,0,4,1,,,,,,,,,,,,,,,,,
2,no_self_loops,474,4,1,,,,0,,,,,,1,1,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,1,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,475,4,21,,,,4,,,,,,11,6,5,5,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,11,0,5,1,,,,,,,,,,,,,,,,,
2,no_self_loops,476,2,21,,,,2,,,,,,2,1,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,477,10,19,,,,8,,,,,,17,16,1,1,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,17,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,478,9,19,,,,8,,,,,,16,14,2,2,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,16,0,2,1,,,,,,,,,,,,,,,,,
2,no_self_loops,479,2,24,,,,2,,,,,,2,1,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,480,9,16,,,,7,,,,,,14,13,1,1,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,14,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,481,9,22,,,,8,,,,,,21,17,4,4,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,21,0,4,1,,,,,,,,,,,,,,,,,
2,no_self_loops,482,8,7,,,,2,,,,,,7,7,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,7,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,483,10,15,,,,7,,,,,,15,13,2,2,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,15,0,2,1,,,,,,,,,,,,,,,,,
2,no_self_loops,484,10,24,,,,7,,,,,,20,17,3,3,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,20,0,3,1,,,,,,,,,,,,,,,,,
2,no_self_loops,485,5,23,,,,5,,,,,,14,9,5,5,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,14,0,5,1,,,,,,,,,,,,,,,,,
2,no_self_loops,486,3,4,,,,3,,,,,,4,3,1,1,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,4,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,487,7,20,,,,5,,,,,,17,15,2,2,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,17,0,2,1,,,,,,,,,,,,,,,,,
2,no_self_loops,488,10,16,,,,9,,,,,,16,15,1,1,,,,,,,,,,,,,,36,,1,,,1,,,,,,,,,,,,,,,,16,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,489,5,19,,,,4,,,,,,10,8,2,2,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,10,0,2,1,,,,,,,,,,,,,,,,,
2,no_self_loops,490,2,9,,,,2,,,,,,2,1,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,491,3,21,,,,3,,,,,,5,3,2,2,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,5,0,2,1,,,,,,,,,,,,,,,,,
2,no_self_loops,492,3,20,,,,3,,,,,,6,3,3,3,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,6,0,3,1,,,,,,,,,,,,,,,,,
2,no_self_loops,493,7,12,,,,5,,,,,,10,9,1,1,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,10,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,494,8,9,,,,4,,,,,,8,6,2,2,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,8,0,2,1,,,,,,,,,,,,,,,,,
2,no_self_loops,495,3,11,,,,3,,,,,,5,3,2,2,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,5,0,2,1,,,,,,,,,,,,,,,,,
2,no_self_loops,496,5,3,,,,0,,,,,,3,3,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,3,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,497,3,2,,,,0,,,,,,2,2,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,2,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,498,7,14,,,,5,,,,,,11,8,3,3,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,11,0,3,1,,,,,,,,,,,,,,,,,
2,no_self_loops,499,9,22,,,,7,,,,,,20,18,2,2,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,20,0,2,1,,,,,,,,,,,,,,,,,
2,no_self_loops,500,7,1,,,,0,,,,,,1,1,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,1,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,501,7,19,,,,5,,,,,,13,12,1,1,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,13,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,502,2,11,,,,2,,,,,,2,1,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,503,10,4,,,,3,,,,,,4,4,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,4,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,504,8,18,,,,5,,,,,,15,12,3,3,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,15,0,3,1,,,,,,,,,,,,,,,,,
2,no_self_loops,505,3,11,,,,3,,,,,,5,3,2,2,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,5,0,2,1,,,,,,,,,,,,,,,,,
2,no_self_loops,506,5,1,,,,0,,,,,,1,1,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,1,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,507,7,15,,,,7,,,,,,15,12,3,3,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,15,0,3,1,,,,,,,,,,,,,,,,,
2,no_self_loops,508,9,9,,,,4,,,,,,9,8,1,1,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,9,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,509,6,5,,,,3,,,,,,4,4,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,4,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,510,4,10,,,,4,,,,,,9,5,4,4,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,9,0,4,1,,,,,,,,,,,,,,,,,
2,no_self_loops,511,4,24,,,,4,,,,,,11,6,5,5,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,11,0,5,1,,,,,,,,,,,,,,,,,
2,no_self_loops,512,4,4,,,,3,,,,,,4,2,2,2,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,4,0,2,1,,,,,,,,,,,,,,,,,
2,no_self_loops,513,3,15,,,,3,,,,,,5,3,2,2,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,5,0,2,1,,,,,,,,,,,,,,,,,
2,no_self_loops,514,2,9,,,,2,,,,,,2,1,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,515,4,17,,,,4,,,,,,9,6,3,3,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,9,0,3,1,,,,,,,,,,,,,,,,,
2,no_self_loops,516,5,22,,,,5,,,,,,13,9,4,4,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,13,0,4,1,,,,,,,,,,,,,,,,,
2,no_self_loops,517,6,23,,,,6,,,,,,20,13,7,7,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,20,0,7,1,,,,,,,,,,,,,,,,,
2,no_self_loops,518,10,1,,,,0,,,,,,1,1,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,1,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,519,8,11,,,,3,,,,,,10,10,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,10,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,520,3,2,,,,1,,,,,,2,2,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,2,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,521,2,24,,,,2,,,,,,2,1,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,522,5,23,,,,5,,,,,,15,9,6,6,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,15,0,6,1,,,,,,,,,,,,,,,,,
2,no_self_loops,523,7,1,,,,0,,,,,,1,1,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,1,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,524,9,1,,,,0,,,,,,1,1,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,1,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,525,4,2,,,,0,,,,,,2,2,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,2,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,526,8,22,,,,7,,,,,,20,19,1,1,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,20,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,527,3,16,,,,3,,,,,,6,3,3,3,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,6,0,3,1,,,,,,,,,,,,,,,,,
2,no_self_loops,528,3,3,,,,2,,,,,,3,2,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,3,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,529,7,21,,,,7,,,,,,14,11,3,3,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,14,0,3,1,,,,,,,,,,,,,,,,,
2,no_self_loops,530,8,16,,,,8,,,,,,15,11,4,4,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,15,0,4,1,,,,,,,,,,,,,,,,,
2,no_self_loops,531,8,1,,,,0,,,,,,1,1,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,1,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,532,7,12,,,,3,,,,,,9,8,1,1,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,9,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,533,5,17,,,,5,,,,,,12,9,3,3,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,12,0,3,1,,,,,,,,,,,,,,,,,
2,no_self_loops,534,3,4,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,535,3,12,,,,3,,,,,,6,3,3,3,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,6,0,3,1,,,,,,,,,,,,,,,,,
2,no_self_loops,536,7,22,,,,7,,,,,,17,13,4,4,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,17,0,4,1,,,,,,,,,,,,,,,,,
2,no_self_loops,537,2,1,,,,0,,,,,,1,1,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,1,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,538,2,14,,,,2,,,,,,2,1,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,539,6,19,,,,6,,,,,,16,12,4,4,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,16,0,4,1,,,,,,,,,,,,,,,,,
2,no_self_loops,540,2,3,,,,2,,,,,,2,1,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,541,9,7,,,,4,,,,,,7,6,1,1,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,7,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,542,6,17,,,,5,,,,,,12,11,1,1,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,12,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,543,7,15,,,,6,,,,,,11,9,2,2,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,11,0,2,1,,,,,,,,,,,,,,,,,
2,no_self_loops,544,6,14,,,,5,,,,,,9,8,1,1,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,9,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,545,3,4,,,,2,,,,,,3,2,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,3,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,546,4,18,,,,4,,,,,,10,5,5,5,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,10,0,5,1,,,,,,,,,,,,,,,,,
2,no_self_loops,547,2,20,,,,2,,,,,,2,1,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,548,7,8,,,,3,,,,,,8,7,1,1,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,8,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,549,2,5,,,,2,,,,,,2,1,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,550,2,13,,,,2,,,,,,2,1,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,551,6,4,,,,1,,,,,,4,4,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,4,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,552,6,6,,,,3,,,,,,6,6,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,6,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,553,5,9,,,,3,,,,,,5,4,1,1,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,5,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,554,10,1,,,,0,,,,,,1,1,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,1,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,555,9,13,,,,5,,,,,,11,9,2,2,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,11,0,2,1,,,,,,,,,,,,,,,,,
2,no_self_loops,556,8,22,,,,7,,,,,,19,17,2,2,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,19,0,2,1,,,,,,,,,,,,,,,,,
2,no_self_loops,557,2,2,,,,2,,,,,,2,1,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,558,7,13,,,,4,,,,,,12,10,2,2,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,12,0,2,1,,,,,,,,,,,,,,,,,
2,no_self_loops,559,10,4,,,,2,,,,,,4,4,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,560,6,2,,,,0,,,,,,2,2,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,2,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,561,5,9,,,,3,,,,,,7,6,1,1,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,7,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,562,8,17,,,,8,,,,,,14,12,2,2,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,14,0,2,1,,,,,,,,,,,,,,,,,
2,no_self_loops,563,5,19,,,,5,,,,,,10,9,1,1,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,10,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,564,2,22,,,,2,,,,,,2,1,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,565,10,22,,,,8,,,,,,17,15,2,2,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,17,0,2,1,,,,,,,,,,,,,,,,,
2,no_self_loops,566,7,3,,,,1,,,,,,3,3,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,3,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,567,4,12,,,,2,,,,,,5,4,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,5,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,568,6,24,,,,6,,,,,,15,13,2,2,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,15,0,2,1,,,,,,,,,,,,,,,,,
2,no_self_loops,569,9,1,,,,0,,,,,,1,1,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,1,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,570,10,2,,,,2,,,,,,2,1,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,571,2,23,,,,2,,,,,,2,1,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,572,7,4,,,,1,,,,,,2,2,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,2,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,573,8,22,,,,6,,,,,,18,17,1,1,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,18,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,574,10,20,,,,8,,,,,,19,17,2,2,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,19,0,2,1,,,,,,,,,,,,,,,,,
2,no_self_loops,575,3,18,,,,3,,,,,,6,3,3,3,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,6,0,3,1,,,,,,,,,,,,,,,,,
2,no_self_loops,576,3,5,,,,2,,,,,,3,2,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,3,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,577,7,11,,,,4,,,,,,8,7,1,1,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,8,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,578,10,1,,,,0,,,,,,1,1,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,1,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,579,7,20,,,,7,,,,,,14,13,1,1,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,14,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,580,3,16,,,,3,,,,,,5,3,2,2,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,5,0,2,1,,,,,,,,,,,,,,,,,
2,no_self_loops,581,6,12,,,,5,,,,,,12,9,3,3,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,12,0,3,1,,,,,,,,,,,,,,,,,
2,no_self_loops,582,5,17,,,,4,,,,,,10,7,3,3,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,10,0,3,1,,,,,,,,,,,,,,,,,
2,no_self_loops,583,8,21,,,,8,,,,,,19,17,2,2,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,19,0,2,1,,,,,,,,,,,,,,,,,
2,no_self_loops,584,6,17,,,,4,,,,,,15,11,4,4,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,15,0,4,1,,,,,,,,,,,,,,,,,
2,no_self_loops,585,4,7,,,,3,,,,,,5,3,2,2,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,5,0,2,1,,,,,,,,,,,,,,,,,
2,no_self_loops,586,3,7,,,,3,,,,,,5,3,2,2,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,5,0,2,1,,,,,,,,,,,,,,,,,
2,no_self_loops,587,9,1,,,,0,,,,,,1,1,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,1,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,588,2,17,,,,2,,,,,,2,1,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,589,7,19,,,,6,,,,,,14,13,1,1,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,14,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,590,8,12,,,,2,,,,,,11,11,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,11,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,591,9,3,,,,1,,,,,,3,3,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,3,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,592,5,4,,,,2,,,,,,4,4,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,593,5,22,,,,5,,,,,,13,10,3,3,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,13,0,3,1,,,,,,,,,,,,,,,,,
2,no_self_loops,594,7,20,,,,6,,,,,,17,12,5,5,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,17,0,5,1,,,,,,,,,,,,,,,,,
2,no_self_loops,595,7,13,,,,6,,,,,,12,9,3,3,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,12,0,3,1,,,,,,,,,,,,,,,,,
2,no_self_loops,596,5,6,,,,2,,,,,,6,6,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,6,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,597,4,18,,,,4,,,,,,10,6,4,4,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,10,0,4,1,,,,,,,,,,,,,,,,,
2,no_self_loops,598,5,19,,,,4,,,,,,13,9,4,4,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,13,0,4,1,,,,,,,,,,,,,,,,,
2,no_self_loops,599,9,2,,,,0,,,,,,2,2,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,2,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,600,2,5,,,,2,,,,,,2,1,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,601,9,3,,,,0,,,,,,3,3,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,3,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,602,10,11,,,,5,,,,,,11,10,1,1,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,11,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,603,5,19,,,,5,,,,,,13,9,4,4,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,13,0,4,1,,,,,,,,,,,,,,,,,
2,no_self_loops,604,3,19,,,,3,,,,,,5,3,2,2,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,5,0,2,1,,,,,,,,,,,,,,,,,
2,no_self_loops,605,4,14,,,,4,,,,,,10,6,4,4,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,10,0,4,1,,,,,,,,,,,,,,,,,
2,no_self_loops,606,4,12,,,,4,,,,,,8,5,3,3,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,8,0,3,1,,,,,,,,,,,,,,,,,
2,no_self_loops,607,10,20,,,,6,,,,,,16,14,2,2,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,16,0,2,1,,,,,,,,,,,,,,,,,
2,no_self_loops,608,3,4,,,,2,,,,,,3,2,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,3,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,609,3,20,,,,3,,,,,,6,3,3,3,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,6,0,3,1,,,,,,,,,,,,,,,,,
2,no_self_loops,610,10,1,,,,0,,,,,,1,1,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,1,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,611,9,10,,,,4,,,,,,10,10,0,0,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,10,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,612,7,21,,,,6,,,,,,16,15,1,1,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,16,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,613,8,1,,,,0,,,,,,1,1,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,1,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,614,5,22,,,,5,,,,,,15,10,5,5,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,15,0,5,1,,,,,,,,,,,,,,,,,
2,no_self_loops,615,3,5,,,,3,,,,,,4,2,2,2,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,4,0,2,1,,,,,,,,,,,,,,,,,
2,no_self_loops,616,4,10,,,,4,,,,,,7,5,2,2,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,7,0,2,1,,,,,,,,,,,,,,,,,
2,no_self_loops,617,10,15,,,,5,,,,,,12,12,0,0,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,12,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,618,4,4,,,,1,,,,,,4,4,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,4,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,619,2,7,,,,2,,,,,,2,1,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,620,10,20,,,,9,,,,,,19,18,1,1,,,,,,,,,,,,,,36,,1,,,1,,,,,,,,,,,,,,,,19,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,621,2,13,,,,2,,,,,,2,1,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,622,8,1,,,,0,,,,,,1,1,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,1,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,623,6,5,,,,2,,,,,,5,5,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,5,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,624,3,4,,,,2,,,,,,3,2,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,3,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,625,3,15,,,,3,,,,,,6,3,3,3,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,6,0,3,1,,,,,,,,,,,,,,,,,
2,no_self_loops,626,10,8,,,,3,,,,,,8,8,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,8,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,627,5,12,,,,5,,,,,,8,8,0,0,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,8,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,628,6,14,,,,6,,,,,,13,11,2,2,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,13,0,2,1,,,,,,,,,,,,,,,,,
2,no_self_loops,629,10,4,,,,1,,,,,,4,4,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,4,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,630,7,13,,,,3,,,,,,11,11,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,11,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,631,4,15,,,,4,,,,,,9,6,3,3,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,9,0,3,1,,,,,,,,,,,,,,,,,
2,no_self_loops,632,4,6,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,633,5,16,,,,5,,,,,,10,8,2,2,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,10,0,2,1,,,,,,,,,,,,,,,,,
2,no_self_loops,634,5,9,,,,3,,,,,,7,6,1,1,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,7,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,635,9,24,,,,8,,,,,,22,20,2,2,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,22,0,2,1,,,,,,,,,,,,,,,,,
2,no_self_loops,636,3,9,,,,2,,,,,,3,2,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,3,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,637,5,13,,,,3,,,,,,8,7,1,1,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,8,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,638,5,12,,,,4,,,,,,9,7,2,2,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,9,0,2,1,,,,,,,,,,,,,,,,,
2,no_self_loops,639,9,21,,,,8,,,,,,17,16,1,1,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,17,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,640,7,20,,,,7,,,,,,15,12,3,3,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,15,0,3,1,,,,,,,,,,,,,,,,,
2,no_self_loops,641,10,9,,,,4,,,,,,7,7,0,0,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,7,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,642,3,12,,,,3,,,,,,5,3,2,2,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,5,0,2,1,,,,,,,,,,,,,,,,,
2,no_self_loops,643,3,15,,,,3,,,,,,5,3,2,2,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,5,0,2,1,,,,,,,,,,,,,,,,,
2,no_self_loops,644,6,3,,,,1,,,,,,3,3,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,3,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,645,3,16,,,,3,,,,,,6,3,3,3,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,6,0,3,1,,,,,,,,,,,,,,,,,
2,no_self_loops,646,8,1,,,,0,,,,,,1,1,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,1,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,647,8,6,,,,2,,,,,,6,6,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,6,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,648,5,15,,,,5,,,,,,10,9,1,1,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,10,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,649,2,15,,,,2,,,,,,2,1,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,650,6,24,,,,6,,,,,,17,13,4,4,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,17,0,4,1,,,,,,,,,,,,,,,,,
2,no_self_loops,651,9,13,,,,5,,,,,,11,9,2,2,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,11,0,2,1,,,,,,,,,,,,,,,,,
2,no_self_loops,652,10,10,,,,3,,,,,,7,7,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,7,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,653,4,19,,,,4,,,,,,10,6,4,4,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,10,0,4,1,,,,,,,,,,,,,,,,,
2,no_self_loops,654,7,18,,,,7,,,,,,17,15,2,2,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,17,0,2,1,,,,,,,,,,,,,,,,,
2,no_self_loops,655,2,19,,,,2,,,,,,2,1,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,656,8,10,,,,3,,,,,,10,10,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,10,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,657,8,19,,,,7,,,,,,14,13,1,1,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,14,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,658,2,17,,,,2,,,,,,2,1,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,659,3,8,,,,3,,,,,,5,3,2,2,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,5,0,2,1,,,,,,,,,,,,,,,,,
2,no_self_loops,660,4,19,,,,4,,,,,,10,6,4,4,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,10,0,4,1,,,,,,,,,,,,,,,,,
2,no_self_loops,661,9,18,,,,7,,,,,,16,15,1,1,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,16,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,662,2,1,,,,0,,,,,,1,1,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,1,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,663,6,2,,,,0,,,,,,2,2,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,2,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,664,8,11,,,,3,,,,,,10,10,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,10,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,665,4,15,,,,4,,,,,,10,6,4,4,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,10,0,4,1,,,,,,,,,,,,,,,,,
2,no_self_loops,666,10,23,,,,7,,,,,,20,17,3,3,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,20,0,3,1,,,,,,,,,,,,,,,,,
2,no_self_loops,667,6,1,,,,0,,,,,,1,1,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,1,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,668,3,9,,,,3,,,,,,5,3,2,2,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,5,0,2,1,,,,,,,,,,,,,,,,,
2,no_self_loops,669,2,14,,,,2,,,,,,2,1,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,670,9,16,,,,7,,,,,,14,12,2,2,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,14,0,2,1,,,,,,,,,,,,,,,,,
2,no_self_loops,671,3,7,,,,3,,,,,,5,3,2,2,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,5,0,2,1,,,,,,,,,,,,,,,,,
2,no_self_loops,672,2,22,,,,2,,,,,,2,1,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,673,2,14,,,,2,,,,,,2,1,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,674,8,18,,,,7,,,,,,16,13,3,3,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,16,0,3,1,,,,,,,,,,,,,,,,,
2,no_self_loops,675,8,19,,,,6,,,,,,16,13,3,3,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,16,0,3,1,,,,,,,,,,,,,,,,,
2,no_self_loops,676,10,18,,,,6,,,,,,17,16,1,1,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,17,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,677,10,20,,,,7,,,,,,17,15,2,2,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,17,0,2,1,,,,,,,,,,,,,,,,,
2,no_self_loops,678,4,22,,,,4,,,,,,10,5,5,5,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,10,0,5,1,,,,,,,,,,,,,,,,,
2,no_self_loops,679,8,21,,,,7,,,,,,18,15,3,3,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,18,0,3,1,,,,,,,,,,,,,,,,,
2,no_self_loops,680,8,13,,,,6,,,,,,13,13,0,0,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,13,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,681,5,14,,,,5,,,,,,11,7,4,4,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,11,0,4,1,,,,,,,,,,,,,,,,,
2,no_self_loops,682,3,8,,,,3,,,,,,4,3,1,1,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,4,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,683,8,7,,,,3,,,,,,6,5,1,1,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,6,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,684,10,3,,,,0,,,,,,3,3,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,3,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,685,3,23,,,,3,,,,,,6,3,3,3,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,6,0,3,1,,,,,,,,,,,,,,,,,
2,no_self_loops,686,2,14,,,,2,,,,,,2,1,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,687,2,20,,,,2,,,,,,2,1,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,688,5,12,,,,5,,,,,,9,9,0,0,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,9,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,689,7,13,,,,6,,,,,,12,11,1,1,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,12,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,690,6,1,,,,0,,,,,,1,1,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,1,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,691,9,14,,,,4,,,,,,11,11,0,0,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,11,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,692,5,19,,,,5,,,,,,14,9,5,5,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,14,0,5,1,,,,,,,,,,,,,,,,,
2,no_self_loops,693,2,7,,,,2,,,,,,2,1,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,694,8,4,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,695,7,23,,,,5,,,,,,16,14,2,2,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,16,0,2,1,,,,,,,,,,,,,,,,,
2,no_self_loops,696,9,5,,,,2,,,,,,5,4,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,5,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,697,6,13,,,,6,,,,,,12,10,2,2,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,12,0,2,1,,,,,,,,,,,,,,,,,
2,no_self_loops,698,3,5,,,,1,,,,,,3,3,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,3,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,699,10,20,,,,6,,,,,,17,16,1,1,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,17,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,700,9,6,,,,2,,,,,,6,5,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,6,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,701,4,9,,,,4,,,,,,6,5,1,1,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,6,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,702,9,6,,,,3,,,,,,6,6,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,6,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,703,6,14,,,,4,,,,,,11,11,0,0,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,11,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,704,9,10,,,,3,,,,,,9,9,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,9,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,705,9,5,,,,1,,,,,,5,5,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,5,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,706,6,20,,,,5,,,,,,12,11,1,1,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,12,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,707,3,10,,,,3,,,,,,5,3,2,2,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,5,0,2,1,,,,,,,,,,,,,,,,,
2,no_self_loops,708,7,5,,,,2,,,,,,5,5,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,5,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,709,2,1,,,,0,,,,,,1,1,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,1,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,710,5,2,,,,0,,,,,,2,2,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,2,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,711,6,4,,,,1,,,,,,4,4,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,4,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,712,2,5,,,,2,,,,,,2,1,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,713,9,17,,,,5,,,,,,16,15,1,1,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,16,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,714,8,14,,,,3,,,,,,12,12,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,12,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,715,8,4,,,,1,,,,,,4,4,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,4,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,716,8,14,,,,5,,,,,,14,14,0,0,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,14,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,717,6,3,,,,0,,,,,,3,3,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,3,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,718,7,13,,,,6,,,,,,12,10,2,2,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,12,0,2,1,,,,,,,,,,,,,,,,,
2,no_self_loops,719,5,11,,,,5,,,,,,9,8,1,1,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,9,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,720,3,12,,,,3,,,,,,6,3,3,3,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,6,0,3,1,,,,,,,,,,,,,,,,,
2,no_self_loops,721,3,19,,,,3,,,,,,6,3,3,3,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,6,0,3,1,,,,,,,,,,,,,,,,,
2,no_self_loops,722,2,13,,,,2,,,,,,2,1,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,723,5,16,,,,5,,,,,,12,7,5,5,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,12,0,5,1,,,,,,,,,,,,,,,,,
2,no_self_loops,724,6,10,,,,4,,,,,,6,4,2,2,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,6,0,2,1,,,,,,,,,,,,,,,,,
2,no_self_loops,725,2,7,,,,2,,,,,,2,1,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,726,7,23,,,,7,,,,,,18,11,7,7,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,18,0,7,1,,,,,,,,,,,,,,,,,
2,no_self_loops,727,5,17,,,,5,,,,,,11,8,3,3,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,11,0,3,1,,,,,,,,,,,,,,,,,
2,no_self_loops,728,5,15,,,,5,,,,,,12,9,3,3,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,12,0,3,1,,,,,,,,,,,,,,,,,
2,no_self_loops,729,5,16,,,,5,,,,,,12,7,5,5,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,12,0,5,1,,,,,,,,,,,,,,,,,
2,no_self_loops,730,7,9,,,,2,,,,,,8,7,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,8,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,731,2,7,,,,2,,,,,,2,1,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,732,4,22,,,,4,,,,,,11,6,5,5,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,11,0,5,1,,,,,,,,,,,,,,,,,
2,no_self_loops,733,9,23,,,,6,,,,,,20,18,2,2,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,20,0,2,1,,,,,,,,,,,,,,,,,
2,no_self_loops,734,2,1,,,,0,,,,,,1,1,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,1,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,735,9,12,,,,4,,,,,,11,10,1,1,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,11,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,736,4,22,,,,4,,,,,,11,6,5,5,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,11,0,5,1,,,,,,,,,,,,,,,,,
2,no_self_loops,737,10,18,,,,8,,,,,,17,14,3,3,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,17,0,3,1,,,,,,,,,,,,,,,,,
2,no_self_loops,738,7,8,,,,4,,,,,,8,7,1,1,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,8,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,739,3,1,,,,0,,,,,,1,1,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,1,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,740,8,18,,,,7,,,,,,17,15,2,2,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,17,0,2,1,,,,,,,,,,,,,,,,,
2,no_self_loops,741,10,18,,,,6,,,,,,14,13,1,1,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,14,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,742,3,6,,,,2,,,,,,3,2,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,3,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,743,5,12,,,,4,,,,,,8,7,1,1,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,8,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,744,9,1,,,,0,,,,,,1,1,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,1,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,745,3,16,,,,3,,,,,,6,3,3,3,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,6,0,3,1,,,,,,,,,,,,,,,,,
2,no_self_loops,746,5,14,,,,4,,,,,,11,8,3,3,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,11,0,3,1,,,,,,,,,,,,,,,,,
2,no_self_loops,747,7,12,,,,4,,,,,,11,9,2,2,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,11,0,2,1,,,,,,,,,,,,,,,,,
2,no_self_loops,748,2,16,,,,2,,,,,,2,1,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,749,6,12,,,,4,,,,,,11,10,1,1,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,11,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,750,9,23,,,,8,,,,,,19,19,0,0,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,19,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,751,8,15,,,,8,,,,,,13,11,2,2,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,13,0,2,1,,,,,,,,,,,,,,,,,
2,no_self_loops,752,9,4,,,,0,,,,,,4,4,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,4,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,753,2,23,,,,2,,,,,,2,1,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,754,7,15,,,,7,,,,,,12,10,2,2,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,12,0,2,1,,,,,,,,,,,,,,,,,
2,no_self_loops,755,2,11,,,,2,,,,,,2,1,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,756,2,11,,,,2,,,,,,2,1,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,757,8,1,,,,0,,,,,,1,1,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,1,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,758,4,13,,,,3,,,,,,6,5,1,1,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,6,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,759,2,23,,,,2,,,,,,2,1,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,760,4,11,,,,4,,,,,,8,6,2,2,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,8,0,2,1,,,,,,,,,,,,,,,,,
2,no_self_loops,761,5,2,,,,1,,,,,,2,2,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,2,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,762,3,17,,,,3,,,,,,6,3,3,3,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,6,0,3,1,,,,,,,,,,,,,,,,,
2,no_self_loops,763,8,18,,,,5,,,,,,16,14,2,2,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,16,0,2,1,,,,,,,,,,,,,,,,,
2,no_self_loops,764,2,16,,,,2,,,,,,2,1,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,765,10,1,,,,0,,,,,,1,1,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,1,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,766,6,21,,,,6,,,,,,15,10,5,5,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,15,0,5,1,,,,,,,,,,,,,,,,,
2,no_self_loops,767,9,22,,,,8,,,,,,20,18,2,2,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,20,0,2,1,,,,,,,,,,,,,,,,,
2,no_self_loops,768,2,6,,,,2,,,,,,2,1,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,769,9,4,,,,2,,,,,,4,4,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,770,8,1,,,,0,,,,,,1,1,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,1,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,771,4,2,,,,1,,,,,,2,2,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,2,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,772,7,17,,,,6,,,,,,15,12,3,3,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,15,0,3,1,,,,,,,,,,,,,,,,,
2,no_self_loops,773,10,8,,,,3,,,,,,7,7,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,7,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,774,5,15,,,,5,,,,,,11,7,4,4,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,11,0,4,1,,,,,,,,,,,,,,,,,
2,no_self_loops,775,6,5,,,,3,,,,,,5,5,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,5,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,776,7,12,,,,5,,,,,,12,11,1,1,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,12,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,777,5,8,,,,2,,,,,,7,6,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,7,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,778,2,21,,,,2,,,,,,2,1,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,779,10,4,,,,0,,,,,,4,4,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,4,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,780,10,24,,,,9,,,,,,22,18,4,4,,,,,,,,,,,,,,36,,1,,,1,,,,,,,,,,,,,,,,22,0,4,1,,,,,,,,,,,,,,,,,
2,no_self_loops,781,7,24,,,,7,,,,,,17,11,6,6,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,17,0,6,1,,,,,,,,,,,,,,,,,
2,no_self_loops,782,7,12,,,,5,,,,,,11,10,1,1,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,11,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,783,4,12,,,,4,,,,,,7,5,2,2,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,7,0,2,1,,,,,,,,,,,,,,,,,
2,no_self_loops,784,5,13,,,,4,,,,,,10,7,3,3,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,10,0,3,1,,,,,,,,,,,,,,,,,
2,no_self_loops,785,9,7,,,,4,,,,,,7,7,0,0,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,7,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,786,7,7,,,,2,,,,,,5,4,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,5,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,787,9,15,,,,6,,,,,,13,12,1,1,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,13,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,788,5,1,,,,0,,,,,,1,1,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,1,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,789,4,3,,,,1,,,,,,3,3,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,3,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,790,7,3,,,,0,,,,,,3,3,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,3,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,791,5,7,,,,4,,,,,,6,4,2,2,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,6,0,2,1,,,,,,,,,,,,,,,,,
2,no_self_loops,792,4,11,,,,4,,,,,,8,5,3,3,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,8,0,3,1,,,,,,,,,,,,,,,,,
2,no_self_loops,793,7,2,,,,2,,,,,,2,1,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,794,2,20,,,,2,,,,,,2,1,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,795,3,9,,,,3,,,,,,5,3,2,2,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,5,0,2,1,,,,,,,,,,,,,,,,,
2,no_self_loops,796,10,1,,,,0,,,,,,1,1,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,1,0,0,1,,,,,,,,,,,,,,,,,
2,no_self_loops,797,7,16,,,,6,,,,,,14,13,1,1,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,14,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,798,6,11,,,,6,,,,,,10,9,1,1,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,10,0,1,1,,,,,,,,,,,,,,,,,
2,no_self_loops,799,7,13,,,,6,,,,,,12,12,0,0,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,12,0,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,0,4,7,,,,3,,,,,,3,3,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,3,3,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,1,9,16,,,,7,,,,,,7,7,0,0,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,7,7,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,2,2,14,,,,2,,,,,,2,2,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,2,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,3,10,20,,,,9,,,,,,9,9,0,0,,,,,,,,,,,,,,36,,1,,,1,,,,,,,,,,,,,,,,9,9,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,4,2,17,,,,2,,,,,,2,2,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,2,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,5,4,24,,,,4,,,,,,4,4,0,0,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,4,4,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,6,10,2,,,,2,,,,,,2,2,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,2,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,7,6,17,,,,6,,,,,,6,6,0,0,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,6,6,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,8,8,23,,,,8,,,,,,8,8,0,0,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,8,8,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,9,3,2,,,,2,,,,,,2,2,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,2,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,10,8,1,,,,1,,,,,,1,1,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,1,1,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,11,6,13,,,,5,,,,,,5,5,0,0,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,5,5,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,12,8,23,,,,7,,,,,,7,7,0,0,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,7,7,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,13,4,21,,,,4,,,,,,4,4,0,0,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,4,4,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,14,6,22,,,,6,,,,,,6,6,0,0,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,6,6,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,15,10,3,,,,3,,,,,,3,3,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,3,3,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,16,8,19,,,,7,,,,,,7,7,0,0,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,7,7,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,17,10,21,,,,8,,,,,,8,8,0,0,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,8,8,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,18,6,23,,,,6,,,,,,6,6,0,0,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,6,6,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,19,6,14,,,,6,,,,,,6,6,0,0,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,6,6,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,20,2,11,,,,2,,,,,,2,2,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,2,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,21,3,13,,,,3,,,,,,3,3,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,3,3,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,22,5,18,,,,5,,,,,,5,5,0,0,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,5,5,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,23,7,21,,,,6,,,,,,6,6,0,0,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,6,6,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,24,7,4,,,,3,,,,,,3,3,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,3,3,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,25,9,9,,,,6,,,,,,6,6,0,0,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,6,6,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,26,9,11,,,,6,,,,,,6,6,0,0,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,6,6,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,27,3,17,,,,3,,,,,,3,3,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,3,3,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,28,8,9,,,,6,,,,,,6,6,0,0,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,6,6,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,29,6,4,,,,3,,,,,,3,3,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,3,3,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,30,5,22,,,,5,,,,,,5,5,0,0,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,5,5,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,31,9,13,,,,6,,,,,,6,6,0,0,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,6,6,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,32,9,13,,,,7,,,,,,7,7,0,0,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,7,7,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,33,4,21,,,,4,,,,,,4,4,0,0,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,4,4,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,34,3,18,,,,3,,,,,,3,3,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,3,3,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,35,7,9,,,,4,,,,,,4,4,0,0,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,4,4,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,36,3,5,,,,2,,,,,,2,2,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,2,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,37,3,7,,,,3,,,,,,3,3,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,3,3,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,38,6,21,,,,6,,,,,,6,6,0,0,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,6,6,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,39,10,15,,,,9,,,,,,9,9,0,0,,,,,,,,,,,,,,36,,1,,,1,,,,,,,,,,,,,,,,9,9,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,40,6,5,,,,4,,,,,,4,4,0,0,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,4,4,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,41,8,7,,,,4,,,,,,4,4,0,0,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,4,4,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,42,2,17,,,,2,,,,,,2,2,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,2,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,43,6,11,,,,6,,,,,,6,6,0,0,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,6,6,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,44,9,18,,,,9,,,,,,9,9,0,0,,,,,,,,,,,,,,36,,1,,,1,,,,,,,,,,,,,,,,9,9,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,45,6,24,,,,5,,,,,,5,5,0,0,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,5,5,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,46,2,16,,,,2,,,,,,2,2,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,2,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,47,4,3,,,,2,,,,,,2,2,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,2,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,48,5,15,,,,4,,,,,,4,4,0,0,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,4,4,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,49,7,13,,,,5,,,,,,5,5,0,0,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,5,5,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,50,6,19,,,,5,,,,,,5,5,0,0,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,5,5,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,51,5,16,,,,5,,,,,,5,5,0,0,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,5,5,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,52,7,6,,,,3,,,,,,3,3,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,3,3,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,53,4,15,,,,4,,,,,,4,4,0,0,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,4,4,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,54,2,8,,,,2,,,,,,2,2,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,2,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,55,10,22,,,,8,,,,,,8,8,0,0,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,8,8,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,56,10,10,,,,7,,,,,,7,7,0,0,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,7,7,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,57,9,3,,,,3,,,,,,3,3,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,3,3,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,58,9,6,,,,4,,,,,,4,4,0,0,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,4,4,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,59,2,20,,,,2,,,,,,2,2,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,2,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,60,2,23,,,,2,,,,,,2,2,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,2,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,61,2,20,,,,2,,,,,,2,2,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,2,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,62,6,4,,,,3,,,,,,3,3,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,3,3,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,63,3,15,,,,3,,,,,,3,3,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,3,3,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,64,8,22,,,,8,,,,,,8,8,0,0,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,8,8,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,65,9,19,,,,6,,,,,,6,6,0,0,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,6,6,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,66,6,5,,,,4,,,,,,4,4,0,0,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,4,4,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,67,6,20,,,,6,,,,,,6,6,0,0,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,6,6,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,68,4,22,,,,4,,,,,,4,4,0,0,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,4,4,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,69,2,14,,,,2,,,,,,2,2,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,2,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,70,8,24,,,,7,,,,,,7,7,0,0,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,7,7,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,71,9,2,,,,2,,,,,,2,2,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,2,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,72,6,13,,,,6,,,,,,6,6,0,0,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,6,6,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,73,3,24,,,,3,,,,,,3,3,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,3,3,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,74,2,24,,,,2,,,,,,2,2,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,2,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,75,7,14,,,,7,,,,,,7,7,0,0,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,7,7,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,76,2,1,,,,1,,,,,,1,1,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,1,1,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,77,10,8,,,,4,,,,,,4,4,0,0,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,4,4,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,78,4,10,,,,3,,,,,,3,3,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,3,3,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,79,10,19,,,,6,,,,,,6,6,0,0,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,6,6,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,80,10,6,,,,4,,,,,,4,4,0,0,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,4,4,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,81,8,8,,,,5,,,,,,5,5,0,0,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,5,5,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,82,5,13,,,,5,,,,,,5,5,0,0,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,5,5,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,83,10,1,,,,1,,,,,,1,1,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,1,1,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,84,8,22,,,,8,,,,,,8,8,0,0,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,8,8,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,85,10,11,,,,7,,,,,,7,7,0,0,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,7,7,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,86,3,6,,,,2,,,,,,2,2,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,2,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,87,5,9,,,,5,,,,,,5,5,0,0,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,5,5,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,88,10,17,,,,8,,,,,,8,8,0,0,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,8,8,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,89,4,7,,,,3,,,,,,3,3,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,3,3,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,90,9,10,,,,7,,,,,,7,7,0,0,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,7,7,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,91,10,4,,,,3,,,,,,3,3,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,3,3,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,92,8,23,,,,8,,,,,,8,8,0,0,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,8,8,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,93,5,9,,,,5,,,,,,5,5,0,0,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,5,5,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,94,5,1,,,,1,,,,,,1,1,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,1,1,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,95,4,18,,,,4,,,,,,4,4,0,0,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,4,4,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,96,9,3,,,,3,,,,,,3,3,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,3,3,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,97,7,2,,,,2,,,,,,2,2,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,2,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,98,6,6,,,,5,,,,,,5,5,0,0,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,5,5,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,99,9,15,,,,7,,,,,,7,7,0,0,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,7,7,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,100,2,14,,,,2,,,,,,2,2,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,2,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,101,2,23,,,,2,,,,,,2,2,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,2,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,102,5,19,,,,5,,,,,,5,5,0,0,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,5,5,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,103,6,8,,,,4,,,,,,4,4,0,0,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,4,4,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,104,5,20,,,,5,,,,,,5,5,0,0,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,5,5,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,105,7,18,,,,7,,,,,,7,7,0,0,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,7,7,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,106,4,11,,,,4,,,,,,4,4,0,0,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,4,4,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,107,8,3,,,,3,,,,,,3,3,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,3,3,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,108,10,1,,,,1,,,,,,1,1,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,1,1,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,109,7,22,,,,7,,,,,,7,7,0,0,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,7,7,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,110,6,21,,,,5,,,,,,5,5,0,0,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,5,5,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,111,7,10,,,,6,,,,,,6,6,0,0,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,6,6,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,112,3,2,,,,2,,,,,,2,2,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,2,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,113,7,18,,,,7,,,,,,7,7,0,0,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,7,7,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,114,7,15,,,,5,,,,,,5,5,0,0,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,5,5,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,115,3,7,,,,3,,,,,,3,3,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,3,3,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,116,3,3,,,,3,,,,,,3,3,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,3,3,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,117,9,6,,,,4,,,,,,4,4,0,0,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,4,4,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,118,3,15,,,,3,,,,,,3,3,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,3,3,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,119,6,4,,,,3,,,,,,3,3,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,3,3,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,120,2,2,,,,1,,,,,,1,1,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,1,1,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,121,2,19,,,,2,,,,,,2,2,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,2,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,122,4,21,,,,4,,,,,,4,4,0,0,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,4,4,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,123,8,2,,,,2,,,,,,2,2,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,2,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,124,4,10,,,,3,,,,,,3,3,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,3,3,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,125,10,7,,,,6,,,,,,6,6,0,0,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,6,6,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,126,6,13,,,,6,,,,,,6,6,0,0,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,6,6,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,127,9,19,,,,8,,,,,,8,8,0,0,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,8,8,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,128,9,7,,,,4,,,,,,4,4,0,0,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,4,4,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,129,2,7,,,,2,,,,,,2,2,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,2,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,130,2,20,,,,2,,,,,,2,2,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,2,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,131,3,15,,,,3,,,,,,3,3,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,3,3,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,132,9,7,,,,6,,,,,,6,6,0,0,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,6,6,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,133,8,20,,,,7,,,,,,7,7,0,0,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,7,7,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,134,5,11,,,,3,,,,,,3,3,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,3,3,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,135,5,8,,,,4,,,,,,4,4,0,0,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,4,4,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,136,9,19,,,,8,,,,,,8,8,0,0,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,8,8,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,137,6,2,,,,2,,,,,,2,2,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,2,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,138,9,23,,,,9,,,,,,9,9,0,0,,,,,,,,,,,,,,36,,1,,,1,,,,,,,,,,,,,,,,9,9,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,139,3,5,,,,3,,,,,,3,3,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,3,3,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,140,2,14,,,,2,,,,,,2,2,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,2,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,141,8,3,,,,3,,,,,,3,3,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,3,3,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,142,6,4,,,,4,,,,,,4,4,0,0,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,4,4,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,143,4,22,,,,4,,,,,,4,4,0,0,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,4,4,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,144,4,2,,,,1,,,,,,1,1,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,1,1,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,145,9,21,,,,7,,,,,,7,7,0,0,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,7,7,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,146,7,3,,,,3,,,,,,3,3,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,3,3,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,147,3,2,,,,1,,,,,,1,1,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,1,1,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,148,10,21,,,,9,,,,,,9,9,0,0,,,,,,,,,,,,,,36,,1,,,1,,,,,,,,,,,,,,,,9,9,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,149,6,24,,,,6,,,,,,6,6,0,0,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,6,6,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,150,6,1,,,,1,,,,,,1,1,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,1,1,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,151,2,9,,,,2,,,,,,2,2,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,2,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,152,2,17,,,,2,,,,,,2,2,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,2,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,153,3,2,,,,1,,,,,,1,1,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,1,1,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,154,6,4,,,,3,,,,,,3,3,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,3,3,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,155,3,2,,,,1,,,,,,1,1,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,1,1,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,156,6,15,,,,6,,,,,,6,6,0,0,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,6,6,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,157,5,10,,,,5,,,,,,5,5,0,0,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,5,5,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,158,6,7,,,,4,,,,,,4,4,0,0,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,4,4,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,159,9,10,,,,7,,,,,,7,7,0,0,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,7,7,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,160,8,20,,,,6,,,,,,6,6,0,0,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,6,6,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,161,2,16,,,,2,,,,,,2,2,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,2,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,162,4,19,,,,4,,,,,,4,4,0,0,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,4,4,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,163,5,24,,,,5,,,,,,5,5,0,0,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,5,5,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,164,7,2,,,,2,,,,,,2,2,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,2,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,165,7,2,,,,2,,,,,,2,2,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,2,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,166,4,1,,,,1,,,,,,1,1,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,1,1,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,167,9,16,,,,9,,,,,,9,9,0,0,,,,,,,,,,,,,,36,,1,,,1,,,,,,,,,,,,,,,,9,9,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,168,9,18,,,,7,,,,,,7,7,0,0,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,7,7,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,169,9,14,,,,7,,,,,,7,7,0,0,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,7,7,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,170,6,17,,,,6,,,,,,6,6,0,0,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,6,6,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,171,9,16,,,,7,,,,,,7,7,0,0,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,7,7,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,172,8,16,,,,7,,,,,,7,7,0,0,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,7,7,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,173,4,15,,,,4,,,,,,4,4,0,0,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,4,4,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,174,7,22,,,,7,,,,,,7,7,0,0,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,7,7,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,175,5,3,,,,3,,,,,,3,3,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,3,3,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,176,10,17,,,,8,,,,,,8,8,0,0,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,8,8,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,177,8,4,,,,2,,,,,,2,2,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,2,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,178,5,10,,,,5,,,,,,5,5,0,0,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,5,5,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,179,5,23,,,,5,,,,,,5,5,0,0,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,5,5,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,180,10,18,,,,7,,,,,,7,7,0,0,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,7,7,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,181,3,14,,,,3,,,,,,3,3,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,3,3,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,182,4,8,,,,3,,,,,,3,3,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,3,3,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,183,4,20,,,,4,,,,,,4,4,0,0,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,4,4,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,184,4,21,,,,4,,,,,,4,4,0,0,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,4,4,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,185,6,18,,,,6,,,,,,6,6,0,0,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,6,6,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,186,10,3,,,,2,,,,,,2,2,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,2,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,187,2,2,,,,1,,,,,,1,1,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,1,1,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,188,5,2,,,,1,,,,,,1,1,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,1,1,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,189,5,22,,,,5,,,,,,5,5,0,0,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,5,5,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,190,2,3,,,,2,,,,,,2,2,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,2,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,191,4,14,,,,3,,,,,,3,3,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,3,3,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,192,6,8,,,,4,,,,,,4,4,0,0,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,4,4,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,193,6,3,,,,2,,,,,,2,2,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,2,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,194,2,16,,,,2,,,,,,2,2,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,2,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,195,5,15,,,,5,,,,,,5,5,0,0,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,5,5,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,196,3,11,,,,3,,,,,,3,3,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,3,3,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,197,5,15,,,,5,,,,,,5,5,0,0,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,5,5,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,198,3,2,,,,2,,,,,,2,2,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,2,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,199,4,14,,,,3,,,,,,3,3,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,3,3,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,200,4,1,,,,1,,,,,,1,1,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,1,1,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,201,8,15,,,,7,,,,,,7,7,0,0,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,7,7,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,202,10,22,,,,9,,,,,,9,9,0,0,,,,,,,,,,,,,,36,,1,,,1,,,,,,,,,,,,,,,,9,9,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,203,2,20,,,,2,,,,,,2,2,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,2,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,204,6,3,,,,2,,,,,,2,2,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,2,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,205,8,9,,,,7,,,,,,7,7,0,0,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,7,7,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,206,7,16,,,,7,,,,,,7,7,0,0,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,7,7,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,207,7,1,,,,1,,,,,,1,1,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,1,1,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,208,3,18,,,,3,,,,,,3,3,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,3,3,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,209,5,23,,,,5,,,,,,5,5,0,0,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,5,5,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,210,5,3,,,,2,,,,,,2,2,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,2,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,211,2,10,,,,2,,,,,,2,2,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,2,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,212,6,13,,,,5,,,,,,5,5,0,0,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,5,5,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,213,10,12,,,,6,,,,,,6,6,0,0,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,6,6,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,214,6,21,,,,6,,,,,,6,6,0,0,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,6,6,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,215,8,16,,,,7,,,,,,7,7,0,0,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,7,7,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,216,6,5,,,,4,,,,,,4,4,0,0,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,4,4,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,217,8,16,,,,6,,,,,,6,6,0,0,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,6,6,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,218,2,2,,,,2,,,,,,2,2,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,2,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,219,9,3,,,,3,,,,,,3,3,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,3,3,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,220,6,9,,,,5,,,,,,5,5,0,0,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,5,5,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,221,10,21,,,,8,,,,,,8,8,0,0,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,8,8,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,222,5,3,,,,2,,,,,,2,2,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,2,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,223,7,19,,,,6,,,,,,6,6,0,0,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,6,6,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,224,2,6,,,,2,,,,,,2,2,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,2,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,225,8,20,,,,8,,,,,,8,8,0,0,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,8,8,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,226,9,24,,,,8,,,,,,8,8,0,0,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,8,8,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,227,9,5,,,,3,,,,,,3,3,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,3,3,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,228,5,16,,,,5,,,,,,5,5,0,0,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,5,5,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,229,8,12,,,,7,,,,,,7,7,0,0,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,7,7,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,230,6,16,,,,6,,,,,,6,6,0,0,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,6,6,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,231,2,4,,,,2,,,,,,2,2,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,2,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,232,6,14,,,,6,,,,,,6,6,0,0,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,6,6,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,233,8,5,,,,5,,,,,,5,5,0,0,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,5,5,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,234,9,10,,,,6,,,,,,6,6,0,0,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,6,6,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,235,10,23,,,,10,,,,,,10,10,0,0,,,,,,,,,,,,,,45,,1,,,1,,,,,,,,,,,,,,,,10,10,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,236,3,4,,,,3,,,,,,3,3,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,3,3,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,237,8,19,,,,8,,,,,,8,8,0,0,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,8,8,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,238,8,6,,,,5,,,,,,5,5,0,0,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,5,5,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,239,2,18,,,,2,,,,,,2,2,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,2,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,240,3,5,,,,3,,,,,,3,3,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,3,3,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,241,2,19,,,,2,,,,,,2,2,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,2,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,242,3,24,,,,3,,,,,,3,3,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,3,3,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,243,10,22,,,,9,,,,,,9,9,0,0,,,,,,,,,,,,,,36,,1,,,1,,,,,,,,,,,,,,,,9,9,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,244,6,16,,,,5,,,,,,5,5,0,0,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,5,5,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,245,9,17,,,,7,,,,,,7,7,0,0,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,7,7,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,246,4,21,,,,4,,,,,,4,4,0,0,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,4,4,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,247,6,12,,,,5,,,,,,5,5,0,0,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,5,5,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,248,10,1,,,,1,,,,,,1,1,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,1,1,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,249,4,1,,,,1,,,,,,1,1,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,1,1,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,250,5,2,,,,2,,,,,,2,2,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,2,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,251,7,17,,,,7,,,,,,7,7,0,0,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,7,7,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,252,2,7,,,,2,,,,,,2,2,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,2,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,253,3,20,,,,3,,,,,,3,3,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,3,3,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,254,7,22,,,,7,,,,,,7,7,0,0,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,7,7,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,255,2,23,,,,2,,,,,,2,2,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,2,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,256,3,7,,,,3,,,,,,3,3,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,3,3,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,257,4,22,,,,4,,,,,,4,4,0,0,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,4,4,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,258,2,3,,,,1,,,,,,1,1,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,1,1,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,259,2,9,,,,2,,,,,,2,2,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,2,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,260,7,24,,,,7,,,,,,7,7,0,0,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,7,7,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,261,9,4,,,,4,,,,,,4,4,0,0,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,4,4,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,262,8,9,,,,6,,,,,,6,6,0,0,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,6,6,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,263,2,19,,,,2,,,,,,2,2,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,2,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,264,9,23,,,,9,,,,,,9,9,0,0,,,,,,,,,,,,,,36,,1,,,1,,,,,,,,,,,,,,,,9,9,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,265,2,24,,,,2,,,,,,2,2,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,2,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,266,4,9,,,,3,,,,,,3,3,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,3,3,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,267,2,15,,,,2,,,,,,2,2,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,2,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,268,10,3,,,,3,,,,,,3,3,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,3,3,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,269,3,18,,,,3,,,,,,3,3,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,3,3,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,270,3,24,,,,3,,,,,,3,3,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,3,3,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,271,4,3,,,,3,,,,,,3,3,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,3,3,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,272,3,11,,,,3,,,,,,3,3,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,3,3,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,273,4,1,,,,1,,,,,,1,1,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,1,1,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,274,9,23,,,,8,,,,,,8,8,0,0,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,8,8,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,275,5,12,,,,5,,,,,,5,5,0,0,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,5,5,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,276,4,19,,,,4,,,,,,4,4,0,0,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,4,4,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,277,3,19,,,,3,,,,,,3,3,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,3,3,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,278,3,23,,,,3,,,,,,3,3,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,3,3,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,279,5,24,,,,5,,,,,,5,5,0,0,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,5,5,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,280,3,2,,,,2,,,,,,2,2,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,2,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,281,3,9,,,,3,,,,,,3,3,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,3,3,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,282,2,6,,,,2,,,,,,2,2,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,2,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,283,8,1,,,,1,,,,,,1,1,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,1,1,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,284,10,24,,,,9,,,,,,9,9,0,0,,,,,,,,,,,,,,36,,1,,,1,,,,,,,,,,,,,,,,9,9,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,285,9,7,,,,5,,,,,,5,5,0,0,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,5,5,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,286,8,13,,,,6,,,,,,6,6,0,0,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,6,6,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,287,9,23,,,,8,,,,,,8,8,0,0,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,8,8,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,288,9,23,,,,8,,,,,,8,8,0,0,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,8,8,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,289,9,6,,,,4,,,,,,4,4,0,0,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,4,4,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,290,2,8,,,,2,,,,,,2,2,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,2,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,291,9,18,,,,9,,,,,,9,9,0,0,,,,,,,,,,,,,,36,,1,,,1,,,,,,,,,,,,,,,,9,9,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,292,3,22,,,,3,,,,,,3,3,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,3,3,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,293,2,23,,,,2,,,,,,2,2,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,2,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,294,4,4,,,,3,,,,,,3,3,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,3,3,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,295,4,12,,,,4,,,,,,4,4,0,0,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,4,4,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,296,8,9,,,,6,,,,,,6,6,0,0,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,6,6,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,297,3,11,,,,3,,,,,,3,3,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,3,3,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,298,7,15,,,,6,,,,,,6,6,0,0,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,6,6,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,299,2,4,,,,2,,,,,,2,2,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,2,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,300,3,21,,,,3,,,,,,3,3,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,3,3,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,301,2,13,,,,2,,,,,,2,2,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,2,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,302,2,14,,,,2,,,,,,2,2,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,2,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,303,5,4,,,,3,,,,,,3,3,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,3,3,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,304,10,18,,,,10,,,,,,10,10,0,0,,,,,,,,,,,,,,45,,1,,,1,,,,,,,,,,,,,,,,10,10,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,305,7,5,,,,3,,,,,,3,3,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,3,3,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,306,3,4,,,,3,,,,,,3,3,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,3,3,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,307,8,23,,,,8,,,,,,8,8,0,0,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,8,8,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,308,5,14,,,,5,,,,,,5,5,0,0,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,5,5,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,309,9,22,,,,9,,,,,,9,9,0,0,,,,,,,,,,,,,,36,,1,,,1,,,,,,,,,,,,,,,,9,9,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,310,6,11,,,,5,,,,,,5,5,0,0,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,5,5,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,311,5,11,,,,4,,,,,,4,4,0,0,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,4,4,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,312,8,12,,,,7,,,,,,7,7,0,0,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,7,7,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,313,4,16,,,,4,,,,,,4,4,0,0,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,4,4,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,314,8,5,,,,2,,,,,,2,2,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,2,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,315,5,3,,,,2,,,,,,2,2,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,2,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,316,8,23,,,,7,,,,,,7,7,0,0,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,7,7,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,317,10,15,,,,8,,,,,,8,8,0,0,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,8,8,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,318,8,12,,,,7,,,,,,7,7,0,0,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,7,7,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,319,3,12,,,,3,,,,,,3,3,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,3,3,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,320,7,15,,,,5,,,,,,5,5,0,0,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,5,5,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,321,7,7,,,,5,,,,,,5,5,0,0,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,5,5,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,322,4,17,,,,4,,,,,,4,4,0,0,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,4,4,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,323,6,22,,,,6,,,,,,6,6,0,0,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,6,6,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,324,5,12,,,,5,,,,,,5,5,0,0,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,5,5,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,325,10,12,,,,7,,,,,,7,7,0,0,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,7,7,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,326,9,18,,,,7,,,,,,7,7,0,0,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,7,7,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,327,10,3,,,,3,,,,,,3,3,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,3,3,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,328,9,15,,,,8,,,,,,8,8,0,0,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,8,8,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,329,4,7,,,,4,,,,,,4,4,0,0,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,4,4,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,330,5,12,,,,5,,,,,,5,5,0,0,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,5,5,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,331,10,4,,,,4,,,,,,4,4,0,0,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,4,4,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,332,4,12,,,,4,,,,,,4,4,0,0,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,4,4,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,333,8,18,,,,7,,,,,,7,7,0,0,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,7,7,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,334,2,10,,,,2,,,,,,2,2,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,2,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,335,2,23,,,,2,,,,,,2,2,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,2,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,336,10,3,,,,2,,,,,,2,2,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,2,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,337,8,24,,,,8,,,,,,8,8,0,0,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,8,8,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,338,8,13,,,,6,,,,,,6,6,0,0,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,6,6,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,339,8,5,,,,4,,,,,,4,4,0,0,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,4,4,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,340,2,11,,,,2,,,,,,2,2,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,2,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,341,8,1,,,,1,,,,,,1,1,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,1,1,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,342,7,8,,,,5,,,,,,5,5,0,0,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,5,5,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,343,5,20,,,,5,,,,,,5,5,0,0,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,5,5,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,344,5,12,,,,4,,,,,,4,4,0,0,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,4,4,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,345,6,1,,,,1,,,,,,1,1,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,1,1,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,346,2,3,,,,1,,,,,,1,1,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,1,1,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,347,6,16,,,,6,,,,,,6,6,0,0,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,6,6,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,348,2,8,,,,2,,,,,,2,2,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,2,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,349,2,7,,,,2,,,,,,2,2,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,2,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,350,10,3,,,,3,,,,,,3,3,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,3,3,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,351,8,22,,,,7,,,,,,7,7,0,0,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,7,7,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,352,10,8,,,,5,,,,,,5,5,0,0,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,5,5,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,353,9,8,,,,4,,,,,,4,4,0,0,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,4,4,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,354,9,5,,,,5,,,,,,5,5,0,0,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,5,5,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,355,4,19,,,,4,,,,,,4,4,0,0,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,4,4,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,356,3,16,,,,3,,,,,,3,3,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,3,3,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,357,10,23,,,,9,,,,,,9,9,0,0,,,,,,,,,,,,,,36,,1,,,1,,,,,,,,,,,,,,,,9,9,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,358,2,3,,,,2,,,,,,2,2,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,2,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,359,4,5,,,,3,,,,,,3,3,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,3,3,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,360,9,16,,,,6,,,,,,6,6,0,0,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,6,6,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,361,7,17,,,,6,,,,,,6,6,0,0,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,6,6,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,362,9,2,,,,2,,,,,,2,2,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,2,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,363,10,17,,,,8,,,,,,8,8,0,0,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,8,8,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,364,3,21,,,,3,,,,,,3,3,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,3,3,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,365,3,23,,,,3,,,,,,3,3,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,3,3,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,366,6,12,,,,5,,,,,,5,5,0,0,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,5,5,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,367,5,7,,,,5,,,,,,5,5,0,0,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,5,5,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,368,3,5,,,,3,,,,,,3,3,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,3,3,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,369,3,14,,,,3,,,,,,3,3,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,3,3,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,370,2,8,,,,2,,,,,,2,2,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,2,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,371,3,18,,,,3,,,,,,3,3,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,3,3,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,372,3,22,,,,3,,,,,,3,3,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,3,3,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,373,7,14,,,,6,,,,,,6,6,0,0,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,6,6,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,374,3,24,,,,3,,,,,,3,3,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,3,3,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,375,2,3,,,,2,,,,,,2,2,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,2,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,376,3,20,,,,3,,,,,,3,3,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,3,3,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,377,4,18,,,,4,,,,,,4,4,0,0,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,4,4,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,378,5,7,,,,4,,,,,,4,4,0,0,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,4,4,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,379,2,16,,,,2,,,,,,2,2,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,2,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,380,5,21,,,,5,,,,,,5,5,0,0,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,5,5,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,381,7,24,,,,7,,,,,,7,7,0,0,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,7,7,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,382,10,2,,,,2,,,,,,2,2,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,2,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,383,4,12,,,,4,,,,,,4,4,0,0,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,4,4,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,384,7,17,,,,7,,,,,,7,7,0,0,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,7,7,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,385,8,12,,,,6,,,,,,6,6,0,0,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,6,6,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,386,7,23,,,,7,,,,,,7,7,0,0,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,7,7,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,387,2,7,,,,2,,,,,,2,2,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,2,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,388,9,9,,,,6,,,,,,6,6,0,0,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,6,6,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,389,10,2,,,,2,,,,,,2,2,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,2,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,390,4,7,,,,4,,,,,,4,4,0,0,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,4,4,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,391,7,6,,,,5,,,,,,5,5,0,0,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,5,5,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,392,3,20,,,,3,,,,,,3,3,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,3,3,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,393,6,1,,,,1,,,,,,1,1,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,1,1,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,394,2,5,,,,2,,,,,,2,2,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,2,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,395,4,3,,,,3,,,,,,3,3,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,3,3,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,396,9,4,,,,4,,,,,,4,4,0,0,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,4,4,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,397,4,11,,,,4,,,,,,4,4,0,0,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,4,4,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,398,9,1,,,,1,,,,,,1,1,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,1,1,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,399,6,13,,,,5,,,,,,5,5,0,0,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,5,5,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,400,10,24,,,,10,,,,,,10,10,0,0,,,,,,,,,,,,,,45,,1,,,1,,,,,,,,,,,,,,,,10,10,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,401,4,5,,,,3,,,,,,3,3,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,3,3,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,402,4,17,,,,4,,,,,,4,4,0,0,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,4,4,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,403,3,9,,,,2,,,,,,2,2,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,2,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,404,9,14,,,,7,,,,,,7,7,0,0,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,7,7,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,405,8,19,,,,7,,,,,,7,7,0,0,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,7,7,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,406,8,18,,,,7,,,,,,7,7,0,0,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,7,7,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,407,4,7,,,,3,,,,,,3,3,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,3,3,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,408,8,19,,,,7,,,,,,7,7,0,0,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,7,7,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,409,5,24,,,,5,,,,,,5,5,0,0,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,5,5,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,410,4,16,,,,4,,,,,,4,4,0,0,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,4,4,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,411,3,10,,,,3,,,,,,3,3,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,3,3,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,412,2,8,,,,2,,,,,,2,2,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,2,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,413,9,6,,,,3,,,,,,3,3,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,3,3,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,414,5,8,,,,5,,,,,,5,5,0,0,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,5,5,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,415,9,1,,,,1,,,,,,1,1,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,1,1,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,416,5,11,,,,4,,,,,,4,4,0,0,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,4,4,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,417,5,24,,,,5,,,,,,5,5,0,0,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,5,5,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,418,9,10,,,,6,,,,,,6,6,0,0,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,6,6,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,419,4,7,,,,3,,,,,,3,3,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,3,3,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,420,4,14,,,,4,,,,,,4,4,0,0,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,4,4,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,421,2,16,,,,2,,,,,,2,2,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,2,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,422,3,3,,,,3,,,,,,3,3,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,3,3,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,423,5,12,,,,5,,,,,,5,5,0,0,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,5,5,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,424,10,4,,,,4,,,,,,4,4,0,0,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,4,4,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,425,9,16,,,,7,,,,,,7,7,0,0,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,7,7,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,426,9,3,,,,2,,,,,,2,2,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,2,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,427,7,22,,,,6,,,,,,6,6,0,0,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,6,6,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,428,2,1,,,,1,,,,,,1,1,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,1,1,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,429,9,9,,,,7,,,,,,7,7,0,0,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,7,7,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,430,5,23,,,,4,,,,,,4,4,0,0,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,4,4,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,431,7,12,,,,5,,,,,,5,5,0,0,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,5,5,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,432,10,11,,,,7,,,,,,7,7,0,0,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,7,7,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,433,9,9,,,,5,,,,,,5,5,0,0,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,5,5,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,434,9,7,,,,5,,,,,,5,5,0,0,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,5,5,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,435,8,1,,,,1,,,,,,1,1,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,1,1,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,436,6,5,,,,4,,,,,,4,4,0,0,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,4,4,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,437,3,8,,,,1,,,,,,1,1,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,1,1,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,438,6,13,,,,6,,,,,,6,6,0,0,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,6,6,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,439,8,3,,,,3,,,,,,3,3,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,3,3,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,440,9,2,,,,1,,,,,,1,1,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,1,1,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,441,3,6,,,,3,,,,,,3,3,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,3,3,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,442,7,16,,,,5,,,,,,5,5,0,0,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,5,5,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,443,8,23,,,,8,,,,,,8,8,0,0,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,8,8,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,444,8,21,,,,8,,,,,,8,8,0,0,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,8,8,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,445,5,11,,,,4,,,,,,4,4,0,0,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,4,4,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,446,3,2,,,,2,,,,,,2,2,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,2,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,447,6,7,,,,5,,,,,,5,5,0,0,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,5,5,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,448,7,16,,,,5,,,,,,5,5,0,0,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,5,5,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,449,3,15,,,,3,,,,,,3,3,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,3,3,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,450,5,21,,,,5,,,,,,5,5,0,0,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,5,5,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,451,5,13,,,,5,,,,,,5,5,0,0,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,5,5,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,452,9,18,,,,8,,,,,,8,8,0,0,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,8,8,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,453,3,12,,,,3,,,,,,3,3,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,3,3,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,454,2,18,,,,2,,,,,,2,2,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,2,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,455,3,13,,,,3,,,,,,3,3,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,3,3,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,456,4,18,,,,4,,,,,,4,4,0,0,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,4,4,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,457,7,10,,,,6,,,,,,6,6,0,0,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,6,6,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,458,8,8,,,,4,,,,,,4,4,0,0,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,4,4,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,459,3,1,,,,1,,,,,,1,1,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,1,1,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,460,2,24,,,,2,,,,,,2,2,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,2,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,461,8,12,,,,6,,,,,,6,6,0,0,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,6,6,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,462,5,8,,,,4,,,,,,4,4,0,0,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,4,4,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,463,2,12,,,,2,,,,,,2,2,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,2,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,464,3,3,,,,2,,,,,,2,2,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,2,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,465,2,20,,,,2,,,,,,2,2,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,2,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,466,7,20,,,,6,,,,,,6,6,0,0,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,6,6,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,467,3,7,,,,2,,,,,,2,2,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,2,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,468,3,15,,,,3,,,,,,3,3,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,3,3,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,469,3,4,,,,2,,,,,,2,2,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,2,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,470,9,12,,,,5,,,,,,5,5,0,0,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,5,5,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,471,4,14,,,,4,,,,,,4,4,0,0,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,4,4,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,472,8,6,,,,4,,,,,,4,4,0,0,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,4,4,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,473,2,21,,,,2,,,,,,2,2,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,2,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,474,4,5,,,,3,,,,,,3,3,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,3,3,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,475,2,11,,,,2,,,,,,2,2,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,2,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,476,2,11,,,,2,,,,,,2,2,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,2,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,477,2,7,,,,2,,,,,,2,2,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,2,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,478,4,21,,,,4,,,,,,4,4,0,0,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,4,4,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,479,10,4,,,,4,,,,,,4,4,0,0,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,4,4,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,480,6,24,,,,6,,,,,,6,6,0,0,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,6,6,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,481,3,4,,,,3,,,,,,3,3,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,3,3,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,482,3,6,,,,3,,,,,,3,3,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,3,3,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,483,10,9,,,,7,,,,,,7,7,0,0,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,7,7,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,484,6,19,,,,6,,,,,,6,6,0,0,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,6,6,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,485,8,5,,,,4,,,,,,4,4,0,0,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,4,4,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,486,5,4,,,,2,,,,,,2,2,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,2,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,487,3,3,,,,2,,,,,,2,2,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,2,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,488,9,1,,,,1,,,,,,1,1,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,1,1,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,489,5,20,,,,5,,,,,,5,5,0,0,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,5,5,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,490,6,7,,,,5,,,,,,5,5,0,0,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,5,5,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,491,4,15,,,,4,,,,,,4,4,0,0,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,4,4,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,492,7,9,,,,6,,,,,,6,6,0,0,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,6,6,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,493,3,5,,,,3,,,,,,3,3,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,3,3,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,494,7,14,,,,7,,,,,,7,7,0,0,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,7,7,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,495,5,11,,,,3,,,,,,3,3,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,3,3,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,496,7,13,,,,5,,,,,,5,5,0,0,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,5,5,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,497,7,19,,,,6,,,,,,6,6,0,0,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,6,6,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,498,10,5,,,,3,,,,,,3,3,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,3,3,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,499,7,9,,,,6,,,,,,6,6,0,0,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,6,6,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,500,6,8,,,,5,,,,,,5,5,0,0,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,5,5,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,501,8,18,,,,8,,,,,,8,8,0,0,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,8,8,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,502,6,1,,,,1,,,,,,1,1,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,1,1,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,503,3,8,,,,2,,,,,,2,2,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,2,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,504,8,9,,,,5,,,,,,5,5,0,0,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,5,5,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,505,5,13,,,,5,,,,,,5,5,0,0,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,5,5,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,506,7,4,,,,3,,,,,,3,3,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,3,3,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,507,5,15,,,,5,,,,,,5,5,0,0,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,5,5,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,508,9,19,,,,9,,,,,,9,9,0,0,,,,,,,,,,,,,,36,,1,,,1,,,,,,,,,,,,,,,,9,9,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,509,5,22,,,,5,,,,,,5,5,0,0,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,5,5,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,510,7,15,,,,7,,,,,,7,7,0,0,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,7,7,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,511,8,24,,,,8,,,,,,8,8,0,0,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,8,8,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,512,4,12,,,,3,,,,,,3,3,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,3,3,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,513,8,8,,,,5,,,,,,5,5,0,0,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,5,5,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,514,5,13,,,,5,,,,,,5,5,0,0,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,5,5,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,515,2,12,,,,2,,,,,,2,2,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,2,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,516,8,11,,,,6,,,,,,6,6,0,0,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,6,6,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,517,5,22,,,,4,,,,,,4,4,0,0,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,4,4,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,518,2,15,,,,2,,,,,,2,2,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,2,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,519,3,3,,,,2,,,,,,2,2,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,2,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,520,6,1,,,,1,,,,,,1,1,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,1,1,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,521,7,4,,,,3,,,,,,3,3,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,3,3,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,522,6,19,,,,6,,,,,,6,6,0,0,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,6,6,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,523,3,4,,,,2,,,,,,2,2,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,2,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,524,4,3,,,,1,,,,,,1,1,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,1,1,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,525,10,20,,,,8,,,,,,8,8,0,0,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,8,8,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,526,9,10,,,,5,,,,,,5,5,0,0,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,5,5,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,527,7,16,,,,7,,,,,,7,7,0,0,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,7,7,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,528,9,8,,,,5,,,,,,5,5,0,0,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,5,5,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,529,3,5,,,,2,,,,,,2,2,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,2,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,530,7,18,,,,6,,,,,,6,6,0,0,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,6,6,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,531,6,12,,,,5,,,,,,5,5,0,0,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,5,5,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,532,5,10,,,,5,,,,,,5,5,0,0,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,5,5,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,533,8,22,,,,7,,,,,,7,7,0,0,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,7,7,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,534,9,10,,,,6,,,,,,6,6,0,0,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,6,6,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,535,6,16,,,,6,,,,,,6,6,0,0,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,6,6,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,536,8,24,,,,7,,,,,,7,7,0,0,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,7,7,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,537,5,22,,,,5,,,,,,5,5,0,0,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,5,5,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,538,8,7,,,,6,,,,,,6,6,0,0,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,6,6,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,539,9,13,,,,8,,,,,,8,8,0,0,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,8,8,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,540,4,12,,,,4,,,,,,4,4,0,0,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,4,4,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,541,8,22,,,,8,,,,,,8,8,0,0,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,8,8,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,542,6,8,,,,5,,,,,,5,5,0,0,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,5,5,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,543,7,7,,,,6,,,,,,6,6,0,0,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,6,6,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,544,4,15,,,,4,,,,,,4,4,0,0,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,4,4,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,545,7,8,,,,6,,,,,,6,6,0,0,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,6,6,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,546,6,17,,,,6,,,,,,6,6,0,0,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,6,6,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,547,2,19,,,,2,,,,,,2,2,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,2,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,548,4,4,,,,3,,,,,,3,3,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,3,3,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,549,7,4,,,,4,,,,,,4,4,0,0,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,4,4,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,550,5,2,,,,2,,,,,,2,2,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,2,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,551,3,22,,,,3,,,,,,3,3,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,3,3,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,552,9,12,,,,6,,,,,,6,6,0,0,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,6,6,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,553,5,7,,,,4,,,,,,4,4,0,0,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,4,4,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,554,8,24,,,,8,,,,,,8,8,0,0,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,8,8,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,555,7,12,,,,7,,,,,,7,7,0,0,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,7,7,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,556,9,11,,,,5,,,,,,5,5,0,0,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,5,5,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,557,6,24,,,,6,,,,,,6,6,0,0,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,6,6,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,558,3,7,,,,2,,,,,,2,2,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,2,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,559,9,16,,,,8,,,,,,8,8,0,0,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,8,8,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,560,5,12,,,,4,,,,,,4,4,0,0,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,4,4,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,561,5,9,,,,5,,,,,,5,5,0,0,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,5,5,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,562,7,13,,,,7,,,,,,7,7,0,0,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,7,7,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,563,4,17,,,,4,,,,,,4,4,0,0,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,4,4,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,564,2,24,,,,2,,,,,,2,2,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,2,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,565,7,3,,,,2,,,,,,2,2,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,2,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,566,5,17,,,,4,,,,,,4,4,0,0,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,4,4,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,567,6,23,,,,6,,,,,,6,6,0,0,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,6,6,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,568,9,22,,,,7,,,,,,7,7,0,0,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,7,7,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,569,8,2,,,,2,,,,,,2,2,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,2,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,570,10,13,,,,8,,,,,,8,8,0,0,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,8,8,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,571,8,19,,,,6,,,,,,6,6,0,0,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,6,6,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,572,3,1,,,,1,,,,,,1,1,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,1,1,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,573,6,2,,,,1,,,,,,1,1,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,1,1,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,574,7,10,,,,5,,,,,,5,5,0,0,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,5,5,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,575,7,1,,,,1,,,,,,1,1,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,1,1,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,576,6,24,,,,6,,,,,,6,6,0,0,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,6,6,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,577,8,13,,,,7,,,,,,7,7,0,0,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,7,7,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,578,4,9,,,,4,,,,,,4,4,0,0,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,4,4,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,579,6,15,,,,6,,,,,,6,6,0,0,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,6,6,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,580,6,11,,,,6,,,,,,6,6,0,0,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,6,6,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,581,8,3,,,,2,,,,,,2,2,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,2,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,582,3,14,,,,3,,,,,,3,3,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,3,3,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,583,6,15,,,,6,,,,,,6,6,0,0,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,6,6,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,584,6,17,,,,6,,,,,,6,6,0,0,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,6,6,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,585,9,2,,,,2,,,,,,2,2,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,2,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,586,10,23,,,,9,,,,,,9,9,0,0,,,,,,,,,,,,,,36,,1,,,1,,,,,,,,,,,,,,,,9,9,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,587,4,7,,,,2,,,,,,2,2,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,2,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,588,9,9,,,,6,,,,,,6,6,0,0,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,6,6,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,589,7,20,,,,7,,,,,,7,7,0,0,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,7,7,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,590,3,7,,,,3,,,,,,3,3,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,3,3,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,591,7,10,,,,5,,,,,,5,5,0,0,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,5,5,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,592,2,2,,,,2,,,,,,2,2,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,2,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,593,8,4,,,,3,,,,,,3,3,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,3,3,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,594,9,6,,,,4,,,,,,4,4,0,0,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,4,4,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,595,6,2,,,,1,,,,,,1,1,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,1,1,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,596,5,3,,,,3,,,,,,3,3,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,3,3,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,597,2,13,,,,2,,,,,,2,2,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,2,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,598,7,21,,,,7,,,,,,7,7,0,0,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,7,7,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,599,6,24,,,,6,,,,,,6,6,0,0,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,6,6,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,600,3,11,,,,3,,,,,,3,3,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,3,3,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,601,3,9,,,,3,,,,,,3,3,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,3,3,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,602,8,7,,,,4,,,,,,4,4,0,0,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,4,4,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,603,4,2,,,,1,,,,,,1,1,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,1,1,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,604,6,23,,,,6,,,,,,6,6,0,0,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,6,6,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,605,3,23,,,,3,,,,,,3,3,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,3,3,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,606,8,11,,,,6,,,,,,6,6,0,0,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,6,6,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,607,2,6,,,,2,,,,,,2,2,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,2,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,608,2,15,,,,2,,,,,,2,2,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,2,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,609,6,13,,,,4,,,,,,4,4,0,0,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,4,4,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,610,8,17,,,,7,,,,,,7,7,0,0,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,7,7,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,611,2,17,,,,2,,,,,,2,2,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,2,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,612,3,18,,,,3,,,,,,3,3,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,3,3,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,613,8,23,,,,8,,,,,,8,8,0,0,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,8,8,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,614,2,20,,,,2,,,,,,2,2,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,2,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,615,8,7,,,,4,,,,,,4,4,0,0,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,4,4,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,616,10,11,,,,9,,,,,,9,9,0,0,,,,,,,,,,,,,,36,,1,,,1,,,,,,,,,,,,,,,,9,9,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,617,9,3,,,,3,,,,,,3,3,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,3,3,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,618,3,7,,,,3,,,,,,3,3,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,3,3,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,619,3,14,,,,3,,,,,,3,3,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,3,3,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,620,8,2,,,,2,,,,,,2,2,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,2,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,621,3,8,,,,3,,,,,,3,3,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,3,3,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,622,4,23,,,,4,,,,,,4,4,0,0,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,4,4,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,623,5,15,,,,5,,,,,,5,5,0,0,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,5,5,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,624,2,20,,,,2,,,,,,2,2,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,2,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,625,9,15,,,,8,,,,,,8,8,0,0,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,8,8,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,626,3,3,,,,2,,,,,,2,2,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,2,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,627,7,1,,,,1,,,,,,1,1,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,1,1,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,628,10,11,,,,6,,,,,,6,6,0,0,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,6,6,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,629,6,22,,,,6,,,,,,6,6,0,0,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,6,6,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,630,9,13,,,,9,,,,,,9,9,0,0,,,,,,,,,,,,,,36,,1,,,1,,,,,,,,,,,,,,,,9,9,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,631,2,15,,,,2,,,,,,2,2,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,2,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,632,4,22,,,,4,,,,,,4,4,0,0,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,4,4,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,633,6,13,,,,5,,,,,,5,5,0,0,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,5,5,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,634,5,20,,,,5,,,,,,5,5,0,0,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,5,5,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,635,4,4,,,,3,,,,,,3,3,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,3,3,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,636,10,22,,,,9,,,,,,9,9,0,0,,,,,,,,,,,,,,36,,1,,,1,,,,,,,,,,,,,,,,9,9,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,637,7,16,,,,7,,,,,,7,7,0,0,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,7,7,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,638,4,13,,,,4,,,,,,4,4,0,0,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,4,4,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,639,9,23,,,,9,,,,,,9,9,0,0,,,,,,,,,,,,,,36,,1,,,1,,,,,,,,,,,,,,,,9,9,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,640,2,8,,,,2,,,,,,2,2,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,2,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,641,3,23,,,,3,,,,,,3,3,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,3,3,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,642,2,12,,,,2,,,,,,2,2,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,2,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,643,3,11,,,,3,,,,,,3,3,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,3,3,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,644,10,3,,,,3,,,,,,3,3,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,3,3,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,645,7,4,,,,4,,,,,,4,4,0,0,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,4,4,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,646,8,13,,,,5,,,,,,5,5,0,0,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,5,5,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,647,2,1,,,,1,,,,,,1,1,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,1,1,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,648,8,20,,,,7,,,,,,7,7,0,0,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,7,7,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,649,2,2,,,,1,,,,,,1,1,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,1,1,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,650,4,24,,,,4,,,,,,4,4,0,0,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,4,4,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,651,10,7,,,,5,,,,,,5,5,0,0,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,5,5,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,652,6,17,,,,6,,,,,,6,6,0,0,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,6,6,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,653,7,19,,,,6,,,,,,6,6,0,0,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,6,6,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,654,5,10,,,,4,,,,,,4,4,0,0,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,4,4,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,655,3,2,,,,2,,,,,,2,2,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,2,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,656,7,21,,,,7,,,,,,7,7,0,0,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,7,7,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,657,3,8,,,,3,,,,,,3,3,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,3,3,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,658,10,14,,,,10,,,,,,10,10,0,0,,,,,,,,,,,,,,45,,1,,,1,,,,,,,,,,,,,,,,10,10,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,659,4,2,,,,2,,,,,,2,2,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,2,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,660,4,17,,,,4,,,,,,4,4,0,0,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,4,4,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,661,8,4,,,,4,,,,,,4,4,0,0,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,4,4,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,662,5,21,,,,5,,,,,,5,5,0,0,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,5,5,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,663,2,5,,,,2,,,,,,2,2,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,2,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,664,3,19,,,,3,,,,,,3,3,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,3,3,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,665,3,11,,,,3,,,,,,3,3,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,3,3,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,666,9,18,,,,9,,,,,,9,9,0,0,,,,,,,,,,,,,,36,,1,,,1,,,,,,,,,,,,,,,,9,9,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,667,4,10,,,,4,,,,,,4,4,0,0,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,4,4,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,668,6,4,,,,2,,,,,,2,2,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,2,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,669,4,5,,,,4,,,,,,4,4,0,0,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,4,4,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,670,9,14,,,,9,,,,,,9,9,0,0,,,,,,,,,,,,,,36,,1,,,1,,,,,,,,,,,,,,,,9,9,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,671,9,11,,,,6,,,,,,6,6,0,0,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,6,6,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,672,2,21,,,,2,,,,,,2,2,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,2,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,673,7,20,,,,7,,,,,,7,7,0,0,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,7,7,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,674,2,11,,,,2,,,,,,2,2,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,2,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,675,9,6,,,,4,,,,,,4,4,0,0,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,4,4,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,676,6,16,,,,6,,,,,,6,6,0,0,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,6,6,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,677,2,14,,,,2,,,,,,2,2,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,2,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,678,4,1,,,,1,,,,,,1,1,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,1,1,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,679,3,21,,,,3,,,,,,3,3,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,3,3,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,680,8,16,,,,7,,,,,,7,7,0,0,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,7,7,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,681,10,20,,,,8,,,,,,8,8,0,0,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,8,8,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,682,2,16,,,,2,,,,,,2,2,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,2,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,683,5,12,,,,5,,,,,,5,5,0,0,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,5,5,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,684,10,15,,,,6,,,,,,6,6,0,0,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,6,6,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,685,2,5,,,,2,,,,,,2,2,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,2,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,686,10,23,,,,9,,,,,,9,9,0,0,,,,,,,,,,,,,,36,,1,,,1,,,,,,,,,,,,,,,,9,9,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,687,9,22,,,,8,,,,,,8,8,0,0,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,8,8,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,688,8,21,,,,8,,,,,,8,8,0,0,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,8,8,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,689,6,16,,,,5,,,,,,5,5,0,0,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,5,5,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,690,5,1,,,,1,,,,,,1,1,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,1,1,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,691,10,19,,,,9,,,,,,9,9,0,0,,,,,,,,,,,,,,36,,1,,,1,,,,,,,,,,,,,,,,9,9,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,692,5,12,,,,4,,,,,,4,4,0,0,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,4,4,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,693,5,24,,,,5,,,,,,5,5,0,0,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,5,5,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,694,5,17,,,,5,,,,,,5,5,0,0,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,5,5,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,695,8,9,,,,5,,,,,,5,5,0,0,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,5,5,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,696,4,15,,,,4,,,,,,4,4,0,0,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,4,4,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,697,6,15,,,,6,,,,,,6,6,0,0,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,6,6,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,698,2,21,,,,2,,,,,,2,2,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,2,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,699,6,17,,,,6,,,,,,6,6,0,0,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,6,6,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,700,4,11,,,,4,,,,,,4,4,0,0,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,4,4,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,701,6,3,,,,2,,,,,,2,2,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,2,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,702,7,20,,,,7,,,,,,7,7,0,0,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,7,7,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,703,3,19,,,,3,,,,,,3,3,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,3,3,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,704,6,2,,,,2,,,,,,2,2,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,2,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,705,8,13,,,,8,,,,,,8,8,0,0,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,8,8,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,706,3,19,,,,3,,,,,,3,3,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,3,3,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,707,8,15,,,,6,,,,,,6,6,0,0,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,6,6,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,708,2,16,,,,2,,,,,,2,2,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,2,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,709,6,1,,,,1,,,,,,1,1,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,1,1,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,710,9,13,,,,7,,,,,,7,7,0,0,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,7,7,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,711,4,3,,,,2,,,,,,2,2,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,2,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,712,4,1,,,,1,,,,,,1,1,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,1,1,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,713,5,6,,,,4,,,,,,4,4,0,0,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,4,4,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,714,3,5,,,,3,,,,,,3,3,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,3,3,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,715,3,20,,,,3,,,,,,3,3,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,3,3,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,716,6,6,,,,4,,,,,,4,4,0,0,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,4,4,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,717,8,8,,,,6,,,,,,6,6,0,0,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,6,6,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,718,9,20,,,,8,,,,,,8,8,0,0,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,8,8,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,719,2,13,,,,2,,,,,,2,2,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,2,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,720,2,24,,,,2,,,,,,2,2,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,2,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,721,4,20,,,,4,,,,,,4,4,0,0,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,4,4,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,722,5,6,,,,3,,,,,,3,3,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,3,3,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,723,7,2,,,,2,,,,,,2,2,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,2,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,724,5,20,,,,5,,,,,,5,5,0,0,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,5,5,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,725,8,3,,,,3,,,,,,3,3,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,3,3,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,726,2,18,,,,2,,,,,,2,2,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,2,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,727,10,9,,,,6,,,,,,6,6,0,0,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,6,6,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,728,8,21,,,,8,,,,,,8,8,0,0,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,8,8,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,729,6,18,,,,6,,,,,,6,6,0,0,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,6,6,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,730,8,1,,,,1,,,,,,1,1,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,1,1,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,731,10,24,,,,9,,,,,,9,9,0,0,,,,,,,,,,,,,,36,,1,,,1,,,,,,,,,,,,,,,,9,9,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,732,3,24,,,,3,,,,,,3,3,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,3,3,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,733,9,23,,,,9,,,,,,9,9,0,0,,,,,,,,,,,,,,36,,1,,,1,,,,,,,,,,,,,,,,9,9,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,734,6,7,,,,5,,,,,,5,5,0,0,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,5,5,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,735,7,6,,,,4,,,,,,4,4,0,0,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,4,4,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,736,8,3,,,,3,,,,,,3,3,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,3,3,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,737,2,6,,,,2,,,,,,2,2,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,2,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,738,9,24,,,,8,,,,,,8,8,0,0,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,8,8,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,739,7,13,,,,6,,,,,,6,6,0,0,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,6,6,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,740,10,11,,,,8,,,,,,8,8,0,0,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,8,8,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,741,10,16,,,,9,,,,,,9,9,0,0,,,,,,,,,,,,,,36,,1,,,1,,,,,,,,,,,,,,,,9,9,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,742,8,12,,,,8,,,,,,8,8,0,0,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,8,8,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,743,7,19,,,,7,,,,,,7,7,0,0,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,7,7,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,744,4,20,,,,4,,,,,,4,4,0,0,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,4,4,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,745,2,19,,,,2,,,,,,2,2,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,2,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,746,10,10,,,,5,,,,,,5,5,0,0,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,5,5,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,747,10,17,,,,8,,,,,,8,8,0,0,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,8,8,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,748,4,9,,,,2,,,,,,2,2,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,2,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,749,5,18,,,,5,,,,,,5,5,0,0,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,5,5,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,750,2,7,,,,2,,,,,,2,2,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,2,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,751,4,23,,,,4,,,,,,4,4,0,0,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,4,4,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,752,3,4,,,,2,,,,,,2,2,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,2,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,753,3,16,,,,3,,,,,,3,3,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,3,3,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,754,4,20,,,,4,,,,,,4,4,0,0,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,4,4,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,755,10,13,,,,7,,,,,,7,7,0,0,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,7,7,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,756,6,12,,,,5,,,,,,5,5,0,0,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,5,5,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,757,6,18,,,,6,,,,,,6,6,0,0,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,6,6,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,758,10,24,,,,9,,,,,,9,9,0,0,,,,,,,,,,,,,,36,,1,,,1,,,,,,,,,,,,,,,,9,9,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,759,8,17,,,,6,,,,,,6,6,0,0,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,6,6,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,760,6,15,,,,5,,,,,,5,5,0,0,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,5,5,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,761,10,11,,,,7,,,,,,7,7,0,0,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,7,7,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,762,8,14,,,,7,,,,,,7,7,0,0,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,7,7,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,763,10,12,,,,7,,,,,,7,7,0,0,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,7,7,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,764,8,14,,,,6,,,,,,6,6,0,0,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,6,6,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,765,5,3,,,,3,,,,,,3,3,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,3,3,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,766,8,8,,,,6,,,,,,6,6,0,0,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,6,6,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,767,9,21,,,,8,,,,,,8,8,0,0,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,8,8,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,768,3,4,,,,3,,,,,,3,3,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,3,3,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,769,6,17,,,,6,,,,,,6,6,0,0,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,6,6,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,770,4,15,,,,4,,,,,,4,4,0,0,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,4,4,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,771,7,16,,,,7,,,,,,7,7,0,0,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,7,7,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,772,2,17,,,,2,,,,,,2,2,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,2,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,773,2,24,,,,2,,,,,,2,2,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,2,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,774,8,12,,,,6,,,,,,6,6,0,0,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,6,6,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,775,8,21,,,,7,,,,,,7,7,0,0,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,7,7,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,776,9,16,,,,9,,,,,,9,9,0,0,,,,,,,,,,,,,,36,,1,,,1,,,,,,,,,,,,,,,,9,9,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,777,8,19,,,,8,,,,,,8,8,0,0,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,8,8,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,778,5,10,,,,5,,,,,,5,5,0,0,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,5,5,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,779,3,16,,,,3,,,,,,3,3,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,3,3,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,780,7,1,,,,1,,,,,,1,1,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,1,1,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,781,8,4,,,,3,,,,,,3,3,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,3,3,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,782,2,3,,,,2,,,,,,2,2,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,2,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,783,8,5,,,,3,,,,,,3,3,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,3,3,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,784,3,19,,,,3,,,,,,3,3,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,3,3,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,785,10,8,,,,8,,,,,,8,8,0,0,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,8,8,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,786,2,17,,,,2,,,,,,2,2,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,2,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,787,7,16,,,,5,,,,,,5,5,0,0,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,5,5,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,788,4,11,,,,4,,,,,,4,4,0,0,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,4,4,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,789,3,18,,,,3,,,,,,3,3,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,3,3,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,790,2,18,,,,2,,,,,,2,2,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,2,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,791,6,23,,,,6,,,,,,6,6,0,0,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,6,6,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,792,4,3,,,,2,,,,,,2,2,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,2,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,793,2,8,,,,2,,,,,,2,2,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,2,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,794,6,23,,,,6,,,,,,6,6,0,0,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,6,6,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,795,4,8,,,,4,,,,,,4,4,0,0,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,4,4,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,796,4,20,,,,4,,,,,,4,4,0,0,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,4,4,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,797,7,9,,,,6,,,,,,6,6,0,0,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,6,6,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,798,3,15,,,,3,,,,,,3,3,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,3,3,0,1,,,,,,,,,,,,,,,,,
2,self_loops_only,799,9,3,,,,2,,,,,,2,2,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,2,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,0,5,17,,,,5,,,,,,14,12,2,2,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,14,5,2,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,1,4,13,,,,4,,,,,,11,9,2,2,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,11,4,2,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,2,3,11,,,,3,,,,,,8,6,2,2,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,8,3,2,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,3,3,27,,,,3,,,,,,9,6,3,3,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,9,3,3,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,4,10,21,,,,10,,,,,,20,20,0,0,,,,,,,,,,,,,,45,,1,,,1,,,,,,,,,,,,,,,,20,10,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,5,9,25,,,,9,,,,,,23,21,2,2,,,,,,,,,,,,,,36,,1,,,1,,,,,,,,,,,,,,,,23,9,2,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,6,10,31,,,,10,,,,,,25,25,0,0,,,,,,,,,,,,,,45,,1,,,1,,,,,,,,,,,,,,,,25,10,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,7,7,23,,,,7,,,,,,18,17,1,1,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,18,7,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,8,9,15,,,,9,,,,,,14,14,0,0,,,,,,,,,,,,,,36,,1,,,1,,,,,,,,,,,,,,,,14,9,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,9,4,9,,,,4,,,,,,5,5,0,0,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,5,4,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,10,9,22,,,,9,,,,,,22,21,1,1,,,,,,,,,,,,,,36,,1,,,1,,,,,,,,,,,,,,,,22,9,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,11,6,20,,,,6,,,,,,15,13,2,2,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,15,6,2,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,12,4,26,,,,4,,,,,,12,10,2,2,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,12,4,2,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,13,9,17,,,,9,,,,,,16,16,0,0,,,,,,,,,,,,,,36,,1,,,1,,,,,,,,,,,,,,,,16,9,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,14,7,16,,,,7,,,,,,14,14,0,0,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,14,7,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,15,10,16,,,,10,,,,,,15,15,0,0,,,,,,,,,,,,,,45,,1,,,1,,,,,,,,,,,,,,,,15,10,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,16,2,7,,,,2,,,,,,3,3,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,3,2,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,17,7,10,,,,7,,,,,,9,9,0,0,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,9,7,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,18,9,21,,,,9,,,,,,19,19,0,0,,,,,,,,,,,,,,36,,1,,,1,,,,,,,,,,,,,,,,19,9,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,19,6,19,,,,6,,,,,,16,13,3,3,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,16,6,3,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,20,6,23,,,,6,,,,,,18,16,2,2,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,18,6,2,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,21,9,11,,,,9,,,,,,10,10,0,0,,,,,,,,,,,,,,36,,1,,,1,,,,,,,,,,,,,,,,10,9,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,22,6,15,,,,6,,,,,,12,11,1,1,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,12,6,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,23,7,8,,,,7,,,,,,8,8,0,0,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,8,7,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,24,10,17,,,,10,,,,,,16,16,0,0,,,,,,,,,,,,,,45,,1,,,1,,,,,,,,,,,,,,,,16,10,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,25,2,17,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,26,8,27,,,,8,,,,,,23,20,3,3,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,23,8,3,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,27,7,22,,,,7,,,,,,20,18,2,2,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,20,7,2,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,28,6,17,,,,6,,,,,,11,10,1,1,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,11,6,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,29,10,12,,,,10,,,,,,11,11,0,0,,,,,,,,,,,,,,45,,1,,,1,,,,,,,,,,,,,,,,11,10,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,30,9,20,,,,9,,,,,,19,18,1,1,,,,,,,,,,,,,,36,,1,,,1,,,,,,,,,,,,,,,,19,9,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,31,2,11,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,32,2,16,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,33,5,17,,,,5,,,,,,16,13,3,3,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,16,5,3,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,34,3,11,,,,3,,,,,,7,5,2,2,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,7,3,2,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,35,2,23,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,36,4,22,,,,4,,,,,,13,10,3,3,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,13,4,3,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,37,8,22,,,,8,,,,,,19,19,0,0,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,19,8,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,38,6,23,,,,6,,,,,,20,17,3,3,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,20,6,3,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,39,9,15,,,,9,,,,,,14,14,0,0,,,,,,,,,,,,,,36,,1,,,1,,,,,,,,,,,,,,,,14,9,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,40,7,29,,,,7,,,,,,21,18,3,3,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,21,7,3,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,41,7,23,,,,7,,,,,,22,20,2,2,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,22,7,2,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,42,6,24,,,,6,,,,,,18,15,3,3,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,18,6,3,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,43,4,10,,,,4,,,,,,7,7,0,0,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,7,4,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,44,2,24,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,45,4,11,,,,4,,,,,,8,7,1,1,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,8,4,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,46,5,24,,,,5,,,,,,14,12,2,2,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,14,5,2,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,47,3,22,,,,3,,,,,,9,6,3,3,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,9,3,3,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,48,6,20,,,,6,,,,,,16,16,0,0,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,16,6,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,49,4,20,,,,4,,,,,,11,9,2,2,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,11,4,2,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,50,6,10,,,,6,,,,,,10,10,0,0,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,10,6,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,51,7,12,,,,7,,,,,,11,10,1,1,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,11,7,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,52,10,15,,,,10,,,,,,15,15,0,0,,,,,,,,,,,,,,45,,1,,,1,,,,,,,,,,,,,,,,15,10,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,53,9,15,,,,9,,,,,,14,14,0,0,,,,,,,,,,,,,,36,,1,,,1,,,,,,,,,,,,,,,,14,9,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,54,6,16,,,,6,,,,,,13,13,0,0,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,13,6,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,55,8,22,,,,8,,,,,,17,16,1,1,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,17,8,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,56,8,29,,,,8,,,,,,28,24,4,4,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,28,8,4,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,57,9,28,,,,9,,,,,,22,19,3,3,,,,,,,,,,,,,,36,,1,,,1,,,,,,,,,,,,,,,,22,9,3,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,58,4,19,,,,4,,,,,,10,9,1,1,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,10,4,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,59,4,6,,,,4,,,,,,5,5,0,0,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,5,4,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,60,2,22,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,61,2,20,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,62,7,11,,,,7,,,,,,11,11,0,0,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,11,7,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,63,10,28,,,,10,,,,,,28,27,1,1,,,,,,,,,,,,,,45,,1,,,1,,,,,,,,,,,,,,,,28,10,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,64,3,26,,,,3,,,,,,8,6,2,2,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,8,3,2,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,65,5,28,,,,5,,,,,,19,13,6,6,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,19,5,6,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,66,10,11,,,,10,,,,,,11,11,0,0,,,,,,,,,,,,,,45,,1,,,1,,,,,,,,,,,,,,,,11,10,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,67,3,22,,,,3,,,,,,9,6,3,3,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,9,3,3,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,68,7,25,,,,7,,,,,,21,19,2,2,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,21,7,2,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,69,4,5,,,,4,,,,,,5,5,0,0,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,5,4,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,70,2,8,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,71,8,22,,,,8,,,,,,21,20,1,1,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,21,8,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,72,10,15,,,,10,,,,,,13,13,0,0,,,,,,,,,,,,,,45,,1,,,1,,,,,,,,,,,,,,,,13,10,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,73,8,29,,,,8,,,,,,24,24,0,0,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,24,8,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,74,9,27,,,,9,,,,,,25,24,1,1,,,,,,,,,,,,,,36,,1,,,1,,,,,,,,,,,,,,,,25,9,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,75,10,23,,,,10,,,,,,22,22,0,0,,,,,,,,,,,,,,45,,1,,,1,,,,,,,,,,,,,,,,22,10,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,76,10,17,,,,10,,,,,,16,16,0,0,,,,,,,,,,,,,,45,,1,,,1,,,,,,,,,,,,,,,,16,10,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,77,6,21,,,,6,,,,,,17,15,2,2,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,17,6,2,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,78,9,32,,,,9,,,,,,27,27,0,0,,,,,,,,,,,,,,36,,1,,,1,,,,,,,,,,,,,,,,27,9,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,79,10,30,,,,10,,,,,,25,25,0,0,,,,,,,,,,,,,,45,,1,,,1,,,,,,,,,,,,,,,,25,10,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,80,4,22,,,,4,,,,,,12,9,3,3,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,12,4,3,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,81,10,11,,,,10,,,,,,11,11,0,0,,,,,,,,,,,,,,45,,1,,,1,,,,,,,,,,,,,,,,11,10,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,82,3,27,,,,3,,,,,,9,6,3,3,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,9,3,3,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,83,5,14,,,,5,,,,,,10,10,0,0,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,10,5,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,84,2,22,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,85,8,12,,,,8,,,,,,11,11,0,0,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,11,8,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,86,3,16,,,,3,,,,,,6,5,1,1,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,6,3,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,87,5,21,,,,5,,,,,,14,12,2,2,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,14,5,2,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,88,5,21,,,,5,,,,,,16,13,3,3,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,16,5,3,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,89,9,17,,,,9,,,,,,15,15,0,0,,,,,,,,,,,,,,36,,1,,,1,,,,,,,,,,,,,,,,15,9,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,90,4,27,,,,4,,,,,,11,8,3,3,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,11,4,3,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,91,8,23,,,,8,,,,,,19,18,1,1,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,19,8,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,92,8,18,,,,8,,,,,,18,16,2,2,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,18,8,2,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,93,7,13,,,,7,,,,,,13,13,0,0,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,13,7,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,94,2,19,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,95,6,27,,,,6,,,,,,19,14,5,5,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,19,6,5,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,96,3,10,,,,3,,,,,,5,4,1,1,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,5,3,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,97,5,9,,,,5,,,,,,9,9,0,0,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,9,5,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,98,6,18,,,,6,,,,,,16,15,1,1,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,16,6,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,99,6,30,,,,6,,,,,,19,19,0,0,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,19,6,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,100,5,24,,,,5,,,,,,14,13,1,1,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,14,5,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,101,7,21,,,,7,,,,,,15,15,0,0,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,15,7,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,102,4,19,,,,4,,,,,,12,10,2,2,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,12,4,2,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,103,4,11,,,,4,,,,,,8,7,1,1,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,8,4,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,104,2,14,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,105,9,12,,,,9,,,,,,11,11,0,0,,,,,,,,,,,,,,36,,1,,,1,,,,,,,,,,,,,,,,11,9,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,106,2,26,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,107,9,10,,,,9,,,,,,10,10,0,0,,,,,,,,,,,,,,36,,1,,,1,,,,,,,,,,,,,,,,10,9,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,108,9,13,,,,9,,,,,,13,13,0,0,,,,,,,,,,,,,,36,,1,,,1,,,,,,,,,,,,,,,,13,9,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,109,6,18,,,,6,,,,,,16,15,1,1,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,16,6,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,110,10,29,,,,10,,,,,,27,25,2,2,,,,,,,,,,,,,,45,,1,,,1,,,,,,,,,,,,,,,,27,10,2,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,111,6,27,,,,6,,,,,,21,17,4,4,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,21,6,4,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,112,6,23,,,,6,,,,,,17,14,3,3,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,17,6,3,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,113,9,16,,,,9,,,,,,16,15,1,1,,,,,,,,,,,,,,36,,1,,,1,,,,,,,,,,,,,,,,16,9,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,114,9,14,,,,9,,,,,,14,13,1,1,,,,,,,,,,,,,,36,,1,,,1,,,,,,,,,,,,,,,,14,9,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,115,6,11,,,,6,,,,,,9,9,0,0,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,9,6,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,116,10,20,,,,10,,,,,,19,18,1,1,,,,,,,,,,,,,,45,,1,,,1,,,,,,,,,,,,,,,,19,10,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,117,7,30,,,,7,,,,,,20,17,3,3,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,20,7,3,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,118,9,30,,,,9,,,,,,26,24,2,2,,,,,,,,,,,,,,36,,1,,,1,,,,,,,,,,,,,,,,26,9,2,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,119,5,22,,,,5,,,,,,14,13,1,1,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,14,5,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,120,9,32,,,,9,,,,,,26,25,1,1,,,,,,,,,,,,,,36,,1,,,1,,,,,,,,,,,,,,,,26,9,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,121,3,18,,,,3,,,,,,8,6,2,2,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,8,3,2,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,122,10,19,,,,10,,,,,,18,18,0,0,,,,,,,,,,,,,,45,,1,,,1,,,,,,,,,,,,,,,,18,10,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,123,8,20,,,,8,,,,,,18,18,0,0,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,18,8,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,124,7,27,,,,7,,,,,,20,18,2,2,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,20,7,2,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,125,9,26,,,,9,,,,,,23,20,3,3,,,,,,,,,,,,,,36,,1,,,1,,,,,,,,,,,,,,,,23,9,3,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,126,4,19,,,,4,,,,,,12,9,3,3,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,12,4,3,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,127,8,10,,,,8,,,,,,10,10,0,0,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,10,8,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,128,5,9,,,,5,,,,,,9,8,1,1,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,9,5,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,129,10,18,,,,10,,,,,,16,16,0,0,,,,,,,,,,,,,,45,,1,,,1,,,,,,,,,,,,,,,,16,10,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,130,10,33,,,,10,,,,,,29,25,4,4,,,,,,,,,,,,,,45,,1,,,1,,,,,,,,,,,,,,,,29,10,4,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,131,6,21,,,,6,,,,,,16,13,3,3,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,16,6,3,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,132,2,19,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,133,4,16,,,,4,,,,,,12,10,2,2,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,12,4,2,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,134,5,9,,,,5,,,,,,8,8,0,0,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,8,5,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,135,2,12,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,136,6,13,,,,6,,,,,,12,12,0,0,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,12,6,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,137,2,12,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,138,5,11,,,,5,,,,,,11,10,1,1,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,11,5,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,139,3,21,,,,3,,,,,,8,6,2,2,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,8,3,2,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,140,8,29,,,,8,,,,,,22,22,0,0,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,22,8,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,141,3,21,,,,3,,,,,,8,6,2,2,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,8,3,2,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,142,2,14,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,143,4,20,,,,4,,,,,,15,10,5,5,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,15,4,5,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,144,10,14,,,,10,,,,,,14,14,0,0,,,,,,,,,,,,,,45,,1,,,1,,,,,,,,,,,,,,,,14,10,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,145,8,32,,,,8,,,,,,27,25,2,2,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,27,8,2,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,146,10,11,,,,10,,,,,,11,11,0,0,,,,,,,,,,,,,,45,,1,,,1,,,,,,,,,,,,,,,,11,10,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,147,10,23,,,,10,,,,,,22,21,1,1,,,,,,,,,,,,,,45,,1,,,1,,,,,,,,,,,,,,,,22,10,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,148,4,9,,,,4,,,,,,6,6,0,0,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,6,4,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,149,4,17,,,,4,,,,,,13,10,3,3,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,13,4,3,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,150,3,25,,,,3,,,,,,8,6,2,2,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,8,3,2,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,151,4,21,,,,4,,,,,,13,10,3,3,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,13,4,3,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,152,7,16,,,,7,,,,,,15,15,0,0,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,15,7,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,153,4,6,,,,4,,,,,,6,6,0,0,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,6,4,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,154,3,26,,,,3,,,,,,8,6,2,2,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,8,3,2,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,155,5,7,,,,5,,,,,,7,7,0,0,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,7,5,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,156,2,24,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,157,5,24,,,,5,,,,,,15,12,3,3,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,15,5,3,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,158,5,16,,,,5,,,,,,15,11,4,4,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,15,5,4,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,159,2,22,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,160,5,11,,,,5,,,,,,9,9,0,0,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,9,5,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,161,2,15,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,162,9,11,,,,9,,,,,,10,10,0,0,,,,,,,,,,,,,,36,,1,,,1,,,,,,,,,,,,,,,,10,9,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,163,5,29,,,,5,,,,,,14,12,2,2,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,14,5,2,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,164,8,27,,,,8,,,,,,23,21,2,2,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,23,8,2,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,165,8,16,,,,8,,,,,,15,14,1,1,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,15,8,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,166,9,29,,,,9,,,,,,22,20,2,2,,,,,,,,,,,,,,36,,1,,,1,,,,,,,,,,,,,,,,22,9,2,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,167,2,24,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,168,8,13,,,,8,,,,,,13,12,1,1,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,13,8,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,169,9,23,,,,9,,,,,,22,21,1,1,,,,,,,,,,,,,,36,,1,,,1,,,,,,,,,,,,,,,,22,9,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,170,7,22,,,,7,,,,,,21,18,3,3,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,21,7,3,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,171,2,19,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,172,4,18,,,,4,,,,,,11,9,2,2,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,11,4,2,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,173,7,15,,,,7,,,,,,13,13,0,0,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,13,7,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,174,3,15,,,,3,,,,,,8,6,2,2,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,8,3,2,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,175,3,12,,,,3,,,,,,8,6,2,2,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,8,3,2,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,176,9,23,,,,9,,,,,,23,22,1,1,,,,,,,,,,,,,,36,,1,,,1,,,,,,,,,,,,,,,,23,9,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,177,8,19,,,,8,,,,,,17,17,0,0,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,17,8,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,178,7,29,,,,7,,,,,,21,18,3,3,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,21,7,3,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,179,7,18,,,,7,,,,,,15,15,0,0,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,15,7,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,180,10,26,,,,10,,,,,,22,20,2,2,,,,,,,,,,,,,,45,,1,,,1,,,,,,,,,,,,,,,,22,10,2,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,181,5,22,,,,5,,,,,,16,14,2,2,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,16,5,2,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,182,6,16,,,,6,,,,,,13,13,0,0,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,13,6,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,183,8,26,,,,8,,,,,,21,21,0,0,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,21,8,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,184,9,14,,,,9,,,,,,11,11,0,0,,,,,,,,,,,,,,36,,1,,,1,,,,,,,,,,,,,,,,11,9,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,185,2,18,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,186,4,21,,,,4,,,,,,11,9,2,2,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,11,4,2,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,187,5,16,,,,5,,,,,,11,11,0,0,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,11,5,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,188,4,14,,,,4,,,,,,9,8,1,1,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,9,4,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,189,7,30,,,,7,,,,,,25,21,4,4,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,25,7,4,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,190,5,6,,,,5,,,,,,6,6,0,0,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,6,5,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,191,5,19,,,,5,,,,,,13,12,1,1,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,13,5,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,192,5,11,,,,5,,,,,,10,9,1,1,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,10,5,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,193,3,11,,,,3,,,,,,6,6,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,6,3,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,194,6,14,,,,6,,,,,,13,13,0,0,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,13,6,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,195,5,10,,,,5,,,,,,9,9,0,0,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,9,5,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,196,5,11,,,,5,,,,,,10,10,0,0,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,10,5,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,197,5,12,,,,5,,,,,,9,9,0,0,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,9,5,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,198,7,23,,,,7,,,,,,18,16,2,2,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,18,7,2,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,199,9,12,,,,9,,,,,,11,11,0,0,,,,,,,,,,,,,,36,,1,,,1,,,,,,,,,,,,,,,,11,9,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,200,6,10,,,,6,,,,,,9,9,0,0,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,9,6,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,201,7,25,,,,7,,,,,,19,18,1,1,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,19,7,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,202,5,18,,,,5,,,,,,13,12,1,1,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,13,5,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,203,9,14,,,,9,,,,,,14,14,0,0,,,,,,,,,,,,,,36,,1,,,1,,,,,,,,,,,,,,,,14,9,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,204,5,29,,,,5,,,,,,20,14,6,6,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,20,5,6,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,205,3,20,,,,3,,,,,,9,6,3,3,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,9,3,3,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,206,5,9,,,,5,,,,,,8,8,0,0,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,8,5,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,207,10,12,,,,10,,,,,,12,12,0,0,,,,,,,,,,,,,,45,,1,,,1,,,,,,,,,,,,,,,,12,10,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,208,8,13,,,,8,,,,,,13,13,0,0,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,13,8,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,209,9,22,,,,9,,,,,,17,16,1,1,,,,,,,,,,,,,,36,,1,,,1,,,,,,,,,,,,,,,,17,9,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,210,4,10,,,,4,,,,,,9,8,1,1,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,9,4,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,211,10,22,,,,10,,,,,,22,22,0,0,,,,,,,,,,,,,,45,,1,,,1,,,,,,,,,,,,,,,,22,10,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,212,7,11,,,,7,,,,,,11,11,0,0,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,11,7,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,213,2,26,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,214,7,10,,,,7,,,,,,10,10,0,0,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,10,7,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,215,10,30,,,,10,,,,,,25,25,0,0,,,,,,,,,,,,,,45,,1,,,1,,,,,,,,,,,,,,,,25,10,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,216,8,17,,,,8,,,,,,14,14,0,0,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,14,8,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,217,3,21,,,,3,,,,,,8,6,2,2,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,8,3,2,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,218,5,28,,,,5,,,,,,14,12,2,2,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,14,5,2,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,219,6,22,,,,6,,,,,,16,13,3,3,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,16,6,3,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,220,5,22,,,,5,,,,,,15,12,3,3,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,15,5,3,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,221,9,25,,,,9,,,,,,20,18,2,2,,,,,,,,,,,,,,36,,1,,,1,,,,,,,,,,,,,,,,20,9,2,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,222,5,14,,,,5,,,,,,13,13,0,0,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,13,5,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,223,2,17,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,224,7,9,,,,7,,,,,,8,8,0,0,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,8,7,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,225,9,16,,,,9,,,,,,15,15,0,0,,,,,,,,,,,,,,36,,1,,,1,,,,,,,,,,,,,,,,15,9,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,226,2,25,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,227,4,12,,,,4,,,,,,10,8,2,2,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,10,4,2,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,228,3,9,,,,3,,,,,,6,5,1,1,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,6,3,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,229,6,16,,,,6,,,,,,12,11,1,1,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,12,6,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,230,5,28,,,,5,,,,,,18,14,4,4,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,18,5,4,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,231,9,31,,,,9,,,,,,26,24,2,2,,,,,,,,,,,,,,36,,1,,,1,,,,,,,,,,,,,,,,26,9,2,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,232,8,11,,,,8,,,,,,11,11,0,0,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,11,8,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,233,6,23,,,,6,,,,,,17,14,3,3,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,17,6,3,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,234,10,33,,,,10,,,,,,28,23,5,5,,,,,,,,,,,,,,45,,1,,,1,,,,,,,,,,,,,,,,28,10,5,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,235,3,21,,,,3,,,,,,9,6,3,3,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,9,3,3,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,236,2,13,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,237,10,18,,,,10,,,,,,17,17,0,0,,,,,,,,,,,,,,45,,1,,,1,,,,,,,,,,,,,,,,17,10,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,238,6,28,,,,6,,,,,,20,17,3,3,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,20,6,3,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,239,8,19,,,,8,,,,,,17,15,2,2,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,17,8,2,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,240,10,25,,,,10,,,,,,24,23,1,1,,,,,,,,,,,,,,45,,1,,,1,,,,,,,,,,,,,,,,24,10,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,241,2,8,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,242,8,25,,,,8,,,,,,21,19,2,2,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,21,8,2,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,243,8,10,,,,8,,,,,,9,9,0,0,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,9,8,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,244,7,25,,,,7,,,,,,18,18,0,0,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,18,7,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,245,6,19,,,,6,,,,,,17,15,2,2,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,17,6,2,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,246,4,16,,,,4,,,,,,9,8,1,1,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,9,4,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,247,2,9,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,248,5,25,,,,5,,,,,,17,13,4,4,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,17,5,4,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,249,6,15,,,,6,,,,,,13,11,2,2,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,13,6,2,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,250,10,20,,,,10,,,,,,20,20,0,0,,,,,,,,,,,,,,45,,1,,,1,,,,,,,,,,,,,,,,20,10,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,251,4,16,,,,4,,,,,,10,9,1,1,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,10,4,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,252,10,30,,,,10,,,,,,27,24,3,3,,,,,,,,,,,,,,45,,1,,,1,,,,,,,,,,,,,,,,27,10,3,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,253,8,9,,,,8,,,,,,9,9,0,0,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,9,8,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,254,5,19,,,,5,,,,,,14,13,1,1,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,14,5,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,255,6,15,,,,6,,,,,,12,11,1,1,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,12,6,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,256,6,30,,,,6,,,,,,22,16,6,6,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,22,6,6,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,257,2,6,,,,2,,,,,,3,3,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,3,2,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,258,9,15,,,,9,,,,,,14,14,0,0,,,,,,,,,,,,,,36,,1,,,1,,,,,,,,,,,,,,,,14,9,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,259,5,12,,,,5,,,,,,10,9,1,1,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,10,5,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,260,6,24,,,,6,,,,,,17,14,3,3,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,17,6,3,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,261,3,23,,,,3,,,,,,9,6,3,3,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,9,3,3,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,262,2,4,,,,2,,,,,,2,2,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,2,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,263,8,14,,,,8,,,,,,13,13,0,0,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,13,8,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,264,5,27,,,,5,,,,,,13,12,1,1,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,13,5,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,265,7,25,,,,7,,,,,,25,22,3,3,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,25,7,3,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,266,4,9,,,,4,,,,,,7,7,0,0,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,7,4,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,267,9,21,,,,9,,,,,,19,19,0,0,,,,,,,,,,,,,,36,,1,,,1,,,,,,,,,,,,,,,,19,9,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,268,3,17,,,,3,,,,,,8,6,2,2,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,8,3,2,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,269,7,29,,,,7,,,,,,24,21,3,3,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,24,7,3,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,270,8,10,,,,8,,,,,,9,9,0,0,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,9,8,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,271,2,18,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,272,9,25,,,,9,,,,,,22,21,1,1,,,,,,,,,,,,,,36,,1,,,1,,,,,,,,,,,,,,,,22,9,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,273,7,31,,,,7,,,,,,25,22,3,3,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,25,7,3,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,274,7,22,,,,7,,,,,,19,17,2,2,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,19,7,2,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,275,6,25,,,,6,,,,,,20,17,3,3,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,20,6,3,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,276,5,9,,,,5,,,,,,9,9,0,0,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,9,5,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,277,8,15,,,,8,,,,,,15,14,1,1,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,15,8,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,278,3,10,,,,3,,,,,,7,5,2,2,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,7,3,2,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,279,8,20,,,,8,,,,,,18,18,0,0,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,18,8,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,280,3,25,,,,3,,,,,,9,6,3,3,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,9,3,3,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,281,7,29,,,,7,,,,,,23,20,3,3,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,23,7,3,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,282,8,31,,,,8,,,,,,25,22,3,3,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,25,8,3,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,283,7,21,,,,7,,,,,,21,19,2,2,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,21,7,2,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,284,5,7,,,,5,,,,,,7,7,0,0,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,7,5,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,285,4,14,,,,4,,,,,,9,8,1,1,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,9,4,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,286,8,11,,,,8,,,,,,9,9,0,0,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,9,8,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,287,7,16,,,,7,,,,,,14,14,0,0,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,14,7,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,288,4,12,,,,4,,,,,,10,9,1,1,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,10,4,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,289,9,21,,,,9,,,,,,19,18,1,1,,,,,,,,,,,,,,36,,1,,,1,,,,,,,,,,,,,,,,19,9,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,290,8,11,,,,8,,,,,,11,11,0,0,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,11,8,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,291,8,25,,,,8,,,,,,24,22,2,2,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,24,8,2,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,292,3,4,,,,3,,,,,,3,3,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,3,3,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,293,10,30,,,,10,,,,,,26,26,0,0,,,,,,,,,,,,,,45,,1,,,1,,,,,,,,,,,,,,,,26,10,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,294,3,10,,,,3,,,,,,6,5,1,1,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,6,3,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,295,7,17,,,,7,,,,,,15,14,1,1,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,15,7,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,296,5,26,,,,5,,,,,,15,13,2,2,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,15,5,2,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,297,3,15,,,,3,,,,,,6,6,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,6,3,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,298,9,33,,,,9,,,,,,29,26,3,3,,,,,,,,,,,,,,36,,1,,,1,,,,,,,,,,,,,,,,29,9,3,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,299,10,22,,,,10,,,,,,22,22,0,0,,,,,,,,,,,,,,45,,1,,,1,,,,,,,,,,,,,,,,22,10,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,300,7,18,,,,7,,,,,,16,14,2,2,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,16,7,2,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,301,5,25,,,,5,,,,,,16,12,4,4,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,16,5,4,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,302,10,22,,,,10,,,,,,21,21,0,0,,,,,,,,,,,,,,45,,1,,,1,,,,,,,,,,,,,,,,21,10,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,303,8,26,,,,8,,,,,,19,16,3,3,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,19,8,3,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,304,2,25,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,305,6,14,,,,6,,,,,,14,13,1,1,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,14,6,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,306,2,12,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,307,9,29,,,,9,,,,,,23,22,1,1,,,,,,,,,,,,,,36,,1,,,1,,,,,,,,,,,,,,,,23,9,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,308,3,17,,,,3,,,,,,9,6,3,3,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,9,3,3,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,309,10,23,,,,10,,,,,,22,21,1,1,,,,,,,,,,,,,,45,,1,,,1,,,,,,,,,,,,,,,,22,10,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,310,2,20,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,311,3,5,,,,3,,,,,,3,3,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,3,3,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,312,4,19,,,,4,,,,,,14,10,4,4,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,14,4,4,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,313,10,14,,,,10,,,,,,14,14,0,0,,,,,,,,,,,,,,45,,1,,,1,,,,,,,,,,,,,,,,14,10,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,314,6,14,,,,6,,,,,,13,12,1,1,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,13,6,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,315,5,21,,,,5,,,,,,16,13,3,3,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,16,5,3,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,316,6,24,,,,6,,,,,,16,14,2,2,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,16,6,2,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,317,5,16,,,,5,,,,,,14,13,1,1,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,14,5,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,318,3,9,,,,3,,,,,,6,6,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,6,3,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,319,7,23,,,,7,,,,,,19,19,0,0,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,19,7,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,320,4,28,,,,4,,,,,,15,10,5,5,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,15,4,5,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,321,5,22,,,,5,,,,,,17,14,3,3,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,17,5,3,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,322,10,34,,,,10,,,,,,33,30,3,3,,,,,,,,,,,,,,45,,1,,,1,,,,,,,,,,,,,,,,33,10,3,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,323,9,32,,,,9,,,,,,27,26,1,1,,,,,,,,,,,,,,36,,1,,,1,,,,,,,,,,,,,,,,27,9,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,324,3,20,,,,3,,,,,,9,6,3,3,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,9,3,3,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,325,7,14,,,,7,,,,,,12,12,0,0,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,12,7,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,326,5,29,,,,5,,,,,,18,14,4,4,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,18,5,4,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,327,9,20,,,,9,,,,,,18,17,1,1,,,,,,,,,,,,,,36,,1,,,1,,,,,,,,,,,,,,,,18,9,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,328,3,15,,,,3,,,,,,8,6,2,2,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,8,3,2,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,329,5,24,,,,5,,,,,,15,13,2,2,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,15,5,2,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,330,7,14,,,,7,,,,,,13,12,1,1,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,13,7,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,331,5,17,,,,5,,,,,,13,11,2,2,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,13,5,2,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,332,9,14,,,,9,,,,,,13,12,1,1,,,,,,,,,,,,,,36,,1,,,1,,,,,,,,,,,,,,,,13,9,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,333,8,11,,,,8,,,,,,10,10,0,0,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,10,8,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,334,8,16,,,,8,,,,,,15,15,0,0,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,15,8,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,335,6,28,,,,6,,,,,,20,16,4,4,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,20,6,4,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,336,2,21,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,337,10,21,,,,10,,,,,,20,20,0,0,,,,,,,,,,,,,,45,,1,,,1,,,,,,,,,,,,,,,,20,10,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,338,8,22,,,,8,,,,,,19,17,2,2,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,19,8,2,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,339,3,18,,,,3,,,,,,8,6,2,2,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,8,3,2,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,340,8,31,,,,8,,,,,,23,22,1,1,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,23,8,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,341,7,27,,,,7,,,,,,22,20,2,2,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,22,7,2,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,342,2,10,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,343,7,17,,,,7,,,,,,12,12,0,0,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,12,7,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,344,9,14,,,,9,,,,,,13,13,0,0,,,,,,,,,,,,,,36,,1,,,1,,,,,,,,,,,,,,,,13,9,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,345,8,21,,,,8,,,,,,17,17,0,0,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,17,8,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,346,9,11,,,,9,,,,,,11,11,0,0,,,,,,,,,,,,,,36,,1,,,1,,,,,,,,,,,,,,,,11,9,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,347,9,12,,,,9,,,,,,12,12,0,0,,,,,,,,,,,,,,36,,1,,,1,,,,,,,,,,,,,,,,12,9,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,348,4,24,,,,4,,,,,,15,10,5,5,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,15,4,5,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,349,7,28,,,,7,,,,,,23,19,4,4,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,23,7,4,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,350,8,30,,,,8,,,,,,24,21,3,3,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,24,8,3,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,351,9,27,,,,9,,,,,,22,22,0,0,,,,,,,,,,,,,,36,,1,,,1,,,,,,,,,,,,,,,,22,9,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,352,6,27,,,,6,,,,,,19,16,3,3,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,19,6,3,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,353,3,27,,,,3,,,,,,9,6,3,3,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,9,3,3,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,354,5,24,,,,5,,,,,,16,13,3,3,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,16,5,3,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,355,4,23,,,,4,,,,,,14,10,4,4,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,14,4,4,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,356,9,10,,,,9,,,,,,10,10,0,0,,,,,,,,,,,,,,36,,1,,,1,,,,,,,,,,,,,,,,10,9,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,357,7,8,,,,7,,,,,,8,8,0,0,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,8,7,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,358,8,14,,,,8,,,,,,12,12,0,0,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,12,8,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,359,2,26,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,360,6,9,,,,6,,,,,,7,7,0,0,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,7,6,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,361,8,20,,,,8,,,,,,17,17,0,0,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,17,8,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,362,3,20,,,,3,,,,,,9,6,3,3,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,9,3,3,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,363,3,8,,,,3,,,,,,5,5,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,5,3,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,364,3,7,,,,3,,,,,,7,6,1,1,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,7,3,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,365,9,10,,,,9,,,,,,10,10,0,0,,,,,,,,,,,,,,36,,1,,,1,,,,,,,,,,,,,,,,10,9,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,366,8,16,,,,8,,,,,,13,12,1,1,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,13,8,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,367,7,13,,,,7,,,,,,13,12,1,1,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,13,7,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,368,2,7,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,369,3,10,,,,3,,,,,,5,4,1,1,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,5,3,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,370,10,24,,,,10,,,,,,20,19,1,1,,,,,,,,,,,,,,45,,1,,,1,,,,,,,,,,,,,,,,20,10,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,371,10,29,,,,10,,,,,,29,28,1,1,,,,,,,,,,,,,,45,,1,,,1,,,,,,,,,,,,,,,,29,10,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,372,7,29,,,,7,,,,,,20,19,1,1,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,20,7,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,373,4,26,,,,4,,,,,,13,9,4,4,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,13,4,4,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,374,4,23,,,,4,,,,,,15,10,5,5,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,15,4,5,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,375,8,12,,,,8,,,,,,12,11,1,1,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,12,8,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,376,8,18,,,,8,,,,,,17,17,0,0,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,17,8,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,377,7,19,,,,7,,,,,,16,15,1,1,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,16,7,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,378,7,23,,,,7,,,,,,20,18,2,2,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,20,7,2,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,379,3,13,,,,3,,,,,,7,5,2,2,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,7,3,2,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,380,8,32,,,,8,,,,,,24,21,3,3,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,24,8,3,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,381,2,25,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,382,10,34,,,,10,,,,,,28,26,2,2,,,,,,,,,,,,,,45,,1,,,1,,,,,,,,,,,,,,,,28,10,2,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,383,7,14,,,,7,,,,,,13,13,0,0,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,13,7,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,384,3,16,,,,3,,,,,,8,6,2,2,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,8,3,2,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,385,4,25,,,,4,,,,,,12,10,2,2,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,12,4,2,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,386,3,7,,,,3,,,,,,7,6,1,1,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,7,3,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,387,5,24,,,,5,,,,,,17,14,3,3,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,17,5,3,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,388,3,6,,,,3,,,,,,5,5,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,5,3,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,389,7,22,,,,7,,,,,,19,16,3,3,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,19,7,3,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,390,3,16,,,,3,,,,,,8,6,2,2,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,8,3,2,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,391,2,19,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,392,9,29,,,,9,,,,,,22,22,0,0,,,,,,,,,,,,,,36,,1,,,1,,,,,,,,,,,,,,,,22,9,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,393,9,16,,,,9,,,,,,16,16,0,0,,,,,,,,,,,,,,36,,1,,,1,,,,,,,,,,,,,,,,16,9,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,394,5,14,,,,5,,,,,,12,12,0,0,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,12,5,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,395,10,29,,,,10,,,,,,27,26,1,1,,,,,,,,,,,,,,45,,1,,,1,,,,,,,,,,,,,,,,27,10,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,396,8,19,,,,8,,,,,,16,15,1,1,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,16,8,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,397,3,9,,,,3,,,,,,6,5,1,1,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,6,3,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,398,9,18,,,,9,,,,,,16,16,0,0,,,,,,,,,,,,,,36,,1,,,1,,,,,,,,,,,,,,,,16,9,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,399,5,11,,,,5,,,,,,7,7,0,0,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,7,5,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,400,10,31,,,,10,,,,,,28,26,2,2,,,,,,,,,,,,,,45,,1,,,1,,,,,,,,,,,,,,,,28,10,2,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,401,5,15,,,,5,,,,,,12,12,0,0,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,12,5,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,402,8,17,,,,8,,,,,,16,16,0,0,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,16,8,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,403,8,20,,,,8,,,,,,17,16,1,1,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,17,8,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,404,7,10,,,,7,,,,,,10,9,1,1,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,10,7,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,405,7,12,,,,7,,,,,,11,11,0,0,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,11,7,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,406,9,20,,,,9,,,,,,18,18,0,0,,,,,,,,,,,,,,36,,1,,,1,,,,,,,,,,,,,,,,18,9,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,407,7,24,,,,7,,,,,,19,17,2,2,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,19,7,2,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,408,5,10,,,,5,,,,,,10,10,0,0,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,10,5,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,409,4,10,,,,4,,,,,,9,8,1,1,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,9,4,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,410,7,12,,,,7,,,,,,12,12,0,0,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,12,7,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,411,8,22,,,,8,,,,,,20,20,0,0,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,20,8,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,412,10,15,,,,10,,,,,,15,15,0,0,,,,,,,,,,,,,,45,,1,,,1,,,,,,,,,,,,,,,,15,10,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,413,8,18,,,,8,,,,,,17,17,0,0,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,17,8,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,414,2,6,,,,2,,,,,,3,3,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,3,2,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,415,4,7,,,,4,,,,,,6,5,1,1,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,6,4,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,416,6,24,,,,6,,,,,,19,16,3,3,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,19,6,3,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,417,5,23,,,,5,,,,,,16,13,3,3,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,16,5,3,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,418,8,14,,,,8,,,,,,14,13,1,1,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,14,8,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,419,9,10,,,,9,,,,,,10,10,0,0,,,,,,,,,,,,,,36,,1,,,1,,,,,,,,,,,,,,,,10,9,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,420,4,15,,,,4,,,,,,11,9,2,2,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,11,4,2,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,421,7,13,,,,7,,,,,,13,13,0,0,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,13,7,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,422,8,14,,,,8,,,,,,12,12,0,0,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,12,8,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,423,5,9,,,,5,,,,,,8,7,1,1,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,8,5,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,424,10,29,,,,10,,,,,,27,25,2,2,,,,,,,,,,,,,,45,,1,,,1,,,,,,,,,,,,,,,,27,10,2,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,425,6,18,,,,6,,,,,,14,13,1,1,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,14,6,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,426,2,8,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,427,7,28,,,,7,,,,,,23,21,2,2,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,23,7,2,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,428,7,20,,,,7,,,,,,18,17,1,1,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,18,7,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,429,8,17,,,,8,,,,,,14,14,0,0,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,14,8,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,430,8,32,,,,8,,,,,,26,24,2,2,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,26,8,2,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,431,6,27,,,,6,,,,,,21,17,4,4,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,21,6,4,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,432,3,23,,,,3,,,,,,9,6,3,3,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,9,3,3,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,433,5,27,,,,5,,,,,,15,13,2,2,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,15,5,2,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,434,9,17,,,,9,,,,,,15,14,1,1,,,,,,,,,,,,,,36,,1,,,1,,,,,,,,,,,,,,,,15,9,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,435,3,21,,,,3,,,,,,7,6,1,1,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,7,3,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,436,3,23,,,,3,,,,,,8,6,2,2,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,8,3,2,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,437,2,5,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,438,2,15,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,439,2,25,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,440,5,14,,,,5,,,,,,12,12,0,0,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,12,5,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,441,3,16,,,,3,,,,,,9,6,3,3,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,9,3,3,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,442,10,17,,,,10,,,,,,16,16,0,0,,,,,,,,,,,,,,45,,1,,,1,,,,,,,,,,,,,,,,16,10,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,443,4,14,,,,4,,,,,,10,8,2,2,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,10,4,2,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,444,6,21,,,,6,,,,,,17,16,1,1,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,17,6,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,445,5,10,,,,5,,,,,,7,7,0,0,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,7,5,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,446,8,26,,,,8,,,,,,23,20,3,3,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,23,8,3,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,447,2,18,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,448,7,17,,,,7,,,,,,15,15,0,0,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,15,7,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,449,10,23,,,,10,,,,,,23,22,1,1,,,,,,,,,,,,,,45,,1,,,1,,,,,,,,,,,,,,,,23,10,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,450,2,23,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,451,7,20,,,,7,,,,,,16,15,1,1,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,16,7,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,452,4,10,,,,4,,,,,,7,7,0,0,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,7,4,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,453,3,26,,,,3,,,,,,9,6,3,3,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,9,3,3,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,454,4,19,,,,4,,,,,,11,9,2,2,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,11,4,2,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,455,7,26,,,,7,,,,,,19,18,1,1,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,19,7,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,456,9,26,,,,9,,,,,,24,23,1,1,,,,,,,,,,,,,,36,,1,,,1,,,,,,,,,,,,,,,,24,9,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,457,2,12,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,458,7,8,,,,7,,,,,,8,8,0,0,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,8,7,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,459,3,11,,,,3,,,,,,6,5,1,1,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,6,3,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,460,4,6,,,,4,,,,,,4,4,0,0,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,4,4,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,461,8,16,,,,8,,,,,,16,15,1,1,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,16,8,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,462,9,24,,,,9,,,,,,24,23,1,1,,,,,,,,,,,,,,36,,1,,,1,,,,,,,,,,,,,,,,24,9,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,463,5,29,,,,5,,,,,,19,13,6,6,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,19,5,6,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,464,7,30,,,,7,,,,,,25,22,3,3,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,25,7,3,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,465,2,12,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,466,6,21,,,,6,,,,,,17,16,1,1,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,17,6,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,467,3,5,,,,3,,,,,,5,4,1,1,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,5,3,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,468,6,7,,,,6,,,,,,7,7,0,0,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,7,6,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,469,5,7,,,,5,,,,,,7,7,0,0,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,7,5,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,470,8,29,,,,8,,,,,,23,20,3,3,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,23,8,3,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,471,10,21,,,,10,,,,,,19,17,2,2,,,,,,,,,,,,,,45,,1,,,1,,,,,,,,,,,,,,,,19,10,2,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,472,2,23,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,473,4,18,,,,4,,,,,,10,8,2,2,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,10,4,2,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,474,10,19,,,,10,,,,,,18,18,0,0,,,,,,,,,,,,,,45,,1,,,1,,,,,,,,,,,,,,,,18,10,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,475,6,12,,,,6,,,,,,10,10,0,0,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,10,6,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,476,5,27,,,,5,,,,,,16,14,2,2,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,16,5,2,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,477,8,19,,,,8,,,,,,15,14,1,1,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,15,8,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,478,10,11,,,,10,,,,,,11,11,0,0,,,,,,,,,,,,,,45,,1,,,1,,,,,,,,,,,,,,,,11,10,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,479,7,14,,,,7,,,,,,12,11,1,1,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,12,7,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,480,9,22,,,,9,,,,,,19,19,0,0,,,,,,,,,,,,,,36,,1,,,1,,,,,,,,,,,,,,,,19,9,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,481,6,7,,,,6,,,,,,7,7,0,0,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,7,6,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,482,3,11,,,,3,,,,,,7,6,1,1,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,7,3,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,483,2,22,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,484,9,29,,,,9,,,,,,26,25,1,1,,,,,,,,,,,,,,36,,1,,,1,,,,,,,,,,,,,,,,26,9,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,485,4,14,,,,4,,,,,,11,9,2,2,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,11,4,2,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,486,7,15,,,,7,,,,,,13,13,0,0,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,13,7,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,487,9,19,,,,9,,,,,,15,15,0,0,,,,,,,,,,,,,,36,,1,,,1,,,,,,,,,,,,,,,,15,9,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,488,6,27,,,,6,,,,,,20,15,5,5,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,20,6,5,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,489,7,11,,,,7,,,,,,10,10,0,0,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,10,7,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,490,7,31,,,,7,,,,,,21,20,1,1,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,21,7,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,491,7,19,,,,7,,,,,,16,16,0,0,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,16,7,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,492,6,13,,,,6,,,,,,11,10,1,1,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,11,6,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,493,4,17,,,,4,,,,,,11,10,1,1,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,11,4,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,494,5,16,,,,5,,,,,,12,11,1,1,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,12,5,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,495,4,20,,,,4,,,,,,13,10,3,3,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,13,4,3,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,496,7,31,,,,7,,,,,,24,20,4,4,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,24,7,4,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,497,6,19,,,,6,,,,,,16,14,2,2,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,16,6,2,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,498,3,24,,,,3,,,,,,9,6,3,3,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,9,3,3,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,499,4,22,,,,4,,,,,,12,10,2,2,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,12,4,2,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,500,10,19,,,,10,,,,,,19,19,0,0,,,,,,,,,,,,,,45,,1,,,1,,,,,,,,,,,,,,,,19,10,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,501,3,4,,,,3,,,,,,4,4,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,4,3,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,502,10,18,,,,10,,,,,,16,16,0,0,,,,,,,,,,,,,,45,,1,,,1,,,,,,,,,,,,,,,,16,10,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,503,10,32,,,,10,,,,,,28,28,0,0,,,,,,,,,,,,,,45,,1,,,1,,,,,,,,,,,,,,,,28,10,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,504,10,16,,,,10,,,,,,15,15,0,0,,,,,,,,,,,,,,45,,1,,,1,,,,,,,,,,,,,,,,15,10,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,505,5,26,,,,5,,,,,,16,13,3,3,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,16,5,3,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,506,5,26,,,,5,,,,,,17,13,4,4,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,17,5,4,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,507,9,28,,,,9,,,,,,24,22,2,2,,,,,,,,,,,,,,36,,1,,,1,,,,,,,,,,,,,,,,24,9,2,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,508,5,13,,,,5,,,,,,10,9,1,1,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,10,5,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,509,4,13,,,,4,,,,,,9,8,1,1,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,9,4,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,510,7,27,,,,7,,,,,,20,19,1,1,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,20,7,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,511,7,11,,,,7,,,,,,11,10,1,1,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,11,7,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,512,3,19,,,,3,,,,,,7,5,2,2,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,7,3,2,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,513,9,15,,,,9,,,,,,15,15,0,0,,,,,,,,,,,,,,36,,1,,,1,,,,,,,,,,,,,,,,15,9,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,514,7,25,,,,7,,,,,,20,18,2,2,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,20,7,2,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,515,10,31,,,,10,,,,,,29,27,2,2,,,,,,,,,,,,,,45,,1,,,1,,,,,,,,,,,,,,,,29,10,2,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,516,8,19,,,,8,,,,,,17,17,0,0,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,17,8,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,517,10,26,,,,10,,,,,,23,22,1,1,,,,,,,,,,,,,,45,,1,,,1,,,,,,,,,,,,,,,,23,10,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,518,9,32,,,,9,,,,,,24,23,1,1,,,,,,,,,,,,,,36,,1,,,1,,,,,,,,,,,,,,,,24,9,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,519,6,19,,,,6,,,,,,14,13,1,1,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,14,6,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,520,6,23,,,,6,,,,,,16,15,1,1,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,16,6,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,521,7,30,,,,7,,,,,,21,17,4,4,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,21,7,4,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,522,3,16,,,,3,,,,,,7,6,1,1,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,7,3,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,523,10,29,,,,10,,,,,,26,24,2,2,,,,,,,,,,,,,,45,,1,,,1,,,,,,,,,,,,,,,,26,10,2,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,524,3,26,,,,3,,,,,,9,6,3,3,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,9,3,3,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,525,3,19,,,,3,,,,,,8,6,2,2,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,8,3,2,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,526,2,17,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,527,6,21,,,,6,,,,,,12,12,0,0,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,12,6,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,528,8,27,,,,8,,,,,,17,15,2,2,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,17,8,2,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,529,7,26,,,,7,,,,,,22,20,2,2,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,22,7,2,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,530,3,20,,,,3,,,,,,7,6,1,1,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,7,3,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,531,4,5,,,,4,,,,,,4,4,0,0,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,4,4,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,532,8,31,,,,8,,,,,,25,22,3,3,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,25,8,3,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,533,9,28,,,,9,,,,,,25,25,0,0,,,,,,,,,,,,,,36,,1,,,1,,,,,,,,,,,,,,,,25,9,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,534,2,12,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,535,7,25,,,,7,,,,,,22,19,3,3,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,22,7,3,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,536,2,20,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,537,2,12,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,538,7,10,,,,7,,,,,,10,10,0,0,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,10,7,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,539,4,26,,,,4,,,,,,14,10,4,4,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,14,4,4,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,540,9,11,,,,9,,,,,,11,11,0,0,,,,,,,,,,,,,,36,,1,,,1,,,,,,,,,,,,,,,,11,9,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,541,4,15,,,,4,,,,,,8,7,1,1,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,8,4,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,542,3,6,,,,3,,,,,,6,6,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,6,3,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,543,3,23,,,,3,,,,,,9,6,3,3,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,9,3,3,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,544,7,29,,,,7,,,,,,22,21,1,1,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,22,7,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,545,10,12,,,,10,,,,,,12,12,0,0,,,,,,,,,,,,,,45,,1,,,1,,,,,,,,,,,,,,,,12,10,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,546,8,13,,,,8,,,,,,12,12,0,0,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,12,8,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,547,9,18,,,,9,,,,,,16,16,0,0,,,,,,,,,,,,,,36,,1,,,1,,,,,,,,,,,,,,,,16,9,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,548,6,30,,,,6,,,,,,23,18,5,5,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,23,6,5,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,549,7,8,,,,7,,,,,,8,8,0,0,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,8,7,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,550,2,7,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,551,9,15,,,,9,,,,,,13,13,0,0,,,,,,,,,,,,,,36,,1,,,1,,,,,,,,,,,,,,,,13,9,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,552,6,23,,,,6,,,,,,17,15,2,2,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,17,6,2,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,553,2,17,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,554,7,30,,,,7,,,,,,22,19,3,3,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,22,7,3,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,555,7,11,,,,7,,,,,,9,9,0,0,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,9,7,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,556,10,25,,,,10,,,,,,23,22,1,1,,,,,,,,,,,,,,45,,1,,,1,,,,,,,,,,,,,,,,23,10,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,557,4,18,,,,4,,,,,,10,9,1,1,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,10,4,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,558,9,15,,,,9,,,,,,15,15,0,0,,,,,,,,,,,,,,36,,1,,,1,,,,,,,,,,,,,,,,15,9,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,559,9,14,,,,9,,,,,,14,13,1,1,,,,,,,,,,,,,,36,,1,,,1,,,,,,,,,,,,,,,,14,9,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,560,6,27,,,,6,,,,,,20,17,3,3,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,20,6,3,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,561,7,20,,,,7,,,,,,16,14,2,2,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,16,7,2,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,562,3,6,,,,3,,,,,,5,5,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,5,3,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,563,7,30,,,,7,,,,,,23,21,2,2,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,23,7,2,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,564,7,22,,,,7,,,,,,15,14,1,1,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,15,7,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,565,4,28,,,,4,,,,,,16,10,6,6,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,16,4,6,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,566,7,21,,,,7,,,,,,20,17,3,3,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,20,7,3,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,567,9,10,,,,9,,,,,,10,10,0,0,,,,,,,,,,,,,,36,,1,,,1,,,,,,,,,,,,,,,,10,9,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,568,4,11,,,,4,,,,,,8,7,1,1,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,8,4,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,569,3,17,,,,3,,,,,,9,6,3,3,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,9,3,3,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,570,6,10,,,,6,,,,,,9,8,1,1,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,9,6,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,571,8,26,,,,8,,,,,,18,18,0,0,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,18,8,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,572,6,12,,,,6,,,,,,10,9,1,1,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,10,6,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,573,4,6,,,,4,,,,,,6,6,0,0,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,6,4,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,574,9,23,,,,9,,,,,,23,22,1,1,,,,,,,,,,,,,,36,,1,,,1,,,,,,,,,,,,,,,,23,9,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,575,5,26,,,,5,,,,,,18,13,5,5,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,18,5,5,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,576,3,21,,,,3,,,,,,9,6,3,3,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,9,3,3,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,577,2,13,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,578,4,13,,,,4,,,,,,11,10,1,1,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,11,4,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,579,6,25,,,,6,,,,,,18,16,2,2,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,18,6,2,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,580,3,11,,,,3,,,,,,7,6,1,1,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,7,3,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,581,10,12,,,,10,,,,,,12,12,0,0,,,,,,,,,,,,,,45,,1,,,1,,,,,,,,,,,,,,,,12,10,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,582,4,5,,,,4,,,,,,5,5,0,0,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,5,4,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,583,2,13,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,584,7,8,,,,7,,,,,,8,8,0,0,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,8,7,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,585,2,8,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,586,9,11,,,,9,,,,,,11,11,0,0,,,,,,,,,,,,,,36,,1,,,1,,,,,,,,,,,,,,,,11,9,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,587,8,20,,,,8,,,,,,15,15,0,0,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,15,8,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,588,10,33,,,,10,,,,,,28,27,1,1,,,,,,,,,,,,,,45,,1,,,1,,,,,,,,,,,,,,,,28,10,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,589,3,20,,,,3,,,,,,8,6,2,2,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,8,3,2,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,590,7,28,,,,7,,,,,,23,20,3,3,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,23,7,3,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,591,3,5,,,,3,,,,,,5,5,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,5,3,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,592,9,14,,,,9,,,,,,12,12,0,0,,,,,,,,,,,,,,36,,1,,,1,,,,,,,,,,,,,,,,12,9,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,593,7,15,,,,7,,,,,,13,13,0,0,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,13,7,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,594,6,16,,,,6,,,,,,14,13,1,1,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,14,6,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,595,3,14,,,,3,,,,,,7,6,1,1,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,7,3,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,596,6,21,,,,6,,,,,,18,16,2,2,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,18,6,2,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,597,2,22,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,598,4,9,,,,4,,,,,,9,8,1,1,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,9,4,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,599,5,12,,,,5,,,,,,10,10,0,0,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,10,5,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,600,5,18,,,,5,,,,,,13,13,0,0,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,13,5,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,601,5,9,,,,5,,,,,,9,9,0,0,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,9,5,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,602,4,11,,,,4,,,,,,9,8,1,1,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,9,4,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,603,4,19,,,,4,,,,,,10,9,1,1,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,10,4,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,604,5,22,,,,5,,,,,,16,12,4,4,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,16,5,4,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,605,8,25,,,,8,,,,,,20,20,0,0,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,20,8,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,606,10,12,,,,10,,,,,,12,12,0,0,,,,,,,,,,,,,,45,,1,,,1,,,,,,,,,,,,,,,,12,10,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,607,4,12,,,,4,,,,,,9,8,1,1,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,9,4,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,608,8,9,,,,8,,,,,,9,9,0,0,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,9,8,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,609,6,25,,,,6,,,,,,18,16,2,2,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,18,6,2,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,610,9,32,,,,9,,,,,,29,28,1,1,,,,,,,,,,,,,,36,,1,,,1,,,,,,,,,,,,,,,,29,9,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,611,5,17,,,,5,,,,,,15,12,3,3,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,15,5,3,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,612,2,3,,,,2,,,,,,3,3,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,3,2,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,613,6,22,,,,6,,,,,,14,12,2,2,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,14,6,2,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,614,8,29,,,,8,,,,,,27,24,3,3,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,27,8,3,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,615,3,18,,,,3,,,,,,8,6,2,2,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,8,3,2,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,616,2,7,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,617,10,15,,,,10,,,,,,14,13,1,1,,,,,,,,,,,,,,45,,1,,,1,,,,,,,,,,,,,,,,14,10,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,618,8,16,,,,8,,,,,,13,13,0,0,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,13,8,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,619,7,15,,,,7,,,,,,13,13,0,0,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,13,7,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,620,9,13,,,,9,,,,,,12,12,0,0,,,,,,,,,,,,,,36,,1,,,1,,,,,,,,,,,,,,,,12,9,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,621,8,23,,,,8,,,,,,20,20,0,0,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,20,8,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,622,9,25,,,,9,,,,,,20,20,0,0,,,,,,,,,,,,,,36,,1,,,1,,,,,,,,,,,,,,,,20,9,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,623,4,23,,,,4,,,,,,11,9,2,2,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,11,4,2,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,624,7,14,,,,7,,,,,,14,14,0,0,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,14,7,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,625,10,33,,,,10,,,,,,28,27,1,1,,,,,,,,,,,,,,45,,1,,,1,,,,,,,,,,,,,,,,28,10,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,626,3,13,,,,3,,,,,,6,5,1,1,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,6,3,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,627,3,22,,,,3,,,,,,8,6,2,2,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,8,3,2,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,628,9,17,,,,9,,,,,,16,15,1,1,,,,,,,,,,,,,,36,,1,,,1,,,,,,,,,,,,,,,,16,9,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,629,8,23,,,,8,,,,,,21,21,0,0,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,21,8,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,630,3,13,,,,3,,,,,,8,6,2,2,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,8,3,2,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,631,3,6,,,,3,,,,,,5,5,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,5,3,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,632,7,16,,,,7,,,,,,13,13,0,0,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,13,7,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,633,7,19,,,,7,,,,,,13,13,0,0,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,13,7,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,634,6,19,,,,6,,,,,,17,15,2,2,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,17,6,2,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,635,6,24,,,,6,,,,,,17,15,2,2,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,17,6,2,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,636,8,13,,,,8,,,,,,9,9,0,0,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,9,8,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,637,9,29,,,,9,,,,,,27,24,3,3,,,,,,,,,,,,,,36,,1,,,1,,,,,,,,,,,,,,,,27,9,3,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,638,2,22,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,639,5,15,,,,5,,,,,,12,10,2,2,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,12,5,2,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,640,7,10,,,,7,,,,,,10,10,0,0,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,10,7,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,641,2,16,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,642,7,27,,,,7,,,,,,21,20,1,1,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,21,7,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,643,3,8,,,,3,,,,,,6,5,1,1,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,6,3,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,644,4,6,,,,4,,,,,,5,5,0,0,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,5,4,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,645,4,25,,,,4,,,,,,12,10,2,2,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,12,4,2,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,646,2,19,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,647,8,26,,,,8,,,,,,20,18,2,2,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,20,8,2,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,648,6,13,,,,6,,,,,,10,10,0,0,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,10,6,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,649,3,23,,,,3,,,,,,9,6,3,3,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,9,3,3,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,650,8,16,,,,8,,,,,,11,11,0,0,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,11,8,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,651,2,9,,,,2,,,,,,3,3,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,3,2,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,652,3,11,,,,3,,,,,,7,6,1,1,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,7,3,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,653,3,9,,,,3,,,,,,6,5,1,1,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,6,3,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,654,10,24,,,,10,,,,,,20,20,0,0,,,,,,,,,,,,,,45,,1,,,1,,,,,,,,,,,,,,,,20,10,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,655,2,4,,,,2,,,,,,3,3,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,3,2,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,656,2,12,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,657,7,9,,,,7,,,,,,8,8,0,0,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,8,7,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,658,2,19,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,659,9,23,,,,9,,,,,,22,21,1,1,,,,,,,,,,,,,,36,,1,,,1,,,,,,,,,,,,,,,,22,9,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,660,2,17,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,661,4,13,,,,4,,,,,,10,8,2,2,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,10,4,2,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,662,9,13,,,,9,,,,,,12,12,0,0,,,,,,,,,,,,,,36,,1,,,1,,,,,,,,,,,,,,,,12,9,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,663,5,10,,,,5,,,,,,9,9,0,0,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,9,5,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,664,9,32,,,,9,,,,,,24,23,1,1,,,,,,,,,,,,,,36,,1,,,1,,,,,,,,,,,,,,,,24,9,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,665,2,20,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,666,3,21,,,,3,,,,,,8,6,2,2,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,8,3,2,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,667,9,22,,,,9,,,,,,20,19,1,1,,,,,,,,,,,,,,36,,1,,,1,,,,,,,,,,,,,,,,20,9,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,668,4,15,,,,4,,,,,,12,9,3,3,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,12,4,3,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,669,2,8,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,670,4,15,,,,4,,,,,,11,10,1,1,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,11,4,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,671,4,11,,,,4,,,,,,7,7,0,0,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,7,4,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,672,4,6,,,,4,,,,,,6,5,1,1,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,6,4,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,673,3,24,,,,3,,,,,,9,6,3,3,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,9,3,3,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,674,6,17,,,,6,,,,,,15,13,2,2,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,15,6,2,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,675,3,15,,,,3,,,,,,8,6,2,2,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,8,3,2,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,676,4,19,,,,4,,,,,,12,9,3,3,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,12,4,3,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,677,7,8,,,,7,,,,,,8,8,0,0,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,8,7,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,678,5,14,,,,5,,,,,,10,10,0,0,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,10,5,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,679,7,25,,,,7,,,,,,19,17,2,2,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,19,7,2,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,680,2,10,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,681,9,30,,,,9,,,,,,25,23,2,2,,,,,,,,,,,,,,36,,1,,,1,,,,,,,,,,,,,,,,25,9,2,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,682,5,15,,,,5,,,,,,12,11,1,1,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,12,5,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,683,5,16,,,,5,,,,,,12,11,1,1,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,12,5,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,684,3,10,,,,3,,,,,,8,6,2,2,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,8,3,2,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,685,4,20,,,,4,,,,,,13,10,3,3,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,13,4,3,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,686,5,28,,,,5,,,,,,16,15,1,1,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,16,5,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,687,2,25,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,688,4,19,,,,4,,,,,,12,9,3,3,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,12,4,3,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,689,10,16,,,,10,,,,,,15,15,0,0,,,,,,,,,,,,,,45,,1,,,1,,,,,,,,,,,,,,,,15,10,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,690,3,22,,,,3,,,,,,8,6,2,2,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,8,3,2,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,691,8,29,,,,8,,,,,,19,18,1,1,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,19,8,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,692,3,7,,,,3,,,,,,6,6,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,6,3,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,693,5,13,,,,5,,,,,,10,9,1,1,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,10,5,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,694,10,17,,,,10,,,,,,16,16,0,0,,,,,,,,,,,,,,45,,1,,,1,,,,,,,,,,,,,,,,16,10,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,695,5,22,,,,5,,,,,,16,12,4,4,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,16,5,4,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,696,4,19,,,,4,,,,,,12,9,3,3,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,12,4,3,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,697,3,27,,,,3,,,,,,8,6,2,2,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,8,3,2,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,698,7,28,,,,7,,,,,,20,19,1,1,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,20,7,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,699,5,14,,,,5,,,,,,13,11,2,2,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,13,5,2,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,700,8,14,,,,8,,,,,,14,13,1,1,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,14,8,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,701,2,19,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,702,8,11,,,,8,,,,,,11,11,0,0,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,11,8,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,703,9,11,,,,9,,,,,,10,10,0,0,,,,,,,,,,,,,,36,,1,,,1,,,,,,,,,,,,,,,,10,9,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,704,4,6,,,,4,,,,,,6,6,0,0,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,6,4,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,705,10,29,,,,10,,,,,,28,25,3,3,,,,,,,,,,,,,,45,,1,,,1,,,,,,,,,,,,,,,,28,10,3,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,706,2,7,,,,2,,,,,,3,3,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,3,2,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,707,7,8,,,,7,,,,,,8,8,0,0,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,8,7,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,708,9,22,,,,9,,,,,,20,20,0,0,,,,,,,,,,,,,,36,,1,,,1,,,,,,,,,,,,,,,,20,9,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,709,2,6,,,,2,,,,,,3,3,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,3,2,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,710,10,13,,,,10,,,,,,12,12,0,0,,,,,,,,,,,,,,45,,1,,,1,,,,,,,,,,,,,,,,12,10,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,711,6,21,,,,6,,,,,,16,15,1,1,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,16,6,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,712,5,8,,,,5,,,,,,7,7,0,0,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,7,5,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,713,3,17,,,,3,,,,,,9,6,3,3,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,9,3,3,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,714,9,15,,,,9,,,,,,13,13,0,0,,,,,,,,,,,,,,36,,1,,,1,,,,,,,,,,,,,,,,13,9,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,715,3,7,,,,3,,,,,,5,5,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,5,3,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,716,10,18,,,,10,,,,,,15,15,0,0,,,,,,,,,,,,,,45,,1,,,1,,,,,,,,,,,,,,,,15,10,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,717,7,21,,,,7,,,,,,19,17,2,2,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,19,7,2,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,718,3,14,,,,3,,,,,,8,6,2,2,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,8,3,2,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,719,6,30,,,,6,,,,,,23,17,6,6,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,23,6,6,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,720,2,5,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,721,5,21,,,,5,,,,,,16,13,3,3,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,16,5,3,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,722,5,11,,,,5,,,,,,10,10,0,0,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,10,5,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,723,2,13,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,724,9,22,,,,9,,,,,,21,20,1,1,,,,,,,,,,,,,,36,,1,,,1,,,,,,,,,,,,,,,,21,9,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,725,3,18,,,,3,,,,,,8,6,2,2,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,8,3,2,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,726,7,12,,,,7,,,,,,12,11,1,1,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,12,7,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,727,6,28,,,,6,,,,,,21,18,3,3,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,21,6,3,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,728,2,5,,,,2,,,,,,3,3,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,3,2,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,729,9,33,,,,9,,,,,,27,27,0,0,,,,,,,,,,,,,,36,,1,,,1,,,,,,,,,,,,,,,,27,9,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,730,4,27,,,,4,,,,,,12,10,2,2,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,12,4,2,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,731,6,18,,,,6,,,,,,17,15,2,2,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,17,6,2,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,732,10,22,,,,10,,,,,,21,20,1,1,,,,,,,,,,,,,,45,,1,,,1,,,,,,,,,,,,,,,,21,10,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,733,10,14,,,,10,,,,,,13,13,0,0,,,,,,,,,,,,,,45,,1,,,1,,,,,,,,,,,,,,,,13,10,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,734,8,15,,,,8,,,,,,14,14,0,0,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,14,8,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,735,3,26,,,,3,,,,,,9,6,3,3,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,9,3,3,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,736,3,22,,,,3,,,,,,9,6,3,3,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,9,3,3,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,737,8,19,,,,8,,,,,,17,16,1,1,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,17,8,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,738,8,9,,,,8,,,,,,9,9,0,0,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,9,8,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,739,6,15,,,,6,,,,,,12,11,1,1,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,12,6,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,740,2,20,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,741,9,30,,,,9,,,,,,24,23,1,1,,,,,,,,,,,,,,36,,1,,,1,,,,,,,,,,,,,,,,24,9,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,742,5,26,,,,5,,,,,,16,13,3,3,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,16,5,3,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,743,5,28,,,,5,,,,,,19,14,5,5,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,19,5,5,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,744,9,26,,,,9,,,,,,23,23,0,0,,,,,,,,,,,,,,36,,1,,,1,,,,,,,,,,,,,,,,23,9,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,745,3,22,,,,3,,,,,,8,6,2,2,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,8,3,2,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,746,6,14,,,,6,,,,,,12,11,1,1,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,12,6,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,747,7,10,,,,7,,,,,,10,10,0,0,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,10,7,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,748,4,17,,,,4,,,,,,10,9,1,1,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,10,4,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,749,4,23,,,,4,,,,,,12,9,3,3,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,12,4,3,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,750,4,27,,,,4,,,,,,14,10,4,4,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,14,4,4,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,751,4,17,,,,4,,,,,,11,9,2,2,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,11,4,2,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,752,5,13,,,,5,,,,,,9,9,0,0,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,9,5,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,753,10,29,,,,10,,,,,,28,26,2,2,,,,,,,,,,,,,,45,,1,,,1,,,,,,,,,,,,,,,,28,10,2,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,754,4,5,,,,4,,,,,,4,4,0,0,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,4,4,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,755,5,23,,,,5,,,,,,17,13,4,4,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,17,5,4,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,756,8,24,,,,8,,,,,,22,19,3,3,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,22,8,3,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,757,6,16,,,,6,,,,,,13,13,0,0,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,13,6,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,758,6,21,,,,6,,,,,,15,14,1,1,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,15,6,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,759,5,8,,,,5,,,,,,7,6,1,1,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,7,5,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,760,9,14,,,,9,,,,,,14,14,0,0,,,,,,,,,,,,,,36,,1,,,1,,,,,,,,,,,,,,,,14,9,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,761,7,25,,,,7,,,,,,18,15,3,3,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,18,7,3,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,762,8,11,,,,8,,,,,,11,11,0,0,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,11,8,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,763,3,9,,,,3,,,,,,5,5,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,5,3,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,764,2,24,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,765,7,24,,,,7,,,,,,21,19,2,2,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,21,7,2,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,766,8,9,,,,8,,,,,,9,9,0,0,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,9,8,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,767,7,9,,,,7,,,,,,8,8,0,0,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,8,7,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,768,3,11,,,,3,,,,,,6,5,1,1,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,6,3,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,769,3,18,,,,3,,,,,,8,6,2,2,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,8,3,2,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,770,8,9,,,,8,,,,,,9,9,0,0,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,9,8,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,771,8,32,,,,8,,,,,,25,23,2,2,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,25,8,2,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,772,7,27,,,,7,,,,,,24,20,4,4,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,24,7,4,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,773,10,22,,,,10,,,,,,19,18,1,1,,,,,,,,,,,,,,45,,1,,,1,,,,,,,,,,,,,,,,19,10,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,774,7,10,,,,7,,,,,,9,9,0,0,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,9,7,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,775,2,12,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,776,2,11,,,,2,,,,,,3,3,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,3,2,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,777,5,17,,,,5,,,,,,14,14,0,0,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,14,5,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,778,5,29,,,,5,,,,,,18,14,4,4,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,18,5,4,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,779,8,28,,,,8,,,,,,19,18,1,1,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,19,8,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,780,7,11,,,,7,,,,,,10,10,0,0,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,10,7,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,781,4,18,,,,4,,,,,,10,8,2,2,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,10,4,2,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,782,6,12,,,,6,,,,,,11,11,0,0,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,11,6,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,783,2,15,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,784,8,30,,,,8,,,,,,24,22,2,2,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,24,8,2,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,785,6,28,,,,6,,,,,,19,15,4,4,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,19,6,4,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,786,10,16,,,,10,,,,,,16,16,0,0,,,,,,,,,,,,,,45,,1,,,1,,,,,,,,,,,,,,,,16,10,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,787,4,27,,,,4,,,,,,12,10,2,2,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,12,4,2,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,788,7,24,,,,7,,,,,,18,17,1,1,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,18,7,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,789,5,19,,,,5,,,,,,13,12,1,1,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,13,5,1,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,790,10,16,,,,10,,,,,,15,15,0,0,,,,,,,,,,,,,,45,,1,,,1,,,,,,,,,,,,,,,,15,10,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,791,9,18,,,,9,,,,,,17,17,0,0,,,,,,,,,,,,,,36,,1,,,1,,,,,,,,,,,,,,,,17,9,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,792,2,8,,,,2,,,,,,3,3,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,3,2,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,793,8,11,,,,8,,,,,,11,11,0,0,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,11,8,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,794,7,28,,,,7,,,,,,21,18,3,3,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,21,7,3,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,795,5,23,,,,5,,,,,,15,12,3,3,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,15,5,3,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,796,4,10,,,,4,,,,,,8,8,0,0,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,8,4,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,797,4,22,,,,4,,,,,,14,10,4,4,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,14,4,4,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,798,7,13,,,,7,,,,,,11,11,0,0,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,11,7,0,1,,,,,,,,,,,,,,,,,
2,self_loop_augmented,799,5,6,,,,5,,,,,,6,6,0,0,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,6,5,0,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,0,6,16,,,,6,,,,,,12,7,5,5,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,12,2,5,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,1,6,2,,,,2,,,,,,2,1,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,0,1,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,2,2,18,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,3,2,2,,,,1,,,,,,1,1,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,1,1,0,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,4,7,10,,,,5,,,,,,7,4,3,3,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,7,1,3,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,5,3,14,,,,3,,,,,,8,5,3,3,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,8,2,3,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,6,2,18,,,,2,,,,,,3,2,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,3,1,1,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,7,5,12,,,,4,,,,,,7,4,3,3,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,7,1,3,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,8,5,8,,,,4,,,,,,5,3,2,2,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,5,1,2,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,9,9,6,,,,2,,,,,,3,2,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,3,1,1,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,10,10,4,,,,3,,,,,,4,2,2,2,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,4,0,2,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,11,8,14,,,,7,,,,,,14,7,7,7,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,14,0,7,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,12,3,18,,,,3,,,,,,6,4,2,2,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,6,2,2,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,13,9,18,,,,8,,,,,,15,8,7,7,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,15,1,7,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,14,6,20,,,,5,,,,,,13,7,6,6,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,13,1,6,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,15,2,6,,,,2,,,,,,3,2,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,3,1,1,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,16,2,22,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,17,2,2,,,,1,,,,,,1,1,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,1,1,0,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,18,3,10,,,,3,,,,,,6,4,2,2,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,6,2,2,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,19,7,4,,,,4,,,,,,4,2,2,2,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,4,0,2,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,20,9,2,,,,2,,,,,,2,1,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,0,1,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,21,2,14,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,22,2,10,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,23,5,24,,,,5,,,,,,14,8,6,6,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,14,2,6,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,24,2,22,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,25,8,20,,,,8,,,,,,16,9,7,7,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,16,2,7,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,26,2,12,,,,2,,,,,,3,2,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,3,1,1,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,27,10,2,,,,2,,,,,,2,1,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,0,1,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,28,10,8,,,,4,,,,,,7,4,3,3,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,7,1,3,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,29,2,14,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,30,7,2,,,,2,,,,,,2,1,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,0,1,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,31,8,18,,,,8,,,,,,15,8,7,7,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,15,1,7,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,32,5,18,,,,5,,,,,,12,7,5,5,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,12,2,5,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,33,9,10,,,,8,,,,,,10,5,5,5,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,10,0,5,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,34,2,22,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,35,10,2,,,,1,,,,,,1,1,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,1,1,0,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,36,6,6,,,,4,,,,,,4,3,1,1,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,37,3,6,,,,3,,,,,,4,3,1,1,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,38,10,4,,,,3,,,,,,4,2,2,2,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,4,0,2,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,39,10,6,,,,5,,,,,,6,3,3,3,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,6,0,3,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,40,8,18,,,,8,,,,,,18,9,9,9,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,18,0,9,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,41,7,2,,,,2,,,,,,2,1,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,0,1,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,42,8,8,,,,5,,,,,,6,3,3,3,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,6,0,3,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,43,2,12,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,44,6,18,,,,6,,,,,,14,8,6,6,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,14,2,6,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,45,9,12,,,,8,,,,,,12,6,6,6,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,12,0,6,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,46,10,10,,,,6,,,,,,9,5,4,4,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,9,1,4,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,47,9,22,,,,9,,,,,,19,10,9,9,,,,,,,,,,,,,,36,,1,,,1,,,,,,,,,,,,,,,,19,1,9,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,48,7,12,,,,5,,,,,,9,5,4,4,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,9,1,4,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,49,4,4,,,,3,,,,,,4,2,2,2,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,4,0,2,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,50,6,14,,,,5,,,,,,11,6,5,5,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,11,1,5,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,51,4,4,,,,3,,,,,,4,2,2,2,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,4,0,2,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,52,2,4,,,,2,,,,,,3,2,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,3,1,1,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,53,2,4,,,,2,,,,,,2,1,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,0,1,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,54,8,12,,,,6,,,,,,11,6,5,5,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,11,1,5,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,55,2,2,,,,1,,,,,,1,1,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,1,1,0,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,56,6,18,,,,6,,,,,,13,7,6,6,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,13,1,6,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,57,8,6,,,,4,,,,,,6,3,3,3,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,6,0,3,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,58,9,6,,,,4,,,,,,5,3,2,2,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,5,1,2,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,59,4,6,,,,3,,,,,,5,3,2,2,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,5,1,2,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,60,4,22,,,,4,,,,,,10,6,4,4,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,10,2,4,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,61,2,18,,,,2,,,,,,3,2,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,3,1,1,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,62,8,14,,,,6,,,,,,13,7,6,6,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,13,1,6,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,63,4,24,,,,4,,,,,,8,5,3,3,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,8,2,3,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,64,2,22,,,,2,,,,,,3,2,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,3,1,1,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,65,3,22,,,,3,,,,,,7,4,3,3,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,7,1,3,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,66,8,2,,,,2,,,,,,2,1,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,0,1,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,67,3,8,,,,3,,,,,,4,3,1,1,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,68,6,14,,,,6,,,,,,10,5,5,5,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,10,0,5,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,69,3,4,,,,2,,,,,,2,2,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,2,0,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,70,7,12,,,,5,,,,,,10,5,5,5,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,10,0,5,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,71,3,4,,,,3,,,,,,3,2,1,1,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,3,1,1,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,72,5,8,,,,4,,,,,,8,4,4,4,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,8,0,4,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,73,4,10,,,,4,,,,,,8,4,4,4,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,8,0,4,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,74,3,22,,,,3,,,,,,8,5,3,3,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,8,2,3,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,75,6,22,,,,6,,,,,,14,8,6,6,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,14,2,6,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,76,7,8,,,,5,,,,,,6,3,3,3,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,6,0,3,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,77,2,22,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,78,5,6,,,,3,,,,,,6,3,3,3,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,6,0,3,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,79,4,22,,,,4,,,,,,12,7,5,5,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,12,2,5,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,80,5,4,,,,3,,,,,,4,2,2,2,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,4,0,2,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,81,2,22,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,82,4,12,,,,3,,,,,,7,4,3,3,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,7,1,3,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,83,3,18,,,,3,,,,,,8,5,3,3,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,8,2,3,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,84,7,8,,,,5,,,,,,8,4,4,4,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,8,0,4,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,85,10,8,,,,7,,,,,,7,4,3,3,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,7,1,3,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,86,10,8,,,,7,,,,,,8,4,4,4,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,8,0,4,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,87,5,2,,,,2,,,,,,2,1,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,0,1,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,88,6,18,,,,6,,,,,,10,6,4,4,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,10,2,4,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,89,2,12,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,90,4,16,,,,4,,,,,,11,6,5,5,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,11,1,5,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,91,3,22,,,,3,,,,,,9,6,3,3,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,9,3,3,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,92,5,20,,,,5,,,,,,13,7,6,6,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,13,1,6,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,93,6,18,,,,6,,,,,,15,8,7,7,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,15,1,7,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,94,2,8,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,95,2,18,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,96,2,10,,,,2,,,,,,2,2,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,2,0,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,97,8,14,,,,7,,,,,,12,6,6,6,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,12,0,6,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,98,5,2,,,,2,,,,,,2,1,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,0,1,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,99,3,4,,,,3,,,,,,4,2,2,2,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,4,0,2,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,100,5,10,,,,5,,,,,,9,5,4,4,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,9,1,4,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,101,2,4,,,,2,,,,,,3,2,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,3,1,1,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,102,10,14,,,,8,,,,,,13,7,6,6,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,13,1,6,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,103,10,4,,,,3,,,,,,3,2,1,1,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,3,1,1,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,104,10,10,,,,6,,,,,,9,5,4,4,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,9,1,4,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,105,3,8,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,106,5,18,,,,5,,,,,,11,6,5,5,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,11,1,5,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,107,10,2,,,,1,,,,,,1,1,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,1,1,0,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,108,4,6,,,,4,,,,,,6,3,3,3,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,6,0,3,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,109,4,12,,,,4,,,,,,10,6,4,4,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,10,2,4,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,110,5,2,,,,2,,,,,,2,1,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,0,1,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,111,7,2,,,,2,,,,,,2,1,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,0,1,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,112,5,20,,,,5,,,,,,11,6,5,5,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,11,1,5,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,113,3,6,,,,2,,,,,,3,2,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,3,1,1,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,114,6,10,,,,6,,,,,,8,4,4,4,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,8,0,4,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,115,7,2,,,,2,,,,,,2,1,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,0,1,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,116,6,10,,,,4,,,,,,8,4,4,4,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,8,0,4,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,117,5,10,,,,5,,,,,,8,4,4,4,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,8,0,4,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,118,8,10,,,,6,,,,,,10,5,5,5,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,10,0,5,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,119,3,16,,,,3,,,,,,7,4,3,3,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,7,1,3,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,120,4,2,,,,2,,,,,,2,1,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,0,1,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,121,3,10,,,,3,,,,,,5,3,2,2,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,5,1,2,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,122,2,16,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,123,10,22,,,,9,,,,,,20,11,9,9,,,,,,,,,,,,,,36,,1,,,1,,,,,,,,,,,,,,,,20,2,9,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,124,7,4,,,,4,,,,,,4,2,2,2,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,4,0,2,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,125,2,10,,,,2,,,,,,3,2,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,3,1,1,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,126,2,8,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,127,10,14,,,,9,,,,,,11,6,5,5,,,,,,,,,,,,,,36,,1,,,1,,,,,,,,,,,,,,,,11,1,5,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,128,4,20,,,,4,,,,,,13,8,5,5,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,13,3,5,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,129,4,20,,,,4,,,,,,13,8,5,5,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,13,3,5,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,130,5,2,,,,2,,,,,,2,1,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,0,1,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,131,4,10,,,,4,,,,,,7,4,3,3,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,7,1,3,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,132,9,6,,,,3,,,,,,4,2,2,2,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,4,0,2,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,133,7,20,,,,7,,,,,,13,8,5,5,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,13,3,5,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,134,10,4,,,,2,,,,,,3,2,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,3,1,1,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,135,7,18,,,,6,,,,,,10,6,4,4,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,10,2,4,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,136,9,6,,,,5,,,,,,6,3,3,3,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,6,0,3,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,137,4,12,,,,4,,,,,,10,6,4,4,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,10,2,4,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,138,8,8,,,,6,,,,,,8,4,4,4,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,8,0,4,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,139,8,2,,,,2,,,,,,2,1,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,0,1,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,140,8,10,,,,5,,,,,,9,5,4,4,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,9,1,4,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,141,2,16,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,142,5,14,,,,4,,,,,,10,5,5,5,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,10,0,5,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,143,10,16,,,,7,,,,,,13,7,6,6,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,13,1,6,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,144,8,2,,,,2,,,,,,2,1,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,0,1,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,145,10,10,,,,8,,,,,,10,5,5,5,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,10,0,5,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,146,9,10,,,,6,,,,,,10,5,5,5,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,10,0,5,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,147,9,12,,,,6,,,,,,11,6,5,5,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,11,1,5,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,148,6,22,,,,6,,,,,,13,8,5,5,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,13,3,5,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,149,3,24,,,,3,,,,,,7,4,3,3,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,7,1,3,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,150,2,2,,,,1,,,,,,1,1,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,1,1,0,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,151,4,12,,,,4,,,,,,8,5,3,3,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,8,2,3,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,152,5,10,,,,4,,,,,,7,4,3,3,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,7,1,3,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,153,3,24,,,,3,,,,,,8,5,3,3,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,8,2,3,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,154,5,14,,,,5,,,,,,10,5,5,5,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,10,0,5,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,155,4,12,,,,3,,,,,,7,4,3,3,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,7,1,3,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,156,4,16,,,,4,,,,,,10,6,4,4,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,10,2,4,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,157,5,14,,,,5,,,,,,12,7,5,5,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,12,2,5,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,158,4,6,,,,3,,,,,,5,3,2,2,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,5,1,2,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,159,8,18,,,,6,,,,,,14,7,7,7,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,14,0,7,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,160,4,2,,,,2,,,,,,2,1,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,0,1,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,161,5,2,,,,2,,,,,,2,1,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,0,1,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,162,2,22,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,163,7,12,,,,6,,,,,,9,5,4,4,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,9,1,4,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,164,10,2,,,,2,,,,,,2,1,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,0,1,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,165,2,20,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,166,7,2,,,,2,,,,,,2,1,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,0,1,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,167,7,4,,,,4,,,,,,4,2,2,2,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,4,0,2,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,168,4,6,,,,3,,,,,,3,3,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,3,3,0,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,169,7,4,,,,3,,,,,,4,2,2,2,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,4,0,2,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,170,10,6,,,,5,,,,,,6,3,3,3,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,6,0,3,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,171,9,20,,,,8,,,,,,18,10,8,8,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,18,2,8,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,172,7,2,,,,2,,,,,,2,1,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,0,1,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,173,7,2,,,,2,,,,,,2,1,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,0,1,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,174,6,20,,,,6,,,,,,17,9,8,8,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,17,1,8,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,175,6,24,,,,6,,,,,,16,9,7,7,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,16,2,7,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,176,6,22,,,,6,,,,,,16,9,7,7,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,16,2,7,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,177,6,14,,,,6,,,,,,11,6,5,5,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,11,1,5,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,178,9,6,,,,5,,,,,,6,3,3,3,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,6,0,3,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,179,3,2,,,,1,,,,,,1,1,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,1,1,0,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,180,5,18,,,,5,,,,,,16,9,7,7,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,16,2,7,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,181,7,22,,,,5,,,,,,13,7,6,6,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,13,1,6,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,182,9,4,,,,4,,,,,,4,2,2,2,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,4,0,2,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,183,2,20,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,184,8,12,,,,6,,,,,,9,5,4,4,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,9,1,4,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,185,10,20,,,,9,,,,,,16,9,7,7,,,,,,,,,,,,,,36,,1,,,1,,,,,,,,,,,,,,,,16,2,7,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,186,6,8,,,,4,,,,,,6,3,3,3,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,6,0,3,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,187,8,6,,,,5,,,,,,5,3,2,2,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,5,1,2,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,188,3,2,,,,1,,,,,,1,1,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,1,1,0,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,189,8,6,,,,3,,,,,,5,3,2,2,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,5,1,2,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,190,10,10,,,,6,,,,,,10,5,5,5,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,10,0,5,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,191,2,2,,,,2,,,,,,2,1,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,0,1,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,192,7,2,,,,2,,,,,,2,1,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,0,1,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,193,2,8,,,,2,,,,,,3,2,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,3,1,1,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,194,2,20,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,195,9,14,,,,9,,,,,,13,7,6,6,,,,,,,,,,,,,,36,,1,,,1,,,,,,,,,,,,,,,,13,1,6,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,196,3,12,,,,3,,,,,,6,4,2,2,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,6,2,2,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,197,6,20,,,,6,,,,,,16,9,7,7,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,16,2,7,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,198,2,6,,,,2,,,,,,2,2,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,2,0,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,199,9,14,,,,8,,,,,,14,7,7,7,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,14,0,7,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,200,2,8,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,201,9,6,,,,5,,,,,,6,3,3,3,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,6,0,3,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,202,3,20,,,,3,,,,,,6,4,2,2,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,6,2,2,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,203,10,20,,,,9,,,,,,16,8,8,8,,,,,,,,,,,,,,36,,1,,,1,,,,,,,,,,,,,,,,16,0,8,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,204,8,22,,,,8,,,,,,18,10,8,8,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,18,2,8,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,205,8,18,,,,8,,,,,,13,7,6,6,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,13,1,6,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,206,4,20,,,,4,,,,,,10,5,5,5,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,10,0,5,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,207,7,16,,,,7,,,,,,14,8,6,6,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,14,2,6,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,208,4,18,,,,4,,,,,,11,7,4,4,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,11,3,4,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,209,8,24,,,,8,,,,,,17,10,7,7,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,17,3,7,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,210,6,2,,,,2,,,,,,2,1,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,0,1,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,211,9,2,,,,2,,,,,,2,1,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,0,1,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,212,4,20,,,,4,,,,,,9,5,4,4,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,9,1,4,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,213,7,12,,,,7,,,,,,12,6,6,6,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,12,0,6,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,214,6,2,,,,2,,,,,,2,1,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,0,1,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,215,3,4,,,,2,,,,,,3,2,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,3,1,1,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,216,3,22,,,,3,,,,,,7,4,3,3,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,7,1,3,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,217,7,18,,,,7,,,,,,16,8,8,8,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,16,0,8,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,218,9,24,,,,9,,,,,,23,12,11,11,,,,,,,,,,,,,,36,,1,,,1,,,,,,,,,,,,,,,,23,1,11,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,219,3,12,,,,3,,,,,,5,3,2,2,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,5,1,2,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,220,7,6,,,,5,,,,,,6,3,3,3,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,6,0,3,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,221,9,10,,,,6,,,,,,9,5,4,4,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,9,1,4,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,222,10,10,,,,8,,,,,,10,5,5,5,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,10,0,5,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,223,3,6,,,,3,,,,,,6,3,3,3,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,6,0,3,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,224,7,10,,,,5,,,,,,8,4,4,4,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,8,0,4,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,225,8,2,,,,2,,,,,,2,1,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,0,1,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,226,7,14,,,,7,,,,,,12,7,5,5,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,12,2,5,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,227,5,16,,,,5,,,,,,12,7,5,5,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,12,2,5,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,228,7,10,,,,5,,,,,,10,5,5,5,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,10,0,5,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,229,6,10,,,,4,,,,,,6,4,2,2,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,6,2,2,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,230,9,24,,,,9,,,,,,18,10,8,8,,,,,,,,,,,,,,36,,1,,,1,,,,,,,,,,,,,,,,18,2,8,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,231,6,20,,,,6,,,,,,17,10,7,7,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,17,3,7,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,232,4,16,,,,4,,,,,,9,5,4,4,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,9,1,4,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,233,10,8,,,,5,,,,,,7,4,3,3,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,7,1,3,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,234,9,20,,,,8,,,,,,17,9,8,8,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,17,1,8,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,235,4,6,,,,3,,,,,,4,2,2,2,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,4,0,2,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,236,9,12,,,,6,,,,,,9,5,4,4,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,9,1,4,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,237,2,14,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,238,2,24,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,239,7,8,,,,5,,,,,,7,4,3,3,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,7,1,3,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,240,2,8,,,,2,,,,,,3,2,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,3,1,1,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,241,5,2,,,,1,,,,,,1,1,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,1,1,0,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,242,2,10,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,243,6,4,,,,3,,,,,,4,2,2,2,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,4,0,2,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,244,7,8,,,,4,,,,,,7,4,3,3,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,7,1,3,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,245,2,6,,,,1,,,,,,1,1,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,1,1,0,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,246,4,20,,,,4,,,,,,11,6,5,5,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,11,1,5,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,247,5,12,,,,5,,,,,,7,4,3,3,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,7,1,3,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,248,5,6,,,,5,,,,,,5,3,2,2,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,5,1,2,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,249,7,24,,,,7,,,,,,19,10,9,9,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,19,1,9,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,250,5,4,,,,3,,,,,,4,2,2,2,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,4,0,2,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,251,6,10,,,,5,,,,,,9,5,4,4,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,9,1,4,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,252,5,8,,,,4,,,,,,6,4,2,2,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,6,2,2,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,253,3,2,,,,2,,,,,,2,1,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,0,1,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,254,10,4,,,,4,,,,,,4,2,2,2,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,4,0,2,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,255,4,2,,,,2,,,,,,2,1,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,0,1,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,256,6,10,,,,5,,,,,,9,5,4,4,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,9,1,4,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,257,2,2,,,,2,,,,,,2,1,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,0,1,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,258,5,14,,,,5,,,,,,12,6,6,6,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,12,0,6,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,259,5,6,,,,4,,,,,,4,2,2,2,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,4,0,2,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,260,10,8,,,,6,,,,,,8,4,4,4,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,8,0,4,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,261,5,22,,,,5,,,,,,10,6,4,4,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,10,2,4,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,262,3,12,,,,3,,,,,,5,3,2,2,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,5,1,2,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,263,2,6,,,,2,,,,,,3,2,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,3,1,1,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,264,3,24,,,,3,,,,,,8,5,3,3,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,8,2,3,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,265,8,8,,,,6,,,,,,8,4,4,4,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,8,0,4,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,266,10,6,,,,6,,,,,,6,3,3,3,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,6,0,3,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,267,6,8,,,,4,,,,,,7,4,3,3,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,7,1,3,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,268,7,6,,,,4,,,,,,6,3,3,3,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,6,0,3,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,269,5,20,,,,5,,,,,,14,8,6,6,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,14,2,6,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,270,9,24,,,,9,,,,,,20,10,10,10,,,,,,,,,,,,,,36,,1,,,1,,,,,,,,,,,,,,,,20,0,10,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,271,4,10,,,,4,,,,,,8,5,3,3,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,8,2,3,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,272,5,24,,,,5,,,,,,14,8,6,6,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,14,2,6,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,273,3,2,,,,2,,,,,,2,1,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,0,1,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,274,5,4,,,,3,,,,,,4,2,2,2,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,4,0,2,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,275,7,4,,,,4,,,,,,4,2,2,2,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,4,0,2,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,276,4,18,,,,4,,,,,,10,6,4,4,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,10,2,4,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,277,3,16,,,,3,,,,,,7,4,3,3,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,7,1,3,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,278,8,4,,,,3,,,,,,4,2,2,2,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,4,0,2,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,279,5,12,,,,5,,,,,,10,5,5,5,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,10,0,5,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,280,2,12,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,281,5,4,,,,2,,,,,,3,2,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,3,1,1,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,282,10,18,,,,9,,,,,,15,8,7,7,,,,,,,,,,,,,,36,,1,,,1,,,,,,,,,,,,,,,,15,1,7,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,283,5,6,,,,3,,,,,,5,3,2,2,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,5,1,2,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,284,6,14,,,,5,,,,,,7,5,2,2,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,7,3,2,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,285,5,6,,,,3,,,,,,5,3,2,2,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,5,1,2,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,286,8,8,,,,5,,,,,,8,4,4,4,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,8,0,4,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,287,5,22,,,,5,,,,,,13,7,6,6,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,13,1,6,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,288,8,10,,,,5,,,,,,8,4,4,4,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,8,0,4,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,289,10,14,,,,9,,,,,,12,6,6,6,,,,,,,,,,,,,,36,,1,,,1,,,,,,,,,,,,,,,,12,0,6,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,290,2,6,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,291,10,2,,,,2,,,,,,2,1,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,0,1,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,292,5,2,,,,2,,,,,,2,1,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,0,1,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,293,2,22,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,294,5,2,,,,2,,,,,,2,1,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,0,1,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,295,9,4,,,,4,,,,,,4,2,2,2,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,4,0,2,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,296,5,14,,,,5,,,,,,10,5,5,5,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,10,0,5,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,297,6,12,,,,5,,,,,,10,5,5,5,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,10,0,5,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,298,8,18,,,,7,,,,,,15,8,7,7,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,15,1,7,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,299,9,20,,,,8,,,,,,20,10,10,10,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,20,0,10,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,300,7,24,,,,7,,,,,,18,9,9,9,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,18,0,9,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,301,8,14,,,,6,,,,,,12,7,5,5,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,12,2,5,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,302,7,22,,,,7,,,,,,14,8,6,6,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,14,2,6,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,303,6,10,,,,5,,,,,,6,3,3,3,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,6,0,3,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,304,6,8,,,,4,,,,,,7,4,3,3,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,7,1,3,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,305,3,20,,,,3,,,,,,9,6,3,3,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,9,3,3,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,306,10,16,,,,6,,,,,,13,7,6,6,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,13,1,6,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,307,3,4,,,,2,,,,,,2,1,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,0,1,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,308,10,14,,,,6,,,,,,13,7,6,6,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,13,1,6,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,309,8,8,,,,5,,,,,,6,3,3,3,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,6,0,3,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,310,6,4,,,,3,,,,,,4,2,2,2,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,4,0,2,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,311,2,18,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,312,4,22,,,,4,,,,,,13,7,6,6,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,13,1,6,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,313,6,16,,,,5,,,,,,12,6,6,6,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,12,0,6,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,314,2,12,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,315,8,18,,,,8,,,,,,16,9,7,7,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,16,2,7,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,316,4,10,,,,4,,,,,,6,3,3,3,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,6,0,3,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,317,10,2,,,,2,,,,,,2,1,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,0,1,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,318,9,22,,,,8,,,,,,18,10,8,8,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,18,2,8,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,319,5,4,,,,2,,,,,,3,2,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,3,1,1,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,320,9,16,,,,7,,,,,,13,7,6,6,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,13,1,6,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,321,7,14,,,,7,,,,,,12,6,6,6,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,12,0,6,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,322,8,24,,,,8,,,,,,21,12,9,9,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,21,3,9,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,323,3,14,,,,3,,,,,,7,5,2,2,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,7,3,2,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,324,6,6,,,,4,,,,,,6,3,3,3,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,6,0,3,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,325,10,20,,,,9,,,,,,19,10,9,9,,,,,,,,,,,,,,36,,1,,,1,,,,,,,,,,,,,,,,19,1,9,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,326,10,10,,,,6,,,,,,8,4,4,4,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,8,0,4,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,327,6,6,,,,3,,,,,,5,3,2,2,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,5,1,2,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,328,10,12,,,,8,,,,,,12,6,6,6,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,12,0,6,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,329,2,2,,,,1,,,,,,1,1,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,1,1,0,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,330,6,2,,,,2,,,,,,2,1,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,0,1,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,331,7,22,,,,7,,,,,,20,10,10,10,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,20,0,10,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,332,6,2,,,,1,,,,,,1,1,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,1,1,0,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,333,6,8,,,,4,,,,,,7,4,3,3,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,7,1,3,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,334,10,8,,,,8,,,,,,8,4,4,4,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,8,0,4,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,335,9,2,,,,2,,,,,,2,1,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,0,1,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,336,4,24,,,,4,,,,,,10,6,4,4,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,10,2,4,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,337,8,4,,,,3,,,,,,4,2,2,2,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,4,0,2,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,338,2,22,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,339,10,14,,,,8,,,,,,11,6,5,5,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,11,1,5,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,340,6,2,,,,1,,,,,,1,1,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,1,1,0,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,341,7,6,,,,4,,,,,,5,3,2,2,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,5,1,2,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,342,4,12,,,,4,,,,,,7,4,3,3,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,7,1,3,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,343,8,6,,,,6,,,,,,6,3,3,3,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,6,0,3,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,344,8,6,,,,4,,,,,,5,3,2,2,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,5,1,2,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,345,4,2,,,,1,,,,,,1,1,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,1,1,0,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,346,8,22,,,,8,,,,,,18,10,8,8,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,18,2,8,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,347,2,24,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,348,5,6,,,,4,,,,,,6,3,3,3,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,6,0,3,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,349,3,16,,,,3,,,,,,7,5,2,2,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,7,3,2,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,350,3,16,,,,3,,,,,,6,4,2,2,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,6,2,2,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,351,4,2,,,,2,,,,,,2,1,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,0,1,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,352,9,12,,,,5,,,,,,8,5,3,3,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,8,2,3,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,353,9,18,,,,7,,,,,,12,6,6,6,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,12,0,6,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,354,2,8,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,355,6,16,,,,5,,,,,,11,6,5,5,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,11,1,5,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,356,2,6,,,,2,,,,,,3,2,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,3,1,1,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,357,2,8,,,,2,,,,,,2,2,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,2,0,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,358,5,4,,,,3,,,,,,4,2,2,2,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,4,0,2,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,359,5,4,,,,2,,,,,,3,2,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,3,1,1,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,360,7,20,,,,7,,,,,,17,9,8,8,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,17,1,8,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,361,4,18,,,,4,,,,,,10,6,4,4,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,10,2,4,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,362,9,12,,,,7,,,,,,10,5,5,5,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,10,0,5,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,363,9,14,,,,7,,,,,,14,7,7,7,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,14,0,7,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,364,5,4,,,,3,,,,,,4,2,2,2,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,4,0,2,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,365,7,8,,,,4,,,,,,8,4,4,4,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,8,0,4,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,366,5,22,,,,5,,,,,,11,6,5,5,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,11,1,5,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,367,5,2,,,,2,,,,,,2,1,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,0,1,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,368,8,18,,,,8,,,,,,17,9,8,8,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,17,1,8,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,369,2,14,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,370,6,12,,,,5,,,,,,9,5,4,4,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,9,1,4,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,371,7,6,,,,4,,,,,,5,3,2,2,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,5,1,2,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,372,9,6,,,,4,,,,,,6,3,3,3,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,6,0,3,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,373,10,14,,,,7,,,,,,12,6,6,6,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,12,0,6,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,374,4,2,,,,2,,,,,,2,1,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,0,1,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,375,5,12,,,,5,,,,,,11,6,5,5,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,11,1,5,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,376,7,16,,,,6,,,,,,13,7,6,6,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,13,1,6,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,377,5,22,,,,5,,,,,,14,8,6,6,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,14,2,6,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,378,6,10,,,,5,,,,,,9,5,4,4,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,9,1,4,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,379,5,2,,,,2,,,,,,2,1,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,0,1,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,380,2,20,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,381,5,22,,,,5,,,,,,14,9,5,5,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,14,4,5,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,382,4,2,,,,2,,,,,,2,1,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,0,1,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,383,7,18,,,,5,,,,,,13,7,6,6,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,13,1,6,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,384,4,24,,,,4,,,,,,13,7,6,6,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,13,1,6,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,385,7,16,,,,7,,,,,,13,7,6,6,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,13,1,6,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,386,9,14,,,,6,,,,,,13,7,6,6,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,13,1,6,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,387,10,8,,,,6,,,,,,8,4,4,4,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,8,0,4,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,388,4,22,,,,4,,,,,,12,7,5,5,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,12,2,5,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,389,4,4,,,,3,,,,,,4,2,2,2,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,4,0,2,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,390,5,12,,,,4,,,,,,6,3,3,3,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,6,0,3,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,391,10,20,,,,8,,,,,,20,10,10,10,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,20,0,10,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,392,8,22,,,,8,,,,,,19,10,9,9,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,19,1,9,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,393,6,8,,,,5,,,,,,7,4,3,3,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,7,1,3,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,394,8,14,,,,8,,,,,,11,6,5,5,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,11,1,5,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,395,5,18,,,,5,,,,,,13,7,6,6,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,13,1,6,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,396,6,12,,,,5,,,,,,8,4,4,4,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,8,0,4,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,397,6,16,,,,6,,,,,,12,6,6,6,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,12,0,6,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,398,4,14,,,,4,,,,,,11,6,5,5,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,11,1,5,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,399,3,14,,,,3,,,,,,5,3,2,2,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,5,1,2,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,400,3,10,,,,3,,,,,,6,4,2,2,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,6,2,2,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,401,6,8,,,,4,,,,,,5,3,2,2,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,5,1,2,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,402,3,24,,,,3,,,,,,8,5,3,3,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,8,2,3,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,403,10,8,,,,4,,,,,,6,4,2,2,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,6,2,2,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,404,2,24,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,405,4,12,,,,4,,,,,,7,4,3,3,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,7,1,3,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,406,10,14,,,,9,,,,,,13,7,6,6,,,,,,,,,,,,,,36,,1,,,1,,,,,,,,,,,,,,,,13,1,6,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,407,3,4,,,,3,,,,,,4,2,2,2,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,4,0,2,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,408,4,8,,,,3,,,,,,5,3,2,2,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,5,1,2,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,409,10,22,,,,9,,,,,,19,10,9,9,,,,,,,,,,,,,,36,,1,,,1,,,,,,,,,,,,,,,,19,1,9,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,410,6,2,,,,2,,,,,,2,1,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,0,1,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,411,5,2,,,,1,,,,,,1,1,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,1,1,0,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,412,5,6,,,,5,,,,,,6,3,3,3,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,6,0,3,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,413,8,18,,,,8,,,,,,17,9,8,8,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,17,1,8,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,414,5,14,,,,4,,,,,,10,5,5,5,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,10,0,5,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,415,7,4,,,,2,,,,,,3,2,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,3,1,1,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,416,7,8,,,,5,,,,,,8,4,4,4,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,8,0,4,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,417,8,18,,,,6,,,,,,13,8,5,5,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,13,3,5,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,418,7,4,,,,3,,,,,,4,2,2,2,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,4,0,2,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,419,6,20,,,,6,,,,,,17,10,7,7,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,17,3,7,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,420,2,2,,,,2,,,,,,2,1,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,0,1,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,421,2,2,,,,2,,,,,,2,1,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,0,1,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,422,4,10,,,,3,,,,,,4,2,2,2,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,4,0,2,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,423,5,6,,,,4,,,,,,5,3,2,2,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,5,1,2,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,424,8,8,,,,5,,,,,,7,4,3,3,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,7,1,3,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,425,3,20,,,,3,,,,,,7,4,3,3,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,7,1,3,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,426,7,12,,,,7,,,,,,11,6,5,5,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,11,1,5,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,427,10,14,,,,8,,,,,,14,7,7,7,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,14,0,7,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,428,7,18,,,,6,,,,,,15,9,6,6,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,15,3,6,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,429,6,6,,,,3,,,,,,4,3,1,1,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,430,6,20,,,,6,,,,,,15,9,6,6,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,15,3,6,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,431,3,12,,,,3,,,,,,6,4,2,2,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,6,2,2,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,432,7,8,,,,5,,,,,,6,3,3,3,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,6,0,3,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,433,2,22,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,434,6,14,,,,6,,,,,,9,5,4,4,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,9,1,4,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,435,4,2,,,,1,,,,,,1,1,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,1,1,0,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,436,9,14,,,,7,,,,,,11,6,5,5,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,11,1,5,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,437,6,14,,,,6,,,,,,14,7,7,7,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,14,0,7,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,438,6,24,,,,6,,,,,,16,9,7,7,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,16,2,7,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,439,5,20,,,,5,,,,,,12,6,6,6,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,12,0,6,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,440,5,2,,,,1,,,,,,1,1,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,1,1,0,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,441,5,20,,,,5,,,,,,12,7,5,5,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,12,2,5,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,442,3,16,,,,3,,,,,,8,5,3,3,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,8,2,3,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,443,10,12,,,,6,,,,,,9,5,4,4,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,9,1,4,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,444,5,16,,,,5,,,,,,9,5,4,4,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,9,1,4,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,445,10,10,,,,6,,,,,,9,5,4,4,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,9,1,4,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,446,3,2,,,,2,,,,,,2,1,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,0,1,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,447,7,4,,,,3,,,,,,4,2,2,2,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,4,0,2,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,448,7,22,,,,7,,,,,,17,9,8,8,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,17,1,8,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,449,5,18,,,,5,,,,,,9,6,3,3,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,9,3,3,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,450,3,10,,,,3,,,,,,5,4,1,1,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,5,3,1,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,451,6,22,,,,6,,,,,,20,10,10,10,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,20,0,10,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,452,3,2,,,,1,,,,,,1,1,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,1,1,0,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,453,10,2,,,,2,,,,,,2,1,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,0,1,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,454,6,4,,,,3,,,,,,4,2,2,2,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,4,0,2,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,455,8,14,,,,8,,,,,,14,7,7,7,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,14,0,7,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,456,4,22,,,,4,,,,,,9,6,3,3,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,9,3,3,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,457,7,18,,,,6,,,,,,13,7,6,6,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,13,1,6,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,458,10,18,,,,8,,,,,,14,8,6,6,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,14,2,6,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,459,6,2,,,,2,,,,,,2,1,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,0,1,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,460,2,12,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,461,8,14,,,,6,,,,,,9,6,3,3,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,9,3,3,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,462,2,22,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,463,9,22,,,,9,,,,,,20,10,10,10,,,,,,,,,,,,,,36,,1,,,1,,,,,,,,,,,,,,,,20,0,10,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,464,5,6,,,,4,,,,,,4,3,1,1,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,465,6,6,,,,5,,,,,,5,3,2,2,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,5,1,2,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,466,5,14,,,,5,,,,,,11,6,5,5,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,11,1,5,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,467,9,4,,,,3,,,,,,4,2,2,2,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,4,0,2,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,468,3,16,,,,3,,,,,,9,6,3,3,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,9,3,3,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,469,10,2,,,,2,,,,,,2,1,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,0,1,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,470,3,6,,,,2,,,,,,3,2,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,3,1,1,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,471,2,4,,,,2,,,,,,3,2,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,3,1,1,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,472,10,14,,,,7,,,,,,14,7,7,7,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,14,0,7,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,473,5,10,,,,4,,,,,,5,3,2,2,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,5,1,2,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,474,10,24,,,,10,,,,,,24,12,12,12,,,,,,,,,,,,,,45,,1,,,1,,,,,,,,,,,,,,,,24,0,12,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,475,6,4,,,,2,,,,,,2,1,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,0,1,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,476,4,4,,,,2,,,,,,3,2,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,3,1,1,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,477,5,22,,,,5,,,,,,14,7,7,7,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,14,0,7,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,478,4,12,,,,4,,,,,,9,5,4,4,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,9,1,4,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,479,2,10,,,,2,,,,,,3,2,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,3,1,1,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,480,7,22,,,,7,,,,,,18,10,8,8,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,18,2,8,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,481,7,8,,,,4,,,,,,5,3,2,2,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,5,1,2,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,482,10,8,,,,5,,,,,,6,3,3,3,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,6,0,3,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,483,5,22,,,,5,,,,,,16,9,7,7,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,16,2,7,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,484,4,22,,,,4,,,,,,13,8,5,5,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,13,3,5,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,485,6,8,,,,5,,,,,,7,4,3,3,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,7,1,3,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,486,10,20,,,,8,,,,,,20,10,10,10,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,20,0,10,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,487,9,2,,,,2,,,,,,2,1,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,0,1,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,488,10,2,,,,2,,,,,,2,1,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,0,1,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,489,3,12,,,,3,,,,,,5,3,2,2,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,5,1,2,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,490,9,12,,,,6,,,,,,9,5,4,4,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,9,1,4,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,491,5,2,,,,2,,,,,,2,1,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,0,1,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,492,5,6,,,,3,,,,,,4,2,2,2,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,4,0,2,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,493,2,16,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,494,9,10,,,,7,,,,,,9,5,4,4,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,9,1,4,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,495,8,2,,,,2,,,,,,2,1,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,0,1,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,496,4,6,,,,2,,,,,,2,1,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,0,1,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,497,9,12,,,,6,,,,,,11,6,5,5,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,11,1,5,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,498,8,14,,,,7,,,,,,14,7,7,7,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,14,0,7,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,499,3,12,,,,3,,,,,,6,4,2,2,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,6,2,2,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,500,8,10,,,,5,,,,,,8,5,3,3,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,8,2,3,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,501,9,18,,,,7,,,,,,15,9,6,6,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,15,3,6,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,502,2,22,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,503,7,20,,,,6,,,,,,15,9,6,6,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,15,3,6,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,504,10,16,,,,8,,,,,,14,8,6,6,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,14,2,6,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,505,10,4,,,,4,,,,,,4,2,2,2,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,4,0,2,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,506,7,12,,,,5,,,,,,11,6,5,5,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,11,1,5,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,507,7,4,,,,3,,,,,,4,2,2,2,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,4,0,2,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,508,6,4,,,,3,,,,,,4,2,2,2,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,4,0,2,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,509,6,20,,,,6,,,,,,15,9,6,6,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,15,3,6,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,510,9,2,,,,2,,,,,,2,1,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,0,1,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,511,8,4,,,,3,,,,,,4,2,2,2,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,4,0,2,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,512,10,2,,,,2,,,,,,2,1,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,0,1,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,513,9,8,,,,5,,,,,,7,4,3,3,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,7,1,3,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,514,10,20,,,,8,,,,,,20,10,10,10,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,20,0,10,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,515,7,18,,,,6,,,,,,13,7,6,6,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,13,1,6,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,516,9,22,,,,7,,,,,,20,10,10,10,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,20,0,10,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,517,9,24,,,,9,,,,,,22,11,11,11,,,,,,,,,,,,,,36,,1,,,1,,,,,,,,,,,,,,,,22,0,11,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,518,5,8,,,,5,,,,,,7,4,3,3,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,7,1,3,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,519,5,2,,,,2,,,,,,2,1,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,0,1,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,520,6,14,,,,6,,,,,,12,6,6,6,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,12,0,6,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,521,2,16,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,522,7,22,,,,7,,,,,,16,8,8,8,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,16,0,8,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,523,3,20,,,,3,,,,,,9,6,3,3,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,9,3,3,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,524,7,2,,,,2,,,,,,2,1,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,0,1,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,525,5,24,,,,5,,,,,,11,6,5,5,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,11,1,5,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,526,6,22,,,,6,,,,,,13,7,6,6,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,13,1,6,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,527,9,20,,,,7,,,,,,18,10,8,8,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,18,2,8,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,528,4,12,,,,4,,,,,,7,4,3,3,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,7,1,3,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,529,2,10,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,530,5,14,,,,4,,,,,,6,4,2,2,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,6,2,2,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,531,3,10,,,,3,,,,,,5,3,2,2,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,5,1,2,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,532,6,6,,,,4,,,,,,6,3,3,3,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,6,0,3,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,533,3,16,,,,3,,,,,,8,5,3,3,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,8,2,3,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,534,8,10,,,,5,,,,,,6,4,2,2,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,6,2,2,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,535,6,10,,,,5,,,,,,7,4,3,3,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,7,1,3,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,536,2,6,,,,2,,,,,,2,1,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,0,1,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,537,7,2,,,,2,,,,,,2,1,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,0,1,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,538,8,8,,,,5,,,,,,6,3,3,3,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,6,0,3,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,539,8,20,,,,7,,,,,,13,7,6,6,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,13,1,6,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,540,6,8,,,,5,,,,,,7,4,3,3,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,7,1,3,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,541,5,14,,,,5,,,,,,13,7,6,6,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,13,1,6,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,542,4,18,,,,4,,,,,,6,3,3,3,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,6,0,3,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,543,6,10,,,,6,,,,,,9,5,4,4,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,9,1,4,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,544,4,12,,,,4,,,,,,9,5,4,4,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,9,1,4,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,545,3,2,,,,2,,,,,,2,1,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,0,1,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,546,4,2,,,,1,,,,,,1,1,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,1,1,0,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,547,5,4,,,,3,,,,,,4,2,2,2,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,4,0,2,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,548,6,16,,,,6,,,,,,14,7,7,7,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,14,0,7,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,549,8,22,,,,8,,,,,,20,11,9,9,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,20,2,9,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,550,4,2,,,,2,,,,,,2,1,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,0,1,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,551,7,22,,,,7,,,,,,17,9,8,8,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,17,1,8,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,552,9,18,,,,8,,,,,,16,8,8,8,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,16,0,8,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,553,7,8,,,,6,,,,,,8,4,4,4,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,8,0,4,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,554,9,10,,,,5,,,,,,9,5,4,4,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,9,1,4,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,555,5,20,,,,5,,,,,,12,6,6,6,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,12,0,6,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,556,2,14,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,557,5,8,,,,4,,,,,,8,4,4,4,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,8,0,4,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,558,4,20,,,,4,,,,,,9,6,3,3,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,9,3,3,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,559,7,4,,,,3,,,,,,4,2,2,2,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,4,0,2,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,560,9,18,,,,9,,,,,,16,8,8,8,,,,,,,,,,,,,,36,,1,,,1,,,,,,,,,,,,,,,,16,0,8,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,561,10,16,,,,9,,,,,,14,7,7,7,,,,,,,,,,,,,,36,,1,,,1,,,,,,,,,,,,,,,,14,0,7,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,562,10,16,,,,7,,,,,,14,7,7,7,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,14,0,7,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,563,2,12,,,,2,,,,,,3,2,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,3,1,1,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,564,9,10,,,,8,,,,,,9,5,4,4,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,9,1,4,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,565,3,8,,,,3,,,,,,7,4,3,3,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,7,1,3,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,566,5,20,,,,5,,,,,,14,8,6,6,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,14,2,6,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,567,4,6,,,,3,,,,,,3,3,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,3,3,0,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,568,10,10,,,,5,,,,,,9,5,4,4,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,9,1,4,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,569,6,20,,,,6,,,,,,15,8,7,7,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,15,1,7,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,570,7,16,,,,7,,,,,,13,7,6,6,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,13,1,6,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,571,2,10,,,,2,,,,,,3,2,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,3,1,1,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,572,2,16,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,573,10,10,,,,7,,,,,,9,5,4,4,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,9,1,4,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,574,3,20,,,,3,,,,,,8,5,3,3,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,8,2,3,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,575,7,12,,,,6,,,,,,9,5,4,4,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,9,1,4,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,576,5,10,,,,5,,,,,,8,4,4,4,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,8,0,4,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,577,6,24,,,,6,,,,,,16,8,8,8,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,16,0,8,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,578,8,14,,,,6,,,,,,12,6,6,6,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,12,0,6,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,579,10,8,,,,7,,,,,,8,4,4,4,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,8,0,4,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,580,4,14,,,,4,,,,,,9,5,4,4,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,9,1,4,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,581,9,2,,,,2,,,,,,2,1,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,0,1,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,582,7,20,,,,7,,,,,,14,7,7,7,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,14,0,7,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,583,5,12,,,,5,,,,,,9,5,4,4,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,9,1,4,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,584,5,2,,,,2,,,,,,2,1,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,0,1,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,585,5,18,,,,4,,,,,,10,6,4,4,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,10,2,4,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,586,4,12,,,,4,,,,,,8,4,4,4,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,8,0,4,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,587,8,2,,,,2,,,,,,2,1,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,0,1,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,588,10,2,,,,2,,,,,,2,1,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,0,1,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,589,3,12,,,,3,,,,,,7,4,3,3,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,7,1,3,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,590,5,4,,,,3,,,,,,4,2,2,2,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,4,0,2,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,591,5,22,,,,5,,,,,,12,7,5,5,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,12,2,5,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,592,9,18,,,,8,,,,,,18,9,9,9,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,18,0,9,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,593,2,16,,,,2,,,,,,3,2,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,3,1,1,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,594,9,4,,,,4,,,,,,4,2,2,2,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,4,0,2,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,595,8,8,,,,7,,,,,,8,4,4,4,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,8,0,4,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,596,5,4,,,,2,,,,,,3,2,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,3,1,1,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,597,8,2,,,,2,,,,,,2,1,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,0,1,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,598,3,4,,,,2,,,,,,3,2,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,3,1,1,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,599,2,2,,,,1,,,,,,1,1,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,1,1,0,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,600,3,12,,,,3,,,,,,7,4,3,3,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,7,1,3,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,601,9,22,,,,9,,,,,,19,10,9,9,,,,,,,,,,,,,,36,,1,,,1,,,,,,,,,,,,,,,,19,1,9,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,602,2,16,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,603,2,6,,,,2,,,,,,3,2,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,3,1,1,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,604,6,18,,,,6,,,,,,13,7,6,6,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,13,1,6,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,605,4,4,,,,2,,,,,,3,2,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,3,1,1,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,606,4,16,,,,4,,,,,,9,5,4,4,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,9,1,4,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,607,5,18,,,,4,,,,,,8,5,3,3,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,8,2,3,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,608,9,2,,,,2,,,,,,2,1,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,0,1,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,609,2,12,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,610,8,6,,,,4,,,,,,5,3,2,2,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,5,1,2,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,611,8,6,,,,6,,,,,,6,3,3,3,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,6,0,3,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,612,9,4,,,,4,,,,,,4,2,2,2,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,4,0,2,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,613,2,2,,,,2,,,,,,2,1,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,0,1,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,614,4,2,,,,1,,,,,,1,1,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,1,1,0,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,615,4,4,,,,3,,,,,,4,2,2,2,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,4,0,2,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,616,8,24,,,,8,,,,,,14,7,7,7,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,14,0,7,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,617,5,6,,,,4,,,,,,6,3,3,3,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,6,0,3,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,618,2,6,,,,2,,,,,,3,2,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,3,1,1,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,619,2,4,,,,2,,,,,,3,2,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,3,1,1,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,620,3,14,,,,3,,,,,,5,3,2,2,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,5,1,2,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,621,2,22,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,622,8,2,,,,2,,,,,,2,1,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,0,1,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,623,5,2,,,,2,,,,,,2,1,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,0,1,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,624,2,8,,,,2,,,,,,3,2,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,3,1,1,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,625,2,16,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,626,9,16,,,,6,,,,,,12,6,6,6,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,12,0,6,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,627,9,18,,,,9,,,,,,16,8,8,8,,,,,,,,,,,,,,36,,1,,,1,,,,,,,,,,,,,,,,16,0,8,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,628,6,4,,,,2,,,,,,3,2,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,3,1,1,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,629,2,16,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,630,3,10,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,631,9,14,,,,7,,,,,,12,6,6,6,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,12,0,6,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,632,3,12,,,,3,,,,,,8,5,3,3,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,8,2,3,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,633,2,6,,,,2,,,,,,2,1,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,0,1,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,634,6,6,,,,5,,,,,,6,3,3,3,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,6,0,3,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,635,6,20,,,,6,,,,,,18,10,8,8,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,18,2,8,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,636,3,2,,,,2,,,,,,2,1,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,0,1,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,637,2,2,,,,2,,,,,,2,1,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,0,1,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,638,7,6,,,,4,,,,,,6,3,3,3,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,6,0,3,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,639,8,6,,,,4,,,,,,6,3,3,3,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,6,0,3,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,640,8,8,,,,6,,,,,,8,4,4,4,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,8,0,4,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,641,10,4,,,,3,,,,,,3,2,1,1,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,3,1,1,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,642,9,14,,,,7,,,,,,12,7,5,5,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,12,2,5,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,643,7,14,,,,7,,,,,,10,6,4,4,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,10,2,4,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,644,9,6,,,,4,,,,,,5,3,2,2,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,5,1,2,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,645,7,10,,,,4,,,,,,8,4,4,4,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,8,0,4,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,646,3,2,,,,2,,,,,,2,1,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,0,1,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,647,10,2,,,,2,,,,,,2,1,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,0,1,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,648,7,4,,,,3,,,,,,4,2,2,2,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,4,0,2,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,649,10,6,,,,4,,,,,,6,3,3,3,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,6,0,3,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,650,8,20,,,,8,,,,,,16,8,8,8,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,16,0,8,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,651,6,16,,,,5,,,,,,12,7,5,5,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,12,2,5,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,652,8,6,,,,4,,,,,,4,2,2,2,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,4,0,2,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,653,5,18,,,,5,,,,,,12,7,5,5,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,12,2,5,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,654,5,18,,,,5,,,,,,12,7,5,5,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,12,2,5,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,655,5,16,,,,5,,,,,,13,7,6,6,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,13,1,6,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,656,8,6,,,,4,,,,,,5,3,2,2,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,5,1,2,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,657,8,2,,,,2,,,,,,2,1,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,0,1,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,658,6,12,,,,6,,,,,,10,6,4,4,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,10,2,4,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,659,10,12,,,,6,,,,,,9,5,4,4,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,9,1,4,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,660,10,4,,,,2,,,,,,2,1,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,0,1,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,661,2,22,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,662,7,16,,,,6,,,,,,15,8,7,7,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,15,1,7,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,663,5,10,,,,3,,,,,,7,4,3,3,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,7,1,3,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,664,3,18,,,,3,,,,,,8,5,3,3,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,8,2,3,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,665,10,16,,,,8,,,,,,13,7,6,6,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,13,1,6,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,666,7,10,,,,6,,,,,,9,5,4,4,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,9,1,4,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,667,2,18,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,668,10,22,,,,9,,,,,,19,10,9,9,,,,,,,,,,,,,,36,,1,,,1,,,,,,,,,,,,,,,,19,1,9,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,669,10,22,,,,10,,,,,,19,10,9,9,,,,,,,,,,,,,,45,,1,,,1,,,,,,,,,,,,,,,,19,1,9,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,670,4,6,,,,4,,,,,,4,3,1,1,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,671,10,4,,,,3,,,,,,3,2,1,1,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,3,1,1,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,672,6,4,,,,4,,,,,,4,2,2,2,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,4,0,2,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,673,5,22,,,,5,,,,,,16,8,8,8,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,16,0,8,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,674,3,20,,,,3,,,,,,6,3,3,3,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,6,0,3,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,675,10,2,,,,2,,,,,,2,1,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,0,1,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,676,7,4,,,,3,,,,,,3,2,1,1,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,3,1,1,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,677,8,2,,,,2,,,,,,2,1,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,0,1,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,678,5,8,,,,4,,,,,,7,4,3,3,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,7,1,3,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,679,8,24,,,,8,,,,,,20,11,9,9,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,20,2,9,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,680,3,6,,,,3,,,,,,4,2,2,2,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,4,0,2,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,681,9,6,,,,4,,,,,,4,2,2,2,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,4,0,2,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,682,8,10,,,,6,,,,,,8,4,4,4,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,8,0,4,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,683,9,22,,,,8,,,,,,19,10,9,9,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,19,1,9,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,684,2,2,,,,2,,,,,,2,1,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,0,1,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,685,6,12,,,,6,,,,,,10,5,5,5,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,10,0,5,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,686,5,4,,,,3,,,,,,4,2,2,2,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,4,0,2,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,687,4,8,,,,3,,,,,,5,3,2,2,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,5,1,2,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,688,6,24,,,,5,,,,,,19,11,8,8,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,19,3,8,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,689,7,14,,,,6,,,,,,12,6,6,6,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,12,0,6,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,690,10,4,,,,3,,,,,,4,2,2,2,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,4,0,2,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,691,3,24,,,,3,,,,,,6,4,2,2,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,6,2,2,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,692,4,10,,,,4,,,,,,6,4,2,2,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,6,2,2,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,693,5,8,,,,4,,,,,,7,4,3,3,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,7,1,3,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,694,9,4,,,,3,,,,,,4,2,2,2,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,4,0,2,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,695,7,24,,,,7,,,,,,18,10,8,8,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,18,2,8,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,696,4,22,,,,4,,,,,,12,7,5,5,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,12,2,5,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,697,9,2,,,,2,,,,,,2,1,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,0,1,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,698,4,2,,,,1,,,,,,1,1,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,1,1,0,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,699,3,4,,,,2,,,,,,3,2,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,3,1,1,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,700,3,18,,,,3,,,,,,8,5,3,3,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,8,2,3,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,701,5,16,,,,5,,,,,,10,5,5,5,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,10,0,5,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,702,9,14,,,,7,,,,,,14,7,7,7,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,14,0,7,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,703,10,12,,,,8,,,,,,11,6,5,5,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,11,1,5,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,704,5,4,,,,2,,,,,,3,2,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,3,1,1,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,705,8,18,,,,7,,,,,,14,8,6,6,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,14,2,6,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,706,6,2,,,,2,,,,,,2,1,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,0,1,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,707,7,10,,,,6,,,,,,9,5,4,4,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,9,1,4,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,708,3,2,,,,2,,,,,,2,1,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,0,1,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,709,10,20,,,,9,,,,,,18,9,9,9,,,,,,,,,,,,,,36,,1,,,1,,,,,,,,,,,,,,,,18,0,9,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,710,2,24,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,711,8,20,,,,8,,,,,,17,9,8,8,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,17,1,8,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,712,8,6,,,,4,,,,,,5,3,2,2,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,5,1,2,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,713,5,16,,,,5,,,,,,10,7,3,3,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,10,4,3,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,714,2,4,,,,2,,,,,,2,2,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,2,0,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,715,2,18,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,716,10,24,,,,10,,,,,,24,12,12,12,,,,,,,,,,,,,,45,,1,,,1,,,,,,,,,,,,,,,,24,0,12,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,717,6,18,,,,6,,,,,,13,7,6,6,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,13,1,6,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,718,9,6,,,,4,,,,,,6,3,3,3,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,6,0,3,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,719,8,20,,,,8,,,,,,17,9,8,8,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,17,1,8,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,720,7,2,,,,2,,,,,,2,1,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,0,1,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,721,6,2,,,,1,,,,,,1,1,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,1,1,0,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,722,4,18,,,,4,,,,,,13,8,5,5,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,13,3,5,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,723,4,16,,,,4,,,,,,9,6,3,3,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,9,3,3,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,724,6,6,,,,4,,,,,,5,3,2,2,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,5,1,2,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,725,2,14,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,726,4,22,,,,4,,,,,,13,8,5,5,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,13,3,5,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,727,4,2,,,,2,,,,,,2,1,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,0,1,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,728,9,14,,,,6,,,,,,10,6,4,4,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,10,2,4,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,729,2,6,,,,2,,,,,,3,2,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,3,1,1,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,730,5,8,,,,4,,,,,,5,3,2,2,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,5,1,2,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,731,7,6,,,,5,,,,,,5,3,2,2,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,5,1,2,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,732,5,4,,,,3,,,,,,4,2,2,2,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,4,0,2,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,733,3,6,,,,3,,,,,,4,3,1,1,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,734,5,2,,,,1,,,,,,1,1,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,1,1,0,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,735,3,20,,,,3,,,,,,8,5,3,3,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,8,2,3,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,736,8,16,,,,6,,,,,,15,8,7,7,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,15,1,7,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,737,4,8,,,,3,,,,,,5,3,2,2,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,5,1,2,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,738,3,22,,,,3,,,,,,8,5,3,3,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,8,2,3,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,739,8,10,,,,7,,,,,,9,5,4,4,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,9,1,4,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,740,6,6,,,,4,,,,,,5,3,2,2,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,5,1,2,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,741,8,16,,,,6,,,,,,14,8,6,6,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,14,2,6,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,742,4,8,,,,4,,,,,,7,4,3,3,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,7,1,3,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,743,9,22,,,,9,,,,,,17,9,8,8,,,,,,,,,,,,,,36,,1,,,1,,,,,,,,,,,,,,,,17,1,8,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,744,10,16,,,,8,,,,,,16,8,8,8,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,16,0,8,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,745,2,2,,,,1,,,,,,1,1,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,1,1,0,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,746,6,22,,,,6,,,,,,16,9,7,7,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,16,2,7,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,747,3,10,,,,3,,,,,,5,3,2,2,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,5,1,2,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,748,7,16,,,,6,,,,,,15,8,7,7,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,15,1,7,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,749,10,8,,,,7,,,,,,8,4,4,4,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,8,0,4,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,750,6,8,,,,3,,,,,,5,3,2,2,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,5,1,2,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,751,9,12,,,,7,,,,,,11,6,5,5,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,11,1,5,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,752,10,4,,,,4,,,,,,4,2,2,2,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,4,0,2,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,753,2,16,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,754,9,2,,,,2,,,,,,2,1,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,0,1,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,755,5,22,,,,5,,,,,,11,6,5,5,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,11,1,5,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,756,2,4,,,,2,,,,,,3,2,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,3,1,1,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,757,9,6,,,,4,,,,,,6,3,3,3,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,6,0,3,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,758,10,8,,,,4,,,,,,6,3,3,3,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,6,0,3,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,759,6,8,,,,5,,,,,,8,4,4,4,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,8,0,4,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,760,9,24,,,,9,,,,,,22,12,10,10,,,,,,,,,,,,,,36,,1,,,1,,,,,,,,,,,,,,,,22,2,10,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,761,7,22,,,,7,,,,,,18,10,8,8,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,18,2,8,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,762,4,24,,,,4,,,,,,11,6,5,5,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,11,1,5,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,763,10,14,,,,7,,,,,,12,6,6,6,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,12,0,6,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,764,3,2,,,,2,,,,,,2,1,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,0,1,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,765,5,6,,,,3,,,,,,4,2,2,2,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,4,0,2,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,766,7,2,,,,1,,,,,,1,1,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,1,1,0,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,767,2,22,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,768,8,14,,,,7,,,,,,14,7,7,7,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,14,0,7,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,769,8,2,,,,2,,,,,,2,1,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,0,1,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,770,9,12,,,,7,,,,,,10,6,4,4,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,10,2,4,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,771,2,12,,,,2,,,,,,3,2,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,3,1,1,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,772,10,8,,,,6,,,,,,8,4,4,4,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,8,0,4,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,773,10,8,,,,6,,,,,,7,4,3,3,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,7,1,3,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,774,9,10,,,,7,,,,,,8,4,4,4,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,8,0,4,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,775,7,6,,,,5,,,,,,5,3,2,2,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,5,1,2,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,776,4,14,,,,4,,,,,,7,4,3,3,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,7,1,3,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,777,8,20,,,,7,,,,,,17,9,8,8,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,17,1,8,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,778,8,8,,,,5,,,,,,8,4,4,4,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,8,0,4,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,779,9,24,,,,9,,,,,,23,12,11,11,,,,,,,,,,,,,,36,,1,,,1,,,,,,,,,,,,,,,,23,1,11,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,780,2,20,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,781,2,14,,,,2,,,,,,3,2,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,3,1,1,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,782,3,14,,,,3,,,,,,7,4,3,3,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,7,1,3,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,783,4,18,,,,4,,,,,,8,4,4,4,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,8,0,4,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,784,10,4,,,,4,,,,,,4,2,2,2,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,4,0,2,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,785,2,18,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,786,10,20,,,,9,,,,,,16,8,8,8,,,,,,,,,,,,,,36,,1,,,1,,,,,,,,,,,,,,,,16,0,8,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,787,9,14,,,,6,,,,,,13,7,6,6,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,13,1,6,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,788,9,10,,,,7,,,,,,8,5,3,3,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,8,2,3,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,789,9,22,,,,7,,,,,,18,9,9,9,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,18,0,9,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,790,9,22,,,,8,,,,,,19,10,9,9,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,19,1,9,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,791,9,18,,,,9,,,,,,18,9,9,9,,,,,,,,,,,,,,36,,1,,,1,,,,,,,,,,,,,,,,18,0,9,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,792,8,6,,,,4,,,,,,6,3,3,3,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,6,0,3,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,793,4,20,,,,4,,,,,,10,6,4,4,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,10,2,4,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,794,3,10,,,,3,,,,,,6,4,2,2,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,6,2,2,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,795,9,2,,,,2,,,,,,2,1,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,0,1,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,796,9,10,,,,5,,,,,,10,5,5,5,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,10,0,5,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,797,4,16,,,,4,,,,,,9,6,3,3,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,9,3,3,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,798,6,18,,,,6,,,,,,15,8,7,7,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,15,1,7,1,,,,,,,,,,,,,,,,,
2,symmetric_closure,799,8,8,,,,5,,,,,,8,4,4,4,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,8,0,4,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,0,8,30,,,,5,,,,,,14,14,0,0,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,14,2,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,1,5,24,,,,5,,,,,,10,9,1,1,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,10,2,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,2,7,36,,,,5,,,,,,17,15,2,2,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,17,2,2,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,3,6,36,,,,6,,,,,,13,9,4,4,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,13,1,4,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,4,6,42,,,,6,,,,,,15,13,2,2,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,15,5,2,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,5,3,6,,,,1,,,,,,3,3,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,3,1,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,6,5,2,,,,0,,,,,,1,1,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,1,0,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,7,9,14,,,,3,,,,,,6,6,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,6,0,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,8,6,14,,,,2,,,,,,6,6,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,6,0,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,9,5,18,,,,4,,,,,,7,6,1,1,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,7,2,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,10,10,2,,,,0,,,,,,1,1,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,1,0,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,11,9,42,,,,6,,,,,,19,15,4,4,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,19,4,4,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,12,4,10,,,,3,,,,,,5,3,2,2,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,5,0,2,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,13,6,26,,,,4,,,,,,11,10,1,1,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,11,2,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,14,2,14,,,,2,,,,,,3,3,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,3,2,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,15,8,8,,,,1,,,,,,4,4,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,4,0,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,16,3,20,,,,3,,,,,,7,5,2,2,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,7,2,2,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,17,5,16,,,,3,,,,,,7,6,1,1,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,7,1,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,18,9,4,,,,1,,,,,,2,2,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,2,1,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,19,9,4,,,,0,,,,,,2,2,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,2,0,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,20,10,22,,,,7,,,,,,10,10,0,0,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,10,1,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,21,8,12,,,,1,,,,,,6,6,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,6,1,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,22,6,44,,,,6,,,,,,17,13,4,4,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,17,1,4,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,23,5,40,,,,5,,,,,,11,9,2,2,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,11,2,2,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,24,3,34,,,,3,,,,,,8,6,2,2,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,8,3,2,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,25,10,30,,,,6,,,,,,15,13,2,2,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,15,0,2,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,26,10,2,,,,1,,,,,,1,1,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,1,1,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,27,6,44,,,,5,,,,,,16,13,3,3,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,16,2,3,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,28,3,22,,,,3,,,,,,7,4,3,3,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,7,1,3,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,29,10,6,,,,0,,,,,,3,3,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,3,0,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,30,4,40,,,,4,,,,,,12,9,3,3,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,12,3,3,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,31,6,36,,,,6,,,,,,16,15,1,1,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,16,3,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,32,4,28,,,,4,,,,,,9,6,3,3,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,9,1,3,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,33,6,4,,,,1,,,,,,2,2,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,2,1,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,34,9,38,,,,7,,,,,,16,16,0,0,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,16,3,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,35,7,16,,,,5,,,,,,8,7,1,1,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,8,0,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,36,5,46,,,,5,,,,,,15,13,2,2,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,15,4,2,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,37,3,14,,,,3,,,,,,6,4,2,2,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,6,1,2,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,38,3,10,,,,3,,,,,,4,3,1,1,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,4,1,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,39,7,18,,,,5,,,,,,9,8,1,1,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,9,0,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,40,8,14,,,,2,,,,,,7,7,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,7,0,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,41,9,26,,,,6,,,,,,13,12,1,1,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,13,1,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,42,2,18,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,43,5,30,,,,4,,,,,,12,11,1,1,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,12,4,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,44,7,20,,,,3,,,,,,7,7,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,7,2,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,45,7,14,,,,1,,,,,,7,7,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,7,1,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,46,4,10,,,,3,,,,,,4,3,1,1,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,4,0,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,47,6,32,,,,5,,,,,,14,13,1,1,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,14,3,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,48,3,2,,,,0,,,,,,1,1,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,1,0,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,49,5,16,,,,3,,,,,,6,6,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,6,0,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,50,7,20,,,,3,,,,,,8,7,1,1,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,8,2,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,51,8,18,,,,3,,,,,,9,9,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,9,0,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,52,2,40,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,53,7,6,,,,1,,,,,,3,3,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,3,0,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,54,7,20,,,,6,,,,,,9,8,1,1,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,9,1,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,55,4,24,,,,3,,,,,,7,6,1,1,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,7,2,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,56,7,34,,,,6,,,,,,13,11,2,2,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,13,2,2,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,57,6,26,,,,6,,,,,,11,8,3,3,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,11,0,3,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,58,9,32,,,,7,,,,,,14,12,2,2,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,14,1,2,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,59,5,48,,,,5,,,,,,16,13,3,3,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,16,4,3,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,60,10,48,,,,9,,,,,,22,19,3,3,,,,,,,,,,,,,,36,,1,,,1,,,,,,,,,,,,,,,,22,4,3,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,61,8,14,,,,3,,,,,,7,6,1,1,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,7,0,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,62,8,46,,,,8,,,,,,20,19,1,1,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,20,5,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,63,8,4,,,,1,,,,,,2,2,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,2,1,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,64,9,28,,,,5,,,,,,12,11,1,1,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,12,0,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,65,2,22,,,,2,,,,,,3,2,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,3,1,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,66,2,36,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,67,2,24,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,68,10,34,,,,9,,,,,,16,16,0,0,,,,,,,,,,,,,,36,,1,,,1,,,,,,,,,,,,,,,,16,1,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,69,10,24,,,,7,,,,,,11,10,1,1,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,11,1,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,70,6,30,,,,6,,,,,,12,10,2,2,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,12,2,2,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,71,4,42,,,,4,,,,,,12,7,5,5,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,12,1,5,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,72,2,24,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,73,2,40,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,74,3,6,,,,1,,,,,,3,3,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,3,1,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,75,4,28,,,,4,,,,,,10,7,3,3,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,10,2,3,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,76,7,12,,,,3,,,,,,6,6,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,6,3,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,77,2,48,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,78,5,22,,,,4,,,,,,8,8,0,0,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,8,3,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,79,9,8,,,,1,,,,,,3,3,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,3,0,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,80,4,10,,,,2,,,,,,4,4,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,81,7,42,,,,7,,,,,,18,15,3,3,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,18,4,3,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,82,7,8,,,,1,,,,,,4,4,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,4,0,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,83,10,24,,,,7,,,,,,12,12,0,0,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,12,2,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,84,7,24,,,,5,,,,,,11,10,1,1,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,11,1,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,85,7,44,,,,7,,,,,,19,16,3,3,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,19,2,3,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,86,6,34,,,,5,,,,,,11,11,0,0,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,11,3,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,87,3,20,,,,3,,,,,,6,4,2,2,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,6,2,2,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,88,4,42,,,,4,,,,,,11,8,3,3,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,11,3,3,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,89,6,14,,,,2,,,,,,7,6,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,7,1,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,90,10,44,,,,7,,,,,,19,19,0,0,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,19,4,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,91,2,14,,,,2,,,,,,3,3,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,3,2,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,92,6,42,,,,6,,,,,,19,13,6,6,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,19,2,6,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,93,10,6,,,,0,,,,,,3,3,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,3,0,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,94,6,34,,,,5,,,,,,14,12,2,2,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,14,2,2,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,95,6,20,,,,4,,,,,,7,7,0,0,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,7,2,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,96,9,24,,,,5,,,,,,10,10,0,0,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,10,3,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,97,8,36,,,,7,,,,,,18,15,3,3,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,18,0,3,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,98,5,48,,,,5,,,,,,16,11,5,5,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,16,2,5,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,99,9,22,,,,3,,,,,,11,10,1,1,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,11,1,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,100,6,42,,,,6,,,,,,16,13,3,3,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,16,3,3,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,101,7,24,,,,6,,,,,,10,9,1,1,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,10,1,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,102,4,34,,,,4,,,,,,12,9,3,3,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,12,4,3,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,103,7,30,,,,7,,,,,,14,13,1,1,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,14,3,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,104,3,2,,,,0,,,,,,1,1,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,1,0,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,105,6,26,,,,5,,,,,,13,10,3,3,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,13,1,3,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,106,5,44,,,,5,,,,,,17,12,5,5,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,17,4,5,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,107,8,38,,,,7,,,,,,12,12,0,0,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,12,2,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,108,5,12,,,,2,,,,,,5,5,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,5,2,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,109,2,8,,,,2,,,,,,2,1,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,0,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,110,5,40,,,,5,,,,,,16,12,4,4,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,16,3,4,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,111,3,24,,,,3,,,,,,6,5,1,1,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,6,3,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,112,2,42,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,113,10,24,,,,5,,,,,,11,10,1,1,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,11,1,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,114,8,10,,,,0,,,,,,4,4,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,4,0,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,115,3,30,,,,3,,,,,,9,6,3,3,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,9,3,3,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,116,7,12,,,,2,,,,,,6,6,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,6,1,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,117,6,42,,,,6,,,,,,16,13,3,3,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,16,2,3,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,118,7,14,,,,4,,,,,,7,7,0,0,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,7,4,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,119,8,46,,,,8,,,,,,20,17,3,3,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,20,2,3,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,120,6,18,,,,5,,,,,,8,6,2,2,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,8,0,2,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,121,6,28,,,,4,,,,,,11,10,1,1,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,11,1,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,122,4,28,,,,4,,,,,,10,7,3,3,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,10,1,3,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,123,7,24,,,,7,,,,,,11,10,1,1,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,11,1,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,124,10,12,,,,3,,,,,,5,4,1,1,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,5,1,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,125,3,30,,,,3,,,,,,8,5,3,3,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,8,2,3,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,126,6,2,,,,0,,,,,,1,1,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,1,0,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,127,6,24,,,,5,,,,,,11,9,2,2,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,11,0,2,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,128,10,18,,,,1,,,,,,8,8,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,8,0,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,129,5,28,,,,4,,,,,,12,11,1,1,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,12,4,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,130,8,26,,,,6,,,,,,12,11,1,1,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,12,1,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,131,2,40,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,132,2,48,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,133,7,14,,,,3,,,,,,6,6,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,6,3,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,134,4,4,,,,1,,,,,,2,2,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,2,0,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,135,10,8,,,,1,,,,,,4,4,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,4,1,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,136,3,20,,,,3,,,,,,6,5,1,1,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,6,2,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,137,7,26,,,,7,,,,,,11,9,2,2,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,11,2,2,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,138,2,38,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,139,4,20,,,,3,,,,,,8,6,2,2,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,8,1,2,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,140,5,2,,,,0,,,,,,1,1,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,1,0,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,141,6,18,,,,4,,,,,,8,8,0,0,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,8,1,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,142,9,24,,,,5,,,,,,12,10,2,2,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,12,0,2,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,143,5,42,,,,5,,,,,,13,10,3,3,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,13,3,3,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,144,9,30,,,,7,,,,,,14,13,1,1,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,14,2,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,145,5,46,,,,5,,,,,,15,11,4,4,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,15,3,4,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,146,7,18,,,,4,,,,,,9,9,0,0,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,9,1,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,147,5,8,,,,1,,,,,,4,4,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,4,1,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,148,6,44,,,,5,,,,,,14,12,2,2,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,14,2,2,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,149,5,2,,,,0,,,,,,1,1,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,1,0,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,150,5,10,,,,2,,,,,,5,5,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,5,2,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,151,5,38,,,,4,,,,,,12,11,1,1,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,12,2,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,152,7,18,,,,3,,,,,,8,8,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,8,2,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,153,6,26,,,,6,,,,,,10,9,1,1,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,10,1,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,154,6,36,,,,5,,,,,,15,14,1,1,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,15,2,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,155,7,46,,,,6,,,,,,20,16,4,4,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,20,3,4,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,156,2,36,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,157,4,34,,,,4,,,,,,12,9,3,3,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,12,3,3,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,158,3,38,,,,3,,,,,,9,6,3,3,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,9,3,3,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,159,5,40,,,,5,,,,,,13,12,1,1,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,13,3,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,160,6,26,,,,5,,,,,,11,11,0,0,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,11,1,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,161,4,6,,,,1,,,,,,2,2,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,2,1,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,162,3,42,,,,3,,,,,,8,6,2,2,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,8,3,2,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,163,8,48,,,,7,,,,,,23,20,3,3,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,23,4,3,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,164,4,2,,,,0,,,,,,1,1,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,1,0,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,165,5,38,,,,5,,,,,,12,11,1,1,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,12,3,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,166,5,28,,,,5,,,,,,9,7,2,2,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,9,2,2,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,167,10,48,,,,9,,,,,,20,20,0,0,,,,,,,,,,,,,,36,,1,,,1,,,,,,,,,,,,,,,,20,1,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,168,6,26,,,,6,,,,,,10,9,1,1,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,10,2,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,169,4,12,,,,2,,,,,,6,6,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,6,2,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,170,5,46,,,,5,,,,,,15,11,4,4,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,15,2,4,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,171,8,38,,,,8,,,,,,17,14,3,3,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,17,2,3,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,172,3,18,,,,3,,,,,,5,3,2,2,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,5,1,2,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,173,8,8,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,0,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,174,5,12,,,,4,,,,,,6,5,1,1,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,6,2,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,175,3,20,,,,3,,,,,,5,4,1,1,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,5,2,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,176,2,8,,,,2,,,,,,3,3,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,3,2,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,177,5,20,,,,3,,,,,,7,6,1,1,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,7,1,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,178,10,14,,,,2,,,,,,7,7,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,7,0,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,179,6,36,,,,5,,,,,,15,13,2,2,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,15,4,2,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,180,4,16,,,,3,,,,,,8,7,1,1,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,8,3,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,181,3,26,,,,3,,,,,,6,4,2,2,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,6,1,2,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,182,8,10,,,,2,,,,,,5,5,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,5,0,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,183,3,14,,,,3,,,,,,5,4,1,1,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,5,3,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,184,10,36,,,,8,,,,,,17,15,2,2,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,17,1,2,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,185,4,34,,,,4,,,,,,10,7,3,3,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,10,3,3,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,186,8,8,,,,1,,,,,,4,4,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,4,0,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,187,10,36,,,,7,,,,,,16,15,1,1,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,16,2,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,188,8,46,,,,8,,,,,,20,17,3,3,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,20,3,3,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,189,3,32,,,,3,,,,,,6,4,2,2,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,6,1,2,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,190,5,8,,,,1,,,,,,4,4,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,4,1,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,191,9,10,,,,1,,,,,,5,5,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,5,0,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,192,3,48,,,,3,,,,,,9,6,3,3,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,9,3,3,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,193,10,40,,,,9,,,,,,18,17,1,1,,,,,,,,,,,,,,36,,1,,,1,,,,,,,,,,,,,,,,18,3,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,194,7,36,,,,6,,,,,,16,15,1,1,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,16,4,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,195,10,48,,,,8,,,,,,21,19,2,2,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,21,1,2,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,196,10,38,,,,8,,,,,,18,18,0,0,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,18,1,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,197,3,6,,,,2,,,,,,3,3,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,3,2,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,198,8,18,,,,4,,,,,,7,7,0,0,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,7,0,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,199,7,20,,,,5,,,,,,9,8,1,1,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,9,3,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,200,4,30,,,,4,,,,,,10,8,2,2,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,10,3,2,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,201,7,30,,,,4,,,,,,14,10,4,4,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,14,0,4,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,202,6,44,,,,6,,,,,,16,12,4,4,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,16,2,4,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,203,3,16,,,,3,,,,,,7,5,2,2,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,7,3,2,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,204,7,22,,,,6,,,,,,10,9,1,1,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,10,2,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,205,8,34,,,,6,,,,,,14,13,1,1,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,14,1,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,206,4,6,,,,2,,,,,,3,3,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,3,1,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,207,4,24,,,,3,,,,,,8,7,1,1,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,8,3,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,208,2,16,,,,2,,,,,,3,2,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,3,1,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,209,3,38,,,,3,,,,,,7,5,2,2,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,7,2,2,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,210,4,32,,,,4,,,,,,10,7,3,3,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,10,1,3,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,211,8,28,,,,6,,,,,,14,14,0,0,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,14,1,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,212,10,20,,,,6,,,,,,9,9,0,0,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,9,0,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,213,3,28,,,,3,,,,,,6,5,1,1,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,6,2,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,214,10,34,,,,8,,,,,,16,14,2,2,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,16,3,2,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,215,5,24,,,,5,,,,,,10,9,1,1,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,10,1,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,216,4,36,,,,3,,,,,,8,6,2,2,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,8,2,2,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,217,2,28,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,218,6,28,,,,5,,,,,,12,10,2,2,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,12,2,2,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,219,3,36,,,,3,,,,,,9,6,3,3,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,9,3,3,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,220,6,10,,,,3,,,,,,5,4,1,1,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,5,1,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,221,4,18,,,,4,,,,,,8,7,1,1,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,8,3,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,222,6,28,,,,6,,,,,,13,11,2,2,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,13,1,2,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,223,2,14,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,224,9,38,,,,8,,,,,,15,14,1,1,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,15,1,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,225,5,44,,,,4,,,,,,13,11,2,2,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,13,4,2,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,226,4,38,,,,4,,,,,,12,8,4,4,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,12,2,4,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,227,9,42,,,,8,,,,,,19,15,4,4,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,19,1,4,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,228,9,28,,,,5,,,,,,14,13,1,1,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,14,2,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,229,4,8,,,,2,,,,,,4,4,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,1,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,230,3,8,,,,1,,,,,,4,4,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,4,1,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,231,10,44,,,,8,,,,,,21,20,1,1,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,21,3,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,232,8,26,,,,5,,,,,,12,11,1,1,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,12,2,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,233,4,26,,,,4,,,,,,10,7,3,3,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,10,1,3,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,234,9,2,,,,0,,,,,,1,1,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,1,0,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,235,4,28,,,,4,,,,,,10,8,2,2,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,10,3,2,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,236,3,46,,,,3,,,,,,9,6,3,3,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,9,3,3,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,237,7,12,,,,3,,,,,,6,5,1,1,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,6,0,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,238,6,44,,,,6,,,,,,17,15,2,2,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,17,3,2,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,239,10,34,,,,7,,,,,,17,16,1,1,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,17,4,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,240,9,24,,,,6,,,,,,11,10,1,1,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,11,0,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,241,2,48,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,242,3,4,,,,1,,,,,,2,2,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,2,1,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,243,6,30,,,,6,,,,,,12,9,3,3,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,12,0,3,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,244,4,6,,,,2,,,,,,3,2,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,3,0,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,245,10,46,,,,8,,,,,,19,18,1,1,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,19,3,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,246,7,42,,,,6,,,,,,17,17,0,0,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,17,4,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,247,10,2,,,,0,,,,,,1,1,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,1,0,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,248,10,32,,,,7,,,,,,15,15,0,0,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,15,1,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,249,10,18,,,,4,,,,,,9,9,0,0,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,9,1,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,250,9,26,,,,7,,,,,,13,12,1,1,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,13,2,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,251,2,8,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,252,3,2,,,,0,,,,,,1,1,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,1,0,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,253,4,46,,,,4,,,,,,14,10,4,4,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,14,4,4,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,254,10,28,,,,6,,,,,,13,11,2,2,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,13,1,2,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,255,10,6,,,,1,,,,,,3,3,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,3,0,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,256,9,30,,,,6,,,,,,15,14,1,1,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,15,1,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,257,2,42,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,258,9,16,,,,2,,,,,,8,8,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,8,1,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,259,2,2,,,,1,,,,,,1,1,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,1,1,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,260,2,22,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,261,9,38,,,,8,,,,,,16,14,2,2,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,16,3,2,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,262,9,16,,,,3,,,,,,7,7,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,7,1,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,263,10,24,,,,7,,,,,,12,11,1,1,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,12,2,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,264,2,4,,,,1,,,,,,2,2,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,2,1,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,265,6,32,,,,5,,,,,,14,12,2,2,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,14,2,2,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,266,6,14,,,,3,,,,,,6,5,1,1,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,6,2,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,267,3,2,,,,1,,,,,,1,1,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,1,1,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,268,7,2,,,,0,,,,,,1,1,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,1,0,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,269,10,40,,,,6,,,,,,18,18,0,0,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,18,3,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,270,7,40,,,,6,,,,,,18,14,4,4,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,18,3,4,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,271,10,24,,,,5,,,,,,12,12,0,0,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,12,0,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,272,7,24,,,,4,,,,,,11,10,1,1,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,11,2,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,273,2,48,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,274,9,18,,,,3,,,,,,7,7,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,7,2,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,275,10,30,,,,3,,,,,,12,11,1,1,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,12,1,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,276,2,20,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,277,9,44,,,,8,,,,,,19,15,4,4,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,19,2,4,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,278,7,4,,,,0,,,,,,2,2,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,2,0,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,279,5,32,,,,5,,,,,,11,9,2,2,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,11,3,2,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,280,6,14,,,,3,,,,,,7,7,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,7,1,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,281,9,10,,,,3,,,,,,5,5,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,5,1,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,282,3,24,,,,3,,,,,,6,5,1,1,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,6,3,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,283,2,38,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,284,4,34,,,,4,,,,,,10,8,2,2,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,10,3,2,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,285,3,8,,,,2,,,,,,3,3,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,3,1,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,286,6,12,,,,2,,,,,,6,6,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,6,2,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,287,4,28,,,,4,,,,,,10,7,3,3,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,10,3,3,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,288,2,8,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,289,2,4,,,,1,,,,,,1,1,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,1,1,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,290,4,6,,,,1,,,,,,3,3,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,3,0,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,291,7,4,,,,0,,,,,,2,2,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,2,0,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,292,9,40,,,,8,,,,,,20,18,2,2,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,20,4,2,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,293,6,36,,,,6,,,,,,12,12,0,0,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,12,2,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,294,5,4,,,,1,,,,,,2,2,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,2,1,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,295,8,24,,,,6,,,,,,10,10,0,0,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,10,1,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,296,2,18,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,297,6,34,,,,5,,,,,,14,13,1,1,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,14,3,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,298,6,12,,,,3,,,,,,5,5,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,5,0,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,299,10,8,,,,0,,,,,,4,4,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,4,0,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,300,2,32,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,301,6,44,,,,5,,,,,,16,14,2,2,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,16,3,2,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,302,4,28,,,,4,,,,,,10,7,3,3,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,10,2,3,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,303,9,28,,,,7,,,,,,14,13,1,1,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,14,1,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,304,9,16,,,,2,,,,,,8,8,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,8,2,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,305,9,20,,,,7,,,,,,9,8,1,1,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,9,0,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,306,9,26,,,,4,,,,,,11,11,0,0,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,11,1,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,307,7,24,,,,3,,,,,,10,10,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,10,2,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,308,3,34,,,,3,,,,,,9,6,3,3,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,9,3,3,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,309,8,14,,,,3,,,,,,7,7,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,7,2,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,310,7,24,,,,4,,,,,,10,10,0,0,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,10,1,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,311,4,48,,,,4,,,,,,14,9,5,5,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,14,3,5,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,312,7,44,,,,7,,,,,,19,15,4,4,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,19,4,4,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,313,5,44,,,,5,,,,,,16,12,4,4,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,16,2,4,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,314,9,2,,,,1,,,,,,1,1,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,1,1,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,315,7,2,,,,0,,,,,,1,1,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,1,0,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,316,4,8,,,,2,,,,,,4,4,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,1,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,317,9,32,,,,6,,,,,,15,15,0,0,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,15,2,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,318,4,10,,,,2,,,,,,5,4,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,5,1,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,319,2,2,,,,0,,,,,,1,1,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,1,0,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,320,3,18,,,,3,,,,,,5,5,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,5,2,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,321,5,12,,,,2,,,,,,6,6,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,6,2,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,322,8,2,,,,0,,,,,,1,1,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,1,0,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,323,6,42,,,,6,,,,,,15,13,2,2,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,15,4,2,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,324,7,10,,,,2,,,,,,5,5,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,5,2,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,325,10,34,,,,6,,,,,,13,12,1,1,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,13,1,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,326,6,22,,,,6,,,,,,11,8,3,3,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,11,0,3,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,327,6,24,,,,5,,,,,,12,11,1,1,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,12,1,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,328,9,28,,,,6,,,,,,14,14,0,0,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,14,1,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,329,7,38,,,,7,,,,,,17,14,3,3,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,17,2,3,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,330,5,18,,,,3,,,,,,6,4,2,2,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,6,0,2,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,331,7,38,,,,6,,,,,,14,11,3,3,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,14,1,3,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,332,6,16,,,,4,,,,,,8,7,1,1,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,8,2,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,333,6,34,,,,4,,,,,,11,10,1,1,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,11,1,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,334,8,34,,,,7,,,,,,14,12,2,2,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,14,3,2,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,335,8,4,,,,0,,,,,,2,2,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,2,0,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,336,6,30,,,,5,,,,,,13,11,2,2,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,13,3,2,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,337,3,6,,,,3,,,,,,3,3,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,3,0,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,338,10,20,,,,5,,,,,,8,8,0,0,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,8,1,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,339,3,24,,,,3,,,,,,8,6,2,2,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,8,3,2,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,340,4,24,,,,4,,,,,,9,8,1,1,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,9,2,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,341,3,20,,,,3,,,,,,6,5,1,1,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,6,2,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,342,6,40,,,,5,,,,,,14,11,3,3,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,14,3,3,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,343,8,34,,,,6,,,,,,15,14,1,1,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,15,3,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,344,6,6,,,,1,,,,,,3,3,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,3,1,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,345,2,28,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,346,3,16,,,,3,,,,,,6,5,1,1,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,6,3,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,347,6,16,,,,3,,,,,,6,5,1,1,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,6,0,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,348,8,4,,,,1,,,,,,2,2,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,2,0,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,349,10,8,,,,1,,,,,,4,4,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,4,0,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,350,4,32,,,,4,,,,,,11,8,3,3,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,11,3,3,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,351,2,4,,,,1,,,,,,1,1,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,1,1,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,352,7,30,,,,4,,,,,,15,15,0,0,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,15,2,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,353,4,8,,,,1,,,,,,3,3,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,3,1,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,354,6,14,,,,4,,,,,,7,6,1,1,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,7,1,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,355,5,32,,,,5,,,,,,11,10,1,1,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,11,4,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,356,7,24,,,,5,,,,,,11,11,0,0,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,11,1,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,357,6,20,,,,4,,,,,,9,9,0,0,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,9,2,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,358,6,30,,,,6,,,,,,11,10,1,1,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,11,3,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,359,9,18,,,,7,,,,,,9,9,0,0,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,9,1,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,360,3,46,,,,3,,,,,,9,6,3,3,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,9,3,3,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,361,3,26,,,,3,,,,,,8,5,3,3,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,8,2,3,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,362,2,42,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,363,6,26,,,,5,,,,,,11,10,1,1,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,11,4,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,364,4,46,,,,4,,,,,,12,9,3,3,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,12,3,3,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,365,9,2,,,,0,,,,,,1,1,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,1,0,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,366,2,22,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,367,9,38,,,,9,,,,,,18,15,3,3,,,,,,,,,,,,,,36,,1,,,1,,,,,,,,,,,,,,,,18,0,3,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,368,7,14,,,,2,,,,,,7,7,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,7,1,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,369,6,4,,,,1,,,,,,2,2,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,2,1,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,370,10,42,,,,10,,,,,,19,18,1,1,,,,,,,,,,,,,,45,,1,,,1,,,,,,,,,,,,,,,,19,1,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,371,5,2,,,,0,,,,,,1,1,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,1,0,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,372,8,10,,,,2,,,,,,5,5,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,5,0,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,373,2,6,,,,2,,,,,,2,2,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,2,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,374,5,28,,,,3,,,,,,8,7,1,1,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,8,3,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,375,4,22,,,,3,,,,,,7,5,2,2,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,7,1,2,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,376,9,36,,,,6,,,,,,15,14,1,1,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,15,2,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,377,9,30,,,,6,,,,,,14,13,1,1,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,14,2,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,378,10,28,,,,5,,,,,,13,13,0,0,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,13,3,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,379,8,22,,,,3,,,,,,11,11,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,11,2,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,380,4,24,,,,4,,,,,,9,7,2,2,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,9,3,2,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,381,2,4,,,,2,,,,,,2,2,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,2,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,382,2,32,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,383,10,10,,,,2,,,,,,5,5,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,5,0,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,384,7,6,,,,2,,,,,,3,2,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,3,0,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,385,4,6,,,,0,,,,,,3,3,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,3,0,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,386,6,38,,,,5,,,,,,15,11,4,4,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,15,2,4,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,387,6,16,,,,3,,,,,,8,8,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,8,2,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,388,4,32,,,,4,,,,,,8,6,2,2,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,8,1,2,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,389,4,22,,,,3,,,,,,8,7,1,1,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,8,2,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,390,5,2,,,,1,,,,,,1,1,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,1,1,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,391,10,30,,,,6,,,,,,13,13,0,0,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,13,3,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,392,3,10,,,,2,,,,,,3,3,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,3,1,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,393,9,38,,,,6,,,,,,17,17,0,0,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,17,6,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,394,3,48,,,,3,,,,,,8,6,2,2,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,8,3,2,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,395,8,46,,,,8,,,,,,17,15,2,2,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,17,1,2,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,396,7,18,,,,4,,,,,,8,7,1,1,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,8,0,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,397,8,16,,,,5,,,,,,8,7,1,1,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,8,2,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,398,8,8,,,,1,,,,,,4,4,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,4,0,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,399,4,42,,,,4,,,,,,10,7,3,3,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,10,2,3,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,400,9,32,,,,6,,,,,,15,15,0,0,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,15,3,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,401,7,4,,,,0,,,,,,2,2,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,2,0,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,402,5,36,,,,5,,,,,,13,11,2,2,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,13,2,2,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,403,6,2,,,,0,,,,,,1,1,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,1,0,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,404,2,30,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,405,10,36,,,,6,,,,,,16,15,1,1,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,16,0,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,406,2,34,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,407,10,44,,,,8,,,,,,20,17,3,3,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,20,1,3,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,408,6,22,,,,4,,,,,,9,8,1,1,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,9,0,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,409,7,22,,,,3,,,,,,10,9,1,1,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,10,2,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,410,4,20,,,,4,,,,,,7,7,0,0,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,7,2,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,411,4,48,,,,4,,,,,,12,10,2,2,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,12,4,2,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,412,6,14,,,,4,,,,,,6,6,0,0,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,6,3,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,413,8,32,,,,5,,,,,,12,12,0,0,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,12,1,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,414,10,40,,,,7,,,,,,17,16,1,1,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,17,3,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,415,3,2,,,,0,,,,,,1,1,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,1,0,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,416,4,18,,,,4,,,,,,8,7,1,1,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,8,3,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,417,5,28,,,,5,,,,,,11,9,2,2,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,11,2,2,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,418,2,8,,,,2,,,,,,3,3,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,3,2,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,419,8,30,,,,7,,,,,,14,12,2,2,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,14,0,2,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,420,8,6,,,,1,,,,,,3,3,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,3,1,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,421,5,26,,,,5,,,,,,10,8,2,2,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,10,3,2,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,422,10,38,,,,9,,,,,,18,17,1,1,,,,,,,,,,,,,,36,,1,,,1,,,,,,,,,,,,,,,,18,1,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,423,2,2,,,,1,,,,,,1,1,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,1,1,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,424,10,16,,,,3,,,,,,8,7,1,1,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,8,1,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,425,7,8,,,,2,,,,,,4,4,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,0,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,426,9,8,,,,1,,,,,,4,4,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,4,0,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,427,6,10,,,,3,,,,,,5,4,1,1,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,5,0,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,428,7,26,,,,5,,,,,,13,11,2,2,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,13,1,2,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,429,6,32,,,,4,,,,,,13,11,2,2,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,13,0,2,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,430,8,48,,,,8,,,,,,22,19,3,3,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,22,6,3,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,431,7,24,,,,5,,,,,,11,11,0,0,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,11,1,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,432,4,38,,,,4,,,,,,13,9,4,4,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,13,4,4,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,433,7,12,,,,4,,,,,,6,5,1,1,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,6,2,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,434,8,2,,,,0,,,,,,1,1,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,1,0,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,435,5,36,,,,5,,,,,,12,8,4,4,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,12,1,4,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,436,4,34,,,,4,,,,,,10,8,2,2,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,10,2,2,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,437,8,18,,,,4,,,,,,8,8,0,0,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,8,2,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,438,7,34,,,,7,,,,,,17,15,2,2,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,17,2,2,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,439,5,18,,,,4,,,,,,8,6,2,2,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,8,2,2,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,440,8,28,,,,7,,,,,,13,12,1,1,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,13,1,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,441,10,8,,,,1,,,,,,4,4,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,4,0,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,442,8,18,,,,5,,,,,,9,9,0,0,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,9,2,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,443,4,16,,,,4,,,,,,6,4,2,2,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,6,1,2,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,444,6,8,,,,3,,,,,,4,4,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,4,2,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,445,10,34,,,,7,,,,,,15,14,1,1,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,15,1,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,446,3,14,,,,2,,,,,,6,5,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,6,2,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,447,2,14,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,448,8,2,,,,0,,,,,,1,1,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,1,0,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,449,2,12,,,,2,,,,,,2,2,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,2,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,450,6,24,,,,5,,,,,,12,10,2,2,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,12,3,2,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,451,8,40,,,,8,,,,,,17,14,3,3,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,17,2,3,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,452,7,44,,,,7,,,,,,20,18,2,2,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,20,3,2,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,453,5,40,,,,4,,,,,,12,10,2,2,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,12,2,2,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,454,8,10,,,,3,,,,,,5,5,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,5,1,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,455,5,30,,,,4,,,,,,10,9,1,1,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,10,4,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,456,5,22,,,,4,,,,,,9,8,1,1,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,9,3,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,457,8,44,,,,7,,,,,,20,18,2,2,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,20,3,2,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,458,2,4,,,,1,,,,,,2,2,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,2,1,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,459,6,6,,,,2,,,,,,3,3,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,3,1,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,460,4,10,,,,4,,,,,,5,4,1,1,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,5,1,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,461,4,40,,,,4,,,,,,12,9,3,3,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,12,4,3,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,462,9,24,,,,3,,,,,,11,11,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,11,3,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,463,2,46,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,464,7,24,,,,7,,,,,,12,11,1,1,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,12,3,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,465,6,6,,,,1,,,,,,3,3,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,3,0,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,466,8,26,,,,7,,,,,,12,12,0,0,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,12,2,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,467,2,22,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,468,6,30,,,,5,,,,,,11,11,0,0,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,11,4,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,469,4,48,,,,4,,,,,,13,9,4,4,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,13,3,4,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,470,9,4,,,,1,,,,,,2,2,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,2,1,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,471,7,8,,,,1,,,,,,4,4,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,4,0,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,472,3,40,,,,3,,,,,,7,5,2,2,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,7,2,2,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,473,5,20,,,,4,,,,,,9,7,2,2,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,9,1,2,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,474,9,44,,,,8,,,,,,20,20,0,0,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,20,5,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,475,10,30,,,,5,,,,,,15,13,2,2,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,15,2,2,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,476,8,36,,,,6,,,,,,15,13,2,2,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,15,4,2,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,477,5,22,,,,4,,,,,,8,6,2,2,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,8,1,2,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,478,4,44,,,,4,,,,,,12,7,5,5,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,12,1,5,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,479,3,16,,,,3,,,,,,6,6,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,6,3,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,480,7,12,,,,1,,,,,,6,6,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,6,0,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,481,5,22,,,,5,,,,,,10,7,3,3,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,10,1,3,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,482,3,30,,,,3,,,,,,6,4,2,2,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,6,2,2,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,483,8,38,,,,7,,,,,,18,13,5,5,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,18,1,5,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,484,6,28,,,,6,,,,,,11,11,0,0,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,11,1,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,485,9,18,,,,6,,,,,,9,8,1,1,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,9,2,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,486,2,42,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,487,10,16,,,,2,,,,,,7,7,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,7,0,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,488,7,18,,,,7,,,,,,8,6,2,2,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,8,2,2,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,489,2,4,,,,2,,,,,,2,2,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,2,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,490,4,12,,,,4,,,,,,6,5,1,1,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,6,1,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,491,2,2,,,,1,,,,,,1,1,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,1,1,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,492,9,8,,,,2,,,,,,4,4,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,0,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,493,10,10,,,,1,,,,,,4,4,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,4,0,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,494,7,22,,,,5,,,,,,11,10,1,1,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,11,1,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,495,5,10,,,,2,,,,,,5,5,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,5,0,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,496,3,4,,,,2,,,,,,2,2,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,2,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,497,5,38,,,,5,,,,,,14,11,3,3,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,14,3,3,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,498,2,24,,,,2,,,,,,3,2,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,3,1,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,499,9,18,,,,2,,,,,,8,8,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,8,0,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,500,5,38,,,,5,,,,,,12,9,3,3,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,12,2,3,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,501,9,14,,,,3,,,,,,7,7,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,7,0,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,502,8,2,,,,1,,,,,,1,1,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,1,1,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,503,2,16,,,,2,,,,,,3,3,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,3,2,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,504,8,20,,,,5,,,,,,10,9,1,1,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,10,1,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,505,5,18,,,,4,,,,,,8,6,2,2,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,8,1,2,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,506,3,28,,,,3,,,,,,7,5,2,2,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,7,2,2,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,507,6,6,,,,1,,,,,,3,3,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,3,0,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,508,9,10,,,,3,,,,,,4,3,1,1,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,4,0,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,509,6,40,,,,4,,,,,,15,13,2,2,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,15,1,2,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,510,8,2,,,,0,,,,,,1,1,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,1,0,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,511,4,36,,,,4,,,,,,10,7,3,3,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,10,1,3,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,512,6,36,,,,5,,,,,,12,10,2,2,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,12,3,2,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,513,3,18,,,,3,,,,,,6,5,1,1,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,6,3,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,514,8,18,,,,4,,,,,,8,7,1,1,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,8,1,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,515,2,42,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,516,10,26,,,,6,,,,,,13,12,1,1,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,13,1,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,517,10,46,,,,7,,,,,,20,19,1,1,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,20,4,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,518,7,32,,,,5,,,,,,16,13,3,3,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,16,1,3,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,519,7,24,,,,5,,,,,,10,10,0,0,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,10,2,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,520,5,38,,,,5,,,,,,14,10,4,4,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,14,3,4,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,521,2,24,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,522,5,38,,,,5,,,,,,13,12,1,1,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,13,3,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,523,5,20,,,,4,,,,,,10,8,2,2,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,10,2,2,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,524,5,48,,,,5,,,,,,16,12,4,4,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,16,3,4,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,525,8,12,,,,3,,,,,,4,4,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,4,2,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,526,8,2,,,,1,,,,,,1,1,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,1,1,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,527,9,18,,,,5,,,,,,8,8,0,0,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,8,0,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,528,6,26,,,,4,,,,,,9,8,1,1,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,9,1,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,529,7,12,,,,3,,,,,,6,6,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,6,1,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,530,2,26,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,531,9,4,,,,0,,,,,,2,2,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,2,0,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,532,9,38,,,,6,,,,,,15,14,1,1,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,15,1,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,533,7,16,,,,3,,,,,,8,6,2,2,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,8,0,2,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,534,3,8,,,,1,,,,,,2,2,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,2,0,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,535,7,46,,,,7,,,,,,20,18,2,2,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,20,5,2,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,536,2,26,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,537,6,24,,,,6,,,,,,9,7,2,2,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,9,0,2,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,538,6,24,,,,4,,,,,,10,10,0,0,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,10,2,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,539,3,22,,,,3,,,,,,7,6,1,1,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,7,3,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,540,2,30,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,541,8,18,,,,6,,,,,,9,9,0,0,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,9,2,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,542,9,4,,,,1,,,,,,2,2,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,2,1,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,543,4,16,,,,2,,,,,,4,4,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,0,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,544,5,30,,,,5,,,,,,11,9,2,2,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,11,2,2,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,545,10,20,,,,6,,,,,,10,10,0,0,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,10,0,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,546,8,2,,,,0,,,,,,1,1,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,1,0,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,547,5,28,,,,5,,,,,,14,10,4,4,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,14,3,4,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,548,4,38,,,,4,,,,,,13,8,5,5,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,13,3,5,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,549,3,18,,,,3,,,,,,7,5,2,2,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,7,2,2,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,550,6,46,,,,6,,,,,,17,16,1,1,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,17,4,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,551,10,34,,,,5,,,,,,17,16,1,1,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,17,2,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,552,9,16,,,,3,,,,,,8,7,1,1,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,8,0,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,553,6,40,,,,6,,,,,,17,12,5,5,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,17,1,5,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,554,5,38,,,,5,,,,,,12,11,1,1,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,12,4,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,555,8,44,,,,6,,,,,,16,14,2,2,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,16,2,2,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,556,3,32,,,,3,,,,,,8,6,2,2,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,8,3,2,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,557,10,36,,,,9,,,,,,17,16,1,1,,,,,,,,,,,,,,36,,1,,,1,,,,,,,,,,,,,,,,17,2,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,558,6,4,,,,1,,,,,,2,2,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,2,1,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,559,4,48,,,,4,,,,,,13,10,3,3,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,13,4,3,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,560,4,44,,,,4,,,,,,13,9,4,4,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,13,3,4,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,561,8,2,,,,0,,,,,,1,1,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,1,0,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,562,3,40,,,,3,,,,,,8,6,2,2,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,8,3,2,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,563,2,22,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,564,5,42,,,,5,,,,,,14,10,4,4,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,14,1,4,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,565,9,20,,,,5,,,,,,10,10,0,0,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,10,1,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,566,6,24,,,,4,,,,,,10,10,0,0,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,10,1,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,567,10,10,,,,2,,,,,,5,5,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,5,0,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,568,3,28,,,,3,,,,,,8,6,2,2,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,8,3,2,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,569,8,6,,,,2,,,,,,3,3,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,3,1,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,570,9,28,,,,5,,,,,,13,13,0,0,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,13,2,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,571,10,20,,,,6,,,,,,10,9,1,1,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,10,0,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,572,3,48,,,,3,,,,,,9,6,3,3,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,9,3,3,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,573,9,24,,,,3,,,,,,10,10,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,10,1,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,574,9,16,,,,4,,,,,,8,8,0,0,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,8,0,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,575,7,10,,,,4,,,,,,5,5,0,0,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,5,1,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,576,10,6,,,,0,,,,,,3,3,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,3,0,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,577,3,26,,,,3,,,,,,7,5,2,2,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,7,3,2,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,578,9,28,,,,7,,,,,,14,13,1,1,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,14,1,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,579,9,34,,,,7,,,,,,16,15,1,1,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,16,0,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,580,3,42,,,,3,,,,,,9,6,3,3,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,9,3,3,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,581,3,30,,,,3,,,,,,6,4,2,2,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,6,1,2,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,582,8,34,,,,8,,,,,,16,14,2,2,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,16,3,2,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,583,9,26,,,,7,,,,,,12,11,1,1,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,12,1,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,584,10,16,,,,4,,,,,,7,7,0,0,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,7,1,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,585,10,42,,,,8,,,,,,19,15,4,4,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,19,2,4,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,586,8,32,,,,7,,,,,,15,15,0,0,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,15,2,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,587,9,28,,,,7,,,,,,14,13,1,1,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,14,0,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,588,5,32,,,,5,,,,,,11,10,1,1,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,11,3,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,589,10,40,,,,6,,,,,,19,17,2,2,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,19,3,2,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,590,5,46,,,,5,,,,,,13,12,1,1,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,13,4,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,591,3,44,,,,3,,,,,,9,6,3,3,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,9,3,3,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,592,3,32,,,,3,,,,,,7,5,2,2,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,7,2,2,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,593,3,10,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,1,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,594,6,42,,,,6,,,,,,18,16,2,2,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,18,4,2,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,595,10,44,,,,10,,,,,,20,17,3,3,,,,,,,,,,,,,,45,,1,,,1,,,,,,,,,,,,,,,,20,2,3,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,596,3,20,,,,3,,,,,,6,4,2,2,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,6,1,2,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,597,9,8,,,,0,,,,,,4,4,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,4,0,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,598,9,10,,,,2,,,,,,5,5,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,5,1,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,599,8,36,,,,6,,,,,,15,14,1,1,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,15,2,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,600,3,40,,,,3,,,,,,9,6,3,3,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,9,3,3,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,601,10,34,,,,7,,,,,,12,12,0,0,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,12,1,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,602,2,44,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,603,8,46,,,,7,,,,,,22,20,2,2,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,22,1,2,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,604,2,20,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,605,9,20,,,,4,,,,,,10,10,0,0,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,10,1,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,606,2,20,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,607,10,10,,,,2,,,,,,5,5,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,5,0,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,608,7,42,,,,7,,,,,,17,12,5,5,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,17,1,5,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,609,7,22,,,,4,,,,,,10,10,0,0,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,10,1,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,610,9,16,,,,6,,,,,,8,7,1,1,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,8,2,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,611,5,12,,,,2,,,,,,5,5,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,5,0,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,612,7,8,,,,0,,,,,,4,4,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,4,0,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,613,6,2,,,,0,,,,,,1,1,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,1,0,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,614,5,32,,,,4,,,,,,11,8,3,3,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,11,3,3,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,615,6,44,,,,6,,,,,,17,15,2,2,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,17,3,2,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,616,10,32,,,,7,,,,,,15,15,0,0,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,15,3,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,617,7,44,,,,7,,,,,,18,15,3,3,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,18,2,3,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,618,3,14,,,,2,,,,,,4,4,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,1,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,619,3,26,,,,3,,,,,,7,6,1,1,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,7,3,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,620,7,16,,,,4,,,,,,7,7,0,0,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,7,4,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,621,7,4,,,,2,,,,,,2,2,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,2,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,622,6,8,,,,1,,,,,,4,4,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,4,0,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,623,3,42,,,,3,,,,,,9,6,3,3,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,9,3,3,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,624,8,14,,,,4,,,,,,7,7,0,0,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,7,1,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,625,7,16,,,,4,,,,,,8,6,2,2,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,8,0,2,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,626,5,20,,,,5,,,,,,8,8,0,0,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,8,2,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,627,5,12,,,,4,,,,,,5,3,2,2,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,5,0,2,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,628,10,32,,,,7,,,,,,16,14,2,2,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,16,1,2,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,629,2,22,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,630,10,44,,,,8,,,,,,20,17,3,3,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,20,2,3,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,631,8,12,,,,1,,,,,,5,5,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,5,1,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,632,7,48,,,,7,,,,,,21,17,4,4,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,21,3,4,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,633,3,38,,,,3,,,,,,8,6,2,2,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,8,3,2,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,634,4,6,,,,1,,,,,,2,2,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,2,1,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,635,9,46,,,,8,,,,,,19,17,2,2,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,19,2,2,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,636,9,10,,,,2,,,,,,5,5,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,5,1,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,637,8,36,,,,8,,,,,,17,15,2,2,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,17,2,2,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,638,7,8,,,,2,,,,,,4,4,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,639,5,22,,,,5,,,,,,10,10,0,0,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,10,5,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,640,3,44,,,,3,,,,,,7,5,2,2,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,7,2,2,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,641,2,8,,,,2,,,,,,2,2,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,2,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,642,6,8,,,,2,,,,,,4,4,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,0,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,643,8,44,,,,8,,,,,,21,16,5,5,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,21,0,5,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,644,7,10,,,,2,,,,,,4,4,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,1,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,645,9,8,,,,1,,,,,,4,4,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,4,0,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,646,10,2,,,,0,,,,,,1,1,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,1,0,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,647,10,44,,,,8,,,,,,20,18,2,2,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,20,5,2,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,648,9,44,,,,8,,,,,,20,18,2,2,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,20,3,2,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,649,8,38,,,,7,,,,,,15,12,3,3,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,15,2,3,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,650,7,20,,,,3,,,,,,8,7,1,1,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,8,2,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,651,7,4,,,,1,,,,,,2,2,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,2,0,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,652,4,12,,,,2,,,,,,5,4,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,5,2,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,653,9,30,,,,5,,,,,,13,13,0,0,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,13,1,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,654,8,34,,,,7,,,,,,16,12,4,4,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,16,2,4,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,655,10,42,,,,7,,,,,,17,17,0,0,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,17,3,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,656,8,20,,,,4,,,,,,8,7,1,1,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,8,1,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,657,3,14,,,,2,,,,,,5,4,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,5,1,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,658,5,24,,,,5,,,,,,12,9,3,3,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,12,1,3,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,659,7,22,,,,3,,,,,,9,8,1,1,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,9,2,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,660,6,4,,,,0,,,,,,2,2,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,2,0,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,661,4,16,,,,4,,,,,,5,4,1,1,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,5,2,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,662,5,8,,,,2,,,,,,4,4,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,1,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,663,4,30,,,,4,,,,,,9,8,1,1,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,9,2,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,664,10,18,,,,4,,,,,,9,9,0,0,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,9,0,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,665,10,20,,,,3,,,,,,7,7,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,7,0,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,666,6,2,,,,0,,,,,,1,1,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,1,0,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,667,8,46,,,,7,,,,,,20,19,1,1,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,20,1,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,668,2,30,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,669,3,24,,,,3,,,,,,6,4,2,2,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,6,1,2,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,670,7,24,,,,5,,,,,,12,10,2,2,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,12,3,2,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,671,10,20,,,,4,,,,,,9,8,1,1,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,9,1,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,672,5,36,,,,5,,,,,,13,12,1,1,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,13,4,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,673,10,36,,,,7,,,,,,15,14,1,1,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,15,3,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,674,10,28,,,,7,,,,,,13,12,1,1,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,13,2,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,675,8,42,,,,7,,,,,,21,17,4,4,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,21,3,4,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,676,5,14,,,,2,,,,,,6,6,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,6,1,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,677,10,2,,,,0,,,,,,1,1,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,1,0,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,678,4,34,,,,3,,,,,,9,8,1,1,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,9,2,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,679,7,36,,,,6,,,,,,16,14,2,2,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,16,3,2,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,680,3,22,,,,3,,,,,,6,4,2,2,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,6,2,2,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,681,9,18,,,,1,,,,,,7,7,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,7,0,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,682,10,46,,,,9,,,,,,21,19,2,2,,,,,,,,,,,,,,36,,1,,,1,,,,,,,,,,,,,,,,21,1,2,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,683,4,14,,,,4,,,,,,6,6,0,0,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,6,2,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,684,7,12,,,,1,,,,,,6,6,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,6,1,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,685,2,12,,,,2,,,,,,3,3,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,3,2,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,686,8,22,,,,5,,,,,,11,11,0,0,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,11,0,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,687,9,32,,,,5,,,,,,15,15,0,0,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,15,2,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,688,5,10,,,,2,,,,,,5,5,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,5,1,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,689,9,36,,,,6,,,,,,18,15,3,3,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,18,2,3,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,690,4,18,,,,4,,,,,,8,6,2,2,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,8,1,2,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,691,10,48,,,,8,,,,,,22,21,1,1,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,22,1,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,692,4,10,,,,3,,,,,,5,5,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,5,3,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,693,4,28,,,,4,,,,,,10,7,3,3,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,10,1,3,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,694,7,42,,,,7,,,,,,18,16,2,2,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,18,3,2,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,695,9,48,,,,8,,,,,,22,18,4,4,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,22,5,4,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,696,10,48,,,,9,,,,,,23,20,3,3,,,,,,,,,,,,,,36,,1,,,1,,,,,,,,,,,,,,,,23,4,3,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,697,6,10,,,,2,,,,,,5,5,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,5,1,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,698,9,48,,,,9,,,,,,19,18,1,1,,,,,,,,,,,,,,36,,1,,,1,,,,,,,,,,,,,,,,19,1,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,699,6,10,,,,2,,,,,,5,5,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,5,0,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,700,9,8,,,,2,,,,,,4,4,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,1,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,701,6,20,,,,5,,,,,,8,6,2,2,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,8,0,2,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,702,2,24,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,703,9,2,,,,0,,,,,,1,1,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,1,0,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,704,3,16,,,,3,,,,,,6,5,1,1,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,6,2,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,705,6,28,,,,6,,,,,,13,12,1,1,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,13,4,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,706,8,26,,,,7,,,,,,10,9,1,1,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,10,2,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,707,9,8,,,,0,,,,,,3,3,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,3,0,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,708,7,26,,,,5,,,,,,13,12,1,1,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,13,1,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,709,5,42,,,,5,,,,,,15,11,4,4,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,15,3,4,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,710,5,2,,,,0,,,,,,1,1,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,1,0,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,711,8,8,,,,1,,,,,,4,4,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,4,0,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,712,9,28,,,,4,,,,,,13,11,2,2,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,13,0,2,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,713,3,4,,,,2,,,,,,2,2,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,2,2,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,714,5,22,,,,4,,,,,,9,8,1,1,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,9,2,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,715,3,4,,,,1,,,,,,2,2,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,2,1,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,716,10,6,,,,0,,,,,,3,3,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,3,0,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,717,6,26,,,,3,,,,,,10,9,1,1,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,10,0,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,718,8,28,,,,5,,,,,,12,10,2,2,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,12,1,2,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,719,10,20,,,,6,,,,,,10,9,1,1,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,10,2,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,720,9,38,,,,6,,,,,,17,14,3,3,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,17,2,3,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,721,8,42,,,,8,,,,,,20,18,2,2,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,20,2,2,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,722,8,46,,,,7,,,,,,18,17,1,1,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,18,3,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,723,4,18,,,,3,,,,,,8,6,2,2,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,8,2,2,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,724,5,2,,,,1,,,,,,1,1,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,1,1,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,725,7,4,,,,0,,,,,,2,2,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,2,0,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,726,2,36,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,727,9,34,,,,7,,,,,,17,17,0,0,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,17,1,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,728,7,18,,,,4,,,,,,8,7,1,1,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,8,0,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,729,5,44,,,,5,,,,,,17,12,5,5,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,17,5,5,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,730,3,36,,,,3,,,,,,9,6,3,3,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,9,3,3,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,731,4,32,,,,4,,,,,,10,7,3,3,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,10,2,3,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,732,5,34,,,,5,,,,,,12,8,4,4,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,12,1,4,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,733,4,36,,,,4,,,,,,12,9,3,3,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,12,4,3,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,734,2,38,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,735,7,46,,,,7,,,,,,19,18,1,1,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,19,4,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,736,4,6,,,,1,,,,,,3,3,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,3,0,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,737,3,10,,,,2,,,,,,4,4,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,738,3,24,,,,3,,,,,,7,6,1,1,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,7,3,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,739,8,20,,,,5,,,,,,8,8,0,0,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,8,4,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,740,4,14,,,,3,,,,,,6,4,2,2,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,6,0,2,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,741,8,8,,,,1,,,,,,4,4,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,4,1,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,742,3,32,,,,3,,,,,,7,5,2,2,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,7,2,2,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,743,6,48,,,,6,,,,,,19,13,6,6,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,19,1,6,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,744,9,12,,,,2,,,,,,6,6,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,6,0,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,745,6,4,,,,1,,,,,,2,2,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,2,1,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,746,6,34,,,,6,,,,,,14,11,3,3,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,14,4,3,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,747,2,20,,,,2,,,,,,3,2,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,3,1,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,748,3,42,,,,3,,,,,,9,6,3,3,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,9,3,3,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,749,9,44,,,,8,,,,,,19,15,4,4,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,19,2,4,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,750,7,18,,,,3,,,,,,8,8,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,8,1,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,751,10,46,,,,9,,,,,,21,18,3,3,,,,,,,,,,,,,,36,,1,,,1,,,,,,,,,,,,,,,,21,2,3,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,752,6,16,,,,3,,,,,,7,7,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,7,1,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,753,10,36,,,,7,,,,,,17,16,1,1,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,17,3,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,754,3,18,,,,3,,,,,,5,4,1,1,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,5,1,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,755,5,44,,,,5,,,,,,13,10,3,3,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,13,4,3,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,756,5,42,,,,5,,,,,,14,11,3,3,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,14,3,3,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,757,9,12,,,,3,,,,,,6,6,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,6,1,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,758,3,30,,,,3,,,,,,8,6,2,2,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,8,3,2,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,759,7,14,,,,3,,,,,,6,5,1,1,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,6,1,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,760,6,8,,,,0,,,,,,4,4,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,4,0,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,761,2,26,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,762,7,8,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,0,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,763,7,2,,,,0,,,,,,1,1,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,1,0,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,764,6,8,,,,2,,,,,,4,4,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,1,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,765,2,28,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,766,6,28,,,,4,,,,,,11,9,2,2,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,11,2,2,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,767,9,30,,,,6,,,,,,14,14,0,0,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,14,3,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,768,2,36,,,,2,,,,,,4,3,1,1,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,4,2,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,769,8,46,,,,7,,,,,,17,17,0,0,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,17,3,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,770,7,18,,,,4,,,,,,9,8,1,1,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,9,1,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,771,7,36,,,,6,,,,,,16,14,2,2,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,16,3,2,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,772,3,28,,,,3,,,,,,6,5,1,1,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,6,2,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,773,9,32,,,,8,,,,,,14,13,1,1,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,14,2,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,774,4,8,,,,3,,,,,,4,3,1,1,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,4,1,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,775,5,6,,,,2,,,,,,3,3,0,0,,,,,,,,,,,,,,1,,1,,,1,,,,,,,,,,,,,,,,3,1,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,776,8,22,,,,6,,,,,,11,11,0,0,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,11,0,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,777,2,4,,,,1,,,,,,2,2,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,2,1,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,778,10,6,,,,1,,,,,,3,3,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,3,0,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,779,3,38,,,,3,,,,,,8,5,3,3,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,8,2,3,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,780,3,12,,,,3,,,,,,5,4,1,1,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,5,2,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,781,10,42,,,,8,,,,,,20,20,0,0,,,,,,,,,,,,,,28,,1,,,1,,,,,,,,,,,,,,,,20,2,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,782,8,8,,,,1,,,,,,4,4,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,4,1,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,783,6,48,,,,5,,,,,,16,12,4,4,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,16,2,4,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,784,10,16,,,,3,,,,,,8,8,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,8,0,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,785,5,30,,,,5,,,,,,10,9,1,1,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,10,1,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,786,7,26,,,,4,,,,,,11,10,1,1,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,11,2,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,787,9,34,,,,6,,,,,,14,11,3,3,,,,,,,,,,,,,,15,,1,,,1,,,,,,,,,,,,,,,,14,3,3,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,788,4,34,,,,4,,,,,,9,7,2,2,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,9,2,2,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,789,6,22,,,,5,,,,,,11,11,0,0,,,,,,,,,,,,,,10,,1,,,1,,,,,,,,,,,,,,,,11,1,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,790,4,10,,,,3,,,,,,5,5,0,0,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,5,2,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,791,4,20,,,,4,,,,,,8,6,2,2,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,8,1,2,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,792,10,8,,,,1,,,,,,4,4,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,4,0,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,793,4,44,,,,3,,,,,,12,9,3,3,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,12,3,3,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,794,4,30,,,,3,,,,,,12,9,3,3,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,12,3,3,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,795,8,46,,,,7,,,,,,19,19,0,0,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,19,4,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,796,6,24,,,,3,,,,,,10,9,1,1,,,,,,,,,,,,,,3,,1,,,1,,,,,,,,,,,,,,,,10,2,1,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,797,10,28,,,,4,,,,,,11,11,0,0,,,,,,,,,,,,,,6,,1,,,1,,,,,,,,,,,,,,,,11,2,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,798,5,4,,,,1,,,,,,2,2,0,0,,,,,,,,,,,,,,0,,1,,,1,,,,,,,,,,,,,,,,2,0,0,1,,,,,,,,,,,,,,,,,
2,repeated_tasks,799,10,24,,,,7,,,,,,12,12,0,0,,,,,,,,,,,,,,21,,1,,,1,,,,,,,,,,,,,,,,12,3,0,1,,,,,,,,,,,,,,,,,
2,self_loop_paired,0,8,19,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,1,9,18,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,2,10,17,,,,,,,,,,,,2,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,2,,2,2,1,,,,,,,,,,,,,,
2,self_loop_paired,3,7,6,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,4,7,18,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,5,8,18,,,,,,,,,,,,2,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,3,2,,2,2,1,,,,,,,,,,,,,,
2,self_loop_paired,6,3,4,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,7,3,12,,,,,,,,,,,,2,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,3,2,,2,2,1,,,,,,,,,,,,,,
2,self_loop_paired,8,9,15,,,,,,,,,,,,3,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,3,,3,3,1,,,,,,,,,,,,,,
2,self_loop_paired,9,8,14,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,10,4,17,,,,,,,,,,,,3,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,3,3,,3,3,1,,,,,,,,,,,,,,
2,self_loop_paired,11,9,8,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,12,8,3,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,13,5,6,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,14,8,13,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,15,8,15,,,,,,,,,,,,2,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,2,,2,2,1,,,,,,,,,,,,,,
2,self_loop_paired,16,7,12,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,17,10,3,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,18,2,8,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,19,5,7,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,20,9,1,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,21,10,10,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,22,9,6,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,23,9,3,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,24,4,17,,,,,,,,,,,,3,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,3,,3,3,1,,,,,,,,,,,,,,
2,self_loop_paired,25,5,11,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,3,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,26,3,15,,,,,,,,,,,,3,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,3,3,,3,3,1,,,,,,,,,,,,,,
2,self_loop_paired,27,5,5,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,28,10,2,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,29,10,13,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,30,10,6,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,31,9,3,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,32,2,6,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,33,8,11,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,34,6,13,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,3,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,35,4,17,,,,,,,,,,,,4,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,3,4,,4,4,1,,,,,,,,,,,,,,
2,self_loop_paired,36,3,14,,,,,,,,,,,,2,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,3,2,,2,2,1,,,,,,,,,,,,,,
2,self_loop_paired,37,6,3,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,38,5,8,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,39,2,7,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,40,6,2,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,41,8,11,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,42,9,18,,,,,,,,,,,,3,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,3,,3,3,1,,,,,,,,,,,,,,
2,self_loop_paired,43,4,10,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,44,6,8,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,45,9,8,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,46,2,14,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,47,9,15,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,48,7,1,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,49,3,4,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,50,10,2,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,51,5,3,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,52,7,5,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,53,5,8,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,3,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,54,10,1,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,55,5,9,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,56,10,2,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,57,4,18,,,,,,,,,,,,2,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,2,,2,2,1,,,,,,,,,,,,,,
2,self_loop_paired,58,9,7,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,59,4,16,,,,,,,,,,,,2,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,3,2,,2,2,1,,,,,,,,,,,,,,
2,self_loop_paired,60,10,12,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,61,4,7,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,62,6,16,,,,,,,,,,,,3,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,3,,3,3,1,,,,,,,,,,,,,,
2,self_loop_paired,63,3,8,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,3,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,64,8,13,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,65,9,10,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,66,10,1,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,67,5,19,,,,,,,,,,,,4,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,4,,4,4,1,,,,,,,,,,,,,,
2,self_loop_paired,68,3,8,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,69,7,18,,,,,,,,,,,,2,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,2,,2,2,1,,,,,,,,,,,,,,
2,self_loop_paired,70,6,2,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,71,2,15,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,72,7,11,,,,,,,,,,,,2,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,2,,2,2,1,,,,,,,,,,,,,,
2,self_loop_paired,73,3,18,,,,,,,,,,,,3,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,3,,3,3,1,,,,,,,,,,,,,,
2,self_loop_paired,74,10,2,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,75,7,2,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,76,2,11,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,78,10,6,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,79,2,16,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,80,3,5,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,3,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,81,2,9,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,82,7,2,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,83,5,16,,,,,,,,,,,,3,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,3,,3,3,1,,,,,,,,,,,,,,
2,self_loop_paired,84,4,19,,,,,,,,,,,,4,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,3,4,,4,4,1,,,,,,,,,,,,,,
2,self_loop_paired,85,10,11,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,86,10,3,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,87,8,9,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,88,6,3,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,89,2,7,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,90,4,5,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,91,7,6,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,92,2,13,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,93,3,3,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,94,4,10,,,,,,,,,,,,2,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,2,,2,2,1,,,,,,,,,,,,,,
2,self_loop_paired,95,4,9,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,3,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,96,8,10,,,,,,,,,,,,2,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,2,,2,2,1,,,,,,,,,,,,,,
2,self_loop_paired,97,5,16,,,,,,,,,,,,3,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,3,3,,3,3,1,,,,,,,,,,,,,,
2,self_loop_paired,98,8,13,,,,,,,,,,,,2,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,2,,2,2,1,,,,,,,,,,,,,,
2,self_loop_paired,99,8,19,,,,,,,,,,,,3,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,3,,3,3,1,,,,,,,,,,,,,,
2,self_loop_paired,100,8,4,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,101,9,5,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,102,7,14,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,103,8,5,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,104,7,11,,,,,,,,,,,,2,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,2,,2,2,1,,,,,,,,,,,,,,
2,self_loop_paired,105,2,13,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,106,3,14,,,,,,,,,,,,3,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,3,,3,3,1,,,,,,,,,,,,,,
2,self_loop_paired,107,4,18,,,,,,,,,,,,3,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,3,3,,3,3,1,,,,,,,,,,,,,,
2,self_loop_paired,108,2,10,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,109,10,19,,,,,,,,,,,,2,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,2,,2,2,1,,,,,,,,,,,,,,
2,self_loop_paired,110,10,3,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,111,6,10,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,112,6,14,,,,,,,,,,,,2,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,2,,2,2,1,,,,,,,,,,,,,,
2,self_loop_paired,113,9,17,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,114,3,1,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,115,4,7,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,116,7,8,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,117,7,10,,,,,,,,,,,,2,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,2,,2,2,1,,,,,,,,,,,,,,
2,self_loop_paired,118,10,10,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,119,7,13,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,120,5,17,,,,,,,,,,,,5,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,5,,5,5,1,,,,,,,,,,,,,,
2,self_loop_paired,121,2,17,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,122,10,1,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,123,9,2,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,124,3,16,,,,,,,,,,,,3,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,3,,3,3,1,,,,,,,,,,,,,,
2,self_loop_paired,125,10,1,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,126,10,13,,,,,,,,,,,,2,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,2,,2,2,1,,,,,,,,,,,,,,
2,self_loop_paired,127,8,12,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,128,4,18,,,,,,,,,,,,4,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,4,,4,4,1,,,,,,,,,,,,,,
2,self_loop_paired,129,5,13,,,,,,,,,,,,4,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,4,,4,4,1,,,,,,,,,,,,,,
2,self_loop_paired,130,5,4,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,131,2,6,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,133,5,15,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,3,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,134,10,5,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,135,3,4,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,136,2,11,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,137,2,4,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,138,6,12,,,,,,,,,,,,2,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,2,,2,2,1,,,,,,,,,,,,,,
2,self_loop_paired,139,9,14,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,140,4,8,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,141,4,18,,,,,,,,,,,,4,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,3,4,,4,4,1,,,,,,,,,,,,,,
2,self_loop_paired,142,6,9,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,3,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,143,5,13,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,144,5,18,,,,,,,,,,,,2,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4,2,,2,2,1,,,,,,,,,,,,,,
2,self_loop_paired,145,6,1,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,146,10,2,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,148,7,16,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,5,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,149,2,8,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,150,6,3,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,151,9,1,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,152,8,1,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,153,9,16,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,154,2,16,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,155,7,15,,,,,,,,,,,,2,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,2,,2,2,1,,,,,,,,,,,,,,
2,self_loop_paired,156,7,17,,,,,,,,,,,,2,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,2,,2,2,1,,,,,,,,,,,,,,
2,self_loop_paired,157,10,5,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,158,6,8,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,159,2,16,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,160,8,16,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,161,10,6,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,162,6,5,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,163,8,18,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,164,7,3,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,165,6,13,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,166,10,17,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,167,9,13,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,168,10,11,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,169,3,9,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,170,4,10,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,171,5,11,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,172,8,6,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,173,8,5,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,174,5,2,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,175,8,7,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,176,4,17,,,,,,,,,,,,3,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,3,3,,3,3,1,,,,,,,,,,,,,,
2,self_loop_paired,177,10,19,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,178,4,18,,,,,,,,,,,,3,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,3,,3,3,1,,,,,,,,,,,,,,
2,self_loop_paired,179,6,19,,,,,,,,,,,,2,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,3,2,,2,2,1,,,,,,,,,,,,,,
2,self_loop_paired,180,7,5,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,181,5,11,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,183,7,1,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,184,2,13,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,185,3,8,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,186,2,13,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,187,10,10,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,188,8,6,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,189,2,5,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,190,2,2,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,191,6,8,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,192,5,17,,,,,,,,,,,,3,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,3,,3,3,1,,,,,,,,,,,,,,
2,self_loop_paired,193,8,16,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,194,6,4,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,195,2,9,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,196,3,9,,,,,,,,,,,,2,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,2,,2,2,1,,,,,,,,,,,,,,
2,self_loop_paired,197,8,3,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,198,9,5,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,199,10,12,,,,,,,,,,,,2,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,2,,2,2,1,,,,,,,,,,,,,,
2,self_loop_paired,200,9,7,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,201,7,2,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,202,10,15,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,203,4,14,,,,,,,,,,,,2,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,3,2,,2,2,1,,,,,,,,,,,,,,
2,self_loop_paired,204,7,12,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,205,7,9,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,206,2,8,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,207,2,12,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,208,8,14,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,209,5,5,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,210,6,2,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,211,3,7,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,212,3,17,,,,,,,,,,,,2,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,3,2,,2,2,1,,,,,,,,,,,,,,
2,self_loop_paired,213,2,10,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,214,5,13,,,,,,,,,,,,3,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,3,,3,3,1,,,,,,,,,,,,,,
2,self_loop_paired,215,7,18,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,216,5,7,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,217,3,19,,,,,,,,,,,,3,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,3,3,,3,3,1,,,,,,,,,,,,,,
2,self_loop_paired,218,2,8,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,219,7,17,,,,,,,,,,,,4,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,4,,4,4,1,,,,,,,,,,,,,,
2,self_loop_paired,220,8,2,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,221,2,2,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,222,4,2,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,223,4,10,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,224,5,11,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,225,3,15,,,,,,,,,,,,2,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,3,2,,2,2,1,,,,,,,,,,,,,,
2,self_loop_paired,226,3,5,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,227,10,19,,,,,,,,,,,,3,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,3,,3,3,1,,,,,,,,,,,,,,
2,self_loop_paired,228,3,13,,,,,,,,,,,,3,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,3,,3,3,1,,,,,,,,,,,,,,
2,self_loop_paired,229,3,3,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,230,10,5,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,231,5,16,,,,,,,,,,,,2,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,2,,2,2,1,,,,,,,,,,,,,,
2,self_loop_paired,232,5,5,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,233,9,12,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,3,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,234,5,6,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,235,5,11,,,,,,,,,,,,2,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,3,2,,2,2,1,,,,,,,,,,,,,,
2,self_loop_paired,236,10,5,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,237,6,11,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,3,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,238,8,5,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,239,9,1,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,240,7,19,,,,,,,,,,,,5,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,5,,5,5,1,,,,,,,,,,,,,,
2,self_loop_paired,241,6,5,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,3,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,242,4,15,,,,,,,,,,,,3,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,3,,3,3,1,,,,,,,,,,,,,,
2,self_loop_paired,243,10,19,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,244,4,3,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,245,9,3,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,246,3,12,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,3,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,247,7,9,,,,,,,,,,,,2,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,2,,2,2,1,,,,,,,,,,,,,,
2,self_loop_paired,248,5,13,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,3,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,249,10,18,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,250,3,5,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,3,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,251,4,11,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,252,7,15,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,253,4,17,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,3,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,254,9,1,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,255,9,19,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,256,3,11,,,,,,,,,,,,2,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,2,,2,2,1,,,,,,,,,,,,,,
2,self_loop_paired,257,6,16,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,3,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,258,6,16,,,,,,,,,,,,2,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,2,,2,2,1,,,,,,,,,,,,,,
2,self_loop_paired,259,9,19,,,,,,,,,,,,3,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,3,,3,3,1,,,,,,,,,,,,,,
2,self_loop_paired,260,6,13,,,,,,,,,,,,2,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,3,2,,2,2,1,,,,,,,,,,,,,,
2,self_loop_paired,261,2,17,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,262,4,8,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,263,3,14,,,,,,,,,,,,3,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,3,,3,3,1,,,,,,,,,,,,,,
2,self_loop_paired,264,8,19,,,,,,,,,,,,2,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,2,,2,2,1,,,,,,,,,,,,,,
2,self_loop_paired,265,3,18,,,,,,,,,,,,3,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,3,,3,3,1,,,,,,,,,,,,,,
2,self_loop_paired,266,8,9,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,268,5,3,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,269,9,9,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,270,3,8,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,271,7,11,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,272,2,9,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,273,6,13,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,274,2,18,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,275,4,15,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,3,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,276,4,8,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,277,4,6,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,278,3,10,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,3,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,279,9,18,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,280,10,2,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,281,8,13,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,282,3,17,,,,,,,,,,,,2,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,3,2,,2,2,1,,,,,,,,,,,,,,
2,self_loop_paired,283,3,4,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,284,8,4,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,285,5,18,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,3,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,286,4,5,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,287,2,8,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,288,10,10,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,289,9,19,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,290,7,3,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,291,8,18,,,,,,,,,,,,2,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,2,,2,2,1,,,,,,,,,,,,,,
2,self_loop_paired,292,3,12,,,,,,,,,,,,2,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,2,,2,2,1,,,,,,,,,,,,,,
2,self_loop_paired,293,4,11,,,,,,,,,,,,2,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,2,,2,2,1,,,,,,,,,,,,,,
2,self_loop_paired,294,5,18,,,,,,,,,,,,3,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,3,3,,3,3,1,,,,,,,,,,,,,,
2,self_loop_paired,295,6,7,,,,,,,,,,,,2,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,2,,2,2,1,,,,,,,,,,,,,,
2,self_loop_paired,296,6,11,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,297,7,9,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,298,6,15,,,,,,,,,,,,3,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,3,,3,3,1,,,,,,,,,,,,,,
2,self_loop_paired,299,3,10,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,300,3,8,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,301,6,10,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,302,3,18,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,3,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,303,3,3,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,304,9,5,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,305,6,11,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,306,10,19,,,,,,,,,,,,3,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,3,,3,3,1,,,,,,,,,,,,,,
2,self_loop_paired,308,10,19,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,309,4,7,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,310,9,4,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,311,3,3,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,312,10,11,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,313,9,12,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,314,2,13,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,315,2,15,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,316,3,3,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,317,8,17,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,318,2,17,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,319,10,6,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,320,9,17,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,321,9,3,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,322,6,9,,,,,,,,,,,,3,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,3,,3,3,1,,,,,,,,,,,,,,
2,self_loop_paired,323,3,7,,,,,,,,,,,,2,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,2,,2,2,1,,,,,,,,,,,,,,
2,self_loop_paired,324,2,16,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,325,7,3,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,326,10,13,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,327,10,11,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,328,6,14,,,,,,,,,,,,2,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4,2,,2,2,1,,,,,,,,,,,,,,
2,self_loop_paired,329,6,15,,,,,,,,,,,,2,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,2,,2,2,1,,,,,,,,,,,,,,
2,self_loop_paired,330,5,7,,,,,,,,,,,,2,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,2,,2,2,1,,,,,,,,,,,,,,
2,self_loop_paired,331,5,6,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,332,8,9,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,333,6,6,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,334,6,13,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,335,6,13,,,,,,,,,,,,2,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,2,,2,2,1,,,,,,,,,,,,,,
2,self_loop_paired,336,6,12,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,337,10,17,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,338,3,14,,,,,,,,,,,,3,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,3,3,,3,3,1,,,,,,,,,,,,,,
2,self_loop_paired,339,2,12,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,340,6,16,,,,,,,,,,,,2,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,2,,2,2,1,,,,,,,,,,,,,,
2,self_loop_paired,341,7,11,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,342,10,18,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,3,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,343,7,14,,,,,,,,,,,,2,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,2,,2,2,1,,,,,,,,,,,,,,
2,self_loop_paired,344,2,9,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,345,10,7,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,346,6,12,,,,,,,,,,,,3,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,3,,3,3,1,,,,,,,,,,,,,,
2,self_loop_paired,347,6,14,,,,,,,,,,,,2,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,2,,2,2,1,,,,,,,,,,,,,,
2,self_loop_paired,348,6,19,,,,,,,,,,,,3,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,3,,3,3,1,,,,,,,,,,,,,,
2,self_loop_paired,349,6,4,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,350,10,10,,,,,,,,,,,,2,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,2,,2,2,1,,,,,,,,,,,,,,
2,self_loop_paired,351,9,8,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,352,9,5,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,353,6,15,,,,,,,,,,,,2,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,2,,2,2,1,,,,,,,,,,,,,,
2,self_loop_paired,354,3,19,,,,,,,,,,,,2,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,3,2,,2,2,1,,,,,,,,,,,,,,
2,self_loop_paired,355,7,6,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,356,10,8,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,357,10,4,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,358,4,15,,,,,,,,,,,,3,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,3,,3,3,1,,,,,,,,,,,,,,
2,self_loop_paired,359,10,10,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,360,5,3,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,361,8,9,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,362,10,17,,,,,,,,,,,,2,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4,2,,2,2,1,,,,,,,,,,,,,,
2,self_loop_paired,363,5,1,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,364,9,10,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,365,3,12,,,,,,,,,,,,2,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,2,,2,2,1,,,,,,,,,,,,,,
2,self_loop_paired,366,5,16,,,,,,,,,,,,3,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,3,,3,3,1,,,,,,,,,,,,,,
2,self_loop_paired,367,5,18,,,,,,,,,,,,3,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,3,3,,3,3,1,,,,,,,,,,,,,,
2,self_loop_paired,368,9,13,,,,,,,,,,,,2,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,2,,2,2,1,,,,,,,,,,,,,,
2,self_loop_paired,369,6,13,,,,,,,,,,,,2,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,2,,2,2,1,,,,,,,,,,,,,,
2,self_loop_paired,370,3,16,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,3,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,371,5,15,,,,,,,,,,,,3,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,3,,3,3,1,,,,,,,,,,,,,,
2,self_loop_paired,372,7,19,,,,,,,,,,,,4,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,4,,4,4,1,,,,,,,,,,,,,,
2,self_loop_paired,373,9,6,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,374,4,10,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,3,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,375,10,6,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,376,3,15,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,3,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,377,4,16,,,,,,,,,,,,4,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,4,,4,4,1,,,,,,,,,,,,,,
2,self_loop_paired,378,3,11,,,,,,,,,,,,2,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,2,,2,2,1,,,,,,,,,,,,,,
2,self_loop_paired,379,10,7,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,380,3,16,,,,,,,,,,,,2,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,2,,2,2,1,,,,,,,,,,,,,,
2,self_loop_paired,381,10,2,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,382,10,7,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,383,2,9,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,384,10,3,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,385,5,17,,,,,,,,,,,,3,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,3,,3,3,1,,,,,,,,,,,,,,
2,self_loop_paired,386,4,10,,,,,,,,,,,,2,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,2,,2,2,1,,,,,,,,,,,,,,
2,self_loop_paired,387,8,18,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,388,10,4,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,389,7,12,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,390,2,12,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,391,10,7,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,392,8,16,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,3,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,393,8,19,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,3,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,394,6,2,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,395,7,14,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,396,4,11,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,397,2,15,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,398,10,17,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,399,10,12,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,400,4,10,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,3,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,401,3,8,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,402,6,6,,,,,,,,,,,,2,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,2,,2,2,1,,,,,,,,,,,,,,
2,self_loop_paired,403,8,3,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,404,5,7,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,405,8,18,,,,,,,,,,,,2,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,2,,2,2,1,,,,,,,,,,,,,,
2,self_loop_paired,406,4,1,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,407,9,2,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,408,10,6,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,409,8,7,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,410,5,13,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,411,9,5,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,412,9,8,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,413,8,5,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,414,7,9,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,415,6,18,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,3,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,416,10,15,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,417,2,5,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,418,10,9,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,3,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,419,6,13,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,420,5,18,,,,,,,,,,,,3,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4,3,,3,3,1,,,,,,,,,,,,,,
2,self_loop_paired,421,5,4,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,422,9,1,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,423,5,10,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,424,6,4,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,425,9,1,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,426,9,8,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,427,6,9,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,428,5,10,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,429,6,11,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,3,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,430,3,12,,,,,,,,,,,,2,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,2,,2,2,1,,,,,,,,,,,,,,
2,self_loop_paired,431,6,13,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,432,10,11,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,433,3,19,,,,,,,,,,,,2,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,2,,2,2,1,,,,,,,,,,,,,,
2,self_loop_paired,434,8,12,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,435,3,18,,,,,,,,,,,,2,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,3,2,,2,2,1,,,,,,,,,,,,,,
2,self_loop_paired,436,6,19,,,,,,,,,,,,2,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,3,2,,2,2,1,,,,,,,,,,,,,,
2,self_loop_paired,437,7,5,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,438,2,17,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,439,10,15,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,440,3,18,,,,,,,,,,,,3,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,3,3,,3,3,1,,,,,,,,,,,,,,
2,self_loop_paired,441,7,12,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,442,10,1,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,443,4,17,,,,,,,,,,,,2,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,2,,2,2,1,,,,,,,,,,,,,,
2,self_loop_paired,444,9,5,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,445,2,14,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,446,4,7,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,447,9,5,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,448,3,7,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,449,3,9,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,3,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,450,6,3,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,451,7,1,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,452,8,3,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,453,6,8,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,454,7,12,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,455,6,18,,,,,,,,,,,,4,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,4,,4,4,1,,,,,,,,,,,,,,
2,self_loop_paired,456,2,11,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,457,10,11,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,458,2,13,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,459,8,13,,,,,,,,,,,,4,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,4,,4,4,1,,,,,,,,,,,,,,
2,self_loop_paired,460,2,1,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,461,6,18,,,,,,,,,,,,2,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,2,,2,2,1,,,,,,,,,,,,,,
2,self_loop_paired,462,6,2,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,463,9,8,,,,,,,,,,,,2,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,2,,2,2,1,,,,,,,,,,,,,,
2,self_loop_paired,464,2,8,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,465,6,4,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,466,3,5,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,467,2,14,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,468,6,3,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,469,3,12,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,470,4,2,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,471,4,9,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,472,2,6,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,473,2,18,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,474,10,9,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,475,9,12,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,476,10,18,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,477,7,16,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,3,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,478,8,14,,,,,,,,,,,,3,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,3,,3,3,1,,,,,,,,,,,,,,
2,self_loop_paired,479,2,16,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,480,8,15,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,481,4,1,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,482,4,17,,,,,,,,,,,,3,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,3,3,,3,3,1,,,,,,,,,,,,,,
2,self_loop_paired,483,2,17,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,484,10,15,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,485,9,15,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,486,2,19,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,487,9,13,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,488,9,18,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,489,8,6,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,490,10,12,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,491,10,19,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,492,5,18,,,,,,,,,,,,2,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,2,,2,2,1,,,,,,,,,,,,,,
2,self_loop_paired,493,3,3,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,494,7,16,,,,,,,,,,,,2,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,2,,2,2,1,,,,,,,,,,,,,,
2,self_loop_paired,495,10,13,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,496,5,15,,,,,,,,,,,,2,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,2,,2,2,1,,,,,,,,,,,,,,
2,self_loop_paired,497,2,7,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,498,3,17,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,3,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,499,3,16,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,3,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,500,7,10,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,3,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,501,8,7,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,502,3,9,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,503,5,3,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,504,3,1,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,505,7,11,,,,,,,,,,,,2,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,2,,2,2,1,,,,,,,,,,,,,,
2,self_loop_paired,506,9,18,,,,,,,,,,,,2,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,2,,2,2,1,,,,,,,,,,,,,,
2,self_loop_paired,507,7,1,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,508,7,15,,,,,,,,,,,,3,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,3,,3,3,1,,,,,,,,,,,,,,
2,self_loop_paired,509,2,9,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,510,10,3,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,511,8,15,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,3,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,512,3,9,,,,,,,,,,,,3,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,3,,3,3,1,,,,,,,,,,,,,,
2,self_loop_paired,513,5,1,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,514,7,12,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,515,9,7,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,516,6,4,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,517,4,8,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,3,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,518,4,19,,,,,,,,,,,,3,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,3,3,,3,3,1,,,,,,,,,,,,,,
2,self_loop_paired,519,4,3,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,520,3,12,,,,,,,,,,,,3,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,3,,3,3,1,,,,,,,,,,,,,,
2,self_loop_paired,521,2,7,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,522,4,14,,,,,,,,,,,,4,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,3,4,,4,4,1,,,,,,,,,,,,,,
2,self_loop_paired,523,5,18,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,5,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,524,6,18,,,,,,,,,,,,2,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,2,,2,2,1,,,,,,,,,,,,,,
2,self_loop_paired,525,10,1,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,526,8,8,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,527,3,1,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,528,2,19,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,529,5,18,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,3,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,530,7,1,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,531,9,1,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,532,4,2,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,533,8,17,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,5,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,534,3,13,,,,,,,,,,,,2,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,2,,2,2,1,,,,,,,,,,,,,,
2,self_loop_paired,535,3,3,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,536,7,17,,,,,,,,,,,,2,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,2,,2,2,1,,,,,,,,,,,,,,
2,self_loop_paired,537,8,12,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,538,8,1,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,539,7,10,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,540,5,14,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,541,3,4,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,542,3,9,,,,,,,,,,,,2,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,2,,2,2,1,,,,,,,,,,,,,,
2,self_loop_paired,543,7,17,,,,,,,,,,,,3,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,3,,3,3,1,,,,,,,,,,,,,,
2,self_loop_paired,545,2,11,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,546,6,15,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,547,2,3,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,548,9,6,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,549,6,13,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,550,7,12,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,551,6,11,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,552,3,4,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,553,4,14,,,,,,,,,,,,3,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,3,,3,3,1,,,,,,,,,,,,,,
2,self_loop_paired,554,2,16,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,555,7,7,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,556,2,4,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,557,2,11,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,558,6,3,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,559,6,5,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,560,5,7,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,3,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,561,10,1,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,562,9,10,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,563,8,17,,,,,,,,,,,,4,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,4,,4,4,1,,,,,,,,,,,,,,
2,self_loop_paired,564,2,1,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,565,7,11,,,,,,,,,,,,3,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,3,,3,3,1,,,,,,,,,,,,,,
2,self_loop_paired,566,10,4,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,567,6,2,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,568,5,7,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,569,8,14,,,,,,,,,,,,2,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,3,2,,2,2,1,,,,,,,,,,,,,,
2,self_loop_paired,570,5,15,,,,,,,,,,,,3,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,3,,3,3,1,,,,,,,,,,,,,,
2,self_loop_paired,571,2,18,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,572,10,18,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,573,7,2,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,574,4,10,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,3,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,575,6,19,,,,,,,,,,,,3,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,3,,3,3,1,,,,,,,,,,,,,,
2,self_loop_paired,576,9,1,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,577,10,2,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,578,2,18,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,579,7,3,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,580,8,18,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,581,10,16,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,582,3,14,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,3,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,583,3,4,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,584,7,9,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,585,10,1,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,586,7,16,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,587,3,13,,,,,,,,,,,,3,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,3,,3,3,1,,,,,,,,,,,,,,
2,self_loop_paired,588,6,10,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,589,5,14,,,,,,,,,,,,2,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,3,2,,2,2,1,,,,,,,,,,,,,,
2,self_loop_paired,590,8,17,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,591,6,14,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,3,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,592,4,5,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,593,3,5,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,594,9,1,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,595,2,14,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,596,7,15,,,,,,,,,,,,4,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,3,4,,4,4,1,,,,,,,,,,,,,,
2,self_loop_paired,597,8,9,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,598,9,2,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,599,5,3,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,600,5,17,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,3,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,601,7,16,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,602,7,11,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,603,5,5,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,604,4,14,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,605,5,15,,,,,,,,,,,,3,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,3,,3,3,1,,,,,,,,,,,,,,
2,self_loop_paired,606,9,2,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,607,2,4,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,608,9,3,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,609,10,9,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,610,5,15,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,3,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,611,3,15,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,3,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,612,4,11,,,,,,,,,,,,2,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,2,,2,2,1,,,,,,,,,,,,,,
2,self_loop_paired,613,4,10,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,3,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,614,10,16,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,615,3,3,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,616,3,16,,,,,,,,,,,,2,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,2,,2,2,1,,,,,,,,,,,,,,
2,self_loop_paired,617,10,1,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,618,9,8,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,619,7,16,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,620,8,1,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,621,5,17,,,,,,,,,,,,3,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,3,3,,3,3,1,,,,,,,,,,,,,,
2,self_loop_paired,622,3,4,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,623,4,8,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,624,10,12,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,625,4,3,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,626,2,5,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,627,10,16,,,,,,,,,,,,2,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,2,,2,2,1,,,,,,,,,,,,,,
2,self_loop_paired,628,2,10,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,629,8,1,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,630,6,4,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,631,3,3,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,632,3,12,,,,,,,,,,,,3,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,3,,3,3,1,,,,,,,,,,,,,,
2,self_loop_paired,633,10,7,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,634,5,10,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,635,6,11,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,636,10,4,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,637,7,10,,,,,,,,,,,,2,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,2,,2,2,1,,,,,,,,,,,,,,
2,self_loop_paired,638,4,12,,,,,,,,,,,,2,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,3,2,,2,2,1,,,,,,,,,,,,,,
2,self_loop_paired,639,4,5,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,640,5,13,,,,,,,,,,,,3,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,3,,3,3,1,,,,,,,,,,,,,,
2,self_loop_paired,641,5,7,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,642,9,19,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,643,3,7,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,3,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,644,5,10,,,,,,,,,,,,2,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,2,,2,2,1,,,,,,,,,,,,,,
2,self_loop_paired,645,5,10,,,,,,,,,,,,2,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,2,,2,2,1,,,,,,,,,,,,,,
2,self_loop_paired,646,9,17,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,647,7,16,,,,,,,,,,,,2,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,2,,2,2,1,,,,,,,,,,,,,,
2,self_loop_paired,648,10,8,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,649,3,10,,,,,,,,,,,,3,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,3,,3,3,1,,,,,,,,,,,,,,
2,self_loop_paired,650,3,12,,,,,,,,,,,,2,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,2,,2,2,1,,,,,,,,,,,,,,
2,self_loop_paired,651,6,2,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,652,3,13,,,,,,,,,,,,3,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,3,3,,3,3,1,,,,,,,,,,,,,,
2,self_loop_paired,654,8,5,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,655,5,12,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,656,2,12,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,657,6,19,,,,,,,,,,,,3,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,5,3,,3,3,1,,,,,,,,,,,,,,
2,self_loop_paired,658,9,10,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,659,10,8,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,660,4,15,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,661,7,14,,,,,,,,,,,,2,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,2,,2,2,1,,,,,,,,,,,,,,
2,self_loop_paired,662,2,15,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,663,8,8,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,664,8,15,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,665,2,13,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,666,3,6,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,667,4,15,,,,,,,,,,,,2,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,3,2,,2,2,1,,,,,,,,,,,,,,
2,self_loop_paired,668,9,14,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,670,6,2,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,671,8,9,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,672,4,12,,,,,,,,,,,,2,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,2,,2,2,1,,,,,,,,,,,,,,
2,self_loop_paired,673,10,19,,,,,,,,,,,,3,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,3,,3,3,1,,,,,,,,,,,,,,
2,self_loop_paired,674,6,1,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,675,3,7,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,676,2,12,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,677,9,13,,,,,,,,,,,,2,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,2,,2,2,1,,,,,,,,,,,,,,
2,self_loop_paired,678,3,6,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,679,2,18,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,680,2,11,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,681,8,14,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,682,8,15,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,683,10,14,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,684,10,16,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,685,4,17,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,3,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,686,8,17,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,687,8,11,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,688,5,11,,,,,,,,,,,,2,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,2,,2,2,1,,,,,,,,,,,,,,
2,self_loop_paired,689,3,6,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,690,8,6,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,691,10,2,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,692,3,18,,,,,,,,,,,,3,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,3,,3,3,1,,,,,,,,,,,,,,
2,self_loop_paired,693,2,11,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,694,2,16,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,695,5,9,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,696,7,10,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,697,6,1,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,698,9,11,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,699,5,15,,,,,,,,,,,,2,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,3,2,,2,2,1,,,,,,,,,,,,,,
2,self_loop_paired,700,2,6,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,701,8,4,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,702,7,18,,,,,,,,,,,,4,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,4,,4,4,1,,,,,,,,,,,,,,
2,self_loop_paired,703,9,4,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,704,6,11,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,705,3,4,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,706,10,16,,,,,,,,,,,,2,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,2,,2,2,1,,,,,,,,,,,,,,
2,self_loop_paired,707,9,5,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,708,4,8,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,709,9,5,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,710,6,11,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,711,9,8,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,712,9,4,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,713,6,16,,,,,,,,,,,,2,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,2,,2,2,1,,,,,,,,,,,,,,
2,self_loop_paired,714,3,8,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,715,7,4,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,717,5,2,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,718,6,4,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,719,2,4,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,720,9,14,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,3,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,721,8,11,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,3,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,722,8,3,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,723,8,11,,,,,,,,,,,,2,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,2,,2,2,1,,,,,,,,,,,,,,
2,self_loop_paired,724,6,2,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,725,7,11,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,726,5,9,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,727,3,9,,,,,,,,,,,,2,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,3,2,,2,2,1,,,,,,,,,,,,,,
2,self_loop_paired,728,3,15,,,,,,,,,,,,2,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,3,2,,2,2,1,,,,,,,,,,,,,,
2,self_loop_paired,729,2,11,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,730,5,13,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,3,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,731,6,8,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,732,2,6,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,733,7,18,,,,,,,,,,,,2,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,2,,2,2,1,,,,,,,,,,,,,,
2,self_loop_paired,734,5,14,,,,,,,,,,,,3,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,3,,3,3,1,,,,,,,,,,,,,,
2,self_loop_paired,735,5,12,,,,,,,,,,,,3,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,3,,3,3,1,,,,,,,,,,,,,,
2,self_loop_paired,736,5,13,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,3,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,737,7,7,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,738,2,5,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,739,4,18,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,3,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,740,9,18,,,,,,,,,,,,3,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,3,,3,3,1,,,,,,,,,,,,,,
2,self_loop_paired,742,9,9,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,743,4,17,,,,,,,,,,,,3,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,3,3,,3,3,1,,,,,,,,,,,,,,
2,self_loop_paired,744,10,14,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,745,7,7,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,747,8,15,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,748,10,14,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,749,3,4,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,750,5,9,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,751,9,1,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,752,3,13,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,753,5,11,,,,,,,,,,,,2,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,3,2,,2,2,1,,,,,,,,,,,,,,
2,self_loop_paired,754,7,10,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,755,2,13,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,756,6,9,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,757,9,18,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,758,8,12,,,,,,,,,,,,2,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,2,,2,2,1,,,,,,,,,,,,,,
2,self_loop_paired,759,9,3,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,760,2,18,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,761,7,12,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,762,2,9,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,763,2,9,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,765,4,10,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,766,2,18,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,767,4,9,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,768,5,2,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,769,3,14,,,,,,,,,,,,3,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,3,,3,3,1,,,,,,,,,,,,,,
2,self_loop_paired,770,8,14,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,3,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,771,2,13,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,772,10,1,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,773,6,16,,,,,,,,,,,,3,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,3,,3,3,1,,,,,,,,,,,,,,
2,self_loop_paired,774,9,18,,,,,,,,,,,,3,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,3,,3,3,1,,,,,,,,,,,,,,
2,self_loop_paired,775,2,5,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,776,9,3,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,777,8,1,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,778,4,2,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,779,7,13,,,,,,,,,,,,3,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,3,,3,3,1,,,,,,,,,,,,,,
2,self_loop_paired,780,10,7,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,781,5,12,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,3,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,782,6,4,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,783,7,10,,,,,,,,,,,,3,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,3,,3,3,1,,,,,,,,,,,,,,
2,self_loop_paired,784,5,6,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,785,2,16,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,786,10,3,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,787,10,19,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,788,7,19,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,789,7,10,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,790,4,10,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,791,5,10,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,792,9,6,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,793,7,5,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,794,9,12,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,796,4,3,,,,,,,,,,,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,1,,1,1,1,,,,,,,,,,,,,,
2,self_loop_paired,797,7,2,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,798,5,6,,,,,,,,,,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,3,0,,0,0,1,,,,,,,,,,,,,,
2,self_loop_paired,799,4,9,,,,,,,,,,,,2,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,2,,2,2,1,,,,,,,,,,,,,,
2,named,0,2,2,,,,2,,,,,,2,1,1,1,,0,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,1,,,,digon_ab,0->1 1->0,1,0.5,"drive a read b, then drive b read a: the two-task digon",,,,,,,,,
2,named,0,2,2,,,,2,,,,,,2,2,0,0,,0,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,1,,,,driving_point_pair,0->0 1->1,0,0.0,"the driving-point pair f_j = g_j = e_a, e_b",,,,,,,,,
2,named,0,1,1,,,,1,,,,,,1,1,0,0,,0,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,1,,,,single_self_loop,0->0,0,0.0,one driving-point task,,,,,,,,,
2,named,0,2,1,,,,0,,,,,,1,1,0,0,,0,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,1,,,,single_task,0->1,0,0.0,one off-diagonal task,,,,,,,,,
2,named,0,2,4,,,,2,,,,,,4,3,1,1,,0,,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,1,,,,block_2x2_p2,0->0 0->1 1->0 1->1,1,0.25,the 2x2 block that encloses the digon list,,,,,,,,,
2,named,0,3,3,,,,1,,,,,,3,3,0,0,,0,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,1,,,,shared_terminal_no_digon,0->0 0->1 2->0,0,0.0,"a dof driven and read, with no reversed pair: a self-loop is free",,,,,,,,,
2,named,0,3,4,,,,3,,,,,,4,2,2,2,,0,,2,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2,1,,,,two_digons,0->1 1->0 0->2 2->0,2,0.5,two reversed pairs sharing a terminal,,,,,,,,,
3,block_exact,1,2,1,,,0,,,,,,,1,1,0,,,0,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,,,1,1,1,0,0,0.0,1,0,0
3,block_exact,2,1,1,,,1,,,,,,,1,1,0,,,0,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,,,1,1,1,0,0,0.0,1,0,0
3,block_exact,3,3,2,,,0,,,,,,,2,2,0,,,0,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,,,1,2,2,0,0,0.0,1,0,0
3,block_exact,4,2,2,,,1,,,,,,,2,2,0,,,0,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,,,1,2,2,0,0,0.0,1,0,0
3,block_exact,5,4,3,,,0,,,,,,,3,3,0,,,0,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,,,1,3,3,0,0,0.0,1,0,0
3,block_exact,6,3,3,,,1,,,,,,,3,3,0,,,0,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,,,1,3,3,0,0,0.0,1,0,0
3,block_exact,7,5,4,,,0,,,,,,,4,4,0,,,0,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,,,1,4,4,0,0,0.0,1,0,0
3,block_exact,8,4,4,,,1,,,,,,,4,4,0,,,0,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,,,1,4,4,0,0,0.0,1,0,0
3,block_exact,9,6,5,,,0,,,,,,,5,5,0,,,0,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,,,1,5,5,0,0,0.0,1,0,0
3,block_exact,10,5,5,,,1,,,,,,,5,5,0,,,0,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,,,1,5,5,0,0,0.0,1,0,0
3,block_exact,11,3,2,,,0,,,,,,,2,2,0,,,0,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,,,2,1,2,0,0,0.0,1,0,0
3,block_exact,12,2,2,,,1,,,,,,,2,2,0,,,0,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,,,2,1,2,0,0,0.0,1,0,0
3,block_exact,13,4,4,,,0,,,,,,,4,4,0,,,0,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,,,2,2,4,0,0,0.0,1,0,0
3,block_exact,14,3,4,,,1,,,,,,,4,4,0,,,0,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,,,2,2,4,0,0,0.0,1,0,0
3,block_exact,15,2,4,,,2,,,,,,,4,3,1,,,0,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,,,2,2,4,1089/800,1089/800,1.1667261889578036,1,1,1
3,block_exact,16,5,6,,,0,,,,,,,6,6,0,,,0,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,,,2,3,6,0,0,0.0,1,0,0
3,block_exact,17,4,6,,,1,,,,,,,6,6,0,,,0,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,,,2,3,6,0,0,0.0,1,0,0
3,block_exact,18,3,6,,,2,,,,,,,6,5,1,,,0,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,,,2,3,6,1/18,1/18,0.23570226039551584,1,1,1
3,block_exact,19,6,8,,,0,,,,,,,8,8,0,,,0,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,,,2,4,8,0,0,0.0,1,0,0
3,block_exact,20,5,8,,,1,,,,,,,8,8,0,,,0,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,,,2,4,8,0,0,0.0,1,0,0
3,block_exact,21,4,8,,,2,,,,,,,8,7,1,,,0,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,,,2,4,8,1/98,1/98,0.10101525445522107,1,1,1
3,block_exact,22,7,10,,,0,,,,,,,10,10,0,,,0,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,,,2,5,10,0,0,0.0,1,0,0
3,block_exact,23,6,10,,,1,,,,,,,10,10,0,,,0,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,,,2,5,10,0,0,0.0,1,0,0
3,block_exact,24,5,10,,,2,,,,,,,10,9,1,,,0,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,,,2,5,10,128/25,128/25,2.262741699796952,1,1,1
3,block_exact,25,4,3,,,0,,,,,,,3,3,0,,,0,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,,,3,1,3,0,0,0.0,1,0,0
3,block_exact,26,3,3,,,1,,,,,,,3,3,0,,,0,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,,,3,1,3,0,0,0.0,1,0,0
3,block_exact,27,5,6,,,0,,,,,,,6,6,0,,,0,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,,,3,2,6,0,0,0.0,1,0,0
3,block_exact,28,4,6,,,1,,,,,,,6,6,0,,,0,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,,,3,2,6,0,0,0.0,1,0,0
3,block_exact,29,3,6,,,2,,,,,,,6,5,1,,,0,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,,,3,2,6,121/288,121/288,0.6481812160876685,1,1,1
3,block_exact,30,6,9,,,0,,,,,,,9,9,0,,,0,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,,,3,3,9,0,0,0.0,1,0,0
3,block_exact,31,5,9,,,1,,,,,,,9,9,0,,,0,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,,,3,3,9,0,0,0.0,1,0,0
3,block_exact,32,4,9,,,2,,,,,,,9,8,1,,,0,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,,,3,3,9,169/200,169/200,0.9192388155425117,1,1,1
3,block_exact,33,3,9,,,3,,,,,,,9,6,3,,,0,3,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,3,,,3,3,9,37603/11025,37603/11025,1.846808855254329,1,3,3
3,block_exact,34,7,12,,,0,,,,,,,12,12,0,,,0,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,,,3,4,12,0,0,0.0,1,0,0
3,block_exact,35,6,12,,,1,,,,,,,12,12,0,,,0,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,,,3,4,12,0,0,0.0,1,0,0
3,block_exact,36,5,12,,,2,,,,,,,12,11,1,,,0,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,,,3,4,12,81/2,81/2,6.363961030678928,1,1,1
3,block_exact,37,4,12,,,3,,,,,,,12,9,3,,,0,3,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,3,,,3,4,12,1507/19600,1507/19600,0.2772864134825953,1,3,3
3,block_exact,38,8,15,,,0,,,,,,,15,15,0,,,0,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,,,3,5,15,0,0,0.0,1,0,0
3,block_exact,39,7,15,,,1,,,,,,,15,15,0,,,0,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,,,3,5,15,0,0,0.0,1,0,0
3,block_exact,40,6,15,,,2,,,,,,,15,14,1,,,0,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,,,3,5,15,121/8,121/8,3.8890872965260113,1,1,1
3,block_exact,41,5,15,,,3,,,,,,,15,12,3,,,0,3,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,3,,,3,5,15,41903/7056,41903/7056,2.436931223249452,1,3,3
3,block_exact,42,5,4,,,0,,,,,,,4,4,0,,,0,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,,,4,1,4,0,0,0.0,1,0,0
3,block_exact,43,4,4,,,1,,,,,,,4,4,0,,,0,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,,,4,1,4,0,0,0.0,1,0,0
3,block_exact,44,6,8,,,0,,,,,,,8,8,0,,,0,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,,,4,2,8,0,0,0.0,1,0,0
3,block_exact,45,5,8,,,1,,,,,,,8,8,0,,,0,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,,,4,2,8,0,0,0.0,1,0,0
3,block_exact,46,4,8,,,2,,,,,,,8,7,1,,,0,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,,,4,2,8,4489/392,4489/392,3.384011024249906,1,1,1
3,block_exact,47,7,12,,,0,,,,,,,12,12,0,,,0,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,,,4,3,12,0,0,0.0,1,0,0
3,block_exact,48,6,12,,,1,,,,,,,12,12,0,,,0,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,,,4,3,12,0,0,0.0,1,0,0
3,block_exact,49,5,12,,,2,,,,,,,12,11,1,,,0,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,,,4,3,12,1/72,1/72,0.11785113019775792,1,1,1
3,block_exact,50,4,12,,,3,,,,,,,12,9,3,,,0,3,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,3,,,4,3,12,670069/88200,670069/88200,2.7562935611090733,1,3,3
3,block_exact,51,8,16,,,0,,,,,,,16,16,0,,,0,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,,,4,4,16,0,0,0.0,1,0,0
3,block_exact,52,7,16,,,1,,,,,,,16,16,0,,,0,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,,,4,4,16,0,0,0.0,1,0,0
3,block_exact,53,6,16,,,2,,,,,,,16,15,1,,,0,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,,,4,4,16,1/8,1/8,0.3535533905932738,1,1,1
3,block_exact,54,5,16,,,3,,,,,,,16,13,3,,,0,3,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,3,,,4,4,16,41709/7840,41709/7840,2.306518048965601,1,3,3
3,block_exact,55,4,16,,,4,,,,,,,16,10,6,,,0,6,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,6,,,4,4,16,983/32,983/32,5.542449819348841,1,6,6
3,block_exact,56,9,20,,,0,,,,,,,20,20,0,,,0,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,,,4,5,20,0,0,0.0,1,0,0
3,block_exact,57,8,20,,,1,,,,,,,20,20,0,,,0,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,,,4,5,20,0,0,0.0,1,0,0
3,block_exact,58,7,20,,,2,,,,,,,20,19,1,,,0,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,,,4,5,20,8,8,2.8284271247461903,1,1,1
3,block_exact,59,6,20,,,3,,,,,,,20,17,3,,,0,3,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,3,,,4,5,20,18113/360,18113/360,7.093228382682239,1,3,3
3,block_exact,60,5,20,,,4,,,,,,,20,14,6,,,0,6,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,6,,,4,5,20,8655709/352800,8655709/352800,4.953213357241769,1,6,6
3,block_exact,61,6,5,,,0,,,,,,,5,5,0,,,0,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,,,5,1,5,0,0,0.0,1,0,0
3,block_exact,62,5,5,,,1,,,,,,,5,5,0,,,0,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,,,5,1,5,0,0,0.0,1,0,0
3,block_exact,63,7,10,,,0,,,,,,,10,10,0,,,0,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,,,5,2,10,0,0,0.0,1,0,0
3,block_exact,64,6,10,,,1,,,,,,,10,10,0,,,0,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,,,5,2,10,0,0,0.0,1,0,0
3,block_exact,65,5,10,,,2,,,,,,,10,9,1,,,0,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,,,5,2,10,200/49,200/49,2.0203050891044216,1,1,1
3,block_exact,66,8,15,,,0,,,,,,,15,15,0,,,0,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,,,5,3,15,0,0,0.0,1,0,0
3,block_exact,67,7,15,,,1,,,,,,,15,15,0,,,0,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,,,5,3,15,0,0,0.0,1,0,0
3,block_exact,68,6,15,,,2,,,,,,,15,14,1,,,0,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,,,5,3,15,9/2,9/2,2.1213203435596424,1,1,1
3,block_exact,69,5,15,,,3,,,,,,,15,12,3,,,0,3,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,3,,,5,3,15,9369/2450,9369/2450,1.9555259222656858,1,3,3
3,block_exact,70,9,20,,,0,,,,,,,20,20,0,,,0,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,,,5,4,20,0,0,0.0,1,0,0
3,block_exact,71,8,20,,,1,,,,,,,20,20,0,,,0,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,,,5,4,20,0,0,0.0,1,0,0
3,block_exact,72,7,20,,,2,,,,,,,20,19,1,,,0,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,,,5,4,20,1/450,1/450,0.04714045207910317,1,1,1
3,block_exact,73,6,20,,,3,,,,,,,20,17,3,,,0,3,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,3,,,5,4,20,41029/22050,41029/22050,1.3640841702705762,1,3,3
3,block_exact,74,5,20,,,4,,,,,,,20,14,6,,,0,6,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,6,,,5,4,20,9818201/352800,9818201/352800,5.275354766632496,1,6,6
3,block_exact,75,10,25,,,0,,,,,,,25,25,0,,,0,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,,,5,5,25,0,0,0.0,1,0,0
3,block_exact,76,9,25,,,1,,,,,,,25,25,0,,,0,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0,,,5,5,25,0,0,0.0,1,0,0
3,block_exact,77,8,25,,,2,,,,,,,25,24,1,,,0,1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1,,,5,5,25,361/288,361/288,1.1195857368787003,1,1,1
3,block_exact,78,7,25,,,3,,,,,,,25,22,3,,,0,3,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,3,,,5,5,25,12497/1568,12497/1568,2.8231233607839528,1,3,3
3,block_exact,79,6,25,,,4,,,,,,,25,19,6,,,0,6,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,6,,,5,5,25,5529/196,5529/196,5.311231841434658,1,6,6
3,block_exact,80,5,25,,,5,,,,,,,25,15,10,,,0,10,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,10,,,5,5,25,4195931/352800,4195931/352800,3.4486560364944903,1,10,10


==> anc/results/exp22_lemma.csv <==
network,gseed,n_nodes,n_b,n_free,p,delta_p,seed,rel_err_dF0_vs_exact_jacobian,rel_err_dF0_vs_central_difference,fd_step,norm_a_finite,rel_err_Ka_vs_laplacian
delaunay9,0,9,19,15,2,1,220042,9.283457870204784e-16,6.669758328460315e-11,1e-06,0.33026148339197237,8.310145750339264e-16
delaunay9,0,9,19,15,3,3,220049,1.8144618813000427e-15,1.1419929870139839e-09,1e-06,0.2596005007283222,7.374218301259971e-16
delaunay9,0,9,19,15,4,6,220056,8.815442126303556e-16,1.7025150560281824e-09,1e-06,0.2739851906476699,1.5860818166945914e-15
delaunay9,0,9,19,15,5,10,220063,5.860745367464907e-16,4.698552682596483e-10,1e-06,0.3325238675483984,9.743451398407594e-16
delaunay9,0,9,19,15,6,15,220070,1.1155219329635992e-15,8.492612631926821e-10,1e-06,0.33664377076672103,1.1210367992867922e-15
delaunay16,0,16,38,29,2,1,220062,1.8515538626138807e-16,1.2100537723602724e-09,1e-06,0.3136158636435891,1.0724309049251876e-15
delaunay16,0,16,38,29,3,3,220069,1.110720310568643e-15,1.7281102706320143e-09,1e-06,0.31549115467363803,1.2704093028814876e-15
delaunay16,0,16,38,29,4,6,220076,3.3752849795732575e-16,4.909878728466842e-10,1e-06,0.2921850054293264,1.0987419441710526e-15
delaunay16,0,16,38,29,5,10,220083,1.740457360562545e-15,1.6920379091142658e-09,1e-06,0.29302080305003486,1.105435817392613e-15
delaunay16,0,16,38,29,6,15,220090,4.03183478009715e-16,1.2446123751168955e-09,1e-06,0.3107664724840442,7.711822558160395e-16
delaunay16,1,16,36,29,2,1,220157,1.7683582656326159e-15,3.834519557526491e-09,1e-06,0.27220836525834574,1.407919469240802e-15
delaunay16,1,16,36,29,3,3,220164,9.702345823328257e-16,1.074598543265596e-09,1e-06,0.25854080468003093,1.017514437756452e-15
delaunay16,1,16,36,29,4,6,220171,2.531464347823081e-15,1.1731703707386258e-08,1e-06,0.33881279198997727,6.847550509457043e-16
delaunay16,1,16,36,29,5,10,220178,7.553924057603524e-16,1.1908356158088557e-09,1e-06,0.2673525313433673,1.4200779659471505e-15
delaunay16,1,16,36,29,6,15,220185,1.1898216896259852e-15,1.057628484359981e-09,1e-06,0.2758193414757636,1.2207340156505605e-15
delaunay24,0,24,59,45,2,1,220083,3.313968846524101e-15,2.5197331308595953e-10,1e-06,0.30260962515052453,1.0219230196135265e-15
delaunay24,0,24,59,45,3,3,220090,1.850951473989978e-15,2.0365927764714136e-09,1e-06,0.31564762653564243,1.1521869766548413e-15
delaunay24,0,24,59,45,4,6,220097,3.1941089330711364e-15,9.612878031126938e-09,1e-06,0.2914226802923242,1.1881196705875993e-15
delaunay24,0,24,59,45,5,10,220104,1.6127811591695586e-15,4.43324624491364e-09,1e-06,0.32851674327653624,1.357774936391489e-15
delaunay24,0,24,59,45,6,15,220111,1.0032580699805435e-15,4.154200025737801e-09,1e-06,0.3122415867337427,1.0520562700594814e-15
delaunay32,0,32,84,61,2,1,220108,0.0,1.041001357856827e-08,1e-06,0.2908273881735503,1.991714716728137e-15
delaunay32,0,32,84,61,3,3,220115,3.198766156066484e-16,3.5925717178801205e-09,1e-06,0.3088066541065125,1.7330464901702021e-15
delaunay32,0,32,84,61,4,6,220122,2.318786882075859e-15,5.5549494996199365e-09,1e-06,0.2685496502532755,1.6432986839442554e-15
delaunay32,0,32,84,61,5,10,220129,1.0466118124517692e-15,5.161910361050104e-09,1e-06,0.2902272466068865,1.520414327061467e-15
delaunay32,0,32,84,61,6,15,220136,1.3681590531199787e-15,1.4219206950587403e-08,1e-06,0.3419211001475324,1.6305365081763022e-15
lattice3x3,0,9,16,15,2,1,220040,6.563238713355253e-16,3.218780283940478e-10,1e-06,0.23770845002759503,5.32973174619686e-16
lattice3x3,0,9,16,15,3,3,220047,3.0402952121117253e-16,1.2472230188219682e-09,1e-06,0.24911357956370972,6.354139235364246e-16
lattice3x3,0,9,16,15,4,6,220054,5.874424817814801e-15,3.5445268744376824e-09,1e-06,0.3344205016403998,1.1221587379938959e-15
lattice3x3,0,9,16,15,5,10,220061,2.552127697727008e-16,6.186994800317155e-10,1e-06,0.27158196625019093,3.939919209218283e-16
lattice3x3,0,9,16,15,6,15,220068,7.365755154879521e-16,4.0474574587200526e-10,1e-06,0.30320294428220285,5.490414694350142e-16
lattice4x3,0,12,23,21,2,1,220047,2.0743716395000645e-15,1.2893124531593307e-08,1e-06,0.28615863005595077,7.943573988944954e-16
lattice4x3,0,12,23,21,3,3,220054,2.0318042253813042e-15,9.5531336681202e-10,1e-06,0.33915540651478904,7.050850879518044e-16
lattice4x3,0,12,23,21,4,6,220061,1.6715762198721776e-15,2.7610978820891397e-09,1e-06,0.2676959963647805,8.322638498033353e-16
lattice4x3,0,12,23,21,5,10,220068,2.7492130173919306e-15,3.896400767715373e-09,1e-06,0.29911087294184197,6.115772152519127e-16
lattice4x3,0,12,23,21,6,15,220075,7.102035285485074e-16,9.212933615840333e-10,1e-06,0.3154861703940732,7.653587461874386e-16
lattice4x4,0,16,33,29,2,1,220057,3.2696210393747874e-15,4.887228159467536e-09,1e-06,0.30716082550495616,1.0005307553709366e-15
lattice4x4,0,16,33,29,3,3,220064,1.5570893350751547e-15,2.0277906829634984e-09,1e-06,0.25460452129197314,1.4689408940631261e-15
lattice4x4,0,16,33,29,4,6,220071,3.800271851340258e-16,1.3021497869913993e-09,1e-06,0.2607309923077104,7.617925077356822e-16
lattice4x4,0,16,33,29,5,10,220078,3.34937027909219e-15,2.3470210096291255e-09,1e-06,0.30640215031875545,1.06844815069055e-15
lattice4x4,0,16,33,29,6,15,220085,4.7575043581267225e-15,5.211257335147446e-09,1e-06,0.3111781118959182,5.819418762969534e-16


==> anc/results/exp22_qr_vs_bruteforce.csv <==
seed,n_nodes,n_b,n_free,p,delta_p,P,n_supports,qr_bonds,best_bonds,sigma_min_qr,sigma_min_best,sigma_min_W_all,sigma_max_W_all,ratio_qr_over_best,qr_is_optimal,worst_case_price_qr,worst_case_price_best
0,9,19,15,3,3,13 4 1,969,14 15 18,10 15 18,0.34079576100778797,0.3510532330414183,0.4897898119429527,1.9512134494547426,0.9707808643584829,0,4.149739298960286,4.028487503507031
1,9,18,15,3,3,1 7 4,816,3 11 14,1 11 16,0.29578676442201873,0.3484641385398017,0.5299692143634809,1.2585281730710898,0.8488298556674402,0,4.781192847274742,4.058419234470416
2,9,19,15,3,3,1 6 0,969,2 10 13,2 10 13,0.6302221440545809,0.6302221440545809,1.0772008047675914,3.5295788254683713,1.0,1,2.2439921791301196,2.2439921791301196
3,9,18,15,3,3,11 1 3,816,3 13 15,4 13 15,0.10969317367002263,0.16283737377774746,0.20654747014998007,1.2206990881137645,0.6736363472659539,0,12.892448226790405,8.684821730810514
4,9,19,15,3,3,11 2 5,969,1 13 16,1 13 16,0.2847224241103647,0.2847224241103647,0.3350226187458514,1.684884409599159,1.0,1,4.966990453217393,4.966990453217393
5,9,18,15,3,3,7 1 9,816,0 7 11,4 7 11,0.3659141595408639,0.41175515823341835,0.5432255316696324,1.7657730331128916,0.8886692788762399,0,3.8648779378955984,3.43459829001437
6,9,19,15,3,3,1 5 2,969,9 11 12,6 9 11,0.08566627888348675,0.11301175929957044,0.21612082269357094,1.02143698827198,0.7580297786215631,0,16.50840424966448,12.513862018768435
7,9,18,15,3,3,10 6 13,816,2 3 12,3 12 17,0.2735900304475862,0.2749856282108959,0.41039124811831923,1.3045421617178765,0.9949248338089896,0,5.169097572961554,5.142863543721225
8,9,19,15,3,3,0 14 8,969,2 3 18,2 3 18,0.21438852974128395,0.21438852974128395,0.307660576717773,1.0213600441905715,1.0,1,6.596498255199171,6.596498255199171
9,9,19,15,3,3,0 5 6,969,12 13 15,2 13 15,0.10317741058921881,0.1170364155355148,0.16748270230215642,1.3017391880080333,0.881583822583062,0,13.706620027551542,12.083534478582445


==> anc/results/exp22_ratio_abstract.csv <==
case,n,p,full_block,kappa_Ks,norm_Ka_over_Ks,eta_Kff,eta_CP,ratio_eta_CP_over_eta_Kff,sym_CP_pd,abs_dev_from_one,above_1e9_tolerance,consistent_with_prop_ratio
0,2,2,1,1.0170733193110335,5.100074832456932,5.143428172332943,5.143428172332944,1.0000000000000002,1,2.220446049250313e-16,0,1
1,2,2,1,3.555291301136101,0.006156681459649209,0.011608718479541036,0.011608718479541027,0.9999999999999992,1,7.771561172376096e-16,0,1
2,6,6,1,4698.558295844228,22.79187752044748,16750.379203904104,16750.379204142973,1.0000000000142606,1,1.426059270670521e-11,0,1
3,2,2,1,10.738063615695257,0.0013262076058372847,0.0043458476811497025,0.00434584768114959,0.999999999999974,1,2.5979218776228663e-14,0,1
4,4,2,0,1036.0859294285185,591.7795749128522,124374.44728201217,255.46023562683268,0.0020539607709579664,1,0.997946039229042,0,1
5,8,4,0,610.5923675549925,312.18438333134947,44355.711064327006,2880.273801469366,0.06493580493596958,1,0.9350641950640304,0,1
6,5,2,0,1.1496791524191272,0.008781885454138017,0.009452183987965294,0.0051649187152505655,0.5464259605850501,1,0.4535740394149499,0,1
7,8,6,0,1.4159216331785989,4.93796341931239,5.6506841715597025,1.9663663254438415,0.3479872995451956,1,0.6520127004548044,0,1
8,3,2,0,1.0418373717289513,2.964048070818922,2.9965758239880516,0.3045022993128333,0.1016167509846557,1,0.8983832490153443,0,1
9,7,2,0,42663.05407987708,0.34986742146175015,383.4282916862496,1.140948719613271,0.002975650843592112,1,0.9970243491564079,0,1
10,2,2,1,34.59310232938447,701.5957592772371,4126.498685383026,4126.498685382412,0.9999999999998512,1,1.4876988529977098e-13,0,1
11,5,2,0,985.6849328939197,194.04224919696367,18222.43086347787,1.9646218770016473,0.00010781338075696703,1,0.9998921866192431,0,1
12,4,4,1,3.770933416495101,13.337861598525114,39.38814988154285,39.38814988154279,0.9999999999999983,1,1.6653345369377348e-15,0,1
13,7,7,1,2950.512045029478,0.03105281718288411,26.097465799862487,26.097465799859812,0.9999999999998975,1,1.0247358517290195e-13,0,1
14,6,6,1,52.574880507683034,3.27464738407266,49.34421714259053,49.3442171425895,0.9999999999999791,1,2.0872192862952943e-14,0,1
15,5,5,1,8.83831295326282,0.0507723984153734,0.3156091508217611,0.3156091508217613,1.0000000000000004,1,4.440892098500626e-16,0,1
16,2,2,1,15.794294012665597,7.567926751963852,30.076481512168225,30.076481512168204,0.9999999999999993,1,6.661338147750939e-16,0,1
17,7,2,0,481.37457995428366,0.0010435528101016992,0.14824380763941544,0.05966998724688845,0.40251251095781515,1,0.5974874890421848,0,1
18,4,2,0,1.615355638088548,0.8826033232131253,1.1918054941977332,0.6535569020321026,0.5483754733586339,1,0.4516245266413661,0,1
19,3,2,0,47.76395965612971,0.555055832355884,4.785277024753635,1.0171941155021242,0.21256744598908428,1,0.7874325540109157,0,1
20,5,2,0,6.646719037492788,63.001414620126525,136.76061258658476,1.0972721406616592,0.00802330524782465,1,0.9919766947521753,0,1
21,4,3,0,31.83732236997986,0.003363929675053441,0.07608293306986359,0.01945789312816469,0.2557458334354351,1,0.7442541665645649,0,1
22,6,4,0,218.84053265317277,0.011075157568540602,0.970443920504499,0.5142036251264267,0.5298643376106789,1,0.47013566238932114,0,1
23,4,2,0,2.928432154825105,632.4563384420146,1297.8435240755805,106.21990641115545,0.08184338438396345,1,0.9181566156160366,0,1
24,2,2,1,1.733852808662477,26.116814332112995,34.3895358896307,34.389535889630714,1.0000000000000004,1,4.440892098500626e-16,0,1
25,3,2,0,30.26174248935076,0.33836562977665846,4.563526049284779,1.5764861341151222,0.34545351929396734,1,0.6545464807060326,0,1
26,5,2,0,2.6161595003154146,2.097060605865628,3.0071276540944036,1.0321288381074993,0.3432274771249526,1,0.6567725228750474,0,1
27,8,2,0,714.6466792090021,75.69258806928093,26993.767873187448,12.38730973462555,0.0004588951713899007,1,0.9995411048286101,0,1
28,8,5,0,8.068173755421203,0.3522198281465669,0.8670680077885691,0.6096279729599196,0.7030913002023421,1,0.2969086997976579,0,1
29,5,4,0,13.005240312057989,1.433521270619858,9.998603264592468,5.399702445388477,0.5400456746303918,1,0.45995432536960823,0,1
30,7,2,0,16.002156074064374,0.003935186960696862,0.028044881565163344,0.002484105559937946,0.08857607596473649,1,0.9114239240352635,0,1
31,8,8,1,2.547614061298419,260.04442314997243,457.3939878660252,457.39398786600486,0.9999999999999555,1,4.451994328746878e-14,0,1
32,4,3,0,1.9670724790609802,0.001432929234144973,0.0021996317741023916,0.0007061925270614923,0.3210503391412728,1,0.6789496608587272,0,1
33,8,2,0,141.00152147705063,0.10109915181688849,5.906130746759737,1.1457996738623542,0.19400174547286664,1,0.8059982545271334,0,1
34,5,4,0,652.5242470175839,110.26227391389241,34948.92717206807,2780.5671160250163,0.0795608718498033,1,0.9204391281501967,0,1
35,3,3,1,4.208359861905962,0.007513020623552554,0.02363808701376133,0.02363808701376136,1.000000000000001,1,1.1102230246251565e-15,0,1
36,8,8,1,945.420656220324,7.015383547188514,1837.607629515792,1837.6076295151383,0.9999999999996443,1,3.5571545708990016e-13,0,1
37,8,3,0,1181.5569418590794,1.8926374350563575,685.4486811890163,8.131325003875542,0.011862777224650147,1,0.9881372227753499,0,1
38,5,3,0,1.0417763072694046,0.08594352951613064,0.08717932230965264,0.0572147448004122,0.6562880197346669,1,0.3437119802653331,0,1
39,2,2,1,16.12627852698854,78.9516335947944,317.05032208161833,317.05032208162396,1.0000000000000178,1,1.7763568394002505e-14,0,1
40,8,7,0,143.61421402457506,0.011925879941793411,0.56856863190562,0.5655100123572797,0.9946204919218125,1,0.005379508078187545,0,1
41,5,4,0,91.94197187675812,0.33391350922491153,8.71954157769992,2.33841528884136,0.268180989562779,1,0.731819010437221,0,1
42,8,3,0,884.6418894356041,33.45344060962104,8029.985528511632,22.439990984476953,0.0027945244614452293,1,0.9972054755385548,0,1
43,5,2,0,2772.6520486090453,0.1296446183413045,112.88121094299672,0.7949421116613692,0.007042289013561369,1,0.9929577109864386,0,1
44,8,7,0,1005.819003546262,0.00498921987295241,0.19077440269251233,0.18849745313387006,0.9880647008901282,1,0.011935299109871789,0,1
45,3,2,0,5.162664247709404,0.5695178940913653,1.9153608990164452,0.13192976434379114,0.06887984630548646,1,0.9311201536945135,0,1
46,7,2,0,3.5685536558975395,0.4767320392066977,1.030045800852505,0.4628997903991362,0.44939728895163955,1,0.5506027110483604,0,1
47,6,6,1,1.733165196525389,0.022572974018587523,0.0279130605288112,0.027913060528811193,0.9999999999999998,1,2.220446049250313e-16,0,1
48,4,3,0,7.816838875348379,0.04601011796578703,0.16617822554287268,0.04526896455544795,0.2724121310572601,1,0.72758786894274,0,1
49,8,8,1,29.068501036187673,0.15482368825173948,2.3762825463143864,2.376282546314391,1.0000000000000018,1,1.7763568394002505e-15,0,1
50,5,2,0,5286.199425583787,0.0012556757252314887,0.5764029530437584,0.565614291007422,0.9812827779952102,1,0.018717222004789758,0,1
51,5,2,0,759.8548723441517,0.0011175228866055654,0.07910446989482416,0.04167966245103026,0.526893897480721,1,0.473106102519279,0,1
52,4,3,0,65.45378905047049,173.98773237026373,1308.3349765265853,1246.5288907017623,0.9527597389554562,1,0.04724026104454382,0,1
53,5,4,0,5.805262555764367,0.030995294328579562,0.0956548819119817,0.06938014138999397,0.7253173074201814,1,0.2746826925798186,0,1
54,3,2,0,1.5481168933551461,8.190827256675368,11.178847108765197,0.7898364026785717,0.07065454916717401,1,0.929345450832826,0,1
55,7,5,0,55.26250117381914,0.047799669155681714,0.4716889141462243,0.2507143757432058,0.53152484237839,1,0.46847515762160996,0,1
56,7,2,0,8442.244182099179,0.5867616842801562,995.8177190068628,2.1998311675020696,0.0022090701194752583,1,0.9977909298805248,0,1
57,5,2,0,1.5215857144512486,0.002655487969092656,0.0035240397451999825,3.7529413207546114e-05,0.010649543115586056,1,0.9893504568844139,0,1
58,6,3,0,6673.231856964149,2.1521692661391025,327.67114746856015,6.2397129036124,0.019042607052276693,1,0.9809573929477233,0,1
59,5,2,0,34.83330879896294,0.09749054634700657,0.6021877036017244,0.06904477775077647,0.11465657192568879,1,0.8853434280743112,0,1
60,6,5,0,243.63860949288292,47.339197300340565,2546.797339722349,1272.7539047005428,0.4997468329534607,1,0.5002531670465393,0,1
61,3,2,0,20.297539385941143,0.005213560827586833,0.0237602333080706,0.006102103715437359,0.2568200251369025,1,0.7431799748630975,0,1
62,2,2,1,4.771369576705542,0.5155385631920654,1.1261148495911102,1.1261148495911102,1.0,1,0.0,0,1
63,7,3,0,2.1438800250555627,0.003403462400369767,0.005646542230818781,0.001806380872161262,0.3199092113934879,1,0.6800907886065122,0,1
64,6,4,0,3.2343806059714897,13.98687314907176,30.73516437868458,2.6191983287649676,0.08521829577659365,1,0.9147817042234063,0,1
65,2,2,1,1.5764814166586303,31.997709272705983,40.17568737973623,40.175687379736246,1.0000000000000004,1,4.440892098500626e-16,0,1
66,6,5,0,113.956216496279,0.0036276253595364082,0.11628906558440401,0.11514811115286072,0.9901886353131355,1,0.009811364686864499,0,1
67,3,2,0,330.9597328823097,2.079776338540249,76.76013500117719,6.452019074983559,0.08405429556480862,1,0.9159457044351914,0,1
68,3,3,1,6.126766834602548,0.20258559580402438,0.6108896035579084,0.610889603557908,0.9999999999999992,1,7.771561172376096e-16,0,1
69,8,5,0,1.6103974402707038,0.0014744141915444188,0.0020097825747627013,0.0011201352263215194,0.5573414957355652,1,0.44265850426443476,0,1
70,4,3,0,3.1064832109708704,16.678120149198463,36.779469998667174,0.6140125901220168,0.01669443823264086,1,0.9833055617673592,0,1
71,6,3,0,8.186726191431337,0.25813366429696344,1.0905038521648485,0.359278689197445,0.32946118299739285,1,0.6705388170026072,0,1
72,4,4,1,604.601534778989,25.547277813334322,5864.206466522316,5864.206466519103,0.9999999999994521,1,5.478950626525148e-13,0,1
73,3,3,1,30.23453076301656,68.03830480421955,738.6685866830162,738.6685866863935,1.0000000000045721,1,4.57212046001132e-12,0,1
74,3,2,0,3.0902618538851687,32.347145786529126,54.93512019942459,0.22480735461154353,0.004092233780420457,1,0.9959077662195795,0,1
75,2,2,1,883.2066775120636,0.38271156442698584,11.373725891560012,11.37372589156001,0.9999999999999999,1,1.1102230246251565e-16,0,1
76,6,3,0,222.24082201447428,0.6237329846430725,12.42395901995283,0.593561201090169,0.0477755279244653,1,0.9522244720755347,0,1
77,3,3,1,4.496211649467614,416.8651686124546,1248.9780649091936,1248.9780649328013,1.0000000000189015,1,1.890154699424329e-11,0,1
78,6,2,0,231.21742357577878,3.166435977267011,53.871803562080316,1.4628879000826998,0.027154982817623876,1,0.9728450171823761,0,1
79,6,2,0,173.48333107464603,2.327249187234112,48.793040290573224,1.69138638754949,0.03466450086891315,1,0.9653354991310868,0,1
80,4,4,1,9.933835580881736,0.002835875279851621,0.007153896915130458,0.007153896915130481,1.000000000000003,1,3.1086244689504383e-15,0,1
81,2,2,1,14.494357088844646,6.220011995037134,23.68049086528646,23.68049086528646,1.0,1,0.0,0,1
82,7,2,0,991.3157026430772,0.004392775508283954,0.47066075929730017,0.36771002614887766,0.7812634023237274,1,0.21873659767627263,0,1
83,2,2,1,1.0657952553777394,0.0015676094328336298,0.001618358597668826,0.001618358597668826,1.0,1,0.0,0,1
84,5,3,0,181.32524144150062,6.282917549212982,446.8611738071513,23.431977482265882,0.052436816746979795,1,0.9475631832530202,0,1
85,6,2,0,11.240552771457661,336.537520564128,989.2915596021962,35.61798367919556,0.03600352528380804,1,0.963996474716192,0,1
86,4,2,0,129.69617592825782,0.020238347961653518,0.2137209630244778,0.15532931156590557,0.7267855682837975,1,0.2732144317162025,0,1
87,6,5,0,968.9471173405111,0.018059101168221636,7.640139826075217,7.451048277411467,0.9752502502613376,1,0.024749749738662397,0,1
88,8,2,0,34220.24104732228,0.31946118789286976,1804.9058706252806,0.5952371348796156,0.0003297884640784094,1,0.9996702115359216,0,1
89,5,3,0,1896.4879541877763,31.68880755943633,2956.5338038710324,217.190603452177,0.0734612278634549,1,0.9265387721365451,0,1
90,5,3,0,1.4320154172778843,0.003462961691851694,0.004343647180225867,0.003054772984257504,0.7032737369103393,1,0.29672626308966066,0,1
91,5,4,0,34.95288777497965,0.0011204669279643688,0.01193484019494217,0.011708769121549846,0.9810578885263893,1,0.01894211147361069,0,1
92,4,4,1,21.617039294589013,24.910567566796356,415.4165667476995,415.4165667476966,0.999999999999993,1,6.994405055138486e-15,0,1
93,2,2,1,6.10078297737304,209.20105827718706,516.7216582007762,516.7216582007794,1.0000000000000062,1,6.217248937900877e-15,0,1
94,8,6,0,264.14677356774683,2.250244000027309,197.30852962033816,47.351181023692504,0.2399854740938257,1,0.7600145259061744,0,1
95,3,2,0,20.684811135548827,1.0086813409679227,5.923713351282649,1.2035973568154998,0.20318291676873382,1,0.7968170832312662,0,1
96,5,5,1,142.6900765232263,19.671662909021844,756.1032993170145,756.1032993166424,0.9999999999995078,1,4.921618668163319e-13,0,1
97,3,2,0,12.486688420625175,0.01034024014186982,0.08495502237819089,0.08420599296798122,0.9911832239078786,1,0.008816776092121392,0,1
98,6,4,0,366.5584281645222,145.64357300932394,6524.662820250661,151.1080114833115,0.023159512705287398,1,0.9768404872947126,0,1
99,5,4,0,317.3119941121195,0.0016490509268092678,0.06140275675797051,0.059935408545678276,0.976102893587074,1,0.023897106412925972,0,1
100,8,7,0,345.84456929108245,63.39471528786201,10830.80504977126,6595.788568923959,0.6089841464797908,1,0.3910158535202092,0,1
101,2,2,1,26.910854121903352,0.17417662934855033,0.9035529806191253,0.9035529806191246,0.9999999999999992,1,7.771561172376096e-16,0,1
102,6,3,0,120.0348182530814,0.08810701442414366,3.773673868556305,0.4572662999726487,0.1211727128257602,1,0.8788272871742397,0,1
103,5,2,0,9.429516612152504,123.93943198032238,396.66670289627933,0.8534363488507803,0.0021515200106774213,1,0.9978484799893226,0,1
104,5,2,0,59.066743242330894,406.2039715468014,3769.5051001420366,0.573748437405304,0.00015220789524430804,1,0.9998477921047557,0,1
105,3,2,0,64.88264768951073,10.187601908583487,138.2719171395366,0.7119618937736889,0.005148998498771194,1,0.9948510015012288,0,1
106,7,4,0,1231.2051966835445,809.9705921139661,78630.1890250492,1417.150837987335,0.018022986534292493,1,0.9819770134657075,0,1
107,4,2,0,116.73990147996784,0.045850641204722875,1.0710639312589945,0.2357161208377378,0.22007661163667658,1,0.7799233883633234,0,1
108,8,5,0,1.0693585186951793,63.99442670173638,65.81654634143811,21.50942218627102,0.32680873400263305,1,0.6731912659973669,0,1
109,8,5,0,4.9583456039186355,0.14680866661772313,0.5057221559937684,0.3567748773593552,0.7054760665137865,1,0.29452393348621353,0,1
110,7,2,0,99.35155799299251,156.25659405570116,4032.5356203922897,3.523228621070178,0.0008737005578458931,1,0.9991262994421541,0,1
111,5,3,0,583.6248185489932,0.0010202742132985913,0.30522852015140783,0.23524836974271074,0.7707286646281166,1,0.22927133537188338,0,1
112,7,4,0,105.84433349214586,94.17582952633215,4081.9632393061993,232.35741541528074,0.05692295637987517,1,0.9430770436201248,0,1
113,8,3,0,126.72492279809424,436.39687571210726,15769.11189194104,403.8698476861584,0.02561145170721758,1,0.9743885482927824,0,1
114,5,4,0,156.47189099645755,0.5441344788565309,43.15981998521701,28.612604606193333,0.6629454111716325,1,0.3370545888283675,0,1
115,7,6,0,1002.1306846611834,1.274315976897844,107.8194832691111,64.54340935595332,0.5986247327383006,1,0.40137526726169936,0,1
116,8,8,1,1.234467237937898,361.47221637921416,434.88509597462115,434.88509597457175,0.9999999999998864,1,1.1357581541915351e-13,0,1
117,3,3,1,4.06976126342593,3.1538572561006353,4.642250782762508,4.642250782762502,0.9999999999999987,1,1.3322676295501878e-15,0,1
118,5,3,0,57.439520703273665,14.541023758376536,487.490529078509,9.567225613226608,0.019625459455204785,1,0.9803745405447952,0,1
119,4,2,0,7753.998064322511,0.001240082150734927,4.876758985683464,4.7943167152394945,0.9830948647070744,1,0.016905135292925588,0,1
120,2,2,1,1.0433187640436763,0.0026330078110480474,0.0026894325486711366,0.002689432548671135,0.9999999999999993,1,6.661338147750939e-16,0,1
121,7,7,1,1.2729141918736897,474.89348485397437,568.8009363966632,568.8009363872369,0.9999999999834277,1,1.6572299088579712e-11,0,1
122,8,6,0,1768.856550727153,0.004425394874311913,1.5832861712431194,1.566254535385898,0.989242856934796,1,0.010757143065204033,0,1
123,7,3,0,1.1881662311867158,0.005668973680770701,0.006335553548076621,0.0016006166286278978,0.25264037569595177,1,0.7473596243040482,0,1
124,8,7,0,1.794312988339511,8.576940993279045,11.269846460109036,7.2388658902805805,0.642321607122458,1,0.357678392877542,0,1
125,8,5,0,1.9375968821185197,0.3566383675775075,0.5345796390642082,0.27982028504441175,0.5234398480537763,1,0.4765601519462237,0,1
126,7,7,1,38539.6666997162,730.3252049933435,1205747.1334591408,1205746.2117286145,0.9999992355523802,1,7.644476197610217e-07,0,1
127,4,4,1,429.32691924356004,0.1120433500403041,16.618111527556085,16.61811152755609,1.0000000000000002,1,2.220446049250313e-16,0,1
128,7,5,0,4.961327012948192,542.6677483167659,1221.781027191726,656.6066057461575,0.5374175823104516,1,0.46258241768954844,0,1
129,3,3,1,605.4641521729066,905.683027937519,119386.93819700244,119386.94439491839,1.0000000519145231,1,5.191452312480749e-08,1,1
130,2,2,1,4.722520690325418,0.764352159676353,1.6610413031725635,1.6610413031725644,1.0000000000000004,1,4.440892098500626e-16,0,1
131,7,7,1,335.0144908821357,51.856822559551034,1248.4263018762294,1248.4263018757922,0.9999999999996497,1,3.502753642692369e-13,0,1
132,6,4,0,30125.412337360314,28.20749773348537,96962.06936467493,50340.72647007968,0.5191795802206727,1,0.4808204197793273,0,1
133,8,8,1,92.13285063799171,812.9868883393252,10797.545778002228,10797.545778009378,1.0000000000006621,1,6.621370118864434e-13,0,1
134,6,4,0,943.3488353482096,0.044132794178760315,10.03711745637363,2.3765061677726065,0.23677178015521883,1,0.7632282198447812,0,1
135,2,2,1,3.3404228356319807,34.02948999542594,62.19509883185234,62.195098831852356,1.0000000000000002,1,2.220446049250313e-16,0,1
136,8,7,0,154.3795977192701,0.30201502129142105,11.31318315501877,6.794008681667181,0.6005390868840671,1,0.3994609131159329,0,1
137,5,4,0,3.249924679150276,0.0021777235018186707,0.004640985712129364,0.0020143660649953763,0.43403841122172954,1,0.5659615887782705,0,1
138,6,2,0,2385.015709757712,118.9250595542075,28284.463269135547,356.0552191307215,0.01258836753389111,1,0.9874116324661089,0,1
139,2,2,1,1.1989062609897374,0.6604388593061838,0.7231447419000605,0.7231447419000606,1.0000000000000002,1,2.220446049250313e-16,0,1
140,3,3,1,1091.5284595852063,4.925059335509653,99.68583876162732,99.68583876173561,1.0000000000010862,1,1.0862422072932532e-12,0,1
141,6,4,0,121.417956159976,0.001191729598543885,0.024023819752836163,0.01313137903274788,0.5465982998477017,1,0.4534017001522983,0,1
142,3,2,0,12.54054591120158,56.95082893373087,331.8674570954243,2.7422028362999256,0.008262945876948218,1,0.9917370541230518,0,1
143,2,2,1,1.4860172711950899,0.015006938454884435,0.018293804346630072,0.01829380434663008,1.0000000000000004,1,4.440892098500626e-16,0,1
144,2,2,1,38.67853645241848,0.00928843240129618,0.05776668436443117,0.05776668436443113,0.9999999999999993,1,6.661338147750939e-16,0,1
145,4,3,0,79.00054869878912,0.00884671940633959,0.07384837923658051,0.057605707477457614,0.7800537814501263,1,0.21994621854987373,0,1
146,7,3,0,10645.736619852007,0.5102006595850554,800.699976920128,33.92563610983469,0.04236997263360589,1,0.9576300273663941,0,1
147,4,4,1,812.071119857124,0.0029202339650642338,0.04273273507256869,0.04273273507256908,1.000000000000009,1,9.103828801926284e-15,0,1
148,8,8,1,1.9552645492419571,160.3355241495887,212.69215673670394,212.69215673670448,1.0000000000000024,1,2.4424906541753444e-15,0,1
149,5,2,0,45.811816887529424,154.71996793144137,1123.83640597491,1.2966093346332,0.0011537349455309845,1,0.998846265054469,0,1
150,4,3,0,148.21051122327685,9.84297025856326,1123.596152447369,2.134994175292483,0.0019001437221390714,1,0.9980998562778609,0,1
151,8,8,1,1146.0199350431087,637.6730101435746,145732.7464554925,145732.7464495026,0.9999999999588979,1,4.110212170616023e-11,0,1
152,5,5,1,18.33091605088814,5.144788576937503,35.03620549922603,35.03620549922659,1.000000000000016,1,1.5987211554602254e-14,0,1
153,8,5,0,6333.433258619587,89.99499765495551,155369.46188085142,11160.367225337883,0.07183115066650911,1,0.9281688493334909,0,1
154,4,3,0,1.2202713377643903,0.0830826665171581,0.08691472882939329,0.08179929749077963,0.9411442524470756,1,0.05885574755292444,0,1
155,7,4,0,2872.074886620426,0.06012063045927453,18.808207234923902,2.9714784662496347,0.15798839459467798,1,0.842011605405322,0,1
156,2,2,1,1.5143587783068624,4.933177557816922,6.070733062170972,6.070733062170975,1.0000000000000004,1,4.440892098500626e-16,0,1
157,7,6,0,25660.71949860676,0.05603227150063994,59.47806008482701,59.262769734647264,0.9963803400804818,1,0.003619659919518181,0,1
158,4,4,1,223.8675955689292,0.0015762852496656165,0.11899970921423003,0.11899970921423,0.9999999999999998,1,2.220446049250313e-16,0,1
159,7,7,1,65711.30066610382,6.606321466934488,88011.4332401848,88011.43324724573,1.0000000000802276,1,8.022760233927784e-11,0,1
160,8,8,1,19693.499504857507,1.0983434518514175,3981.210491373433,3981.2104913800054,1.000000000001651,1,1.6509016376176078e-12,0,1
161,3,2,0,6.739006995287472,3.0446910218138314,10.724300529062265,0.6388334338030567,0.059568773932794326,1,0.9404312260672056,0,1
162,7,7,1,4.357777587243823,478.9104920159428,1097.7188347791757,1097.718834738986,0.9999999999633881,1,3.661193570536625e-11,0,1
163,3,2,0,1.4910656706634682,22.71711389007601,27.743247938899582,3.9045862456209948,0.14074005517379476,1,0.8592599448262053,0,1
164,3,2,0,9.165472136082952,0.0025641282849339685,0.009270151591861776,0.008894553090321456,0.9594830248655205,1,0.040516975134479494,0,1
165,5,4,0,7.079205283120815,1.5700068365372744,6.643208996325293,4.357906551064598,0.6559941970025608,1,0.3440058029974392,0,1
166,2,2,1,2.9318582610593604,0.058092290341355275,0.09946951139668175,0.09946951139668177,1.0000000000000002,1,2.220446049250313e-16,0,1
167,6,5,0,3.203503250152705,889.643907554973,1561.4640730380304,1537.0177102841244,0.984343947980601,1,0.015656052019399014,0,1
168,8,6,0,11.208607962195192,0.007438088671945023,0.04182406033152832,0.03482555159888096,0.8326678787957931,1,0.16733212120420693,0,1
169,3,3,1,22.81613642516927,0.02162005120751115,0.11173048520804416,0.11173048520804423,1.0000000000000007,1,6.661338147750939e-16,0,1
170,6,6,1,801.951899655835,0.0016617741571347577,0.2013613952983101,0.20136139529831995,1.0000000000000488,1,4.884981308350689e-14,0,1
171,8,4,0,151.84252274161196,0.006502369832764229,0.20357011205668935,0.1445298136777236,0.7099756060333432,1,0.2900243939666568,0,1
172,5,5,1,9.598933474532855,0.04092550590097971,0.12328183670124959,0.12328183670124965,1.0000000000000004,1,4.440892098500626e-16,0,1
173,7,5,0,874.1622306059177,46.60513365747634,18893.54779253405,762.1399100144321,0.04033863403439762,1,0.9596613659656024,0,1
174,6,5,0,3.6724041335441697,15.785061687205227,45.04104561791697,39.803563324653524,0.8837175686885027,1,0.11628243131149729,0,1
175,5,2,0,21.403963257927785,0.0032991458964217986,0.011535697589035726,0.00019946855779099892,0.017291417034075753,1,0.9827085829659242,0,1
176,8,6,0,5.472503087718211,0.05902299105680659,0.1687035724086244,0.13086562135178845,0.7757133976677922,1,0.22428660233220776,0,1
177,4,2,0,1.0369000555254666,0.05217451841431095,0.05311798035096299,0.004629650070501799,0.08715787083606365,1,0.9128421291639364,0,1
178,6,3,0,183849.54933022714,2.9136436262423415,168918.8666403251,960.3788834107868,0.005685444749376033,1,0.994314555250624,0,1
179,4,4,1,1452.9528974005034,0.017255188798091837,0.620136157145711,0.6201361571456093,0.999999999999836,1,1.6397994073713562e-13,0,1
180,6,4,0,5.283896163232055,0.002486247822144124,0.00776828089144554,0.007659379637372571,0.9859812929533881,1,0.0140187070466119,0,1
181,7,4,0,1.228260101111354,0.14871066391867507,0.16224311442486686,0.1144079095232471,0.7051634205174744,1,0.2948365794825256,0,1
182,8,6,0,1.5293009858533,3.749325941271787,4.7328845078591915,2.1326899589659982,0.45061102915665063,1,0.5493889708433494,0,1
183,5,4,0,29.890932103376095,6.4492839005588385,121.58679949231426,61.98899041785842,0.5098332275929087,1,0.4901667724070913,0,1
184,3,3,1,9220.963235090338,0.004571945694991034,0.3618561809568585,0.36185618095684874,0.999999999999973,1,2.6978419498391304e-14,0,1
185,5,5,1,1.4941643862442089,1.2227652464734047,1.4078685167503142,1.4078685167503162,1.0000000000000013,1,1.3322676295501878e-15,0,1
186,6,5,0,5.579654579520583,0.008166564380746864,0.020395569451784498,0.019016332007350843,0.9323756344389306,1,0.06762436556106943,0,1
187,7,6,0,82.97857795936854,0.005426034196381776,0.28003977001879377,0.27941657087009436,0.9977746048403854,1,0.002225395159614618,0,1
188,8,6,0,19669.537142240246,0.003795745322797257,11.972215340843475,9.416035677040304,0.7864906710220365,1,0.2135093289779635,0,1
189,7,6,0,8.09337856981001,0.09301244512124393,0.3106300073947889,0.2985133452346701,0.9609932657126735,1,0.03900673428732648,0,1
190,2,2,1,4.905995461994104,1.8907632846668714,4.187942705534793,4.187942705534792,0.9999999999999998,1,2.220446049250313e-16,0,1
191,3,3,1,9.509294597563636,108.67319874858376,365.5255723325683,365.5255723311793,0.9999999999962,1,3.799960346384523e-12,0,1
192,5,5,1,1.6809273094901893,609.9037543691117,757.2419211845062,757.2419211907865,1.0000000000082936,1,8.293588038554844e-12,0,1
193,6,6,1,127.0805166935101,0.0034450877641751896,0.0846148806308067,0.08461488063080697,1.000000000000003,1,3.1086244689504383e-15,0,1
194,4,3,0,200.49624621957352,1.820323859352556,98.53504211745805,16.969202738825718,0.17221490318741317,1,0.8277850968125868,0,1
195,6,5,0,41214.240367941595,0.01896396058829504,15.232552947744542,13.862299192379552,0.9100443792931059,1,0.08995562070689411,0,1
196,6,4,0,1483.955515450487,245.85459783481627,29873.61128843183,12830.765566926875,0.4295016576015844,1,0.5704983423984156,0,1
197,5,3,0,3535.597377473969,0.005861097214779885,1.7511229579583758,1.705824844985141,0.9741319632825511,1,0.02586803671744886,0,1
198,4,4,1,9.517450604525653,0.3528676171686284,0.9268509971532586,0.9268509971532591,1.0000000000000007,1,6.661338147750939e-16,0,1
199,3,3,1,1.9041871994240855,4.427903783336294,5.032606103850802,5.032606103850785,0.9999999999999967,1,3.3306690738754696e-15,0,1
200,8,8,1,41.13411542698075,0.01737615987528646,0.21201968498372886,0.21201968498372903,1.0000000000000009,1,8.881784197001252e-16,0,1
201,7,5,0,130.901828616722,0.007070004706080058,0.22296088330147262,0.21645935305416303,0.9708400408581147,1,0.029159959141885294,0,1
202,4,2,0,1.0843513039896575,0.010353296900285488,0.010691977789438777,0.009303606667973783,0.8701483346854325,1,0.1298516653145675,0,1
203,6,2,0,572.4811428918509,9.793878688207188,957.0850228044416,12.346031446274324,0.012899618270170082,1,0.98710038172983,0,1
204,6,4,0,8908.77182842709,0.46904522808516363,171.872058622592,3.6771752471997767,0.021394840305452793,1,0.9786051596945472,0,1
205,6,5,0,5.118206366068095,3.2385895276708396,6.360789294138544,4.564341297910398,0.7175746730231153,1,0.2824253269768847,0,1
206,7,6,0,3.4024153212613375,27.640485002050074,65.69782525679265,44.12444199049976,0.6716271325273073,1,0.3283728674726927,0,1
207,8,5,0,3526.9689137984456,33.65402135533412,25951.46229901581,1276.4560586986136,0.04918628646012838,1,0.9508137135398717,0,1
208,3,3,1,237.96015934640505,64.15765723419615,1069.1670253252246,1069.167025044112,0.9999999997370733,1,2.6292668042771083e-10,0,1
209,7,2,0,6167.136995070654,0.002099027694717013,0.7309230455674681,0.5433367663577705,0.7433570054367886,1,0.2566429945632114,0,1
210,5,4,0,1074.4336421612377,0.7639084991458367,246.52099644273397,126.71832804181417,0.5140265124283254,1,0.4859734875716746,0,1
211,6,2,0,63.14249249775607,15.416082614040885,314.71627630005486,8.511486887792133,0.027044952958445542,1,0.9729550470415544,0,1
212,2,2,1,10.360638576791672,130.3853554412298,419.68367598393525,419.68367598392666,0.9999999999999796,1,2.042810365310288e-14,0,1
213,4,2,0,5.057590726551462,0.018565817444567922,0.08636030839728724,0.046641789822943244,0.5400836412993676,1,0.4599163587006324,0,1
214,7,3,0,63.093184185330756,0.002767842343712392,0.057026079691535225,0.022103536218167942,0.38760399343125324,1,0.6123960065687468,0,1
215,6,4,0,1.7938566975688606,0.31498747340332445,0.4829969870076119,0.14482233131089398,0.29984106569304875,1,0.7001589343069512,0,1
216,6,3,0,4.72499913456497,864.2286127399663,2303.804206115643,261.4721246827705,0.11349581009908337,1,0.8865041899009166,0,1
217,2,2,1,3.8272211234404745,0.042879083832369956,0.08388557291709496,0.083885572917095,1.0000000000000004,1,4.440892098500626e-16,0,1
218,4,4,1,29.953535000322887,34.303613332143016,159.2220132237363,159.22201322374247,1.0000000000000386,1,3.863576125695545e-14,0,1
219,2,2,1,3.5763422811813954,21.22119241775362,40.13186307483338,40.13186307483338,1.0,1,0.0,0,1
220,3,2,0,4.285949373450542,0.0018329874985650884,0.0031363170660447808,0.0002609596553524665,0.08320576327493684,1,0.9167942367250632,0,1
221,7,2,0,9.451149362315151,9.76645427540354,30.606371219661828,0.3265040858784028,0.010667847015743357,1,0.9893321529842567,0,1
222,2,2,1,3.6375273060287534,0.0340309870859276,0.06490492871702769,0.06490492871702769,1.0,1,0.0,0,1
223,6,3,0,143.16054757551623,10.941710232445487,421.25187354224124,68.85758677071448,0.16345941963818886,1,0.8365405803618111,0,1
224,6,2,0,26479.989155076593,0.1763826269108045,338.8907042321521,0.9311221915750391,0.002747558962069339,1,0.9972524410379306,0,1
225,5,5,1,619.2540773411016,0.045376787571040265,3.879700362835851,3.8797003628358535,1.0000000000000007,1,6.661338147750939e-16,0,1
226,7,2,0,106291.6541889682,0.008084851666849243,39.00621930711638,1.0550150705953543,0.02704735525093238,1,0.9729526447490676,0,1
227,4,3,0,1.9506156719036372,19.66830117610785,29.480542097096585,13.217028837425644,0.4483305901870554,1,0.5516694098129447,0,1
228,4,3,0,19.1802980414162,0.2726862688800668,0.9122427254680414,0.4339385198899585,0.475683179240831,1,0.5243168207591691,0,1
229,5,3,0,24.274210017109617,35.636894370769305,548.4011516858,303.1687663628185,0.5528229935893998,1,0.4471770064106002,0,1
230,8,8,1,12.308762146816303,0.012750560845908547,0.07153564590975456,0.0715356459097545,0.9999999999999992,1,7.771561172376096e-16,0,1
231,3,3,1,2.062762629407935,0.00555398387284838,0.007326271954016983,0.007326271954016957,0.9999999999999964,1,3.552713678800501e-15,0,1
232,5,2,0,48.43639050610589,17.27132200915364,212.16898712871583,0.12066124773394653,0.0005687035101918331,1,0.9994312964898082,0,1
233,5,3,0,554.8321433866179,0.02423395057308978,5.49006562419381,3.671245105328374,0.668706962108031,1,0.33129303789196896,0,1
234,6,3,0,34.18127274577621,0.0013659488787410969,0.013871562272403931,0.0055647475880765355,0.4011622828631954,1,0.5988377171368047,0,1
235,2,2,1,6.989771340119627,0.12283963108335244,0.3247655748733317,0.3247655748733318,1.0000000000000004,1,4.440892098500626e-16,0,1
236,6,2,0,1411.674005418279,15.191050121070402,900.5938396274065,4.692901079027837,0.0052108962692542764,1,0.9947891037307457,0,1
237,7,4,0,4.081243621399823,0.13443802917649866,0.24111714635255244,0.18303188718205912,0.7590994251169378,1,0.24090057488306216,0,1
238,3,2,0,4.83592989761898,0.2047761309919247,0.4015187119533199,0.20153803367871362,0.5019393310420467,1,0.4980606689579533,0,1
239,3,2,0,34.67978356329727,127.31112797580776,754.8174697482754,3.876146850083071,0.005135210836304213,1,0.9948647891636958,0,1
240,7,6,0,1.658929455607039,686.9675489475734,812.7580094843476,725.4411246411943,0.8925671801148397,1,0.10743281988516029,0,1
241,8,7,0,10.950005905918262,0.020706246864943552,0.09308629491504417,0.09078216959493508,0.9752474268933793,1,0.024752573106620712,0,1
242,6,3,0,2.2891174566927592,2.110246325313944,3.2082245787216785,0.9654053743434583,0.3009157715287268,1,0.6990842284712733,0,1
243,6,2,0,131.73924629732323,0.035996778834807404,0.6528008638558843,0.15825806691813885,0.24242931601431936,1,0.7575706839856806,0,1
244,3,2,0,7.163003029234202,0.0034227360482947905,0.009422141981732102,0.008332474227922182,0.884350314830471,1,0.115649685169529,0,1
245,8,6,0,80.35394908657577,9.809634163104883,89.8828038836014,47.07811181285885,0.5237721764201437,1,0.47622782357985627,0,1
246,5,4,0,2.40573490479317,192.7688667364047,354.56991167580327,110.40228903778855,0.31136959285686244,1,0.6886304071431375,0,1
247,3,2,0,2.098867432357229,0.0013730861863659944,0.0020429962988414356,0.0017705501559550142,0.8666438392272551,1,0.13335616077274492,0,1
248,2,2,1,2.35792743134053,0.03215191302066139,0.04937101272151866,0.04937101272151866,1.0,1,0.0,0,1
249,8,5,0,1195.914729437987,316.90281700752763,61744.9001516903,7677.028392260987,0.12433461505971556,1,0.8756653849402845,0,1
250,7,3,0,240.69237346428596,0.0052164252005936,0.343052774589919,0.3037207387665871,0.885346982340111,1,0.114653017659889,0,1
251,8,6,0,1.242099109455541,0.004928300962311793,0.005633346283395416,0.004798623191887223,0.851824643912166,1,0.14817535608783405,0,1
252,3,2,0,7154.40316467871,0.007616544843735877,17.470694628251902,6.487661525652145,0.3713453679833046,1,0.6286546320166955,0,1
253,7,5,0,43.18204799832868,259.8635374953317,2218.0495514505656,494.62417881119114,0.22299960723948462,1,0.7770003927605154,0,1
254,7,7,1,315.7872294246705,11.63905296904236,980.895473210605,980.8954732023535,0.9999999999915877,1,8.412270879887274e-12,0,1
255,4,3,0,245.42132427221864,2.6281449630385563,29.80345240000173,12.7981459162071,0.4294182346541287,1,0.5705817653458714,0,1
256,4,2,0,158.0575599294245,0.0029514019724050052,0.029912011644962527,0.02207826417706248,0.738106966496206,1,0.261893033503794,0,1
257,8,6,0,120.02071745324004,15.501576146941616,530.9440161233099,114.48806563914053,0.2156311440800777,1,0.7843688559199223,0,1
258,5,2,0,4299.432740748771,7.44036683478552,22911.970769033785,7.002730122350408,0.0003056363065814839,1,0.9996943636934185,0,1
259,8,2,0,395.2582214341234,21.650037200638614,3105.9042978327116,5.684310557690604,0.001830162816561056,1,0.998169837183439,0,1
260,2,2,1,48.887930844379184,6.614747180934413,46.250249303440455,46.25024930344026,0.9999999999999959,1,4.107825191113079e-15,0,1
261,4,2,0,1935.2030264700625,0.12494221723009889,26.970898495156575,10.53514887590479,0.39061171350285895,1,0.609388286497141,0,1
262,6,2,0,30177.402129660357,13.793634646462214,38547.64517779811,19.087982155523534,0.0004951789419945538,1,0.9995048210580054,0,1
263,7,6,0,1415.1659267859961,0.001702155664038237,1.3256556240299995,1.3165725561791088,0.9931482447731953,1,0.006851755226804701,0,1
264,5,2,0,124.12257945085284,0.02280900019264673,0.8938701892946439,0.41331350954821083,0.46238650141622684,1,0.5376134985837732,0,1
265,4,2,0,1640.9694222220176,43.235543984775674,17880.81484448939,26.82430698633184,0.0015001725156053897,1,0.9984998274843946,0,1
266,8,6,0,14947.189450866426,0.04762709523472265,23.683082650961047,10.401790843013387,0.43920764016720126,1,0.5607923598327987,0,1
267,6,5,0,7247.3372987737275,0.09053277349524412,168.62667513878839,28.732757176670923,0.17039271605766046,1,0.8296072839423395,0,1
268,4,3,0,2.5126917718728414,72.96063595587289,142.8322129044551,24.60124022113363,0.17223873887321317,1,0.8277612611267868,0,1
269,3,2,0,16782.186854308395,0.15917853489999537,210.31699975394542,14.009187466572536,0.06660986740473761,1,0.9333901325952624,0,1
270,7,6,0,48110.72533979801,0.1951602221013808,806.6280264809363,124.89365643390965,0.1548342635437319,1,0.8451657364562681,0,1
271,8,5,0,654.0288521066237,481.9449431624116,42066.474340252054,7121.28231088234,0.16928640734857628,1,0.8307135926514237,0,1
272,7,7,1,55.592618844528374,44.29492778524448,284.3676236265679,284.3676236265516,0.9999999999999428,1,5.717648576819556e-14,0,1
273,8,4,0,3168.760290217897,0.006985248173323117,1.759896868746303,1.6116598924074732,0.9157695095824397,1,0.08423049041756026,0,1
274,3,3,1,99.25122843865086,0.1142353115602891,0.6475410143753401,0.6475410143753304,0.9999999999999851,1,1.4876988529977098e-14,0,1
275,3,2,0,16.949616442605898,0.12935905239405407,1.446634972740468,1.0449657991337118,0.7223424145167426,1,0.27765758548325736,0,1
276,2,2,1,1.0207206488245866,5.194764746315445,5.24830825238146,5.248308252381461,1.0000000000000002,1,2.220446049250313e-16,0,1
277,5,4,0,184.58088854040926,63.908214365706584,1893.5117741212355,126.59059925524272,0.06685493113133266,1,0.9331450688686673,0,1
278,8,5,0,147.7725154948086,0.0050876898415806214,0.37323640712611805,0.371311659951702,0.9948430883545462,1,0.005156911645453843,0,1
279,4,3,0,2.917943482292887,0.002152178815938663,0.005145942952857851,0.0029688860500606583,0.5769372255500534,1,0.42306277444994655,0,1
280,6,6,1,1.2456469451353547,0.03200312114877684,0.03431813269614649,0.03431813269614649,1.0,1,0.0,0,1
281,7,6,0,19.565187979312167,0.08332759490907664,0.6364468490518591,0.6303268006911456,0.9903840385574525,1,0.009615961442547505,0,1
282,6,4,0,1.567661246318092,3.5430687589411636,4.04539248463819,3.2349945485002154,0.7996738414837753,1,0.2003261585162247,0,1
283,2,2,1,15.516191344661019,0.05158886393537686,0.2032116150570414,0.2032116150570413,0.9999999999999994,1,5.551115123125783e-16,0,1
284,4,3,0,33.91498655927395,32.98962249264799,285.70691264165225,141.10485032932758,0.4938797210913418,1,0.5061202789086582,0,1
285,8,5,0,1488.526204077756,0.021627159309690856,3.6540516483365497,2.3431089916140797,0.6412358710585669,1,0.35876412894143306,0,1
286,7,5,0,2.412927550629654,0.00929016130183344,0.01600015604293134,0.012623684372040013,0.7889725786528808,1,0.21102742134711916,0,1
287,2,2,1,74.187508202632,78.50081821657008,676.1445870512749,676.1445870512669,0.999999999999988,1,1.199040866595169e-14,0,1
288,3,3,1,8.222597996416885,55.604162161029556,151.22004115651194,151.2200411565067,0.9999999999999655,1,3.452793606584237e-14,0,1
289,4,3,0,131.50402372153368,0.0018077602719239938,0.04226997172522083,0.039883783559977376,0.9435488582591194,1,0.05645114174088062,0,1
290,5,3,0,72691.6350712169,5.897907435552973,277008.2609078418,90.28736757327226,0.0003259374549963695,1,0.9996740625450037,0,1
291,2,2,1,1.2562240313754742,0.00845119846672913,0.009472221591388202,0.009472221591388203,1.0000000000000002,1,2.220446049250313e-16,0,1
292,3,2,0,2.90578225173621,6.049548119269273,7.794366119743287,0.4025430085940697,0.05164538108806823,1,0.9483546189119317,0,1
293,3,2,0,1.136082889018612,0.7053861705642245,0.7556722363488495,0.27686128715033814,0.3663774766796216,1,0.6336225233203784,0,1
294,5,5,1,152.47916921467558,33.200402745379385,1355.9547319747367,1355.9547319581286,0.9999999999877518,1,1.2248202452269652e-11,0,1
295,8,4,0,6.0580784737450095,0.0023629672210614904,0.007946812485294791,0.005913803668505935,0.744173047929488,1,0.255826952070512,0,1
296,5,5,1,77.63837708345645,0.0733660467250901,1.5301206997795953,1.5301206997795975,1.0000000000000016,1,1.5543122344752192e-15,0,1
297,4,3,0,450.59697485149377,0.5948386339510074,30.543825790787682,3.643081784599904,0.11927391838708998,1,0.88072608161291,0,1
298,3,2,0,3.216767584210145,0.005361242691496904,0.013969211988870831,0.012990877654346766,0.9299649589895623,1,0.07003504101043767,0,1
299,5,3,0,2189.4524131810263,0.054942418605291775,16.02248670245116,7.015947013824381,0.43788128173331947,1,0.5621187182666805,0,1
300,3,2,0,852.1890858449215,0.004860476548594412,1.2144135955252477,1.2055782631244236,0.9927246101053383,1,0.007275389894661699,0,1
301,6,6,1,3377.041758311658,0.02004720812048573,8.616982868254938,8.616982868252796,0.9999999999997514,1,2.4857893521357255e-13,0,1
302,6,4,0,9.34011582823933,0.019851722615779506,0.09644481868939285,0.04618626120809333,0.47888794686668806,1,0.521112053133312,0,1
303,3,2,0,152.7759723784842,43.71603520470806,900.7071832766819,4.613877001254287,0.005122504946024154,1,0.9948774950539758,0,1
304,8,3,0,6828.479548995248,0.054024108895088636,65.47396729622287,5.626843047319132,0.08594015728207964,1,0.9140598427179204,0,1
305,5,3,0,5.368744203443679,26.23757827312102,56.70260251049812,20.374344425069395,0.35931938787637163,1,0.6406806121236284,0,1
306,7,3,0,77082.41936585588,621.6580088106857,4265115.25928686,41205.17829737241,0.009660976501784395,1,0.9903390234982156,0,1
307,8,7,0,9.561303261425506,20.945033489745335,88.44724174003254,55.20197221745892,0.6241231623673539,1,0.3758768376326461,0,1
308,6,4,0,11709.513979249608,0.8381512839295661,401.31055288205,82.87091394242265,0.20650070960575864,1,0.7934992903942414,0,1
309,6,2,0,66.92318358364334,0.015381082786774159,0.4108445652394926,0.11729420976748416,0.28549534225701667,1,0.7145046577429833,0,1
310,3,2,0,2.021392553790479,0.07606270917764998,0.11717634090727336,0.05718505107694989,0.4880255743964805,1,0.5119744256035195,0,1
311,3,3,1,373.863488618063,317.7184037537795,45904.23100974546,45904.230969957316,0.9999999991332358,1,8.667642159565503e-10,0,1
312,4,3,0,3.4238599401231973,0.09923362627433259,0.1543157152012885,0.06952135790464438,0.450513791249071,1,0.549486208750929,0,1
313,7,6,0,1.6113327901531131,48.0021813449317,58.615486621820864,46.19761589142499,0.7881469310232928,1,0.2118530689767072,0,1
314,5,4,0,120.37072137416926,1.9424655254925371,25.650322083919136,20.314364844426247,0.7919730901609948,1,0.20802690983900518,0,1
315,8,3,0,2383.793666554471,0.24464403815532637,161.4774568121811,2.2694986430336455,0.0140545850042298,1,0.9859454149957702,0,1
316,7,4,0,1.5371894221073092,0.03155356273656184,0.04437679312168938,0.03605021194038624,0.8123663159149398,1,0.1876336840850602,0,1
317,8,2,0,1.6500640465250604,12.806326513782876,15.48098530091001,0.6356197520529465,0.0410580941521586,1,0.9589419058478414,0,1
318,5,5,1,92.64623313941733,63.95129068843636,1909.1224417568387,1909.12244175248,0.9999999999977168,1,2.2831736501416344e-12,0,1
319,4,2,0,9.946548265335814,0.016679760374348727,0.05050377430168851,0.033801558473519455,0.6692877698922663,1,0.33071223010773365,0,1
320,3,3,1,654.861502568181,642.6232413047352,18608.76769152999,18608.767675266543,0.9999999991260331,1,8.739668988511085e-10,0,1
321,6,4,0,1.3843660387890746,0.0014492005822401234,0.0017586190067723818,0.0012825168773844514,0.7292750006940233,1,0.2707249993059767,0,1
322,5,2,0,126.39152279688503,0.05946869932813549,2.0115639418445177,0.535970621896747,0.26644473523684514,1,0.7335552647631549,0,1
323,7,2,0,2234.505342514609,0.014087150784109806,1.9888593457503958,0.07256803399917522,0.03648726299033245,1,0.9635127370096676,0,1
324,5,4,0,272.751050561965,14.248870090154949,2329.6316109281943,1585.9153679993374,0.6807580050682184,1,0.3192419949317816,0,1
325,5,5,1,86.14495271114495,0.023993443602315593,0.7659555375191679,0.7659555375191641,0.9999999999999951,1,4.884981308350689e-15,0,1
326,3,2,0,665.0744049607623,0.004806776381499204,0.3873504366912686,0.2915040175956517,0.7525588975338893,1,0.24744110246611073,0,1
327,2,2,1,52.14706745870154,35.68808252563744,257.71408784163054,257.714087841644,1.0000000000000522,1,5.218048215738236e-14,0,1
328,8,6,0,2.7757439319345907,94.369548901458,178.261486789459,64.52302283877181,0.3619571675343347,1,0.6380428324656653,0,1
329,4,3,0,1.0651417987031324,0.001702678567300217,0.0017880678069292263,0.0016073450138088558,0.8989284453195663,1,0.10107155468043372,0,1
330,6,4,0,20.794617319496048,0.10011200527415424,0.43656721555907335,0.3192675987254002,0.7313137298148744,1,0.2686862701851256,0,1
331,7,7,1,23.58520827439658,0.0031773338210758497,0.01601240805382583,0.01601240805382584,1.0000000000000004,1,4.440892098500626e-16,0,1
332,2,2,1,668.313048083198,90.63208927677643,2342.998236704585,2342.998236700397,0.9999999999982124,1,1.7875700919489645e-12,0,1
333,7,7,1,1.2774569987661044,26.30399589636338,30.80904356397922,30.80904356397755,0.9999999999999458,1,5.417888360170764e-14,0,1
334,6,3,0,23.734146658467917,66.03807298116203,252.85619707656068,44.58659345106346,0.1763318200880929,1,0.8236681799119071,0,1
335,5,4,0,1902.2667683240868,368.6645014465342,21959.73208274829,2379.172322433534,0.10834250224312288,1,0.8916574977568771,0,1
336,5,2,0,1335.7493736610445,18.202630762943922,10701.18695038684,2.393923665061245,0.00022370636791601016,1,0.999776293632084,0,1
337,6,4,0,322.7019379473124,14.01015594070587,2110.96945700736,667.8025773297477,0.3163487634143536,1,0.6836512365856464,0,1
338,3,2,0,6.480968290815153,0.020451556453550686,0.04969164059927319,0.011915855045390698,0.23979596772590728,1,0.7602040322740927,0,1
339,6,4,0,4.953248024689425,0.27761347640104106,0.6830387268018961,0.6022863884946987,0.8817748758034648,1,0.11822512419653519,0,1
340,2,2,1,10.545182098971653,49.595186357544236,161.05216537480538,161.05216537480592,1.0000000000000033,1,3.3306690738754696e-15,0,1
341,5,3,0,5.071432395258237,339.23951949826096,917.1797985339407,114.73137028466218,0.12509147112491323,1,0.8749085288750867,0,1
342,3,3,1,14.906357669365532,6.368359303905857,34.844851494063434,34.844851494059284,0.9999999999998809,1,1.191269305422793e-13,0,1
343,5,4,0,15.14907429987767,58.3970342257445,337.7365490298964,164.53313993984932,0.48716415327997226,1,0.5128358467200278,0,1
344,3,2,0,9.119310172013561,0.3029116173435879,1.504987770042487,1.136421933388598,0.755103766296065,1,0.24489623370393498,0,1
345,5,4,0,15233.683747887822,0.0011807097549393609,1.17492613060355,1.1746052899563402,0.9997269269625956,1,0.00027307303740442546,0,1
346,5,3,0,269.1486092985622,6.476775493374734,186.45556213203542,33.44202373511727,0.17935653596343695,1,0.8206434640365631,0,1
347,2,2,1,1730.6997462745549,0.20833313692148905,8.667008414107244,8.667008414107515,1.0000000000000313,1,3.1308289294429414e-14,0,1
348,7,5,0,13242.496848488876,109.90751707412308,20864.172883470845,2057.244600641241,0.09860178077181507,1,0.901398219228185,0,1
349,8,6,0,42.63286834133371,307.32452874253767,3397.333214623573,1299.2862683859496,0.38244298875166755,1,0.6175570112483324,0,1
350,4,4,1,13.029519707456732,239.49376071189212,1042.0973074653566,1042.0973074653828,1.000000000000025,1,2.5091040356528538e-14,0,1
351,3,2,0,180.78268123039814,0.28391685870116384,19.813232585827524,0.7443561314880383,0.0375686364283877,1,0.9624313635716123,0,1
352,5,5,1,1.716321256291791,0.02595862225769778,0.034340004245759094,0.03434000424575908,0.9999999999999996,1,4.440892098500626e-16,0,1
353,2,2,1,90.8919911952779,16.377214067981804,156.13592288920435,156.13592288920697,1.0000000000000167,1,1.6653345369377348e-14,0,1
354,2,2,1,4.5546224084753,425.6814345113222,908.4706450096685,908.4706450096429,0.9999999999999718,1,2.8199664825478976e-14,0,1
355,5,5,1,1.0471088316262207,23.61146307314896,23.980739579805444,23.980739579805636,1.000000000000008,1,7.993605777301127e-15,0,1
356,6,4,0,1.8648820948149518,0.011483511084492061,0.015232053958220488,0.013213557230973234,0.8674836149619924,1,0.13251638503800756,0,1
357,6,3,0,12197.271510699964,0.0033153889177707802,6.634890825150399,2.3107473188283265,0.3482720936521132,1,0.6517279063478868,0,1
358,5,3,0,1.9077896761820183,0.26525835172872664,0.37045073753408936,0.12306173665458803,0.3321946056140966,1,0.6678053943859035,0,1
359,2,2,1,4.487908891036644,0.7586272451900398,1.607127941074691,1.6071279410746908,0.9999999999999999,1,1.1102230246251565e-16,0,1
360,7,2,0,582.6859739112662,1.5525342821305816,175.8881725953927,0.25128749345578877,0.001428677606616803,1,0.9985713223933832,0,1
361,2,2,1,2.400339400309012,71.49020393198857,110.75997852828904,110.75997852828932,1.0000000000000027,1,2.6645352591003757e-15,0,1
362,6,4,0,1154.2755467567617,0.03713121979547168,3.4317221454488207,1.4495322107193167,0.4223920670971858,1,0.5776079329028142,0,1
363,8,3,0,3.047713544747176,0.046957792772421916,0.10686036417828164,0.05434505513902394,0.5085613880966827,1,0.4914386119033173,0,1
364,2,2,1,6.091127372905661,1.2881785817856697,3.1792517176018986,3.1792517176018977,0.9999999999999997,1,3.3306690738754696e-16,0,1
365,6,5,0,1814.0085626173482,0.008404874662737327,0.46491927328552957,0.44304299302418687,0.9529460671596908,1,0.04705393284030923,0,1
366,4,4,1,312.12067169286456,0.011695033818422407,0.1589213021051951,0.15892130210519292,0.9999999999999863,1,1.3655743202889425e-14,0,1
367,6,2,0,21.334171931145285,1.8197415777812083,26.073570347499047,1.5856088283345735,0.06081287707061813,1,0.9391871229293819,0,1
368,5,5,1,160.6837931402642,0.008708828227642615,0.3201040926469323,0.32010409264693207,0.9999999999999993,1,6.661338147750939e-16,0,1
369,2,2,1,39.487584738470275,23.75840981755595,149.2958221787021,149.29582217870467,1.000000000000017,1,1.709743457922741e-14,0,1
370,6,3,0,3346.9389172745414,2.5829692894183585,1780.5015429874243,3.6817656500435723,0.0020678250263496552,1,0.9979321749736504,0,1
371,6,2,0,5.231684163623829,0.03679361220049384,0.08423352849765374,0.002154869650603358,0.025582089329943956,1,0.974417910670056,0,1
372,3,3,1,99.91379388786338,0.06502705347296685,0.5112158584121068,0.5112158584121095,1.000000000000005,1,5.10702591327572e-15,0,1
373,3,3,1,90.3510450311158,1.8912598640865863,62.86079588977649,62.860795889776334,0.9999999999999976,1,2.4424906541753444e-15,0,1
374,8,6,0,2311.098403799791,2.121962185250739,869.3469720454377,119.68212380613728,0.1376689948370602,1,0.8623310051629398,0,1
375,2,2,1,2.157557160710408,25.242619990575722,37.077938909555385,37.07793890955539,1.0000000000000002,1,2.220446049250313e-16,0,1
376,5,2,0,36.16453351905943,2.4818249364442195,16.930291502596276,1.8044525745105384,0.10658130571666907,1,0.8934186942833309,0,1
377,2,2,1,345.234009184919,0.7686807589737588,14.282452755473782,14.282452755473866,1.0000000000000058,1,5.773159728050814e-15,0,1
378,2,2,1,4.531386419271052,0.18875430138461302,0.4018022890715935,0.4018022890715935,1.0,1,0.0,0,1
379,7,3,0,5050.90045847981,170.23715572043042,210146.0293491924,57.497306403339714,0.0002736064373017414,1,0.9997263935626982,0,1
380,4,2,0,6152.534586455062,8.502440477784093,20607.832956763523,2.755741906669311,0.00013372303203597506,1,0.999866276967964,0,1
381,7,3,0,3.72490835397347,5.435562631749544,11.953448872868439,4.777860686340419,0.3997056194539014,1,0.6002943805460986,0,1
382,4,3,0,11.401728709101816,9.581817837925115,30.77756947100431,6.461426708161226,0.2099394727789849,1,0.790060527221015,0,1
383,5,3,0,57.23724597555245,0.004820017481218949,0.053383742966543746,0.04754813060453115,0.8906855900743069,1,0.10931440992569308,0,1
384,3,3,1,1.2960968520882865,0.7783617244176416,0.8402847973251564,0.8402847973251562,0.9999999999999998,1,2.220446049250313e-16,0,1
385,6,3,0,16.47237595556371,0.005923519254516702,0.05757505502649624,0.044546896826460784,0.7737187017183075,1,0.22628129828169252,0,1
386,5,5,1,1.8888994536869232,952.309365508222,1336.5463214039098,1336.546321458837,1.0000000000410962,1,4.109623752412972e-11,0,1
387,5,3,0,2.5172089731890277,0.012877027749793808,0.01718370525039018,0.00938606983830581,0.5462192060174383,1,0.45378079398256166,0,1
388,2,2,1,1.2510335319150572,0.0025515539085553198,0.0028539031027305477,0.0028539031027305433,0.9999999999999984,1,1.5543122344752192e-15,0,1
389,8,2,0,50299.32854566849,0.0015049441127828178,13.164382426327537,0.3041090422099934,0.02310089697803094,1,0.976899103021969,0,1
390,2,2,1,1.510286542320851,26.977878220856816,33.15411703359914,33.15411703359917,1.0000000000000009,1,8.881784197001252e-16,0,1
391,8,8,1,206556.8742536207,959.1316256233683,15164217.372989282,15164217.116649954,0.999999983095776,1,1.690422402056413e-08,0,1
392,8,6,0,383.744950615087,577.8428891300119,22186.124868009196,8191.472564537779,0.36921601285807676,1,0.6307839871419232,0,1
393,8,6,0,3060.4053755089617,0.02308705994273458,12.8799183721325,11.716015078656472,0.9096342647641078,1,0.0903657352358922,0,1
394,6,6,1,109.80272990672522,0.003417591940452926,0.11339259606181906,0.11339259606181863,0.9999999999999962,1,3.774758283725532e-15,0,1
395,5,5,1,102936.84323349073,0.02030657853025168,77.98808198932585,77.98808198943588,1.0000000000014109,1,1.410871419693649e-12,0,1
396,6,6,1,7370.07582305765,0.004859894401326812,4.046516418299437,4.046516418300007,1.0000000000001408,1,1.4077627952246985e-13,0,1
397,7,6,0,13847.49741905559,0.0021594078062241026,6.1837051092705355,4.1692150049118055,0.6742260394437906,1,0.32577396055620944,0,1
398,4,3,0,12.280690240874932,0.004770338612124933,0.017643322956028083,0.01640188559593792,0.929636987137618,1,0.070363012862382,0,1
399,8,6,0,113.77332915790703,370.1946232706162,11301.07546807053,3666.735144951525,0.324458955726057,1,0.675541044273943,0,1
400,8,8,1,11.42982478037077,0.003782200241055981,0.02218490289673592,0.022184902896735935,1.0000000000000007,1,6.661338147750939e-16,0,1
401,7,5,0,317.81907715780034,0.20702465909446502,7.3279717559159705,1.6297861738190644,0.22240617569292842,1,0.7775938243070716,0,1
402,4,4,1,1287.377729295576,0.3773440609195879,32.44657648902512,32.446576489019854,0.9999999999998377,1,1.6231460620019789e-13,0,1
403,3,2,0,90.77372429666104,0.9410128732644841,58.38919359076393,8.021382033252051,0.13737785264636507,1,0.862622147353635,0,1
404,5,4,0,97.42043351904276,36.822745709662954,740.8959734051524,272.62467606848145,0.3679662001879973,1,0.6320337998120027,0,1
405,6,2,0,6.600514837656516,60.06227846565444,132.12334837048164,2.8083446078577077,0.021255475602865774,1,0.9787445243971342,0,1
406,7,6,0,2.2151638587299707,6.859932823438456,12.837634970286706,10.02467023201759,0.7808813893852059,1,0.2191186106147941,0,1
407,5,2,0,28.961534646329273,120.31242090485571,910.3435337159838,0.15240979593027826,0.00016742008954372193,1,0.9998325799104563,0,1
408,3,2,0,146.5596650404126,0.002182164344956571,0.04661901770527794,0.0304675687509215,0.653543773563297,1,0.34645622643670304,0,1
409,2,2,1,1.0432071935930662,0.03979758300399533,0.040648262243237025,0.04064826224323701,0.9999999999999997,1,3.3306690738754696e-16,0,1
410,3,2,0,18.719813773593618,0.03313364685857425,0.22773487341800386,0.19247854923156973,0.8451869770436007,1,0.15481302295639932,0,1
411,5,5,1,1119.952821096489,8.62982659602346,875.6145125930873,875.6145125956336,1.0000000000029081,1,2.908118190703135e-12,0,1
412,2,2,1,4.3222318289994215,0.13704915715823096,0.2849248954523646,0.28492489545236466,1.0000000000000002,1,2.220446049250313e-16,0,1
413,7,3,0,40.07912083285247,0.0031881514501891,0.036531862616172237,0.0034831726960313507,0.09534615665858193,1,0.9046538433414181,0,1
414,7,3,0,24.68504401379773,0.03151714805775239,0.28064751530626625,0.1876241628708432,0.6685402600699738,1,0.3314597399300262,0,1
415,2,2,1,3239.6819713820646,6.5804691141895395,374.5484848904014,374.54848489029837,0.9999999999997249,1,2.751132655021138e-13,0,1
416,4,4,1,188.74674099956616,1.683726996555428,49.20393058670661,49.2039305867059,0.9999999999999856,1,1.4432899320127035e-14,0,1
417,2,2,1,1752.921426169125,0.13716979754944406,5.743011982361543,5.743011982361487,0.9999999999999902,1,9.769962616701378e-15,0,1
418,4,3,0,12.022861634607198,0.0016780897464932032,0.005360146167480682,0.004950582231883828,0.9235909016657745,1,0.07640909833422549,0,1
419,7,7,1,5.808920018136028,9.496796205207088,23.94152573454676,23.94152573454672,0.9999999999999982,1,1.7763568394002505e-15,0,1
420,6,4,0,74.71915178550405,432.8743577511813,12441.900975691746,3095.1085516200533,0.24876492407929418,1,0.7512350759207058,0,1
421,8,7,0,1262.3698329012614,46.25821252207409,16509.069573257635,8258.097592948805,0.5002158090317675,1,0.49978419096823246,0,1
422,3,2,0,1.1012492730452519,4.004268265651301,4.17367049645781,0.538286353457739,0.12897193343714652,1,0.8710280665628535,0,1
423,3,2,0,178.85696451174798,1.1766909396041738,61.05899915166892,0.6282886137614745,0.010289860994950512,1,0.9897101390050494,0,1
424,7,2,0,28176.39443030801,2.074229422930132,5677.372873589532,0.4514227402746503,7.951261090752301e-05,1,0.9999204873890924,0,1
425,3,3,1,4.9331465312177825,5.705310053176216,8.3198776209759,8.319877620976001,1.0000000000000122,1,1.2212453270876722e-14,0,1
426,8,3,0,7895.043659832989,0.030335758485142347,34.058252468235395,2.7317200528610326,0.08020728765836665,1,0.9197927123416334,0,1
427,5,3,0,203.8386640498582,0.1020385312448724,4.077255665534093,1.049904054080757,0.2575026292699324,1,0.7424973707300676,0,1
428,7,6,0,182.4646081497918,0.004765871700915376,0.3496119343807902,0.3465489912775338,0.9912390201762383,1,0.008760979823761672,0,1
429,6,3,0,71902.40464289322,90.83783460474613,122021.34793535795,635.1960171117922,0.005205613836099351,1,0.9947943861639007,0,1
430,2,2,1,43.88852307288357,0.0030028362945865262,0.019893314087967535,0.01989331408796743,0.9999999999999948,1,5.218048215738236e-15,0,1
431,4,4,1,204.05930813581185,0.02230515903278291,1.2512148609434233,1.251214860943431,1.0000000000000062,1,6.217248937900877e-15,0,1
432,8,4,0,125.654406713665,0.1589840481541242,6.885574120049538,2.550441170976252,0.37040356061956137,1,0.6295964393804386,0,1
433,7,6,0,4053.843781596243,0.0017368868174259151,0.9908414337604783,0.9901760898721442,0.999328506191138,1,0.0006714938088620004,0,1
434,7,5,0,168.8821483540252,0.0778726474554436,4.686158072764314,3.4695550084988485,0.7403836905681236,1,0.2596163094318764,0,1
435,4,3,0,1.1072959604267347,365.85070001076764,387.1880113455378,71.69953324766696,0.18518014800742427,1,0.8148198519925758,0,1
436,2,2,1,2.1110342277162184,0.5176320165274755,0.7520881880109591,0.7520881880109588,0.9999999999999996,1,4.440892098500626e-16,0,1
437,8,2,0,2.200891551689724,2.379906780826659,3.19564355048234,0.244318339729721,0.07645356431972658,1,0.9235464356802734,0,1
438,7,6,0,37.179406961027595,12.856821390098323,142.35296783518382,95.96517871425203,0.6741354267046997,1,0.3258645732953003,0,1
439,2,2,1,2.3225500246232023,0.44497431446729596,0.6781370631196154,0.6781370631196156,1.0000000000000002,1,2.220446049250313e-16,0,1
440,6,3,0,2.1962514258729273,0.7608524525086067,1.1266694198645029,0.4603350024737564,0.4085803647081483,1,0.5914196352918517,0,1
441,2,2,1,1.136693550951256,469.6802712998463,500.75352626501007,500.75352626500995,0.9999999999999998,1,2.220446049250313e-16,0,1
442,3,3,1,3.4200694726011163,0.26698378760399744,0.488187307041048,0.4881873070410479,0.9999999999999998,1,2.220446049250313e-16,0,1
443,2,2,1,1.0859617636710077,60.14706731018924,62.678951605182256,62.6789516051823,1.0000000000000007,1,6.661338147750939e-16,0,1
444,2,2,1,1.065840706981842,420.1825430421903,433.79461516231447,433.794615162314,0.999999999999999,1,9.992007221626409e-16,0,1
445,7,5,0,8.739908281898595,0.03348632971316003,0.10598473828500503,0.08213610568565523,0.7749805020490959,1,0.22501949795090415,0,1
446,4,3,0,145.65010187233204,0.19051878386394128,10.260322545655468,0.853261458340526,0.08316127047115325,1,0.9168387295288467,0,1
447,2,2,1,119.74337557471878,0.4583433929286864,5.015528744218324,5.015528744218323,0.9999999999999998,1,2.220446049250313e-16,0,1
448,2,2,1,36.35793092136624,772.6406997826433,4658.833197647698,4658.833197647229,0.9999999999998993,1,1.006972283335017e-13,0,1
449,3,2,0,20.834255676372457,328.5243059766098,1446.6010974653445,0.6305144232418635,0.00043585921809862887,1,0.9995641407819014,0,1
450,6,3,0,53.62431086669052,18.940092008374787,316.399807735533,4.038090558216127,0.012762620139110259,1,0.9872373798608898,0,1
451,2,2,1,27.162008723240575,0.024270796981726205,0.1264925593109196,0.12649255931091963,1.0000000000000002,1,2.220446049250313e-16,0,1
452,4,2,0,453.87992761550373,0.15112098363300955,6.852219211027807,1.6117814678502989,0.23522035974218897,1,0.7647796402578111,0,1
453,3,3,1,115.8897597767395,0.01525714976311079,0.9765677930508401,0.97656779305084,0.9999999999999999,1,1.1102230246251565e-16,0,1
454,7,6,0,795.643799483375,16.767903016173435,2285.198500817078,910.0298652506864,0.39822792852581645,1,0.6017720714741835,0,1
455,8,2,0,1.2566557235027564,0.12029950189086405,0.13947498876822073,0.01521993492015384,0.10912304101666785,1,0.8908769589833322,0,1
456,4,3,0,59.81062180491982,0.01630428837849307,0.4567579169480724,0.4534147996515424,0.9926807677054231,1,0.007319232294576872,0,1
457,6,5,0,1431.7335359276437,0.5644162604673437,292.4474516636024,23.827927887084872,0.08147763897937382,1,0.9185223610206261,0,1
458,2,2,1,2.5174030807147907,0.011375802557404453,0.01804921945162844,0.018049219451628434,0.9999999999999997,1,3.3306690738754696e-16,0,1
459,7,3,0,70.75614998901325,3.4085063341846302,73.48502981147317,2.333577898102995,0.03175582705878763,1,0.9682441729412123,0,1
460,2,2,1,1.4695758400277719,0.7632855704154865,0.925301048029515,0.9253010480295151,1.0000000000000002,1,2.220446049250313e-16,0,1
461,2,2,1,398.8932966445643,0.05725591850216704,1.1435331398685138,1.1435331398685222,1.0000000000000073,1,7.327471962526033e-15,0,1
462,6,3,0,9.586210660392105,26.649349286991992,170.0028258535818,11.250011203999946,0.06617543648179845,1,0.9338245635182015,0,1
463,2,2,1,6.902642698885598,0.3125032224788738,0.8210359939718813,0.8210359939718813,1.0,1,0.0,0,1
464,7,4,0,69.84698253294889,0.02410080188947717,0.18635668153668003,0.15602312001792729,0.8372284735453273,1,0.16277152645467274,0,1
465,6,6,1,2.616838379263419,0.6944877749178496,0.9490553521791124,0.9490553521791136,1.0000000000000013,1,1.3322676295501878e-15,0,1
466,3,3,1,217.31069154299826,6.9265392127675725,562.9074449828098,562.9074449836235,1.0000000000014455,1,1.4455103780619538e-12,0,1
467,5,3,0,1414.5732226796508,0.3851419182744291,125.47697028216575,8.69263022273733,0.06927669837094264,1,0.9307233016290574,0,1
468,7,4,0,65.73534158756817,0.006988109581108943,0.06727789638076108,0.052064932196028486,0.7738787179278851,1,0.2261212820721149,0,1
469,4,3,0,5.736036356005875,17.445577214554064,67.05583050040347,13.016435506015037,0.19411340384393147,1,0.8058865961560685,0,1
470,5,3,0,83.84891642952894,53.80001464876775,1541.4807945891062,411.0431200397176,0.2666547137548246,1,0.7333452862451755,0,1
471,7,2,0,3992.9351107734096,1.8794987772398966,521.655320131656,0.43132685475303983,0.0008268426259779753,1,0.999173157374022,0,1
472,5,4,0,39.01974399470404,1.8252493925434314,17.099639053927802,6.804134079048412,0.39791097681009213,1,0.6020890231899079,0,1
473,6,6,1,4.859706437551736,0.049313296083594485,0.1450533495995007,0.14505334959950075,1.0000000000000004,1,4.440892098500626e-16,0,1
474,5,3,0,2.5197218344653165,40.86937479682229,69.10985447702542,44.16944963734938,0.6391194131660758,1,0.3608805868339242,0,1
475,5,4,0,1480.8186318158441,766.7353338620793,444861.4654263183,78050.55754504296,0.1754491310463265,1,0.8245508689536735,0,1
476,2,2,1,96.7489701480059,0.8412522389889071,8.27464572096156,8.274645720961527,0.9999999999999959,1,4.107825191113079e-15,0,1
477,3,2,0,10.03274754037007,227.27818938682134,783.3143554309472,1.7202529269671707,0.002196120771999332,1,0.9978038792280006,0,1
478,4,4,1,254.88073512611302,1.567579797785502,88.0875085686548,88.08750856865547,1.0000000000000075,1,7.549516567451064e-15,0,1
479,2,2,1,1.4104732110946763,691.9990432202081,821.8412109610689,821.8412109610666,0.9999999999999972,1,2.7755575615628914e-15,0,1
480,6,5,0,335.66036977761104,18.68838310616136,742.4729925844294,588.6319309591481,0.7927991143626851,1,0.20720088563731487,0,1
481,4,4,1,8564.451177572631,0.00233838258725041,0.15862468036632313,0.15862468036637734,1.0000000000003417,1,3.417266469796232e-13,0,1
482,6,3,0,1.415803326672785,936.3019382022467,1167.0387689057673,198.61239712504332,0.17018491794515553,1,0.8298150820548444,0,1
483,3,3,1,5.388891390021407,565.3205882876425,2184.079322964954,2184.07932332257,1.0000000001637377,1,1.637376900731624e-10,0,1
484,2,2,1,88.20110952574603,0.029872464202458454,0.2805485791567281,0.2805485791567283,1.0000000000000009,1,8.881784197001252e-16,0,1
485,3,3,1,1.1709158052865256,39.93427743667327,42.733489720406524,42.73348972041368,1.0000000000001674,1,1.674216321134736e-13,0,1
486,2,2,1,1.3644754168518352,479.59258825796576,560.215757855772,560.2157578557717,0.9999999999999994,1,5.551115123125783e-16,0,1
487,5,3,0,11.332320992597655,331.14865488600566,693.5937130166707,323.82473695943827,0.4668795735633421,1,0.5331204264366579,0,1
488,6,4,0,30.921963019106006,0.002323399578790721,0.012245852553965637,0.01137199008700216,0.9286401283118103,1,0.07135987168818969,0,1
489,2,2,1,16.927683923969624,28.599724940718648,117.66861099657307,117.66861099657301,0.9999999999999996,1,4.440892098500626e-16,0,1
490,8,3,0,3.020071176392146,0.08629711322016348,0.1676047991799846,0.041384282426302134,0.2469158558035148,1,0.7530841441964852,0,1
491,5,3,0,514.3903109743094,0.0017233789335457034,0.06922112039346894,0.06385964556778155,0.9225456797692451,1,0.07745432023075494,0,1
492,5,5,1,4437.249838764428,86.06387296077551,173110.554237072,173110.5537005241,0.9999999969005476,1,3.0994523614324976e-09,0,1
493,8,3,0,20131.592877218805,0.008969453775727693,54.465182711743296,3.0467773283119555,0.05593990833441263,1,0.9440600916655874,0,1
494,4,3,0,28.511104664540802,287.8558606919637,1421.2330207079974,490.99535216092625,0.34547139350613554,1,0.6545286064938645,0,1
495,6,5,0,9759.412674613035,35.389709482084,18068.287388843037,5703.919456239697,0.3156867794654297,1,0.6843132205345703,0,1
496,8,5,0,10.748719932739945,7.785983827886896,18.65213689709243,9.042945079689858,0.4848208615228161,1,0.5151791384771839,0,1
497,5,2,0,33.15826610297789,0.03521010035781581,0.27015300902426403,0.08982582668784975,0.33249981931454986,1,0.6675001806854501,0,1
498,3,2,0,4.897686717007267,1.0524604606417236,1.388377781842684,0.3191225957992104,0.229852854153042,1,0.770147145846958,0,1
499,2,2,1,4.8689175109580125,0.0054868554002737045,0.012107088678575531,0.012107088678575515,0.9999999999999987,1,1.3322676295501878e-15,0,1
500,2,2,1,2.5065073191640397,0.213084532459946,0.33735442768368706,0.33735442768368706,1.0,1,0.0,0,1
501,5,4,0,23.720744200202557,1.0025049557786263,5.249402648966938,1.7426604512236212,0.3319730963229826,1,0.6680269036770174,0,1
502,8,2,0,4874.161427045778,0.0022499777798155617,2.706723466610719,0.4168282300616447,0.15399734594372322,1,0.8460026540562768,0,1
503,2,2,1,1.4756346240506089,56.603569499515785,68.75958355596778,68.7595835559678,1.0000000000000002,1,2.220446049250313e-16,0,1
504,6,2,0,22.046629532540276,0.007764679384860396,0.1103499598244941,0.042383969219634596,0.3840868568239092,1,0.6159131431760908,0,1
505,7,6,0,128048.11463933744,1.8296668180961495,36372.61320732627,4093.7279900344747,0.11254973533795765,1,0.8874502646620424,0,1
506,5,2,0,1.5128033921355017,9.928516907536531,12.635841906649063,0.5852942976358998,0.04632016623505824,1,0.9536798337649418,0,1
507,3,3,1,1.340625763692415,8.144533459743867,9.586449963925459,9.586449963925496,1.000000000000004,1,3.9968028886505635e-15,0,1
508,5,2,0,19136.100611474063,0.27734404038153493,412.2916392924563,1.5575883172034413,0.003777879948951806,1,0.9962221200510482,0,1
509,2,2,1,1.0056019218926926,0.004544616009452275,0.004557327524045025,0.004557327524045027,1.0000000000000004,1,4.440892098500626e-16,0,1
510,4,2,0,3.824408958099793,0.011804777856899287,0.013785775210020645,0.004158243397629288,0.3016329030671218,1,0.6983670969328781,0,1
511,8,3,0,5098.188137883422,0.018256209961669878,14.540860698758825,0.2801995893620974,0.01926980769343417,1,0.9807301923065659,0,1
512,6,3,0,14.910042171882003,0.2591835727593039,1.0472355596597758,0.5084540145160475,0.4855201963168948,1,0.5144798036831052,0,1
513,5,3,0,17.566037867195366,0.8743223403598469,3.378772992478754,2.285802379203676,0.6765184829794537,1,0.3234815170205463,0,1
514,6,2,0,114203.22092114699,170.51295764506955,1081804.8244724092,154.69363616710854,0.00014299588305362925,1,0.9998570041169463,0,1
515,2,2,1,15.316972354690318,52.55500078313732,205.68400074539377,205.6840007453952,1.0000000000000069,1,6.8833827526759706e-15,0,1
516,3,3,1,1.1752955979377049,0.0272470789132767,0.029928871144932732,0.029928871144932697,0.9999999999999989,1,1.1102230246251565e-15,0,1
517,3,3,1,8.034114706860029,0.015474979498402494,0.04656374399360754,0.04656374399360754,1.0,1,0.0,0,1
518,7,6,0,36.86155901792803,0.001272148080209407,0.008989233886674665,0.007727645422708529,0.8596556191694742,1,0.1403443808305258,0,1
519,2,2,1,3.4869426520769897,0.8873412751681077,1.6569640496591735,1.6569640496591735,1.0,1,0.0,0,1
520,2,2,1,1322.43018009785,521.6602839180047,18970.297835608948,18970.297835537614,0.9999999999962397,1,3.760325384405405e-12,0,1
521,4,2,0,36.67994499681194,0.5571633652104708,4.525588281486674,1.8422077144420534,0.40706480569126824,1,0.5929351943087318,0,1
522,6,3,0,329.11093632930607,7.5705701036918445,437.5442990227905,5.790907215020543,0.013235019237946719,1,0.9867649807620533,0,1
523,4,2,0,151.41052955576987,426.26351703720707,4785.635429588578,13.591645973178597,0.0028400922245652702,1,0.9971599077754347,0,1
524,8,8,1,2.447227040772526,0.020856876152102417,0.034334182962999456,0.034334182962999456,1.0,1,0.0,0,1
525,2,2,1,1.0972802976263352,0.11255795352205714,0.1179057483128165,0.11790574831281647,0.9999999999999998,1,2.220446049250313e-16,0,1
526,7,4,0,93.95458468150738,9.320426431787705,429.7219904710205,56.07382589278032,0.13048861155864402,1,0.869511388441356,0,1
527,6,6,1,1.7964073948482266,0.01735518341883234,0.02315986517994469,0.02315986517994471,1.0000000000000009,1,8.881784197001252e-16,0,1
528,3,3,1,107.39177348572262,16.04565168381212,169.11784103910097,169.11784103926817,1.0000000000009888,1,9.887646257311644e-13,0,1
529,2,2,1,97.40612248077015,670.2834542290602,6615.331726029606,6615.331726035901,1.0000000000009515,1,9.514611321037592e-13,0,1
530,5,3,0,31181.49473909859,7.0069182796777305,7189.689953849855,689.4568257726726,0.09589520969586317,1,0.9041047903041368,0,1
531,2,2,1,1.5452738046369323,0.3864837053173865,0.48043419348461314,0.48043419348461314,1.0,1,0.0,0,1
532,4,4,1,78.95120868119562,407.44475557136514,13893.159912866702,13893.159912861547,0.999999999999629,1,3.710365348297273e-13,0,1
533,2,2,1,8.213714055986365,8.020672982728172,22.986910218585496,22.986910218585514,1.0000000000000007,1,6.661338147750939e-16,0,1
534,8,5,0,1278.5310621914211,1.5154386387631325,804.2427645031381,79.17628674488121,0.09844824254501859,1,0.9015517574549814,0,1
535,4,2,0,3.2349296701228893,18.971743078264556,25.3078354613888,8.08686012875187,0.31953977814853757,1,0.6804602218514624,0,1
536,2,2,1,2.4327173509880455,271.91209852536053,424.1059427024824,424.10594270248436,1.0000000000000047,1,4.6629367034256575e-15,0,1
537,3,2,0,1.0411434026694786,15.3449167496519,15.677858985992026,0.10617382542969227,0.006772214594132864,1,0.9932277854058671,0,1
538,2,2,1,60.31683581090587,316.17652009427167,2455.5506153548963,2455.5506153542533,0.9999999999997381,1,2.6190161150907443e-13,0,1
539,5,2,0,357.125156976191,0.029240813652311848,0.4498245151135113,0.16857469975522235,0.3747565863827658,1,0.6252434136172342,0,1
540,2,2,1,111763.0978140509,6.259790168988231,2092.7097184781146,2092.7097184720214,0.9999999999970884,1,2.911559882079473e-12,0,1
541,5,5,1,1.8890565001376292,0.4197514036984822,0.6850473993602937,0.6850473993602941,1.0000000000000007,1,6.661338147750939e-16,0,1
542,4,2,0,197.05521676013666,0.0045174853228282085,0.33952169675758226,0.22071471161067613,0.6500754258667184,1,0.3499245741332816,0,1
543,7,6,0,674.7453741025085,218.39989132601926,37908.56597051252,18526.722178068572,0.4887212613761156,1,0.5112787386238844,0,1
544,7,6,0,8.576455841107443,68.22668217989539,259.16417932387577,133.368698374919,0.5146108490874776,1,0.48538915091252244,0,1
545,8,3,0,10.660236340802062,0.027366943332885175,0.1302920983034068,0.044425718694332234,0.34097016835878696,1,0.6590298316412131,0,1
546,2,2,1,3.157488116488059,0.019194719750849434,0.03410771599003216,0.03410771599003215,0.9999999999999998,1,2.220446049250313e-16,0,1
547,4,3,0,1447.211217734076,48.87689745296578,31691.475365800983,3786.797270393164,0.11948945975798862,1,0.8805105402420114,0,1
548,6,6,1,2.2827977383834726,16.886236503295823,26.992978980398895,26.992978980398995,1.0000000000000038,1,3.774758283725532e-15,0,1
549,5,2,0,3.799886559885438,7.894919621931742,17.325256270979892,0.29188253751233567,0.01684722770890518,1,0.9831527722910948,0,1
550,5,5,1,19.479362566029323,0.13501473384733997,1.3266086252881966,1.3266086252881948,0.9999999999999987,1,1.3322676295501878e-15,0,1
551,7,3,0,29.646504274768578,0.2064769453482602,2.464552268904773,1.7621871115290204,0.7150130811841625,1,0.2849869188158375,0,1
552,3,3,1,588.9123666473814,0.031529207972494505,2.667657045478482,2.6676570454785486,1.0000000000000249,1,2.4868995751603507e-14,0,1
553,7,2,0,12.59216211065751,687.9973419860224,3025.376476794424,0.20548108340247764,6.791917798613868e-05,1,0.9999320808220139,0,1
554,3,2,0,2.486415951651298,0.7045456488649648,1.2158157551306337,0.9709182698044259,0.7985735221041821,1,0.2014264778958179,0,1
555,6,3,0,1581.4258366317554,38.65098787182059,11611.007688258349,51.64639956703202,0.004448054893569619,1,0.9955519451064304,0,1
556,8,2,0,33233.749758891165,0.05793991167782091,504.9996144642237,6.101335266132541,0.012081861235885725,1,0.9879181387641143,0,1
557,3,2,0,3374.9763808945963,0.0013724862893580094,0.08512035743854733,0.07295276983040495,0.8570543172715555,1,0.14294568272844455,0,1
558,2,2,1,80.33625525271616,906.5633613995841,8125.572228132277,8125.572228139124,1.0000000000008427,1,8.426592756904938e-13,0,1
559,2,2,1,30.784101283203828,0.001163972317910014,0.0064581167431446585,0.006458116743144688,1.0000000000000047,1,4.6629367034256575e-15,0,1
560,3,3,1,2.8905744747580258,0.23321929362828242,0.3445433829748046,0.3445433829748049,1.0000000000000009,1,8.881784197001252e-16,0,1
561,3,3,1,7.233115085282929,0.05641810895238368,0.3069724483320218,0.30697244833202214,1.000000000000001,1,1.1102230246251565e-15,0,1
562,6,4,0,37.89678887491724,13.538331406392205,153.22072020261433,20.01350182273581,0.13061876876880998,1,0.86938123123119,0,1
563,7,6,0,47.820728465817666,0.008201199003555495,0.06731999752764414,0.060907068087500904,0.904739606719239,1,0.09526039328076097,0,1
564,2,2,1,7.168721674628774,288.12657620005626,771.4435960032949,771.4435960032971,1.0000000000000029,1,2.886579864025407e-15,0,1
565,7,3,0,185.22188687285694,247.94739058111716,16463.01097182766,190.88852212494174,0.01159499452752597,1,0.988405005472474,0,1
566,5,5,1,1413.7470979087807,0.11761695961216939,27.976344943176894,27.97634494317757,1.0000000000000242,1,2.4202861936828413e-14,0,1
567,6,4,0,4115.678879192035,0.0272510377127316,28.347326127406145,4.346870288411784,0.153343220763571,1,0.846656779236429,0,1
568,8,4,0,25.7945659769304,0.022832821638186868,0.35326205065936517,0.10315202656757558,0.2919986066293899,1,0.7080013933706101,0,1
569,8,2,0,40274.74974130499,66.21596327123552,122002.9330252703,17.390209171082134,0.00014253927130981452,1,0.9998574607286902,0,1
570,8,2,0,8023.921676732864,1.1505854567763547,2600.0304511654235,0.6329849104645271,0.00024345288347711518,1,0.9997565471165228,0,1
571,8,3,0,58.528432144370036,172.81407122622463,4107.168391531036,162.0741150160073,0.03946127832260383,1,0.9605387216773962,0,1
572,5,4,0,68.3605529170563,873.7697233859342,51190.92424466523,13944.215578509442,0.27239624570682786,1,0.7276037542931721,0,1
573,8,4,0,143522.69283898378,0.7552919989241095,6693.79960372429,10.078081538762776,0.0015055845910229434,1,0.9984944154089771,0,1
574,4,3,0,1.8770536857827487,1.6504046473297838,2.5549182500349015,0.6290262857583497,0.24620211850213092,1,0.7537978814978691,0,1
575,3,3,1,1.31529945217892,130.24255175648165,148.81473757552294,148.8147375753825,0.9999999999990563,1,9.43689570931383e-13,0,1
576,8,4,0,345.2558138016638,0.01320840512381983,2.5165780054421423,1.000987776256418,0.3977575001020295,1,0.6022424998979705,0,1
577,8,4,0,62.951072479801525,10.740000607011341,200.252367932924,31.504687240223422,0.1573249173801338,1,0.8426750826198662,0,1
578,7,3,0,405.9675912389653,0.005222530145922374,0.15159307403610886,0.11004112984757636,0.7258981358301699,1,0.27410186416983007,0,1
579,4,3,0,399.7450765815376,1.0869289993927875,21.46243415499457,13.8032995147498,0.6431376522843102,1,0.3568623477156898,0,1
580,2,2,1,1.782042925881597,0.09768637984825916,0.13040465544357677,0.13040465544357663,0.9999999999999989,1,1.1102230246251565e-15,0,1
581,6,3,0,1.1290592278421454,67.04494536709278,71.33624252223127,5.412157781771606,0.07586827663490908,1,0.924131723365091,0,1
582,3,2,0,987.3693736829969,30.28488490997836,955.4339426787641,36.02512498643821,0.03770551094870467,1,0.9622944890512953,0,1
583,4,2,0,3645.7180894357534,0.30675634563799176,733.4128842760538,3.7379410444039474,0.005096639457177849,1,0.9949033605428221,0,1
584,5,4,0,4.709459427378824,0.010913170450919628,0.028057180820878415,0.026797553378264814,0.9551049889632438,1,0.044895011036756194,0,1
585,6,4,0,374.94057354506526,464.99563428069496,20872.27596970655,9770.021803947668,0.4680860783044269,1,0.531913921695573,0,1
586,6,4,0,374.68142921019046,0.17923065574618646,9.560180791472018,1.850284701072101,0.1935407647021292,1,0.8064592352978708,0,1
587,8,5,0,340.3983840399716,206.02924049112696,22705.475577192516,999.1215076463902,0.04400354902277407,1,0.955996450977226,0,1
588,3,3,1,2.754959887153415,0.7597215123605578,1.6524840997944505,1.6524840997944485,0.9999999999999988,1,1.2212453270876722e-15,0,1
589,6,4,0,14.148198966723662,0.06194625670563812,0.39757199187701253,0.24010951102624292,0.6039397038323563,1,0.3960602961676437,0,1
590,5,4,0,20182.30264195125,0.004735234866119437,17.072158766760698,15.165960223811123,0.88834461013443,1,0.11165538986557,0,1
591,7,7,1,1786.7945448055088,22.882192962564655,2261.8298674493776,2261.8298674102634,0.9999999999827068,1,1.7293166898468826e-11,0,1
592,8,5,0,31856.319917765726,26.004261293110492,74093.26733230254,4825.363141855534,0.0651255278055718,1,0.9348744721944282,0,1
593,2,2,1,1.6850062068566722,0.0480683907844932,0.062396515254676974,0.06239651525467696,0.9999999999999998,1,2.220446049250313e-16,0,1
594,6,4,0,36.53860153818897,15.640194662516784,219.3358006035954,56.46023369355634,0.2574145832015662,1,0.7425854167984338,0,1
595,4,4,1,336.73061454987993,0.016443909277688504,0.9151558273543503,0.9151558273543265,0.999999999999974,1,2.5979218776228663e-14,0,1
596,8,4,0,21.056525952360534,0.01571186954741691,0.12546898009504462,0.10513216769130349,0.8379136230458262,1,0.16208637695417383,0,1
597,7,3,0,9816.660711142873,0.21152651127737768,279.4827201032792,3.449888986214673,0.012343836445200661,1,0.9876561635547993,0,1
598,3,3,1,196.12410886283857,2.8605010070664614,206.3376434652623,206.33764346520425,0.9999999999997188,1,2.8121949213755215e-13,0,1
599,4,4,1,49.31815311527167,1.0608328135929643,25.52527843664169,25.525278436641564,0.9999999999999951,1,4.884981308350689e-15,0,1
600,8,7,0,25.480990656804863,0.06722575667217405,0.4190143794115683,0.41634559579544617,0.9936308066089045,1,0.00636919339109554,0,1
601,5,2,0,1.5764275356086324,2.3352157653555543,2.7555893565400935,0.2571591241053566,0.09332273094139269,1,0.9066772690586073,0,1
602,5,3,0,162.34543911259834,7.508391506297465,181.04052350272713,19.792567176998464,0.10932672306761373,1,0.8906732769323863,0,1
603,4,3,0,1.837648258322556,108.68601139534873,159.04138089373689,88.24236374756507,0.5548390189501937,1,0.4451609810498063,0,1
604,6,4,0,1336.2135841107354,0.004773784492060387,1.0216623999794066,0.9874997112787669,0.9665616658679733,1,0.03343833413202668,0,1
605,4,2,0,5457.187682552785,0.14758223823148908,56.076468823784865,0.30975335587085817,0.005523767140977253,1,0.9944762328590228,0,1
606,2,2,1,6.36805118799679,0.0032737156617482378,0.008261220783557685,0.008261220783557684,0.9999999999999998,1,2.220446049250313e-16,0,1
607,3,2,0,1136.2675396077025,88.52915526775419,15515.491255291514,4.472734197702942,0.0002882753838798065,1,0.9997117246161202,0,1
608,8,2,0,30.56901032558324,0.051451252525710436,0.4678972458405297,0.10083053036471883,0.21549716580098063,1,0.7845028341990193,0,1
609,4,4,1,75579.0530007639,0.03628549173713382,524.3892888569806,524.3892888585763,1.000000000003043,1,3.042899265892629e-12,0,1
610,5,3,0,19329.636132293756,30.525983263234952,49836.15099482118,6.226682024138106,0.0001249430764583959,1,0.9998750569235416,0,1
611,4,2,0,90.77145916719275,680.5791881295692,7311.248660318863,60.20903139959708,0.008235122917700245,1,0.9917648770822998,0,1
612,3,2,0,9.42044381727512,0.0072093716403894385,0.020574249525506516,0.00807109162266417,0.39229093691403877,1,0.6077090630859612,0,1
613,6,3,0,3.016023127788142,0.01935081881094384,0.03572993782449317,0.020059435440738238,0.5614181457373634,1,0.43858185426263663,0,1
614,2,2,1,111.03773815331253,31.894965115772433,336.09142710197654,336.09142710198313,1.0000000000000195,1,1.9539925233402755e-14,0,1
615,8,4,0,1613.3415019572694,1.930347359820615,346.0394401773426,2.079885686571831,0.0060105451722667945,1,0.9939894548277332,0,1
616,7,7,1,5.17285654888473,0.00323537152571615,0.008953251545950277,0.008953251545950251,0.9999999999999971,1,2.886579864025407e-15,0,1
617,3,3,1,8.025203847021105,0.036831224041214666,0.18535836245813783,0.1853583624581378,0.9999999999999999,1,1.1102230246251565e-16,0,1
618,8,2,0,938.6400985530069,824.9450952637329,302329.0247812132,142.49031225727586,0.0004713087417273019,1,0.9995286912582727,0,1
619,3,3,1,6.9509090099288695,0.6519924401486864,1.7029282841096829,1.7029282841096829,1.0,1,0.0,0,1
620,6,6,1,4.404372529309633,484.02929549924346,1380.2137188805978,1380.2137188804022,0.9999999999998583,1,1.4166445794216997e-13,0,1
621,4,2,0,234.18777970737398,0.004700085404985763,0.3471216867256481,0.30187070605986016,0.869639430792601,1,0.13036056920739902,0,1
622,4,3,0,65.53351088530778,0.11104066474617558,5.164684175356371,0.325658223002738,0.06305481844497628,1,0.9369451815550237,0,1
623,4,3,0,11.269018835094528,0.0756604564843719,0.3243989464313178,0.20958472322444413,0.6460709121594441,1,0.3539290878405559,0,1
624,3,3,1,422.4723884019523,14.31888886805173,3728.2547384391783,3728.254738377045,0.9999999999833346,1,1.6665446800345762e-11,0,1
625,4,2,0,12815.645616310192,1.8596835473067823,5267.31529060571,46.97397146430658,0.008918010195456677,1,0.9910819898045433,0,1
626,6,3,0,1.115148610235107,0.30404689127632684,0.33072945177006796,0.19763412426428115,0.5975703802807429,1,0.40242961971925706,0,1
627,8,8,1,5394.636498465152,0.0012248308471197026,0.39055082857579526,0.3905508285757096,0.9999999999997807,1,2.1926904736346842e-13,0,1
628,6,3,0,20.3356114264761,59.4427314785993,742.2515444049744,1.967041193402423,0.0026501005059939627,1,0.997349899494006,0,1
629,2,2,1,1.7240096544049557,0.004515065742150031,0.005928351218996971,0.005928351218996958,0.9999999999999978,1,2.220446049250313e-15,0,1
630,3,3,1,3.174105951812868,325.04614675243255,564.3662861070092,564.3662861041099,0.9999999999948629,1,5.137112957243062e-12,0,1
631,4,4,1,564.2187894458456,0.21497375306463387,18.58641309900788,18.586413099008265,1.0000000000000207,1,2.0650148258027912e-14,0,1
632,6,2,0,8.047381255674159,0.011138367882112319,0.03659628016557617,0.00655845751011643,0.17921104222733436,1,0.8207889577726657,0,1
633,5,3,0,1.2890594873390315,0.0018406346879575918,0.0019940124216709407,0.0003827920109150709,0.19197072533495013,1,0.8080292746650499,0,1
634,2,2,1,1.3259313899981389,79.13649206792304,91.12495381470907,91.124953814709,0.9999999999999992,1,7.771561172376096e-16,0,1
635,4,4,1,3112.51256059175,0.23186581698867276,226.25389502483486,226.25389502488594,1.0000000000002258,1,2.2581936320875684e-13,0,1
636,3,3,1,36.19256246567731,0.15260641512567627,5.236867485476849,5.236867485476859,1.0000000000000018,1,1.7763568394002505e-15,0,1
637,2,2,1,4.253544124561463,0.0019877774484598006,0.004099616480757388,0.004099616480757381,0.9999999999999983,1,1.6653345369377348e-15,0,1
638,8,4,0,2.8395973631332105,0.004716934326613405,0.009109121043016536,0.002939049213302421,0.32264904587645465,1,0.6773509541235454,0,1
639,4,2,0,3.3944644323919726,0.4919210151530326,0.9652100702240899,0.2584879621913019,0.26780487498570077,1,0.7321951250142993,0,1
640,7,6,0,19.146574118947566,672.4716618028576,4384.025583820915,1735.5235632113186,0.39587441497061615,1,0.6041255850293838,0,1
641,2,2,1,20.36055190233723,41.119406526864914,185.5417339455305,185.5417339455322,1.000000000000009,1,9.103828801926284e-15,0,1
642,5,3,0,12.092595168720909,0.829020550849561,3.1125924604560646,0.908921192390328,0.29201419843353044,1,0.7079858015664695,0,1
643,7,3,0,3703.65279551684,0.02751188184467027,8.088513555705834,2.666238363573173,0.3296326754243174,1,0.6703673245756826,0,1
644,2,2,1,31.848710074879047,0.8023832854853069,4.528222903048654,4.528222903048656,1.0000000000000004,1,4.440892098500626e-16,0,1
645,8,8,1,3.475012186730295,175.69118161787674,355.1381918311326,355.138191831116,0.9999999999999533,1,4.674038933671909e-14,0,1
646,7,6,0,19548.271525953918,86.57719165075724,334772.9032539884,86900.4786979408,0.25958038375647857,1,0.7404196162435215,0,1
647,4,2,0,5558.129985174046,0.5678810502592809,18.880456647846064,1.9415336261732852,0.10283298028147962,1,0.8971670197185204,0,1
648,2,2,1,5.681468722848657,603.0385964971512,1437.3926487806214,1437.3926487806057,0.9999999999999891,1,1.0880185641326534e-14,0,1
649,4,2,0,3.015101337111823,0.005955086513394745,0.00875963424350576,0.003927195252289953,0.4483286793853873,1,0.5516713206146127,0,1
650,5,4,0,27.300029075972493,2.919591159493716,6.935314059214983,5.234843273656975,0.7548098368669282,1,0.24519016313307185,0,1
651,2,2,1,1.2650407496704352,0.006150051156452662,0.006917210402480673,0.006917210402480672,0.9999999999999999,1,1.1102230246251565e-16,0,1
652,7,6,0,1377.9723794642232,0.22622510929480838,163.18929073079767,25.306256610644134,0.15507302285166588,1,0.8449269771483341,0,1
653,6,2,0,1.9591329327762668,0.01223776886685943,0.015968287113528958,0.004762325421454724,0.2982364600283205,1,0.7017635399716795,0,1
654,4,2,0,977.8236509047633,1.497674254527445,30.592952342948593,1.0206383323694004,0.033361877628807816,1,0.9666381223711922,0,1
655,7,5,0,348.7724713258543,0.0010949175270931358,0.028248911448845625,0.026879378447639088,0.9515190876049667,1,0.04848091239503327,0,1
656,5,5,1,566.3935818464855,29.623895239949995,4494.527397751612,4494.527398146304,1.0000000000878162,1,8.781619875719571e-11,0,1
657,6,4,0,37.93098505877273,0.07747822694227914,0.7023161013339327,0.6529821203699916,0.9297553040999068,1,0.07024469590009319,0,1
658,4,3,0,8394.41562854863,605.8534589687068,412122.8803438477,44601.97686188328,0.10822494694948843,1,0.8917750530505115,0,1
659,8,3,0,6.932546035115611,40.04419704296914,140.6524640567809,12.358533817514154,0.08786574696995751,1,0.9121342530300425,0,1
660,7,7,1,150.71357543942233,3.935739716829906,123.1262410175533,123.126241017586,1.0000000000002656,1,2.6556534749033744e-13,0,1
661,3,3,1,16.650719642002013,0.00590960185811369,0.020105645668144333,0.0201056456681442,0.9999999999999934,1,6.5503158452884236e-15,0,1
662,8,4,0,1.9464594134552364,20.62201011164133,29.151390501778565,7.007629452385639,0.24038748518558983,1,0.7596125148144102,0,1
663,5,2,0,3.3335241334991985,0.0019079364726490354,0.003965190334369289,0.0013322063862252485,0.33597539434059775,1,0.6640246056594022,0,1
664,8,6,0,62557.76751458068,0.0030969318768710227,49.85645122997898,32.899841798658784,0.6598913678572436,1,0.34010863214275644,0,1
665,8,7,0,1.5964081397850802,246.69270747922576,287.1675453361452,267.8467191701848,0.9327193254260528,1,0.06728067457394715,0,1
666,6,3,0,1.7149290811610154,3.7572983301196614,5.208071372049322,0.8486828121994118,0.16295529603417547,1,0.8370447039658245,0,1
667,5,2,0,6.718126459902131,0.0015438756691509292,0.007186498985253177,0.001260766333373707,0.17543540129356755,1,0.8245645987064325,0,1
668,5,2,0,24.014624147178573,0.005045473617026964,0.054892637519138754,0.04024470782009727,0.7331531083028326,1,0.26684689169716735,0,1
669,2,2,1,1.1473874765314183,0.33947632446536397,0.363634050924715,0.3636340509247152,1.0000000000000004,1,4.440892098500626e-16,0,1
670,2,2,1,8.549182413819471,4.674684683642321,13.668303514903405,13.668303514903423,1.0000000000000013,1,1.3322676295501878e-15,0,1
671,7,2,0,3.1975097784708084,0.0017044896114925465,0.0030300191391435917,0.00028377606142734445,0.09365487424199943,1,0.9063451257580005,0,1
672,4,2,0,1184.7986407645085,677.7037482238908,45353.19502978229,2068.4019857117046,0.04560653299846764,1,0.9543934670015324,0,1
673,4,3,0,23.825858984083318,0.001465531988580221,0.006539287285418368,0.0036740639606271603,0.561844708798736,1,0.43815529120126395,0,1
674,2,2,1,10.63950634226949,0.07311353300328943,0.23848359474878733,0.2384835947487873,0.9999999999999999,1,1.1102230246251565e-16,0,1
675,8,4,0,29.393147859957182,79.7090357991302,773.7040178097554,52.97496350403105,0.06846928836429665,1,0.9315307116357033,0,1
676,4,2,0,1594.2341772183618,0.04196002951769336,3.5225200588856573,0.8599993139904297,0.24414319850956048,1,0.7558568014904395,0,1
677,8,4,0,684.2354638895335,0.40137052916832155,101.05037590894777,10.992273498162012,0.10878013465349883,1,0.8912198653465012,0,1
678,2,2,1,1.3065414311559798,0.056580484582009156,0.06467378158812759,0.0646737815881276,1.0000000000000002,1,2.220446049250313e-16,0,1
679,5,5,1,8.354104949309285,0.03796416562954184,0.19179786147859298,0.191797861478593,1.0000000000000002,1,2.220446049250313e-16,0,1
680,7,7,1,34.56918381418793,0.14233456547409715,1.413563078474814,1.4135630784748163,1.0000000000000016,1,1.5543122344752192e-15,0,1
681,3,2,0,24526.21316392601,0.05170249429312461,11.85952802418883,1.6117094149250484,0.13589996259866222,1,0.8641000374013378,0,1
682,5,3,0,24.65906054029393,33.631590174080245,249.67815800308333,8.189960348092686,0.03280206972686633,1,0.9671979302731337,0,1
683,5,4,0,1.0285618742868021,0.034348155284270945,0.03489327445707142,0.024568347927641378,0.7040998103479048,1,0.2959001896520952,0,1
684,4,3,0,190.76751325398163,45.94969854272718,1237.2085460880758,20.699847332072615,0.01673108983729814,1,0.9832689101627019,0,1
685,4,3,0,1565.2678892890603,0.21291875210314393,48.95992850261531,17.827399309137178,0.36412224965126094,1,0.6358777503487391,0,1
686,2,2,1,19.31603703337119,0.0024524634519302426,0.010778580228616665,0.01077858022861676,1.0000000000000089,1,8.881784197001252e-15,0,1
687,5,4,0,2.8416130454166386,1.8054595208744375,2.189408192383921,1.0064643867556562,0.45969700408390946,1,0.5403029959160905,0,1
688,2,2,1,1.0838553779726567,0.2759247258600024,0.2872607487743794,0.28726074877437924,0.9999999999999994,1,5.551115123125783e-16,0,1
689,5,3,0,29.578160658350672,0.02238451865607125,0.19626251397845368,0.13500639491680458,0.6878868112920739,1,0.31211318870792615,0,1
690,3,3,1,519.7782698137435,884.4387491933672,149613.76404259735,149613.7601669543,0.9999999740956785,1,2.5904321465652913e-08,0,1
691,6,3,0,6881.249028406575,0.09525273779355391,82.89452733291552,3.187934600373767,0.03845772094906332,1,0.9615422790509367,0,1
692,8,6,0,15.282809449912849,0.05753014663916752,0.5646934959172003,0.5272830518347327,0.9337508854751303,1,0.0662491145248697,0,1
693,8,5,0,3.656962163844735,403.62255352816817,675.5537947656022,308.4041967643295,0.45652056010037945,1,0.5434794398996206,0,1
694,5,2,0,16.86852210674807,812.7409823756694,3883.078741605512,0.5574304452592358,0.00014355373206487144,1,0.9998564462679351,0,1
695,6,6,1,888.7409968883203,5.269401006942484,1207.80999938123,1207.8099993813253,1.0000000000000788,1,7.882583474838611e-14,0,1
696,4,2,0,1.5038873472212269,0.007091077272469144,0.009550560040404547,0.005005054307696841,0.5240587239410553,1,0.47594127605894465,0,1
697,4,2,0,1669.3220024632094,0.05883330015772813,14.837825747120567,12.430870712688158,0.8377824975536255,1,0.16221750244637445,0,1
698,4,4,1,1.7302323374840378,0.012277363484813566,0.016054635734016165,0.016054635734016182,1.000000000000001,1,1.1102230246251565e-15,0,1
699,7,5,0,15.708721549499117,363.77362823405997,1142.674090974712,428.1396055478437,0.3746821678459835,1,0.6253178321540165,0,1
700,5,2,0,20391.416587077158,6.045055444187023,35546.25059061682,1.221685576025364,3.4368901240679755e-05,1,0.9999656310987594,0,1
701,4,2,0,1.3721120284593078,0.03367589024749782,0.03637938776140095,0.029772304513526183,0.8183838801464115,1,0.1816161198535885,0,1
702,6,5,0,493.9003779473618,0.004762542932303001,0.22881934655557457,0.21852395612621925,0.9550064687084716,1,0.04499353129152839,0,1
703,6,5,0,76.94773963295196,0.0016220701004515535,0.043045376238184926,0.03481279256652512,0.8087463883204069,1,0.1912536116795931,0,1
704,5,3,0,31.63348159455762,0.13412447804211342,2.1927506064118116,0.5097349249872221,0.23246370266491254,1,0.7675362973350874,0,1
705,6,6,1,2.5854742099627868,0.02383844444459602,0.04429597034206964,0.04429597034206966,1.0000000000000004,1,4.440892098500626e-16,0,1
706,7,3,0,196.71732765582738,0.41150800898350387,10.835744858748315,0.5616135168297066,0.05182971029225406,1,0.948170289707746,0,1
707,4,2,0,1576.421328699392,0.0018364158080416994,0.44371929639449736,0.2127518274916087,0.4794739133960438,1,0.5205260866039563,0,1
708,5,3,0,386.45944525416456,0.6380389794810811,65.59165716084573,6.285949703085034,0.0958345920071885,1,0.9041654079928115,0,1
709,4,3,0,4907.107802452755,812.1740985230895,135801.35445092063,48081.47574794013,0.3540574093855378,1,0.6459425906144622,0,1
710,5,4,0,5995.448963372276,96.72018175114556,64104.08596543136,20496.951886135175,0.319744858341609,1,0.6802551416583911,0,1
711,8,7,0,1890.843684494241,2.2039924513902123,1218.0969590127156,1070.9865439389973,0.8792293060209646,1,0.12077069397903539,0,1
712,4,4,1,1.8414067613593865,0.008345986626616736,0.010132578414779379,0.010132578414779391,1.000000000000001,1,1.1102230246251565e-15,0,1
713,6,6,1,768.6280384735516,0.503862933848289,37.795719632704454,37.79571963270355,0.9999999999999761,1,2.3869795029440866e-14,0,1
714,4,2,0,38.13924329389309,0.0017743415976248168,0.033826044983190466,0.029205092650629923,0.8633906998333124,1,0.1366093001666876,0,1
715,3,3,1,83.77627632004527,0.07283049596515612,4.902765241885392,4.902765241885378,0.9999999999999971,1,2.886579864025407e-15,0,1
716,6,2,0,1225.0830290702445,0.006194172433729366,1.6718130925759358,0.047687333501852384,0.02852432111796395,1,0.971475678882036,0,1
717,8,5,0,78.73076586985502,48.40938131406262,1393.1967488261057,74.03420743713653,0.05313980778344268,1,0.9468601922165574,0,1
718,7,4,0,3.9401690692408984,0.0022060533244338608,0.004786575776884871,0.0018335065635917706,0.38305182014375766,1,0.6169481798562424,0,1
719,5,3,0,35966.86699771568,0.3980765030243307,1005.7283977661264,82.36056368790213,0.08189145684942108,1,0.9181085431505789,0,1
720,2,2,1,1.4645749612859669,0.09474967636320777,0.11466570293624578,0.11466570293624569,0.9999999999999991,1,8.881784197001252e-16,0,1
721,2,2,1,4.4914829741655655,1.7259870936838688,3.6579050050861497,3.657905005086152,1.0000000000000007,1,6.661338147750939e-16,0,1
722,3,2,0,91.05323532047711,1.1591634374896063,13.42815906418197,2.8833098354685345,0.2147211558700867,1,0.7852788441299133,0,1
723,8,2,0,321.24874507952376,0.6371830355585691,58.67965410104035,0.6902892014753376,0.011763689000053245,1,0.9882363109999468,0,1
724,6,6,1,127.24751343986959,224.83012002413088,5932.4205694757375,5932.420569463293,0.9999999999979022,1,2.0977664050292333e-12,0,1
725,3,2,0,92.08895930006781,303.5924871435319,1322.327798020653,0.6225748919314098,0.00047081736681579313,1,0.9995291826331842,0,1
726,5,4,0,4.164888683658576,8.973592265719185,24.053348716526894,12.854039412138484,0.534397083899863,1,0.46560291610013704,0,1
727,7,6,0,966.8475837674489,0.7881844419245893,199.81248815505936,105.07562767028142,0.5258711737213351,1,0.4741288262786649,0,1
728,8,6,0,175.2547955699419,40.49579427983469,1067.273011385635,370.33627546886026,0.34699301070871696,1,0.6530069892912831,0,1
729,8,7,0,312.3423785285575,254.049927358038,9740.408220925394,3352.8450887654726,0.34422018181563785,1,0.6557798181843622,0,1
730,6,5,0,1882.088203051089,0.019752007756963477,2.0456824158751896,1.794880743959374,0.8773995073871146,1,0.12260049261288541,0,1
731,7,6,0,4135.940256028776,0.14005099817891262,84.15647958046254,10.361246905426288,0.12311882527737908,1,0.876881174722621,0,1
732,2,2,1,1.0104198800968909,24.51530188602382,24.642694146093213,24.642694146093202,0.9999999999999996,1,4.440892098500626e-16,0,1
733,4,4,1,4.596548527595082,0.045213047760468826,0.13652753527014305,0.13652753527014308,1.0000000000000002,1,2.220446049250313e-16,0,1
734,6,6,1,71.14784364726222,0.10195835731877331,2.6510260194668755,2.6510260194668693,0.9999999999999977,1,2.3314683517128287e-15,0,1
735,7,3,0,172.64368863689884,3.309149572173744,159.6231823615773,7.744663260656102,0.04851841158706475,1,0.9514815884129353,0,1
736,3,3,1,1.9460969888873236,0.04212740823526331,0.06232961747553924,0.062329617475539244,1.0000000000000002,1,2.220446049250313e-16,0,1
737,3,2,0,78.65616442401453,0.005927403516407137,0.2118634846647015,0.1996230325058914,0.942224814350703,1,0.057775185649296956,0,1
738,6,3,0,530.910500836661,6.08860006016788,857.5078096879798,142.25020774923968,0.16588794427539974,1,0.8341120557246002,0,1
739,4,3,0,200.16080322111085,0.5166572877805269,37.173339654803264,5.376436722225565,0.14463152281048444,1,0.8553684771895156,0,1
740,8,3,0,9.02149873958759,0.11902006413402673,0.5068373981600444,0.19343094735550892,0.3816430043594161,1,0.6183569956405839,0,1
741,8,7,0,18.29147918009269,3.5113544962168453,25.916898540089786,20.46928958975804,0.7898047506762793,1,0.2101952493237207,0,1
742,7,4,0,8.950718984301952,1.5913858322378014,4.979314959564968,1.915488051624778,0.38468907212732933,1,0.6153109278726707,0,1
743,8,2,0,129.9470652107886,0.0738324931943292,2.819255700799311,0.047747432370247894,0.016936183673127134,1,0.9830638163268729,0,1
744,3,2,0,2.6130528494715572,0.0014488578554526282,0.0026392948346956355,0.0018829529903556933,0.713430332073088,1,0.28656966792691196,0,1
745,6,3,0,24.369411715391863,0.5275375628191737,3.092372900783345,1.4556478852007728,0.47072197691036394,1,0.5292780230896361,0,1
746,4,4,1,189.01073688376655,0.31219674101295564,2.5080344661459626,2.5080344661460257,1.000000000000025,1,2.5091040356528538e-14,0,1
747,7,6,0,28.077815084255878,1.369889770388581,15.900147684424464,11.612013012234788,0.7303085004430326,1,0.26969149955696736,0,1
748,7,3,0,25685.44498054861,1.0311105823201787,10721.352211339386,44.28362850327462,0.004130414487870127,1,0.9958695855121299,0,1
749,3,3,1,3.375315799955134,0.045810355534041045,0.07298938699067405,0.07298938699067409,1.0000000000000007,1,6.661338147750939e-16,0,1
750,8,8,1,10750.483726063185,188.0142498696544,833020.3725713309,833020.372582864,1.000000000013845,1,1.3844925206285552e-11,0,1
751,5,3,0,22825.22254924375,23.931415066756653,23325.274735891537,351.04862278425907,0.015050138819762172,1,0.9849498611802379,0,1
752,8,3,0,8915.502171334341,0.6504887682444873,808.2127222514731,6.212732323671512,0.007687001395331213,1,0.9923129986046688,0,1
753,8,8,1,23.607305674619784,27.097397140188548,186.62886032127244,186.62886032127213,0.9999999999999983,1,1.6653345369377348e-15,0,1
754,2,2,1,1.1479676733188928,0.002815601648594547,0.0030167272069927978,0.0030167272069927965,0.9999999999999996,1,4.440892098500626e-16,0,1
755,3,2,0,2.1891530108305126,35.92019680646038,52.18264294420013,0.486728192605173,0.009327396336089004,1,0.990672603663911,0,1
756,2,2,1,19.249722827451308,0.22895455604503281,1.0045268058583174,1.004526805858316,0.9999999999999987,1,1.3322676295501878e-15,0,1
757,5,3,0,5.5446438240838765,415.85622591220135,1131.6663077390972,244.87602680550657,0.21638536477659465,1,0.7836146352234054,0,1
758,4,4,1,4636.736172002496,34.11676028014607,47504.87969315207,47504.87969297725,0.9999999999963199,1,3.680056259725006e-12,0,1
759,3,2,0,3400.4273269707223,0.0026771587067045246,0.3447303847379817,0.2965885809607269,0.8603494037409966,1,0.13965059625900345,0,1
760,2,2,1,26.459670977646947,0.009434949053347002,0.048532401206782254,0.04853240120678223,0.9999999999999996,1,4.440892098500626e-16,0,1
761,6,2,0,27.93940376757274,1.1282328835711206,12.052045288177077,0.08665553584438306,0.007190110373165555,1,0.9928098896268345,0,1
762,6,3,0,1.36941063205634,79.46837821620389,101.2305662653741,3.490502807656507,0.03448071996857369,1,0.9655192800314263,0,1
763,2,2,1,2.594298640326437,0.0010834024039399464,0.0017450174688894838,0.0017450174688894724,0.9999999999999934,1,6.5503158452884236e-15,0,1
764,5,5,1,55027.47206399191,1.9282256496353665,4650.434927512784,4650.434927548646,1.0000000000077114,1,7.711387084441412e-12,0,1
765,3,3,1,6.321889681671734,0.04068041310161093,0.1317181846631857,0.1317181846631858,1.0000000000000009,1,8.881784197001252e-16,0,1
766,5,3,0,23.788088213256913,297.7108519089537,4775.0083411898595,351.57906513451206,0.07362899496986092,1,0.926371005030139,0,1
767,6,5,0,87.33380596435143,20.275907334473498,287.4522290313692,122.16727358584309,0.42500026525280893,1,0.5749997347471911,0,1
768,4,2,0,49.69080105314302,13.373546794220529,274.08431786368214,12.253772208617072,0.044708038402662555,1,0.9552919615973374,0,1
769,2,2,1,86.19031328918246,0.003951440728264019,0.03668467716746385,0.036684677167463986,1.0000000000000038,1,3.774758283725532e-15,0,1
770,8,6,0,5.706863629773103,1.4392082511282818,4.030927502354924,3.324556443403763,0.8247621524975358,1,0.17523784750246418,0,1
771,3,3,1,4.468468252557255,632.6395798249017,1476.0568392635357,1476.0568392200616,0.9999999999705471,1,2.945288457567585e-11,0,1
772,3,3,1,1.8849580095668734,862.0609060624945,1514.693693899626,1514.6936937663388,0.999999999912004,1,8.799605488718498e-11,0,1
773,8,2,0,147442.15049472373,0.013628784501333518,143.44464033212662,0.3671836681868899,0.002559758714837486,1,0.9974402412851625,0,1
774,5,4,0,14.806416134547282,0.0021078983917461338,0.011219060591346416,0.011159654969379105,0.9947049379505863,1,0.005295062049413657,0,1
775,4,4,1,3759.2778673496528,0.26818054413442133,292.81614783633114,292.8161478361684,0.9999999999994442,1,5.557776461273534e-13,0,1
776,2,2,1,39.821365618962034,2.9158058567549525,18.39995151832836,18.399951518328365,1.0000000000000002,1,2.220446049250313e-16,0,1
777,4,3,0,2.769943877819706,0.08092443744983556,0.14654967597969173,0.13855885730952555,0.9454736517379028,1,0.054526348262097235,0,1
778,7,3,0,53.80330004417263,10.332039742282582,145.2812023533114,14.619151983935842,0.10062659000015241,1,0.8993734099998476,0,1
779,3,2,0,267.8868556734926,2.091243965835931,388.41186856639706,21.634900413352888,0.055700925137035326,1,0.9442990748629647,0,1
780,5,3,0,185.27521016713166,0.0018006568190928188,0.030066324365102242,0.028345890212546642,0.9427787004602234,1,0.057221299539776616,0,1
781,2,2,1,1.4214766433884987,0.02126804786406181,0.025356977955255385,0.025356977955255378,0.9999999999999998,1,2.220446049250313e-16,0,1
782,5,3,0,752.3765979857228,2.404645630765245,96.8031918324267,7.6438076898715295,0.07896235181070797,1,0.921037648189292,0,1
783,5,3,0,1272.4792228376853,0.0012323847029811858,0.08517672020209932,0.046341374777523,0.5440615072706315,1,0.4559384927293685,0,1
784,8,8,1,13.779169729587604,0.04250177423134276,0.24555670896776732,0.24555670896776746,1.0000000000000007,1,6.661338147750939e-16,0,1
785,5,3,0,1.8753631941572888,5.66102890360392,8.614402423573539,1.871747434918904,0.2172811697067713,1,0.7827188302932286,0,1
786,6,3,0,173.00128083123334,2.649676120089277,57.89222398479054,3.0039370035915822,0.051888436767963474,1,0.9481115632320365,0,1
787,5,4,0,255.85888404482537,7.815328988057981,228.04310733378458,125.43338967454486,0.5500424509255137,1,0.44995754907448626,0,1
788,2,2,1,70.69092787747779,0.005063194821900365,0.04257027734434535,0.04257027734434549,1.0000000000000033,1,3.3306690738754696e-15,0,1
789,4,2,0,38.49703765967817,0.020559448369607984,0.19542551443572947,0.15944173580688895,0.8158695975152482,1,0.18413040248475177,0,1
790,3,3,1,137559.87898802894,844.869660782209,848294.2314327855,848316.58777749,1.000026354469801,1,2.6354469800926594e-05,1,1
791,2,2,1,3.9124557578186927,0.008230862342212394,0.0162805869520452,0.01628058695204521,1.0000000000000007,1,6.661338147750939e-16,0,1
792,6,3,0,649.0163300682569,0.30780333943327454,12.501179678970404,0.6308369905123755,0.050462196905590846,1,0.9495378030944092,0,1
793,8,6,0,47.67964535954678,0.5812388572229357,13.535905539302608,6.813093804076742,0.5033349105676282,1,0.49666508943237175,0,1
794,8,8,1,2.200641705669036,0.2131818215335344,0.3194807831767146,0.31948078317671447,0.9999999999999997,1,3.3306690738754696e-16,0,1
795,3,2,0,4.593984860311391,0.06201268778462246,0.13071148303683616,0.04483210708419672,0.34298522243499036,1,0.6570147775650097,0,1
796,4,2,0,152.18713272759842,18.560627226412738,1366.2739752380464,56.72702697438379,0.041519510729537405,1,0.9584804892704626,0,1
797,6,2,0,23.673618487898146,0.009159357861385381,0.07722390206912028,0.012531138053625636,0.16227020026014063,1,0.8377297997398594,0,1
798,5,5,1,243.7011202463458,6.297632246420266,454.01403680001954,454.0140367998836,0.9999999999997007,1,2.993161274389422e-13,0,1
799,7,7,1,273.6860710233124,11.261100226689532,514.7761805380331,514.7761805378747,0.9999999999996921,1,3.078648447285559e-13,0,1
800,5,5,1,21.178180639582187,942.9365419025994,10929.778121593468,10929.77808571222,0.9999999967171109,1,3.2828890716984915e-09,0,1
801,2,2,1,6.79853705065553,0.10054001571450641,0.2621480811372556,0.2621480811372555,0.9999999999999998,1,2.220446049250313e-16,0,1
802,5,3,0,31.772317078363272,0.05343112100561625,0.23433780520991343,0.21222374500450136,0.9056317004181084,1,0.09436829958189163,0,1
803,3,3,1,113.42627577518948,0.07723991400045138,1.328440146957569,1.328440146957572,1.0000000000000022,1,2.220446049250313e-15,0,1
804,6,4,0,2.1103268235758583,0.0059682680948620614,0.007902437359947589,0.003634665788406775,0.4599423725683136,1,0.5400576274316864,0,1
805,3,2,0,183.5201788243954,0.09977983263908914,1.368214741631211,1.205048869210053,0.8807454214192806,1,0.11925457858071942,0,1
806,8,3,0,1683.8174823800725,0.003531919399630991,0.27970530067530597,0.18257404130483232,0.6527371517952467,1,0.3472628482047533,0,1
807,6,3,0,15.97660058850794,7.802988648528705,20.755428162849967,3.268980254890842,0.15750001538113162,1,0.8424999846188683,0,1
808,2,2,1,1.0108761606536052,64.22626258521886,64.57458561723863,64.5745856172386,0.9999999999999996,1,4.440892098500626e-16,0,1
809,2,2,1,76.27679362939584,0.1733570621578619,1.5140414075841764,1.5140414075841755,0.9999999999999994,1,5.551115123125783e-16,0,1
810,7,5,0,175.35376805869947,0.00910488962160848,0.2920321370660786,0.21051460108118714,0.7208610778119726,1,0.2791389221880274,0,1
811,2,2,1,1.438291504794356,0.006385550710366873,0.007658113802166414,0.007658113802166404,0.9999999999999987,1,1.3322676295501878e-15,0,1
812,5,4,0,1.6019114907066552,0.3711693697562092,0.4625765000705509,0.3911924360293162,0.8456816028692608,1,0.15431839713073925,0,1
813,2,2,1,24.172273784513525,80.15733708368361,394.09600583438953,394.0960058344011,1.0000000000000295,1,2.9531932455029164e-14,0,1
814,6,5,0,344.91382387504234,59.60476133084887,10513.529499278387,2066.743256719369,0.19657939390013823,1,0.8034206060998618,0,1
815,5,5,1,121.43757537893485,0.11392629077555426,2.8063526553662186,2.8063526553662212,1.0000000000000009,1,8.881784197001252e-16,0,1
816,3,2,0,7.268684516296623,23.1031476928539,124.69912333153962,0.4614245123433037,0.003700302776920947,1,0.9962996972230791,0,1
817,7,6,0,4.426556416442319,0.2626286891110674,0.4890458291437368,0.4476660614552509,0.9153867281499218,1,0.08461327185007816,0,1
818,3,2,0,19.30261858003864,78.12494208019393,477.60774533001666,1.3656737809736101,0.0028594045936796084,1,0.9971405954063204,0,1
819,2,2,1,3.468846688777772,52.400856357669795,97.59575709436179,97.59575709436184,1.0000000000000007,1,6.661338147750939e-16,0,1
820,3,2,0,846.4787556826435,0.02730574016833794,1.2689174671337433,0.4748066425757507,0.3741824467498691,1,0.6258175532501309,0,1
821,6,4,0,9.653503612820288,0.019168492366799173,0.10778894811286452,0.09016361455338752,0.8364829245664247,1,0.1635170754335753,0,1
822,6,5,0,6739.5196984767235,47.27125821911795,60350.80287627279,4043.739839940553,0.06700391125252732,1,0.9329960887474726,0,1
823,2,2,1,113.21790229256064,0.0086382244558299,0.09191407831114999,0.09191407831114994,0.9999999999999994,1,5.551115123125783e-16,0,1
824,8,3,0,3843.425334428164,0.0051019709047993855,0.766773173343256,0.6233570740055845,0.8129615063182846,1,0.18703849368171543,0,1
825,8,2,0,1.6853090297543374,0.07563563333347269,0.10518939583814851,0.009970467193302517,0.09478585853505375,1,0.9052141414649463,0,1
826,3,3,1,2288.457002358207,9.337329994236796,493.6295977528133,493.62959774984137,0.9999999999939794,1,6.020628440239761e-12,0,1
827,2,2,1,1.1215102671536734,967.2889952496995,1024.3724121691366,1024.372412169137,1.0000000000000004,1,4.440892098500626e-16,0,1
828,7,4,0,13.449141308402258,0.05232523181298172,0.22315331934788754,0.201666790962714,0.9037140543194123,1,0.09628594568058768,0,1
829,2,2,1,1.0775380526625808,0.22336507079120269,0.23186306275930016,0.23186306275930033,1.0000000000000007,1,6.661338147750939e-16,0,1
830,8,2,0,2.4177760128850054,26.954663085599407,44.65369667587849,1.285225066173552,0.028782053040366053,1,0.9712179469596339,0,1
831,6,6,1,875.2207735460237,0.11651067089620681,26.012937083772535,26.012937083772538,1.0000000000000002,1,2.220446049250313e-16,0,1
832,7,7,1,2.229913025755936,52.88410256991959,77.12515898777609,77.12515898778088,1.0000000000000622,1,6.217248937900877e-14,0,1
833,3,2,0,1.394076414408073,36.29460352788894,41.09353189679084,0.14531219471817072,0.003536133011957503,1,0.9964638669880425,0,1
834,2,2,1,5.150740898865492,0.038238813102571226,0.08678391849283187,0.08678391849283187,1.0,1,0.0,0,1
835,4,3,0,23519.492091834534,0.008534915177139262,13.259577354302603,13.244777187095004,0.9988838130498332,1,0.0011161869501667976,0,1
836,7,3,0,10362.931758809169,294.3776735722586,1183486.382709105,354.7343717296768,0.0002997367582022012,1,0.9997002632417978,0,1
837,8,7,0,164593.5211768383,0.003960360621281294,282.7925994175181,242.927684496525,0.8590312653050156,1,0.1409687346949844,0,1
838,2,2,1,3078.033883804585,0.023793185096275607,1.320046656174445,1.3200466561744808,1.000000000000027,1,2.708944180085382e-14,0,1
839,7,3,0,1000.9287422725641,0.08436857270842836,12.080178674736507,3.1687038612787117,0.2623060425344104,1,0.7376939574655896,0,1
840,7,2,0,191.4465703232612,0.0011795850168477915,0.05507911006786226,0.006183381603562332,0.11226364398306123,1,0.8877363560169388,0,1
841,8,3,0,1131.919709554999,59.166659659818144,19916.40325078393,76.7542801473486,0.003853822358428471,1,0.9961461776415715,0,1
842,8,6,0,317.4759583080146,0.04080326685376233,1.8525219542931104,1.7737422326925378,0.9574743384724779,1,0.04252566152752213,0,1
843,2,2,1,3.9994637840128484,72.31652909103255,144.62336353739522,144.62336353739622,1.0000000000000069,1,6.8833827526759706e-15,0,1
844,2,2,1,1.6766649190892073,88.46578591982158,114.55089293957742,114.55089293957748,1.0000000000000004,1,4.440892098500626e-16,0,1
845,2,2,1,3.2420005541206725,0.0017749833294378175,0.0031959562158339195,0.0031959562158339256,1.000000000000002,1,1.9984014443252818e-15,0,1
846,2,2,1,26.735326972675065,102.49184454375201,529.9465377121082,529.9465377121066,0.999999999999997,1,2.9976021664879227e-15,0,1
847,8,3,0,1.6003649149987058,0.047531263458522446,0.06286037749323832,0.005517023084815687,0.08776630533930749,1,0.9122336946606925,0,1
848,2,2,1,1.0418861165992996,20.351931993189343,20.77379149138177,20.77379149138177,1.0,1,0.0,0,1
849,2,2,1,13994.058916382412,389.74989486914717,46106.04350760517,46106.043499750165,0.9999999998296317,1,1.7036827504313123e-10,0,1
850,6,2,0,80.59319148513418,24.282088512514694,1053.271402975931,3.475488922489,0.0032997088050328665,1,0.9967002911949672,0,1
851,3,2,0,53.24558106806143,0.9039387313293638,3.323705299449759,0.8013676833441796,0.24110672010447087,1,0.7588932798955291,0,1
852,3,3,1,14.338865562041562,165.6572822592975,1300.7473933019191,1300.7473933240394,1.0000000000170057,1,1.7005730157393373e-11,0,1
853,7,4,0,445.5369592373542,4.017084319571808,715.2712102649392,225.1977375751407,0.31484244625437474,1,0.6851575537456253,0,1
854,5,2,0,2.332709244413942,0.001020877781852429,0.001469612997525291,0.0009477326477980993,0.6448858640975578,1,0.35511413590244223,0,1
855,5,4,0,4.749802538672157,3.2055022294609077,11.72452392087717,9.003841916805841,0.7679494687859547,1,0.23205053121404529,0,1
856,8,7,0,5.681131669940918,0.0019504208153414565,0.005671869601617237,0.005216552560057985,0.9197236407851432,1,0.08027635921485676,0,1
857,2,2,1,3.519127239703926,17.95697870947212,33.68610147733904,33.686101477339044,1.0000000000000002,1,2.220446049250313e-16,0,1
858,6,3,0,13798.107293866047,0.3829171395179217,304.1459249115441,16.90217436544052,0.05557258204382071,1,0.9444274179561792,0,1
859,2,2,1,16.84640548127777,0.1494249486336226,0.6133053314781952,0.613305331478195,0.9999999999999997,1,3.3306690738754696e-16,0,1
860,5,4,0,92906.26208275741,37.147234506637325,820240.9422343387,52362.530629106936,0.06383798702667932,1,0.9361620129733207,0,1
861,6,6,1,228.10878131859533,69.06885468401941,3480.2315500352834,3480.231550027543,0.9999999999977759,1,2.224109785231576e-12,0,1
862,5,3,0,15.794457773779824,425.58754692833736,1730.4348828247316,241.1437052912244,0.1393543944846891,1,0.8606456055153109,0,1
863,8,7,0,90.05769983752499,60.528400652611715,785.9885143385476,565.3828380075264,0.719327099179467,1,0.280672900820533,0,1
864,3,2,0,8.140126495196293,1.9140836844615332,7.462814913360086,0.9768240978679891,0.13089217797955277,1,0.8691078220204472,0,1
865,2,2,1,2.9318124662250944,0.027434615138805723,0.04697501914098186,0.04697501914098182,0.9999999999999992,1,7.771561172376096e-16,0,1
866,7,3,0,14.92623614601645,0.003607905536745228,0.015663006820428874,0.005719956170810934,0.36518889612884137,1,0.6348111038711586,0,1
867,4,4,1,195.0100006872272,479.0216642923405,8903.623820603907,8903.623820565224,0.9999999999956554,1,4.344635762265625e-12,0,1
868,3,3,1,14.758980451075809,0.20747084396299012,0.7983256902868205,0.7983256902868207,1.0000000000000002,1,2.220446049250313e-16,0,1
869,4,4,1,549.6405226164188,0.021184007325418953,2.520942197990529,2.520942197990433,0.9999999999999619,1,3.808064974464287e-14,0,1
870,5,2,0,3.61191016097154,0.0739667652279009,0.11303354458891494,0.04477605467462902,0.3961306781758674,1,0.6038693218241327,0,1
871,3,2,0,19.189544608486816,0.0021201554322070803,0.018236766725564475,0.016489049212001693,0.904165165905598,1,0.09583483409440197,0,1
872,6,5,0,23736.240462392718,0.8193478466014217,1619.4273817046483,61.30663195748951,0.03785698120835568,1,0.9621430187916443,0,1
873,8,7,0,345.03442769582443,6.702220283839471,426.3053966255311,414.5218826011878,0.9723589846208446,1,0.02764101537915542,0,1
874,5,5,1,249.99299615225854,0.5272682839054518,3.8165376199680026,3.8165376199678507,0.9999999999999603,1,3.9745984281580604e-14,0,1
875,3,3,1,921.1107630868653,2.7517196711813474,34.607370698546646,34.60737069849746,0.9999999999985788,1,1.4211964938226629e-12,0,1
876,7,3,0,13.253224207716125,1.0716453763466285,4.285937766351643,0.5242875498464358,0.12232738281049044,1,0.8776726171895095,0,1
877,7,7,1,237.5979797909568,6.757582225313945,357.0161906333744,357.01619063337904,1.000000000000013,1,1.3100631690576847e-14,0,1
878,6,2,0,2.165892775831897,0.0014823254180342312,0.002326743283814322,0.00046846508026540386,0.201339392929258,1,0.798660607070742,0,1
879,3,3,1,3.7931547164518578,317.146961023805,587.9913380715489,587.9913380647016,0.9999999999883549,1,1.1645129305293267e-11,0,1
880,7,7,1,108.061714907622,10.797348001761808,219.3517173933111,219.3517173933378,1.0000000000001217,1,1.2168044349891716e-13,0,1
881,2,2,1,171.98945075649806,82.44714823779051,1081.2510525378445,1081.251052538364,1.0000000000004805,1,4.805045250577678e-13,0,1
882,8,8,1,32436.632318784345,0.37513689411780554,3033.8102783428903,3033.810278342335,0.999999999999817,1,1.829647544582258e-13,0,1
883,3,3,1,55.12856981298923,0.0031935037983671535,0.04108885554218614,0.041088855542185936,0.9999999999999951,1,4.884981308350689e-15,0,1
884,8,5,0,1013.1052584622682,15.602815881922186,1558.6561906229595,148.86326403525803,0.09550744091662752,1,0.9044925590833724,0,1
885,4,4,1,2640.1028885425326,0.011441410310002599,8.165393885431618,8.165393885431424,0.9999999999999762,1,2.375877272697835e-14,0,1
886,7,3,0,1445.8805775686246,0.08348872424153247,3.831203682036289,2.44449365256237,0.6380484713000482,1,0.36195152869995184,0,1
887,4,3,0,249.07029629661008,0.013187012122718056,0.8534395271068351,0.23972534274757476,0.280893180047853,1,0.719106819952147,0,1
888,5,3,0,27.900007313168345,655.8454098108043,6879.3059283509,376.93978068369427,0.05479328650442122,1,0.9452067134955788,0,1
889,8,4,0,18580.17541006546,0.0014811548864750491,3.6646068723235383,2.2885497630735654,0.6245007562359653,1,0.37549924376403465,0,1
890,5,4,0,1.298124926592174,0.12931813854638288,0.14113151647515018,0.09570103580167659,0.6780982603451811,1,0.32190173965481894,0,1
891,3,2,0,1.008050899604673,15.559338223888581,15.643260401656581,1.6863218175755568,0.10779861577941767,1,0.8922013842205824,0,1
892,6,2,0,2.363012824538134,0.0011157070131450103,0.0017491112092035102,0.0002790164470171852,0.1595189862994706,1,0.8404810137005294,0,1
893,5,4,0,4768.148302781856,548.4127072716001,603194.9508462447,423217.6015457277,0.7016265652621594,1,0.2983734347378406,0,1
894,3,2,0,2.252345375049839,0.0013413467944823195,0.001959307906361607,0.0005492691895366583,0.280338372418779,1,0.719661627581221,0,1
895,6,2,0,3377.0868216177364,233.0442389901914,188013.12128121912,529.3768787009711,0.0028156379464024744,1,0.9971843620535975,0,1
896,6,4,0,4.990375151860169,0.008090639866249945,0.026229060046704313,0.021169303283202896,0.8070934774447941,1,0.1929065225552059,0,1
897,8,8,1,77.55000124871732,0.007825348556242064,0.24803750520055204,0.2480375052005519,0.9999999999999994,1,5.551115123125783e-16,0,1
898,3,2,0,4586.703081376968,0.001894170070005143,4.880351594398685,3.8756152078439228,0.7941262289979423,1,0.20587377100205773,0,1
899,3,3,1,305.79052307699845,0.268792842792389,8.80276630875742,8.802766308757668,1.0000000000000282,1,2.8199664825478976e-14,0,1
900,2,2,1,12.496558185436488,0.0779855036102546,0.2756824304335179,0.2756824304335177,0.9999999999999992,1,7.771561172376096e-16,0,1
901,4,3,0,505.6502102956923,66.79012570400222,10342.525437494935,3324.449221206423,0.32143495718697873,1,0.6785650428130212,0,1
902,7,7,1,31.45381638017353,0.0037996666844501664,0.04721326041084266,0.047213260410842825,1.0000000000000036,1,3.552713678800501e-15,0,1
903,3,2,0,82.23299024088848,0.0026941815987989513,0.02856347696137631,0.014009111159054396,0.49045538741651074,1,0.5095446125834893,0,1
904,2,2,1,1.7570096830977049,541.5608719888584,717.851077038897,717.8510770388946,0.9999999999999967,1,3.3306690738754696e-15,0,1
905,7,2,0,2673.96694863504,291.4702534793105,20026.88967073203,0.23517630323634264,1.174302685553999e-05,1,0.9999882569731444,0,1
906,4,4,1,1.8980115766413495,0.001010943755531757,0.0016193044911438285,0.0016193044911438303,1.000000000000001,1,1.1102230246251565e-15,0,1
907,6,2,0,622.948008864382,0.11636638105767312,3.9653346653461132,0.6459004871207089,0.16288675272868341,1,0.8371132472713165,0,1
908,7,5,0,1.6346305467030136,0.015412275197591955,0.01828166221318496,0.017480259858761678,0.956163594695164,1,0.04383640530483601,0,1
909,6,3,0,4131.706198859357,527.3278972977488,224142.61666325954,61.9275708608877,0.00027628646342575956,1,0.9997237135365742,0,1
910,4,2,0,7.931423735923269,0.12825452210321436,0.25874645962700965,0.15520504551136782,0.5998344701415443,1,0.40016552985845566,0,1
911,4,3,0,494.3999999826824,0.014935119576044213,0.4011790608662485,0.23278683146507875,0.5802566837921009,1,0.41974331620789906,0,1
912,5,3,0,33.77928344215016,0.9638338175380843,6.511907477763201,0.6597537711276447,0.10131497927152151,1,0.8986850207284784,0,1
913,7,2,0,383.694966950466,0.5844710678940823,68.95900459414007,0.16402556152493603,0.0023785952609135315,1,0.9976214047390864,0,1
914,8,6,0,48.75763134171434,5.994703591185187,103.72968679152638,68.02272546768442,0.6557691204100037,1,0.3442308795899963,0,1
915,5,3,0,122.40818052839464,0.07788469157035162,1.1771876861007398,0.9018335158011389,0.7660915302200698,1,0.23390846977993018,0,1
916,5,5,1,1684.5932032273365,0.19409571539046774,205.6500343362734,205.65003433668468,1.000000000002,1,1.999955756559757e-12,0,1
917,6,4,0,610.7769686137306,0.001141882119760344,0.08870061943487993,0.08299454773126783,0.9356704413118416,1,0.06432955868815837,0,1
918,3,2,0,12.799268014737676,0.003484557475762853,0.008235895382229748,0.0059177487713017755,0.7185313188982777,1,0.2814686811017223,0,1
919,2,2,1,4.092652117709487,0.025445334622441636,0.05147668622388725,0.05147668622388722,0.9999999999999994,1,5.551115123125783e-16,0,1
920,7,7,1,508.6463091061603,19.190785797064414,3001.0194856104854,3001.019485602699,0.9999999999974055,1,2.5944801862465283e-12,0,1
921,5,4,0,42.08461647599962,2.7899717552222763,33.950318187829815,18.090625223188688,0.5328558372590936,1,0.4671441627409064,0,1
922,8,5,0,841.9424477138225,129.3839586619189,16374.862224146307,2480.2682684183555,0.15146803890422733,1,0.8485319610957727,0,1
923,5,5,1,6.835785303756679,0.021044483885934575,0.06034191185488491,0.06034191185488488,0.9999999999999996,1,4.440892098500626e-16,0,1
924,6,4,0,2.827592706083978,0.3460759939408797,0.6032562355528529,0.21769615073788673,0.3608684633626365,1,0.6391315366373636,0,1
925,4,2,0,1.692073801148919,5.140608033851917,7.226035655147638,0.11104682003710896,0.015367599239287192,1,0.9846324007607128,0,1
926,4,2,0,43.668981107896016,32.37354737506163,217.2714442316997,23.313226503840944,0.1073000024751507,1,0.8926999975248493,0,1
927,4,3,0,2.2414525767002105,414.73578222459196,694.7483159928721,66.09270626794086,0.09513186969512416,1,0.9048681303048758,0,1
928,3,3,1,3.63206704535043,5.895782250833221,11.020715786804518,11.020715786804425,0.9999999999999917,1,8.326672684688674e-15,0,1
929,4,3,0,41.77011936676054,46.738301307400356,220.71039287027835,10.037915281239208,0.045480029964601404,1,0.9545199700353986,0,1
930,5,5,1,5.727430144110763,110.4120896747695,455.54563199341993,455.54563199187015,0.9999999999965979,1,3.402056414358867e-12,0,1
931,7,6,0,184753.76719165867,1.494154739086295,57121.684923530425,1419.356775681234,0.024847950083778974,1,0.9751520499162211,0,1
932,7,6,0,2.502701959517036,0.770735082158879,1.2157222560783056,1.089595729596433,0.8962538311269109,1,0.10374616887308907,0,1
933,5,5,1,9122.18204195266,0.13957714456693127,238.04870317507775,238.04870317511288,1.0000000000001477,1,1.4765966227514582e-13,0,1
934,3,2,0,203.71557112916744,0.6968047421233324,5.353948668511062,0.1661545014622199,0.03103401092346065,1,0.9689659890765393,0,1
935,7,4,0,109.0033788348213,0.0960393540749094,5.261217867547009,1.167081825587552,0.22182731355538643,1,0.7781726864446136,0,1
936,7,4,0,1.4700401305946649,0.003417829656879038,0.0044431595087501006,0.002371610101293803,0.5337665903335884,1,0.4662334096664116,0,1
937,7,7,1,25.608573570609604,200.68970509195657,2003.1023905768525,2003.102390588194,1.0000000000056621,1,5.662137425588298e-12,0,1
938,2,2,1,2.067848788860731,0.9556079067403459,1.3741657610854303,1.3741657610854305,1.0000000000000002,1,2.220446049250313e-16,0,1
939,2,2,1,87.24437086894295,30.003126592554885,280.24328946638366,280.2432894663851,1.000000000000005,1,5.10702591327572e-15,0,1
940,5,5,1,11551.694323390524,18.70255064130321,37906.27670291755,37906.27670531492,1.0000000000632447,1,6.324474277619174e-11,0,1
941,7,6,0,493.6864488337914,15.646418181928114,2869.967805641702,1571.7093558471345,0.5476400650758215,1,0.4523599349241785,0,1
942,8,7,0,5.127674586340862,8.582976335319392,18.76727542322051,15.419693800162012,0.8216266587681353,1,0.17837334123186466,0,1
943,7,6,0,7652.067447651089,244.52643131795892,103248.14965826047,66990.86109715473,0.6488335269821958,1,0.35116647301780424,0,1
944,6,3,0,1.9293917213115255,1.5728502390460513,2.3565752216404077,1.1671655719600451,0.4952804227261557,1,0.5047195772738443,0,1
945,6,2,0,6.55471096625196,2.639271292592126,7.626932936247209,1.0644894924868478,0.13956979842156894,1,0.8604302015784311,0,1
946,2,2,1,540.4669939044261,670.332191467028,15583.846599180868,15583.846599163866,0.999999999998909,1,1.0910161662991413e-12,0,1
947,5,5,1,482.29525893857584,24.422265669613235,1255.9787835877896,1255.978783584827,0.9999999999976411,1,2.35889086042107e-12,0,1
948,5,3,0,2.6135421419717026,10.52019197754645,21.09037571035892,5.723094498919078,0.27136048107991156,1,0.7286395189200885,0,1
949,7,3,0,10079.137440690642,0.011519678034775617,33.944990058598464,0.85849247893971,0.025290697609800857,1,0.9747093023901992,0,1
950,2,2,1,1.6448033189904478,69.0350982844038,88.53743466373506,88.53743466373503,0.9999999999999997,1,3.3306690738754696e-16,0,1
951,5,4,0,7.006724696162931,0.006305413292880875,0.01866330395444351,0.018632589655155466,0.9983542946434878,1,0.001645705356512206,0,1
952,4,3,0,15.571428656656176,680.7202927799508,3022.737026864921,500.0582730496246,0.16543227829788018,1,0.8345677217021198,0,1
953,3,2,0,525.476918677356,352.5681608831756,11705.096271166034,3.849732437725535,0.0003288937013879027,1,0.9996711062986121,0,1
954,3,3,1,141.9344677363501,0.04106126843283757,0.28416862897638245,0.28416862897638195,0.9999999999999982,1,1.7763568394002505e-15,0,1
955,2,2,1,9.972709319176385,0.1874659922920314,0.5920100443963395,0.5920100443963396,1.0000000000000002,1,2.220446049250313e-16,0,1
956,6,5,0,26.64848335959496,0.33447085941400423,3.316179085617964,2.847568560728278,0.8586896205569787,1,0.14131037944302127,0,1
957,5,2,0,56.10724119322051,0.08373152693806589,1.5765202149957858,0.4755922647890628,0.3016721639629176,1,0.6983278360370824,0,1
958,4,2,0,4.684928583319756,0.08351431455825158,0.30162778584481875,0.12819191041301692,0.4250003362719673,1,0.5749996637280327,0,1
959,6,5,0,40956.03824800981,0.02849454643568997,177.98427335345215,104.60042327291654,0.5876947513513993,1,0.41230524864860074,0,1
960,6,3,0,7.437993645578351,99.39579478282393,491.98373717735274,14.769247386096392,0.030019787789799038,1,0.9699802122102009,0,1
961,3,2,0,1.2342579606601811,0.17705776278439497,0.20634709726788353,0.13514072823496892,0.6549194537954987,1,0.34508054620450135,0,1
962,7,3,0,180.76627876419175,0.01470384234321629,0.4640533259503444,0.2962181269476452,0.6383277748112547,1,0.3616722251887453,0,1
963,3,2,0,33.81736584161469,0.28849336184365404,0.4977992320523392,0.09503167998838008,0.19090362915302436,1,0.8090963708469756,0,1
964,8,6,0,19.611484800206455,0.4429730859374845,2.7292525646956345,1.5319078833680435,0.5612920926352162,1,0.4387079073647838,0,1
965,4,2,0,64.63707531530606,669.2755015632447,20205.137238232342,2467.4483884965034,0.12211985295638454,1,0.8778801470436155,0,1
966,4,3,0,158.61539050811214,0.0024959396765498886,0.21295753911849516,0.20592993409469354,0.9669999707317651,1,0.033000029268234865,0,1
967,2,2,1,3.5618387054998855,85.4654741200076,161.29757224594954,161.29757224594914,0.9999999999999976,1,2.4424906541753444e-15,0,1
968,3,2,0,2.750132964269601,58.254322416954025,101.24688214432379,0.007530595729314985,7.437854450253976e-05,1,0.9999256214554975,0,1
969,3,3,1,1.9807068605150369,236.03738798734534,339.3238675664091,339.3238675653059,0.9999999999967488,1,3.2511771053123084e-12,0,1
970,5,4,0,40.968294466246135,0.20282862056243742,1.4592236612756935,1.0077545712482827,0.6906100812313282,1,0.30938991876867183,0,1
971,5,4,0,68.05663383977762,0.06637518573559945,0.646412349050456,0.6420803989767928,0.9932984725925695,1,0.006701527407430463,0,1
972,5,5,1,98715.46906365019,1.0493454989863427,1044.4157928947727,1044.4157928951477,1.000000000000359,1,3.590461261637756e-13,0,1
973,5,5,1,122860.09145826941,0.00298366216335674,52.13809028439624,52.13809028446212,1.0000000000012637,1,1.2636558466283532e-12,0,1
974,6,5,0,158.4820453638267,39.62100226936187,496.6756366117697,349.77223504238356,0.7042266808745961,1,0.29577331912540394,0,1
975,3,2,0,14.704174337863943,1.3928615804437015,5.329510039274371,0.42474583288333695,0.07969697584830282,1,0.9203030241516972,0,1
976,3,2,0,1.5583686210887124,114.62484940501116,158.50707096027247,1.0885218444134082,0.006867339342143485,1,0.9931326606578565,0,1
977,5,2,0,6.86740626708598,0.030790856041900672,0.0987338279294806,0.07344442800902025,0.7438628639160736,1,0.2561371360839264,0,1
978,6,2,0,470.5688011384396,86.12515695422334,2753.8195510730015,44.4297470726032,0.016133862894281342,1,0.9838661371057187,0,1
979,5,4,0,1802.893730231658,1.2385059740783575,114.26533201753126,15.706421070465721,0.13745569888210668,1,0.8625443011178933,0,1
980,8,4,0,20345.122369586003,0.005993045637233612,33.355286367216685,11.042993514414368,0.3310717645424864,1,0.6689282354575137,0,1
981,3,3,1,45020.58068925865,0.0449395111362828,19.9373476386887,19.93734763872422,1.0000000000017817,1,1.7816859099184512e-12,0,1
982,4,4,1,149.53219217995547,5.68055713521621,29.44916792942833,29.449167929427496,0.9999999999999717,1,2.8310687127941492e-14,0,1
983,3,3,1,1.0746131746381518,0.009965135567725459,0.010308360138137528,0.010308360138137513,0.9999999999999984,1,1.5543122344752192e-15,0,1
984,6,3,0,4196.686202360542,0.0018416963879616236,1.0646152842052252,0.9943967309746324,0.9340432602533848,1,0.0659567397466152,0,1
985,5,4,0,387.10905374226746,65.99499953440099,6236.55891109537,910.9151604418832,0.14606053970263755,1,0.8539394602973625,0,1
986,6,2,0,84.42650465496457,0.007101491788166542,0.04452828465812766,0.024477987909393737,0.5497177377778423,1,0.4502822622221577,0,1
987,5,4,0,206.2158726309971,0.15861309600310333,9.444902406651092,3.850959503491819,0.4077288824900908,1,0.5922711175099091,0,1
988,8,7,0,15332.58346392801,0.004219069373587905,4.076358817767775,4.047192159513941,0.9928449237278365,1,0.007155076272163496,0,1
989,7,2,0,13958.52534322393,4.235246353992708,7451.241365981403,2.7826973369708123,0.00037345419377705306,1,0.9996265458062229,0,1
990,6,4,0,55217.58226155763,1.4384474002100744,12637.026664069255,379.1029452521895,0.029999378440032063,1,0.9700006215599679,0,1
991,8,8,1,35.60791972489893,2.782365658256035,46.84018393988502,46.840183939883794,0.9999999999999738,1,2.6201263381153694e-14,0,1
992,7,3,0,535.3857124942948,0.002987316670932853,0.20421611667465658,0.18211814857474495,0.8917912628065657,1,0.10820873719343427,0,1
993,8,7,0,1462.511727876497,22.174158310698715,5511.109161505796,2555.2690017920486,0.4636578457999323,1,0.5363421542000677,0,1
994,4,3,0,2.1905711700893287,35.39772130320639,47.066448182583954,1.5553754887372349,0.03304637483379874,1,0.9669536251662012,0,1
995,3,3,1,32.11154862707615,0.007056394905030133,0.03999831356368471,0.039998313563684725,1.0000000000000004,1,4.440892098500626e-16,0,1
996,2,2,1,1.0680273729395633,543.84083134208,562.0345358803394,562.0345358803387,0.9999999999999988,1,1.2212453270876722e-15,0,1
997,3,2,0,3.423321493791352,69.88348174341404,131.66390606119413,0.729808977577714,0.005542969211611547,1,0.9944570307883884,0,1
998,2,2,1,2.646552459245804,54.03452090311948,87.90459120086444,87.90459120086425,0.9999999999999978,1,2.220446049250313e-15,0,1
999,4,2,0,39.394173917307505,84.31978630392359,563.8810467211161,280.79218067853805,0.4979635018969028,1,0.5020364981030971,0,1
1000,5,3,0,902.7257893662998,0.017250441508930972,3.281108414792211,2.95805591695363,0.9015416569650169,1,0.09845834303498313,0,1
1001,3,2,0,13.785225558166623,2.1248345374424886,23.572410493078834,0.6152140900275821,0.026098904488712216,1,0.9739010955112878,0,1
1002,7,6,0,161.13571639736293,0.003482856768396356,0.12638512691595216,0.10154355415355965,0.8034454419710912,1,0.19655455802890875,0,1
1003,7,7,1,11.82992188202903,1.8412629682589423,10.731394203462425,10.731394203462427,1.0000000000000002,1,2.220446049250313e-16,0,1
1004,8,3,0,354.90582703591036,6.516087198711921,771.4556748008639,0.44089297235082203,0.0005715078477640726,1,0.999428492152236,0,1
1005,3,3,1,1.1140227000988216,0.42145349636625146,0.4432787697983686,0.4432787697983682,0.9999999999999991,1,8.881784197001252e-16,0,1
1006,3,3,1,3120.808277477183,0.08495116922461095,3.250950960016507,3.250950960016041,0.9999999999998566,1,1.4344081478157023e-13,0,1
1007,6,6,1,16.77921086932109,0.03200523751787257,0.14766313035509873,0.1476631303550991,1.0000000000000024,1,2.4424906541753444e-15,0,1
1008,6,3,0,9654.94184927569,124.78585440845839,72753.84665282183,1268.7101327682685,0.017438392485589083,1,0.9825616075144109,0,1
1009,2,2,1,1.0884661574479626,2.4387576054692466,2.5443456034118612,2.544345603411863,1.0000000000000007,1,6.661338147750939e-16,0,1
1010,2,2,1,15.85608231743884,0.06993221249796149,0.27846794793425755,0.2784679479342576,1.0000000000000002,1,2.220446049250313e-16,0,1
1011,8,2,0,659.836195004609,652.5444341715374,106589.60082293846,721.2518899897256,0.006766625303230422,1,0.9932333746967695,0,1
1012,6,4,0,1769.0783430383678,6.714862810230871,929.6704968528973,110.28301421276281,0.11862591594128323,1,0.8813740840587168,0,1
1013,2,2,1,335.7152271364572,4.27157663870402,78.2661052768949,78.26610527689566,1.0000000000000095,1,9.547918011776346e-15,0,1
1014,5,4,0,44.47618296992285,0.019983877435170355,0.29159153937328786,0.2794227901660397,0.9582678248024541,1,0.04173217519754591,0,1
1015,4,3,0,1207.5946868627766,113.37605070616023,13883.330280155742,195.8762691291788,0.014108737973997223,1,0.9858912620260027,0,1
1016,7,4,0,6.936942057098183,3.867095234106867,12.095223572141968,1.9241027221259726,0.1590795499272635,1,0.8409204500727365,0,1
1017,5,4,0,4064.834552940391,39.499444123234895,30534.416164202656,6352.663930918971,0.20804930072206795,1,0.791950699277932,0,1
1018,4,3,0,7530.521790103743,0.0012023317798565756,0.5375756957893741,0.526457255668257,0.9793174427188511,1,0.020682557281148872,0,1
1019,6,4,0,10.422187242104053,0.12442270124903979,0.4393844853393155,0.26922395427327955,0.6127297691573493,1,0.38727023084265066,0,1
1020,3,3,1,537.7366472177125,538.3679484146106,22743.826602683286,22743.826786592206,1.000000008086103,1,8.086102898374747e-09,1,1
1021,6,5,0,158.16623706859986,71.70667893500341,1678.570278827489,165.59737538932245,0.09865382312440034,1,0.9013461768755997,0,1
1022,3,2,0,2.079690743600011,94.45506387414684,97.97212925203303,1.113783581019489,0.011368371694303834,1,0.9886316283056962,0,1
1023,8,3,0,43.15821776366271,2.5187602023392976,31.584562722053143,1.7053304130342677,0.05399252881989602,1,0.946007471180104,0,1
1024,3,2,0,657.2484864281362,145.17172540893412,12787.101439629145,4.900549258775902,0.00038324160341673405,1,0.9996167583965833,0,1
1025,4,3,0,108919.41391197017,0.03040156327362339,313.9384300376449,11.572248283227612,0.036861521801711136,1,0.9631384781982889,0,1
1026,4,2,0,10.900025788067412,0.0031819157832345605,0.008173268294618998,0.0007018299155577269,0.08586894376387813,1,0.9141310562361219,0,1
1027,8,4,0,485.1267786770864,0.7159842692867181,62.60666300689788,2.642053338533654,0.04220083313245042,1,0.9577991668675496,0,1
1028,2,2,1,2.7545105813595354,0.015900025395333434,0.026388824235645796,0.026388824235645803,1.0000000000000002,1,2.220446049250313e-16,0,1
1029,5,2,0,2.0554075714784803,0.0016006250717486112,0.002249458171629556,0.0012739044967761473,0.5663161524151852,1,0.4336838475848148,0,1
1030,5,3,0,22.351335287009007,95.34401490756686,730.7958560083993,118.84306522424335,0.1626214273755781,1,0.8373785726244218,0,1
1031,5,4,0,18.606165447570376,0.0023212488156228645,0.015795778565496358,0.015468936680535181,0.9793082763470035,1,0.02069172365299654,0,1
1032,5,4,0,2883.096808846609,63.03865814071021,5103.857798208736,176.81528689006112,0.0346434587092369,1,0.9653565412907631,0,1
1033,3,2,0,2.0812376992287276,3.1501981561931998,5.202791211245163,0.2835766245633363,0.05450470969321659,1,0.9454952903067834,0,1
1034,3,2,0,22.16594182282513,1.1124074037796787,8.261756606568422,0.13048806317475395,0.015794227473490418,1,0.9842057725265095,0,1
1035,5,2,0,3.5471765706781295,0.027443561691989787,0.04929246834162194,0.010117305454448387,0.20525053410452693,1,0.794749465895473,0,1
1036,6,6,1,5.537718097652339,52.95031115260821,149.2868667353964,149.28686673539704,1.0000000000000044,1,4.440892098500626e-15,0,1
1037,2,2,1,2173.588205135254,0.005654391322031019,0.26361765694749334,0.2636176569474901,0.9999999999999878,1,1.2212453270876722e-14,0,1
1038,3,3,1,2.1881504423420766,0.0029378648729104593,0.003358658489680531,0.0033586584896805253,0.9999999999999983,1,1.6653345369377348e-15,0,1
1039,5,4,0,17.066884229485684,137.27268531626183,896.1795703729293,162.93159042505215,0.1818068563616676,1,0.8181931436383324,0,1
1040,5,2,0,27.631677040658847,0.06895970879457317,0.38781192913397383,0.10640263568426184,0.2743665877474952,1,0.7256334122525048,0,1
1041,4,2,0,5.330475152749209,1.0405742831896319,2.30258522586719,0.371226425354535,0.1612215787646797,1,0.8387784212353203,0,1
1042,4,4,1,9.162792552709934,73.93293379628953,424.31088538978145,424.31088538978247,1.0000000000000024,1,2.4424906541753444e-15,0,1
1043,8,2,0,4027.825184999105,1.1046667699544486,383.1620532564526,1.541314139098693,0.004022616869283458,1,0.9959773831307165,0,1
1044,4,4,1,2229.677365868752,0.008994636537787528,3.8358948493255443,3.835894849325535,0.9999999999999976,1,2.4424906541753444e-15,0,1
1045,2,2,1,504.3780988872019,0.19004160139101495,4.268023397116855,4.268023397116883,1.0000000000000064,1,6.439293542825908e-15,0,1
1046,6,2,0,6069.128505160869,84.94159181787336,102117.48802069707,31.94337424540402,0.0003128100275922354,1,0.9996871899724078,0,1
1047,3,3,1,11.310570596776389,0.2250396145214614,1.2069151664170183,1.2069151664170186,1.0000000000000002,1,2.220446049250313e-16,0,1
1048,6,6,1,1.3408049186964135,0.027913179408648632,0.031326936675824674,0.03132693667582469,1.0000000000000004,1,4.440892098500626e-16,0,1
1049,7,4,0,9.761241387196312,0.013060570167115482,0.06926221545576935,0.04369984438969117,0.630933389902865,1,0.36906661009713504,0,1
1050,5,5,1,19.14596617650036,0.4555065187815575,1.7997635536525822,1.7997635536525816,0.9999999999999997,1,3.3306690738754696e-16,0,1
1051,6,5,0,3.5624266151448487,0.0323919657287432,0.05965368160214218,0.05945480457093933,0.9966661398615888,1,0.0033338601384111932,0,1
1052,5,4,0,1.876609611673456,6.940971928325273,9.437096490416483,8.657114727760668,0.9173493920033668,1,0.08265060799663315,0,1
1053,3,3,1,1355.654700191154,0.005787227756468016,0.3571389504053479,0.3571389504053357,0.9999999999999659,1,3.4083846855992306e-14,0,1
1054,3,2,0,9.860820007708497,437.00972501034164,1364.3862130013374,0.4341059532088985,0.0003181694076591149,1,0.9996818305923408,0,1
1055,2,2,1,8235.317053841936,0.004512863221071209,0.4095362344295699,0.4095362344295772,1.000000000000018,1,1.7985612998927536e-14,0,1
1056,8,8,1,23.483237898031707,0.011937706682333857,0.10413331725063861,0.10413331725063872,1.000000000000001,1,1.1102230246251565e-15,0,1
1057,6,3,0,36.615317662329865,0.0017457452281327425,0.04205303472514931,0.033443903754482585,0.7952791985897242,1,0.20472080141027582,0,1
1058,7,3,0,23.075094705810894,0.5532423806570592,7.654394271639452,0.614133948741867,0.08023286062194561,1,0.9197671393780544,0,1
1059,8,5,0,7.475313652880552,0.09587655707379425,0.3224774888129642,0.28525539498746194,0.8845745978656795,1,0.11542540213432051,0,1
1060,5,2,0,425.7435902470016,0.004293141861926961,0.8178298771242235,0.7184960239792872,0.878539711101985,1,0.12146028889801497,0,1
1061,6,2,0,121.93822496639403,30.076861733253374,680.1579676449584,12.264562558246782,0.018031932494612588,1,0.9819680675053875,0,1
1062,4,3,0,770.775988840453,0.10002596237891374,10.522767894966249,9.302479525716947,0.8840335184212276,1,0.11596648157877243,0,1
1063,5,3,0,17701.645971126596,21.407791656890787,5244.333031861155,18.2033909374433,0.0034710592990283683,1,0.9965289407009716,0,1
1064,5,3,0,9371.286397308539,2.0849415293656435,1385.0928275545225,1.8004492703375596,0.0012998762498224598,1,0.9987001237501776,0,1
1065,6,5,0,2909.3264158727206,501.1718381070776,231724.85209862163,155842.97333523052,0.6725345681476756,1,0.32746543185232435,0,1
1066,4,2,0,32.99215898540991,0.03945892437892639,0.933708750098328,0.8944711749399795,0.9579766440507103,1,0.04202335594928974,0,1
1067,3,2,0,35.04064538122562,1.5501988659595882,27.155297375778638,3.2818294142653035,0.12085411435017297,1,0.879145885649827,0,1
1068,7,4,0,7.724525596625981,4.646017173741766,16.463566716457613,4.634607627929372,0.2815068999171632,1,0.7184931000828367,0,1
1069,8,8,1,52215.043749408775,1.477984704177537,1978.2448862940248,1978.2448862861181,0.9999999999960032,1,3.9968028886505635e-12,0,1
1070,2,2,1,1.6915275011382747,0.0018889228009946143,0.0024567091336193466,0.0024567091336193483,1.0000000000000007,1,6.661338147750939e-16,0,1
1071,4,4,1,3743.612183307944,898.27721218118,365044.2116865237,365044.21207128995,1.0000000010540264,1,1.0540264216984951e-09,1,1
1072,3,3,1,7.538269615957297,33.725854989544466,86.91525548646356,86.91525548634803,0.9999999999986707,1,1.3292700273837e-12,0,1
1073,5,4,0,7.427628577627816,6.425356667163091,22.664701950409984,8.48563718388732,0.3743987987335444,1,0.6256012012664556,0,1
1074,8,7,0,1.5775745974107593,175.3814349998152,218.4614054009601,134.1709217369961,0.6141630439973652,1,0.3858369560026348,0,1
1075,6,4,0,18367.865437828747,0.0012650312226255643,3.2900692811218057,3.248654410830647,0.987412158604442,1,0.01258784139555802,0,1
1076,6,2,0,175.88384003633712,350.0521337483602,10525.966529878202,731.8603813947375,0.06952904318262221,1,0.9304709568173778,0,1
1077,8,8,1,45604.891036610294,393.10350684531693,2767004.9636699515,2767004.963596855,0.9999999999735827,1,2.641731278174575e-11,0,1
1078,4,4,1,3.9558547273222273,0.05587355235909344,0.12364364626292552,0.12364364626292565,1.000000000000001,1,1.1102230246251565e-15,0,1
1079,6,2,0,1192.0156074472982,0.0011628501121282615,0.2800621195458155,0.013899625385349145,0.04963050843109576,1,0.9503694915689043,0,1
1080,3,2,0,29.101906643531393,0.03475098410333184,0.24251714545927647,0.03300424457962484,0.13609035566174815,1,0.8639096443382519,0,1
1081,4,2,0,1.3649685721668539,126.16918320825587,145.03669101421016,38.94710150837173,0.2685327501339357,1,0.7314672498660644,0,1
1082,7,2,0,3476.7782792715784,0.006356265083141,9.581555470542437,0.7483631820591173,0.07810456082625492,1,0.9218954391737451,0,1
1083,7,6,0,42.043436285785,0.2552864084409675,1.476757072788196,1.292596282617917,0.8752937815137234,1,0.12470621848627661,0,1
1084,8,8,1,173.55075524092408,0.36808629345572397,19.58710947884602,19.587109478846266,1.0000000000000124,1,1.2434497875801753e-14,0,1
1085,3,2,0,42.16191971573067,0.02397621367945415,0.1208799962606355,0.11958032291893861,0.9892482347625607,1,0.01075176523743926,0,1
1086,3,2,0,2.8378317268106135,0.03810654274198882,0.08442468681184881,0.014450177669950288,0.17116057181419403,1,0.828839428185806,0,1
1087,5,5,1,30.07197896658814,0.6447833418030418,7.427831318088197,7.427831318088229,1.0000000000000042,1,4.218847493575595e-15,0,1
1088,6,3,0,17.58171222692678,0.0035330285932608104,0.025364863865023096,0.007525241698083417,0.2966797589818866,1,0.7033202410181134,0,1
1089,6,4,0,220.81512870693692,2.303378972507189,206.51483390594785,15.43496064381611,0.07474020317032329,1,0.9252597968296767,0,1
1090,5,4,0,40304.66212789074,0.589544666391763,495.72692435116517,4.287999459001988,0.008649922464095246,1,0.9913500775359048,0,1
1091,2,2,1,263.60218503917395,0.011153896887543868,0.18109277688112194,0.18109277688112305,1.0000000000000062,1,6.217248937900877e-15,0,1
1092,3,2,0,13.279604593754248,0.29823790806450456,1.2839589935238875,0.36506406004311553,0.2843268841796727,1,0.7156731158203273,0,1
1093,6,4,0,1620.1294752249896,50.09504268771379,22523.2088427768,1338.2063977851774,0.05941455354459143,1,0.9405854464554085,0,1
1094,3,3,1,180.54961240598138,12.42029398736327,797.8004314089121,797.8004314153646,1.000000000008088,1,8.087974734394265e-12,0,1
1095,2,2,1,4.976483996551948,21.605782615782694,48.1982542250015,48.1982542250015,1.0,1,0.0,0,1
1096,3,2,0,152.17796292133912,0.011085761208202032,0.5337651655200393,0.5256551587519387,0.984806039636927,1,0.015193960363072967,0,1
1097,6,2,0,7.954911750382073,13.102879284520156,52.45047909537285,0.06273350594097556,0.0011960521052039326,1,0.9988039478947961,0,1
1098,5,2,0,25.978617065815612,0.004140415090898841,0.0575717262098846,0.006445170619089779,0.111950275654288,1,0.8880497243457119,0,1
1099,6,3,0,529.9288208110446,0.03609052035312201,10.89945707329848,9.591089206493328,0.879960271598262,1,0.12003972840173804,0,1
1100,3,3,1,4.740138366514869,0.008416708611789567,0.01957118337505522,0.019571183375055222,1.0000000000000002,1,2.220446049250313e-16,0,1
1101,6,2,0,5.169683113095073,0.00452625369622093,0.011099247871366586,0.00015222823846137065,0.013715185049077355,1,0.9862848149509227,0,1
1102,8,3,0,1.1113846267232965,43.38982990358258,45.6466949871152,4.050579873102113,0.08873763750574888,1,0.9112623624942511,0,1
1103,3,3,1,1.055967074386512,1.6438208051307424,1.6883966551549765,1.688396655154976,0.9999999999999998,1,2.220446049250313e-16,0,1
1104,6,5,0,2513.285635575501,3.741552825871507,3406.8308196183434,176.39710327118357,0.05177747666699363,1,0.9482225233330064,0,1
1105,2,2,1,168479.70799347738,7.770124241987183,3189.3469319776787,3189.34693197329,0.9999999999986239,1,1.3761214390228815e-12,0,1
1106,6,2,0,2175.6345106401186,0.00836424640820687,1.7864268924895028,0.22832967132177318,0.12781361066703426,1,0.8721863893329658,0,1
1107,8,8,1,797.2569491862453,0.01672470044322118,5.75132393639294,5.751323936393153,1.000000000000037,1,3.708144902248023e-14,0,1
1108,7,5,0,2.2055810282958497,1.9867427721608275,3.5831695836972286,1.9668442822426966,0.5489118603795593,1,0.4510881396204407,0,1
1109,5,5,1,4433.227035725132,0.06665529859049987,5.997422795866464,5.997422795867211,1.0000000000001246,1,1.2456702336294256e-13,0,1
1110,2,2,1,282.9889562665669,108.11086895183176,1818.6708325558684,1818.6708325571994,1.0000000000007319,1,7.318590178329032e-13,0,1
1111,6,2,0,105.03777289559002,177.3635885938831,2499.0259073061616,130.75094522470712,0.052320764199539974,1,0.94767923580046,0,1
1112,5,2,0,7499.90753625249,272.05413844856946,52951.69984193596,0.7652151015311781,1.4451190496535365e-05,1,0.9999855488095034,0,1
1113,2,2,1,1.0466599012119222,66.7163719912871,68.25511686618454,68.2551168661845,0.9999999999999993,1,6.661338147750939e-16,0,1
1114,8,6,0,12899.23221158109,0.011728950241734308,50.96124740908556,25.738420665352645,0.5050586862354532,1,0.49494131376454675,0,1
1115,5,4,0,83.78906060454301,0.016534638328159736,0.0714547765363324,0.057891561750259835,0.8101846308458313,1,0.18981536915416874,0,1
1116,7,5,0,7940.701928355698,0.48024327652614734,172.91173592451412,15.932463921585983,0.09214217783656638,1,0.9078578221634336,0,1
1117,2,2,1,1.1406354607381433,21.937392164839512,23.429252537140176,23.42925253714018,1.0000000000000002,1,2.220446049250313e-16,0,1
1118,7,5,0,178.22815790046684,50.290606854018854,3044.471553975189,1190.2464591308892,0.39095338485812936,1,0.6090466151418706,0,1
1119,8,4,0,8.643212682938419,288.1397756167704,1119.4992866285106,74.53892392294736,0.06658237732998395,1,0.933417622670016,0,1
1120,6,6,1,70.51469134365469,22.99441040084063,328.15707570691563,328.15707570691706,1.0000000000000044,1,4.440892098500626e-15,0,1
1121,4,2,0,14.663396666267618,0.025715523580040377,0.22747540987482653,0.1927960310738545,0.8475466916619465,1,0.15245330833805348,0,1
1122,8,8,1,2.2576646899088373,0.05000139365664611,0.07664815781333818,0.07664815781333816,0.9999999999999997,1,3.3306690738754696e-16,0,1
1123,7,4,0,11.925173056007251,321.6279716856977,1190.6941864601777,421.2108023874746,0.3537522960783867,1,0.6462477039216132,0,1
1124,4,3,0,447.7310009173555,457.1284986025648,50937.2993658008,7296.9403745683185,0.1432533814202853,1,0.8567466185797147,0,1
1125,5,4,0,6.43077774719185,1.608051986900331,4.849451403382123,4.187934051029098,0.8635892398278973,1,0.13641076017210274,0,1
1126,7,5,0,23.091943752908495,0.00207957542965127,0.01338136942708737,0.011806099379640347,0.8822788612159331,1,0.11772113878406687,0,1
1127,4,2,0,121.54791089060123,0.14925372661276531,4.933606645081812,0.7692249511375453,0.1559153387115623,1,0.8440846612884377,0,1
1128,2,2,1,66.05124259561319,10.277071220548576,83.52372644891841,83.52372644891842,1.0000000000000002,1,2.220446049250313e-16,0,1
1129,2,2,1,1.9316802605385135,1.9064995629930563,2.6497465232918875,2.649746523291891,1.0000000000000013,1,1.3322676295501878e-15,0,1
1130,2,2,1,18.490587761561105,73.8795079303101,317.6869333084536,317.68693330845355,0.9999999999999998,1,2.220446049250313e-16,0,1
1131,4,3,0,324.15419677671196,0.028090005826195256,1.5783216325066693,1.5378195552276248,0.9743385147584148,1,0.02566148524158518,0,1
1132,2,2,1,21.66623806333843,893.76325459316,4160.20039463358,4160.200394635237,1.0000000000003983,1,3.9834802123550617e-13,0,1
1133,5,5,1,2.769439943911512,305.7335803478731,518.1902233156794,518.1902233128851,0.9999999999946075,1,5.392464252906848e-12,0,1
1134,8,2,0,1210.4207489771618,0.01404262945221029,1.0683313542864188,0.018216798787644005,0.017051637316974313,1,0.9829483626830257,0,1
1135,4,4,1,30.576533969192113,0.9311554915291569,20.127383803030753,20.127383803030476,0.9999999999999862,1,1.3766765505351941e-14,0,1
1136,7,6,0,6627.914104470821,83.6500192062311,332816.4019471372,102766.6655441622,0.30877884906791675,1,0.6912211509320833,0,1
1137,8,4,0,1002.1715440925178,0.0063320674265863065,2.295649687698563,1.267072302708954,0.5519449720480744,1,0.44805502795192564,0,1
1138,5,3,0,1270.320170564175,100.13881657696281,4219.204549064044,190.88790533307738,0.045242628820975864,1,0.9547573711790242,0,1
1139,6,5,0,146.90645484046135,0.07916883822449355,1.6673759523454907,1.6267552466309239,0.9756379443655608,1,0.02436205563443916,0,1
1140,3,3,1,2.2533615720284006,0.309956646378549,0.4738065100318257,0.47380651003182583,1.0000000000000002,1,2.220446049250313e-16,0,1
1141,7,6,0,160.1354557949109,914.4238025478425,23359.43488211778,17245.073458209758,0.7382487438260453,1,0.26175125617395467,0,1
1142,6,3,0,3.3356583534853104,0.0011311670474198272,0.00166307819310021,0.0005998139485922462,0.36066491105514964,1,0.6393350889448504,0,1
1143,3,3,1,47.35895302052289,0.007827989327720351,0.07737459521642626,0.07737459521642644,1.0000000000000024,1,2.4424906541753444e-15,0,1
1144,2,2,1,9.89029135099925,23.875082295494128,75.08434904109654,75.08434904109652,0.9999999999999997,1,3.3306690738754696e-16,0,1
1145,4,3,0,5299.692241342231,0.33376231587142446,244.18335259882397,55.57906112476696,0.2276119994800769,1,0.7723880005199231,0,1
1146,3,3,1,1.7490798981202198,0.581189503701852,0.8053753755420554,0.8053753755420562,1.0000000000000009,1,8.881784197001252e-16,0,1
1147,7,6,0,59.6692232537991,0.8253494577295356,8.657845566012679,2.5483107458133807,0.294335435574995,1,0.705664564425005,0,1
1148,7,7,1,3.176514673792665,0.2614413252623649,0.4190469869264344,0.4190469869264347,1.0000000000000009,1,8.881784197001252e-16,0,1
1149,6,6,1,146.93970022007753,0.0015895764616021151,0.08967880502419859,0.08967880502419796,0.999999999999993,1,6.994405055138486e-15,0,1
1150,4,3,0,453.5377126434947,0.6648172106921157,17.11592096002345,0.8941136409803943,0.05223871055894204,1,0.947761289441058,0,1
1151,6,2,0,2.5483350235276405,715.2583825198284,1244.7043001138366,49.37066137327335,0.03966457042749677,1,0.9603354295725033,0,1
1152,3,2,0,168.22697236311538,0.050380032313805806,1.0940791387762545,0.9232511204951231,0.8438613695968965,1,0.1561386304031035,0,1
1153,6,2,0,48.082813876076685,0.0076242149827059486,0.1699711031315824,0.06305627362548506,0.37098231678046073,1,0.6290176832195393,0,1
1154,4,3,0,145.67352481853618,0.05397488406969272,2.094557796815416,1.9137909496431917,0.9136968922762295,1,0.08630310772377048,0,1
1155,3,3,1,147.3490993322737,4.214671887384341,28.893788278439107,28.89378827867334,1.0000000000081066,1,8.106626481207968e-12,0,1
1156,3,3,1,4.071264601494012,879.0823860477243,3409.7196392854094,3409.71963907163,0.9999999999373029,1,6.269706975814415e-11,0,1
1157,4,3,0,30444.385192255682,0.0364300838386541,6.282707062801271,1.9705328381134193,0.31364391470367514,1,0.6863560852963249,0,1
1158,5,5,1,2.750905751178514,4.689938457157843,8.005208321909674,8.00520832190969,1.000000000000002,1,1.9984014443252818e-15,0,1
1159,2,2,1,1.1020313305367668,462.4954066034583,485.51694811715544,485.5169481171559,1.0000000000000009,1,8.881784197001252e-16,0,1
1160,7,6,0,734.4819763826878,489.31616547555967,34666.026103234006,21553.22637865298,0.6217391723662918,1,0.37826082763370816,0,1
1161,6,3,0,931.661824422761,403.0607659344485,20742.927239162254,137.26454836261627,0.006617414542315098,1,0.9933825854576849,0,1
1162,8,6,0,42236.02144213244,5.138851937224945,16749.181066085992,3900.5298213625797,0.23287883783526792,1,0.767121162164732,0,1
1163,3,2,0,11423.73463155435,2.681863608465441,434.4731173358125,7.091211152802811,0.01632140371833841,1,0.9836785962816615,0,1
1164,3,2,0,2.589142738070503,3.131388804690952,4.878061899093229,0.19332261005467496,0.0396310284809242,1,0.9603689715190757,0,1
1165,7,7,1,109.91187552205892,8.03084320140928,222.64695180011742,222.64695180009303,0.9999999999998904,1,1.0957901253050295e-13,0,1
1166,8,4,0,3.7899595761688283,0.008721697871859392,0.015220903221858085,0.007641757630785016,0.5020567780636708,1,0.49794322193632923,0,1
1167,2,2,1,2.810772075264597,28.394569588054797,47.60451063270131,47.6045106327014,1.0000000000000018,1,1.7763568394002505e-15,0,1
1168,8,6,0,15.178923589320286,0.004736228628869451,0.03404260122488612,0.02653276573392464,0.7793988937169826,1,0.22060110628301743,0,1
1169,2,2,1,2.3202183520628066,0.2718247056846666,0.41405053989016527,0.4140505398901651,0.9999999999999996,1,4.440892098500626e-16,0,1
1170,8,2,0,208.1991394046663,0.03635170841603861,2.0233410595273025,0.8832427049020416,0.43652685282252257,1,0.5634731471774774,0,1
1171,4,4,1,1.0792865585443445,2.7382470756309223,2.83120011790261,2.8312001179026143,1.0000000000000016,1,1.5543122344752192e-15,0,1
1172,5,5,1,1.5299945241051378,829.5726651985467,1023.8361193167182,1023.8361193235289,1.0000000000066522,1,6.652234318949013e-12,0,1
1173,5,4,0,7.4926429955854,0.5191004648112779,1.5557856079868357,1.5004428058351837,0.9644277451420413,1,0.035572254857958674,0,1
1174,4,4,1,5043.83247809879,126.33522245832891,28314.76306369709,28314.763063499006,0.9999999999930042,1,6.995848345070499e-12,0,1
1175,3,3,1,867.0198503652534,0.0029502788611896705,0.2874065772588399,0.2874065772588395,0.9999999999999987,1,1.3322676295501878e-15,0,1
1176,6,3,0,184.5134296887291,693.9861878644339,41560.74940781683,168.22942754110693,0.0040477958154783895,1,0.9959522041845216,0,1
1177,4,4,1,690.3534570858569,147.31928844852865,4619.972636078554,4619.972636080513,1.000000000000424,1,4.241051954068098e-13,0,1
1178,4,4,1,748.4536292493001,0.009541722507698408,1.080555163735048,1.0805551637350697,1.0000000000000202,1,2.020605904817785e-14,0,1
1179,8,7,0,27.879820724765356,0.007390458561774965,0.08543412993053921,0.0852976957712557,0.9984030485311381,1,0.0015969514688618514,0,1
1180,6,2,0,37.14421133111532,136.0773142359867,1734.6496919624294,4.72256994113408,0.0027224920184267185,1,0.9972775079815733,0,1
1181,6,5,0,319.32096551919676,1.227993358414404,139.7693679177899,93.01937175040496,0.6655204436863266,1,0.33447955631367343,0,1
1182,3,3,1,37.94452465514503,0.31510536412659956,1.5842207250835294,1.584220725083529,0.9999999999999997,1,3.3306690738754696e-16,0,1
1183,7,4,0,10.383477530657773,1.5153394943454388,4.873731263399582,3.137779316853633,0.6438145944602067,1,0.3561854055397933,0,1
1184,3,3,1,3.3334389952880863,0.3105388596275773,0.5599957863458817,0.559995786345882,1.0000000000000007,1,6.661338147750939e-16,0,1
1185,7,5,0,15.660765742533645,26.278436300947767,250.01842114891028,69.60007920875891,0.2783798045317041,1,0.7216201954682959,0,1
1186,2,2,1,1.4276167833024025,1.6228978504184675,1.939085717294794,1.939085717294793,0.9999999999999996,1,4.440892098500626e-16,0,1
1187,2,2,1,6.378822664573511,1.020707350151795,2.577932290933329,2.577932290933329,1.0,1,0.0,0,1
1188,4,3,0,2.002404117018129,91.15747217517251,136.80744918553245,96.82254856660015,0.7077286298591352,1,0.2922713701408648,0,1
1189,2,2,1,49.11387453131494,0.031390686892479806,0.21998998862961525,0.21998998862961533,1.0000000000000004,1,4.440892098500626e-16,0,1
1190,7,7,1,503.1214479198591,19.720861552295744,1358.4617569155691,1358.4617569056988,0.9999999999927343,1,7.2657435623568745e-12,0,1
1191,5,3,0,204.31259391937783,0.06956151808396524,5.2960009991015795,2.024570090437852,0.3822827999430708,1,0.6177172000569292,0,1
1192,8,2,0,191.6789709194146,2.4199687595240214,220.20232274816135,1.6596254306008278,0.00753682072872088,1,0.9924631792712791,0,1
1193,8,7,0,19079.458392708842,4.870451997180264,45181.41228915269,10452.895981472182,0.2313539009045485,1,0.7686460990954516,0,1
1194,5,2,0,3074.496217486805,6.757055296945215,759.5108882384773,1.230976949165222,0.0016207495747957074,1,0.9983792504252043,0,1
1195,6,5,0,371.3568571377879,661.8277945782296,36039.898300768094,2771.696255580188,0.0769063284377003,1,0.9230936715622997,0,1
1196,4,3,0,1076.363075949076,0.0015382737589809134,0.11630879935500248,0.10863171613358845,0.933993960353922,1,0.06600603964607799,0,1
1197,7,6,0,6398.123460055175,0.001100754264146725,1.619062123800907,1.61647173444206,0.9984000679648006,1,0.0015999320351993696,0,1
1198,4,2,0,4.574593949775264,0.007021726952812529,0.024264425117677412,0.02053053297065558,0.8461166036733517,1,0.15388339632664827,0,1
1199,5,3,0,64.32255976264966,5.33653519547885,194.11594134814703,45.36969955082372,0.23372474839381244,1,0.7662752516061876,0,1
1200,7,5,0,676.7910791417537,4.9590532565033705,1130.8506038472235,99.88586921675851,0.0883280858470081,1,0.9116719141529919,0,1
1201,4,3,0,220.41671884786103,0.011984002522275331,0.2043892232398546,0.13985846322880252,0.6842751345293582,1,0.3157248654706418,0,1
1202,7,3,0,319917.65329276636,46.33848528858337,5722323.982213603,92.44227714082338,1.6154673770334713e-05,1,0.9999838453262296,0,1
1203,5,5,1,9.26646755344026,6.2663545589990814,25.755820549951416,25.75582054995095,0.9999999999999819,1,1.8096635301390052e-14,0,1
1204,6,4,0,168.21377055540663,2.3388708103799636,175.18550983469493,31.52606895978422,0.1799581996794839,1,0.8200418003205161,0,1
1205,6,4,0,2.3344023201503195,529.0316898172266,1008.3379754726349,338.043525483343,0.3352482339315773,1,0.6647517660684227,0,1
1206,2,2,1,8.01831286721889,0.6911734538570078,1.9571699934019697,1.9571699934019697,1.0,1,0.0,0,1
1207,6,6,1,24.744607605725324,2.457222904710151,31.254423123096263,31.25442312309602,0.9999999999999922,1,7.771561172376096e-15,0,1
1208,4,4,1,345.9828058031186,45.03214354713431,5522.130440391145,5522.1304403923805,1.0000000000002236,1,2.2359891715950653e-13,0,1
1209,3,3,1,32.03756199215536,266.3993149551865,6555.328896182846,6555.328896188276,1.0000000000008284,1,8.284484209752918e-13,0,1
1210,3,3,1,123.1975301505139,1.61855127654537,12.124289107504737,12.124289107504849,1.0000000000000093,1,9.325873406851315e-15,0,1
1211,5,2,0,133.83708032570894,0.0027124280537251123,0.1847860538609724,0.09763281661106614,0.5283559801786892,1,0.47164401982131077,0,1
1212,2,2,1,4.530450005817031,0.00211145461937726,0.004494200284377851,0.004494200284377838,0.9999999999999971,1,2.886579864025407e-15,0,1
1213,2,2,1,2.3731252582393063,0.426871027099611,0.657592740142637,0.6575927401426368,0.9999999999999997,1,3.3306690738754696e-16,0,1
1214,4,2,0,9.191351374061712,1.2345873567254075,9.578794088492153,0.42256734896742326,0.04411487970861495,1,0.9558851202913851,0,1
1215,5,4,0,368752.55325787095,0.06581245136569965,6903.33835409889,4464.729721198359,0.6467493685207251,1,0.35325063147927493,0,1
1216,6,3,0,4.716165349519864,603.1089218047563,1668.2484313457658,72.01021060510145,0.043165160087704234,1,0.9568348399122958,0,1
1217,6,5,0,6617.645484891404,23.874890385780894,28507.118047542164,3125.478482107396,0.10963852876656781,1,0.8903614712334322,0,1
1218,4,4,1,10608.063326637926,0.006635251990802513,0.6028443786432448,0.602844378643168,0.9999999999998725,1,1.2745360322696797e-13,0,1
1219,6,2,0,35.68292376093732,1.6075591611366276,14.377040374749987,1.4025000185907712,0.09755137232931088,1,0.9024486276706891,0,1
1220,2,2,1,3.0491562468681774,38.76301174118849,67.68732519941253,67.68732519941244,0.9999999999999988,1,1.2212453270876722e-15,0,1
1221,4,3,0,1.0892885055722001,0.13021542231713135,0.13288986902854572,0.051542223097232,0.3878566776686367,1,0.6121433223313633,0,1
1222,2,2,1,6148.481520981119,4.330371650373127,339.5542002068995,339.55420020668595,0.9999999999993711,1,6.289413434501512e-13,0,1
1223,3,3,1,11.76797678805274,0.0018994129950256663,0.01612881333998253,0.01612881333998257,1.0000000000000024,1,2.4424906541753444e-15,0,1
1224,3,3,1,982.7771942975432,127.4064049626454,19967.256882141133,19967.256869175544,0.9999999993506574,1,6.493425797060581e-10,0,1
1225,3,3,1,226.76752960806203,552.7846574576402,39169.58975042845,39169.589619720275,0.999999996663019,1,3.336981024837371e-09,0,1
1226,5,5,1,14124.611582344987,0.022621171456373247,59.277013906067914,59.27701390602972,0.9999999999993557,1,6.442624211899783e-13,0,1
1227,4,3,0,594.1676363043958,0.5302606463667198,48.30012855910552,1.9901603642913366,0.041204038657080395,1,0.9587959613429196,0,1
1228,8,2,0,1.2292508031639853,115.39811656779922,125.62912928500072,2.5056871880332956,0.01994511306648416,1,0.9800548869335158,0,1
1229,4,2,0,454.38562126199815,288.93411715801847,6206.100878002677,13.60593434619529,0.002192348241457222,1,0.9978076517585428,0,1
1230,2,2,1,1.4399497621385104,0.0012860265074444903,0.001543204889022954,0.0015432048890229538,0.9999999999999999,1,1.1102230246251565e-16,0,1
1231,8,4,0,923.8442201303133,25.143910651076084,3857.6909375863734,162.60443544068232,0.04215071608157869,1,0.9578492839184213,0,1
1232,4,4,1,254.61802912196282,532.2825087038266,11777.849533496033,11777.849533466322,0.9999999999974774,1,2.5226487565532807e-12,0,1
1233,8,2,0,9.308188264050003,3.7913227530366598,10.346069633031405,1.0545867231992574,0.10193114492795684,1,0.8980688550720431,0,1
1234,3,2,0,24.263833496392483,0.5295773595237012,2.664405710262774,1.9244327703744548,0.7222746757229626,1,0.27772532427703744,0,1
1235,5,5,1,3811.984876971732,0.008312675564296865,2.122524894579533,2.122524894579532,0.9999999999999996,1,4.440892098500626e-16,0,1
1236,8,8,1,1061.3582944470486,6.586728818375932,3763.894147892104,3763.894147894419,1.000000000000615,1,6.150635556423367e-13,0,1
1237,6,5,0,4.812084917642124,0.14517143942094368,0.21085654661694084,0.18389229095236354,0.8721203771132477,1,0.12787962288675225,0,1
1238,8,3,0,3.399882183144031,1.2076670532684783,2.601669897769527,0.5964537213186846,0.22925803224691896,1,0.770741967753081,0,1
1239,4,2,0,4976.145402924674,0.4806755718954036,307.63756735483634,3.995837638833529,0.012988783109914002,1,0.987011216890086,0,1
1240,8,8,1,731.6461113690264,492.95260468302337,109066.47647880834,109066.47647955039,1.0000000000068037,1,6.803668739507884e-12,0,1
1241,7,5,0,38321.849117641905,0.03827176204619967,212.40622210743211,16.80598490529846,0.07912190489786229,1,0.9208780951021377,0,1
1242,8,7,0,5.102273537187567,3.8597551062111948,8.308380400059548,4.5334875967901045,0.5456523869270131,1,0.4543476130729869,0,1
1243,5,3,0,1.9447331797973755,1.2856602419784584,2.161587130727811,0.6809375857211779,0.31501741291913815,1,0.6849825870808619,0,1
1244,6,2,0,96.2669236080859,0.03194511036681118,0.4007370201900452,0.06328421738486041,0.15791956868583928,1,0.8420804313141608,0,1
1245,4,3,0,11205.40046726022,0.03018507087759966,16.88299066518403,8.797229004975412,0.5210705365795758,1,0.4789294634204242,0,1
1246,2,2,1,1.2388586650786269,3.0146460465134988,3.3554224799508274,3.355422479950826,0.9999999999999996,1,4.440892098500626e-16,0,1
1247,2,2,1,4.511680457612307,0.011557840287041172,0.024549681115506435,0.024549681115506386,0.999999999999998,1,1.9984014443252818e-15,0,1
1248,3,2,0,258.3023627276647,2.088197383500269,73.19684205221314,2.0968625201471287,0.028646898709802044,1,0.9713531012901979,0,1
1249,6,2,0,3745.5689388482824,0.06415269425855358,27.36615404730674,0.4763516798864245,0.01740659937318832,1,0.9825934006268117,0,1
1250,4,2,0,213.11127514640637,2.2222659400642266,282.55236929965383,5.213976229572703,0.01845313221933436,1,0.9815468677806657,0,1
1251,8,2,0,118868.953217664,0.023508101469098163,304.54837725934595,2.244866409752087,0.007371132395955647,1,0.9926288676040443,0,1
1252,4,3,0,1.688489375461006,0.02072302503012957,0.02770305886637763,0.01765367387769629,0.6372463763964356,1,0.36275362360356445,0,1
1253,4,3,0,1180.352212334925,0.6632593268174213,264.5924491597633,41.663082284209416,0.15746134259127278,1,0.8425386574087272,0,1
1254,3,2,0,4.06632301655421,0.002525630080017826,0.0033481008272240316,0.0031169770325977066,0.9309686874579719,1,0.0690313125420281,0,1
1255,8,5,0,3927.686910960084,1.266232517557143,1364.1023833473646,41.82741303656073,0.030662957229002585,1,0.9693370427709974,0,1
1256,7,2,0,26.816993877632,0.056808924823666535,0.9457500672231807,0.21733859351849097,0.22980552796218076,1,0.7701944720378192,0,1
1257,4,2,0,1495.9059584261443,0.0018984192400469241,1.3174194389781995,1.3142453685425368,0.9975906910572654,1,0.0024093089427346115,0,1
1258,6,4,0,28.537164774744806,0.004553416829782514,0.058901639956064206,0.050369382132376905,0.8551439683164737,1,0.14485603168352634,0,1
1259,2,2,1,1.4787795830444486,0.05180532215008907,0.062997904187495,0.06299790418749499,0.9999999999999998,1,2.220446049250313e-16,0,1
1260,6,3,0,54.20744713353269,0.05136350464512704,2.297357004757709,0.9359671588664388,0.4074104098440506,1,0.5925895901559495,0,1
1261,3,2,0,13.944815179560818,0.05023046767102881,0.06985163952855418,0.005016951888682328,0.07182296539555785,1,0.9281770346044421,0,1
1262,2,2,1,1.2468416611255366,36.21548107178522,40.438953773122826,40.43895377312278,0.999999999999999,1,9.992007221626409e-16,0,1
1263,7,6,0,700.8436056200092,0.10601654634689534,20.825501907585135,12.993616011099247,0.6239281083721046,1,0.37607189162789545,0,1
1264,5,3,0,2.880304743715147,0.9952676607240298,2.117487550297812,1.253391455182863,0.5919238840420011,1,0.40807611595799886,0,1
1265,2,2,1,4853.074257783389,0.5237743820193843,36.48822366833694,36.488223668333305,0.9999999999999003,1,9.969802761133906e-14,0,1
1266,6,3,0,32.99661594084165,0.47188199709628553,10.119427723379275,1.624796113412801,0.16056205526909162,1,0.8394379447309084,0,1
1267,8,8,1,21.458652474014304,0.0025825073133694254,0.024950536814889204,0.024950536814889134,0.9999999999999972,1,2.7755575615628914e-15,0,1
1268,2,2,1,1.6556100579549782,0.6372652456348872,0.8199724524052964,0.8199724524052959,0.9999999999999994,1,5.551115123125783e-16,0,1
1269,8,6,0,5.857812147660747,46.39661133886703,145.75787428654783,62.67378927663118,0.42998561541464125,1,0.5700143845853587,0,1
1270,8,5,0,37.93008717914262,12.807494365936646,158.25204184740664,26.860313641409736,0.1697312295490607,1,0.8302687704509393,0,1
1271,3,3,1,163.7643799897924,282.9918423105075,32550.46350947337,32550.463523603426,1.000000000434097,1,4.340969805838313e-10,0,1
1272,7,6,0,26607.61209419555,2.389965443772913,11173.025334618029,4598.631764972727,0.4115834008470849,1,0.5884165991529151,0,1
1273,2,2,1,1.039189041126031,0.0929832164149,0.09478766915761473,0.09478766915761479,1.0000000000000007,1,6.661338147750939e-16,0,1
1274,8,2,0,14140.363730784693,0.26158019576139113,682.9484444491064,8.973574325268881,0.01313946081611962,1,0.9868605391838804,0,1
1275,7,7,1,4.90853632259368,4.464898757925697,11.25590809442569,11.25590809442564,0.9999999999999956,1,4.440892098500626e-15,0,1
1276,6,2,0,6762.299231800223,11.12844781344242,18942.2608832073,3.3146057226504095,0.00017498469391205964,1,0.9998250153060879,0,1
1277,4,2,0,163.4924682184503,649.5417963259356,19271.652263912212,28.327974879098274,0.0014699297440180978,1,0.998530070255982,0,1
1278,6,5,0,40.95298466846522,0.05636589222074461,0.3222915307514347,0.3143170718970349,0.9752570015234125,1,0.024742998476587452,0,1
1279,5,4,0,4073.2996786565013,68.22775267204909,2387.5185260488643,244.28257200845815,0.10231651371213633,1,0.8976834862878637,0,1
1280,6,5,0,626.6943479608362,0.01822564133666763,2.0722773254539852,2.045243895008172,0.9869547236203577,1,0.013045276379642257,0,1
1281,2,2,1,38.42491861169087,8.79090116717805,54.492894333236364,54.49289433323691,1.00000000000001,1,9.992007221626409e-15,0,1
1282,8,7,0,8014.286536002025,0.029098416006767797,6.069850788843424,4.074012307718922,0.6711882135895473,1,0.3288117864104527,0,1
1283,8,4,0,950.8048621712085,0.1616194689876331,38.32783893142284,6.984570094443276,0.18223229613702588,1,0.8177677038629741,0,1
1284,7,5,0,438.96801711441884,0.7495906327265995,48.309353808557056,7.388095092619651,0.15293301421289132,1,0.8470669857871087,0,1
1285,5,5,1,5205.133482686004,0.16703897268107645,83.16016099471044,83.1601609947108,1.0000000000000042,1,4.218847493575595e-15,0,1
1286,8,5,0,1194.586433839867,0.07577902133568681,6.995129128319108,2.9174471781532856,0.417068380673958,1,0.582931619326042,0,1
1287,4,3,0,2.515470772750317,316.599221239417,662.4173795137419,343.03860282887575,0.5178586997229583,1,0.4821413002770417,0,1
1288,2,2,1,5.5144286217485226,0.04173866048144715,0.09801414751419602,0.09801414751419599,0.9999999999999997,1,3.3306690738754696e-16,0,1
1289,5,3,0,500.48776113316137,438.29044989738634,47992.793585025356,471.7961360365544,0.009830562065546515,1,0.9901694379344534,0,1
1290,7,2,0,500.33482027477646,25.15216518791865,5786.783904418952,2.0587158207478913,0.00035576165530836525,1,0.9996442383446916,0,1
1291,8,2,0,1.7981625610474274,262.24786097468893,340.25852069427805,34.61231769537577,0.10172358836084786,1,0.8982764116391522,0,1
1292,5,4,0,57.049377514432656,0.014430656453989254,0.2003773725049104,0.16488370123397203,0.8228658713943933,1,0.17713412860560673,0,1
1293,6,3,0,3.6220910388694025,0.001821687222053104,0.0031531589820040394,0.0009103955037634393,0.288724897462932,1,0.711275102537068,0,1
1294,6,2,0,833.6768753838703,0.022450453550217027,7.119575357860731,2.6913954344679825,0.3780275225960506,1,0.6219724774039495,0,1
1295,2,2,1,37.18785070560362,0.02713583174164406,0.1654793007555926,0.16547930075559275,1.0000000000000009,1,8.881784197001252e-16,0,1
1296,7,7,1,117.38642049417287,49.59429761499012,1792.4312079080119,1792.431208028375,1.0000000000671507,1,6.715072942142797e-11,0,1
1297,6,4,0,1.7316779822718777,0.056318959119979306,0.08913823823362989,0.05133131121591945,0.5758618549469299,1,0.4241381450530701,0,1
1298,7,4,0,933.1582821302812,0.45033600188817524,175.882401626556,3.7058702397439744,0.021070159410334292,1,0.9789298405896657,0,1
1299,8,3,0,30196.05463931919,0.016679368576164783,301.27012862663497,17.509991632317153,0.05812057010808842,1,0.9418794298919115,0,1
1300,4,4,1,866.1872777386159,2.9130901062204715,185.78704851705513,185.78704851706192,1.0000000000000366,1,3.6637359812630166e-14,0,1
1301,2,2,1,27.67352592643994,864.1894922527712,4546.123501986092,4546.123501987756,1.000000000000366,1,3.659295089164516e-13,0,1
1302,6,3,0,298.36146151319684,292.7798669031479,33819.6730192994,199.0569960019131,0.0058858344339497316,1,0.9941141655660503,0,1
1303,2,2,1,1.0616585100705518,0.1119502169585866,0.11534993715396265,0.1153499371539626,0.9999999999999997,1,3.3306690738754696e-16,0,1
1304,7,3,0,29.000747206263465,0.004094370091122408,0.034338811492835304,0.010888096975920874,0.3170784457171048,1,0.6829215542828952,0,1
1305,2,2,1,1.878447821993947,328.76558677434423,450.59453480668463,450.59453480669197,1.0000000000000162,1,1.6209256159527285e-14,0,1
1306,3,2,0,34.228473372247805,1.1107443325534954,25.44949862487215,3.149474805186266,0.12375390382379638,1,0.8762460961762036,0,1
1307,4,3,0,177.4361726410327,0.5868057189293462,8.36535850846117,1.095623173568117,0.13097145477506375,1,0.8690285452249362,0,1
1308,7,7,1,5.521490318822175,92.3825626210804,254.68448251070967,254.68448251097686,1.0000000000010492,1,1.049160758270773e-12,0,1
1309,3,3,1,7.249532539253555,0.11054321607477921,0.2912217815841297,0.2912217815841298,1.0000000000000004,1,4.440892098500626e-16,0,1
1310,8,4,0,6.032610848969933,230.44515209666287,382.12789961378684,39.83829324437108,0.10425381995042832,1,0.8957461800495716,0,1
1311,7,3,0,2.2494682173322516,2.042311080613698,2.9062148095012956,0.9152661516787827,0.31493410214774925,1,0.6850658978522508,0,1
1312,8,3,0,284.2466290311322,0.02891510282639755,0.969720850653545,0.1905917810305677,0.19654293387846417,1,0.8034570661215359,0,1
1313,5,3,0,6.537528208706489,0.9602600377661341,2.733295830107983,0.9710530316832474,0.3552681787996891,1,0.6447318212003109,0,1
1314,6,5,0,7.601826910825937,0.004967858917387567,0.015470326027885633,0.01489950376336207,0.9631021179841561,1,0.036897882015843875,0,1
1315,5,4,0,10.223081716507757,9.694826301982992,33.93432815008756,23.152816236072947,0.6822830301419481,1,0.31771696985805187,0,1
1316,3,2,0,5.120496974231911,0.49006322021292154,1.8738643757494298,0.18181033883284062,0.0970242783766716,1,0.9029757216233284,0,1
1317,8,7,0,51.94140683337129,0.0312858903479941,0.5670189938788318,0.5016082365029401,0.8846409766127348,1,0.11535902338726522,0,1
1318,2,2,1,9.257659243314349,15.30811711985278,46.57709217458224,46.577092174582326,1.0000000000000018,1,1.7763568394002505e-15,0,1
1319,7,6,0,3.14795050515147,5.0246760699405995,13.449918373268424,9.091006713136089,0.6759153818512662,1,0.3240846181487338,0,1
1320,4,3,0,1.0286176372647158,0.12383966167392117,0.12483043675405918,0.0641172369772952,0.5136346442784537,1,0.48636535572154627,0,1
1321,3,2,0,4.257167782717924,1.7611619909852592,3.3539667402258337,2.8227079937533683,0.8416028578635535,1,0.1583971421364465,0,1
1322,6,5,0,3.042898773798088,0.18365565879938156,0.2456388849903036,0.16125314670753496,0.6564642512275706,1,0.34353574877242943,0,1
1323,8,4,0,2.1883596831127776,71.28321307695579,100.02754136843113,11.825229798073268,0.1182197386469536,1,0.8817802613530464,0,1
1324,4,4,1,2937.8990713428643,11.698170019626739,3466.358145941045,3466.3581459416764,1.000000000000182,1,1.8207657603852567e-13,0,1
1325,5,2,0,423.49632590191106,0.007239571177610378,0.7891046349073494,0.6452255237087844,0.8176678924012933,1,0.18233210759870666,0,1
1326,3,2,0,3.0133838652986493,0.00877804085559514,0.010200593791790703,0.008093442419887551,0.7934285576983804,1,0.2065714423016196,0,1
1327,8,3,0,37.34744196489825,0.2665337189156103,4.072972307332606,0.3930529364338031,0.09650272743720519,1,0.9034972725627948,0,1
1328,8,4,0,4829.009667258948,0.00358249962196125,1.2422818255317958,0.9823234490253681,0.7907412221899449,1,0.20925877781005509,0,1
1329,7,3,0,10161.174701828946,5.807559642459606,19935.289057961465,7.364716318446887,0.0003694311277370555,1,0.999630568872263,0,1
1330,8,4,0,133.49353984360698,11.451251940174988,637.1990982400662,63.836691098339855,0.10018327281795562,1,0.8998167271820444,0,1
1331,4,2,0,21.90235107765463,165.36801127211493,1302.1434942488445,220.76434544978784,0.16953918398765885,1,0.8304608160123411,0,1
1332,5,5,1,249.2382554970952,336.97131257966254,25917.305469589457,25917.30538375179,0.9999999966880173,1,3.3119826881033987e-09,0,1
1333,5,3,0,1.4472529984111862,0.11566248765668462,0.13941518275543352,0.06305908060313554,0.4523114294786369,1,0.5476885705213631,0,1
1334,2,2,1,45.91938750977208,0.03662267269313545,0.24816931325612926,0.24816931325613006,1.0000000000000033,1,3.3306690738754696e-15,0,1
1335,2,2,1,2.889192583602303,758.3157659522483,1288.956708190935,1288.9567081909024,0.9999999999999748,1,2.5202062658991053e-14,0,1
1336,3,2,0,1.41868591590773,0.005450625601219119,0.006435196001983005,0.0010454175500487634,0.1624531016190677,1,0.8375468983809323,0,1
1337,2,2,1,1.302154624305071,0.6387263197755004,0.7288633136259706,0.7288633136259707,1.0000000000000002,1,2.220446049250313e-16,0,1
1338,4,4,1,208.3633447487417,0.14876399701788193,1.8405235024661304,1.8405235024661386,1.0000000000000044,1,4.440892098500626e-15,0,1
1339,8,2,0,1.259170860867991,0.0712781656278832,0.08073516299080742,0.022658707562614,0.28065475714954513,1,0.7193452428504549,0,1
1340,2,2,1,2.0246297235925996,0.01603702887498469,0.022819005623278536,0.022819005623278554,1.0000000000000007,1,6.661338147750939e-16,0,1
1341,8,8,1,119945.79895183585,0.005786487330622543,85.53697815916452,85.53697815917299,1.000000000000099,1,9.903189379656396e-14,0,1
1342,4,3,0,2.3457097595900946,2.2141549253369237,4.495093645062396,2.2093077249041144,0.4914931477191611,1,0.5085068522808389,0,1
1343,8,7,0,2.3798698722119367,199.6459598506183,331.1090128694379,265.88882572432004,0.8030250322094514,1,0.19697496779054857,0,1
1344,3,2,0,3713.041384613043,0.42644619494279823,34.89596502362374,1.354715253086298,0.038821544329528876,1,0.9611784556704711,0,1
1345,6,4,0,5.188535303435511,47.9275210493247,194.5045202015756,20.385813374934706,0.10480894404822974,1,0.8951910559517703,0,1
1346,7,4,0,7646.493839522676,546.5513545438337,407960.4771240774,8075.166933835746,0.01979399325827281,1,0.9802060067417272,0,1
1347,3,2,0,1.2105671501987194,0.031196471683483776,0.03464388573612509,0.020577735474498253,0.5939788518884507,1,0.4060211481115493,0,1
1348,4,2,0,56.30964922600737,0.11332910134151607,1.0138475447380253,0.45982970220170244,0.4535491599188326,1,0.5464508400811674,0,1
1349,7,5,0,146277.18736944196,0.7132959734747736,9915.932223442333,3.572865067845752,0.0003603155999189984,1,0.999639684400081,0,1
1350,2,2,1,1.2560441312821693,0.003931145717890115,0.004405767669743188,0.004405767669743188,1.0,1,0.0,0,1
1351,3,3,1,10.239863221088283,2.5463851362638934,6.901274826814586,6.901274826814618,1.0000000000000047,1,4.6629367034256575e-15,0,1
1352,7,6,0,10.393027433797801,0.9449818330294476,5.330826494031284,3.3470875246979954,0.6278740319996527,1,0.37212596800034725,0,1
1353,8,4,0,44521.84397280783,0.8461049648575987,10717.512182339568,75.35412985191188,0.007030934844756345,1,0.9929690651552436,0,1
1354,7,2,0,108297.63260428951,0.004358943359540021,109.55716481647761,9.949966417548422,0.09081986042826044,1,0.9091801395717396,0,1
1355,8,5,0,6.6576709610311555,88.67984439889734,248.77004442671037,48.584792706991685,0.19530001218175266,1,0.8046999878182474,0,1
1356,5,3,0,65.36001997591772,0.5774622845507745,4.8348932344716635,0.8585585467594933,0.17757549238898818,1,0.8224245076110118,0,1
1357,7,6,0,13.651343581421816,828.9153535807216,3883.8364290469526,816.5103714105275,0.21023294526615516,1,0.7897670547338449,0,1
1358,2,2,1,384.0709829251226,10.647061624975526,208.65822863542226,208.6582286354318,1.0000000000000457,1,4.574118861455645e-14,0,1
1359,8,8,1,70.71635000088686,157.38957693469285,3350.3052602629296,3350.305260259226,0.9999999999988946,1,1.1054490656192684e-12,0,1
1360,3,3,1,24.033460361980957,43.43464595859792,143.9864190872164,143.98641909192818,1.0000000000327238,1,3.272382365082649e-11,0,1
1361,2,2,1,1.0611349248253397,3.7659624095990933,3.879370732901106,3.879370732901108,1.0000000000000007,1,6.661338147750939e-16,0,1
1362,7,2,0,2365.4644735637526,0.05702426792706796,10.14036276130501,1.354195133276429,0.133545038294286,1,0.866454961705714,0,1
1363,3,2,0,1638.5492033719122,7.777717861716769,390.6175313379031,0.9357754493302128,0.002395630954210096,1,0.9976043690457899,0,1
1364,5,2,0,1.7569406862567225,0.30723460971330874,0.38009931319231766,0.025572552180006092,0.06727860664948697,1,0.9327213933505131,0,1
1365,5,5,1,85.40595707525773,0.002358778007501582,0.06401853544310411,0.0640185354431039,0.9999999999999968,1,3.219646771412954e-15,0,1
1366,8,2,0,341.4465796770205,196.79357514300622,32838.496435646666,406.3728903385496,0.012374893324818182,1,0.9876251066751818,0,1
1367,7,2,0,135.30079243320847,0.4927016590293638,4.730266568573325,0.45917673391826885,0.09707206290844601,1,0.902927937091554,0,1
1368,3,3,1,1274.1033544992408,285.92658972493456,10712.659830884751,10712.658127575492,0.9999998410003411,1,1.5899965888355183e-07,0,1
1369,7,5,0,2.0138325104351225,0.10309524500592498,0.17046237301149497,0.15719832874457598,0.9221878468978926,1,0.07781215310210743,0,1
1370,7,2,0,92.32509308825703,33.5869917928494,877.1207135249314,1.1077247573905677,0.001262910270285256,1,0.9987370897297148,0,1
1371,4,2,0,409.9290436533404,8.656235304052606,166.49012734451844,6.449200096540467,0.03873623138743309,1,0.9612637686125669,0,1
1372,2,2,1,1306.031148166812,0.45256606735777855,16.35530907189129,16.355309071891444,1.0000000000000093,1,9.325873406851315e-15,0,1
1373,3,2,0,1.7522417443290055,1.1606511239884316,1.6118397191349547,0.2593710089177796,0.1609161294629092,1,0.8390838705370908,0,1
1374,8,2,0,711.019808248976,0.3432733813895447,48.6078863120701,0.8465958387091587,0.017416841235882656,1,0.9825831587641174,0,1
1375,2,2,1,136.09123662529998,0.07462850503498995,0.8706023239043931,0.8706023239043922,0.999999999999999,1,9.992007221626409e-16,0,1
1376,3,3,1,16.221055092209287,4.912562083217286,71.3275511893707,71.3275511893675,0.9999999999999551,1,4.4853010194856324e-14,0,1
1377,7,4,0,3379.5565115290474,0.14892977802040255,30.776337658674038,2.677045559571557,0.08698388967723895,1,0.9130161103227611,0,1
1378,4,2,0,2080.321682171715,368.1207537354708,420937.9230854303,397.93973123368346,0.00094536440983228,1,0.9990546355901677,0,1
1379,4,3,0,225.9196880249563,1.5403162920257885,208.19114178799435,11.117967440715221,0.053402692089737865,1,0.9465973079102621,0,1
1380,4,4,1,163.09297097242379,6.524426393598087,84.98285559069029,84.98285559068717,0.9999999999999633,1,3.674838211509268e-14,0,1
1381,4,2,0,103.26666765107612,0.31010835568688894,22.603283639304678,1.5628984419632728,0.06914475201494887,1,0.9308552479850511,0,1
1382,4,3,0,15.586939422859574,377.1433372737358,3275.8996873371475,497.81486218336556,0.15196279181186406,1,0.848037208188136,0,1
1383,6,3,0,6.777327405901427,328.9610411559496,1350.5393046736124,405.77991832024986,0.30045768895138936,1,0.6995423110486106,0,1
1384,2,2,1,1.6842059770791797,6.553966221679601,8.50553822897383,8.505538228973823,0.9999999999999991,1,8.881784197001252e-16,0,1
1385,8,6,0,39638.72248371832,0.025674837685416767,99.39482947182613,9.632972757509982,0.096916236072828,1,0.903083763927172,0,1
1386,8,3,0,1.2086841399896084,0.16735028969679963,0.1771410158615546,0.04158502154729631,0.2347565940335201,1,0.7652434059664799,0,1
1387,7,5,0,2182.6477627569184,0.001197073687882311,0.42219518861121674,0.4026921238171137,0.9538055730614623,1,0.0461944269385377,0,1
1388,4,3,0,16.677000358561404,1.91551092376077,4.560255461448809,1.7699144882709443,0.38811739895567965,1,0.6118826010443204,0,1
1389,4,3,0,1.050720607400781,0.004585418128042629,0.004722238159017252,0.0032537307904708817,0.6890230185145974,1,0.31097698148540265,0,1
1390,5,4,0,2120.9655263680074,0.9777455930778679,173.94151074116746,64.04546102713577,0.3682011312551965,1,0.6317988687448035,0,1
1391,4,2,0,10.173100190758962,884.0510430025198,3005.2200844583203,1165.2235794096794,0.387733193131413,1,0.612266806868587,0,1
1392,8,8,1,1.1548441163142285,1.0060574221153205,1.0520138108705344,1.052013810870539,1.0000000000000044,1,4.440892098500626e-15,0,1
1393,8,4,0,25.187808131698283,0.023985443041333685,0.3050891280364875,0.203205385520667,0.666052529726213,1,0.333947470273787,0,1
1394,5,3,0,79.69866398356054,0.015989657269360903,0.3101802883639803,0.2674309073511973,0.8621789242692983,1,0.13782107573070168,0,1
1395,2,2,1,38.718304465259344,452.5140256199875,2815.724825851687,2815.724825850859,0.9999999999997059,1,2.9409807922320397e-13,0,1
1396,4,4,1,16.394047699219378,0.29023973182362234,1.3703755468676346,1.3703755468676344,0.9999999999999999,1,1.1102230246251565e-16,0,1
1397,2,2,1,1.128535106306959,11.484852866470014,12.200650108927396,12.200650108927393,0.9999999999999997,1,3.3306690738754696e-16,0,1
1398,3,2,0,2.15425224726508,0.384355651382406,0.5999576146258635,0.13055287283552172,0.2176034934016716,1,0.7823965065983284,0,1
1399,2,2,1,1115.129630525577,521.6085539216446,17418.364831806954,17418.364831837556,1.0000000000017568,1,1.7568169141668477e-12,0,1
1400,7,4,0,8700.503121583226,0.4051554044103333,156.11367167007145,3.982012924953678,0.025507137730827387,1,0.9744928622691726,0,1
1401,3,2,0,1.0618181110374114,0.0030562335901722234,0.0031132763487696706,0.0016025901079746298,0.5147599918677165,1,0.4852400081322835,0,1
1402,5,3,0,4.394981452761947,716.2100079355843,1668.0305470292506,339.5296292505626,0.20355120585487013,1,0.7964487941451299,0,1
1403,4,2,0,3.482691293190245,28.35821109756982,54.22102647712097,40.962384918448514,0.7554704803630552,1,0.2445295196369448,0,1
1404,8,5,0,52.64843874351524,0.08147763262023627,1.099704221083738,0.7484943672495926,0.680632439977329,1,0.31936756002267097,0,1
1405,7,4,0,568.8813271369271,31.119860469267223,4072.177628217126,34.718908355526594,0.008525882592878732,1,0.9914741174071212,0,1
1406,8,8,1,28.78752278488428,0.09365520059150215,0.9296492503263005,0.9296492503262994,0.9999999999999988,1,1.2212453270876722e-15,0,1
1407,5,4,0,42.386087738441546,0.06790739892804978,1.2191157788730902,1.0595104976468996,0.8690811127276817,1,0.13091888727231826,0,1
1408,4,4,1,248.2930207693614,7.002244608162844,560.5054664269662,560.505466427038,1.000000000000128,1,1.2789769243681803e-13,0,1
1409,2,2,1,1.0440387748404305,315.0931496947383,321.95655791616343,321.95655791616343,1.0,1,0.0,0,1
1410,4,4,1,25284.871396204748,0.24327980741570993,266.9419254342084,266.9419254343043,1.0000000000003595,1,3.594902153736257e-13,0,1
1411,6,4,0,1.6582576022453774,260.4478736349615,326.10826528389134,163.93983627028393,0.5027159803127567,1,0.49728401968724334,0,1
1412,3,2,0,55.16033573495366,3.611739280843621,39.036955891532806,1.2186772468957539,0.03121855224269901,1,0.968781447757301,0,1
1413,8,6,0,16335.6821434307,12.714139560088556,27295.784514946936,1123.1876140356703,0.04114875736290424,1,0.9588512426370958,0,1
1414,3,3,1,1.703450160890395,5.313308222749953,7.339553231036114,7.339553231036106,0.9999999999999989,1,1.1102230246251565e-15,0,1
1415,3,3,1,5.172913170896523,0.07193641879644676,0.1674637760946922,0.16746377609469223,1.0000000000000002,1,2.220446049250313e-16,0,1
1416,6,3,0,2.3579719048018046,0.16625638255951944,0.2833995059789389,0.15714341960303974,0.5544943314570139,1,0.4455056685429861,0,1
1417,3,3,1,1.7102397938619214,0.060967904510156774,0.08781694780107113,0.0878169478010711,0.9999999999999997,1,3.3306690738754696e-16,0,1
1418,5,2,0,25342.180601021668,0.6261798753552882,716.7737896347152,1.2133973932876212,0.0016928596034545252,1,0.9983071403965454,0,1
1419,4,4,1,1.5597433356745598,0.0039032513610447175,0.0051438967129074165,0.005143896712907415,0.9999999999999997,1,3.3306690738754696e-16,0,1
1420,5,3,0,2.757761194922911,0.029416415649747996,0.05051791829359429,0.02655367535328494,0.5256288511130508,1,0.4743711488869492,0,1
1421,5,4,0,68.10638607861617,1.139814742308513,26.627699617770755,8.242919392926908,0.30956182889436534,1,0.6904381711056347,0,1
1422,5,2,0,186.00640166308244,19.40643904151406,751.2518751911771,3.7955368641192546,0.0050522827156383125,1,0.9949477172843617,0,1
1423,4,2,0,1999.6443702886418,1.2401359965748706,805.5573028436895,4.960408612496382,0.0061577352659900105,1,0.9938422647340099,0,1
1424,4,4,1,584.3467658063526,13.015559664305798,289.5438463973657,289.5438463974551,1.0000000000003089,1,3.0886404545071855e-13,0,1
1425,7,7,1,3857.8298471055673,0.0039735696380069924,3.6319230997910963,3.631923099791288,1.0000000000000528,1,5.284661597215745e-14,0,1
1426,7,4,0,303.7148408697429,0.005356364740487569,0.4133873389436614,0.3557145674107251,0.8604873296789666,1,0.13951267032103343,0,1
1427,7,6,0,2.209102564738776,1.6878289457381592,2.536226055414743,2.4161300810303428,0.9526477641344311,1,0.047352235865568915,0,1
1428,3,3,1,79.26930149336445,0.8851811108579415,4.057276268472393,4.057276268472464,1.0000000000000175,1,1.7541523789077473e-14,0,1
1429,7,7,1,10.447947743988015,0.30596094351688513,1.4414344091288205,1.4414344091288223,1.0000000000000013,1,1.3322676295501878e-15,0,1
1430,8,4,0,4.644030431474856,5.076843751487797,15.041961815093584,2.7220648425665686,0.18096474888236733,1,0.8190352511176326,0,1
1431,8,2,0,3364.326968411232,0.20029791236093833,122.43862078234508,0.30866073478160916,0.0025209425980900644,1,0.9974790574019099,0,1
1432,2,2,1,1.095392159719244,0.43161757656115696,0.4517352032684519,0.45173520326845207,1.0000000000000004,1,4.440892098500626e-16,0,1
1433,7,5,0,50.40997487202137,0.006114590168162499,0.03851834527063827,0.026373665783960012,0.6847040182711095,1,0.3152959817288905,0,1
1434,6,2,0,19417.89588842522,0.0011201633423510568,0.2944053675243665,0.1451093729519086,0.49288969889415685,1,0.5071103011058431,0,1
1435,2,2,1,46.00329755382651,3.8525852393848816,26.13044092405039,26.130440924050536,1.0000000000000056,1,5.551115123125783e-15,0,1
1436,6,3,0,8608.407398312056,0.021215437467807234,23.49352829115807,3.992961040986934,0.1699600413995589,1,0.8300399586004411,0,1
1437,5,4,0,1.2944490055472506,0.20367333923695585,0.2241699018223599,0.2205259330367191,0.9837446117609115,1,0.016255388239088453,0,1
1438,2,2,1,1.4997822040496767,0.12837420438872735,0.15721423365986614,0.1572142336598661,0.9999999999999997,1,3.3306690738754696e-16,0,1
1439,6,4,0,5.68823440655051,0.19535359215351591,0.6262758204585126,0.2936294490272913,0.4688500488687519,1,0.5311499511312481,0,1
1440,8,8,1,279.1670540091811,0.00570114332772347,0.5673811107363149,0.5673811107363218,1.0000000000000122,1,1.2212453270876722e-14,0,1
1441,3,3,1,4.632511617353248,0.2137351375904785,0.5845883563114712,0.5845883563114721,1.0000000000000016,1,1.5543122344752192e-15,0,1
1442,4,3,0,3.7042755689329216,496.4153127732505,950.0101203165754,556.2702145809762,0.5855413565442948,1,0.41445864345570516,0,1
1443,4,3,0,2.6999741610960246,0.02071708290397129,0.033202419001333854,0.03199867567846017,0.9637453125681799,1,0.03625468743182014,0,1
1444,4,4,1,26.629720656353406,177.86486637279063,3321.3682430967256,3321.36824309665,0.9999999999999772,1,2.275957200481571e-14,0,1
1445,2,2,1,48.967194655265324,0.4318184908100722,3.021717412365986,3.0217174123659873,1.0000000000000004,1,4.440892098500626e-16,0,1
1446,3,2,0,43.25788330540378,5.482886491166565,126.66081123995662,5.392082280926204,0.04257103857254634,1,0.9574289614274537,0,1
1447,6,5,0,2930.7564020741693,5.568609501217844,1061.8557151486218,725.5899941217792,0.683322586835842,1,0.316677413164158,0,1
1448,3,3,1,11.659112948520223,0.009026841595008876,0.02528268212024669,0.025282682120246664,0.999999999999999,1,9.992007221626409e-16,0,1
1449,2,2,1,1.0846256960538128,0.735257854760559,0.7657369733388788,0.7657369733388786,0.9999999999999997,1,3.3306690738754696e-16,0,1
1450,8,3,0,1240.1172239486546,0.09597062050606422,28.252182713262766,1.484351415774193,0.05253935353735964,1,0.9474606464626404,0,1
1451,8,8,1,877.3200696845005,0.21456846500333465,79.19077127024177,79.19077127024634,1.0000000000000577,1,5.773159728050814e-14,0,1
1452,4,3,0,220.3871594334312,69.3282822860039,2035.4267868622087,1862.2553224546164,0.914921300277004,1,0.08507869972299598,0,1
1453,6,2,0,1447.9126746155214,0.184231265069109,5.396144368721217,0.023763146072191415,0.004403726892470601,1,0.9955962731075294,0,1
1454,4,2,0,1.5955080856253305,7.873045795281086,10.333474567866352,2.4368922834137496,0.23582506226818123,1,0.7641749377318188,0,1
1455,8,2,0,4.881408645716388,0.0015812763761934362,0.003171327384267241,0.0004606972900484375,0.14526954622658267,1,0.8547304537734173,0,1
1456,4,4,1,15.403119875162917,0.009654633095915483,0.057551472778601336,0.0575514727786014,1.000000000000001,1,1.1102230246251565e-15,0,1
1457,2,2,1,1.2566739870729893,1.2215733464587308,1.3694016945580698,1.3694016945580685,0.999999999999999,1,9.992007221626409e-16,0,1
1458,4,3,0,199.93629524288775,0.0013401273772716714,0.06161996046511591,0.05867179130212242,0.9521556141753369,1,0.047844385824663105,0,1
1459,8,4,0,3.6224370165657795,5.188462671064948,11.718119760228971,2.1863263736289746,0.18657655138918414,1,0.8134234486108158,0,1
1460,3,3,1,2.3062119779138905,1.4582029625885993,1.9347543892777188,1.934754389277719,1.0000000000000002,1,2.220446049250313e-16,0,1
1461,3,2,0,12.335530240638823,112.07097309561715,714.8360550494676,1.4301818260780257,0.0020007130529797563,1,0.9979992869470202,0,1
1462,6,5,0,107.88829264182947,0.6772599628757328,13.041252070974657,7.412368001458218,0.5683785545373823,1,0.4316214454626177,0,1
1463,8,3,0,5657.9659600071,55.04996366962409,27243.942858763534,27.952010897712118,0.0010259899252696024,1,0.9989740100747304,0,1
1464,3,3,1,7.47162400998817,584.4350764909373,1586.8526242341259,1586.8526243378162,1.0000000000653435,1,6.534350838194314e-11,0,1
1465,8,6,0,42.22562195095531,0.38006277672359073,5.1731736101316645,2.0045200109809618,0.38748361490422584,1,0.6125163850957742,0,1
1466,2,2,1,17.68678447402477,181.95196509832218,765.2109784446585,765.2109784446504,0.9999999999999895,1,1.0547118733938987e-14,0,1
1467,2,2,1,9.648630561565398,0.29483004004595903,0.915808289795567,0.9158082897955669,0.9999999999999999,1,1.1102230246251565e-16,0,1
1468,3,2,0,175.4522292095174,19.060891088747066,359.30891431054096,1.0499776450792704,0.0029222142932190187,1,0.997077785706781,0,1
1469,8,6,0,183.1210884279259,95.09913970209377,7092.533237178339,1125.4694058315297,0.15868369850308678,1,0.8413163014969132,0,1
1470,8,8,1,2394.217888731443,0.6522529535798063,258.6369646979297,258.6369646979107,0.9999999999999264,1,7.360778653264788e-14,0,1
1471,6,4,0,3606.1652342863877,0.023532367047042566,14.718065599514054,8.123960449461716,0.5519720233975547,1,0.4480279766024453,0,1
1472,2,2,1,109809.48470767855,0.0013672212001965272,0.4530631193042308,0.4530631193053803,1.000000000002537,1,2.5370816558734077e-12,0,1
1473,3,3,1,12.461362483128779,813.5926029353107,5411.07182520192,5411.07182558223,1.0000000000702838,1,7.028377879692016e-11,0,1
1474,3,2,0,9.094392144575622,234.73845476446607,756.3643912938497,1.138502678472606,0.001505230404256689,1,0.9984947695957433,0,1
1475,7,5,0,6.716396528804399,676.3605351334588,2756.680175445741,893.3233167242893,0.3240576562639674,1,0.6759423437360326,0,1
1476,2,2,1,38.33019242995156,0.029734522254815984,0.18409053711512785,0.1840905371151278,0.9999999999999997,1,3.3306690738754696e-16,0,1
1477,5,4,0,580.1134686891369,0.00142894983970207,0.6028063315656043,0.5963373377062341,0.989268536973444,1,0.010731463026556032,0,1
1478,8,3,0,1341.6912741510287,0.008928823603091541,4.417498498738129,3.6760701200744403,0.8321610343782845,1,0.16783896562171552,0,1
1479,4,2,0,7.439465018522066,0.0137365004928357,0.08485457814555149,0.03247774550634955,0.3827459427190871,1,0.6172540572809129,0,1
1480,8,4,0,3.776101387164693,1.7250221944707553,3.3607844356748346,1.520231202194931,0.45234415693480007,1,0.5476558430651999,0,1
1481,8,4,0,245.33397803908275,492.75137535247114,16505.716959338824,5981.095694722453,0.36236509504292624,1,0.6376349049570738,0,1
1482,4,3,0,2.342124763520277,12.89277682223904,25.05565973107917,9.764851957147071,0.3897263956308721,1,0.6102736043691279,0,1
1483,6,5,0,58.05849865436785,0.019046315643563683,0.11794630978437991,0.0980552324800927,0.8313548144011415,1,0.16864518559885855,0,1
1484,7,5,0,1.8297315112563153,0.09103433799232084,0.14408941726248806,0.08075142703983605,0.5604258006868816,1,0.43957419931311836,0,1
1485,8,8,1,1.7008276778516846,0.5696883902489991,0.7989388358209809,0.7989388358209812,1.0000000000000004,1,4.440892098500626e-16,0,1
1486,2,2,1,9.249619990209217,0.015699553968931433,0.04774734850046795,0.04774734850046797,1.0000000000000004,1,4.440892098500626e-16,0,1
1487,5,5,1,3.468416815057189,49.877656248384156,116.31891355424773,116.31891355416636,0.9999999999993004,1,6.995515278163111e-13,0,1
1488,2,2,1,1.7024909907727945,7.230825050479303,9.434747139136366,9.43474713913636,0.9999999999999994,1,5.551115123125783e-16,0,1
1489,7,3,0,532199.4573834043,0.3078889172026191,17929.97409141039,24.082102995261252,0.0013431197877077875,1,0.9986568802122923,0,1
1490,4,4,1,26681.19327926442,0.0010751973552136527,14.38566132321853,14.385661323204964,0.999999999999057,1,9.43023437116608e-13,0,1
1491,6,6,1,10.252082553526954,0.5775257086951995,2.156571683469693,2.1565716834696893,0.9999999999999983,1,1.6653345369377348e-15,0,1
1492,7,3,0,5.0948285990026685,0.1282682017132109,0.44598382066347364,0.07628175166485357,0.1710415224287106,1,0.8289584775712894,0,1
1493,3,3,1,14.733580213375301,0.29647857100706376,1.5569144709193816,1.556914470919382,1.0000000000000002,1,2.220446049250313e-16,0,1
1494,3,2,0,2.003200457493641,0.025108420726891546,0.0427892052640249,0.03063977355710127,0.7160631605107588,1,0.2839368394892412,0,1
1495,7,4,0,31127.967000066576,0.004456845142050358,24.37177642781698,8.789683738343795,0.36065010543554793,1,0.639349894564452,0,1
1496,2,2,1,248.75992507928552,298.3594587763044,4705.762660433696,4705.762660440703,1.0000000000014893,1,1.489253165232185e-12,0,1
1497,6,2,0,20721.62806150815,0.005124250394744314,0.6466365504762059,0.26380586490152075,0.4079662133345924,1,0.5920337866654076,0,1
1498,4,2,0,12.33786103487445,401.32270626722743,1171.5752122531858,47.255879728000025,0.04033533590824017,1,0.9596646640917599,0,1
1499,3,3,1,214.179934089675,0.11546167711181672,7.1806563643941885,7.180656364394084,0.9999999999999855,1,1.454392162258955e-14,0,1
1500,6,4,0,113.81002931939608,0.006758022094743764,0.12520290593849578,0.07827210403539177,0.6251620395603427,1,0.37483796043965734,0,1
1501,7,4,0,4.822834052289929,120.59775474227386,361.40708932372206,40.6904524058838,0.11258897129556933,1,0.8874110287044307,0,1
1502,2,2,1,38.713968923861074,0.01041106230307455,0.0647782026771689,0.06477820267716886,0.9999999999999993,1,6.661338147750939e-16,0,1
1503,6,5,0,1.470503311726124,0.0037028377581156324,0.005239664674380671,0.004547766956560818,0.8679500004641738,1,0.1320499995358262,0,1
1504,2,2,1,1.7104961250580781,0.02107464209395793,0.027562668078491684,0.027562668078491684,1.0,1,0.0,0,1
1505,8,3,0,9.228015216911059,0.0024898248426062112,0.01125817573875774,0.0071564164137506835,0.635663945901447,1,0.36433605409855296,0,1
1506,8,8,1,497.59076305483836,123.2120795882345,28935.721346974777,28935.721347040926,1.0000000000022862,1,2.2861712523081223e-12,0,1
1507,4,4,1,39.40490153149092,16.581782018404258,199.53000000171238,199.53000000173836,1.0000000000001301,1,1.3011813848606835e-13,0,1
1508,6,3,0,2.69787998181966,345.5720165747791,645.5801507851588,91.93547891768226,0.1424075365481261,1,0.8575924634518739,0,1
1509,2,2,1,8510.695290243504,4.269894429430962,393.91240554490946,393.9124055449342,1.0000000000000628,1,6.283862319378386e-14,0,1
1510,6,6,1,27.52929284249581,627.1096479975189,1758.0303809049606,1758.0303809044453,0.9999999999997069,1,2.9309887850104133e-13,0,1
1511,4,3,0,334.3630455047496,1.6433480184658744,113.18297702382259,7.003710536174076,0.06187953984193175,1,0.9381204601580683,0,1
1512,4,2,0,403.326653664284,2.1458270421647643,178.3487277167326,1.436515059988074,0.008054529339113983,1,0.991945470660886,0,1
1513,5,5,1,878.6614765489678,564.7430752817905,78612.24142177576,78612.23770577413,0.9999999527299874,1,4.727001257087693e-08,0,1
1514,2,2,1,6.294207227157302,0.03510747350775599,0.08807853763489051,0.08807853763489061,1.000000000000001,1,1.1102230246251565e-15,0,1
1515,7,7,1,92.31716476759814,7.327196110621973,136.6170354175213,136.6170354174943,0.9999999999998024,1,1.9761969838327786e-13,0,1
1516,4,2,0,91.58370078959764,3.350916102385314,34.43596152238004,1.8693114950733594,0.05428370263041698,1,0.9457162973695831,0,1
1517,4,3,0,2.049585253821704,197.1381877175545,301.62652780908803,12.223168634472188,0.04052418307917777,1,0.9594758169208222,0,1
1518,3,2,0,2.9857181266353883,35.232415338840475,82.82736897802425,0.06610079053621824,0.0007980549346406994,1,0.9992019450653593,0,1
1519,6,5,0,77.10340669053366,0.006395533424048371,0.15285414351082452,0.15188372891376062,0.99365136871808,1,0.006348631281919981,0,1
1520,6,6,1,44.52164422329038,0.05441633915693137,0.6108334995209835,0.6108334995209808,0.9999999999999954,1,4.551914400963142e-15,0,1
1521,4,3,0,1004.2966397771751,0.0015561512787878903,0.1188693437401682,0.10276630750548281,0.8645316300400852,1,0.13546836995991485,0,1
1522,7,4,0,9404.728364236358,0.04014534625757587,19.787453468016313,2.0934021001089125,0.1057944168254196,1,0.8942055831745804,0,1
1523,7,5,0,22.531593122746123,0.07446426398479172,0.7166071577247708,0.6979908023590022,0.9740215330462572,1,0.02597846695374284,0,1
1524,3,3,1,18150.463070900463,52.9815699634023,16742.378915062498,16742.378932729913,1.0000000010552512,1,1.0552512197392616e-09,1,1
1525,8,4,0,280.0371221551326,0.023785903507480572,1.6072232184950224,1.1759662254678456,0.7316757323659132,1,0.2683242676340868,0,1
1526,7,6,0,2080.643339995471,388.1893408433585,59524.023493365436,14591.380623502688,0.24513431329333857,1,0.7548656867066614,0,1
1527,2,2,1,1.0622517406731715,1.442437336731778,1.486656660974237,1.4866566609742364,0.9999999999999996,1,4.440892098500626e-16,0,1
1528,4,3,0,137.5547893559204,0.0018185254897515025,0.028474855942782058,0.027695883294542752,0.972643491162709,1,0.027356508837291016,0,1
1529,5,5,1,52.79711061808925,0.011718509771289444,0.13378148746007862,0.13378148746007842,0.9999999999999986,1,1.4432899320127035e-15,0,1
1530,3,2,0,81.38248232314605,0.0019480023713836162,0.027497568653971027,0.026548405528573595,0.9654819254261464,1,0.034518074573853585,0,1
1531,6,3,0,1367.4337329474138,0.1355411588621278,19.934805562632572,0.3577776709015919,0.017947387035077964,1,0.9820526129649221,0,1
1532,2,2,1,1.4619761176245458,25.250827953839615,30.53133271176621,30.531332711766236,1.0000000000000009,1,8.881784197001252e-16,0,1
1533,4,3,0,14.047270702373115,0.004079545773395107,0.0191127988172525,0.010678153487992835,0.5586912513490183,1,0.4413087486509817,0,1
1534,5,5,1,81310.46871877527,0.003496454448776852,5.922633151759387,5.92263315179159,1.0000000000054374,1,5.437428285404167e-12,0,1
1535,2,2,1,46.89500718424416,551.7524696111886,3778.3970116086634,3778.3970116083706,0.9999999999999225,1,7.749356711883593e-14,0,1
1536,6,2,0,51.626971213038736,0.0024180011368793142,0.05026119018934969,0.04333108686526263,0.8621182009821259,1,0.13788179901787412,0,1
1537,6,3,0,237.42526592153885,0.11111715080184571,10.172737825345768,3.2600229582420575,0.3204666250337824,1,0.6795333749662176,0,1
1538,2,2,1,3.0293875781058626,0.4452756906467224,0.775008393570251,0.7750083935702508,0.9999999999999997,1,3.3306690738754696e-16,0,1
1539,4,3,0,1.3768485471105598,0.22650629429172225,0.2973706297130926,0.12875221764145428,0.4329688435124755,1,0.5670311564875246,0,1
1540,4,3,0,1.5562956395505734,0.019592994489474436,0.024300944675748126,0.011104226529920345,0.4569462906930589,1,0.5430537093069411,0,1
1541,8,5,0,37.328544939567315,0.10281964804705813,0.9754939523591186,0.7521881765551828,0.7710844077875657,1,0.2289155922124343,0,1
1542,2,2,1,2.159947744825261,0.002495606609067507,0.0036677333084664844,0.0036677333084664827,0.9999999999999996,1,4.440892098500626e-16,0,1
1543,5,4,0,5.5004669350389195,0.19843254179410053,0.4940188855212377,0.46833004064086464,0.9480002776548333,1,0.0519997223451667,0,1
1544,8,4,0,20.056425133288943,43.22690308442718,424.4667248045719,19.741202524065216,0.04650824521793606,1,0.9534917547820639,0,1
1545,8,8,1,70.50795324523877,0.24512985571571141,8.560584604683603,8.56058460468361,1.0000000000000009,1,8.881784197001252e-16,0,1
1546,5,4,0,19.483403032396,67.18602126751853,328.0391103006195,173.7964912427101,0.5298041781769273,1,0.47019582182307273,0,1
1547,3,2,0,20881.098631364788,0.031142462811952563,32.04165091747834,13.812260854634241,0.4310720721041192,1,0.5689279278958808,0,1
1548,2,2,1,267.3230345837452,0.5177834623818525,8.465768074728787,8.465768074728766,0.9999999999999974,1,2.55351295663786e-15,0,1
1549,2,2,1,1.7113584755116094,0.011493281902739147,0.015035385028427753,0.01503538502842775,0.9999999999999998,1,2.220446049250313e-16,0,1
1550,7,7,1,2.231297892243242,0.0018076964009175387,0.003174376507392969,0.0031743765073929753,1.000000000000002,1,1.9984014443252818e-15,0,1
1551,2,2,1,1.489416127889165,187.25021093687258,228.523223612818,228.52322361281873,1.0000000000000033,1,3.3306690738754696e-15,0,1
1552,3,3,1,14.207697571012085,12.535308498536653,73.30258663721534,73.30258663723446,1.0000000000002607,1,2.6068036618198676e-13,0,1
1553,7,6,0,20.94909832718411,0.012685286437618444,0.06128947448430991,0.05155642474001956,0.841195411998809,1,0.15880458800119102,0,1
1554,3,3,1,4.503890020307607,0.04804339195576225,0.09457892409504731,0.09457892409504728,0.9999999999999997,1,3.3306690738754696e-16,0,1
1555,3,2,0,578.5905769151263,0.04855706471796551,1.1865857168789515,0.2986311308509144,0.25167261547391356,1,0.7483273845260865,0,1
1556,3,3,1,1737.3056309716396,3.0049616467788427,925.4477618804075,925.4477618805416,1.000000000000145,1,1.4499512701604544e-13,0,1
1557,6,2,0,1883.9566034934494,0.0363001683877174,8.765870336902795,4.041364607023012,0.46103403902856827,1,0.5389659609714317,0,1
1558,2,2,1,24.94233971765011,176.44570224730694,881.2105330274603,881.2105330274313,0.9999999999999671,1,3.2862601528904634e-14,0,1
1559,6,3,0,47.429827555400735,0.5702296258350634,6.950637641411965,1.7119551690364658,0.24630188730262972,1,0.7536981126973703,0,1
1560,8,4,0,41.8703638867546,0.016791418724090942,0.2744865926694654,0.12123004574576919,0.4416610828484197,1,0.5583389171515802,0,1
1561,3,2,0,34.15465525978578,0.007106602399610961,0.049574240023187575,0.04137043555398185,0.8345147708695378,1,0.16548522913046215,0,1
1562,8,8,1,5721.297737198974,6.940195118928169,9392.355275118516,9392.355275106065,0.9999999999986744,1,1.325606291402437e-12,0,1
1563,6,3,0,1.4206690509095061,0.005792053153829302,0.00676129235853287,0.003118336410861439,0.46120419669858576,1,0.5387958033014142,0,1
1564,5,3,0,4604.832518511447,0.7062229326530086,62.36257817804313,2.281031949654716,0.03657693469860152,1,0.9634230653013984,0,1
1565,4,2,0,354.1687263893854,0.0035792861780627027,0.27330232034795454,0.20332735474771213,0.7439649780098688,1,0.2560350219901312,0,1
1566,3,2,0,106.26352712702626,0.041719263662390774,0.6193693667468411,0.3715967101580019,0.5999597818499911,1,0.4000402181500089,0,1
1567,4,3,0,1.644565957591893,59.67862949253577,74.45682194368925,7.918326287998927,0.10634789507921057,1,0.8936521049207894,0,1
1568,6,6,1,38.62630911151403,1.4742739905839617,23.082253441406873,23.082253441407037,1.000000000000007,1,7.105427357601002e-15,0,1
1569,2,2,1,15.794295468467963,0.040739506561196064,0.16190709986117963,0.16190709986117965,1.0000000000000002,1,2.220446049250313e-16,0,1
1570,4,3,0,38.546427769504966,623.4738025088386,15796.637642881751,391.277953736764,0.02476969862716835,1,0.9752303013728316,0,1
1571,2,2,1,31.46601739898391,10.070065515140374,56.487608079102685,56.48760807910214,0.9999999999999903,1,9.658940314238862e-15,0,1
1572,5,4,0,15.011601748767765,0.0850215517705131,0.6026331621564572,0.5167275700603059,0.8574496103255461,1,0.14255038967445388,0,1
1573,6,3,0,183834.34449847337,0.001175021735982529,15.249496456678157,12.825665545477799,0.8410550198764826,1,0.15894498012351743,0,1
1574,8,5,0,10.327517841105093,61.94722317802275,253.75792434064144,107.06371246921032,0.4219127845855538,1,0.5780872154144462,0,1
1575,3,2,0,231.96665242429523,1.6968153357309714,29.992207675925915,1.1292557208191498,0.037651637152592086,1,0.9623483628474079,0,1
1576,8,3,0,1264.411678109979,0.08128944676236803,15.124162703459683,1.1335711001488005,0.07495099876765368,1,0.9250490012323463,0,1
1577,5,5,1,92.518511952578,10.127196088626546,250.95764292668878,250.9576429267134,1.0000000000000981,1,9.814371537686384e-14,0,1
1578,7,6,0,7.145349406529277,40.578460074052224,196.3090402070316,172.76472012287877,0.8800650237028184,1,0.11993497629718164,0,1
1579,6,3,0,6341.414379614455,104.93626377349865,53011.31502117002,2416.6453032737845,0.04558734870675627,1,0.9544126512932437,0,1
1580,5,5,1,11.645526953083,0.0033238134247159917,0.0074028098136732345,0.007402809813673252,1.0000000000000024,1,2.4424906541753444e-15,0,1
1581,6,4,0,726.5747789779813,2.863060987273287,306.69466006327053,195.27787589142383,0.6367175608833175,1,0.36328243911668245,0,1
1582,3,2,0,259.12947347403656,0.05603543901993909,1.0615874367688536,0.15718786537869592,0.14806869404665107,1,0.8519313059533489,0,1
1583,6,6,1,17.567215960297112,2.8565100206831544,13.160284897102738,13.16028489710278,1.0000000000000033,1,3.3306690738754696e-15,0,1
1584,2,2,1,104.36648490287546,0.006130218259868439,0.0626262584084803,0.06262625840848028,0.9999999999999998,1,2.220446049250313e-16,0,1
1585,6,5,0,51.63222420159821,0.5304416515637125,9.21766498381995,4.431535518006353,0.48076552204762957,1,0.5192344779523704,0,1
1586,3,3,1,3.023662151763808,0.0023161520942272737,0.003874021464969152,0.0038740214649691453,0.9999999999999983,1,1.6653345369377348e-15,0,1
1587,6,6,1,8251.37224029458,0.015721294835819372,5.03691962747268,5.036919627473316,1.0000000000001263,1,1.2634338020234281e-13,0,1
1588,4,4,1,7.27751750322689,0.22389052655421815,0.39028930080090307,0.39028930080090307,1.0,1,0.0,0,1
1589,2,2,1,1.0713743110806082,12.139901404996404,12.56567358636417,12.565673586364163,0.9999999999999994,1,5.551115123125783e-16,0,1
1590,3,2,0,1.1971124658054415,2.9442180043754487,3.128003667639191,0.21084460035740765,0.0674054837399021,1,0.9325945162600979,0,1
1591,8,5,0,10848.361991831027,2.6943794001245234,497.81274993252663,11.058350758777951,0.02221387612164774,1,0.9777861238783523,0,1
1592,6,3,0,733.8964359912782,62.914846115827544,10797.913715686975,126.7149989513104,0.01173513720221913,1,0.9882648627977809,0,1
1593,6,6,1,3.268449220521386,0.014004601323408535,0.0234502612281822,0.02345026122818222,1.0000000000000009,1,8.881784197001252e-16,0,1
1594,2,2,1,11.123783045134841,8.157978013954125,27.208762231687192,27.208762231687196,1.0000000000000002,1,2.220446049250313e-16,0,1
1595,4,4,1,89.7109532622996,669.547905479878,13379.128961558525,13379.128961551245,0.9999999999994559,1,5.441203043687892e-13,0,1
1596,2,2,1,3.153445749125353,2.902596585267067,5.154414759985973,5.1544147599859755,1.0000000000000004,1,4.440892098500626e-16,0,1
1597,8,6,0,86.74091305325327,24.226572400743546,647.3540698147501,434.88379012704837,0.671786600880561,1,0.32821339911943903,0,1
1598,3,2,0,88.56183839510886,0.0037452392870950387,0.017089575045004017,0.005563072054005176,0.32552430586221565,1,0.6744756941377843,0,1
1599,8,6,0,73683.55003233532,0.6973233618679704,8828.158637435248,1125.834830281754,0.12752770725117268,1,0.8724722927488273,0,1
1600,5,5,1,3.1402768184540157,0.032010446796909134,0.0726527918959793,0.07265279189597938,1.000000000000001,1,1.1102230246251565e-15,0,1
1601,5,4,0,24.232566166263016,1.6721872300070186,10.176067898106917,5.597016577842316,0.5500176132751183,1,0.44998238672488167,0,1
1602,2,2,1,15.682230474058809,27.261596338424052,107.95809164618765,107.95809164618778,1.000000000000001,1,1.1102230246251565e-15,0,1
1603,5,3,0,20.2613978165972,14.32107883531709,39.55874783608003,22.636001026095947,0.5722122732471959,1,0.4277877267528041,0,1
1604,5,3,0,3.717723857342679,3.462478055178286,7.415276079351726,2.0401188244744297,0.2751237853645478,1,0.7248762146354522,0,1
1605,4,2,0,148.2204756207384,0.13701302895154316,6.822945594855498,1.9826863116922773,0.29059096018400365,1,0.7094090398159963,0,1
1606,3,3,1,6.768603102464195,0.028333547404553846,0.08305498635054355,0.0830549863505435,0.9999999999999993,1,6.661338147750939e-16,0,1
1607,4,4,1,991.010365341289,2.8031359971289405,955.4394018885001,955.4394018886002,1.0000000000001048,1,1.0480505352461478e-13,0,1
1608,2,2,1,80.06094833656083,0.4632154398016391,4.144702774562378,4.144702774562378,1.0,1,0.0,0,1
1609,7,7,1,400.4281878345034,0.16266989898657994,19.581492607718655,19.581492607719024,1.0000000000000189,1,1.887379141862766e-14,0,1
1610,2,2,1,1.9851348239043973,0.0061183030554303,0.008620371628906937,0.008620371628906935,0.9999999999999998,1,2.220446049250313e-16,0,1
1611,8,5,0,1067.496732167028,2.313955846179261,310.3490611387706,24.746500377263423,0.07973763570110555,1,0.9202623642988944,0,1
1612,5,2,0,359.1390902205839,362.68960399186795,28896.645796540655,3.800876486437452,0.00013153348361602825,1,0.999868466516384,0,1
1613,7,4,0,5177.089851549795,0.05077973305303405,159.69885335315786,33.494765155603204,0.20973704226625173,1,0.7902629577337483,0,1
1614,7,5,0,509.71998135094236,15.894694244941416,1657.0910923702077,286.4695998915142,0.17287498630009807,1,0.827125013699902,0,1
1615,3,2,0,1.3836035972441054,0.001663983045634377,0.0020141417833956132,0.0017779584310412318,0.8827374744412465,1,0.1172625255587535,0,1
1616,4,2,0,6.404479052079765,6.595254130262563,20.69832969059044,1.1735759231211909,0.05669906415949612,1,0.9433009358405039,0,1
1617,3,2,0,2.181919773981925,54.898893142657556,85.18963586396823,1.3348503728536005,0.015669163969489253,1,0.9843308360305107,0,1
1618,8,7,0,182.14599998934034,0.15786342103691908,11.954501903671087,6.878979463492468,0.5754300362259355,1,0.42456996377406453,0,1
1619,7,5,0,79.6314186838245,0.3512515287242239,4.119056422099305,3.224490388774873,0.7828225832195543,1,0.21717741678044566,0,1
1620,5,4,0,31.549247261837362,0.49275483729205316,8.142932511646832,5.282016759916061,0.6486627209990008,1,0.3513372790009992,0,1
1621,5,4,0,23197.63149274607,0.03423310567225924,192.35129303687376,76.4589310071597,0.39749631936450003,1,0.6025036806355,0,1
1622,4,3,0,214.05939609417612,0.0028408022767141684,0.23781732097076533,0.23542066016243635,0.9899222613451961,1,0.01007773865480388,0,1
1623,8,5,0,20276.311362180466,70.64131690581554,223742.25561957931,3486.4724895133086,0.01558253929218104,1,0.984417460707819,0,1
1624,5,3,0,132.50427956356057,1.1909885585886946,76.01834334003873,4.987144240422384,0.06560448467173664,1,0.9343955153282634,0,1
1625,3,3,1,2.702822697564176,735.5601419535127,1241.2078750563035,1241.2078750232956,0.9999999999734067,1,2.6593283131148837e-11,0,1
1626,8,3,0,9624.930792510346,2.3616326749656036,5499.220429796213,3.911072879011275,0.0007112049660384699,1,0.9992887950339615,0,1
1627,2,2,1,1.1946572704303962,0.028246583698894576,0.030873622849771964,0.030873622849771954,0.9999999999999997,1,3.3306690738754696e-16,0,1
1628,6,5,0,2.656249336263053,6.934950066018881,14.040532534744793,10.855222247116131,0.7731346528526413,1,0.22686534714735873,0,1
1629,5,2,0,336.2485198842852,74.67922425468193,2675.2643470376074,0.14471169773677084,5.4092485438687216e-05,1,0.9999459075145614,0,1
1630,5,2,0,2.0737648961002093,1.0429166424452885,1.5899924026238264,0.11455324589632239,0.0720464108553507,1,0.9279535891446493,0,1
1631,7,6,0,33.310133179193976,12.217656852024243,162.65340530011883,97.50422851635419,0.5994601117415582,1,0.4005398882584418,0,1
1632,4,2,0,6.59957003982057,0.08283467301821637,0.1791203712571647,0.06915328073228182,0.38607155761751877,1,0.6139284423824812,0,1
1633,7,4,0,2517.4385446223823,581.0216579386105,93733.89337586949,1330.113695191028,0.014190317368524538,1,0.9858096826314755,0,1
1634,2,2,1,6.751647470334782,45.88552741397698,119.22864460529655,119.22864460529743,1.0000000000000073,1,7.327471962526033e-15,0,1
1635,8,2,0,6.516950616404511,0.43994992962970597,1.3263307198234575,0.32408166228893176,0.2443445344703084,1,0.7556554655296917,0,1
1636,8,6,0,926.8790498591727,6.319065412677613,1691.699383056738,168.83510858947184,0.09980207493154195,1,0.9001979250684581,0,1
1637,4,2,0,1.477249408402643,56.62181536672639,68.24535020382874,8.53062870226853,0.1249994128067342,1,0.8750005871932658,0,1
1638,3,3,1,1947.560061717108,211.41664532150878,6271.591338066668,6271.591307033931,0.999999995051856,1,4.948144005645361e-09,0,1
1639,4,2,0,1.0571576262782512,317.983357427417,324.8146223154698,10.460198144369825,0.03220359376004496,1,0.967796406239955,0,1
1640,5,3,0,105.86407962107882,0.026654812082414343,0.22766650448596296,0.20764417707464397,0.9120541361298342,1,0.08794586387016579,0,1
1641,7,4,0,176.49079918540406,473.5959154788812,4578.433730248986,688.5273750464953,0.150384916679585,1,0.849615083320415,0,1
1642,5,3,0,831.618524896071,6.707975857075341,1049.071983487353,54.840088148929134,0.05227485721868985,1,0.9477251427813101,0,1
1643,5,4,0,381.13595155871354,0.009567351487446484,0.5848114434683054,0.5505165692555084,0.9413573817752156,1,0.05864261822478445,0,1
1644,8,8,1,47.60895811201688,8.945396775253805,128.20228042100783,128.2022804210073,0.9999999999999958,1,4.218847493575595e-15,0,1
1645,4,2,0,15.280148549779284,12.11135717372922,134.45467654099312,5.730933713566773,0.04262353575942374,1,0.9573764642405762,0,1
1646,7,5,0,9974.471089785471,716.7829552454348,365428.6527642484,24561.423916644864,0.06721263844762154,1,0.9327873615523785,0,1
1647,8,4,0,458.7836177241343,0.008732474526576703,1.418039943696351,1.1268175171573371,0.7946303079588186,1,0.20536969204118138,0,1
1648,6,4,0,4.659103346875895,0.00814314634675831,0.02169464384035542,0.01695939671349539,0.7817319721077083,1,0.21826802789229172,0,1
1649,6,3,0,1583.696328933004,2.586715241830603,588.719555483323,4.076687844858793,0.0069246686421210206,1,0.993075331357879,0,1
1650,5,2,0,19.186506610518396,4.475131487663308,17.04954797640442,0.48636451816896703,0.028526534477164273,1,0.9714734655228358,0,1
1651,5,5,1,14.52793562637728,17.741633687184052,138.1130343858352,138.11303438587453,1.0000000000002849,1,2.8488322811881517e-13,0,1
1652,7,6,0,2336.687357080965,0.21404721518217637,32.862086451637516,10.014037251191237,0.3047291980662487,1,0.6952708019337512,0,1
1653,5,5,1,10632.637096155613,0.23319335612951017,111.91625661651514,111.9162566164737,0.9999999999996297,1,3.702593787124897e-13,0,1
1654,8,7,0,40010.72806284278,0.05182751677285756,515.1007602495372,446.9345281976205,0.8676642759779776,1,0.13233572402202243,0,1
1655,5,4,0,2.4558944624205696,0.15778167703897217,0.3182985780913277,0.22467197321333843,0.7058528962352905,1,0.29414710376470954,0,1
1656,6,2,0,14476.374243061166,11.875568723494247,51718.32077900873,58.94217929740308,0.0011396769734512793,1,0.9988603230265487,0,1
1657,2,2,1,116.3869873527672,83.5388849746581,901.2408897159193,901.2408897159098,0.9999999999999896,1,1.0436096431476471e-14,0,1
1658,6,3,0,7.704658321382958,0.022755070187018816,0.10727832126597704,0.06436343384166643,0.5999668253764806,1,0.4000331746235194,0,1
1659,8,5,0,14.397182577278878,0.01260516858328758,0.07656532906112247,0.029523091126111033,0.38559347276549427,1,0.6144065272345057,0,1
1660,5,3,0,7.7135838581789065,51.022752121388336,294.0570493509968,11.396314120122751,0.038755452879892405,1,0.9612445471201077,0,1
1661,8,8,1,4.085956792566891,2.032053740332077,4.534072601874038,4.534072601874047,1.000000000000002,1,1.9984014443252818e-15,0,1
1662,6,4,0,20944.062135494307,12.290864220558285,30812.995494943196,4949.589831709748,0.16063319233347625,1,0.8393668076665237,0,1
1663,6,6,1,110912.76372725263,0.2549308537616731,3230.5145513176126,3230.514551321171,1.0000000000011016,1,1.1015632850330803e-12,0,1
1664,8,5,0,1313.6314071235893,351.3688944387588,174431.10758489402,1622.2834654027017,0.009300425181403789,1,0.9906995748185962,0,1
1665,4,2,0,3.235622251354825,0.010325424699154831,0.01996891929724411,0.0005390435486420434,0.026994127254369556,1,0.9730058727456304,0,1
1666,2,2,1,91.71990857064392,59.19700949370505,566.9327873565667,566.9327873564802,0.9999999999998473,1,1.5265566588595902e-13,0,1
1667,8,6,0,27673.51923273503,953.4019734700921,6690795.838592939,531361.4680455326,0.07941678103232587,1,0.9205832189676741,0,1
1668,4,3,0,6.837604640081802,0.012351780982315175,0.031457806415695254,0.02391402520771599,0.7601936667708832,1,0.23980633322911682,0,1
1669,4,3,0,144.22955095238677,399.0109313457509,14807.759064413432,4614.714376982784,0.3116416438779748,1,0.6883583561220252,0,1
1670,5,4,0,8.317898378225287,0.41034271281665363,1.8376527650624064,1.2496605540212045,0.6800308403088143,1,0.31996915969118567,0,1
1671,6,5,0,64512.44718593695,0.9848573355575044,25035.65135664015,7909.568745775552,0.3159322133505312,1,0.6840677866494689,0,1
1672,3,3,1,2.5209551451528514,172.0641332866706,284.7702536061524,284.77025360451626,0.9999999999942546,1,5.745404152435185e-12,0,1
1673,2,2,1,1.2744143034883622,0.0519657426037946,0.05866410596106077,0.05866410596106075,0.9999999999999998,1,2.220446049250313e-16,0,1
1674,4,2,0,1.6721068650867648,0.0011779803440071476,0.0017137179901082166,0.0012547767354578665,0.7321955786778143,1,0.26780442132218574,0,1
1675,3,2,0,27.205643389837437,19.10736700866558,244.441033168981,2.935001796330626,0.012006993090647233,1,0.9879930069093528,0,1
1676,3,3,1,96.87049148252925,163.6797730227118,3567.48813870125,3567.4881387046125,1.0000000000009426,1,9.42579347906758e-13,0,1
1677,5,5,1,786.5081830260498,1.7353368564906795,62.025939415418655,62.02593941539582,0.9999999999996319,1,3.681499549657019e-13,0,1
1678,3,3,1,11187.063982333613,6.122775955164734,4792.685603593642,4792.6856035871115,0.9999999999986374,1,1.3625767181224546e-12,0,1
1679,4,4,1,3.886482126550473,80.01244886917375,167.91827716034948,167.9182771603499,1.0000000000000024,1,2.4424906541753444e-15,0,1
1680,4,3,0,13.489914542965218,0.743391265625243,2.6653482312094297,1.0781711614262781,0.40451418272540196,1,0.595485817274598,0,1
1681,4,3,0,3.3232852963518056,13.89975685422033,15.933731860036024,2.7945921258699618,0.17538842440791794,1,0.8246115755920821,0,1
1682,6,4,0,274.37287867340143,0.03085463953198889,4.225978954187976,2.682165281631491,0.6346849595579376,1,0.3653150404420624,0,1
1683,5,5,1,473.9089779170901,0.697631460834576,36.72442159668123,36.72442159668276,1.0000000000000415,1,4.1522341120980855e-14,0,1
1684,3,2,0,3.9716520308091194,0.5389845967724552,1.0665453338040518,0.14423186924079992,0.13523276008003102,1,0.864767239919969,0,1
1685,4,3,0,13.346531979029672,19.929543540008606,91.54687193677273,39.56145791875718,0.4321442893874133,1,0.5678557106125868,0,1
1686,5,3,0,37.80499814276704,7.098110989000973,36.863809252864556,5.443822303704211,0.1476738951843722,1,0.8523261048156278,0,1
1687,2,2,1,5.41929473366537,361.68284438204046,841.9751909166434,841.975190916701,1.0000000000000684,1,6.838973831690964e-14,0,1
1688,4,4,1,7.10747464552261,0.004063282788082406,0.008438000911689772,0.008438000911689761,0.9999999999999988,1,1.2212453270876722e-15,0,1
1689,2,2,1,1.7815231386741783,0.5310987414667538,0.7088771964973852,0.7088771964973851,0.9999999999999999,1,1.1102230246251565e-16,0,1
1690,5,4,0,151.9911538431885,0.25121545210627705,4.410661415173391,2.4258077154151727,0.5499872892237887,1,0.4500127107762113,0,1
1691,2,2,1,13.235609471061288,2.614831414673104,9.512959902042814,9.512959902042816,1.0000000000000002,1,2.220446049250313e-16,0,1
1692,3,3,1,14.25149383205521,0.027568029703239964,0.09936353683705039,0.0993635368370504,1.0000000000000002,1,2.220446049250313e-16,0,1
1693,5,5,1,4449.44094248977,0.09474360897925618,138.1089015479387,138.10890154786705,0.9999999999994812,1,5.188072194073357e-13,0,1
1694,8,2,0,22079.50877306386,0.0012258655399176464,4.817966895463171,0.539428075292852,0.11196176457766933,1,0.8880382354223306,0,1
1695,8,4,0,2400.5388600259234,0.018237647788798193,13.19408291180733,2.8870724394245713,0.21881569630284362,1,0.7811843036971564,0,1
1696,2,2,1,22.772194929444662,5.609363594424235,26.76800704338122,26.76800704338122,1.0,1,0.0,0,1
1697,3,2,0,7.695848563345944,0.0831415366396362,0.23143150276730917,0.2015654510403194,0.8709507937775509,1,0.1290492062224491,0,1
1698,8,7,0,1788.0812502711403,0.12330258938289032,74.25490195761952,47.67327186816563,0.6420218815368556,1,0.3579781184631444,0,1
1699,8,4,0,6132.462344226266,1.373109847977724,862.3924631709144,14.740352610944923,0.017092394983075805,1,0.9829076050169242,0,1
1700,6,6,1,5.3509762047555425,7.128803675108956,24.813344599746692,24.8133445997467,1.0000000000000002,1,2.220446049250313e-16,0,1
1701,4,4,1,16.01612558657989,270.2040834125916,1614.1120565696,1614.1120565691192,0.999999999999702,1,2.97983859809392e-13,0,1
1702,7,4,0,1216.093962027312,0.14016549750006194,76.94959635000988,1.7329985437144675,0.022521216821356917,1,0.9774787831786431,0,1
1703,8,4,0,8.248954587675469,674.141261221482,2328.321150682787,433.3381878531037,0.18611615829973713,1,0.8138838417002628,0,1
1704,7,5,0,249.8101673498627,1.4282151222682897,83.96356012753,10.245522836624053,0.12202344470699435,1,0.8779765552930057,0,1
1705,8,6,0,31.202563910285768,50.274898470763674,311.2932635409656,147.69729522505673,0.47446351246087937,1,0.5255364875391206,0,1
1706,3,2,0,134.90277832467387,0.9044836753235121,11.121888016953648,0.9631200791745474,0.08659681501076216,1,0.9134031849892379,0,1
1707,3,3,1,28094.969698600726,0.008284818925956592,4.534280864229659,4.534280864226373,0.9999999999992752,1,7.247535904753022e-13,0,1
1708,4,4,1,518.8802787422362,0.10899494230947543,15.277075754373941,15.277075754374449,1.0000000000000333,1,3.3306690738754696e-14,0,1
1709,7,2,0,5.291834916733577,0.1186892205689535,0.3227733393242807,0.13475247534499143,0.4174832891312924,1,0.5825167108687076,0,1
1710,3,3,1,962.5536452984599,17.01859022724604,860.6905926443418,860.6905926832699,1.000000000045229,1,4.52289317109944e-11,0,1
1711,5,4,0,1.1971968963510917,250.21913495149948,262.80199756607885,53.28377716156286,0.2027525576481404,1,0.7972474423518596,0,1
1712,2,2,1,19.040528009778313,0.013956913848950654,0.060901626507182643,0.06090162650718244,0.9999999999999967,1,3.3306690738754696e-15,0,1
1713,7,7,1,4.050289427449605,14.397705656861117,35.821408199516526,35.821408199512454,0.9999999999998863,1,1.1368683772161603e-13,0,1
1714,5,5,1,2400.520020012755,124.44884791796106,85847.01958076419,85847.01917377142,0.9999999952590927,1,4.740907333378175e-09,0,1
1715,7,6,0,8.527909443593645,0.0016608774913640756,0.0073240711897590545,0.005463320412632496,0.7459403753846127,1,0.25405962461538734,0,1
1716,5,3,0,1.4713767745412574,0.023622186287906355,0.027608139005355727,0.01294811574118846,0.4689963252748272,1,0.5310036747251727,0,1
1717,3,3,1,1.4505566719706504,8.794939966887076,10.587937921456193,10.587937921456179,0.9999999999999987,1,1.3322676295501878e-15,0,1
1718,2,2,1,1.1902248882138386,1.3979828329832822,1.5251633201714296,1.52516332017143,1.0000000000000002,1,2.220446049250313e-16,0,1
1719,3,2,0,1.9388612045598754,118.06064936553119,214.1488871933607,2.379060450979742,0.011109375734610403,1,0.9888906242653897,0,1
1720,3,3,1,6.1458803835584295,0.0037404319184461666,0.008892744443187542,0.008892744443187562,1.0000000000000024,1,2.4424906541753444e-15,0,1
1721,6,2,0,462.695558555345,0.631905425584484,30.27256570067238,0.9398447885931535,0.031046089647177765,1,0.9689539103528222,0,1
1722,3,3,1,26.80383327971676,8.81976496665269,82.17666451222517,82.17666451221989,0.9999999999999357,1,6.428191312579656e-14,0,1
1723,8,2,0,28.551416166397892,25.406509613493373,208.83899999434567,2.453399826312292,0.011747804894577727,1,0.9882521951054223,0,1
1724,2,2,1,1.1555452005557356,124.58981918415026,133.9294312648347,133.9294312648347,1.0,1,0.0,0,1
1725,7,7,1,104.28784566422839,2.4848177036187287,38.725735441808844,38.72573544180954,1.000000000000018,1,1.7985612998927536e-14,0,1
1726,4,3,0,168.1447119787998,5.444519324468532,104.88144225185657,9.67104688261676,0.09220932392780447,1,0.9077906760721955,0,1
1727,2,2,1,27.61153665187047,0.00109362735569381,0.0057466487595538105,0.005746648759553689,0.9999999999999789,1,2.1094237467877974e-14,0,1
1728,5,5,1,358.77054886823345,0.0034505927126590994,0.2999213605192751,0.29992136051927143,0.9999999999999878,1,1.2212453270876722e-14,0,1
1729,3,2,0,2.497782958746625,0.06161534860831496,0.09713016375396781,0.035322927631974435,0.3636658918999452,1,0.6363341081000549,0,1
1730,4,2,0,31.138106539019947,0.03254549432795358,0.13369760532434674,0.0645703628505567,0.48295826012672977,1,0.5170417398732703,0,1
1731,8,6,0,8.441723515063487,84.63154520241662,250.1421084432636,182.37067008075945,0.7290682533049975,1,0.27093174669500253,0,1
1732,5,3,0,9.61481712045401,3.8546046291021643,14.292630135397886,0.9039116545451176,0.0632431991860226,1,0.9367568008139774,0,1
1733,8,3,0,4.97781715056647,1.7102612309593734,3.4522755633342648,0.3919652094167298,0.11353821623618114,1,0.8864617837638189,0,1
1734,8,6,0,47072.9709092685,0.8936641260422681,1870.926167738203,647.291409147589,0.34597378576948945,1,0.6540262142305105,0,1
1735,3,3,1,1506.295997941456,0.00424543978669192,2.868896641336571,2.8688966413366535,1.0000000000000289,1,2.886579864025407e-14,0,1
1736,8,3,0,155701.43164596276,0.004935783791223898,290.44159044398697,2.3277042262503533,0.008014362621730864,1,0.9919856373782692,0,1
1737,2,2,1,15.143800275716048,36.00073814486961,140.0970021253478,140.0970021253469,0.9999999999999936,1,6.439293542825908e-15,0,1
1738,8,8,1,60.45855425405261,1.7992153554691352,64.65787219092411,64.65787219092503,1.0000000000000142,1,1.4210854715202004e-14,0,1
1739,4,3,0,1.8783259182772447,0.24936938575283907,0.27379156982724184,0.09084762873433812,0.3318130970638049,1,0.6681869029361951,0,1
1740,3,3,1,3.86810006645515,40.25000450396064,79.30224913077497,79.3022491307289,0.999999999999419,1,5.809797087863444e-13,0,1
1741,2,2,1,1947.259274914997,0.49621741120386187,21.896963235919763,21.89696323592137,1.0000000000000733,1,7.327471962526033e-14,0,1
1742,2,2,1,8.668067599431287,0.10928746738846662,0.32175959499143486,0.3217595949914346,0.9999999999999991,1,8.881784197001252e-16,0,1
1743,3,3,1,1.033545688478943,0.022031370192913843,0.022415360577780145,0.02241536057778017,1.000000000000001,1,1.1102230246251565e-15,0,1
1744,5,2,0,1.9321243183945165,0.1062770774783724,0.1405319460542702,0.00799927037735255,0.056921366293920216,1,0.9430786337060798,0,1
1745,7,7,1,6.322994466367828,0.7829135394338723,1.6322207555142605,1.6322207555142627,1.0000000000000013,1,1.3322676295501878e-15,0,1
1746,6,4,0,145467.05942607147,0.03901836536493393,85.48218879033236,21.255362427057268,0.2486525289986626,1,0.7513474710013374,0,1
1747,6,5,0,9.419627215782272,5.939788931370882,19.761567023641984,16.2747864349698,0.8235574848643971,1,0.17644251513560294,0,1
1748,6,3,0,140.77959708005892,747.0755895408354,43745.31363327758,491.92219022190164,0.011245140321675293,1,0.9887548596783247,0,1
1749,8,7,0,10370.03819403384,9.04170907675386,11618.089221064616,1122.2668538653886,0.09659650847151528,1,0.9034034915284848,0,1
1750,3,3,1,928.1472669119137,63.11548060462563,642.4995031849625,642.4995031859318,1.0000000000015086,1,1.5085710458606627e-12,0,1
1751,6,3,0,10.373177334775132,0.0036977239693399616,0.016046330444185793,0.011354127448305608,0.7075840478169667,1,0.2924159521830333,0,1
1752,4,3,0,1340.748016817321,319.83063385472184,27007.770417180876,1239.3031299784764,0.04588690998313948,1,0.9541130900168605,0,1
1753,5,3,0,2577.8072934422057,0.10048576875232554,99.14157472361738,3.4231669528652717,0.03452806718481353,1,0.9654719328151865,0,1
1754,3,2,0,3056.4525828349138,20.817434507357323,996.1494364743712,0.4357452980883599,0.0004374296487388222,1,0.9995625703512612,0,1
1755,2,2,1,1.3125471625065874,106.30408020992627,121.78881164148049,121.78881164148062,1.000000000000001,1,1.1102230246251565e-15,0,1
1756,2,2,1,129.84707401693586,0.13345067885980186,1.5206766282901814,1.5206766282901703,0.9999999999999927,1,7.327471962526033e-15,0,1
1757,5,4,0,217.7622139747392,307.536204064422,6604.448981057562,954.5608984223289,0.14453301118081713,1,0.8554669888191828,0,1
1758,4,4,1,14.722501672092031,0.01430884876007698,0.03455856668198395,0.03455856668198391,0.999999999999999,1,9.992007221626409e-16,0,1
1759,4,2,0,298.2833191499214,0.0018967952770412417,0.0383698436982808,0.010955614299353331,0.2855266856310965,1,0.7144733143689035,0,1
1760,6,4,0,159.85398551366296,0.508636870836216,28.842935321624342,5.140006608477546,0.1782067792740894,1,0.8217932207259107,0,1
1761,8,6,0,7206.734872810469,803.908490495758,428821.38918874745,43402.755969293146,0.10121406502460924,1,0.8987859349753907,0,1
1762,6,5,0,31.368706579907805,4.927477496647066,40.60634465608385,23.863251549361667,0.5876729794684032,1,0.41232702053159676,0,1
1763,3,3,1,58.619566965975906,0.5433355424641749,3.37489754914319,3.374897549143197,1.000000000000002,1,1.9984014443252818e-15,0,1
1764,6,5,0,23.734022319543467,0.7696974009176605,5.4415041317138835,4.668451545750828,0.8579340257305711,1,0.1420659742694289,0,1
1765,6,6,1,586.8097636540441,47.563336310068436,3590.529060299358,3590.529060299608,1.0000000000000695,1,6.94999613415348e-14,0,1
1766,3,2,0,18.960137444277557,0.06497078760264363,0.6928746337617215,0.32447750385668545,0.46830622459801685,1,0.5316937754019831,0,1
1767,7,5,0,1.879480418643145,1.607423582231465,2.2997867655864193,1.0759305810829098,0.46783927848569906,1,0.5321607215143009,0,1
1768,3,2,0,9.496065656932936,484.74610909508317,1438.8830856349086,0.38087863842002506,0.0002647043684247369,1,0.9997352956315753,0,1
1769,6,3,0,377.8692088733508,77.8281931653307,13950.599560089757,41.638554906893155,0.0029847143649663513,1,0.9970152856350336,0,1
1770,4,4,1,8.91158173888284,5.527380369801156,18.599776631790395,18.59977663179048,1.0000000000000047,1,4.6629367034256575e-15,0,1
1771,5,2,0,111.96850239509747,0.0034723555287452103,0.07074561402197621,0.03138482427404387,0.4436292582646124,1,0.5563707417353876,0,1
1772,5,2,0,649.3365938515082,1.5346451326062676,365.43246510618354,0.5882463182658947,0.0016097264869309525,1,0.9983902735130691,0,1
1773,6,3,0,53.76631707899418,0.0014006986334069425,0.02524958082809511,0.018669053726692128,0.7393807387851423,1,0.2606192612148577,0,1
1774,3,2,0,1.7113401333481988,0.1146640534232172,0.1701945821709717,0.11666436282023092,0.6854763608340592,1,0.31452363916594084,0,1
1775,7,3,0,50290.767852921264,22.27737311436504,41973.25632997003,18.63699511950629,0.00044402071102115037,1,0.9995559792889789,0,1
1776,5,5,1,890.3964154785016,0.029373600203365702,3.6760068373386585,3.676006837338719,1.0000000000000164,1,1.6431300764452317e-14,0,1
1777,6,4,0,1519.578905706728,0.008251609321630892,3.390351640997295,3.3536954149000597,0.9891880754627409,1,0.010811924537259099,0,1
1778,2,2,1,1.0101261637309285,0.8159811731088484,0.8201021464534749,0.8201021464534756,1.0000000000000009,1,8.881784197001252e-16,0,1
1779,6,3,0,617.3261171610111,148.47102145274866,30939.40434827524,59.068280785283406,0.0019091602449863019,1,0.9980908397550137,0,1
1780,4,4,1,6.8701067171600245,20.87099774988329,127.13146621811704,127.13146621811654,0.9999999999999961,1,3.885780586188048e-15,0,1
1781,6,5,0,1.4525281252898978,0.12304163403123965,0.1407346698915505,0.11009205364557166,0.7822667558065691,1,0.21773324419343087,0,1
1782,2,2,1,1.0355119470647245,0.8138030601905384,0.8281268685777153,0.8281268685777148,0.9999999999999993,1,6.661338147750939e-16,0,1
1783,4,3,0,2.970359245449122,11.007407273774055,18.429676627890228,14.406051182917697,0.7816768288335864,1,0.21832317116641364,0,1
1784,3,3,1,8236.573894468693,0.00714726289445038,3.011285706734349,3.0112857067332093,0.9999999999996215,1,3.7847502909471586e-13,0,1
1785,5,3,0,385.3612096936647,0.002004725921090874,0.12405259668787325,0.11216867947802815,0.9042025920687011,1,0.09579740793129887,0,1
1786,6,5,0,42.85728299606858,0.4325848517102317,10.674619220281114,5.3280382927918755,0.49913146153906207,1,0.5008685384609379,0,1
1787,8,8,1,59638.88866455734,34.81240874702092,612491.0696682864,612491.0696733411,1.0000000000082527,1,8.252731831248639e-12,0,1
1788,3,2,0,1.0106899533194216,84.4276797909434,84.69951433103145,1.0793820824287463,0.012743663183358915,1,0.987256336816641,0,1
1789,4,2,0,1.1598846922286288,0.12016274739462927,0.13457500630985147,0.05870095520216796,0.43619507672184143,1,0.5638049232781586,0,1
1790,8,7,0,25.217050290048032,0.002138670832650098,0.0252072448515487,0.024446879840853954,0.9698354574181862,1,0.03016454258181378,0,1
1791,3,3,1,71.94555542262437,0.1909689304586054,1.826788083433931,1.826788083433926,0.9999999999999973,1,2.6645352591003757e-15,0,1
1792,8,5,0,962.4347737434159,160.42989938035856,61605.89937017381,5398.516428514386,0.08762986148576626,1,0.9123701385142338,0,1
1793,7,7,1,3143.697491594932,0.03225836116882125,17.46494020993551,17.46494020993508,0.9999999999999754,1,2.4646951146678475e-14,0,1
1794,6,2,0,1.4755531080551592,0.006195380375980102,0.007617595333343795,0.0007091728119950906,0.09309667696456572,1,0.9069033230354343,0,1
1795,8,8,1,133.1800684726664,0.16118550849974395,4.5994886081414545,4.599488608141484,1.0000000000000064,1,6.439293542825908e-15,0,1
1796,6,6,1,317.7217198202192,0.3922617576519909,14.737372296716204,14.737372296716035,0.9999999999999886,1,1.1435297153639112e-14,0,1
1797,5,4,0,6114.887710909577,34.735067576000915,22120.631729014312,222.61847324919933,0.010063838862124537,1,0.9899361611378754,0,1
1798,4,4,1,2491.234939315872,0.002503729729295274,0.7029052977847193,0.7029052977847267,1.0000000000000104,1,1.0436096431476471e-14,0,1
1799,5,2,0,129.56155699813263,2.5794863144975126,56.25431157593974,1.26428370146377,0.022474432022104963,1,0.977525567977895,0,1
1800,2,2,1,1310.4762405895085,112.08768103557745,4057.6301597715483,4057.6301597683214,0.9999999999992047,1,7.952527525389996e-13,0,1
1801,6,2,0,788.2109248906613,0.47592830167586214,142.64473751262216,0.42915124645690794,0.003008531923015623,1,0.9969914680769844,0,1
1802,3,2,0,8.564056733822694,578.4649972180122,1815.672434228256,1.0358522498332037,0.0005705061278156642,1,0.9994294938721844,0,1
1803,5,2,0,270413.1946548269,41.10754992453668,517188.00931362336,8.210867800536112,1.5875982529898587e-05,1,0.99998412401747,0,1
1804,7,3,0,25.614140405508877,0.03222307385313478,0.2079549068985596,0.08969007217089704,0.43129577228320876,1,0.5687042277167913,0,1
1805,5,5,1,12133.016133897898,2.17755853281603,2714.712404215467,2714.712404219255,1.0000000000013953,1,1.3953282973488967e-12,0,1
1806,4,3,0,1.3967721202979477,13.531275947765693,16.33744923071326,1.3254278512484512,0.08112820015726442,1,0.9188717998427356,0,1
1807,4,3,0,1.8293018297737573,230.96565990547762,291.4833412446997,54.374141782611126,0.18654287943325082,1,0.8134571205667491,0,1
1808,5,4,0,49.65109667771404,37.70010698479899,239.39962527668112,176.59410960933627,0.7376540769654143,1,0.2623459230345857,0,1
1809,4,4,1,8122.417290611471,0.027343034726113553,16.076544072316718,16.07654407232466,1.0000000000004938,1,4.938272013532696e-13,0,1
1810,3,3,1,1358.4099249158405,0.15293714060842578,33.03544357891502,33.03544357891538,1.0000000000000107,1,1.0658141036401503e-14,0,1
1811,5,4,0,2.950309023309457,0.49010828793090494,0.5847194010398533,0.44474208131732146,0.7606077043559715,1,0.23939229564402853,0,1
1812,3,2,0,367.91995479446064,201.61763103640638,9194.537005403476,0.02436193054490491,2.6496092767463777e-06,1,0.9999973503907232,0,1
1813,2,2,1,11.097310851774749,2.5642081442749,8.542050821116227,8.542050821116229,1.0000000000000002,1,2.220446049250313e-16,0,1
1814,6,5,0,619.1835513985134,38.84518474138585,11871.127629584013,2264.401067202063,0.19074860770251967,1,0.8092513922974803,0,1
1815,8,4,0,268.9852462500786,0.008219454101474734,0.3114744685768844,0.21828997016769752,0.7008278115540466,1,0.2991721884459534,0,1
1816,6,5,0,1.0270233029537283,198.84129650648538,201.23176046242332,122.30400740444412,0.6077768594947136,1,0.3922231405052864,0,1
1817,7,4,0,28.516479830845018,0.05110434915385071,0.6008092183733765,0.40710359579354505,0.6775921263254454,1,0.3224078736745546,0,1
1818,2,2,1,5.892799164152781,44.866824661428694,108.91461345022435,108.91461345022428,0.9999999999999993,1,6.661338147750939e-16,0,1
1819,7,3,0,2.640096397635293,0.002726217726782558,0.004718880521384367,0.0013563284181716511,0.28742588671724795,1,0.7125741132827521,0,1
1820,5,4,0,81.9327125596833,274.95957054397593,5819.238717937025,1854.056666559275,0.3186081129210928,1,0.6813918870789072,0,1
1821,8,4,0,282.49272632759397,789.9772623164697,32033.90557805027,3283.4971470518585,0.10250068131878745,1,0.8974993186812126,0,1
1822,7,3,0,19.444902062519116,5.058021556458138,24.03117241791607,0.9295209977257691,0.03867980228183869,1,0.9613201977181614,0,1
1823,5,5,1,47.65454022844711,0.005057594702404483,0.039948811109952104,0.03994881110995191,0.9999999999999951,1,4.884981308350689e-15,0,1
1824,3,3,1,2.414208261379232,2.0489568201696464,2.968596749656545,2.9685967496565455,1.0000000000000002,1,2.220446049250313e-16,0,1
1825,2,2,1,1.0685249372061179,0.0021883426447179117,0.002262078409985279,0.0022620784099852795,1.0000000000000002,1,2.220446049250313e-16,0,1
1826,7,7,1,1.8970668306258587,3.1976621906024643,5.041595138286019,5.041595138286019,1.0,1,0.0,0,1
1827,4,3,0,31.705734345995946,0.2444248589836856,2.502214730629524,2.289104557609367,0.9148313810115964,1,0.08516861898840355,0,1
1828,2,2,1,1.7239165054807282,0.05547303717117577,0.07283498887483723,0.07283498887483722,0.9999999999999998,1,2.220446049250313e-16,0,1
1829,5,2,0,6032.840660998511,0.005487603641528972,2.9357188651182216,1.2417533836445422,0.4229810280537666,1,0.5770189719462334,0,1
1830,7,4,0,6.3402269865050656,6.492402680996342,16.55586848315591,2.074396693363092,0.12529676081164828,1,0.8747032391883517,0,1
1831,5,2,0,1.8931768244222589,0.02946749324872232,0.044869643209053664,0.008844921515852103,0.19712484618258344,1,0.8028751538174166,0,1
1832,2,2,1,4.088910810842916,1.2376061839203663,2.502570319602487,2.5025703196024867,0.9999999999999998,1,2.220446049250313e-16,0,1
1833,2,2,1,13.320783764162682,0.2615488095841761,0.9545916626675057,0.9545916626675065,1.0000000000000009,1,8.881784197001252e-16,0,1
1834,7,7,1,6101.619915629808,0.009052889188454108,2.4730373813924538,2.473037381392422,0.9999999999999871,1,1.2878587085651816e-14,0,1
1835,6,5,0,5.123239540260341,0.0010400681171300523,0.0025813314828625773,0.002550356140119619,0.9880002460169867,1,0.01199975398301334,0,1
1836,6,4,0,939.0693541413497,0.688508943979235,186.3807799462119,29.806582444082146,0.15992304814200317,1,0.8400769518579968,0,1
1837,7,6,0,8.161116880894413,187.8455105763764,792.8200269257438,486.08634441607944,0.6131105773159369,1,0.3868894226840631,0,1
1838,8,6,0,104.98272384730532,354.32191863904234,12410.833760881596,5801.134988489992,0.4674250820097933,1,0.5325749179902066,0,1
1839,4,3,0,221.25593163553063,8.668578855511187,190.19232328197992,12.283918877895088,0.06458682803765375,1,0.9354131719623462,0,1
1840,3,3,1,194.247913082131,0.008856121941243751,0.25761984093910895,0.25761984093910734,0.9999999999999938,1,6.217248937900877e-15,0,1
1841,5,3,0,829.1513079883563,2.0963255698933208,817.0432938542424,8.371274597416855,0.010245815197781014,1,0.989754184802219,0,1
1842,8,5,0,5731.715866786362,0.0772654373838974,15.43427534856383,2.5042339059594916,0.16225147273872578,1,0.8377485272612742,0,1
1843,4,4,1,4846.426307544662,10.506620178658661,11452.628029971764,11452.62802998402,1.0000000000010703,1,1.070254995738651e-12,0,1
1844,4,4,1,140.75273886243383,0.011461723711108254,0.2799408352045219,0.27994083520451923,0.9999999999999905,1,9.547918011776346e-15,0,1
1845,6,5,0,2827.6610938535073,0.840969331651811,445.1502735616087,143.5874704167,0.3225595466175256,1,0.6774404533824744,0,1
1846,7,7,1,2954.4834430087362,0.026506663415706188,13.715871382178005,13.71587138217818,1.0000000000000129,1,1.2878587085651816e-14,0,1
1847,2,2,1,1732.123362911336,555.6298926813398,23124.641697703697,23124.64169868776,1.0000000000425546,1,4.2554626489277325e-11,0,1
1848,5,2,0,3.7164046800915638,0.47968990148704715,1.062698566481528,0.4328935391166287,0.4073530846568177,1,0.5926469153431824,0,1
1849,6,4,0,72.61771137179771,233.893097426747,7059.263579342661,827.6924193389947,0.11724911671538225,1,0.8827508832846177,0,1
1850,3,2,0,565.1754533588733,109.46471158099858,14686.809257090563,9.401033537712388,0.0006401004720050896,1,0.9993598995279949,0,1
1851,4,4,1,864.8403016832855,0.001388516474619638,0.027284745511431004,0.02728474551143227,1.0000000000000464,1,4.6407322429331543e-14,0,1
1852,2,2,1,3.4816426781236434,39.33197282716335,73.39015908627665,73.39015908627688,1.000000000000003,1,3.1086244689504383e-15,0,1
1853,7,2,0,12.980719005433635,5.283531027105115,45.08269625822117,0.48228626010360637,0.010697813133030122,1,0.9893021868669699,0,1
1854,4,3,0,4.7572471202308435,0.6554096923319713,0.8963147162446905,0.19871297437238863,0.2217000019869592,1,0.7782999980130408,0,1
1855,5,2,0,32.36383980839526,1.6187289203577848,14.83079645478889,1.1180501504765965,0.07538706055908252,1,0.9246129394409175,0,1
1856,7,6,0,290.58415254103693,117.65986865975809,11428.785147981545,3387.1825669033506,0.29637293229732,1,0.70362706770268,0,1
1857,2,2,1,1.0015861871223433,662.0521925122817,662.57705379374,662.5770537937399,0.9999999999999998,1,2.220446049250313e-16,0,1
1858,7,3,0,2.744486283133931,0.1960977648333963,0.3622379461214067,0.18355797572512375,0.5067331506556272,1,0.4932668493443728,0,1
1859,5,5,1,1918.6133939923473,0.037450450389892954,4.175351711903099,4.175351711902871,0.9999999999999454,1,5.46229728115577e-14,0,1
1860,2,2,1,270.3336059320447,1.6021016063269302,26.34147407786654,26.341474077866557,1.0000000000000007,1,6.661338147750939e-16,0,1
1861,5,2,0,13.718602904546696,299.2459509838587,2215.6200096748967,7.834389988304828,0.003535980878532681,1,0.9964640191214673,0,1
1862,3,2,0,495.6205836481686,0.01348523194899079,0.8591376476944801,0.45965004092235917,0.5350132684277576,1,0.46498673157224235,0,1
1863,7,3,0,4.41461494967928,2.344035530214118,6.038670924865883,0.7755201626108214,0.12842563740597362,1,0.8715743625940264,0,1
1864,6,4,0,5.722640807159659,0.005794053475271518,0.011062980991535389,0.008849061367562396,0.7998803735026818,1,0.20011962649731818,0,1
1865,6,6,1,43.29437080124878,156.2427666522998,1244.6142298502607,1244.6142298501532,0.9999999999999136,1,8.637535131583718e-14,0,1
1866,7,3,0,1968.4328188630182,4.922172631706635,987.2402215756784,17.798997133442676,0.0180290437367257,1,0.9819709562632744,0,1
1867,8,4,0,3.903768982041738,0.03503733107823003,0.08567023401081038,0.03307320940879925,0.3860525162640022,1,0.6139474837359977,0,1
1868,4,2,0,14.85549166577491,0.003734013208092226,0.018608377383188972,0.006789927012809925,0.3648854960854365,1,0.6351145039145635,0,1
1869,6,6,1,245.76203007653604,180.38415864577874,11187.317745468123,11187.31774546417,0.9999999999996467,1,3.532729664357248e-13,0,1
1870,3,2,0,2.3773468880109494,370.0529826847502,629.5931840814815,0.7659868887631024,0.0012166378355582214,1,0.9987833621644417,0,1
1871,8,2,0,7883.346155682748,24.831049111181024,32338.68252464479,0.02513612943682224,7.772774731211267e-07,1,0.9999992227225268,0,1
1872,4,2,0,51.380708544103264,0.00850506388795591,0.19115491946635696,0.15624823446700686,0.8173906007922875,1,0.18260939920771246,0,1
1873,4,4,1,560.9383993861893,273.27384885615453,82960.86715047882,82960.86715029314,0.9999999999977618,1,2.2382096176443156e-12,0,1
1874,2,2,1,2.375041913449174,0.009022264037731303,0.013904365382052405,0.013904365382052421,1.000000000000001,1,1.1102230246251565e-15,0,1
1875,5,5,1,6.054959770063828,3.0183531697059447,6.866234988278654,6.866234988278654,1.0,1,0.0,0,1
1876,2,2,1,370.6595402722041,27.72235842561594,533.7252700595353,533.7252700596239,1.0000000000001659,1,1.6586731987899839e-13,0,1
1877,8,5,0,5.949388622136921,0.0010843513087225808,0.0021348127935002393,0.002020510249694859,0.9464578139341343,1,0.05354218606586569,0,1
1878,8,2,0,63.32785802998188,0.394217700744207,5.454907919235463,0.31355307785344566,0.05748091122634237,1,0.9425190887736576,0,1
1879,3,3,1,977.5261789631511,9.180348181498255,349.70893091645644,349.7089309178948,1.000000000004113,1,4.112932217026355e-12,0,1
1880,6,2,0,20.940374351984815,4.984804996770996,65.44822062989601,4.659859866658471,0.07119918344319202,1,0.928800816556808,0,1
1881,2,2,1,15.426373151172147,1.089487213800576,4.279115943407333,4.279115943407332,0.9999999999999998,1,2.220446049250313e-16,0,1
1882,4,4,1,8.379514361394412,0.002303220874690996,0.004932529199526375,0.004932529199526464,1.000000000000018,1,1.7985612998927536e-14,0,1
1883,6,2,0,409.91453036381256,34.25830045337323,2777.630469703948,22.133345438482632,0.007968426930757892,1,0.9920315730692421,0,1
1884,3,3,1,92.57919836665319,0.0030069821138622986,0.035429080817782406,0.03542908081778206,0.9999999999999902,1,9.769962616701378e-15,0,1
1885,8,4,0,142703.44338076556,0.37962208807497994,8553.538022369587,39.72999633104416,0.00464486113549043,1,0.9953551388645095,0,1
1886,3,2,0,685.1453301788265,0.0015922979213355284,0.08232406917136272,0.07357075720292387,0.8936725060295759,1,0.10632749397042407,0,1
1887,3,3,1,2.691050538346669,26.23780360321833,32.48705801773204,32.48705801773738,1.0000000000001645,1,1.645350522494482e-13,0,1
1888,2,2,1,2.3486793218375057,0.0054848400231472735,0.008405737570545592,0.008405737570545595,1.0000000000000004,1,4.440892098500626e-16,0,1
1889,5,3,0,5.4802368693168395,0.0818855910636223,0.17554681067863875,0.16189964744393198,0.9222591217581864,1,0.07774087824181364,0,1
1890,7,4,0,2.9277416758914043,38.66251917260381,90.25959832349155,25.712660096085425,0.2848745238587361,1,0.715125476141264,0,1
1891,6,2,0,5338.603592061069,349.62721980129777,31057.422297862046,21.692469907025373,0.0006984633077072419,1,0.9993015366922927,0,1
1892,5,5,1,60800.590612206994,0.3641273187337785,1747.9133006175407,1747.9133006201264,1.0000000000014793,1,1.4792611580105586e-12,0,1
1893,2,2,1,80.00793659791854,176.42333180572962,1578.0565226152162,1578.0565226152555,1.0000000000000249,1,2.4868995751603507e-14,0,1
1894,5,2,0,23.880061510250297,0.005165120317576648,0.06986346557930481,0.006697999275579059,0.09587270285033159,1,0.9041272971496684,0,1
1895,6,5,0,21.312156513928258,0.5391206731920469,3.5282229841444392,2.68553881506022,0.7611590387367304,1,0.2388409612632696,0,1
1896,5,5,1,1.0225409963974836,5.413407984484038,5.496394972598042,5.496394972598037,0.9999999999999992,1,7.771561172376096e-16,0,1
1897,4,4,1,100.85308985287789,3.948591570240556,39.25591172334152,39.25591172334097,0.999999999999986,1,1.3988810110276972e-14,0,1
1898,7,2,0,4.362792826087956,0.46622296117406076,0.7186481910565514,0.09130353374193861,0.12704899960536298,1,0.872951000394637,0,1
1899,8,2,0,329.1017045589325,576.0741335175267,70361.91324385528,157.0306066118599,0.002231755780540453,1,0.9977682442194595,0,1
1900,3,2,0,3699.8715317110577,9.452982081682132,4484.082342483246,75.04509706834611,0.01673588737596348,1,0.9832641126240366,0,1
1901,4,4,1,8.283304540409025,107.24892810396905,472.88823364253074,472.8882336425925,1.0000000000001306,1,1.305622276959184e-13,0,1
1902,8,7,0,9771.006864181056,73.1982831392821,277399.71722134267,67243.95596347694,0.2424081633429412,1,0.7575918366570588,0,1
1903,7,2,0,33.09669356295473,0.040464752955869245,0.5744150241641583,0.07096428583688033,0.12354183447785291,1,0.8764581655221471,0,1
1904,5,2,0,1989.238641456069,0.02918650575994446,7.461489870575347,1.3268694406963468,0.17782902124264807,1,0.8221709787573519,0,1
1905,2,2,1,25.893675181597082,1.0363604425370934,5.273605949901816,5.273605949901807,0.9999999999999983,1,1.6653345369377348e-15,0,1
1906,5,5,1,14.723024170180626,3.2691394738672326,19.01754469106485,19.017544691064813,0.9999999999999981,1,1.887379141862766e-15,0,1
1907,8,5,0,3.52196364851218,0.250816347681648,0.4642765655506309,0.2467383951512835,0.5314470155491315,1,0.46855298445086846,0,1
1908,7,4,0,18.89745462116653,0.007174859158874661,0.07477162300502815,0.06440980600548092,0.8614204616255229,1,0.13857953837447712,0,1
1909,2,2,1,1.8801271985244568,0.27904779523616413,0.3826240035101996,0.38262400351019965,1.0000000000000002,1,2.220446049250313e-16,0,1
1910,4,3,0,5.217116498439629,0.04574757317895109,0.10192319157470403,0.03021843985241933,0.29648247259085186,1,0.7035175274091481,0,1
1911,5,2,0,4.355902439630472,0.09849404354677306,0.2983096145900842,0.014734749031947223,0.049394147259365626,1,0.9506058527406344,0,1
1912,3,3,1,62.01782107726733,0.49891184270649647,6.505313747549803,6.505313747549797,0.9999999999999992,1,7.771561172376096e-16,0,1
1913,6,6,1,425.3511292471742,96.67548186456246,4657.754359802451,4657.7543597990625,0.9999999999992725,1,7.275291480368651e-13,0,1
1914,8,5,0,2562.938524675906,58.44227077175258,22956.871619652335,1767.5558658487319,0.07699463128659079,1,0.9230053687134092,0,1
1915,4,4,1,46.84455770972408,0.00712442043312726,0.07397969513288784,0.07397969513288805,1.0000000000000029,1,2.886579864025407e-15,0,1
1916,3,2,0,4.422243032707774,963.6404603822157,1811.0061932223189,0.11554773744557935,6.38030603528669e-05,1,0.9999361969396471,0,1
1917,6,6,1,2.0711378975601313,0.13005413350760445,0.2123620083370613,0.21236200833706112,0.9999999999999992,1,7.771561172376096e-16,0,1
1918,3,3,1,1.7210844136980745,505.8469171553363,613.1731515114252,613.1731515093928,0.9999999999966854,1,3.314570840018405e-12,0,1
1919,3,3,1,25.215324708306134,0.00853663607625953,0.10856744757895678,0.10856744757895681,1.0000000000000002,1,2.220446049250313e-16,0,1
1920,5,3,0,4367.085454833419,0.6808353821898487,1106.4575227523364,6.771479974401883,0.006119963789985976,1,0.993880036210014,0,1
1921,2,2,1,1.6979767117795905,10.312539300047371,13.437902365524582,13.437902365524579,0.9999999999999998,1,2.220446049250313e-16,0,1
1922,2,2,1,1.3943167206630112,0.009705874193653343,0.01146081165522112,0.011460811655221117,0.9999999999999997,1,3.3306690738754696e-16,0,1
1923,5,5,1,62.218589240494246,0.6956018783009749,7.531123000559748,7.531123000559738,0.9999999999999987,1,1.3322676295501878e-15,0,1
1924,2,2,1,1.0416699553769406,0.19015305529274995,0.1940744557358737,0.19407445573587376,1.0000000000000002,1,2.220446049250313e-16,0,1
1925,3,2,0,4.822794549464122,58.13589483475689,167.93724099755866,1.3535055501911655,0.008059591441131522,1,0.9919404085588684,0,1
1926,8,3,0,4.134485635867943,48.02706382501429,110.24026435965686,16.696928601638746,0.15145943905908388,1,0.8485405609409161,0,1
1927,4,2,0,5.644545389729053,0.022789193267566763,0.07915564690415922,0.04180124985525451,0.5280892960911179,1,0.4719107039088821,0,1
1928,4,3,0,315.2438835279169,0.10785519180739124,9.430503238256408,7.020797420898715,0.7444774943099197,1,0.2555225056900803,0,1
1929,8,5,0,372.5079011441794,0.5182885083574581,24.795244618026643,7.512911284545224,0.3029980708108516,1,0.6970019291891484,0,1
1930,8,5,0,95.02358187004681,41.45965388690173,1339.221858100743,81.87358003546376,0.06113518797518373,1,0.9388648120248163,0,1
1931,3,2,0,1.2061707656992957,18.356455554118845,21.135884785488482,0.15453567938367732,0.007311531121222743,1,0.9926884688787773,0,1
1932,8,7,0,6203.411537880083,0.025988753295267394,9.221101839637335,7.253284096635372,0.7865962466065383,1,0.21340375339346174,0,1
1933,3,2,0,1.3198228465542805,135.69034693149624,172.21588867752425,0.23047440313966955,0.0013382876859360804,1,0.9986617123140639,0,1
1934,4,4,1,19464.918406790763,0.0011606812262266327,0.15697930321666873,0.15697930321671263,1.0000000000002798,1,2.7977620220553945e-13,0,1
1935,4,3,0,20.9309747074501,0.576383599987421,5.225468710937384,1.2010437629700046,0.22984421674099975,1,0.7701557832590002,0,1
1936,7,7,1,188.69888784897765,3.003001223121571,300.11087266463943,300.11087266473737,1.0000000000003264,1,3.26405569239796e-13,0,1
1937,2,2,1,38.78284000614244,0.01904902032825521,0.11862943160914825,0.11862943160914835,1.0000000000000009,1,8.881784197001252e-16,0,1
1938,8,5,0,270.41752240671315,34.00224499328913,2368.1115144103287,72.48433434110721,0.03060849706613422,1,0.9693915029338658,0,1
1939,8,4,0,44082.61308150253,216.10286203566923,1404376.525680012,373.6002784998704,0.00026602572149870543,1,0.9997339742785013,0,1
1940,2,2,1,2.2356760074612336,19.8011794931375,29.607074304461744,29.60707430446178,1.000000000000001,1,1.1102230246251565e-15,0,1
1941,4,3,0,1.052181715142534,161.10399009000352,163.5244878980442,0.32240119972263953,0.001971577491951256,1,0.9980284225080488,0,1
1942,3,3,1,1488.5410781765934,76.5342536044006,2913.4432673443944,2913.443265690173,0.999999999432211,1,5.677890380084705e-10,0,1
1943,2,2,1,125.84599053951614,0.20748998844847133,2.3276455010651538,2.327645501065153,0.9999999999999997,1,3.3306690738754696e-16,0,1
1944,6,4,0,47.237373765834825,0.01789129745459995,0.2308462258022904,0.18116287511600643,0.7847772883718898,1,0.21522271162811024,0,1
1945,3,2,0,7.413565074046287,20.612726483132125,46.28318249273822,0.32869992304319706,0.007101930017339877,1,0.9928980699826602,0,1
1946,5,4,0,59.886053375769905,13.342598080102208,379.92350541257474,187.49433754164363,0.49350549484437856,1,0.5064945051556214,0,1
1947,2,2,1,7.334650225894008,3.223060188054559,8.728871892938303,8.728871892938306,1.0000000000000004,1,4.440892098500626e-16,0,1
1948,2,2,1,1.2782184185804049,9.527470072083938,10.7715977977533,10.771597797753303,1.0000000000000002,1,2.220446049250313e-16,0,1
1949,8,2,0,14.16406290910547,6.630253694811672,22.713099453430456,0.7048177677926784,0.031031333668828133,1,0.9689686663311718,0,1
1950,8,2,0,59254.24621045462,0.16706254607512608,740.1665572908697,0.4948045848207727,0.0006685043791114235,1,0.9993314956208885,0,1
1951,2,2,1,81.20214803739005,0.021486074725253476,0.19361582037875094,0.1936158203787509,0.9999999999999999,1,1.1102230246251565e-16,0,1
1952,6,4,0,10.467143828184682,0.001054726736493904,0.0033938440394046115,0.0032745809004436997,0.9648589806790785,1,0.03514101932092151,0,1
1953,4,2,0,1.703834838415231,0.19751183421776936,0.27147341126053737,0.07210410547958784,0.2656028269758926,1,0.7343971730241075,0,1
1954,5,5,1,13.788631706141437,0.5096723339278209,1.7682588878030214,1.7682588878030225,1.0000000000000007,1,6.661338147750939e-16,0,1
1955,2,2,1,1.461881315974519,114.65432892763314,138.62658173256762,138.62658173256753,0.9999999999999993,1,6.661338147750939e-16,0,1
1956,7,5,0,3627.7313375633325,0.0026204062647484402,3.51207235823228,3.2139162528892253,0.9151053637479369,1,0.08489463625206306,0,1
1957,2,2,1,7.823368371471227,10.481719947047278,29.31766931159472,29.31766931159471,0.9999999999999997,1,3.3306690738754696e-16,0,1
1958,7,6,0,184408.3108777475,0.026549659808611955,1572.6409410579965,606.9378841856314,0.38593544676339986,1,0.6140645532366001,0,1
1959,4,4,1,4.887192879332805,180.99411322239595,498.04678748867525,498.04678748867207,0.9999999999999936,1,6.439293542825908e-15,0,1
1960,7,5,0,36898.07569691473,21.09377765352172,23232.521924698154,1043.1408788443377,0.04490002773807306,1,0.9550999722619269,0,1
1961,5,4,0,1.1869688915849035,20.92059445228857,22.746765071734767,5.298022538016594,0.23291323057624316,1,0.7670867694237569,0,1
1962,2,2,1,1.0044393211335576,7.066915235882763,7.08258401852802,7.082584018528021,1.0000000000000002,1,2.220446049250313e-16,0,1
1963,6,4,0,469.2277271325246,394.1773930194245,31330.831923457677,4511.168602227931,0.14398496066905833,1,0.8560150393309417,0,1
1964,3,3,1,1558.1361062104754,0.07397288862018767,6.46381020517843,6.4638102051782225,0.9999999999999678,1,3.219646771412954e-14,0,1
1965,3,3,1,4.799845805551914,547.4968847933512,1066.8760558882886,1066.8760557340038,0.9999999998553863,1,1.4461365438478424e-10,0,1
1966,6,3,0,3.713659554048999,326.9564183870406,933.9096904242572,61.535442634408916,0.06589014255377793,1,0.9341098574462221,0,1
1967,8,2,0,6031.320257140482,0.02174471634078907,29.080541304371984,0.7275466636782338,0.025018332914210715,1,0.9749816670857893,0,1
1968,8,3,0,14808.022797367394,0.008740969566777688,5.4884758445635144,2.315206046883377,0.42183041566569923,1,0.5781695843343008,0,1
1969,3,3,1,52.92866856247014,95.63755198583124,1261.1739192602133,1261.1739191552103,0.9999999999167418,1,8.325817812959713e-11,0,1
1970,3,2,0,180384.05943509066,3.772889887632705,4497.260646789644,14.02608518287421,0.0031188063766965984,1,0.9968811936233034,0,1
1971,2,2,1,1.4185598858221398,568.8832224093387,677.5587576026991,677.5587576026986,0.9999999999999993,1,6.661338147750939e-16,0,1
1972,4,3,0,40.48833435051722,0.40570791206657325,8.413504937353913,2.086852961168762,0.248036101090717,1,0.751963898909283,0,1
1973,2,2,1,1.0382677019429043,24.441862487883117,24.905138920536622,24.90513892053664,1.0000000000000007,1,6.661338147750939e-16,0,1
1974,7,2,0,3.918282422080853,0.03869539114877294,0.060825963569931696,0.012302685373620918,0.2022604271525679,1,0.7977395728474321,0,1
1975,4,4,1,10.8068676777674,962.1750185004456,4793.571179624292,4793.571179623793,0.9999999999998959,1,1.0413891970983968e-13,0,1
1976,2,2,1,162.96420393312852,0.008093857973998527,0.10332411381507996,0.10332411381508008,1.000000000000001,1,1.1102230246251565e-15,0,1
1977,3,2,0,5.448883955093934,332.6204380609447,611.3608318268775,1.030820018951682,0.0016861073940104576,1,0.9983138926059896,0,1
1978,4,2,0,62.57822562830031,6.531616689701621,89.70672885529339,1.8374443831392329,0.020482793281908968,1,0.9795172067180911,0,1
1979,6,3,0,19.937233800883213,86.33340014806217,517.1867325615243,96.95857547666188,0.18747305252098231,1,0.8125269474790177,0,1
1980,3,3,1,381.67613126666794,553.8245883605952,19828.334825127436,19828.334876074245,1.0000000025693943,1,2.569394252915913e-09,1,1
1981,7,3,0,5.029669535183379,0.021457936524100184,0.05270422799739711,0.015766519946059536,0.2991509513589345,1,0.7008490486410655,0,1
1982,3,2,0,1.7365226814814876,5.084708865453505,6.7287204263328375,2.2723652905227447,0.33771135469231955,1,0.6622886453076804,0,1
1983,4,3,0,559.9962002758514,0.06429961787344288,3.270714003410318,2.06138559935802,0.6302555335650406,1,0.3697444664349594,0,1
1984,6,4,0,2049.342407725175,0.008151477919296641,4.802074537133599,4.298417526910588,0.895116786228885,1,0.10488321377111498,0,1
1985,3,2,0,3071.5915428999756,1.0830023439898817,27.15571646813585,0.16172225035295995,0.0059553667288698734,1,0.9940446332711301,0,1
1986,7,4,0,91.37869168812821,745.6408700062789,26223.67986257361,3627.57815469008,0.13833215527723677,1,0.8616678447227633,0,1
1987,6,4,0,76.91732691612236,1.6691616597497196,41.96261725547211,6.579544207563475,0.15679537259334017,1,0.8432046274066598,0,1
1988,6,2,0,1326.5249317103348,0.0012367484697601637,0.44268317714552025,0.16613833863552857,0.37529851418075244,1,0.6247014858192476,0,1
1989,6,3,0,8773.2382476078,0.8075439810305143,2451.804635493754,2.2610993552447427,0.0009222184029313549,1,0.9990777815970686,0,1
1990,4,2,0,181.5248920771029,0.005381727236540506,0.43955291612804254,0.435722961850752,0.9912867048840717,1,0.008713295115928332,0,1
1991,6,4,0,48467.97223555079,5.3875224865148,84473.947541832,1850.14196556436,0.021901923840461683,1,0.9780980761595384,0,1
1992,2,2,1,1.410083399333149,1.732328457067076,2.0570869046984024,2.057086904698404,1.0000000000000009,1,8.881784197001252e-16,0,1
1993,5,3,0,1.0047057154623924,214.55820743702006,215.16806002216174,65.472858275225,0.30428706876142053,1,0.6957129312385795,0,1
1994,3,2,0,25914.466843988335,0.0034141771828509896,3.595984389405256,3.481007829876571,0.9680264019311549,1,0.031973598068845144,0,1
1995,4,4,1,117131.70494802062,0.0098557843689534,63.23928842783749,63.239288427911404,1.0000000000011688,1,1.1688428003253648e-12,0,1
1996,5,4,0,200.78023086046954,114.10197529873115,13258.726857532838,4185.778995270733,0.31569991902296535,1,0.6843000809770347,0,1
1997,6,2,0,3721.502606924898,21.85098265845539,29877.31645168764,64.2178926445768,0.002149386232475689,1,0.9978506137675243,0,1
1998,7,5,0,3574.646803885958,128.70021170259693,69225.89756207369,5006.980345468941,0.07232813906066392,1,0.9276718609393361,0,1
1999,6,2,0,11181.098540811801,623.0016425918917,995148.868609915,77.10059075556727,7.74764391414785e-05,1,0.9999225235608585,0,1
2000,6,6,1,35.65736246111995,43.19121786405882,322.83761334498996,322.8376133449901,1.0000000000000004,1,4.440892098500626e-16,0,1
2001,2,2,1,212.38808065169206,0.33731607963003046,4.9158895240251415,4.9158895240251494,1.0000000000000016,1,1.5543122344752192e-15,0,1
2002,4,3,0,4.305334638032647,33.81164243148313,65.28171924553368,22.40253498719679,0.3431670496136556,1,0.6568329503863444,0,1
2003,6,4,0,7374.747830605446,71.26571129690696,42329.23936836805,14071.361655800485,0.3324265180705275,1,0.6675734819294725,0,1
2004,2,2,1,377.64499037978106,807.0043818843587,15682.588854789337,15682.588854765092,0.999999999998454,1,1.5459855617905305e-12,0,1
2005,4,4,1,2.2714275856496227,0.40239266609034735,0.5879344839698988,0.5879344839698996,1.0000000000000013,1,1.3322676295501878e-15,0,1
2006,2,2,1,30.91625855727587,0.48100088629950344,2.6744799225117366,2.6744799225117326,0.9999999999999986,1,1.4432899320127035e-15,0,1
2007,8,6,0,156.54205388284188,1.4237354383733802,74.17169410036642,14.569714299174194,0.19643227077244574,1,0.8035677292275543,0,1
2008,2,2,1,1.2900044874024872,151.94256391898963,172.5738790219005,172.5738790219004,0.9999999999999996,1,4.440892098500626e-16,0,1
2009,5,2,0,2460.5554154405727,289.1729715520223,20660.70118797359,3.2812060393311864,0.0001588138761351017,1,0.9998411861238649,0,1
2010,3,3,1,871.8192219173378,1.2250785357413683,202.5037189825576,202.50371898257086,1.0000000000000655,1,6.550315845288424e-14,0,1
2011,3,2,0,1201.4126802139237,0.004399960386545781,0.7238926204233568,0.7234256537894299,0.9993549227872308,1,0.0006450772127691851,0,1
2012,6,2,0,111.26604080786068,0.2394215670064051,7.620088653331088,1.0446802272086466,0.13709554766819798,1,0.862904452331802,0,1
2013,3,2,0,3.4982587820588824,0.18279596837513387,0.3159481403519441,0.26873664479435744,0.8505720099982347,1,0.14942799000176532,0,1
2014,3,3,1,291.8071266912508,2.708358127913771,51.21707127169836,51.217071271677455,0.9999999999995919,1,4.0811798385220754e-13,0,1
2015,6,5,0,1.9008548378802694,1.4626877309727553,2.1989496575714194,1.8801050568447804,0.855001409591714,1,0.144998590408286,0,1
2016,6,3,0,3773.3528335992664,3.293660803443899,549.0318514330525,1.8433611798616212,0.003357475845982673,1,0.9966425241540173,0,1
2017,3,3,1,38.36786988514935,179.7899656822149,1256.6777327916939,1256.6777327708712,0.9999999999834304,1,1.656963455332061e-11,0,1
2018,3,2,0,6.098435063124631,0.001339815354450148,0.002149727341600278,0.0010680819436059538,0.49684530821051154,1,0.5031546917894885,0,1
2019,6,5,0,2408.60016448016,0.16712220765756683,324.21102299389105,221.97881811006354,0.6846738770946914,1,0.3153261229053086,0,1
2020,2,2,1,2.033553030337939,0.014646351949112846,0.02088609346244893,0.020886093462448935,1.0000000000000002,1,2.220446049250313e-16,0,1
2021,2,2,1,24.91940101167968,6.974502793141891,34.816254797866904,34.81625479786687,0.999999999999999,1,9.992007221626409e-16,0,1
2022,3,2,0,15717.436977971367,368.2923280812909,48809.022865386054,1.771881023161206,3.630232524932952e-05,1,0.9999636976747507,0,1
2023,7,3,0,54.13457243239721,0.6450956906195906,3.6342657150028455,1.2110674841144686,0.33323581132633845,1,0.6667641886736615,0,1
2024,4,3,0,80.27019359463543,0.2708673478740325,7.648795645624759,2.1402536303141946,0.27981576832144234,1,0.7201842316785576,0,1
2025,3,3,1,2.289864300772387,2.9340789072722493,5.257495844594537,5.257495844594538,1.0000000000000002,1,2.220446049250313e-16,0,1
2026,8,6,0,5.40624913942834,2.741597928353564,8.294418612480781,3.4729512985459103,0.41870943110106473,1,0.5812905688989353,0,1
2027,3,2,0,3745.728913215024,20.45125843130657,17057.794312278333,2.5510619304239652,0.000149554032820509,1,0.9998504459671795,0,1
2028,4,3,0,2.996574735708822,87.84141579791873,131.71635186604257,28.37659835684593,0.21543717203544582,1,0.7845628279645542,0,1
2029,8,5,0,134.34260551161674,0.02625080704374282,0.6698198492376248,0.5368938125217421,0.8015495705790499,1,0.19845042942095015,0,1
2030,2,2,1,1.1472075691665728,0.19233129051713257,0.2060017679327364,0.2060017679327364,1.0,1,0.0,0,1
2031,6,5,0,2982.217980449218,20.54752049445632,4571.766162522506,181.87902884968034,0.03978309965646345,1,0.9602169003435366,0,1
2032,6,6,1,838.7899198913422,1.315601691131163,38.09504693773756,38.09504693773569,0.9999999999999509,1,4.907185768843192e-14,0,1
2033,8,2,0,44769.03886612143,0.0014409083863444856,8.807918798002184,1.1073938740073352,0.12572707576033906,1,0.874272924239661,0,1
2034,5,2,0,38.925437693516486,0.005133344794598223,0.02684014878021879,0.017767756049034095,0.6619842607627028,1,0.3380157392372972,0,1
2035,8,8,1,3.9305566804613723,0.5548286948446592,1.191409328662972,1.191409328662973,1.0000000000000009,1,8.881784197001252e-16,0,1
2036,6,3,0,5.459787797031517,0.004309618861437829,0.008062772413972782,0.005403885350984608,0.6702267003865415,1,0.32977329961345847,0,1
2037,7,4,0,47422.415004336304,8.26362723940126,30514.456685059347,18.90493330261233,0.0006195402231057473,1,0.9993804597768943,0,1
2038,8,4,0,21.356250463980693,0.004759036706739264,0.03541932660796789,0.012841894573058607,0.3625674399515464,1,0.6374325600484536,0,1
2039,6,2,0,20.145007065352665,0.026761165828721494,0.28821164122717763,0.13515523420590694,0.4689443966608319,1,0.5310556033391681,0,1
2040,6,6,1,30.076580219126683,0.40253179079784435,9.265962998512924,9.265962998512867,0.9999999999999939,1,6.106226635438361e-15,0,1
2041,2,2,1,6.865072400473903,615.6693232616327,1613.1326281301506,1613.1326281302106,1.0000000000000373,1,3.730349362740526e-14,0,1
2042,8,5,0,129366.19805066547,894.1947181580709,28374294.9384213,1085726.858867336,0.03826445242863695,1,0.961735547571363,0,1
2043,4,4,1,8.73865653057783,1.63579609846065,5.979710840843793,5.979710840843804,1.000000000000002,1,1.9984014443252818e-15,0,1
2044,4,4,1,6.43197352111122,962.6733437303486,2306.9778105347896,2306.977810531221,0.9999999999984532,1,1.546762717907768e-12,0,1
2045,8,5,0,5897.06611017369,0.006812308766435308,4.543389290941509,3.429805071343391,0.7549001090841252,1,0.2450998909158748,0,1
2046,2,2,1,5097.952692929556,0.09409201094219695,6.718164766585205,6.718164766584952,0.9999999999999624,1,3.7636560534792807e-14,0,1
2047,6,6,1,130.75823236483998,543.5809087369081,7521.764960558886,7521.76496054922,0.9999999999987149,1,1.2850831510036187e-12,0,1
2048,6,6,1,6475.320111513851,0.023157941192200847,13.631955176227441,13.631955176226889,0.9999999999999595,1,4.0523140398818214e-14,0,1
2049,8,7,0,2.7495156886048275,0.002118847940954081,0.004043941044037662,0.0032401543205853637,0.8012367849335015,1,0.19876321506649852,0,1
2050,7,4,0,101.4930219280205,0.3625683335735305,16.839347428884945,1.382104437250648,0.08207589059418599,1,0.917924109405814,0,1
2051,6,4,0,345.6614636280695,0.007081849284083716,0.2708467678443652,0.23923893049720857,0.8832999278569231,1,0.11670007214307687,0,1
2052,3,3,1,4.892996918821383,0.009533161888795352,0.01753057383312883,0.017530573833128876,1.0000000000000027,1,2.6645352591003757e-15,0,1
2053,7,6,0,488.43367246770947,0.05872248373745441,11.235288054549537,9.786255066104081,0.8710284078690181,1,0.12897159213098186,0,1
2054,4,3,0,7994.6956621768395,0.031108048847354453,4.985100276066467,1.9951160197775182,0.40021582501682,1,0.59978417498318,0,1
2055,3,2,0,11.873171261167663,43.226257004389616,157.8130529135188,0.0047079670037605235,2.9832557680387054e-05,1,0.9999701674423196,0,1
2056,2,2,1,21.51602634482421,0.0899897715313941,0.4174208930613299,0.4174208930613296,0.9999999999999993,1,6.661338147750939e-16,0,1
2057,3,2,0,4.41640838701079,27.093486916112667,89.11789424960928,2.2490639570439197,0.025236951298967438,1,0.9747630487010326,0,1
2058,8,5,0,49.49446287476801,94.69298726028595,1032.4796519870524,162.06241055085422,0.1569642658225351,1,0.8430357341774649,0,1
2059,4,3,0,7.408822568718537,0.007604211303066452,0.017522180998324664,0.016751441897796288,0.956013517917543,1,0.043986482082457035,0,1
2060,6,2,0,360.31998599112495,0.026699383540744203,4.96384885955623,0.9806946791997846,0.19756739315537078,1,0.8024326068446292,0,1
2061,2,2,1,16.28000099179467,0.09943557598465867,0.40120746703508603,0.4012074670350861,1.0000000000000002,1,2.220446049250313e-16,0,1
2062,3,3,1,6.960351444696302,0.002559235285626065,0.009566901085844626,0.00956690108584466,1.0000000000000036,1,3.552713678800501e-15,0,1
2063,5,2,0,94.49964247139725,409.13434677527306,6763.558488707612,2.100388241392942,0.00031054484778977436,1,0.9996894551522102,0,1
2064,2,2,1,1.0394797750900335,0.16939161187268587,0.17270301623547768,0.17270301623547768,1.0,1,0.0,0,1
2065,5,2,0,1.8603489739950976,37.252102826460856,61.22392822887561,0.7472494721486223,0.012205186660926962,1,0.987794813339073,0,1
2066,6,2,0,20.040254473941356,0.019121216947307604,0.13813201241090292,0.03968243822905351,0.2872790856836987,1,0.7127209143163014,0,1
2067,6,3,0,55.39149681267047,0.6468434959562926,13.030287435801863,2.1692847332298055,0.16648019039622292,1,0.833519809603777,0,1
2068,2,2,1,1.5400167745497397,37.87127377749172,46.997270771981185,46.9972707719812,1.0000000000000002,1,2.220446049250313e-16,0,1
2069,5,5,1,15922.8662326532,0.21010551741273797,571.9716614963161,571.9716614965844,1.0000000000004692,1,4.691802502065912e-13,0,1
2070,8,4,0,89.33282716394562,37.653296068293635,1168.9795474237874,75.81027225936174,0.06485166693158441,1,0.9351483330684156,0,1
2071,3,3,1,344.9319506829296,356.3306043228374,8993.971227455926,8993.971296248474,1.00000000764874,1,7.648740085741679e-09,1,1
2072,7,4,0,318.690975194068,0.011635897925254645,0.44531989283702594,0.33344711556720613,0.74878109181895,1,0.25121890818104997,0,1
2073,2,2,1,5682.812787633458,1.0631714875925267,80.146580118764,80.14658011876584,1.0000000000000229,1,2.2870594307278225e-14,0,1
2074,6,6,1,117.41907999305137,64.98259400134432,1362.1819939839813,1362.181993984029,1.000000000000035,1,3.5083047578154947e-14,0,1
2075,8,5,0,1002.8677753033495,577.1934446446757,66009.71298154676,6779.772183095114,0.10270870568684978,1,0.8972912943131502,0,1
2076,5,4,0,23.936400540378028,5.258763641998672,47.38267089708559,22.921551297894656,0.4837538885825981,1,0.516246111417402,0,1
2077,5,4,0,972.6710814237107,0.251851736501193,5.806064532980099,1.394997055958832,0.24026550997407137,1,0.7597344900259286,0,1
2078,2,2,1,19.30503751056412,72.05881681177769,316.60841364063714,316.6084136406521,1.0000000000000473,1,4.729550084903167e-14,0,1
2079,7,2,0,7506.0653994319855,0.646614037166956,785.7756488263302,2.647017136779586,0.003368667813431594,1,0.9966313321865684,0,1
2080,8,5,0,9751.783711921678,0.0010786901495104184,1.3046347529568945,1.0834575779669802,0.8304681256661096,1,0.1695318743338904,0,1
2081,7,5,0,9461.47404591012,0.4669024973552543,1947.2128703435915,129.22421500781215,0.06636368163744222,1,0.9336363183625578,0,1
2082,8,7,0,3181.3682807056234,4.308680996008267,503.4052399306325,362.8670687506012,0.7208249735354424,1,0.2791750264645576,0,1
2083,2,2,1,1.464775119416808,0.004034597195511508,0.0048829880284604115,0.004882988028460411,0.9999999999999998,1,2.220446049250313e-16,0,1
2084,6,6,1,75269.4975217926,0.027771462075774158,239.15898518843667,239.15898518892587,1.0000000000020455,1,2.0454749005693884e-12,0,1
2085,8,4,0,1.105074665755854,4.963253838108245,5.2088726474479765,0.7953668923545398,0.15269463206097392,1,0.8473053679390261,0,1
2086,2,2,1,3.4548749114545942,781.3446160218607,1452.3081944149324,1452.308194414936,1.0000000000000024,1,2.4424906541753444e-15,0,1
2087,7,7,1,1.0138888950591967,11.299548822765535,11.36268313094971,11.362683130949668,0.9999999999999962,1,3.774758283725532e-15,0,1
2088,5,2,0,1.581171692872398,0.8190844921741678,1.1187385626625608,0.13416536720848526,0.11992557661476881,1,0.8800744233852312,0,1
2089,2,2,1,554.7264630852279,0.001098567976713058,0.025874167024985382,0.02587416702498582,1.0000000000000169,1,1.687538997430238e-14,0,1
2090,4,2,0,4.647444487101728,0.12908596512652748,0.30504072663522974,0.047485283807201045,0.1556686686757875,1,0.8443313313242125,0,1
2091,4,3,0,5.0666810965823,65.18001028051748,205.43500619752805,2.1158649140620494,0.010299437049339204,1,0.9897005629506608,0,1
2092,3,3,1,2.8102638554319217,58.60805839849034,108.66702602106422,108.66702602099438,0.9999999999993574,1,6.425970866530406e-13,0,1
2093,6,2,0,1712.6152046949521,1.7162754430216727,125.7237893650447,0.39312027220204987,0.003126856692655098,1,0.9968731433073449,0,1
2094,2,2,1,2.4765766686645736,5.043397507520636,7.936866731123645,7.936866731123643,0.9999999999999997,1,3.3306690738754696e-16,0,1
2095,4,3,0,33.94631162140145,202.44623175410263,2017.4447254642002,645.0282723823702,0.31972537549149144,1,0.6802746245085085,0,1
2096,2,2,1,49.61726031532873,14.45989077812742,101.85477711757635,101.85477711757683,1.0000000000000047,1,4.6629367034256575e-15,0,1
2097,8,2,0,33.4359776016787,0.001199224402661024,0.008768259764055002,0.001189324734621286,0.13563976964925895,1,0.864360230350741,0,1
2098,4,4,1,3.9649978900512943,13.113470861872702,34.845288502563626,34.845288502563626,1.0,1,0.0,0,1
2099,7,6,0,8.99802682348635,0.06661391198067873,0.3431383790496584,0.3072950294148682,0.8955425804188374,1,0.10445741958116261,0,1
2100,7,3,0,13256.548713352919,15.015989369779092,37316.576688292305,271.4358708261596,0.007273868476561513,1,0.9927261315234385,0,1
2101,7,7,1,776.1970004201098,0.6336796674685184,97.3557986180299,97.35579861803761,1.0000000000000793,1,7.926992395823618e-14,0,1
2102,5,3,0,453.57512077421603,0.026864729687456183,5.021976674444443,1.4882362085660608,0.29634470748128217,1,0.7036552925187178,0,1
2103,2,2,1,12.467881145457708,7.562670328779712,26.703703414842934,26.70370341484295,1.0000000000000004,1,4.440892098500626e-16,0,1
2104,7,6,0,730.2438632699077,6.346695711799815,759.0860769333607,579.9797798940668,0.7640500827483662,1,0.23594991725163383,0,1
2105,5,4,0,2931.5671255291063,2.072172794225574,678.271258811355,156.9109947880256,0.23133958980217773,1,0.7686604101978223,0,1
2106,7,5,0,16.84431885948001,282.26054393752844,2427.4604121753964,742.1266300217823,0.305721414157571,1,0.694278585842429,0,1
2107,7,5,0,28.454265518796113,0.07204487176990085,0.2130713845150854,0.19701688515289104,0.9246520155734113,1,0.07534798442658874,0,1
2108,4,3,0,9.687843003245789,2.8395616815241524,16.515046969756327,2.5832531427579326,0.15641815294189548,1,0.8435818470581045,0,1
2109,5,4,0,53225.52718163639,0.28926959467937446,1687.1391479580102,338.93522721234825,0.20089346372086184,1,0.7991065362791382,0,1
2110,5,5,1,24.54219938652383,5.4885053983000285,58.8912580422899,58.89125804229166,1.00000000000003,1,2.9976021664879227e-14,0,1
2111,2,2,1,38667.67527906511,0.005305023061866487,1.0431849373652993,1.0431849373661632,1.0000000000008282,1,8.282263763703668e-13,0,1
2112,6,4,0,148747.93810456956,0.010948680684369341,678.9508345603138,76.56029174137652,0.11276264472221571,1,0.8872373552777842,0,1
2113,4,2,0,1194.3874003073872,27.489769300153508,506.0189998747329,2.374056476339728,0.0046916350511096135,1,0.9953083649488904,0,1
2114,3,2,0,3.2128053857970325,0.0016343734180288094,0.0030019837249975795,0.0005971841078020306,0.19892982857610667,1,0.8010701714238934,0,1
2115,4,4,1,1124.5902541489088,0.07552622467669187,29.260515454752905,29.260515454756554,1.0000000000001248,1,1.247890679678676e-13,0,1
2116,4,2,0,13376.378316096727,0.06380387975838908,168.49822866703667,4.809323335130573,0.028542278296789132,1,0.9714577217032109,0,1
2117,8,8,1,1245.206190912016,0.0025831529604167574,0.8502931152571771,0.8502931152572164,1.0000000000000462,1,4.618527782440651e-14,0,1
2118,8,4,0,6903.218093809957,0.0925551736286922,137.29183391154652,10.764174768276582,0.0784036053827619,1,0.9215963946172381,0,1
2119,7,2,0,3573.320723387217,0.003317214829611324,3.4617519066807145,0.17585518662584854,0.050799477075890886,1,0.9492005229241092,0,1
2120,3,3,1,33.0814110831517,17.055030484254388,337.85369970444094,337.8536997044967,1.000000000000165,1,1.6497914145929826e-13,0,1
2121,7,6,0,177.3141032980771,0.008843655522111348,0.40900299098452586,0.40820048680496157,0.9980379014402009,1,0.001962098559799119,0,1
2122,7,7,1,330.55988837855824,12.708866814598863,891.3922277452272,891.3922277443893,0.9999999999990601,1,9.399148126476575e-13,0,1
2123,7,4,0,2.876963098354658,63.8763869606831,146.155838142814,33.707032904511,0.23062392397609652,1,0.7693760760239035,0,1
2124,6,2,0,24850.731451737047,91.87155211832224,124876.03807098679,247.2550122453441,0.0019800036585464857,1,0.9980199963414536,0,1
2125,5,4,0,584.4625733560648,0.07562004746978705,24.96976065477317,18.49266538900767,0.7406024288611932,1,0.2593975711388068,0,1
2126,4,2,0,44.24629092246699,4.325307833739099,32.429959945629264,8.192827792470013,0.25263144962885464,1,0.7473685503711454,0,1
2127,6,3,0,8.834969279557201,0.004688537062758711,0.01821819830432828,0.016448155100172935,0.9028420278126615,1,0.09715797218733846,0,1
2128,5,3,0,6.620803582371742,0.024487587418898636,0.13709005298416335,0.12462885656055622,0.9091021109675503,1,0.09089788903244966,0,1
2129,5,3,0,2.5269270760838043,4.370293620526213,7.670892245054378,4.220370592681207,0.5501798823210153,1,0.44982011767898467,0,1
2130,3,3,1,1677.520256323327,0.6687340902328754,520.4399299732286,520.4399299732571,1.0000000000000548,1,5.484501741648273e-14,0,1
2131,2,2,1,4.540211675468966,5.480048891519708,11.67676348938681,11.67676348938681,1.0,1,0.0,0,1
2132,3,3,1,9.230283581538467,0.14133175562168576,0.3632776966952093,0.3632776966952099,1.0000000000000016,1,1.5543122344752192e-15,0,1
2133,8,2,0,51.75360960610305,0.012107863658475241,0.1183516966447444,0.07505400898163014,0.6341608199071225,1,0.3658391800928775,0,1
2134,8,8,1,34.07266211422248,159.26394212353196,1114.5010512667263,1114.5010512668453,1.0000000000001068,1,1.0680345496894006e-13,0,1
2135,5,2,0,20116.155747159817,12.979241084666223,5069.814296073418,0.855256649450418,0.00016869585343842202,1,0.9998313041465616,0,1
2136,6,3,0,202717.39390519718,0.001280180958941885,34.31307200674054,26.72984116326823,0.7789987780172337,1,0.22100122198276628,0,1
2137,3,3,1,704.0431257599387,0.5133179238022717,56.34914655525388,56.34914655525225,0.999999999999971,1,2.8976820942716586e-14,0,1
2138,2,2,1,135.18113744746518,978.123138639075,11372.385709991742,11372.385710030072,1.0000000000033704,1,3.3704150581570502e-12,0,1
2139,2,2,1,5.220266478247118,0.15965838074812205,0.36478591137591876,0.3647859113759187,0.9999999999999999,1,1.1102230246251565e-16,0,1
2140,4,3,0,73183.83542028345,6.970260643242169,3140.2446699444695,966.7308746009353,0.30785208676686665,1,0.6921479132331334,0,1
2141,6,6,1,163.48865840533438,0.01269866510589333,0.4212814260360097,0.4212814260360082,0.9999999999999964,1,3.552713678800501e-15,0,1
2142,6,2,0,26.408267429135048,266.9334807324087,2772.21650218572,38.94458506663557,0.0140481759039852,1,0.9859518240960148,0,1
2143,6,6,1,8.179691436162345,5.461474072474442,14.12322452394433,14.123224523944364,1.0000000000000024,1,2.4424906541753444e-15,0,1
2144,5,5,1,11.845631074179595,158.6806936724181,1307.0110825021957,1307.0110825031393,1.0000000000007219,1,7.218670106112768e-13,0,1
2145,5,5,1,6647.031144266099,0.6097759030508852,215.95033847941923,215.95033847935056,0.999999999999682,1,3.1796787425264483e-13,0,1
2146,2,2,1,25.68837283148825,644.8481280663884,3268.3288034473762,3268.3288034473617,0.9999999999999956,1,4.440892098500626e-15,0,1
2147,8,6,0,1110.8134366819163,39.35053560968779,13094.055270329887,1577.4606406174032,0.1204715123046568,1,0.8795284876953432,0,1
2148,6,6,1,7.622892640480796,45.8388568601767,122.8512000298087,122.85120002981043,1.0000000000000142,1,1.4210854715202004e-14,0,1
2149,3,3,1,1.1492227449498271,0.11131533143146081,0.12253842349967094,0.12253842349967077,0.9999999999999987,1,1.3322676295501878e-15,0,1
2150,3,2,0,100.23356157846662,33.071180472919536,363.9919452954327,0.8077979689682281,0.0022192742982611387,1,0.9977807257017388,0,1
2151,2,2,1,6.419309178268037,0.04981052240213035,0.1262017110892722,0.12620171108927214,0.9999999999999996,1,4.440892098500626e-16,0,1
2152,3,2,0,1.3367398386558351,0.21704210417078493,0.258198764388733,0.08673347848334456,0.3359174808162999,1,0.6640825191837001,0,1
2153,5,4,0,286.16826505768637,17.52164486753509,953.3629530485271,780.1816564628266,0.8183469411812928,1,0.1816530588187072,0,1
2154,6,3,0,155.68518995374353,7.190655995059124,511.2007575403326,9.253785362614305,0.018102057217480167,1,0.9818979427825199,0,1
2155,8,6,0,129.63083270696978,6.618409035729257,268.7730762768212,80.07516974524705,0.2979285382839988,1,0.7020714617160012,0,1
2156,5,4,0,5.179877989463768,0.002572250562918626,0.006518894041078083,0.0060583644444469386,0.9293546430223949,1,0.0706453569776051,0,1
2157,3,3,1,4.1950497461872995,1.7029804087117377,5.084924187839558,5.084924187839571,1.0000000000000024,1,2.4424906541753444e-15,0,1
2158,6,4,0,29.321599028633266,4.433823871967875,48.67276930796965,4.897974293142252,0.10063068863312573,1,0.8993693113668743,0,1
2159,5,2,0,1399.6471573215276,0.11848367854144184,64.09632995298774,0.19914789468089444,0.0031070093221712064,1,0.9968929906778288,0,1
2160,3,2,0,41.18130156966419,229.92843827432606,1414.5043848957907,0.05560285652637636,3.930907328397765e-05,1,0.999960690926716,0,1
2161,7,7,1,4462.880820344706,0.037244433716109804,9.038820877027488,9.038820877027291,0.9999999999999782,1,2.1760371282653068e-14,0,1
2162,4,3,0,1326.091976923606,0.017860302155111918,0.7110816966330659,0.7063506052509883,0.9933466275331244,1,0.0066533724668755845,0,1
2163,7,2,0,1158.7212522990021,36.84772518961512,24400.072593794706,1.76414845172821,7.230095094786147e-05,1,0.9999276990490521,0,1
2164,3,3,1,766.3984993514579,0.008995030939323155,1.083826625526184,1.0838266255262075,1.0000000000000218,1,2.1760371282653068e-14,0,1
2165,3,2,0,11.08203537570491,0.037245550614284265,0.1965489812526651,0.15959703183486124,0.8119962302409399,1,0.18800376975906008,0,1
2166,2,2,1,4.219653893010313,0.007876617339603893,0.016179986778634567,0.016179986778634584,1.000000000000001,1,1.1102230246251565e-15,0,1
2167,3,2,0,290.5496840005753,0.17333695436612034,3.018533187300308,1.607986543537283,0.5327046097430592,1,0.4672953902569408,0,1
2168,6,5,0,36.77654309151606,213.25214962294586,3489.50230678802,1235.6678396984917,0.35411005096479964,1,0.6458899490352004,0,1
2169,8,4,0,1275.4764698437089,568.6727619734537,185056.808614474,5487.665195857054,0.029653949168060183,1,0.9703460508319398,0,1
2170,2,2,1,1.6874216776774882,41.21306573199858,53.53610040275255,53.536100402752496,0.9999999999999989,1,1.1102230246251565e-15,0,1
2171,3,3,1,10.552103573568608,4.640533131648315,24.103605777043114,24.103605777043104,0.9999999999999996,1,4.440892098500626e-16,0,1
2172,5,5,1,3434.1310666906156,926.8672513597794,124621.66223195022,124621.66680913318,1.0000000367286304,1,3.672863035930618e-08,1,1
2173,4,3,0,65867.18037197631,0.004604359536263494,34.95905410224335,21.505082660191135,0.6151505872354578,1,0.3848494127645422,0,1
2174,5,5,1,14.681175917695233,21.66431931460738,87.05661462196134,87.05661462192248,0.9999999999995536,1,4.4642067820177544e-13,0,1
2175,7,7,1,63.8335255434923,0.35832429688999684,5.892871186322265,5.892871186322259,0.9999999999999991,1,8.881784197001252e-16,0,1
2176,2,2,1,7.571273419207187,1.5811163996293194,4.350591512813117,4.350591512813118,1.0000000000000002,1,2.220446049250313e-16,0,1
2177,8,4,0,1.0234330574448118,52.269922160332754,52.7589551209191,2.0221772269994043,0.038328606439698126,1,0.9616713935603018,0,1
2178,4,3,0,341.57278380408314,633.9501236144378,17435.451844645544,935.8090606575785,0.053672773668034704,1,0.9463272263319653,0,1
2179,5,2,0,20.43843823304925,0.12513913331488427,0.8139881954089935,0.2529640879167461,0.310771199562228,1,0.689228800437772,0,1
2180,8,5,0,5746.7529133025355,0.08397489044063622,107.06869421597845,9.38454092471303,0.0876497186542929,1,0.9123502813457071,0,1
2181,3,3,1,10.572562015422628,80.85449648943239,190.47885215380768,190.47885215369533,0.9999999999994101,1,5.898614929833457e-13,0,1
2182,8,6,0,52.05883667297733,0.003059163953453273,0.05245509981881175,0.04772296817175521,0.9097870052025051,1,0.0902129947974949,0,1
2183,6,6,1,760.7038291794491,5.532568108020817,1699.8368066291944,1699.8368066289179,0.9999999999998374,1,1.6264767310758543e-13,0,1
2184,4,2,0,23.118262961212448,0.001580853144810102,0.02065923289798553,0.014260664181496316,0.6902804306391679,1,0.3097195693608321,0,1
2185,3,3,1,1234.1679785912256,1.483897353324709,684.7718537297667,684.7718537296853,0.9999999999998811,1,1.1890488593735427e-13,0,1
2186,2,2,1,6581.5396827868335,0.09264203764590354,7.5157417848095385,7.5157417848080685,0.9999999999998044,1,1.9562129693895258e-13,0,1
2187,2,2,1,1.322541170632123,0.3991741491591322,0.45905741680437007,0.4590574168043701,1.0000000000000002,1,2.220446049250313e-16,0,1
2188,7,4,0,44.459542277641894,32.091656638895934,772.1515828399946,77.13488838253095,0.09989604385556877,1,0.9001039561444313,0,1
2189,2,2,1,1.1397750985794437,25.441720023466576,27.161643908182764,27.161643908182764,1.0,1,0.0,0,1
2190,7,4,0,52.15115437543693,0.29880388478754094,6.367175326329232,2.6378781675208764,0.4142933141188765,1,0.5857066858811235,0,1
2191,3,2,0,5.497959022390001,120.336500300841,289.48783975626407,0.27423156789765535,0.0009472990925233549,1,0.9990527009074767,0,1
2192,2,2,1,7069.803919114733,0.005768537459906815,0.4850308937604116,0.4850308937603968,0.9999999999999696,1,3.042011087472929e-14,0,1
2193,3,3,1,69.34166254975915,5.3615701299020095,50.99568750218204,50.99568750219517,1.0000000000002576,1,2.575717417130363e-13,0,1
2194,4,4,1,17.90482587141628,1.4335212447446204,9.471915113658547,9.471915113658515,0.9999999999999967,1,3.3306690738754696e-15,0,1
2195,5,5,1,52.81110832251398,0.023283659173611717,0.42048382252907957,0.4204838225290812,1.0000000000000038,1,3.774758283725532e-15,0,1
2196,5,5,1,1421.4534177663684,147.92078624171006,29194.34434355128,29194.344330585613,0.9999999995558843,1,4.4411574418035116e-10,0,1
2197,4,2,0,2.1575897397151276,24.201635578034264,29.722842983070905,10.556819830171321,0.35517530527561303,1,0.644824694724387,0,1
2198,4,3,0,249.17235530911245,0.9873678441118832,31.05859302622584,4.297309650228101,0.13836137543640364,1,0.8616386245635963,0,1
2199,5,3,0,1329.1302276154722,0.3274611857027166,210.59748643367465,10.125714490182835,0.04808088957591532,1,0.9519191104240847,0,1
2200,6,6,1,283.84250253934965,0.001990840118703221,0.1659496487559159,0.16594964875591692,1.0000000000000062,1,6.217248937900877e-15,0,1
2201,4,2,0,1.0126831195871575,0.02344507767275192,0.023652678424022786,0.009672851334935572,0.4089537413704219,1,0.5910462586295782,0,1
2202,2,2,1,70.78633626704388,1.7711513454256913,14.901513850670424,14.901513850670415,0.9999999999999994,1,5.551115123125783e-16,0,1
2203,4,3,0,184683.23490323225,90.65370679687624,117340.82199752708,6794.737934423035,0.05790600252115357,1,0.9420939974788465,0,1
2204,3,3,1,4.515296434035721,0.5658796172793868,1.1660652285143613,1.1660652285143618,1.0000000000000004,1,4.440892098500626e-16,0,1
2205,4,2,0,1.4411561861364117,0.031804806410361,0.03932698062544559,0.012970608921651684,0.329814511955168,1,0.670185488044832,0,1
2206,3,2,0,681.0722961236096,0.0033731576316967478,0.19546379322306415,0.18130205095037688,0.927548002424542,1,0.07245199757545795,0,1
2207,3,3,1,4.511641782716228,0.06157236345451051,0.12045691983855275,0.12045691983855292,1.0000000000000013,1,1.3322676295501878e-15,0,1
2208,4,3,0,3093.252510371838,0.0013468638135325371,0.8489107574999376,0.8486013708140409,0.9996355486331592,1,0.00036445136684082335,0,1
2209,7,7,1,13.649831366457663,0.004517472713877746,0.025289798415234106,0.025289798415234137,1.0000000000000013,1,1.3322676295501878e-15,0,1
2210,8,6,0,2.0684935924794368,0.002031209544478119,0.0030440565067693334,0.002602958479819302,0.8550953223210137,1,0.1449046776789863,0,1
2211,3,2,0,1.1357592621478934,12.618590050438556,13.444933899064468,0.43358695428784466,0.03224909527580606,1,0.9677509047241939,0,1
2212,6,3,0,5569.368986093674,23.280228695368052,17925.012597247896,55.96698612063526,0.003122284339662228,1,0.9968777156603378,0,1
2213,6,5,0,251.61414882735875,1.8425438975866337,87.58389665700263,18.088421335434333,0.20652679346150218,1,0.7934732065384978,0,1
2214,2,2,1,11.870489766307967,146.59873618924465,505.08508635586685,505.08508635584855,0.9999999999999638,1,3.6193270602780103e-14,0,1
2215,2,2,1,1.4523720803524083,21.72796232970073,26.185323610700387,26.185323610700394,1.0000000000000002,1,2.220446049250313e-16,0,1
2216,4,4,1,3.6823155067126545,572.0014599634916,1239.544977534577,1239.544977534532,0.9999999999999639,1,3.608224830031759e-14,0,1
2217,3,3,1,2752.1578301951768,313.05442763409405,413086.71518700395,413086.7347280814,1.000000047305025,1,4.730502500827072e-08,1,1
2218,7,2,0,310.2867827467076,174.51012163099762,5870.040643544045,0.2820024065238141,4.804096319741233e-05,1,0.9999519590368026,0,1
2219,8,4,0,2.779095265960031,0.0019478119332879947,0.0033496646429930815,0.0023500028749883417,0.7015636266466677,1,0.2984363733533323,0,1
2220,6,5,0,1.2286178681406255,233.26651692686843,258.6013849111856,240.8346537627417,0.9312968445449519,1,0.06870315545504813,0,1
2221,7,5,0,29603.775588663753,219.70142814127766,148653.84025571359,6015.540583917807,0.0404667687936612,1,0.9595332312063388,0,1
2222,2,2,1,2932.9519316811334,9.169021002687643,496.5642394517889,496.5642394520617,1.0000000000005493,1,5.493383525845275e-13,0,1
2223,2,2,1,7.12280328866597,0.00273975526621546,0.007312017896045386,0.0073120178960454025,1.0000000000000022,1,2.220446049250313e-15,0,1
2224,3,2,0,2.7473616168466,2.9381848841215983,4.416812378339475,0.9481291741459822,0.21466367437197698,1,0.785336325628023,0,1
2225,8,7,0,2171.879732267895,0.09940833790423749,42.72820942631867,10.594748162506603,0.24795675514501458,1,0.7520432448549854,0,1
2226,6,4,0,2891.8355506216935,12.840853669330087,5975.791677737036,162.5977743126474,0.027209411418809924,1,0.97279058858119,0,1
2227,7,4,0,43.358079350116626,219.651006670813,5030.443979062816,111.3009428457837,0.022125471093412185,1,0.9778745289065878,0,1
2228,5,2,0,43.48764886676574,640.8596137058025,6005.166700862838,0.21941430833459966,3.653758825763715e-05,1,0.9999634624117424,0,1
2229,6,4,0,3.722028846382512,155.29945957562924,315.7580924382411,175.0990514144945,0.5545354358534517,1,0.44546456414654834,0,1
2230,4,4,1,1.7511132422490345,0.0020230191486907967,0.0025326954893706995,0.0025326954893706987,0.9999999999999997,1,3.3306690738754696e-16,0,1
2231,5,4,0,4.318587315714393,0.0012580080753527804,0.0038506178218256724,0.0029816009296431776,0.774317542692286,1,0.22568245730771397,0,1
2232,3,3,1,280.7323969118906,10.845384050199966,1624.6726350617223,1624.6726350615547,0.9999999999998969,1,1.0313971898767704e-13,0,1
2233,6,3,0,8.90156811476232,0.22654433954727957,0.8905844468925472,0.24171171991714815,0.27140797344994694,1,0.7285920265500531,0,1
2234,8,4,0,6.521132011648076,0.004200400020542893,0.015085028115513936,0.010799887425783332,0.7159341927030534,1,0.28406580729694664,0,1
2235,2,2,1,1.0829610229344255,4.321782375424746,4.497480687599188,4.49748068759919,1.0000000000000007,1,6.661338147750939e-16,0,1
2236,2,2,1,1199.8379878221454,3.8716794347781978,134.109855820556,134.10985582055383,0.9999999999999839,1,1.609823385706477e-14,0,1
2237,4,2,0,92.87269827853677,0.007463121133340581,0.1524467519384249,0.017643009802484927,0.11573227752081693,1,0.8842677224791831,0,1
2238,3,3,1,6.72632956642387,438.6583437946332,1038.7796371449142,1038.7796369296714,0.9999999997927926,1,2.072073623793358e-10,0,1
2239,8,5,0,839.3074675885983,0.13903371303795917,18.580046634694643,2.8694607556231424,0.15443775852881766,1,0.8455622414711823,0,1
2240,6,5,0,1.9365195375611168,94.36949165113803,136.89529525594105,99.48430865228532,0.7267182445261416,1,0.27328175547385836,0,1
2241,4,2,0,3101.868476489494,152.14863183455154,47828.79579682611,200.27985348756232,0.0041874324902165475,1,0.9958125675097834,0,1
2242,6,3,0,1.4430284067565693,61.02200238106042,79.13513642915922,6.8515834491522165,0.08658080036654348,1,0.9134191996334565,0,1
2243,2,2,1,2.7035605364423008,6.269211956149941,10.308156475233762,10.308156475233762,1.0,1,0.0,0,1
2244,6,5,0,9.252133669889146,0.010570248591223616,0.07032270445442118,0.06242720313828775,0.8877247202395236,1,0.11227527976047635,0,1
2245,5,5,1,99.19068657222662,0.8538636203676179,10.564793455987623,10.564793455987674,1.0000000000000049,1,4.884981308350689e-15,0,1
2246,3,2,0,42.02634448311647,8.43238151278103,73.19664488090018,2.985185221388542,0.040783088162658285,1,0.9592169118373417,0,1
2247,5,3,0,174.08086034486848,0.012970813747739772,0.9819363541044852,0.9091199053310172,0.9258440239338365,1,0.07415597606616353,0,1
2248,2,2,1,1.4366249070134978,0.0056845884614703645,0.006813507291282458,0.006813507291282465,1.000000000000001,1,1.1102230246251565e-15,0,1
2249,4,3,0,58.79045752089777,0.0012450291539736168,0.008801909522072864,0.004030052285583709,0.4578611351863368,1,0.5421388648136631,0,1
2250,5,3,0,156.26797656644663,0.01753148646340389,1.049758480527658,0.7440179460534578,0.7087515460503633,1,0.2912484539496367,0,1
2251,3,3,1,2.1827692743000533,0.005218495119090614,0.009039820779720275,0.00903982077972025,0.9999999999999973,1,2.6645352591003757e-15,0,1
2252,2,2,1,94.60928199310536,202.95683987732403,1974.1064405236118,1974.1064405236505,1.0000000000000195,1,1.9539925233402755e-14,0,1
2253,2,2,1,66.27116361915127,1.3740853597225091,11.186030792919329,11.18603079291933,1.0000000000000002,1,2.220446049250313e-16,0,1
2254,5,4,0,8.826731886312382,553.0388775291076,2858.5671538303227,1726.1343374138487,0.6038459985454334,1,0.3961540014545666,0,1
2255,6,4,0,6.583627388835527,31.00078197959119,76.15100262291008,19.25987889459878,0.2529169443765726,1,0.7470830556234274,0,1
2256,2,2,1,1.0486876016238473,27.38270620571689,28.041383280225233,28.041383280225233,1.0,1,0.0,0,1
2257,2,2,1,627.8533012793206,178.73899019419304,4478.663063753252,4478.663063756888,1.0000000000008118,1,8.117950756059145e-13,0,1
2258,8,5,0,17547.882014044113,3.8263755930986623,8604.967431714007,976.2235168605325,0.11344883343342073,1,0.8865511665665793,0,1
2259,2,2,1,55.81895815847661,0.02337889456952461,0.17466859850077815,0.17466859850077798,0.999999999999999,1,9.992007221626409e-16,0,1
2260,8,8,1,127.57640064524216,0.0014046389960556869,0.04498515358013218,0.04498515358013272,1.000000000000012,1,1.199040866595169e-14,0,1
2261,8,2,0,98209.53388782266,0.42641472481568693,9974.250972482141,1.6682117457678487,0.000167251831778673,1,0.9998327481682213,0,1
2262,6,4,0,1179.5052869360488,360.07215022235147,204920.30297411428,2791.145684224792,0.013620640042569975,1,0.98637935995743,0,1
2263,4,4,1,1.5313315022069023,339.0721781232419,420.4852042262052,420.4852042262061,1.0000000000000022,1,2.220446049250313e-15,0,1
2264,2,2,1,13.461672322903679,0.0757912763000989,0.2780793425525727,0.2780793425525726,0.9999999999999996,1,4.440892098500626e-16,0,1
2265,7,6,0,97.21778285166985,2.250367847337039,55.79794375116824,34.46374302831862,0.6176525640803215,1,0.38234743591967846,0,1
2266,8,6,0,259.29653726320674,0.3041042362844024,25.308649051075072,18.680918791720185,0.7381239019917837,1,0.2618760980082163,0,1
2267,3,3,1,15.481344887262344,0.47928702176100374,1.7952837592300737,1.7952837592300683,0.999999999999997,1,2.9976021664879227e-15,0,1
2268,2,2,1,3563.1109808115175,0.0013611622177697887,0.08125022279738486,0.08125022279738704,1.0000000000000269,1,2.6867397195928788e-14,0,1
2269,5,3,0,303.2720520036222,0.022613220109524743,1.4292297501587596,1.3332852314799686,0.9328697722195235,1,0.0671302277804765,0,1
2270,2,2,1,10.836187906947348,10.961552913587344,36.08364058403179,36.08364058403178,0.9999999999999996,1,4.440892098500626e-16,0,1
2271,5,4,0,1474.1320491550196,760.4554022760932,82959.63138904545,9917.09787969006,0.11954124811841414,1,0.8804587518815858,0,1
2272,5,4,0,1.889427911958129,58.61380661611256,92.00263108292607,39.88932807949874,0.4335672535663106,1,0.5664327464336893,0,1
2273,4,3,0,409.71053912643094,9.558842118181651,1884.7423779006162,98.75961757333845,0.05239953148575413,1,0.9476004685142458,0,1
2274,6,2,0,2808.9229914878556,289.7779959364134,288152.18407851516,95.20735148850011,0.00033040648917156284,1,0.9996695935108284,0,1
2275,3,2,0,5994.346779080481,691.7247993143059,286845.2221533199,5.080094041025779,1.7710227149296732e-05,1,0.9999822897728508,0,1
2276,7,6,0,3036.1786159785174,0.0023613779347368114,1.10595933555621,1.1022030245088892,0.9966035721870083,1,0.0033964278129916536,0,1
2277,4,4,1,1.3134154905346058,0.04062930035344095,0.0473301122692068,0.047330112269206775,0.9999999999999994,1,5.551115123125783e-16,0,1
2278,2,2,1,13.560415307791008,80.77603115677803,297.4534470243634,297.45344702435955,0.999999999999987,1,1.2989609388114332e-14,0,1
2279,8,8,1,37885.21070768826,0.06878880894026644,943.533653520471,943.5336535197963,0.9999999999992849,1,7.150946501610633e-13,0,1
2280,3,3,1,375728.25740292546,0.003964540165666835,2.2774049737423443,2.2774049737513566,1.0000000000039573,1,3.957278948973908e-12,0,1
2281,2,2,1,1.1384664939872577,0.02071706107680929,0.022104885677509904,0.022104885677509904,1.0,1,0.0,0,1
2282,8,2,0,1.7078194108948797,10.010074168418539,13.794907680858074,0.5874863123944364,0.04258718695230104,1,0.957412813047699,0,1
2283,3,3,1,2.5571519562802236,0.007240604556305728,0.010137828090941131,0.010137828090941114,0.9999999999999983,1,1.6653345369377348e-15,0,1
2284,2,2,1,4.770091173145298,29.631172084803158,64.71607515602307,64.71607515602308,1.0000000000000002,1,2.220446049250313e-16,0,1
2285,3,2,0,4.39716713518001,0.3186375629297369,0.6817140003459111,0.03267367008514316,0.047928706273545923,1,0.952071293726454,0,1
2286,6,6,1,28.23502920833463,0.21535498888793222,2.783391324984839,2.783391324984839,1.0,1,0.0,0,1
2287,6,4,0,7.7303131662927065,0.6587172736021617,3.8871408289378397,1.9956768532756062,0.513404824033845,1,0.486595175966155,0,1
2288,7,5,0,102846.3156984452,5.764764455718757,66400.92631954052,358.80564585202,0.005403624101949168,1,0.9945963758980508,0,1
2289,5,2,0,1.1058146614618238,291.01656368084156,309.8802293525385,0.4638401381359032,0.0014968368233915647,1,0.9985031631766085,0,1
2290,4,4,1,388.48282041018206,0.18575491498051702,38.71939810231291,38.71939810231214,0.9999999999999801,1,1.9872992140790302e-14,0,1
2291,8,6,0,22.268462440252954,148.98942517991156,664.1897594401247,214.05953268385088,0.32228671044897056,1,0.6777132895510294,0,1
2292,3,2,0,8.97279168269049,82.45954220487465,332.35112302790964,0.5493101226305948,0.0016528005611236214,1,0.9983471994388764,0,1
2293,3,2,0,38.900851582488166,0.387539882786316,0.9821351162594706,0.2009067396110451,0.20456120169718836,1,0.7954387983028116,0,1
2294,8,6,0,191.31200414012272,0.05187394249196336,1.2124615544003094,0.8256669999670121,0.6809840666456363,1,0.31901593335436373,0,1
2295,2,2,1,12.17815134823629,29.736020374122972,103.77040917641352,103.77040917641325,0.9999999999999974,1,2.55351295663786e-15,0,1
2296,2,2,1,6.343605109101194,1.1434927920204003,2.880059774717343,2.8800597747173433,1.0000000000000002,1,2.220446049250313e-16,0,1
2297,6,6,1,69.7835449239191,0.16894530554291454,4.473715235564693,4.473715235564687,0.9999999999999986,1,1.4432899320127035e-15,0,1
2298,2,2,1,56.36433293070792,15.171855182804487,113.90449801167794,113.90449801167657,0.9999999999999879,1,1.2101430968414206e-14,0,1
2299,8,6,0,1.0460070359408196,0.0028312620973410087,0.002871369507897126,0.0027935894296881886,0.9729118533873753,1,0.02708814661262471,0,1
2300,6,3,0,3.5074843933960653,0.0028456058644941167,0.005560591979882103,0.0027615516790248087,0.4966290799641372,1,0.5033709200358628,0,1
2301,3,2,0,6.609504527929711,579.6712055493048,1197.7285569571043,1.0980848328318367,0.0009168060880351571,1,0.9990831939119649,0,1
2302,5,4,0,10.06194770861146,93.78117918488871,434.6228035014127,408.4768891205657,0.9398422858391,1,0.06015771416089999,0,1
2303,5,4,0,82.23131505349566,0.0021128479357888125,0.06927996890943196,0.0625049799749425,0.9022085453972095,1,0.09779145460279048,0,1
2304,8,5,0,7051.023398366784,7.198206112337495,3970.582606574788,77.4650456694536,0.019509742862717724,1,0.9804902571372823,0,1
2305,2,2,1,192.97179009927518,968.866638353614,13458.94178372626,13458.94178367486,0.9999999999961809,1,3.819056182408076e-12,0,1
2306,3,2,0,10.032934008952775,0.02541676586779309,0.0925389184727693,0.07167131361326487,0.7744991490726686,1,0.2255008509273314,0,1
2307,2,2,1,1.3709481800546583,0.024990973141104766,0.02926130476339101,0.02926130476339102,1.0000000000000004,1,4.440892098500626e-16,0,1
2308,2,2,1,2284.0522449865125,0.8129700352073161,38.853268138654194,38.853268138648865,0.9999999999998629,1,1.3711254354120683e-13,0,1
2309,4,4,1,12.78054678781292,171.11578900345214,650.3477733615964,650.3477733614986,0.9999999999998497,1,1.503241975342462e-13,0,1
2310,7,7,1,1.036574064338277,0.047109486104807724,0.04816599152606151,0.04816599152606144,0.9999999999999986,1,1.4432899320127035e-15,0,1
2311,6,4,0,998.103832537366,343.0922544266961,87006.12508171928,9911.311179725273,0.11391509701663204,1,0.886084902983368,0,1
2312,3,2,0,128.12652522969267,0.007939206978440453,0.1556853647803087,0.14837099780595167,0.9530182751302378,1,0.046981724869762154,0,1
2313,6,6,1,214.25190326040067,0.025955713488677996,0.4698795424904555,0.4698795424904539,0.9999999999999966,1,3.4416913763379853e-15,0,1
2314,4,2,0,18.25777340639129,4.696815363981819,55.198283624134696,4.46016620771914,0.08080262491656522,1,0.9191973750834348,0,1
2315,8,4,0,13331.039280373918,0.03530711291900727,68.93463687824142,6.610909962741081,0.09590113565721492,1,0.9040988643427851,0,1
2316,2,2,1,1.7680514206487576,307.57502359299576,408.9766486254774,408.97664862548,1.0000000000000062,1,6.217248937900877e-15,0,1
2317,5,5,1,702.9686958189654,0.04749029746824116,3.3006781831127476,3.3006781831126943,0.9999999999999839,1,1.609823385706477e-14,0,1
2318,3,3,1,916.2107404100205,0.005042139229331227,0.5909035413439178,0.5909035413439637,1.0000000000000777,1,7.771561172376096e-14,0,1
2319,6,5,0,48411.31650638826,2.8494057187293382,24436.935775110527,2074.6687724027456,0.0848988920499531,1,0.9151011079500468,0,1
2320,3,2,0,1.0302148224766623,0.01418749979095141,0.014391837896758365,0.005478314417478323,0.38065426089271515,1,0.6193457391072849,0,1
2321,7,2,0,56831.07838598259,0.0017352464038426364,8.245922576536767,0.772667571085809,0.09370298640498809,1,0.9062970135950119,0,1
2322,4,4,1,7.733248406948774,1.662683224584119,4.819226948892326,4.81922694889233,1.0000000000000007,1,6.661338147750939e-16,0,1
2323,8,4,0,2689.3006074293235,0.0035354469087351213,0.5020585834859422,0.4352676554489908,0.866965867661893,1,0.13303413233810701,0,1
2324,4,2,0,6.2026295977071175,6.900372410877492,31.088267926086832,3.237208976930211,0.10412960235117504,1,0.8958703976488249,0,1
2325,6,5,0,1.6977694135193153,0.007493689967719483,0.009198905609826308,0.007378349259623092,0.8020898977093004,1,0.1979101022906996,0,1
2326,8,2,0,2.8640849122152505,128.7924351955931,244.54373324655947,10.610514776103713,0.04338902753809576,1,0.9566109724619043,0,1
2327,6,5,0,328.062404726293,107.90098609092959,2584.619915879176,371.6459147460354,0.1437913220674141,1,0.8562086779325859,0,1
2328,5,5,1,8.490648439018244,0.049453580830098876,0.18511511326701904,0.18511511326701927,1.000000000000001,1,1.1102230246251565e-15,0,1
2329,8,7,0,49.34489308013645,0.0010035796406212328,0.011661300760721211,0.00998949827854091,0.8566367066175467,1,0.14336329338245335,0,1
2330,8,5,0,5.403724810704393,0.72627132628396,1.9831888415623706,1.6124491120807063,0.8130587860762706,1,0.18694121392372942,0,1
2331,7,3,0,2.032396914987001,29.712564096219907,51.001302343852295,3.3916724611147386,0.0665016833932589,1,0.9334983166067411,0,1
2332,8,7,0,2079.184120694623,147.9461584468168,24699.007112298055,5872.55331738862,0.2377647526756076,1,0.7622352473243924,0,1
2333,5,2,0,46769.92236353344,26.57111160798115,91372.51654356084,2.1511547805973237,2.3542689442856534e-05,1,0.9999764573105572,0,1
2334,2,2,1,2491.4649899524925,2.30941898808536,115.2736717409581,115.27367174096226,1.0000000000000362,1,3.6193270602780103e-14,0,1
2335,4,3,0,3044.0747886139375,0.6274178178015369,22.043010524106602,1.410820099469176,0.06400305883473946,1,0.9359969411652606,0,1
2336,8,7,0,1.0869827185966154,180.46106336726294,188.33351155207302,184.30239370464642,0.9785958546930612,1,0.021404145306938793,0,1
2337,4,4,1,116.01062830510351,134.0296838310574,2378.428331069393,2378.4283310721607,1.0000000000011635,1,1.163513729807164e-12,0,1
2338,5,3,0,76.75978637534467,0.020570757970584677,0.7737381811603189,0.7017244785843814,0.9069275572417225,1,0.09307244275827753,0,1
2339,7,5,0,8.449922700762292,0.03028597916924325,0.12314684608036629,0.09944773472077273,0.8075540534417959,1,0.19244594655820413,0,1
2340,6,6,1,2238.589015870285,1.5168183983983303,980.930266116862,980.9302661168177,0.9999999999999549,1,4.5075054799781356e-14,0,1
2341,5,2,0,59.240581400345384,0.03412857384416527,0.19439096152498503,0.08596340876485462,0.44221916538956857,1,0.5577808346104314,0,1
2342,6,2,0,2879.0218474201515,0.05043643692347065,50.35168326211048,0.3867023275227143,0.007680027805817305,1,0.9923199721941827,0,1
2343,3,2,0,41.17637854758355,730.3013922046487,3193.081735300629,1.9023389667057298,0.0005957689543849476,1,0.999404231045615,0,1
2344,2,2,1,63.445441194644545,0.011363822599596984,0.09051585461985036,0.0905158546198498,0.9999999999999939,1,6.106226635438361e-15,0,1
2345,4,2,0,8475.747609796683,246.74803898778922,147285.30944170404,411.8892484821291,0.0027965399267817414,1,0.9972034600732183,0,1
2346,8,7,0,272048.6297837005,1.2422374837445715,24360.795675099835,8087.851091947895,0.3320027473575019,1,0.6679972526424981,0,1
2347,3,3,1,1496.4080968299636,0.006651287244037186,4.221228503746199,4.221228503746867,1.0000000000001583,1,1.5831780331154732e-13,0,1
2348,7,2,0,21.49299463551132,0.03418627803136001,0.3089441151329017,0.12893339860396172,0.4173356678067718,1,0.5826643321932282,0,1
2349,6,6,1,58.01444333123316,0.0015200412813633861,0.04215341571431389,0.042153415714314,1.0000000000000027,1,2.6645352591003757e-15,0,1
2350,4,3,0,259.42572759898013,0.010187229316205445,0.20163424327136228,0.178654822598243,0.8860341363634685,1,0.1139658636365315,0,1
2351,7,4,0,1490.7375628598377,7.636850600472105,5426.002273835492,295.7180351520228,0.054500167937266246,1,0.9454998320627338,0,1
2352,5,3,0,55.85710732101507,909.6808186000768,20740.700426045474,1235.7511036628032,0.05958097259391436,1,0.9404190274060856,0,1
2353,4,2,0,27940.118232254736,389.91458699405234,389729.7018122674,112.64175956885724,0.0002890253399858056,1,0.9997109746600142,0,1
2354,7,6,0,1.2738455738031123,202.65225456559273,244.7979949519535,140.17650564125296,0.5726211346982862,1,0.42737886530171376,0,1
2355,2,2,1,1.1361570084763823,7.092056783938363,7.5594705612406115,7.559470561240614,1.0000000000000004,1,4.440892098500626e-16,0,1
2356,6,2,0,12067.014643127332,21.38262995661529,45407.34773041456,205.3367492761787,0.0045221040104626254,1,0.9954778959895374,0,1
2357,5,3,0,9624.10987529036,7.580214450362299,1395.141093832338,8.943375254473622,0.006410373326404504,1,0.9935896266735955,0,1
2358,6,5,0,2.395531714996203,0.8301687026837964,1.702032844717386,1.294992252681242,0.7608503306505046,1,0.23914966934949544,0,1
2359,7,4,0,615.7621738829074,53.13650742798256,2309.8254583985313,120.75864984925079,0.052280422059672094,1,0.9477195779403279,0,1
2360,3,2,0,20.90357595248709,0.04994621539483163,0.3121418634151003,0.14857978394261379,0.4760008232059078,1,0.5239991767940921,0,1
2361,8,3,0,13.645010747678443,472.06254678978445,3149.2094426793124,239.54545080263014,0.07606526500150067,1,0.9239347349984993,0,1
2362,3,3,1,1.6007412063536974,1.28891303801685,1.5361748834348763,1.536174883434879,1.0000000000000018,1,1.7763568394002505e-15,0,1
2363,6,4,0,516.4082423024447,0.8411567060140709,41.04173649150673,3.774513775976083,0.09196769188255934,1,0.9080323081174406,0,1
2364,5,5,1,166.88066922837666,0.006468158231961352,0.6610175317279594,0.6610175317279685,1.0000000000000138,1,1.3766765505351941e-14,0,1
2365,2,2,1,1.7866490766604985,168.9918662021646,225.88398017295123,225.8839801729513,1.0000000000000004,1,4.440892098500626e-16,0,1
2366,3,2,0,585.3955047849422,1.0120064862106923,28.22983100635712,0.9795931831279162,0.0347006392956203,1,0.9652993607043797,0,1
2367,3,3,1,61.699431891059334,6.060461666261118,129.11585514099005,129.11585514099266,1.0000000000000202,1,2.020605904817785e-14,0,1
2368,3,2,0,10.695692791163596,18.044325013570646,62.13546656097006,0.17499604924121154,0.0028163633255975907,1,0.9971836366744025,0,1
2369,3,2,0,90.92166592677998,730.9879663375887,4509.280777600785,0.7371304727852408,0.00016346963277310924,1,0.9998365303672269,0,1
2370,7,2,0,20333.30059661766,67.01688865050879,168025.88324301047,7.260182427041262,4.3208714555846686e-05,1,0.9999567912854441,0,1
2371,8,6,0,185727.14247906877,0.0034757359720404214,89.18749288457587,73.34668651382182,0.8223875808320477,1,0.17761241916795234,0,1
2372,6,3,0,203.74405861923614,0.034514046548750746,3.459269507120474,1.7398010517484517,0.5029388569370755,1,0.4970611430629245,0,1
2373,3,3,1,13.96552470602953,60.578647377320365,165.41446419272606,165.41446418947635,0.9999999999803542,1,1.9645840509951995e-11,0,1
2374,4,3,0,8.755284108366915,14.675560369299712,34.77936456285255,11.517110185935055,0.33114780360985524,1,0.6688521963901448,0,1
2375,5,5,1,1757.2469284841595,0.0398416260737289,21.192441474251947,21.19244147425251,1.0000000000000266,1,2.6645352591003757e-14,0,1
2376,6,6,1,12672.122554638692,10.938190276530069,38367.76207175762,38367.76207176785,1.0000000000002667,1,2.666755705149626e-13,0,1
2377,8,8,1,100.95321906942156,8.346360183460812,263.5665764405215,263.5665764404974,0.9999999999999085,1,9.14823772291129e-14,0,1
2378,6,6,1,3.2297421113802813,0.1525420327495589,0.26179908127638946,0.2617990812763892,0.9999999999999989,1,1.1102230246251565e-15,0,1
2379,5,3,0,6775.94191943296,118.24804989488612,148268.4332803494,1402.639171677795,0.00946013349332189,1,0.9905398665066781,0,1
2380,4,2,0,1.1397300721523358,35.32673778656638,37.22863679755639,11.12184199145702,0.2987442718339618,1,0.7012557281660382,0,1
2381,4,3,0,1417.0447692792686,0.12810392466664278,22.484039771100672,16.03682304134181,0.7132536325591435,1,0.28674636744085646,0,1
2382,3,2,0,18.14778123583522,0.06310047665429536,0.32092034588098683,0.18272449286597678,0.5693764674357545,1,0.43062353256424546,0,1
2383,3,3,1,16.00942097208889,4.636089370036408,22.65635536120413,22.656355361204174,1.0000000000000018,1,1.7763568394002505e-15,0,1
2384,6,3,0,181.9282514911397,848.8170993455599,23383.49110328646,4012.5744283739728,0.17159860393172946,1,0.8284013960682706,0,1
2385,3,2,0,1127.1350506785718,3.2574528512226637,108.24806494685707,0.2948802240141587,0.0027241154302289484,1,0.997275884569771,0,1
2386,6,4,0,1882.9544834595451,0.017286576661163365,1.481233426273631,1.3388836480275814,0.9038978085957985,1,0.09610219140420151,0,1
2387,2,2,1,7.1624034838360435,1.286782823884224,3.44377402994097,3.443774029940969,0.9999999999999998,1,2.220446049250313e-16,0,1
2388,2,2,1,8.998069681552343,0.2143601508466426,0.6430114849494197,0.6430114849494201,1.0000000000000004,1,4.440892098500626e-16,0,1
2389,8,6,0,5606.589539301835,0.04192115429313274,26.68087034991735,7.449524973800658,0.27920846944274197,1,0.7207915305572581,0,1
2390,2,2,1,1.523620136365604,13.588025358014454,16.772380277807425,16.77238027780742,0.9999999999999998,1,2.220446049250313e-16,0,1
2391,4,4,1,356.114490477848,4.361741242290421,284.9735434053494,284.97354340535003,1.0000000000000022,1,2.220446049250313e-15,0,1
2392,8,3,0,308.4899648095268,88.9289614464095,4895.585743355996,85.65866633322209,0.017497123086746676,1,0.9825028769132533,0,1
2393,3,3,1,1.824981412742857,357.7308515154313,618.1105635688715,618.1105635700793,1.000000000001954,1,1.9539925233402755e-12,0,1
2394,2,2,1,22.10170322801837,0.03982774382832472,0.18723997593434158,0.1872399759343415,0.9999999999999996,1,4.440892098500626e-16,0,1
2395,7,5,0,190.01529687465023,1.0189044279507842,90.18653260569353,3.0764809130865753,0.03411242038251236,1,0.9658875796174876,0,1
2396,3,3,1,25.343195486483165,17.327360782067895,78.69631347482114,78.69631347481901,0.9999999999999729,1,2.708944180085382e-14,0,1
2397,5,4,0,22.780678528135564,0.001031064385789486,0.00542361456022085,0.00422698428372728,0.7793666450285429,1,0.22063335497145709,0,1
2398,7,7,1,9152.067983382722,0.054583627203035834,19.770039571309017,19.770039571308466,0.9999999999999721,1,2.786659791809143e-14,0,1
2399,6,6,1,108.76681333195151,20.03488255524232,199.85013437043548,199.85013437044395,1.0000000000000424,1,4.241051954068098e-14,0,1
2400,2,2,1,11953.590729610218,1.0226293906206068,111.80660527734861,111.80660527735837,1.0000000000000873,1,8.72635297355373e-14,0,1
2401,6,4,0,574.514280887611,745.8667944722083,30298.465462967433,4145.138367316594,0.13681017516821192,1,0.8631898248317881,0,1
2402,6,4,0,7115.4771007404315,32.29374551964121,16755.304672138493,130.13411306066345,0.0077667410773530465,1,0.9922332589226469,0,1
2403,3,3,1,3.050034236473304,0.753142664604394,1.2696025214658926,1.2696025214658908,0.9999999999999986,1,1.4432899320127035e-15,0,1
2404,6,4,0,43.13963539943124,1.752688435162144,15.250063947541213,4.903911384693238,0.3215666112327288,1,0.6784333887672712,0,1
2405,6,3,0,10147.806783783335,904.5631908730599,127001.74165113676,1493.9452621348812,0.011763187202885963,1,0.9882368127971141,0,1
2406,3,3,1,3.714394544510069,0.15273049659028992,0.26653849236587007,0.26653849236587007,1.0,1,0.0,0,1
2407,7,2,0,1.7626375870082511,0.0062636975894891835,0.008259562903372306,0.002188010113048757,0.264906283618884,1,0.735093716381116,0,1
2408,5,2,0,2.524620627296564,44.37987077864624,52.929523560828095,2.1029436473346403,0.03973101410818253,1,0.9602689858918174,0,1
2409,8,7,0,7.539751339538835,0.006643839680415648,0.028843796419623716,0.02804130195179904,0.9721779180469218,1,0.027822081953078226,0,1
2410,6,3,0,169.62199890363223,0.051871848065044926,3.6447480256731555,0.4480079201423813,0.12291876337861184,1,0.8770812366213881,0,1
2411,8,7,0,811.4471261224124,115.47520563400184,33817.60531132732,12115.526861987892,0.3582609339263225,1,0.6417390660736775,0,1
2412,4,4,1,230.6704003204981,5.236955091159669,81.05812970855719,81.05812970855891,1.0000000000000213,1,2.1316282072803006e-14,0,1
2413,6,6,1,114.77632503212112,380.6061309553726,8377.277355528573,8377.277355360251,0.9999999999799073,1,2.009270527736362e-11,0,1
2414,8,7,0,3.525527032884804,4.247936725501179,11.743556362813742,6.143034541393077,0.5230983146506748,1,0.4769016853493252,0,1
2415,3,3,1,1.50878718118659,8.343986800954507,10.785522332878054,10.785522332878145,1.0000000000000084,1,8.43769498715119e-15,0,1
2416,2,2,1,3.0713175462599533,0.0032704962772435726,0.005731601920787958,0.005731601920787919,0.9999999999999932,1,6.772360450213455e-15,0,1
2417,8,3,0,1504.83652987739,2.9540581807512503,361.25722506537164,2.5268058698616613,0.006994478434042172,1,0.9930055215659578,0,1
2418,2,2,1,2.9726115614612927,412.56631096240636,711.316434775021,711.3164347750264,1.0000000000000078,1,7.771561172376096e-15,0,1
2419,7,6,0,253.0527180371675,6.492008486556628,537.1032515397469,159.05861986706824,0.2961416066856514,1,0.7038583933143485,0,1
2420,2,2,1,1.1576521272590972,0.001044703833916548,0.001124041188775157,0.0011240411887751569,0.9999999999999998,1,2.220446049250313e-16,0,1
2421,2,2,1,1.073666204562112,0.08023393631801028,0.0831366921993934,0.0831366921993934,1.0,1,0.0,0,1
2422,7,7,1,1020.6285942162528,0.02479940593446458,5.259429973664023,5.259429973664365,1.000000000000065,1,6.505906924303417e-14,0,1
2423,7,3,0,1.242875969157333,0.5819508702409609,0.6470551691570285,0.30339848612708215,0.4688912176103068,1,0.5311087823896932,0,1
2424,2,2,1,2.0875203279766064,0.15042410663942088,0.2173365643964059,0.2173365643964059,1.0,1,0.0,0,1
2425,5,2,0,122.35282374068356,447.9532172958438,20262.355750981085,7.831052240552874,0.0003864828126005882,1,0.9996135171873994,0,1
2426,4,4,1,4.810074039362734,467.21432422313677,1166.276716980852,1166.276716981054,1.0000000000001734,1,1.7341683644644945e-13,0,1
2427,8,2,0,903.162541217224,347.17766619409383,78973.50965489149,60.75889534868406,0.0007693579228553476,1,0.9992306420771446,0,1
2428,8,2,0,3.3449014236260726,0.1528617157966841,0.2900134549338731,0.08964084764660438,0.309092030461289,1,0.690907969538711,0,1
2429,6,6,1,112.11410372395343,0.0038027256923331794,0.09414216431252662,0.0941421643125276,1.0000000000000104,1,1.0436096431476471e-14,0,1
2430,5,2,0,336.1608838037097,98.86427446743376,11861.903887951534,2.3385881490498273,0.000197151163180912,1,0.9998028488368191,0,1
2431,6,2,0,3265.091292723638,0.005593104360303628,0.8983601451413403,0.18756789635265622,0.20878920037480725,1,0.7912107996251927,0,1
2432,2,2,1,3.1084232616893024,18.129395524152986,31.96343160246354,31.963431602463505,0.9999999999999989,1,1.1102230246251565e-15,0,1
2433,7,7,1,54.3788643209733,0.1598978597527815,4.257044892338043,4.257044892338052,1.000000000000002,1,1.9984014443252818e-15,0,1
2434,4,3,0,44.0929215835902,1.825711117991252,24.51338532073639,5.56880818862456,0.22717417915810215,1,0.7728258208418979,0,1
2435,7,2,0,6.291459313875032,0.08812830248502909,0.2553128750839473,0.019721601621970675,0.07724483779161619,1,0.9227551622083838,0,1
2436,2,2,1,12.416135513655417,3.6834862227440257,12.979329918370746,12.979329918370745,0.9999999999999999,1,1.1102230246251565e-16,0,1
2437,7,6,0,3.2029318622266962,0.016032683433553498,0.029797720172692162,0.023226086541069054,0.7794585091229356,1,0.22054149087706443,0,1
2438,2,2,1,64.81009487807533,0.9393645445896389,7.562327698863311,7.562327698863317,1.0000000000000009,1,8.881784197001252e-16,0,1
2439,6,5,0,2.290748355302151,0.6124747766832225,1.208551788593793,1.0362343871442206,0.8574182727824415,1,0.14258172721755846,0,1
2440,3,2,0,2.5743708350814134,17.072344952228686,33.19424363951614,0.8793237224630429,0.026490247285413385,1,0.9735097527145866,0,1
2441,6,2,0,1.3505654592042915,473.7329845417081,521.7108666710078,116.97226585591474,0.22420898878780254,1,0.7757910112121975,0,1
2442,6,2,0,5.003105316559585,0.10455680921975499,0.23411880854459724,0.0792697341963224,0.33858763714501955,1,0.6614123628549804,0,1
2443,4,3,0,5436.321362256371,0.033579659122403065,96.61356243879389,37.749309687222315,0.3907247464468258,1,0.6092752535531742,0,1
2444,8,7,0,21.69155407271157,182.29452964333717,1397.8730985926331,1018.1287532705013,0.7283413310518277,1,0.27165866894817225,0,1
2445,2,2,1,1.1637405401072132,0.004191342498925053,0.00452148644128719,0.004521486441287187,0.9999999999999994,1,5.551115123125783e-16,0,1
2446,7,5,0,2.1333108342990235,0.007041468475959546,0.009350167176562875,0.005965702454600614,0.6380316353652201,1,0.3619683646347799,0,1
2447,5,2,0,6837.543790759072,0.0024086161300167852,1.0313395275666861,0.4757853617264402,0.46132757351887305,1,0.5386724264811269,0,1
2448,2,2,1,573.6994877179299,0.1768879907191515,4.236825524642293,4.2368255246423345,1.0000000000000098,1,9.769962616701378e-15,0,1
2449,4,4,1,733.509218158418,0.18671794070241182,83.16561953042203,83.16561953039727,0.9999999999997021,1,2.978728375069295e-13,0,1
2450,6,5,0,91349.62817291253,0.0072151277999947805,8.685464757044004,6.053298920509811,0.6969458848590137,1,0.30305411514098635,0,1
2451,5,2,0,1675.2217263011726,0.030185768019707005,5.593483682135374,2.6345435812606923,0.4710022824729018,1,0.5289977175270981,0,1
2452,2,2,1,257.35463241310896,332.51877899978604,5334.358164199756,5334.358164208043,1.0000000000015534,1,1.553424056055519e-12,0,1
2453,2,2,1,1.0327600611590657,9.746193398843499,9.904549854425696,9.904549854425692,0.9999999999999997,1,3.3306690738754696e-16,0,1
2454,3,3,1,182.466498754167,297.31091852810243,9517.23317893239,9517.23317789105,0.9999999998905837,1,1.094162538350929e-10,0,1
2455,3,2,0,2.6123492770361594,0.031778129454065544,0.05182648709475079,0.027604335925226986,0.5326298862348104,1,0.46737011376518955,0,1
2456,8,3,0,2384.320728973594,213.38043590506626,67941.56899059373,1451.6823279644404,0.021366629436618115,1,0.9786333705633818,0,1
2457,7,2,0,11.282659223478422,0.977483003991842,7.724362656414623,1.053387390562786,0.13637207850255587,1,0.8636279214974442,0,1
2458,4,3,0,1.6726678579730188,0.004322163793915558,0.006048488822350595,0.0049716243323506765,0.8219613986851311,1,0.17803860131486893,0,1
2459,4,3,0,21.08737764083929,13.228810354125837,66.81731304383933,5.156054169632431,0.07716643987538836,1,0.9228335601246116,0,1
2460,7,5,0,11.932224356411592,2.1260344873409007,12.594583115377725,2.8725196979752323,0.22807580621449433,1,0.7719241937855057,0,1
2461,3,3,1,4.0269087342319585,0.09696681876594052,0.25208323273731686,0.2520832327373172,1.0000000000000013,1,1.3322676295501878e-15,0,1
2462,3,3,1,3.4151948911825283,0.0013820037911644733,0.0025623273019614017,0.0025623273019614056,1.0000000000000016,1,1.5543122344752192e-15,0,1
2463,3,3,1,13.609626985835398,0.0046166621595297415,0.011387665888183338,0.011387665888183324,0.9999999999999988,1,1.2212453270876722e-15,0,1
2464,4,4,1,44.71777172410981,167.78397383937096,3189.8333434573196,3189.8333434571327,0.9999999999999414,1,5.861977570020827e-14,0,1
2465,2,2,1,3.2485395084881397,1.9090665815845096,3.440845336433452,3.4408453364334513,0.9999999999999998,1,2.220446049250313e-16,0,1
2466,6,3,0,1.179771663949601,0.3574987121147569,0.3801005603753364,0.15534203450339432,0.40868667583651896,1,0.591313324163481,0,1
2467,4,2,0,22.42426708508988,44.91485354870027,247.75416009985494,25.186927110357587,0.10166096545142264,1,0.8983390345485773,0,1
2468,8,7,0,27.833847484519342,445.72058607663854,3590.837197001942,2804.9510847436104,0.781141257834111,1,0.21885874216588896,0,1
2469,5,5,1,38845.33378349094,44.47687695551981,74391.65504409451,74391.65519589474,1.0000000020405544,1,2.0405543921242497e-09,1,1
2470,7,4,0,377.8904777108404,159.06745167825127,13615.046882535491,503.9104065668965,0.03701128691765876,1,0.9629887130823412,0,1
2471,2,2,1,4.22622273514027,312.66534140277,642.7704959868927,642.7704959868836,0.9999999999999859,1,1.4099832412739488e-14,0,1
2472,4,4,1,1570.727523020903,0.18799665415504546,126.05551553108548,126.0555155310262,0.9999999999995298,1,4.701794509287538e-13,0,1
2473,3,3,1,2.704295893807857,20.28673411439498,39.880222798809235,39.8802227988109,1.0000000000000417,1,4.1744385725905886e-14,0,1
2474,6,4,0,39.70398747067684,0.02695648479851631,0.40837622463060097,0.2985919779171095,0.7311688582928709,1,0.2688311417071291,0,1
2475,3,2,0,126.38554180701124,102.06294079888124,1640.725676668717,2.1785410526601554,0.0013277911619469524,1,0.9986722088380531,0,1
2476,8,6,0,106.26230399772703,0.0015548486240653042,0.060578750894241494,0.054113614518756674,0.8932771593991485,1,0.10672284060085147,0,1
2477,8,6,0,6.462218083883787,73.38660552675562,256.80527072765943,66.30944584401331,0.25820905332715743,1,0.7417909466728425,0,1
2478,2,2,1,2.6093878054200346,0.006422135861024391,0.010374061137615171,0.010374061137615184,1.000000000000001,1,1.1102230246251565e-15,0,1
2479,8,6,0,17034.269549911773,27.46459577753365,38299.45825041237,16895.384192008172,0.44113898639352844,1,0.5588610136064716,0,1
2480,2,2,1,1.6206650194395829,154.86675134598966,197.15364800889813,197.15364800889824,1.0000000000000007,1,6.661338147750939e-16,0,1
2481,5,5,1,125.26575157759675,3.176429785135155,80.42014200348689,80.4201420034871,1.0000000000000027,1,2.6645352591003757e-15,0,1
2482,5,2,0,9828.705181297686,0.02164524864359144,4.793448963174306,0.19759766872771933,0.04122244134562907,1,0.958777558654371,0,1
2483,7,7,1,2817.3666645355083,8.123948074534585,1882.2860219315978,1882.2860219317395,1.0000000000000753,1,7.527312106958561e-14,0,1
2484,2,2,1,18.280242462835215,376.6309081644288,1610.300520635064,1610.3005206348585,0.9999999999998723,1,1.27675647831893e-13,0,1
2485,6,5,0,1986.029620518176,900.1239858970529,374034.32202289917,43414.73139619592,0.11607151761206017,1,0.8839284823879399,0,1
2486,8,3,0,621.4758104508862,11.187918028091742,4096.5526634584485,33.49532406761327,0.00817646612147673,1,0.9918235338785233,0,1
2487,6,6,1,66.16508471669933,10.800479723442837,93.35378073706651,93.35378073706728,1.0000000000000082,1,8.215650382226158e-15,0,1
2488,4,3,0,1.1937191494744228,0.004769621680063747,0.005233738531767129,0.004753770310267846,0.9082934276166017,1,0.0917065723833983,0,1
2489,5,3,0,26.108202961404988,0.0010744629548126929,0.004138803893862435,0.0029369094573867345,0.7096034343985158,1,0.2903965656014842,0,1
2490,2,2,1,3.747671280597263,810.8392031277784,1569.6957538414892,1569.6957538414822,0.9999999999999956,1,4.440892098500626e-15,0,1
2491,2,2,1,6.898247414862754,1.2095100389948494,3.176719440758379,3.176719440758376,0.999999999999999,1,9.992007221626409e-16,0,1
2492,4,2,0,12.852425453632232,0.0019605402253360608,0.005716359407334382,0.0013179100245756816,0.23055058834906977,1,0.7694494116509303,0,1
2493,2,2,1,4.0978692754631085,495.215570326691,1002.4745158252142,1002.4745158252246,1.0000000000000102,1,1.021405182655144e-14,0,1
2494,4,2,0,12.721358631218962,6.971838480810812,33.31241929289147,0.6226023253234935,0.018689796134270874,1,0.9813102038657291,0,1
2495,6,6,1,286.6762528884593,0.006734015426706313,1.048666733544244,1.0486667335442648,1.00000000000002,1,1.9984014443252818e-14,0,1
2496,3,2,0,2.620834237629125,61.14153105023431,105.34191988710432,1.4777792444004785,0.014028406222178453,1,0.9859715937778215,0,1
2497,6,4,0,561.7715034620406,286.0173642277894,45464.098281975464,2319.2765157762956,0.05101336226645867,1,0.9489866377335413,0,1
2498,8,3,0,40.23337096624357,0.0011219936916205975,0.011247096863977155,0.002379843451145795,0.21159624389544415,1,0.7884037561045558,0,1
2499,3,3,1,1521.9980786163603,1.4171530860071595,793.5948287288036,793.5948287288733,1.0000000000000877,1,8.770761894538737e-14,0,1
2500,2,2,1,17829.586359553065,0.003784518659415953,0.5053372175599969,0.5053372175599192,0.9999999999998462,1,1.5376588891058418e-13,0,1
2501,8,7,0,3.3471578150024124,0.005121854834404323,0.010892808945675809,0.009406794679637356,0.863578414580716,1,0.13642158541928395,0,1
2502,3,3,1,1.6031074000682255,7.516966948722512,8.697203445927363,8.697203445927286,0.9999999999999912,1,8.770761894538737e-15,0,1
2503,7,7,1,242.29248870771522,14.987400852803193,1048.2404327057027,1048.2404327065176,1.0000000000007774,1,7.773781618425346e-13,0,1
2504,6,3,0,3679.815492503282,36.01407487708391,25867.783765527656,214.5712530515353,0.008294922170235577,1,0.9917050778297645,0,1
2505,5,3,0,13.501737402701314,0.03308925525347028,0.12307744394139301,0.0786898913842961,0.6393526617417131,1,0.3606473382582869,0,1
2506,5,5,1,107.55376936734436,19.996002074345263,321.3462139500682,321.3462139504805,1.000000000001283,1,1.2829737272568309e-12,0,1
2507,8,3,0,251.17745592621242,0.010010391399690443,0.5789467768909377,0.36935736667406815,0.6379815579207343,1,0.3620184420792657,0,1
2508,3,3,1,23.35365095328346,4.961912270806217,36.12771650867046,36.12771650867422,1.0000000000001041,1,1.0413891970983968e-13,0,1
2509,6,4,0,263.76765144494925,0.15334673533584678,4.059164621987728,1.7550314507839657,0.4323627184956461,1,0.5676372815043539,0,1
2510,2,2,1,1.256078491080348,8.21612677037684,9.208216485192517,9.208216485192517,1.0,1,0.0,0,1
2511,5,2,0,1925.853718458211,0.8597179729721034,407.99738368604017,15.637113717509116,0.03832650488156586,1,0.9616734951184341,0,1
2512,2,2,1,143.22185776705274,23.708746860260423,283.73522198950445,283.73522198951326,1.000000000000031,1,3.108624468950438e-14,0,1
2513,7,7,1,760.3875218076861,10.124719288745165,3303.018251170117,3303.018251134205,0.9999999999891276,1,1.0872414080154158e-11,0,1
2514,5,5,1,177.8901528048198,234.53997590121133,8341.615672724323,8341.615653919649,0.9999999977456796,1,2.2543203970215586e-09,0,1
2515,8,6,0,6.045365951035596,35.455919351899325,125.2717197187007,34.44662922344769,0.2749753040893671,1,0.7250246959106329,0,1
2516,5,5,1,31204.573852462694,21.255991099815652,229358.7650088539,229358.7650655336,1.0000000002471225,1,2.4712254464986927e-10,0,1
2517,2,2,1,219.35853258391353,0.37987703784314797,5.626266621397311,5.626266621397344,1.0000000000000058,1,5.773159728050814e-15,0,1
2518,2,2,1,20.55986917023182,0.027519751944869365,0.12478278903090678,0.1247827890309069,1.0000000000000009,1,8.881784197001252e-16,0,1
2519,8,5,0,120.45258950420282,73.83662261052268,1341.600012463219,421.4943234019933,0.3141728678342189,1,0.6858271321657812,0,1
2520,5,5,1,32043.998680111214,0.32238633174355386,475.17510449305655,475.1751044927115,0.9999999999992739,1,7.260858581048524e-13,0,1
2521,5,2,0,5749.457874839157,290.456920281895,39371.51716683608,0.6923645230414881,1.7585416383818946e-05,1,0.9999824145836161,0,1
2522,2,2,1,1.042790161974278,436.1299963744662,445.3632940070943,445.36329400709417,0.9999999999999998,1,2.220446049250313e-16,0,1
2523,5,4,0,9.01081900224075,0.0021147933615590264,0.0042445045681205095,0.003357861948588962,0.7911081010040807,1,0.2088918989959193,0,1
2524,8,7,0,590.3593844326434,19.09183541827046,2436.225591633039,2334.3259636293674,0.9581731559041021,1,0.041826844095897875,0,1
2525,6,2,0,97.385877241989,0.15037614063991023,1.4764719733878757,0.5406589778380771,0.3661830279090869,1,0.633816972090913,0,1
2526,3,3,1,8.535892921868335,384.1727339851602,1041.6484104799902,1041.6484104801866,1.0000000000001885,1,1.8851586958135158e-13,0,1
2527,8,4,0,1.8283763470502044,41.89868523257122,60.453019055096256,13.070730867751362,0.21621303736441735,1,0.7837869626355827,0,1
2528,8,2,0,28.245575252945773,0.0019133905131304308,0.031026997788708734,0.0029779548908277225,0.0959794728161373,1,0.9040205271838627,0,1
2529,5,5,1,17.867443137314083,0.05664350444638377,0.2149903690166696,0.21499036901666965,1.0000000000000002,1,2.220446049250313e-16,0,1
2530,6,5,0,47.70476315366859,0.008130504342121836,0.2399850430928483,0.22939073840761104,0.9558543126325652,1,0.04414568736743485,0,1
2531,2,2,1,85.43603476533961,32.8600500669035,303.7307501113139,303.730750111332,1.0000000000000595,1,5.950795411990839e-14,0,1
2532,5,4,0,66.84761290763753,0.18726874816262823,3.5166880804107814,1.9709288608343098,0.5604502917995751,1,0.43954970820042494,0,1
2533,6,5,0,29.231719174162496,786.4008464950274,9308.44475117311,7003.326548573595,0.7523626917043247,1,0.24763730829567532,0,1
2534,2,2,1,79.42834274436821,24.617703087945298,219.39932140566884,219.39932140566464,0.9999999999999808,1,1.9206858326015208e-14,0,1
2535,5,4,0,2.8082234952891816,101.72639362530053,140.80204558148395,86.66510113974309,0.6155102419274788,1,0.38448975807252117,0,1
2536,6,3,0,3.201574188250524,21.10830770268472,31.491327474148527,3.4767738302234585,0.11040416867398076,1,0.8895958313260193,0,1
2537,6,5,0,708.3216590345704,1.8318871058118547,174.43043780073535,148.82822467620298,0.8532239358719053,1,0.14677606412809474,0,1
2538,5,5,1,104.95468248941472,0.0035869066891507755,0.2097533277760703,0.20975332777607125,1.0000000000000044,1,4.440892098500626e-15,0,1
2539,6,2,0,6288.805123563326,0.547296339543467,109.13491124626438,0.5745880324443404,0.005264933336939038,1,0.994735066663061,0,1
2540,2,2,1,1.2240249001622603,0.2359627977096321,0.2610589958064208,0.261058995806421,1.0000000000000009,1,8.881784197001252e-16,0,1
2541,7,4,0,1.6134099561015327,24.241542857420093,34.0969487997505,10.285713846751321,0.3016608291597806,1,0.6983391708402193,0,1
2542,4,3,0,33.74008010581956,30.577669244296377,148.42755305295873,10.43586189253272,0.07030946531072449,1,0.9296905346892755,0,1
2543,6,6,1,1.021960065529878,65.8317176348637,66.52662383965715,66.52662383965682,0.9999999999999951,1,4.884981308350689e-15,0,1
2544,6,2,0,5713.025941256641,0.07026772498031865,8.221372165137247,0.19021810121557522,0.023137025960483296,1,0.9768629740395167,0,1
2545,7,3,0,247.76438893758402,0.03264143999617542,2.641914836514622,1.2083982478794324,0.45739485284606163,1,0.5426051471539384,0,1
2546,2,2,1,2.8908783385270227,404.3690557182042,687.5318494087539,687.5318494087506,0.9999999999999952,1,4.773959005888173e-15,0,1
2547,4,4,1,2736.6467385870073,1.3243662485060386,110.97736408912873,110.97736408915468,1.0000000000002338,1,2.3381296898605797e-13,0,1
2548,5,5,1,1.9336491935717108,255.98193846184074,407.4406333038399,407.4406333053325,1.0000000000036633,1,3.6632918920531665e-12,0,1
2549,7,7,1,33.19885037266175,134.21731524708844,629.5137313056044,629.5137313009852,0.9999999999926622,1,7.337797036655047e-12,0,1
2550,4,2,0,151.59484221743838,0.09847488433273811,2.8306296116670437,1.9217527294210244,0.6789135256340535,1,0.3210864743659465,0,1
2551,8,7,0,14183.881023527803,151.01966023978386,716818.3381231081,262641.468235128,0.36639892461850115,1,0.6336010753814989,0,1
2552,2,2,1,294.060758885482,4.9589249273951,85.03663581033449,85.03663581033383,0.9999999999999923,1,7.66053886991358e-15,0,1
2553,7,5,0,2.263918847115872,0.5116845513394067,0.756781425417238,0.5219432512473184,0.6896882424929421,1,0.31031175750705786,0,1
2554,5,5,1,2905.340978683831,731.825004710882,308894.8026462122,308894.8019044333,0.9999999975986034,1,2.401396637097264e-09,0,1
2555,4,3,0,1302.9126448285485,0.010804538867097407,3.120354732894093,3.091474673582401,0.9907446230368474,1,0.009255376963152595,0,1
2556,6,6,1,25294.324194380217,121.1803331567273,176691.46175505483,176691.4617608561,1.0000000000328328,1,3.283284755184468e-11,0,1
2557,5,4,0,7.10089145687089,0.05826009010762593,0.2096833443236902,0.2066037896029006,0.9853133078799255,1,0.014686692120074452,0,1
2558,4,4,1,1.281054981274107,4.612736612164532,4.929065341695972,4.929065341695973,1.0000000000000002,1,2.220446049250313e-16,0,1
2559,7,2,0,1165.5813958367085,158.50785221074545,35994.65988421956,6.066055101441462,0.00016852652923943546,1,0.9998314734707605,0,1
2560,4,4,1,2250.5734252943525,0.03979575312477268,2.3926103570629618,2.392610357063107,1.0000000000000606,1,6.061817714453355e-14,0,1
2561,3,2,0,105.6923604034024,7.481240604582224,77.02415860632996,0.562649022262104,0.007304838279867489,1,0.9926951617201325,0,1
2562,3,3,1,2.054366504949062,46.450438117449664,67.23004554864286,67.2300455486256,0.9999999999997432,1,2.567945855957987e-13,0,1
2563,7,5,0,984.3353511663863,0.005746143514121999,0.5980635779227425,0.5950503229457259,0.9949616477440701,1,0.005038352255929857,0,1
2564,5,2,0,5.207487182983555,19.69963982861242,61.03704954348855,0.5480291692513186,0.00897863139437713,1,0.9910213686056228,0,1
2565,2,2,1,1.1295892540704764,0.0384832411933078,0.04090081093777357,0.04090081093777358,1.0000000000000002,1,2.220446049250313e-16,0,1
2566,4,3,0,49.99748965275417,0.008653851796580899,0.16306944692169267,0.15388326140838907,0.9436670345873259,1,0.056332965412674074,0,1
2567,8,7,0,7420.5766418683315,0.5837093636388876,1009.3556722878504,582.707999893496,0.5773069056744925,1,0.4226930943255075,0,1
2568,4,2,0,8.900377745254834,0.0014366642506968622,0.007213560127393952,0.0028558635178364223,0.3959020882062242,1,0.6040979117937758,0,1
2569,8,7,0,149.82342568468923,2.7757099757675023,190.14720736776343,37.85584875804687,0.19908706145144656,1,0.8009129385485534,0,1
2570,5,2,0,4189.481959034161,7.012315682585512,2430.263966424123,4.851489532045662,0.001996280897496134,1,0.9980037191025039,0,1
2571,7,6,0,129.67844921866381,0.2555197794776472,9.394689039256859,3.258326961273374,0.34682648330967164,1,0.6531735166903283,0,1
2572,5,5,1,171.22623628303413,52.04416084678763,2691.147934819671,2691.1479349356127,1.0000000000430826,1,4.308264855978905e-11,0,1
2573,3,3,1,37.697900641828575,0.0018283202716291344,0.024713836982736038,0.02471383698273586,0.9999999999999929,1,7.105427357601002e-15,0,1
2574,7,5,0,75.30412857740696,976.6212448143735,11937.598084914007,3248.7965067933937,0.27214825659937575,1,0.7278517434006242,0,1
2575,2,2,1,2.3699231272201455,0.002148261343385426,0.00330715266427756,0.0033071526642775672,1.0000000000000022,1,2.220446049250313e-15,0,1
2576,7,5,0,7.518659007218304,0.06035984352658299,0.19808122527364538,0.17210489715509042,0.8688602209388135,1,0.13113977906118646,0,1
2577,8,4,0,3.907590908351617,90.3979314141089,202.76280856007284,4.7750382987432065,0.02354987254641671,1,0.9764501274535833,0,1
2578,6,5,0,2.380054840021336,0.18661018646248576,0.2629479626085198,0.24045592214726286,0.9144620089917054,1,0.08553799100829462,0,1
2579,5,5,1,2.904493248771624,0.0375806460473569,0.04673280439312939,0.046732804393129344,0.999999999999999,1,9.992007221626409e-16,0,1
2580,3,3,1,1327.812491716804,62.42599043684384,9071.622843839079,9071.622852883136,1.0000000009969614,1,9.96961402321972e-10,0,1
2581,5,4,0,536.0092631411255,0.18416715395323474,25.39845805195447,19.733188723121845,0.7769443594865528,1,0.22305564051344717,0,1
2582,8,7,0,2.294005801245085,40.59551130864208,69.89921014275637,64.0064240346359,0.9156959557041412,1,0.0843040442958588,0,1
2583,2,2,1,1.1013370767673472,42.443091833889916,44.54173638738542,44.54173638738542,1.0,1,0.0,0,1
2584,6,2,0,1909.110312868977,67.88747127550548,42322.399522438405,620.9279999005786,0.014671379858114524,1,0.9853286201418855,0,1
2585,7,6,0,211.8327167875371,0.090361203922343,6.900781344997206,4.58249861627112,0.6640550377086285,1,0.3359449622913715,0,1
2586,5,5,1,12.137904092958964,391.1289590913043,1943.515270913249,1943.515270922015,1.0000000000045104,1,4.510392059842161e-12,0,1
2587,2,2,1,2.415765949779257,59.885602302845264,93.07860155024251,93.07860155024261,1.000000000000001,1,1.1102230246251565e-15,0,1
2588,5,3,0,162.66406437021632,4.779771905715765,164.41438969210984,9.725980396698754,0.05915528692416816,1,0.9408447130758318,0,1
2589,8,4,0,288.3656052875097,0.001601992370306048,0.03135449154857127,0.024744968456677497,0.7892001188520326,1,0.21079988114796744,0,1
2590,5,5,1,44.455548123761766,127.02716607994188,2179.3124584778193,2179.312458450735,0.999999999987572,1,1.2427947559956465e-11,0,1
2591,7,7,1,17.293348197356266,14.719096964793097,104.50684182147245,104.50684182144977,0.999999999999783,1,2.170486013142181e-13,0,1
2592,3,2,0,6.4473089458385875,0.014326295233318324,0.039688381607300025,0.0249630479030097,0.6289762114769164,1,0.3710237885230836,0,1
2593,4,4,1,28.490168234451396,453.2672534279526,10917.867958812541,10917.867958867404,1.000000000005025,1,5.0250914540583835e-12,0,1
2594,7,2,0,29.738683556427258,0.004814607281849734,0.027883516255689862,0.008616646017638828,0.30902293450455803,1,0.6909770654954419,0,1
2595,8,4,0,19355.475339715336,0.1581476793790267,446.27983578675486,18.480010354587453,0.04140901934771197,1,0.958590980652288,0,1
2596,5,3,0,75.30185853031485,0.021847338928325955,0.22571506632555322,0.1206726890040995,0.5346239884140075,1,0.4653760115859925,0,1
2597,8,4,0,300.8164326687793,0.4807647533013189,68.5101074819502,4.8916057997744575,0.07139976829058703,1,0.928600231709413,0,1
2598,2,2,1,26.35175980367707,1.2725365009677148,6.5324344421861165,6.5324344421861165,1.0,1,0.0,0,1
2599,2,2,1,1.0828839458138437,4.043517199088495,4.207753135689839,4.207753135689838,0.9999999999999998,1,2.220446049250313e-16,0,1
2600,6,3,0,5.466922226272672,0.058349277006317195,0.168318671352326,0.04985675387452322,0.296204535563156,1,0.703795464436844,0,1
2601,7,4,0,40666.70292586856,2.2308256211845587,9060.432250296171,127.29335532649863,0.01404936892744136,1,0.9859506310725586,0,1
2602,5,4,0,287.45869322086475,0.009465967665638942,0.9093455582717281,0.8290977592592239,0.9117521405558735,1,0.0882478594441265,0,1
2603,5,5,1,19169.951256003314,1.430694467985386,10775.73880451099,10775.73880450739,0.9999999999996659,1,3.340661081097096e-13,0,1
2604,3,2,0,59.890757826160545,80.07067732384856,599.9461895610794,0.3356469275033202,0.0005594617206401118,1,0.9994405382793599,0,1
2605,7,5,0,24908.317137618837,0.011501163556059815,6.9814859298812095,3.9143857426884425,0.5606808897135521,1,0.4393191102864479,0,1
2606,3,3,1,11.472720575430442,275.3244471672192,990.5748329436102,990.5748329515718,1.0000000000080373,1,8.037348564471358e-12,0,1
2607,6,6,1,109.1480008537498,6.627505042267829,128.83866833618242,128.83866833618336,1.0000000000000073,1,7.327471962526033e-15,0,1
2608,7,3,0,950.4343166800865,0.001068802971532091,0.12467601300978771,0.03979417941413152,0.3191807185156576,1,0.6808192814843423,0,1
2609,6,5,0,269105.4359397817,38.61886624692365,1170494.8228781517,66768.12816912292,0.057042651418949056,1,0.942957348581051,0,1
2610,6,4,0,12.440755892260915,834.1730513033062,4340.929447476492,1614.2838231797066,0.37187515777712915,1,0.6281248422228709,0,1
2611,5,5,1,2.1739803706323735,0.002844681454948236,0.0038838468963916196,0.003883846896391623,1.0000000000000009,1,8.881784197001252e-16,0,1
2612,6,6,1,44.44146245193794,0.05078596880645917,0.8256120019069438,0.8256120019069445,1.0000000000000009,1,8.881784197001252e-16,0,1
2613,8,7,0,293.1529461912011,0.08183090473143734,3.077235749820138,2.6963661353754027,0.8762299526557247,1,0.12377004734427532,0,1
2614,6,5,0,1715.4856688659854,0.001347421353810165,0.5707024951848251,0.565662801503148,0.9911693154941525,1,0.008830684505847453,0,1
2615,4,3,0,1.6410587147523354,247.9042652965626,290.22272349424844,55.360566378071525,0.1907520049138008,1,0.8092479950861993,0,1
2616,6,6,1,61.917522024771536,1.3415310268934657,16.917040257954277,16.917040257954344,1.000000000000004,1,3.9968028886505635e-15,0,1
2617,5,3,0,3.191364833768585,0.035984944717885874,0.07293904348978561,0.05658327185448148,0.7757610896337763,1,0.22423891036622368,0,1
2618,8,2,0,26119.32838541863,4.434911133562451,23906.270716188323,13.923214083986643,0.0005824084504555714,1,0.9994175915495445,0,1
2619,8,7,0,11041.462927042727,1.9066764844139334,1237.6244369323529,1222.2400504287543,0.987569422480271,1,0.01243057751972898,0,1
2620,2,2,1,1.030629011663938,1.4232029362526897,1.444834199126807,1.4448341991268063,0.9999999999999996,1,4.440892098500626e-16,0,1
2621,5,5,1,499.274757450557,0.012544070011141517,2.3206729398492096,2.3206729398491426,0.9999999999999711,1,2.886579864025407e-14,0,1
2622,8,3,0,60153.479186796496,0.795117931276885,13189.819098945673,1.220129605381186,9.250540862070785e-05,1,0.9999074945913793,0,1
2623,3,2,0,2.874593260812134,964.4272393366513,1499.4035442995207,0.643698504604608,0.00042930304323465226,1,0.9995706969567654,0,1
2624,5,4,0,80.88996093023817,12.030143952831613,335.007510971869,82.00654933032324,0.24479018124823307,1,0.755209818751767,0,1
2625,2,2,1,2.8181757172929167,1.5384477119599507,2.5826572538344914,2.582657253834491,0.9999999999999998,1,2.220446049250313e-16,0,1
2626,3,2,0,14.662748606412014,18.154918615672536,66.52778549294577,0.04889171771840854,0.0007349067364280861,1,0.9992650932635719,0,1
2627,6,3,0,25.682411138103653,5.149008557017919,41.97865992378418,1.1728763844276802,0.027939824343062327,1,0.9720601756569377,0,1
2628,3,3,1,11.175767763937422,1.6332929427085192,5.276853824049293,5.276853824049297,1.0000000000000009,1,8.881784197001252e-16,0,1
2629,2,2,1,1.0241954202423154,48.01801965441831,48.5954557851403,48.5954557851403,1.0,1,0.0,0,1
2630,4,3,0,1.8769909822921194,0.23323713644577437,0.3048117327344211,0.2257744597758177,0.7407013429254455,1,0.25929865707455446,0,1
2631,5,5,1,5.2257249380833235,0.03822039450690815,0.11115218744402965,0.11115218744402988,1.0000000000000022,1,2.220446049250313e-15,0,1
2632,4,2,0,245961.73040679336,42.52373726352622,657373.9513020021,146.53879814346453,0.00022291543170097961,1,0.9997770845682991,0,1
2633,5,3,0,25072.680030988668,0.008084957423337575,6.713760960385066,5.341762091479808,0.7956437715014256,1,0.20435622849857438,0,1
2634,2,2,1,202.3518826791673,334.2130537353827,4754.195463802105,4754.195463802151,1.0000000000000095,1,9.547918011776346e-15,0,1
2635,7,2,0,3.0558649930086736,14.584666011129661,20.37234963714308,0.3212462404404843,0.015768737831535384,1,0.9842312621684646,0,1
2636,3,3,1,16.068090691636698,0.01126215849540188,0.08461957384473905,0.08461957384473896,0.999999999999999,1,9.992007221626409e-16,0,1
2637,8,2,0,20274.881614603604,6.2315931202648,17143.364714487274,3.8110555702822686,0.00022230499285018858,1,0.9997776950071499,0,1
2638,2,2,1,2897.286467364542,0.17822412808602137,9.593171701624772,9.593171701624751,0.9999999999999978,1,2.220446049250313e-15,0,1
2639,6,2,0,96.98712692766253,0.057553254144290966,3.1958378422980287,0.1510419414704485,0.04726207928054287,1,0.9527379207194572,0,1
2640,8,7,0,77.99834581493722,14.485382118974522,222.6893676242422,160.63114915502186,0.7213238371850106,1,0.2786761628149894,0,1
2641,2,2,1,135.1490232829723,112.96353757285397,1313.241927940668,1313.2419279404185,0.99999999999981,1,1.8995915951336428e-13,0,1
2642,7,4,0,1.3092598418085124,0.0012044383910717897,0.0013661600210653263,0.0007518342758684458,0.550326655937544,1,0.44967334406245596,0,1
2643,6,4,0,6.773826315741452,0.07706270200362242,0.1934695739191392,0.16010427717496029,0.8275424085126483,1,0.17245759148735174,0,1
2644,3,3,1,461.0787719778217,759.7466189710881,9230.919434532494,9230.919038000833,0.9999999570431024,1,4.295689759459265e-08,0,1
2645,7,6,0,848.8479762129231,0.08413998114726977,21.914844158285252,9.52967628613538,0.43485028765456846,1,0.5651497123454315,0,1
2646,8,3,0,32.16296594323173,0.12760376959222627,1.8338867275356516,1.2167898958605246,0.6635033001714494,1,0.33649669982855057,0,1
2647,7,4,0,18428.950007072486,28.16600131906651,13534.080497381337,98.80259572251236,0.007300281370546698,1,0.9926997186294533,0,1
2648,2,2,1,4.383195511712069,0.4715748439184775,0.9872929845360249,0.9872929845360248,0.9999999999999999,1,1.1102230246251565e-16,0,1
2649,8,3,0,4.594557061372624,408.50767172020323,1116.2263974078808,8.34010065119413,0.007471692723413142,1,0.9925283072765868,0,1
2650,8,4,0,2.896734534328268,7.944192840682296,12.056077047520004,5.812959559013079,0.48216012025311616,1,0.5178398797468838,0,1
2651,3,3,1,1.879047382396226,0.5753491469349659,0.8850389829792763,0.8850389829792754,0.999999999999999,1,9.992007221626409e-16,0,1
2652,5,5,1,11.131378716276133,0.004902806289190026,0.02789563081235135,0.02789563081235135,1.0,1,0.0,0,1
2653,2,2,1,103.11774200938125,0.0020225278161834282,0.020538144285658935,0.02053814428565919,1.0000000000000124,1,1.2434497875801753e-14,0,1
2654,5,2,0,1088.941175597778,1.0613953616215879,85.16289449831098,0.4845839157832162,0.005690082736594009,1,0.994309917263406,0,1
2655,6,6,1,1.011344178418555,9.676270135753478,9.707371012658028,9.70737101265807,1.0000000000000044,1,4.440892098500626e-15,0,1
2656,4,2,0,33.892343702307834,0.09559635656027975,1.1915137119005388,0.7557768265752083,0.6342997306927313,1,0.36570026930726873,0,1
2657,2,2,1,1.6888773923530533,0.001593981067191775,0.002071487036351119,0.0020714870363511277,1.0000000000000042,1,4.218847493575595e-15,0,1
2658,6,4,0,13.75856241830972,0.00575835563536654,0.04583389833063098,0.0214614172789517,0.468243332132387,1,0.531756667867613,0,1
2659,6,3,0,9.478914194613576,0.10333509591606378,0.5122766947341094,0.299846221125726,0.5853208319019028,1,0.41467916809809724,0,1
2660,8,4,0,365.4554804769413,2.4482246419480735,226.73058108511643,5.479519894399065,0.024167537824736622,1,0.9758324621752634,0,1
2661,5,2,0,11504.08558926634,0.05236063172155041,42.97685102149768,5.213795739880381,0.1213163741864745,1,0.8786836258135255,0,1
2662,3,3,1,1820.7896723543695,93.9220884372824,3274.56809921642,3274.5681658518524,1.0000000203493806,1,2.0349380625006575e-08,1,1
2663,7,5,0,8.940938454856967,0.12992905370545157,0.7080462076447082,0.5504549915718363,0.7774280627854873,1,0.22257193721451274,0,1
2664,7,3,0,2.4576948003881176,133.5678773501064,231.77870237123764,16.516707485319078,0.07126067803617449,1,0.9287393219638255,0,1
2665,7,2,0,12562.811364205993,88.218704969139,308108.57154914626,2.9830177807638103,9.681709813412284e-06,1,0.9999903182901866,0,1
2666,7,2,0,4.480059341553281,0.8866037244881739,1.8167031703325554,0.2625234600472413,0.1445054229740708,1,0.8554945770259292,0,1
2667,7,5,0,2.3623314435540226,32.138107037575764,61.69461761392259,38.83793875684859,0.6295190773349416,1,0.3704809226650584,0,1
2668,4,2,0,332.26186330430045,195.67553758487256,20564.52698301265,257.5648038872304,0.012524713264739428,1,0.9874752867352605,0,1
2669,5,5,1,278.608667107789,20.564707811667045,506.78084762976516,506.78084763101054,1.0000000000024574,1,2.4573676427053215e-12,0,1
2670,6,6,1,219.3454317693949,0.0027386210661093867,0.16191795119236932,0.16191795119236982,1.000000000000003,1,3.1086244689504383e-15,0,1
2671,5,4,0,8.108028205710797,0.018791142208585035,0.09003347175542491,0.08029578095099962,0.8918436597571442,1,0.10815634024285581,0,1
2672,7,4,0,8.515467275040079,0.1174682429760257,0.4913808251393569,0.29879354160227756,0.6080691926013575,1,0.3919308073986425,0,1
2673,2,2,1,609.4600081617247,107.79305502362647,2661.1134330714062,2661.1134330668906,0.9999999999983031,1,1.6968648708370893e-12,0,1
2674,3,3,1,15.235538530605435,38.63379145174258,150.24160621979266,150.24160622017888,1.0000000000025706,1,2.5706103912170875e-12,0,1
2675,6,6,1,884.1564178704235,82.43417779638277,14452.033160224168,14452.033160239298,1.000000000001047,1,1.0469403122215226e-12,0,1
2676,5,5,1,39.44558965000036,0.0016573755791018767,0.01978851745962375,0.019788517459623695,0.9999999999999972,1,2.7755575615628914e-15,0,1
2677,8,7,0,12.437710344692103,0.020772808894737295,0.11679104735471765,0.11481170212612209,0.9830522520910023,1,0.016947747908997668,0,1
2678,5,5,1,1.0480051631920484,0.0018504411308980584,0.001898481483195424,0.0018984814831954258,1.0000000000000009,1,8.881784197001252e-16,0,1
2679,5,3,0,1104.7410370826715,0.029387482403284437,2.75362865951106,1.8777223346834166,0.6819083350973072,1,0.3180916649026928,0,1
2680,2,2,1,8.008456472289454,1.9527122833613135,5.526022741771264,5.526022741771266,1.0000000000000002,1,2.220446049250313e-16,0,1
2681,5,3,0,42.79731866445042,30.17058615798122,589.6445574241156,106.7769419610122,0.18108696267370172,1,0.8189130373262983,0,1
2682,3,3,1,1039.3879979369742,0.16830911011398428,22.913353347823165,22.91335334782337,1.000000000000009,1,9.103828801926284e-15,0,1
2683,8,2,0,23497.395407920332,67.51969320995566,98116.41781192562,12.716841127055995,0.00012960971681041456,1,0.9998703902831896,0,1
2684,4,3,0,20.598946163105246,0.07295574906225452,0.5005922194381901,0.42908705437974454,0.8571588564866327,1,0.1428411435133673,0,1
2685,7,7,1,10.288844801679488,0.012597945077460591,0.061869534275402975,0.06186953427540302,1.0000000000000007,1,6.661338147750939e-16,0,1
2686,4,4,1,9.965023249592383,2.3437480297033706,11.012072372854265,11.012072372854247,0.9999999999999983,1,1.6653345369377348e-15,0,1
2687,4,2,0,720.0324719044448,42.78944391009972,6032.93177115791,123.8368353772191,0.02052680853598497,1,0.979473191464015,0,1
2688,2,2,1,10.351547687868123,354.08973366608814,1139.2419769698563,1139.241976969804,0.9999999999999541,1,4.5852210917018965e-14,0,1
2689,4,3,0,17641.569460615043,0.04475251297692681,195.78391855770994,87.19301539124594,0.4453533059996683,1,0.5546466940003316,0,1
2690,7,7,1,40.09809901842577,0.010953967174408347,0.05694898175705556,0.056948981757055726,1.0000000000000029,1,2.886579864025407e-15,0,1
2691,4,4,1,1.8835746660040835,0.016396405296806357,0.021796760448751427,0.021796760448751454,1.0000000000000013,1,1.3322676295501878e-15,0,1
2692,2,2,1,9.57207288291515,0.002697213101162772,0.008344844702415076,0.008344844702415078,1.0000000000000002,1,2.220446049250313e-16,0,1
2693,2,2,1,2.058216841766568,0.041341652146984174,0.05931074677881373,0.059310746778813726,0.9999999999999999,1,1.1102230246251565e-16,0,1
2694,2,2,1,1.096144969788408,0.05932045612235401,0.062106703636119885,0.06210670363611989,1.0000000000000002,1,2.220446049250313e-16,0,1
2695,6,3,0,5027.854436445322,711.2375328392013,170196.90848107295,184.60022350179966,0.0010846273598578817,1,0.9989153726401421,0,1
2696,6,5,0,133.76273064292965,111.03635034696758,3459.1576123502746,2056.1795583436674,0.5944162679961339,1,0.4055837320038661,0,1
2697,5,5,1,2901.0178753222785,0.04839456955560534,57.45550804371779,57.45550804371763,0.9999999999999971,1,2.886579864025407e-15,0,1
2698,8,7,0,275.8518390655663,16.442571458489866,444.3759332663316,282.9375837572678,0.6367077120436503,1,0.3632922879563497,0,1
2699,7,7,1,6.988259875751915,98.78711330447533,407.5007011478391,407.5007011477443,0.9999999999997673,1,2.327027459614328e-13,0,1
2700,3,3,1,501.79086856985884,0.31877662708281573,12.22616378631738,12.2261637863174,1.0000000000000016,1,1.5543122344752192e-15,0,1
2701,5,4,0,1.2580741525889545,3.6400867439513536,3.9169686254102904,2.4097900629371525,0.6152181172206184,1,0.38478188277938163,0,1
2702,4,4,1,2.1001213456324916,0.0018415582682729918,0.0024043104284809133,0.0024043104284809224,1.0000000000000038,1,3.774758283725532e-15,0,1
2703,2,2,1,7.220401979564603,417.666147677859,1122.302589386381,1122.3025893864465,1.0000000000000584,1,5.839773109528323e-14,0,1
2704,2,2,1,1.0744817616582742,0.00400091044846661,0.004147232228772158,0.004147232228772156,0.9999999999999996,1,4.440892098500626e-16,0,1
2705,5,3,0,22.050658610465625,0.3287166583422457,5.103624813443665,1.255418101938266,0.24598557845226363,1,0.7540144215477363,0,1
2706,3,3,1,110.60522476296853,0.07320218596937669,1.7340637960483998,1.7340637960484073,1.0000000000000044,1,4.440892098500626e-15,0,1
2707,3,3,1,27.413984935694277,0.06459751026207916,0.37227741059774905,0.3722774105977492,1.0000000000000004,1,4.440892098500626e-16,0,1
2708,5,3,0,3.571287531826654,5.840067322517373,9.354448802478114,2.504155997313247,0.267696798623759,1,0.7323032013762409,0,1
2709,2,2,1,2.0992623251679863,0.12764501166284706,0.18494270406084357,0.18494270406084348,0.9999999999999996,1,4.440892098500626e-16,0,1
2710,3,2,0,1.2385185812321402,0.005422431650930888,0.006046405448740517,0.00012506049329710566,0.02068344479332859,1,0.9793165552066714,0,1
2711,4,4,1,38407.99592385028,0.003467989241956426,49.59377577157294,49.59377577152027,0.999999999998938,1,1.0620393453564247e-12,0,1
2712,7,6,0,1.9436075773501165,0.009139646507461633,0.01244918190227714,0.011542339931844867,0.9271565009210446,1,0.07284349907895538,0,1
2713,3,3,1,5.838875073494052,2.636429527528397,6.425768354686197,6.425768354686249,1.0000000000000082,1,8.215650382226158e-15,0,1
2714,2,2,1,30.31166063748878,868.222079821943,4780.085791167214,4780.085791169138,1.0000000000004026,1,4.0256686872908176e-13,0,1
2715,2,2,1,1.5247552293547915,11.201211477926693,13.831365646664283,13.831365646664292,1.0000000000000007,1,6.661338147750939e-16,0,1
2716,6,3,0,3.9011036513437714,21.095543428813073,40.68836439552038,4.458254478003494,0.10957074692573116,1,0.8904292530742688,0,1
2717,8,6,0,33737.656230675115,0.08069636401203287,200.93853197083757,81.96242025524295,0.4078979748251482,1,0.5921020251748518,0,1
2718,4,3,0,4774.950836730487,0.04314865268966861,64.9525453086365,34.30726726904773,0.528189728455276,1,0.471810271544724,0,1
2719,8,7,0,10373.349184093719,623.4079756637674,550067.8549944656,109666.07332551334,0.19936826398738883,1,0.8006317360126112,0,1
2720,5,2,0,249.94800285459664,1.4050303394572627,8.980292962455508,0.06805139725019474,0.0075778593788311385,1,0.9924221406211688,0,1
2721,2,2,1,1.784121968897544,220.08564750372244,293.97066323523904,293.9706632352396,1.000000000000002,1,1.9984014443252818e-15,0,1
2722,6,5,0,6.212770482512892,20.60620734502257,63.107483314985856,36.956676816218895,0.5856148094475343,1,0.4143851905524657,0,1
2723,5,2,0,3.433754862484276,0.11193695229015754,0.16677908113948323,0.002781566815203008,0.016678151697434317,1,0.9833218483025656,0,1
2724,8,4,0,2007.1752719463752,0.2846545292037284,118.0835291327931,2.382623326815987,0.02017744002329539,1,0.9798225599767046,0,1
2725,7,5,0,2.9720110485118303,0.005205780664262389,0.006398351498773494,0.004853296669940245,0.7585229837514519,1,0.24147701624854812,0,1
2726,5,3,0,1241.1965117134434,0.04576354001279921,7.12164466965426,5.116405893253661,0.7184303809841794,1,0.28156961901582056,0,1
2727,6,4,0,9110.916074930405,0.009221686921917775,19.45523264520215,15.353123769255788,0.7891513840643802,1,0.21084861593561977,0,1
2728,2,2,1,378.39044190850757,0.42667345563796927,8.299763244230236,8.299763244230265,1.0000000000000033,1,3.3306690738754696e-15,0,1
2729,6,3,0,3759.9630121662713,1.6451274886655889,753.9371054937429,17.828749696173357,0.023647529172208016,1,0.976352470827792,0,1
2730,8,2,0,220472.4808450611,0.6332786493752118,10093.689615871705,0.7973846656862841,7.899833420996479e-05,1,0.99992100166579,0,1
2731,5,2,0,1.1876430170960919,62.14204492007974,67.82622326175658,0.24797036609998077,0.0036559659992125406,1,0.9963440340007874,0,1
2732,6,3,0,2.548613665487587,0.005720106911449357,0.010522843171456532,0.006016313326786217,0.5717383818002356,1,0.4282616181997644,0,1
2733,5,3,0,4.008503152090028,0.11140070573221394,0.2858220017623649,0.2239249455077427,0.7834419468306573,1,0.21655805316934273,0,1
2734,3,3,1,336.2039319395548,5.626885936680949,650.3435148238083,650.3435148242044,1.000000000000609,1,6.090683513093609e-13,0,1
2735,7,2,0,4865.462913024792,2.647078197137305,836.7548531216634,0.5309133644366666,0.0006344909293994525,1,0.9993655090706005,0,1
2736,7,3,0,387.254607837033,0.07362374246048807,6.17690917902241,2.1076925130495807,0.3412212243961073,1,0.6587787756038928,0,1
2737,4,3,0,1341.3728558319053,0.7018806208235865,239.7408899150572,19.794530424328126,0.08256635082710147,1,0.9174336491728985,0,1
2738,7,7,1,110.35792188334379,0.0030433263520795143,0.04231420229589865,0.042314202295898655,1.0000000000000002,1,2.220446049250313e-16,0,1
2739,7,3,0,1525.7685662300469,76.71667707070893,8361.731924157282,204.3847897618744,0.024442877577957375,1,0.9755571224220426,0,1
2740,5,3,0,60.03870274964807,14.329934230683598,100.27513044199378,9.088139655498663,0.09063204022213549,1,0.9093679597778646,0,1
2741,5,5,1,16.74172559969362,0.014444523196118183,0.034365067251145444,0.03436506725114551,1.000000000000002,1,1.9984014443252818e-15,0,1
2742,5,4,0,6.996890381131492,0.0025574865245777084,0.006294929550749367,0.006268742139649536,0.99583991990876,1,0.004160080091240026,0,1
2743,2,2,1,1.0252293600867832,15.485529840451347,15.679658039134107,15.679658039134104,0.9999999999999998,1,2.220446049250313e-16,0,1
2744,7,6,0,46.79996332756871,0.02290091196669492,0.6256042685822625,0.6186182155904566,0.9888331116927357,1,0.011166888307264311,0,1
2745,2,2,1,12.760632961861141,29.520582471164406,105.45350784677076,105.45350784677166,1.0000000000000084,1,8.43769498715119e-15,0,1
2746,8,2,0,36.534610167085745,0.0010676864549029649,0.011615353773071282,0.007092942613547633,0.6106523100477332,1,0.38934768995226676,0,1
2747,7,7,1,73.81661489835892,1.773982900943707,35.50781387761034,35.50781387760992,0.9999999999999882,1,1.176836406102666e-14,0,1
2748,5,5,1,1.23427377572611,6.489552218797431,7.367520807934487,7.367520807934493,1.0000000000000009,1,8.881784197001252e-16,0,1
2749,8,8,1,1.3480692629701199,15.256745939246894,17.793459912403637,17.793459912403375,0.9999999999999852,1,1.4765966227514582e-14,0,1
2750,4,2,0,275.0356633648944,0.018549608532596823,0.3010269880291149,0.2381726252651354,0.7912002402990516,1,0.20879975970094844,0,1
2751,6,2,0,28.75412988727639,0.18633278712941354,1.7866592459701953,0.5143880969888488,0.2879049814054077,1,0.7120950185945922,0,1
2752,8,7,0,43.01294343202045,0.012451910470020401,0.293466686848609,0.29277319254844136,0.9976368891896565,1,0.0023631108103434606,0,1
2753,5,3,0,2121.181451787258,12.753549716366457,5748.083586302633,540.4172304148553,0.09401694013334111,1,0.905983059866659,0,1
2754,8,6,0,1071.862175606031,5.837174526177514,2046.1682027326758,556.0276424696356,0.27174092615018436,1,0.7282590738498156,0,1
2755,5,3,0,4224.688304904416,0.026153750495980857,15.21804976532903,4.5287305545659935,0.2975894168044914,1,0.7024105831955085,0,1
2756,2,2,1,133.367254812576,0.19129598372736745,2.209176719921729,2.2091767199217296,1.0000000000000002,1,2.220446049250313e-16,0,1
2757,4,3,0,2.8953197494757736,0.06082019695029881,0.11546215925809086,0.08386714240012995,0.7263604191972797,1,0.27363958080272033,0,1
2758,3,2,0,53.25130530334894,513.8398479858402,9983.225461081915,2.371076637981099,0.00023750606927834902,1,0.9997624939307217,0,1
2759,5,2,0,181.13419591644188,0.00295162054201313,0.063855409231191,0.039709140566509454,0.6218602471521396,1,0.3781397528478604,0,1
2760,7,7,1,29500.352642576516,181.15933199955114,1048525.3070284377,1048525.1650877858,0.9999998646283013,1,1.3537169873956145e-07,0,1
2761,4,4,1,33.6464738899978,0.11000650351013744,0.603576711031792,0.603576711031796,1.0000000000000067,1,6.661338147750939e-15,0,1
2762,6,3,0,1.3666466744570274,2.7621033391616243,3.1691343587013394,0.5643372310999722,0.17807299004237503,1,0.821927009957625,0,1
2763,3,2,0,4.495984540296575,0.00267434245268223,0.006096236151253162,0.002947983209561882,0.48357431313678445,1,0.5164256868632155,0,1
2764,5,2,0,1116.3909121622276,40.52586066522832,18111.950818508587,0.40024506319619724,2.2098396092550514e-05,1,0.9999779016039074,0,1
2765,5,2,0,20586.85530159298,0.22528498982933426,148.24767047062358,0.816355422629624,0.005506699835741373,1,0.9944933001642586,0,1
2766,2,2,1,2.092775931277034,82.89174070357974,119.91475535303374,119.91475535303377,1.0000000000000002,1,2.220446049250313e-16,0,1
2767,7,6,0,2943.7560851411654,742.3657742965347,622527.0880314435,235428.93970707332,0.3781826433473718,1,0.6218173566526282,0,1
2768,3,2,0,2.5545083331439944,0.8985043193435883,1.4359040376236218,0.5190746515027462,0.3614967559822446,1,0.6385032440177554,0,1
2769,7,2,0,263.7997511687748,830.8814298857118,60134.54554105137,0.7764520107919085,1.2911912841543915e-05,1,0.9999870880871584,0,1
2770,8,3,0,2.858379296833814,0.08395370726316884,0.13497025151537473,0.032713836773021275,0.24237812707413364,1,0.7576218729258664,0,1
2771,5,5,1,157.1533706277009,29.097399668138266,1383.032276348203,1383.0322764215484,1.0000000000530325,1,5.30324673064797e-11,0,1
2772,5,3,0,14.401045394685411,69.19574421924302,209.27927234074988,68.38774257141948,0.32677742906172813,1,0.6732225709382719,0,1
2773,6,2,0,9.157602059972616,0.009050467818309798,0.03234730502097147,0.0054314573220659405,0.16791065959110374,1,0.8320893404088963,0,1
2774,7,7,1,10429.88383434231,0.0010487254542257069,0.8685472357438221,0.8685472357439039,1.0000000000000941,1,9.414691248821327e-14,0,1
2775,3,3,1,38.829030989976474,153.34888450902386,1107.8810674052343,1107.8810674503966,1.0000000000407645,1,4.076450288437172e-11,0,1
2776,3,2,0,1482.6609264505921,450.840184942392,250358.80536119247,21.249040363009872,8.487434796772535e-05,1,0.9999151256520322,0,1
2777,8,4,0,13587.259048926926,5.615613176802834,26568.803194996195,13.986506276168399,0.0005264259053566452,1,0.9994735740946433,0,1
2778,6,3,0,4934.855228122106,10.060927742222576,1710.2245270061826,97.27582243016498,0.05687897752258895,1,0.943121022477411,0,1
2779,4,3,0,56.27660505468553,9.405340114979488,239.28911227609794,27.74671355496517,0.11595476823429515,1,0.8840452317657048,0,1
2780,5,3,0,2852.0820083752883,59.00069666671576,52125.75787660394,389.17354443197064,0.007466050572410897,1,0.9925339494275891,0,1
2781,6,2,0,729.9120425737616,1.228802206673404,34.73322440413084,0.8961744323613375,0.025801648068549465,1,0.9741983519314505,0,1
2782,6,6,1,1.3636108428642182,0.011351394153518202,0.013390024540594826,0.013390024540594812,0.999999999999999,1,9.992007221626409e-16,0,1
2783,6,6,1,24.31516810070956,398.2420022455271,2395.1336520582627,2395.133652058962,1.000000000000292,1,2.9198865547641617e-13,0,1
2784,6,3,0,5092.509636367119,3.952188318460755,916.2729300299086,125.5791988673908,0.13705435875235525,1,0.8629456412476447,0,1
2785,3,2,0,9.349884712703975,0.19166788559906162,1.5639316180942606,1.0739753592202914,0.6867150371504038,1,0.31328496284959617,0,1
2786,2,2,1,1.3181343135906634,28.375875634321382,32.57835151056382,32.57835151056383,1.0000000000000002,1,2.220446049250313e-16,0,1
2787,4,2,0,14.154819245146989,0.006872127418773415,0.04208160037442261,0.02344795268639567,0.5572020188815691,1,0.44279798111843094,0,1
2788,4,3,0,2386.246526583791,331.86901669946764,20509.20869831005,247.45647221029697,0.012065627487163232,1,0.9879343725128368,0,1
2789,7,7,1,12643.722866710401,0.020075673817217674,43.96590777885174,43.96590777885695,1.0000000000001186,1,1.1857181902996672e-13,0,1
2790,5,4,0,153.08884305297056,151.80354510428063,6397.318315769593,2076.028526377635,0.3245154334840833,1,0.6754845665159167,0,1
2791,6,3,0,1.022054371973004,0.885495866044124,0.8958080103276558,0.27153798759558256,0.30312074067775224,1,0.6968792593222477,0,1
2792,8,3,0,1358.170278898937,0.019250551589895453,3.4575549728375905,0.7699055373396987,0.22267340458446644,1,0.7773265954155335,0,1
2793,2,2,1,14.66379062572985,40.5158912854704,155.14883635419042,155.1488363541909,1.000000000000003,1,3.1086244689504383e-15,0,1
2794,3,2,0,26.520114848279995,79.80131519738198,409.7309776165822,6.763584372349876,0.01650737860167141,1,0.9834926213983286,0,1
2795,8,6,0,71.95687071336128,31.465567716162816,268.1014187790806,168.24225316643737,0.6275321254643244,1,0.37246787453567565,0,1
2796,7,2,0,3.38852358223293,9.421685493367777,19.042693373422853,0.6544997407390879,0.03437012443064109,1,0.9656298755693589,0,1
2797,5,5,1,1.640617859342566,82.3467098929244,116.63646617510929,116.63646617503036,0.9999999999993233,1,6.766809335090329e-13,0,1
2798,3,3,1,2.3370080898739114,380.9729179791782,513.9016444431203,513.9016444580168,1.000000000028987,1,2.8987034994543137e-11,0,1
2799,2,2,1,1.2749568860280034,0.019007797011672326,0.021462461783460462,0.021462461783460455,0.9999999999999997,1,3.3306690738754696e-16,0,1
2800,4,2,0,4.542226898153914,30.284067895865014,66.07154232401128,47.034191397251554,0.7118676171747047,1,0.2881323828252953,0,1
2801,3,3,1,3.298367345935868,0.1487556227900741,0.33727433340896507,0.3372743334089654,1.0000000000000009,1,8.881784197001252e-16,0,1
2802,2,2,1,2.998391808472279,0.01433749214827893,0.02482660785398447,0.024826607853984477,1.0000000000000002,1,2.220446049250313e-16,0,1
2803,3,2,0,1449.9600712278768,0.6220716906129738,86.23475248572265,9.70232969657323,0.1125106690389073,1,0.8874893309610927,0,1
2804,7,2,0,6.912449058977379,224.62187177780552,813.8083500050114,0.37506257152573896,0.0004608733389420609,1,0.9995391266610579,0,1
2805,6,3,0,7.08516609041197,0.28717101785879795,0.5901509133140613,0.26481356657232885,0.4487217770878933,1,0.5512782229121067,0,1
2806,4,4,1,96.57543078727419,0.0037970304984023436,0.26775964925312323,0.267759649253121,0.9999999999999917,1,8.326672684688674e-15,0,1
2807,8,7,0,2448.597589869035,0.8407462306677619,148.72081019117456,71.71452708506062,0.48220909362230147,1,0.5177909063776985,0,1
2808,6,2,0,16642.1105383665,1.0103900404401502,8611.58993459384,3.2743488836395707,0.00038022582455837794,1,0.9996197741754416,0,1
2809,3,2,0,1.430507586599856,0.003812573483855606,0.004615334624088074,0.0001585138329739662,0.03434503581748123,1,0.9656549641825187,0,1
2810,6,3,0,30225.047954890506,0.007921216148862528,69.01968878898069,0.34663215580541656,0.005022221367372464,1,0.9949777786326275,0,1
2811,2,2,1,61.36797927161071,9.76484317699934,76.49555227445657,76.49555227445524,0.9999999999999826,1,1.7430501486614958e-14,0,1
2812,3,3,1,1.2241805640183385,1.8246019633963853,2.0072625840747778,2.0072625840747795,1.0000000000000009,1,8.881784197001252e-16,0,1
2813,5,3,0,638.9775433753882,6.175243582189551,2810.2265870547512,19.209188936985587,0.0068354591140345426,1,0.9931645408859655,0,1
2814,7,5,0,37.4670576999922,21.524898903381057,209.89342489633142,58.576626956763945,0.27907795103965527,1,0.7209220489603447,0,1
2815,7,3,0,1450.4237275534433,0.08885126841063905,36.095361753696885,3.187890247158351,0.08831855652012817,1,0.9116814434798718,0,1
2816,2,2,1,1.0960326443121655,0.008516860911162182,0.008916436059145084,0.008916436059145083,0.9999999999999998,1,2.220446049250313e-16,0,1
2817,2,2,1,1.7056975441774505,0.22374327578631836,0.29221398998843806,0.292213989988438,0.9999999999999998,1,2.220446049250313e-16,0,1
2818,8,6,0,71.11886489901732,0.002429335750811698,0.06567453173067105,0.06266892869692614,0.9542348768306292,1,0.04576512316937076,0,1
2819,7,2,0,1180.7480565029477,0.010097700681926051,2.1615296328122295,1.0208483820929861,0.4722805399456055,1,0.5277194600543945,0,1
2820,5,4,0,21805.981124279057,0.004203002624180537,13.338472053124862,12.833505151395473,0.9621420729662145,1,0.03785792703378554,0,1
2821,8,5,0,2.000996367674232,0.0012001791099839237,0.0016692849335991867,0.0011226850788908585,0.6725544910240154,1,0.32744550897598457,0,1
2822,6,2,0,103.26013318117724,0.40353450189168605,17.415638565368983,0.12010877295029809,0.006896604594742482,1,0.9931033954052575,0,1
2823,2,2,1,47.46000970742547,519.7455484310499,3580.590785447579,3580.590785447143,0.9999999999998782,1,1.2179146580137967e-13,0,1
2824,8,6,0,9.225602973223053,0.002377846603979006,0.006980622441690063,0.005808993266877004,0.8321597845178118,1,0.1678402154821882,0,1
2825,2,2,1,1.5141729160277633,0.0443729869756105,0.05460172975660832,0.054601729756608326,1.0000000000000002,1,2.220446049250313e-16,0,1
2826,4,3,0,138.77530136995088,0.04579967849056891,4.892864440914616,4.562775575504884,0.9325366828785412,1,0.06746331712145881,0,1
2827,7,5,0,25.045859560404345,0.33690035998509404,4.298204512503724,2.0192523007108103,0.46978972146083076,1,0.5302102785391692,0,1
2828,5,5,1,7.549541848779169,26.98904680985195,96.25904255469746,96.25904255462956,0.9999999999992946,1,7.054357098468245e-13,0,1
2829,3,3,1,67.2971812613679,1.1239048070212612,8.547571657987481,8.547571657987218,0.9999999999999692,1,3.0753177782116836e-14,0,1
2830,5,2,0,8.163141268783411,0.060293801600275344,0.10094304811015445,0.03163385485544111,0.31338319426336875,1,0.6866168057366313,0,1
2831,6,3,0,111.75718171816035,0.0071924767687461715,0.10792839351206436,0.10046372509068961,0.9308368430357453,1,0.06916315696425468,0,1
2832,5,2,0,1.1501000840328428,26.18029395379115,27.306150556026818,1.0334101004953196,0.0378453234693395,1,0.9621546765306606,0,1
2833,6,2,0,1.0257384697984682,0.11758571221328969,0.11929383072821961,0.048011426113694945,0.402463612917894,1,0.597536387082106,0,1
2834,7,3,0,767.3782421602452,0.6069354287232926,37.22171210357111,1.301614340638058,0.03496922272184194,1,0.9650307772781581,0,1
2835,5,3,0,118950.40114078957,0.05366441432524415,1164.7641175095494,1.8210410222606623,0.0015634418977074408,1,0.9984365581022926,0,1
2836,2,2,1,96.24091040750152,0.06129167904285733,0.6012863986412325,0.6012863986412328,1.0000000000000004,1,4.440892098500626e-16,0,1
2837,7,7,1,865.5738815298137,0.02912600341132466,4.215793418002939,4.21579341800305,1.0000000000000264,1,2.6423307986078726e-14,0,1
2838,5,3,0,2.1802075289256084,13.53447068256919,22.253427573267416,16.83196287216027,0.7563761949363773,1,0.2436238050636227,0,1
2839,8,6,0,628.4787189881202,0.00241599639005957,0.10063059415981011,0.0975538313707803,0.9694251751694555,1,0.030574824830544522,0,1
2840,8,7,0,5414.0851852143305,1.169995441338576,1551.16173920309,1254.344965267136,0.8086487266708604,1,0.1913512733291396,0,1
2841,7,6,0,364.25511146284236,344.4162521327998,25605.8321121921,12821.249528609666,0.5007159881558735,1,0.4992840118441265,0,1
2842,8,2,0,83.26083630651792,75.34064249523378,2991.43679526535,8.708762274614703,0.0029112305793651933,1,0.9970887694206348,0,1
2843,6,4,0,19.269645120890413,0.006620980194348074,0.04112394522177786,0.026567407625635843,0.646032560406355,1,0.35396743959364496,0,1
2844,6,3,0,3658.8333090509304,914.0619955830288,1195698.2636790827,1036.227437692525,0.0008666295412223175,1,0.9991333704587777,0,1
2845,2,2,1,3.551271467199275,0.33411805399100325,0.6296393751905127,0.6296393751905123,0.9999999999999993,1,6.661338147750939e-16,0,1
2846,6,2,0,246.50271101636824,2.6319262014852427,71.45270252002342,1.551000790722499,0.021706677788539307,1,0.9782933222114607,0,1
2847,4,2,0,303786.54590797605,3.015534763497047,204270.502547194,2.9741604305546145,1.4559911457932965e-05,1,0.9999854400885421,0,1
2848,4,2,0,14.883274352405213,103.4010389938368,308.831766770753,54.80019993971243,0.17744353345745947,1,0.8225564665425406,0,1
2849,3,3,1,3.940575441153381,0.0012337420235541611,0.002582441053666695,0.0025824410536667013,1.0000000000000024,1,2.4424906541753444e-15,0,1
2850,5,3,0,14.730388826881732,0.0019198505557617524,0.013669453500306926,0.012868115691702391,0.9413774801906644,1,0.05862251980933564,0,1
2851,7,7,1,293.344552109438,0.44654260252100036,24.560046514669523,24.560046514669654,1.0000000000000053,1,5.329070518200751e-15,0,1
2852,2,2,1,33.67927154566554,0.22838568094959588,1.3254099186966057,1.325409918696606,1.0000000000000002,1,2.220446049250313e-16,0,1
2853,8,5,0,529.4879587962506,14.655389060177573,808.425204664488,118.88669579970562,0.14705961060311806,1,0.8529403893968819,0,1
2854,6,2,0,4846.395412591957,0.0737044469402275,12.326098695722969,1.2282544453251871,0.09964665022123982,1,0.9003533497787601,0,1
2855,8,8,1,39.57291420880607,0.0414074299423561,0.33395613278442204,0.33395613278442293,1.0000000000000027,1,2.6645352591003757e-15,0,1
2856,8,2,0,4.189235236904841,0.004966203035528539,0.00970165068996721,0.004249864404094988,0.43805580513117326,1,0.5619441948688267,0,1
2857,6,2,0,92826.57877682656,27.673854630510977,36380.48098174182,5.493141570642947,0.00015099144987664609,1,0.9998490085501234,0,1
2858,5,3,0,2.610336720137127,0.01785990763216508,0.028405381408960047,0.01887425785557187,0.6644606380683299,1,0.3355393619316701,0,1
2859,4,4,1,114.08445810121367,89.0505331470677,2287.3910839681453,2287.39108396761,0.999999999999766,1,2.34035013590983e-13,0,1
2860,3,2,0,11.443757513953713,11.232159132529986,34.883806178909765,5.038109419043684,0.1444254503996657,1,0.8555745496003343,0,1
2861,7,4,0,4.1238511917972085,20.91071560463793,52.15066761461313,12.61615554482054,0.2419174312024602,1,0.7580825687975398,0,1
2862,7,4,0,231922.99322633902,1.050324680209667,49213.910266749546,1073.1093232306555,0.021805000200434826,1,0.9781949997995651,0,1
2863,6,6,1,4.634309265381698,495.73074863110463,971.6134329049031,971.613432904886,0.9999999999999825,1,1.7541523789077473e-14,0,1
2864,2,2,1,25.04583616863438,105.95850963684705,530.2779989856814,530.2779989856889,1.0000000000000142,1,1.4210854715202004e-14,0,1
2865,5,3,0,34.77402533184005,0.009136056727407188,0.10273368563709392,0.0960288171526742,0.9347354429772466,1,0.06526455702275336,0,1
2866,2,2,1,88.10519013149255,0.04210881741466606,0.3952517406697751,0.39525174066977525,1.0000000000000004,1,4.440892098500626e-16,0,1
2867,8,8,1,1.8808580997139042,0.003027366547040275,0.004484201890945474,0.0044842018909454755,1.0000000000000004,1,4.440892098500626e-16,0,1
2868,5,5,1,14.38174503366249,0.010711619701194487,0.026498592765945794,0.026498592765945777,0.9999999999999993,1,6.661338147750939e-16,0,1
2869,5,3,0,4.457411965536761,0.6430787216231625,1.3125400553446969,1.009408072882982,0.7690493473114564,1,0.23095065268854365,0,1
2870,8,4,0,25467.75421172656,0.1173305527988712,662.3715949633246,20.7592755156213,0.03134082994119145,1,0.9686591700588085,0,1
2871,6,6,1,477.8641650677031,376.4745528135053,61067.27130326415,61067.271303406684,1.0000000000023341,1,2.334132886971929e-12,0,1
2872,7,7,1,27042.897323426525,0.6498740303495307,1883.9091006116064,1883.9091006110555,0.9999999999997076,1,2.9243274468626623e-13,0,1
2873,7,7,1,414.7368947486163,8.2001259807229,798.1504314642888,798.1504314643549,1.0000000000000828,1,8.282263763703668e-14,0,1
2874,5,2,0,62.51084789438445,0.38436945661316346,3.1216589826635612,0.5821945610222018,0.18650165320923145,1,0.8134983467907686,0,1
2875,5,4,0,1.9990305300428572,0.11367456512294448,0.15261016866729557,0.14206177553864063,0.930880142386505,1,0.06911985761349504,0,1
2876,4,2,0,1.5401409359413707,0.03905607073504322,0.04706013359210609,0.035549476663863655,0.7554053495042937,1,0.24459465049570628,0,1
2877,8,7,0,1548.9737480989102,4.018835375542421,947.8749042404124,566.849617044053,0.5980215474723458,1,0.4019784525276542,0,1
2878,4,4,1,14.392164225032392,0.004188035140079566,0.01461111627261196,0.014611116272611958,0.9999999999999999,1,1.1102230246251565e-16,0,1
2879,7,3,0,4386.939154446816,3.5949581334351217,900.2294806183908,2.706154542200547,0.0030060718966253134,1,0.9969939281033747,0,1
2880,8,5,0,142.5094837939723,0.004176627670408755,0.15418583480027617,0.13404666407991517,0.8693837812893241,1,0.13061621871067586,0,1
2881,3,2,0,1.1381545586844612,0.00270449651752077,0.0029342768908612103,0.002026597320401581,0.6906632863154147,1,0.30933671368458526,0,1
2882,4,3,0,310.32046679008795,0.11895832211395986,4.050304698599344,1.8357547955732918,0.4532386899701949,1,0.5467613100298051,0,1
2883,6,6,1,344.9333096036482,210.7358531141107,10005.840612217427,10005.840578162684,0.9999999965965135,1,3.403486492636887e-09,0,1
2884,2,2,1,1.623162199168901,0.24018153034860884,0.3059993949284236,0.30599939492842354,0.9999999999999998,1,2.220446049250313e-16,0,1
2885,2,2,1,9.523070463253479,0.06418405165920348,0.19806859805965468,0.19806859805965446,0.9999999999999989,1,1.1102230246251565e-15,0,1
2886,4,2,0,2.668970425189248,0.4102323587828812,0.6103472890347649,0.23632400654892885,0.3871959633386166,1,0.6128040366613834,0,1
2887,3,2,0,55.99412490159068,1.9539382778496426,19.183801442140425,0.0407848395181535,0.0021260040477985133,1,0.9978739959522015,0,1
2888,8,8,1,14.875403696513445,312.3319883040204,1768.964055493544,1768.9640554938494,1.0000000000001725,1,1.7252865802674933e-13,0,1
2889,7,3,0,3219.6441851810137,2.609409591415005,1099.3614059013917,4.70122769340419,0.004276325936282569,1,0.9957236740637174,0,1
2890,4,3,0,65.41960208989583,0.822649679739543,8.201676429070288,1.8738277330281992,0.22846886843603625,1,0.7715311315639637,0,1
2891,6,4,0,1130.9509687642164,287.92034961554447,90673.78081900928,616.0204759881141,0.0067938104094030305,1,0.9932061895905969,0,1
2892,8,5,0,581.6300598750105,0.015388328824247486,3.0934946124643896,2.0306193805323085,0.6564160067874318,1,0.34358399321256816,0,1
2893,3,3,1,756.7359652388516,91.1057206119566,43511.79083460111,43511.79085019609,1.0000000003584082,1,3.58408192013826e-10,0,1
2894,7,3,0,1.4537643015477781,0.08371105133656036,0.09700141677794771,0.08000197434269363,0.8247505758171696,1,0.1752494241828304,0,1
2895,2,2,1,1.5657468446203884,12.918526799417517,16.16492757203777,16.16492757203778,1.0000000000000007,1,6.661338147750939e-16,0,1
2896,6,4,0,1772.9205755370845,245.93561482428007,79588.78547821386,6521.755584782357,0.0819431474622462,1,0.9180568525377538,0,1
2897,7,7,1,253.5515334745767,21.29222758221046,1748.2926743122416,1748.292674330196,1.0000000000102696,1,1.0269562977782698e-11,0,1
2898,4,3,0,1.7081930321604064,76.76061638990018,105.21173421544131,2.5430880399296547,0.024171144586612285,1,0.9758288554133877,0,1
2899,8,7,0,6.5232263559154156,14.238556973516006,51.94440098884072,19.31476520981488,0.3718353632370175,1,0.6281646367629825,0,1
2900,3,2,0,2.088866787322704,92.06750983680809,105.04675407832706,0.632396086936362,0.006020139246423761,1,0.9939798607535762,0,1
2901,3,3,1,2.4241141665830863,0.13545294869028432,0.2088012304136673,0.20880123041366735,1.0000000000000002,1,2.220446049250313e-16,0,1
2902,5,5,1,179.41251499541295,0.0675900547358434,1.354515171677973,1.3545151716779709,0.9999999999999983,1,1.6653345369377348e-15,0,1
2903,3,3,1,3.3901821639891225,65.77782019190619,108.2297697008442,108.22976970081413,0.9999999999997221,1,2.778888230636767e-13,0,1
2904,8,3,0,8346.38039423797,560.6216885033546,1517773.9248068098,410.7104441173392,0.0002706005403074879,1,0.9997293994596925,0,1
2905,4,2,0,599.0244848706174,151.44904127245903,32254.900066994454,329.9608911397241,0.01022979114659741,1,0.9897702088534026,0,1
2906,8,2,0,2147.813129882919,423.97593500763554,235020.77344901822,4.447250951664416,1.8922799403641372e-05,1,0.9999810772005964,0,1
2907,5,4,0,3727.715801921883,1.4524472981024794,200.40233957705107,6.53338858717285,0.03260135885120683,1,0.9673986411487931,0,1
2908,5,2,0,11.482824520123689,1.4851139283745225,8.678057545596369,0.3583155670339187,0.04128983532907591,1,0.9587101646709241,0,1
2909,2,2,1,61.18822992116017,43.81399290122697,342.72578395242596,342.72578395240873,0.9999999999999497,1,5.029310301551959e-14,0,1
2910,5,3,0,1.2432168472306249,183.73734839160107,213.78906267489398,80.32015530601754,0.37569814985418254,1,0.6243018501458175,0,1
2911,3,3,1,41.476140210476736,7.9325710051789,50.15941132852302,50.15941132806008,0.9999999999907706,1,9.229395026011389e-12,0,1
2912,3,3,1,48.09422373106732,248.37205191916578,526.9155791082209,526.9155790891537,0.9999999999638135,1,3.618649824232989e-11,0,1
2913,5,5,1,1760.585225126427,37.60326331851865,2086.457252615551,2086.457252582901,0.9999999999843515,1,1.564848250978912e-11,0,1
2914,6,6,1,355.88008079773203,0.008175748338559349,0.5287425936518133,0.5287425936518143,1.000000000000002,1,1.9984014443252818e-15,0,1
2915,7,6,0,17.849571708996336,0.028130533422561704,0.281667128802335,0.280900576605315,0.9972785173751745,1,0.002721482624825522,0,1
2916,3,2,0,2.248432325432884,4.44503831763966,7.97184205836972,2.737407368520826,0.3433845463165936,1,0.6566154536834063,0,1
2917,4,4,1,1163.9110722754172,2.204763778335934,828.4022281002962,828.4022281002352,0.9999999999999264,1,7.360778653264788e-14,0,1
2918,8,5,0,63162.48349808636,1.836801031334155,42523.08904387216,1201.4576304474533,0.0282542415770378,1,0.9717457584229622,0,1
2919,6,2,0,128909.74191099244,0.055853797394339294,233.89097111342568,1.1394608143121607,0.0048717605852325865,1,0.9951282394147675,0,1
2920,5,2,0,1.7095825043752022,0.063254136304833,0.07107322853035296,0.03664646632228932,0.5156156133619125,1,0.48438438663808747,0,1
2921,3,2,0,11.00535151694106,0.0023200498814165325,0.007956337866411714,0.0036086969140042124,0.45356255284715863,1,0.5464374471528414,0,1
2922,6,3,0,7.212206438769306,0.003070217296687623,0.008180858009256551,0.003963829078030551,0.48452485956186037,1,0.5154751404381397,0,1
2923,6,2,0,339.89748695158835,8.495497519495117,259.32145034338515,5.576579736933719,0.021504506200892334,1,0.9784954937991077,0,1
2924,6,6,1,10.672002892117163,7.917954764471603,49.15407035287868,49.15407035287864,0.9999999999999991,1,8.881784197001252e-16,0,1
2925,7,5,0,122715.80567119966,452.6858993131303,13235103.62943223,1007845.560827152,0.0761494272387792,1,0.9238505727612208,0,1
2926,4,3,0,1175.121504048912,11.3857660673717,1419.564464199511,454.89747712599814,0.3204486225164236,1,0.6795513774835764,0,1
2927,4,2,0,4.727465638495823,92.65251995944556,217.76672035221887,9.606579632639747,0.044114085095748025,1,0.955885914904252,0,1
2928,7,6,0,10.091692028611012,73.64701883456533,364.3512386135305,171.5040603139886,0.47071079260390264,1,0.5292892073960973,0,1
2929,5,3,0,1.292218019784781,4.660053273591665,5.0738853529922325,0.5351344021577984,0.10546836692756814,1,0.8945316330724319,0,1
2930,2,2,1,1.0374352299023408,5.545491351967665,5.648336063084006,5.648336063084002,0.9999999999999992,1,7.771561172376096e-16,0,1
2931,7,6,0,1.4223472501457948,0.005749924669479267,0.006733622644866608,0.006586453928141843,0.9781441989718626,1,0.021855801028137445,0,1
2932,6,5,0,7.711663964839262,0.0014914076704492473,0.00655825676555433,0.0049423101366236465,0.7536011951502027,1,0.24639880484979726,0,1
2933,6,5,0,4.8455571641568875,0.7838682479402943,1.8740680614998948,1.4612518542581527,0.7797218704472515,1,0.2202781295527485,0,1
2934,8,2,0,194.9975379915598,4.2350503665315085,86.82530806577726,2.4637730530392496,0.028376208595456295,1,0.9716237914045437,0,1
2935,7,2,0,157274.55150113156,0.23523705775172485,1390.3419306510905,2.1789148037522623,0.0015671790915000937,1,0.9984328209084999,0,1
2936,4,2,0,43.36517244116097,20.361847614467244,224.83802323519163,2.28001453006495,0.010140698166875194,1,0.9898593018331248,0,1
2937,6,2,0,39.51133401229003,75.6824579431007,1359.4302889294813,110.46412491540084,0.08125766051776637,1,0.9187423394822336,0,1
2938,5,5,1,76.31622453983944,0.5197899730094945,20.515153866323516,20.515153866323672,1.0000000000000075,1,7.549516567451064e-15,0,1
2939,6,6,1,1.8652686118144193,0.04478882005300683,0.060462719265014425,0.0604627192650144,0.9999999999999996,1,4.440892098500626e-16,0,1
2940,6,6,1,15.942417553211143,106.49348795308647,592.0228473854066,592.022847385412,1.000000000000009,1,9.103828801926284e-15,0,1
2941,7,3,0,607.8429258033173,140.2563723753219,7644.471245803839,107.0031895643285,0.013997461187791646,1,0.9860025388122083,0,1
2942,5,3,0,4539.545114494369,0.20872697421958275,439.18010424507463,0.5750549172310875,0.0013093828970681034,1,0.9986906171029319,0,1
2943,3,3,1,2.9211640626775344,0.005117426787601706,0.007961930002244844,0.007961930002244811,0.9999999999999959,1,4.107825191113079e-15,0,1
2944,7,7,1,1561.8017866815082,6.221540341272206,2168.253977472375,2168.253977470901,0.9999999999993202,1,6.797895579779833e-13,0,1
2945,4,2,0,4.958221972469498,173.47722633771664,502.9013989680207,46.24770422520754,0.09196177286464144,1,0.9080382271353585,0,1
2946,4,2,0,1.3881981053934491,7.358412762607607,9.808022119726072,0.18337304509240826,0.018696230784757822,1,0.9813037692152422,0,1
2947,8,3,0,57.74738244751375,615.2988036994126,14706.430205107188,301.97095726104016,0.02053326014875948,1,0.9794667398512406,0,1
2948,4,3,0,374.18703300762286,0.0730408509438845,11.963008219522887,6.101832607718677,0.5100583812824658,1,0.48994161871753417,0,1
2949,5,4,0,14.622130955581897,0.7704242808961308,4.23308704909529,1.7167817460999557,0.4055625897102381,1,0.5944374102897618,0,1
2950,7,3,0,196.93900229319087,0.11354756901498285,10.201806411956914,1.1913542348638577,0.11677875336543773,1,0.8832212466345623,0,1
2951,2,2,1,11.384327402503198,2.122475539527114,7.1613744503991486,7.161374450399159,1.0000000000000016,1,1.5543122344752192e-15,0,1
2952,6,5,0,17282.580357966184,0.011039527108583386,6.772516642010808,3.4602540048376498,0.5109258770031277,1,0.48907412299687225,0,1
2953,5,3,0,12.352044454214761,0.07295823195533548,0.2640177317686031,0.22313884722121302,0.8451661398893535,1,0.15483386011064648,0,1
2954,5,3,0,15.722852855896198,15.926731727553845,81.73863624431844,9.572070680737193,0.11710582804594487,1,0.8828941719540552,0,1
2955,2,2,1,1.6692568046267655,0.31649925136404705,0.40891615144164595,0.40891615144164595,1.0,1,0.0,0,1
2956,4,3,0,14.57872458729394,0.012902589752371631,0.02540952540454305,0.016459793260576595,0.6477804287377086,1,0.3522195712622914,0,1
2957,7,4,0,7.05650855270416,145.83920292875993,286.22151155512324,168.5315611507927,0.5888151461262033,1,0.41118485387379666,0,1
2958,4,2,0,1.2829317004408103,106.70288971507429,120.5625626334894,16.920680462852367,0.140347717344822,1,0.859652282655178,0,1
2959,6,4,0,26399.581333833492,0.0937499332791984,306.5739379388165,19.95601287310933,0.06509363779347736,1,0.9349063622065227,0,1
2960,8,7,0,244.77263865399254,0.4117655406963126,11.793031324087904,9.251131089588997,0.7844574338315426,1,0.21554256616845735,0,1
2961,4,2,0,4.838233253555059,42.54678927664235,70.6224590458606,2.2013545551622733,0.03117074348448791,1,0.9688292565155121,0,1
2962,2,2,1,23.7733175763726,17.215079012785857,83.93709147918133,83.9370914791813,0.9999999999999997,1,3.3306690738754696e-16,0,1
2963,6,2,0,47.83713452780398,5.131655692882122,40.43100276932692,0.775439583644437,0.01917933097204124,1,0.9808206690279587,0,1
2964,8,4,0,99.00751370570427,0.05332454030912591,1.0640700660696971,0.5188552676363308,0.4876138180945178,1,0.5123861819054822,0,1
2965,7,7,1,79.1097258051936,0.5214474438815645,5.831722678366411,5.831722678366418,1.000000000000001,1,1.1102230246251565e-15,0,1
2966,8,4,0,5038.407830778409,0.006587385718650445,5.483182305260477,1.682540758183522,0.30685479061480764,1,0.6931452093851924,0,1
2967,5,4,0,8.548276290491641,90.17621204746455,420.17823454379396,76.30583713454286,0.18160349789986496,1,0.818396502100135,0,1
2968,2,2,1,42.86483740751829,0.001073518284002277,0.007028457709917921,0.007028457709917852,0.9999999999999901,1,9.880984919163893e-15,0,1
2969,8,6,0,93.33241805935853,0.003949448969221876,0.1513458611294396,0.12162431291911574,0.8036183613577361,1,0.19638163864226388,0,1
2970,2,2,1,8.951470520945332,0.0034850881053846675,0.010427037962735546,0.010427037962735556,1.0000000000000009,1,8.881784197001252e-16,0,1
2971,2,2,1,5.649397662993554,141.27703720206048,335.79378321198334,335.7937832119795,0.9999999999999885,1,1.1546319456101628e-14,0,1
2972,8,4,0,266410.0213987765,0.8709867373448906,32473.039831207232,25.881594872585037,0.000797017926474266,1,0.9992029820735258,0,1
2973,6,2,0,7.902948129239519,93.98984330921635,484.9736231584441,90.57803123604752,0.18676898476694076,1,0.8132310152330593,0,1
2974,8,3,0,77934.48155120341,0.009521836688297897,51.23656674323028,4.949535287514715,0.096601618768078,1,0.903398381231922,0,1
2975,8,4,0,7.180904402404101,2.1729650173748354,8.703084891958843,1.5642222075922243,0.17973192574939456,1,0.8202680742506054,0,1
2976,2,2,1,1.204631938733215,2.0380411157487357,2.2368668225405988,2.236866822540598,0.9999999999999996,1,4.440892098500626e-16,0,1
2977,3,3,1,24.16958000235074,0.013553785719845468,0.06671932888661071,0.06671932888661085,1.000000000000002,1,1.9984014443252818e-15,0,1
2978,4,2,0,2121.9299590221094,64.47775513508053,2856.383225470904,38.4472732361699,0.013460124290511289,1,0.9865398757094888,0,1
2979,7,6,0,2.9304229271026836,0.0031540265006009737,0.005366220488243078,0.005158938680830937,0.9613728493142842,1,0.03862715068571576,0,1
2980,2,2,1,1.1386303141709946,5.087230089883536,5.428411373476502,5.428411373476502,1.0,1,0.0,0,1
2981,5,5,1,636.0324071939765,0.02774932290101492,8.299522401766932,8.299522401766765,0.9999999999999799,1,2.0095036745715333e-14,0,1
2982,4,4,1,104.77072448963867,1.9858079400076825,28.274240623152146,28.274240623151854,0.9999999999999897,1,1.0325074129013956e-14,0,1
2983,6,5,0,72894.16271130237,0.47594764408976137,1912.9702813548458,116.27417478678025,0.06078200791725316,1,0.9392179920827468,0,1
2984,8,5,0,4.176117152909448,5.95160384594755,17.627459001802805,10.143796460876661,0.5754542648398291,1,0.4245457351601709,0,1
2985,3,3,1,3.542456822676671,20.78852537812904,35.88591421402793,35.88591421402201,0.999999999999835,1,1.6497914145929826e-13,0,1
2986,8,2,0,149.54292145232657,0.0589183310132901,1.9596363803818542,0.17082404763133405,0.08717129838039,1,0.9128287016196099,0,1
2987,7,3,0,1.2645103328408556,0.012108127706495974,0.013164043409959324,0.010796550339062738,0.8201545682304993,1,0.17984543176950074,0,1
2988,5,2,0,2.10424416605741,0.10806025627021408,0.15438946514677393,0.05189343891486861,0.3361203360963451,1,0.6638796639036548,0,1
2989,5,3,0,2.0557946529119873,1.3590601932960495,2.022416587890731,0.506754630740394,0.25056886586799165,1,0.7494311341320083,0,1
2990,5,4,0,2049.3525708825214,0.546914524518192,153.7385203977114,28.934246335835393,0.18820427216929375,1,0.8117957278307062,0,1
2991,4,3,0,15.49379339850232,69.51788539955669,373.039528439014,5.3025864662382505,0.014214543130126057,1,0.985785456869874,0,1
2992,8,5,0,1101.7998051464594,3.668503813974903,847.8952336955675,69.16078684459364,0.08156760894049969,1,0.9184323910595003,0,1
2993,7,5,0,124.23542602819998,12.63324503504149,572.96426644936,97.8437314930664,0.17076759795056795,1,0.829232402049432,0,1
2994,2,2,1,2.6176070197028714,0.4739263278101358,0.7667663738430816,0.7667663738430816,1.0,1,0.0,0,1
2995,6,4,0,19315.12552935242,0.11238022604130869,41.953101485443256,19.043320521691076,0.4539192538196172,1,0.5460807461803828,0,1
2996,8,5,0,5433.735351455891,11.204918859561998,5878.302376045044,107.62037199147997,0.018308070103717187,1,0.9816919298962828,0,1
2997,5,3,0,1.841822995460561,158.11831125682826,214.76745508515089,43.74601628967943,0.2036901553465586,1,0.7963098446534413,0,1
2998,3,2,0,5791.639188830737,6.410576504564353,548.5808264538762,3.026221528172343,0.005516455155267413,1,0.9944835448447326,0,1
2999,6,6,1,376.91244989564797,0.3212047717663599,19.079246548400057,19.07924654840008,1.000000000000001,1,1.1102230246251565e-15,0,1


==> anc/results/exp22_summary.json <==
{
 "abstract": {
  "cases": 3000,
  "consistent_with_prop_ratio": 3000,
  "equality_clause_above_inequality_tolerance": 11,
  "equality_clause_above_inequality_tolerance_min_cond_Ks": 344.9319506829296,
  "equality_clause_roundoff_tolerance": 0.001,
  "equality_clause_within_roundoff": 1128,
  "holds_proper_subset": 1872,
  "inequality_tolerance": 1e-09,
  "max_abs_dev_full_block": 2.6354469800926594e-05,
  "max_cond_Ks_full_block": 375728.25740292546,
  "max_ratio_all": 1.000026354469801,
  "max_ratio_full_block": 1.000026354469801,
  "max_ratio_proper_subset": 0.9997269269625956,
  "median_abs_dev_full_block": 4.107825191113079e-15,
  "n_full_block": 1128,
  "n_proper_subset": 1872,
  "sym_CP_pd": 3000,
  "violations_of_prop_ratio": 0
 },
 "abstract_and_model": {
  "equality_clause_cases": 4488,
  "max_abs_dev_equality_clause": 2.6354469800926594e-05,
  "max_ratio_all_cases": 1.000026354469801,
  "max_ratio_equality_clause": 1.000026354469801,
  "max_ratio_proper_subset": 0.9997269269625956,
  "note": "proper-subset and equality-clause cases are counted apart; the equality clause is judged by |ratio - 1|, not by ratio <= 1",
  "proper_subset_cases": 5232,
  "total_cases": 6360
 },
 "for_the_text": {
  "abstract_matrix_count": 3000,
  "configurations": 336,
  "eps": [
   0.0001,
   0.001,
   0.01
  ],
  "equality_clause_max_abs_deviation": 2.6354469800926594e-05,
  "largest_ratio_eta_CP_over_eta_Kff_all_cases": 1.000026354469801,
  "largest_ratio_eta_CP_over_eta_Kff_proper_subset": 0.9997269269625956,
  "median_price_newton_over_astar_at_1e-4": 4.734933929214131,
  "model_case_count": 3360,
  "passive_substitution_failures_small_shared_set": [
   65,
   3360
  ],
  "passive_substitution_failures_whole_free_set": [
   3066,
   3360
  ],
  "passive_substitution_failures_whole_free_set_weakest_coupling": [
   285,
   480
  ],
  "passive_substitution_worst_factor_small_shared_set": 3.5096178568170013,
  "passive_substitution_worst_factor_whole_free_set": 46.32098120497823,
  "qr_median_sigma_ratio": 0.9297250716173614,
  "qr_optimal_of_ten": 3,
  "solved_of_spanning": [
   316,
   314,
   314
  ],
  "spanning": 316
 },
 "lemma": {
  "all_draws_distinct": 1,
  "cases": 40,
  "distinct_seeds": 34,
  "max_rel_err_Ka_vs_laplacian": 1.991714716728137e-15,
  "max_rel_err_vs_central_difference": 1.4219206950587403e-08,
  "max_rel_err_vs_exact_jacobian": 5.874424817814801e-15,
  "seeds_shared_by_two_cases": [
   220047,
   220054,
   220061,
   220068,
   220083,
   220090
  ]
 },
 "model": {
  "cases": 3360,
  "dropped_term_indefinite_cases": 3360,
  "dropped_term_max_abs_trace_rel": 2.291152524121109e-16,
  "dropped_term_max_lam_min_rel": -0.6791619971034603,
  "equality_active_whole_within_roundoff": 3360,
  "fails_passive": 65,
  "fails_passive_whole_free_set": 3066,
  "holds_active": 3360,
  "max_abs_dev_from_one_active_whole": 2.8868685220118095e-11,
  "max_ratio_active": 0.9135347863745068,
  "max_ratio_passive": 3.5096178568170013,
  "max_ratio_passive_whole_free_set": 46.32098120497823,
  "median_ratio_active": 0.12359376068064465,
  "median_ratio_passive_whole_free_set": 1.3691167045813968,
  "min_n_free": 15,
  "passive_failures_by_pd_fraction": {
   "0.1": [
    0,
    480,
    0.9309946169606932
   ],
   "0.3": [
    0,
    480,
    0.9900915762156729
   ],
   "0.5": [
    2,
    480,
    1.0957154823966018
   ],
   "0.7": [
    5,
    480,
    1.348507245550791
   ],
   "0.9": [
    12,
    480,
    2.0292846290257764
   ],
   "0.99": [
    21,
    480,
    3.2248560299069418
   ],
   "0.999": [
    25,
    480,
    3.5096178568170013
   ]
  },
  "passive_failures_by_pd_fraction_whole_free_set": {
   "0.1": [
    285,
    480,
    1.0382472495679291,
    0.09734235216191549
   ],
   "0.3": [
    402,
    480,
    1.1518340602739197,
    0.30292825827597164
   ],
   "0.5": [
    459,
    480,
    1.3512968481430019,
    0.5542135715742839
   ],
   "0.7": [
    480,
    480,
    1.7806771475825158,
    0.9316786065935867
   ],
   "0.9": [
    480,
    480,
    3.437695750964087,
    1.9022819447045012
   ],
   "0.99": [
    480,
    480,
    13.577461918200687,
    6.450534264295831
   ],
   "0.999": [
    480,
    480,
    46.32098120497823,
    20.55588741971669
   ]
  },
  "pd_fracs": [
   0.1,
   0.3,
   0.5,
   0.7,
   0.9,
   0.99,
   0.999
  ],
  "shared_set_sizes": [
   2,
   6
  ]
 },
 "qr": {
  "optimal": 3,
  "per_seed_ratio": [
   0.9707808643584829,
   0.8488298556674402,
   1.0,
   0.6736363472659539,
   1.0,
   0.8886692788762399,
   0.7580297786215631,
   0.9949248338089896,
   1.0,
   0.881583822583062
  ],
  "ratio_max": 1.0,
  "ratio_median": 0.9297250716173614,
  "ratio_min": 0.6736363472659539,
  "seeds": 10
 },
 "torquefree": {
  "configurations": 336,
  "dim_ker_QT_by_network": {
   "N16": [
    9,
    7,
    9
   ],
   "N24": [
    14,
    17,
    15
   ],
   "N32": [
    23,
    23,
    26
   ],
   "N40": [
    30,
    30,
    31
   ]
  },
  "eps": [
   0.0001,
   0.001,
   0.01
  ],
  "max_basis_net_moment_rel": 6.27656099037596e-17,
  "max_net_moment_rel_solved": 2.836760108584757e-17,
  "max_self_stress_residual_solved": 1.321167512836104e-16,
  "median_net_moment_rel_astar": 8.916053703153078e-05,
  "nonspanning": 20,
  "nonspanning_with_dim_ker_below_delta": 20,
  "pinned_kernel_same": 336,
  "price_linear_over_astar_quantiles_all_spanning": {
   "0.0001": [
    1.6023783003364203,
    2.5489625986742572,
    4.725567258276811,
    11.59527363496489,
    92.12031149592609
   ],
   "0.001": [
    1.51866210293658,
    2.720721931793553,
    4.965298167970115,
    11.38180244222638,
    387.1243097987455
   ],
   "0.01": [
    1.5314446964852892,
    2.523439439072243,
    4.94456149681162,
    10.966062057401272,
    116.63306592043956
   ]
  },
  "price_linear_over_astar_quantiles_solved": {
   "0.0001": [
    1.6023783003364203,
    2.5489625986742572,
    4.725567258276811,
    11.59527363496489,
    92.12031149592609
   ],
   "0.001": [
    1.51866210293658,
    2.7174787508436498,
    4.962916245654581,
    11.140565263578383,
    82.38814225237235
   ],
   "0.01": [
    1.5314446964852892,
    2.5202512342562624,
    4.94377636973288,
    10.892035031304369,
    116.63306592043956
   ]
  },
  "price_newton_over_astar_quantiles_solved": {
   "0.0001": [
    1.599221106233128,
    2.547583116058103,
    4.734933929214131,
    11.559369545194752,
    93.17901952749584
   ],
   "0.001": [
    1.5248788610471726,
    2.742884163211765,
    4.894403877218995,
    11.174913513940828,
    105.91664097124243
   ],
   "0.01": [
    1.2784549278693231,
    2.524290559620333,
    4.7567447234441715,
    9.258929127646626,
    40.4428435490241
   ]
  },
  "price_quantile_sets": {
   "price_linear_over_astar_quantiles_all_spanning": "all spanning rows; price_linear is first-order and needs no Newton solve",
   "price_linear_over_astar_quantiles_solved": "the same solved spanning rows, for comparison with the Newton column",
   "price_newton_over_astar_quantiles_solved": "solved spanning rows"
  },
  "quantile_tuple": "[min, 10%, median, 90%, max]",
  "solved_of_spanning": {
   "0.0001": [
    316,
    316
   ],
   "0.001": [
    314,
    316
   ],
   "0.01": [
    314,
    316
   ]
  },
  "spanning": 316
 }
}


==> anc/results/exp22_torquefree.csv <==
eps,size,gseed,m,p,kseed,n_b,n_free,delta_p,dim_ker_QT,dim_ker_QfT,pinned_kernel_same,rank_W,rank_WK,spans,dim_ker_below_delta,basis_net_moment_rel,cond_K0,normR0,norm_a_star,solved,residual,iterations,stalled,norm_a_torquefree_newton,norm_a_torquefree_linear,price_newton_over_astar,price_linear_over_astar,net_moment_rel,net_moment_rel_astar,self_stress_residual,sym_min_eig,sym_pd,max_abs_a_over_k
0.0001,16,0,3,2,0,38,29,1,9,9,1,1,1,1,0,4.222408401161338e-17,332.1230528895995,2.147905746239076,0.0009777116736507951,1,1.245677105151092e-13,8,1,0.003513860621450644,0.0035054611506434353,3.5939640654282234,3.5853731167532987,2.0085738725890426e-17,7.885941977006996e-06,9.70755387945329e-17,0.05714622108761995,1,0.0024534404667044206
0.001,16,0,3,2,0,38,29,1,9,9,1,1,1,1,0,4.222408401161338e-17,332.1230528895995,2.147905746239076,0.009777116736507954,1,8.823248721872488e-14,4,0,0.03592826827583515,0.03505461150643436,3.6747304183940304,3.5853731167532983,1.6434349894818306e-17,7.885911223563166e-05,1.041530112168272e-16,0.057140804913687386,1,0.02508349152119542
0.01,16,0,3,2,0,38,29,1,9,9,1,1,1,1,0,4.222408401161338e-17,332.1230528895995,2.147905746239076,0.09777116736507953,1,1.1307464381428821e-14,5,0,0.2956431065007017,0.35054611506434363,3.023827110468716,3.585373116753299,1.5915548985539065e-17,0.0007885935493820615,1.0236589934027381e-16,0.057110749731951675,1,0.20524193624302817
0.0001,16,0,3,2,1,38,29,1,9,9,1,1,1,1,0,4.222408401161338e-17,419.43683910070604,2.859855302682304,0.0005750571669388148,1,4.5036071188847555e-14,6,0,0.019439518151700957,0.01937281926543856,33.8044967862635,33.688510254667946,2.0710233002369778e-17,6.120886373392965e-06,7.335783265403548e-17,0.040135109387784515,1,0.014438333316009556
0.001,16,0,3,2,1,38,29,1,9,9,1,1,1,1,0,4.222408401161338e-17,419.43683910070604,2.859855302682304,0.005750571669388148,1,2.1874663148868812e-14,8,0,0.1878547936519232,0.19372819265438557,32.66715110289386,33.688510254667946,1.5282458051297974e-17,6.120805172013805e-05,7.285570821140688e-17,0.03714315193350353,1,0.13985647020451691
0.01,16,0,3,2,1,38,29,1,9,9,1,1,1,1,0,4.222408401161338e-17,419.43683910070604,2.859855302682304,0.05750571669388146,1,2.745055767701185e-15,8,0,2.325694703425151,1.937281926543855,40.4428435490241,33.688510254667946,1.9628902910165992e-17,0.0006121507713715996,7.76069273255574e-17,0.05508831272095177,1,1.43292675266479
0.0001,16,0,3,3,0,38,29,3,9,9,1,3,3,1,0,4.222408401161338e-17,327.77897152841956,3.1181068973073303,0.0007686051578911628,1,2.715112242682957e-13,9,1,0.0024679952028486395,0.002469060172381176,3.2110052573939614,3.21239084467711,2.1413697452990576e-17,5.255968949262903e-06,8.3733446002557e-17,0.049794627832167884,1,0.001163497316347865
0.001,16,0,3,3,0,38,29,3,9,9,1,3,3,1,0,4.222408401161338e-17,327.77897152841956,3.1181068973073303,0.0034216258678945385,1,7.784134532914991e-14,5,0,0.018572822897092257,0.018520620960143928,5.4280694658533335,5.412812994525435,1.8701733163459662e-17,2.4191202516317144e-05,7.16787813367147e-17,0.049920465863498256,1,0.007874932175501826
0.01,16,0,3,3,0,38,29,3,9,9,1,3,3,1,0,4.222408401161338e-17,327.77897152841956,3.1181068973073303,0.0472722087147621,1,2.7706366226974982e-14,4,0,0.2312203086808353,0.22585029692971148,4.891252492051003,4.777654843514499,1.5067996094646128e-17,0.00045691271272408463,6.990020944612754e-17,0.0509427764023333,1,0.07534013970652459
0.0001,16,0,3,3,1,38,29,3,9,9,1,3,3,1,0,4.222408401161338e-17,356.278797685125,3.802688491753139,0.000436781939250148,1,4.3096296144963926e-13,4,1,0.004703258287995857,0.004695067406188654,10.767977943571218,10.749225149393727,1.7949640840823815e-17,5.05142729357962e-06,7.730797560780594e-17,0.05573312615291826,1,0.0018295855903417613
0.001,16,0,3,3,1,38,29,3,9,9,1,3,3,1,0,4.222408401161338e-17,356.278797685125,3.802688491753139,0.0057744144046235025,1,8.237845760900509e-14,5,0,0.07425602716490012,0.07660700350576344,12.859490497502957,13.266627252180784,1.6051549109249406e-17,6.285297570857795e-05,7.205425852677431e-17,0.055613079977340614,1,0.026257327163300023
0.01,16,0,3,3,1,38,29,3,9,9,1,3,3,1,0,4.222408401161338e-17,356.278797685125,3.802688491753139,0.055787788877433735,1,9.745637508617595e-14,4,0,0.5866149857013601,0.5555636040054341,10.51511446331308,9.958516284379227,1.3264688716568396e-17,0.00045885180966096244,7.82988678707599e-17,0.0549765220570392,1,0.21337535043695838
0.0001,16,0,4,2,0,38,29,1,9,9,1,1,1,1,0,4.222408401161338e-17,280.3428348518545,4.775545225291972,0.0009674586331872585,1,5.5866511972273416e-14,5,0,0.005974554934160871,0.005983133562001538,6.1755146206901985,6.184381798620489,1.5216339205544044e-17,1.2433718284154385e-05,7.812221723024688e-17,0.05681185849566533,1,0.004300140399684343
0.001,16,0,4,2,0,38,29,1,9,9,1,1,1,1,0,4.222408401161338e-17,280.3428348518545,4.775545225291972,0.009674586331872586,1,7.564454149808974e-14,3,0,0.060721624664123376,0.05983133562001538,6.276405272655236,6.184381798620489,1.5751746537353376e-17,0.00012433713782010832,7.701747558687495e-17,0.057060142328218384,1,0.04370273275192307
0.01,16,0,4,2,0,38,29,1,9,9,1,1,1,1,0,4.222408401161338e-17,280.3428348518545,4.775545225291972,0.09674586331872582,1,3.4932623578065224e-15,5,0,0.5452048694682633,0.5983133562001537,5.6354334001042,6.18438179862049,1.6037840562013017e-17,0.0012432901333073092,7.980264486616214e-17,0.054127772791656446,1,0.3884393642572452
0.0001,16,0,4,2,1,38,29,1,9,9,1,1,1,1,0,4.222408401161338e-17,300.86999188457537,2.232639884574674,0.00040794513802572393,1,4.0690679928347106e-14,4,0,0.0022933447321609,0.0022927430674373256,5.621698896228267,5.620224029469255,1.508894162895689e-17,3.984755332148613e-06,9.842187329148791e-17,0.05502683454998624,1,0.0012092089133302572
0.001,16,0,4,2,1,38,29,1,9,9,1,1,1,1,0,4.222408401161338e-17,300.86999188457537,2.232639884574674,0.004079451380257239,1,2.980549382093274e-14,4,0,0.022987012331919666,0.022927430674373254,5.634829340819394,5.620224029469255,2.095837542786878e-17,3.9847597635747246e-05,9.532170933460331e-17,0.055096201219404076,1,0.01211880951413521
0.01,16,0,4,2,1,38,29,1,9,9,1,1,1,1,0,4.222408401161338e-17,300.86999188457537,2.232639884574674,0.040794513802572395,1,1.2966076574636177e-14,4,0,0.22299676650041023,0.22927430674373256,5.466342057160358,5.620224029469255,1.3716919284369266e-17,0.0003984666202280381,9.958222962010154e-17,0.05414263645372157,1,0.1158586580456561
0.0001,16,0,4,3,0,38,29,3,9,9,1,3,3,1,0,4.222408401161338e-17,377.3345048814828,3.63133573281439,0.004859396531076395,1,2.347518307082481e-13,10,1,0.008909022299040007,0.008917903254559727,1.833359809611295,1.835187393646252,1.676194830810256e-17,3.884544225936806e-05,7.336371335466265e-17,0.055007752920929735,1,0.007116687981861125
0.001,16,0,4,3,0,38,29,3,9,9,1,3,3,1,0,4.222408401161338e-17,377.3345048814828,3.63133573281439,0.025608865013076344,1,5.3151837437272614e-14,3,0,0.05863423213784967,0.0579762957899953,2.2896068259139946,2.2639150841082403,1.3114679364758851e-17,0.00020958555244223083,8.056601641492884e-17,0.05497215519685369,1,0.03770030473152107
0.01,16,0,4,3,0,38,29,3,9,9,1,3,3,1,0,4.222408401161338e-17,377.3345048814828,3.63133573281439,0.4809741546288962,1,9.287733653753913e-15,5,0,1.02793814382661,0.9512925194803835,2.1372003753917572,1.9778454004755608,1.7879648139877663e-17,0.003829582201957297,8.205639442128096e-17,0.05289897093075316,1,0.8325211534845546
0.0001,16,0,4,3,1,38,29,3,9,9,1,3,3,1,0,4.222408401161338e-17,286.62273369516777,7.427300684994117,0.0011697364956084462,1,2.6550017732918347e-13,10,1,0.003772363501859671,0.0037719847141386266,3.224968628423832,3.2246448053042953,1.5305153535050635e-17,1.5029824439163803e-05,1.1676084543347162e-16,0.050611847637251246,1,0.0017689434468219937
0.001,16,0,4,3,1,38,29,3,9,9,1,3,3,1,0,4.222408401161338e-17,286.62273369516777,7.427300684994117,0.014192786636171902,1,6.82982175197568e-14,7,0,0.06085635686262111,0.05947268663811493,4.2878370839114766,4.190345994953672,1.4142264727197187e-17,0.00015778151065494675,1.1800013876314212e-16,0.05064508597512808,1,0.0536037680798374
0.01,16,0,4,3,1,38,29,3,9,9,1,3,3,1,0,4.222408401161338e-17,286.62273369516777,7.427300684994117,0.0960464801836568,1,1.0763464825462337e-14,5,0,0.8418951165249137,0.6305658899430915,8.765496818988792,6.565216015593126,1.6319276045065034e-17,0.0011646708360653773,1.2255007565945567e-16,0.04893893725980508,1,0.6010135424146027
0.0001,16,0,4,4,0,38,29,6,9,9,1,6,6,1,0,4.222408401161338e-17,450.2801124588048,3.6506908441026225,0.0030392222322756747,1,4.559788636579729e-13,10,1,0.05650975794696946,0.055848214815381665,18.593493212458082,18.37582465088914,1.2279314533350801e-17,2.3649672890686262e-05,1.1625297626699551e-16,0.03369551733121,1,0.027530894452117365
0.001,16,0,4,4,0,38,29,6,9,9,1,6,6,1,0,4.222408401161338e-17,450.2801124588048,3.6506908441026225,0.022858204420927803,1,8.213413880673659e-14,5,0,0.2232571594304163,0.2339258681067855,9.76704711005268,10.233781437907474,1.2589750193632207e-17,0.00019944472639905517,1.0326080928139486e-16,0.03248437850992247,1,0.15725922387016703
0.01,16,0,4,4,0,38,29,6,9,9,1,6,6,1,0,4.222408401161338e-17,450.2801124588048,3.6506908441026225,0.211943512037966,1,2.637610426933499e-14,7,0,2.1165515547611258,3.305254073797781,9.986394650202751,15.594976425632233,1.677472468906775e-17,0.0018819928422867986,8.906420852226757e-17,0.027956921064963832,1,0.9311459112658448
0.0001,16,0,4,4,1,38,29,6,9,9,1,6,6,1,0,4.222408401161338e-17,290.29123482059236,4.104141476153505,0.0011861767456833663,1,5.877124760959678e-13,6,1,0.015536949560194116,0.015526039931058375,13.098342735797901,13.089145430948145,1.6390726391216192e-17,9.721190595513365e-06,1.057881514764425e-16,0.05877028308306786,1,0.009082764698427363
0.001,16,0,4,4,1,38,29,6,9,9,1,6,6,1,0,4.222408401161338e-17,290.29123482059236,4.104141476153505,0.017490324436865223,1,7.752235359333994e-14,7,0,0.1554729199030943,0.15550505646730975,8.889081529865527,8.8909189208374,1.8557359820585852e-17,0.00016026771474596656,1.175925980720479e-16,0.05845477281238992,1,0.1163094549335256
0.01,16,0,4,4,1,38,29,6,9,9,1,6,6,1,0,4.222408401161338e-17,290.29123482059236,4.104141476153505,0.1802109025705502,1,3.942584404005686e-14,7,0,1.4189400373073968,1.5244477632826445,7.8737746555145325,8.459242706949116,1.5052423164542886e-17,0.001635663990800001,1.321167512836104e-16,0.0074092698263253255,1,1.6173507085196834
0.0001,16,0,5,2,0,38,29,1,9,9,1,1,1,1,0,4.222408401161338e-17,292.1508063726163,3.4384339138108864,0.0007219767718295996,1,4.303203679897264e-14,8,0,0.0028112052784612348,0.0028121071958760614,3.8937613897704915,3.895010623056129,1.758120759692941e-17,6.121250518972455e-06,1.1330277619098527e-16,0.059408566886392844,1,0.001815082844065038
0.001,16,0,5,2,0,38,29,1,9,9,1,1,1,1,0,4.222408401161338e-17,292.1508063726163,3.4384339138108864,0.007219767718295996,1,7.991026937177097e-14,3,0,0.028032527145424438,0.02812107195876061,3.882746403930105,3.8950106230561286,2.2407041710035444e-17,6.121109258434365e-05,1.172672010935524e-16,0.05947794088452567,1,0.018099912904807332
0.01,16,0,5,2,0,38,29,1,9,9,1,1,1,1,0,4.222408401161338e-17,292.1508063726163,3.4384339138108864,0.07219767718295994,1,2.8539381918489633e-15,4,0,0.2740188027292859,0.2812107195876061,3.7953963814497857,3.895010623056129,1.720087163210598e-17,0.0006119538937388775,1.148192389020011e-16,0.06006710899852238,1,0.1772416396447419
0.0001,16,0,5,2,1,38,29,1,9,9,1,1,1,1,0,4.222408401161338e-17,311.52772221608217,3.6349009542023425,0.0008855694163130295,1,1.9614879407745197e-14,5,0,0.005349444064983468,0.005376675197162748,6.040682939633674,6.071432795802662,1.9533538882114965e-17,1.2403468492207183e-05,6.133714380164887e-17,0.05637181038031243,1,0.0063157801865177275
0.001,16,0,5,2,1,38,29,1,9,9,1,1,1,1,0,4.222408401161338e-17,311.52772221608217,3.6349009542023425,0.008855694163130296,1,2.345349021657275e-14,4,0,0.051321309932715546,0.05376675197162749,5.795289334447224,6.071432795802662,1.4058754526751702e-17,0.0001240341008023332,5.694000490497181e-17,0.05630654790178043,1,0.060480828834195074
0.01,16,0,5,2,1,38,29,1,9,9,1,1,1,1,0,4.222408401161338e-17,311.52772221608217,3.6349009542023425,0.08855694163130295,1,2.42971409437876e-15,6,0,0.619733875512381,0.5376675197162749,6.998140000053012,6.071432795802663,1.6698084411803725e-17,0.0012403392333342183,9.541316344649596e-17,0.05412836122056268,1,0.29326843589509866
0.0001,16,0,5,3,0,38,29,3,9,9,1,3,3,1,0,4.222408401161338e-17,338.1370902382422,5.4016348392995175,0.0013519335439156472,1,5.149789710325238e-13,8,1,0.010018044145721026,0.010046041191087894,7.410160204106966,7.430869095821998,1.8569105244100025e-17,8.804169158492863e-06,7.916920508405081e-17,0.05539716807358356,1,0.0052541170186311235
0.001,16,0,5,3,0,38,29,3,9,9,1,3,3,1,0,4.222408401161338e-17,338.1370902382422,5.4016348392995175,0.005837574916366254,1,5.992835105936088e-14,4,0,0.07173930065984056,0.07091118685839404,12.289229977796415,12.14737076171598,1.13996046745704e-17,5.676218262621105e-05,7.9030181952621e-17,0.05580392425531553,1,0.039104374857229396
0.01,16,0,5,3,0,38,29,3,9,9,1,3,3,1,0,4.222408401161338e-17,338.1370902382422,5.4016348392995175,0.06999779038864537,1,4.455539646057245e-15,5,0,0.4894273770974411,0.4448315179947049,6.992040382703753,6.354936570495843,1.670979054302762e-17,0.000541047146498349,7.317825742044629e-17,0.057673567521631317,1,0.2706688796499101
0.0001,16,0,5,3,1,38,29,3,9,9,1,3,3,1,0,4.222408401161338e-17,312.4470496337989,3.5311265876570452,0.0006312825194136478,1,3.363321487145198e-14,4,0,0.0027169186644684573,0.0027154757241764295,4.303807852927727,4.301522124671909,1.76507295310864e-17,3.5377478853568473e-06,8.846136372693477e-17,0.06277012195343902,1,0.0008021137346965549
0.001,16,0,5,3,1,38,29,3,9,9,1,3,3,1,0,4.222408401161338e-17,312.4470496337989,3.5311265876570452,0.007775200968416252,1,2.1293638926111234e-14,4,0,0.033873129494494614,0.033442117803785726,4.356559995309588,4.301125840943714,1.3542151225496869e-17,4.4192597620727935e-05,8.781651579125717e-17,0.06291274790168232,1,0.017538707987482867
0.01,16,0,5,3,1,38,29,3,9,9,1,3,3,1,0,4.222408401161338e-17,312.4470496337989,3.5311265876570452,0.0880830096891922,1,6.8584507128645006e-15,5,0,0.9423542145728402,0.7731357649124477,10.698478831479656,8.777354084976409,1.53316989578282e-17,0.00048686980662478294,8.902408107267693e-17,0.06274757483120413,1,0.3324590028640578
0.0001,16,0,5,4,0,38,29,6,9,9,1,6,6,1,0,4.222408401161338e-17,367.37077015136845,6.966973362464169,0.004370912538789379,1,5.556492432999006e-13,6,1,0.037700100139449924,0.03815052532406198,8.625224093340426,8.728274699046853,1.6747873447819227e-17,4.9758193100884126e-05,8.041191480273659e-17,0.04460799363431289,1,0.020743676502864888
0.001,16,0,5,4,0,38,29,6,9,9,1,6,6,1,0,4.222408401161338e-17,367.37077015136845,6.966973362464169,0.040420290959588434,1,8.310793786300747e-14,5,0,0.2582397636915627,0.27761000998191226,6.388864542062469,6.868085394522824,1.7587560553154695e-17,0.0003958804819480886,9.194742085856673e-17,0.04349144040078645,1,0.21224515521807352
0.01,16,0,5,4,0,38,29,6,9,9,1,6,6,1,0,4.222408401161338e-17,367.37077015136845,6.966973362464169,0.6514224913834511,1,5.5292387454251987e-14,12,0,5.9091469607491796,4.705862582842929,9.071143595609811,7.223979283934313,2.23955899864947e-17,0.006550843886481633,8.35075133846918e-17,-0.8096882561754616,0,5.917069449432754
0.0001,16,0,5,4,1,38,29,6,9,9,1,6,6,1,0,4.222408401161338e-17,321.5694658158177,4.903834512505227,0.003248822867594054,1,4.1304514773259754e-13,12,1,0.06836610292845298,0.060040666586441714,21.043345763901904,18.480744883116817,1.0014131071290764e-17,3.0346221908532633e-05,8.664905748657519e-17,0.052698773399949043,1,0.039191231431848765
0.001,16,0,5,4,1,38,29,6,9,9,1,6,6,1,0,4.222408401161338e-17,321.5694658158177,4.903834512505227,0.014834212704032151,1,6.795883520134141e-14,9,0,0.31143164081126257,0.29444762196539787,20.994146910581307,19.849224750927483,1.3338978172184187e-17,5.899473348431271e-05,8.985279120338338e-17,0.05343426718628702,1,0.31384760710031145
0.01,16,0,5,4,1,38,29,6,9,9,1,6,6,1,0,4.222408401161338e-17,321.5694658158177,4.903834512505227,0.10969913922778077,1,2.3992447104159167e-14,7,0,1.3147689205931163,1.9749850170545076,11.985225498106347,18.003650994504362,1.4874388230510233e-17,0.001026604723507629,9.157388547805033e-17,0.04341744559121797,1,0.9406462667770682
0.0001,16,0,5,5,0,38,29,10,9,9,1,10,9,0,1,4.222408401161338e-17,359.2495347729667,5.004269300934301,0.0034595854049456645,0,nan,0,0,nan,nan,nan,nan,nan,nan,nan,nan,0,nan
0.001,16,0,5,5,0,38,29,10,9,9,1,10,9,0,1,4.222408401161338e-17,359.2495347729667,5.004269300934301,0.03988315121380078,0,nan,0,0,nan,nan,nan,nan,nan,nan,nan,nan,0,nan
0.01,16,0,5,5,0,38,29,10,9,9,1,10,9,0,1,4.222408401161338e-17,359.2495347729667,5.004269300934301,0.21702761349592994,0,nan,0,0,nan,nan,nan,nan,nan,nan,nan,nan,0,nan
0.0001,16,0,5,5,1,38,29,10,9,9,1,10,9,0,1,4.222408401161338e-17,316.04869572818563,6.374382476507684,0.005658353362328349,0,nan,0,0,nan,nan,nan,nan,nan,nan,nan,nan,0,nan
0.001,16,0,5,5,1,38,29,10,9,9,1,10,9,0,1,4.222408401161338e-17,316.04869572818563,6.374382476507684,0.3780320231407134,0,nan,0,0,nan,nan,nan,nan,nan,nan,nan,nan,0,nan
0.01,16,0,5,5,1,38,29,10,9,9,1,10,9,0,1,4.222408401161338e-17,316.04869572818563,6.374382476507684,12.074517546305987,0,nan,0,0,nan,nan,nan,nan,nan,nan,nan,nan,0,nan
0.0001,16,0,6,2,0,38,29,1,9,9,1,1,1,1,0,4.222408401161338e-17,377.0903248551223,4.149035347239715,0.0007628595011023024,1,4.822682241314241e-14,6,0,0.00226899795057966,0.0022696497099757803,2.9743326881307057,2.975187051739179,1.274493490557429e-17,6.9857339358790676e-06,7.775489849810704e-17,0.05708585563178178,1,0.0014657261331065992
0.001,16,0,6,2,0,38,29,1,9,9,1,1,1,1,0,4.222408401161338e-17,377.0903248551223,4.149035347239715,0.007628595011023026,1,5.809391941261292e-14,3,0,0.022631337760647297,0.02269649709975781,2.9666455917434185,2.975187051739179,1.814137546915884e-17,6.985657891684041e-05,8.303967641467574e-17,0.05692385767944505,1,0.014619244820600584
0.01,16,0,6,2,0,38,29,1,9,9,1,1,1,1,0,4.222408401161338e-17,377.0903248551223,4.149035347239715,0.07628595011023027,1,1.5018682474100437e-14,4,0,0.23348796046363302,0.22696497099757806,3.060694139959611,2.9751870517391783,1.1110557444853973e-17,0.0006986355552079343,8.252024060004546e-17,0.05887961533009578,1,0.1507024498731941
0.0001,16,0,6,2,1,38,29,1,9,9,1,1,1,1,0,4.222408401161338e-17,403.478572690665,3.4594624803816,0.0008661669230644551,1,3.789507412491658e-14,5,0,0.006127438087782937,0.0061202093947423,7.074200046919788,7.065854434950375,1.3496127585747669e-17,1.1404386349302271e-05,1.0978984860404562e-16,0.05174866151578394,1,0.008044111464618751
0.001,16,0,6,2,1,38,29,1,9,9,1,1,1,1,0,4.222408401161338e-17,403.478572690665,3.4594624803816,0.008661669230644552,1,1.3119230340321996e-14,3,0,0.061945340463143275,0.06120209394742301,7.151663127931942,7.065854434950374,1.5118268432568532e-17,0.0001140485942650881,1.0566247945419452e-16,0.05192480244049703,1,0.08132664297492302
0.01,16,0,6,2,1,38,29,1,9,9,1,1,1,1,0,4.222408401161338e-17,403.478572690665,3.4594624803816,0.08661669230644553,1,6.24049875647749e-15,4,0,0.7025845378699002,0.6120209394742301,8.111421934518017,7.065854434950374,1.4971037080965402e-17,0.0011409129320614393,9.662700572746887e-17,0.052981371037541435,1,0.9194817162582155
0.0001,16,0,6,3,0,38,29,3,9,9,1,3,3,1,0,4.222408401161338e-17,312.19008087559587,5.165597732716767,0.0008097555425540659,1,6.01890480182393e-13,6,1,0.002265314629062919,0.002265674348932726,2.7975290195826825,2.7979732522564995,1.828724853313519e-17,7.414712012244765e-06,1.0290117592214041e-16,0.053352111157543666,1,0.0007983920589515424
0.001,16,0,6,3,0,38,29,3,9,9,1,3,3,1,0,4.222408401161338e-17,312.19008087559587,5.165597732716767,0.010483207120385692,1,3.919085824910924e-14,4,0,0.09169651322589224,0.092087330177394,8.746990512815376,8.784270798038566,1.0917124684935246e-17,0.00010646263255384527,8.438613483962248e-17,0.05314733877381785,1,0.10457922586569503
0.01,16,0,6,3,0,38,29,3,9,9,1,3,3,1,0,4.222408401161338e-17,312.19008087559587,5.165597732716767,0.031700484722713085,1,1.6963918676844423e-14,4,0,0.37183765669166496,0.40148367100873944,11.729715174520564,12.664906373531895,1.420313200676429e-17,0.0002889751016315548,8.768378127205671e-17,0.051075623091063636,1,0.2977658709031464
0.0001,16,0,6,3,1,38,29,3,9,9,1,3,3,1,0,4.222408401161338e-17,335.76198894117414,3.7862325158420402,0.000923784927751787,1,1.895197924663578e-13,10,1,0.0032464248801112585,0.0032436118982116834,3.514264827866454,3.5112197663861577,2.5282774204998864e-17,5.903480427465753e-06,8.901530720709644e-17,0.056938267062066526,1,0.002078428635831207
0.001,16,0,6,3,1,38,29,3,9,9,1,3,3,1,0,4.222408401161338e-17,335.76198894117414,3.7862325158420402,0.006699918984604881,1,9.955174723396849e-14,4,0,0.02413316549620373,0.023941368410715987,3.6020085543805944,3.5733817775600905,2.022653895257681e-17,4.349369046030129e-05,8.17613391835404e-17,0.05708885931859783,1,0.012451077272996543
0.01,16,0,6,3,1,38,29,3,9,9,1,3,3,1,0,4.222408401161338e-17,335.76198894117414,3.7862325158420402,0.10429299629284257,1,1.7956839143590356e-14,4,0,0.33723641839754176,0.3357293437182062,3.233548084577235,3.219097692576761,1.5125183633778355e-17,0.0006246302916069936,1.1142501017797481e-16,0.05338445489087203,1,0.1953825484542967
0.0001,16,0,6,4,0,38,29,6,9,9,1,6,6,1,0,4.222408401161338e-17,402.2920199089679,8.042820737999351,0.0021290266727096376,1,3.2443031251014754e-13,7,1,0.008760022387816166,0.008760555306102358,4.1145667642891395,4.114817075049931,2.10714343184042e-17,2.2308792455564826e-05,8.843991621701079e-17,0.05078282903414936,1,0.003509402139345448
0.001,16,0,6,4,0,38,29,6,9,9,1,6,6,1,0,4.222408401161338e-17,402.2920199089679,8.042820737999351,0.025283725296450878,1,7.992695601065976e-14,8,0,0.09743848433742713,0.09749123077218456,3.853802522965425,3.855888704259478,1.3538451626002132e-17,0.00022507799628968764,7.331722035509722e-17,0.05080485938323019,1,0.03609285877863953
0.01,16,0,6,4,0,38,29,6,9,9,1,6,6,1,0,4.222408401161338e-17,402.2920199089679,8.042820737999351,0.1975389879183276,1,2.5233860329268124e-14,5,0,1.1996170272059976,1.1849042401960581,6.072811447743058,5.998331026612104,1.6330917060849534e-17,0.002058102338141634,7.836486760376953e-17,0.04956694017074652,1,0.532219601582434
0.0001,16,0,6,4,1,38,29,6,9,9,1,6,6,1,0,4.222408401161338e-17,422.5881531117254,3.734275559492186,0.007541063602578043,1,3.500056459576619e-13,10,1,0.33095569709017003,0.27504065013115375,43.887137747655004,36.47239495992665,1.702980336093125e-17,3.3046212496721176e-05,9.089700765601452e-17,0.05389908892034521,1,0.6403689506371851
0.001,16,0,6,4,1,38,29,6,9,9,1,6,6,1,0,4.222408401161338e-17,422.5881531117254,3.734275559492186,0.060703221451306855,1,8.574386779855805e-14,9,0,1.0719674493354403,4.586813305216847,17.659152573892968,75.56128316676181,1.3271626651534967e-17,0.0005482066054464688,8.134019821705487e-17,0.0564323422702633,1,1.0012331610768799
0.01,16,0,6,4,1,38,29,6,9,9,1,6,6,1,0,4.222408401161338e-17,422.5881531117254,3.734275559492186,0.2658734966753716,1,1.075330503000412e-14,7,0,2.4689987330858183,31.009641064236384,9.2863665012103,116.63306592043956,2.180205328185212e-17,0.0023782940289012113,7.530788477032811e-17,0.052833463184651173,1,2.0275590697049055
0.0001,16,0,6,5,0,38,29,10,9,9,1,10,9,0,1,4.222408401161338e-17,339.81656450753457,3.5771335644747784,0.0030808822543896795,0,nan,0,0,nan,nan,nan,nan,nan,nan,nan,nan,0,nan
0.001,16,0,6,5,0,38,29,10,9,9,1,10,9,0,1,4.222408401161338e-17,339.81656450753457,3.5771335644747784,0.03335748542808677,0,nan,0,0,nan,nan,nan,nan,nan,nan,nan,nan,0,nan
0.01,16,0,6,5,0,38,29,10,9,9,1,10,9,0,1,4.222408401161338e-17,339.81656450753457,3.5771335644747784,0.5213325172636517,0,nan,0,0,nan,nan,nan,nan,nan,nan,nan,nan,0,nan
0.0001,16,0,6,5,1,38,29,10,9,9,1,10,9,0,1,4.222408401161338e-17,264.7364292480503,5.033830167168349,0.004541246365189165,0,nan,0,0,nan,nan,nan,nan,nan,nan,nan,nan,0,nan
0.001,16,0,6,5,1,38,29,10,9,9,1,10,9,0,1,4.222408401161338e-17,264.7364292480503,5.033830167168349,0.07168733524006915,0,nan,0,0,nan,nan,nan,nan,nan,nan,nan,nan,0,nan
0.01,16,0,6,5,1,38,29,10,9,9,1,10,9,0,1,4.222408401161338e-17,264.7364292480503,5.033830167168349,0.9593763683835952,0,nan,0,0,nan,nan,nan,nan,nan,nan,nan,nan,0,nan
0.0001,16,0,6,6,0,38,29,15,9,9,1,15,9,0,1,4.222408401161338e-17,363.4884372281083,5.255920739746167,0.017816674547204116,0,nan,0,0,nan,nan,nan,nan,nan,nan,nan,nan,0,nan
0.001,16,0,6,6,0,38,29,15,9,9,1,15,9,0,1,4.222408401161338e-17,363.4884372281083,5.255920739746167,0.8143886352799059,0,nan,0,0,nan,nan,nan,nan,nan,nan,nan,nan,0,nan
0.01,16,0,6,6,0,38,29,15,9,9,1,15,9,0,1,4.222408401161338e-17,363.4884372281083,5.255920739746167,12.62023693470677,0,nan,0,0,nan,nan,nan,nan,nan,nan,nan,nan,0,nan
0.0001,16,0,6,6,1,38,29,15,9,9,1,15,9,0,1,4.222408401161338e-17,352.2084869048556,7.382011574739435,0.022036104992577656,0,nan,0,0,nan,nan,nan,nan,nan,nan,nan,nan,0,nan
0.001,16,0,6,6,1,38,29,15,9,9,1,15,9,0,1,4.222408401161338e-17,352.2084869048556,7.382011574739435,0.08522432056597186,0,nan,0,0,nan,nan,nan,nan,nan,nan,nan,nan,0,nan
0.01,16,0,6,6,1,38,29,15,9,9,1,15,9,0,1,4.222408401161338e-17,352.2084869048556,7.382011574739435,2.5048446180459036,0,nan,0,0,nan,nan,nan,nan,nan,nan,nan,nan,0,nan
0.0001,16,1,3,2,0,36,29,1,7,7,1,1,1,1,0,4.6672081424244414e-17,413.93468357606554,2.7606022438235542,0.0004911178294244782,1,1.7495726787003703e-14,4,0,0.0021962749074677483,0.0021950177525793934,4.471991802947731,4.469432020319133,1.6264258633338903e-17,7.245535143446409e-06,8.083549927148601e-17,0.04032087472405337,1,0.0012308448874565534
0.001,16,1,3,2,0,36,29,1,7,7,1,1,1,1,0,4.6672081424244414e-17,413.93468357606554,2.7606022438235542,0.0049111782942447835,1,1.7551268776803713e-14,3,0,0.022076690114868982,0.021950177525793934,4.495192149863462,4.4694320203191324,1.991977546549312e-17,7.245470543562339e-05,8.067366377789191e-17,0.04034095462260041,1,0.01237226713274779
0.01,16,1,3,2,0,36,29,1,7,7,1,1,1,1,0,4.6672081424244414e-17,413.93468357606554,2.7606022438235542,0.04911178294244783,1,3.3769529798407144e-15,4,0,0.23294222510255252,0.21950177525793932,4.743102594656936,4.4694320203191324,2.2697501901163787e-17,0.0007244705408454441,8.366989911229046e-17,0.04052681244297813,1,0.13049502634840848
0.0001,16,1,3,2,1,36,29,1,7,7,1,1,1,1,0,4.6672081424244414e-17,330.0706076567351,3.0788750910774834,0.00045607112968911666,1,6.287305854572078e-14,4,0,0.0036566683513473025,0.00365302693805308,8.017758883005575,8.009774572977653,1.1812690191605329e-17,9.608436955629952e-06,8.67589211815954e-17,0.04795751830434994,1,0.0020460447608982076
0.001,16,1,3,2,1,36,29,1,7,7,1,1,1,1,0,4.6672081424244414e-17,330.0706076567351,3.0788750910774834,0.0045607112968911664,1,9.641365651050726e-14,3,0,0.03617270506374803,0.036530269380530805,7.931373575083638,8.009774572977655,1.6023061950950175e-17,9.608513391356375e-05,7.636721803194908e-17,0.04798052970772332,1,0.02023656364521043
0.01,16,1,3,2,1,36,29,1,7,7,1,1,1,1,0,4.6672081424244414e-17,330.0706076567351,3.0788750910774834,0.04560711296891168,1,1.115529910038927e-15,4,0,0.33503943044490275,0.36530269380530794,7.346210023714592,8.00977457297765,1.1539300404301842e-17,0.0009608978893751697,7.733276801782296e-17,0.04807349033468738,1,0.1847125687573778
0.0001,16,1,3,3,0,36,29,3,7,7,1,3,3,1,0,4.6672081424244414e-17,414.97857310448296,3.7031094856314897,0.00043524507494056993,1,2.1130508884411299e-13,8,1,0.002788844189284535,0.002789048037374646,6.407526126896059,6.4079944793297745,1.4624298995278435e-17,6.955778194254803e-06,8.154006174798895e-17,0.04148506309915192,1,0.0010471481946505517
0.001,16,1,3,3,0,36,29,3,7,7,1,3,3,1,0,4.6672081424244414e-17,414.97857310448296,3.7031094856314897,0.02863859514957438,1,3.492567449257055e-14,6,0,0.09788257728294324,0.09802591313532358,3.4178554070728553,3.422860396026808,2.1146710678357917e-17,0.00018853119490991997,7.279786235175452e-17,0.041465141783494,1,0.04673159631891362
0.01,16,1,3,3,0,36,29,3,7,7,1,3,3,1,0,4.6672081424244414e-17,414.97857310448296,3.7031094856314897,0.3031452768681528,1,2.0060575497225875e-14,5,0,1.0327211904580285,1.0085746922243055,3.406687384765657,3.3270341621154986,1.3349252563022852e-17,0.0020030696573517426,8.110142310035281e-17,0.04076334495757253,1,0.48614493123289965
0.0001,16,1,3,3,1,36,29,3,7,7,1,3,3,1,0,4.6672081424244414e-17,424.69497889380943,6.313317048583974,0.004092263883660014,1,8.985672928618239e-14,5,0,0.01441438506469857,0.014421448096598533,3.5223498470501178,3.5240757943743275,1.801932303642284e-17,3.479061711262109e-05,9.190512875096161e-17,0.04553200785310897,1,0.004467379507845451
0.001,16,1,3,3,1,36,29,3,7,7,1,3,3,1,0,4.6672081424244414e-17,424.69497889380943,6.313317048583974,0.022212569464773717,1,8.297176692207386e-14,4,0,0.1246558446763387,0.12440773784709028,5.611950696385074,5.600781037258431,2.2051157064598975e-17,0.00019388067820722284,8.533949469192969e-17,0.04588928615189174,1,0.05117210844197699
0.01,16,1,3,3,1,36,29,3,7,7,1,3,3,1,0,4.6672081424244414e-17,424.69497889380943,6.313317048583974,0.31094672522141775,1,3.093236020960964e-14,5,0,1.081290169808452,1.0963692827959892,3.4774129524550905,3.525907153436946,1.9270104247132127e-17,0.0027804269348923605,9.885120423180496e-17,0.046022693839819204,1,0.3382619152815714
0.0001,16,1,4,2,0,36,29,1,7,7,1,1,1,1,0,4.6672081424244414e-17,365.8355863737458,5.507868556022151,0.00018166227184035337,1,7.140507391907043e-14,6,0,0.0018918428247453596,0.0018929321264427742,10.414065648193205,10.420061949386508,1.814129097782003e-17,3.99095186795974e-06,8.195954704791594e-17,0.03970374950079813,1,0.00431246550693219
0.001,16,1,4,2,0,36,29,1,7,7,1,1,1,1,0,4.6672081424244414e-17,365.8355863737458,5.507868556022151,0.0018166227184035337,1,2.1602470706120337e-14,3,0,0.01903852895812081,0.01892932126442774,10.480177730493242,10.420061949386506,2.0401665019558008e-17,3.990962196071176e-05,7.365098512144752e-17,0.03971893814602249,1,0.04339838798685114
0.01,16,1,4,2,0,36,29,1,7,7,1,1,1,1,0,4.6672081424244414e-17,365.8355863737458,5.507868556022151,0.018166227184035332,1,2.3161411891098095e-15,4,0,0.17869628546933256,0.1892932126442774,9.83673074541161,10.42006194938651,1.8026507283188012e-17,0.0003990847117577715,7.93915465010148e-17,0.03954858737885185,1,0.4073032935679298
0.0001,16,1,4,2,1,36,29,1,7,7,1,1,1,1,0,4.6672081424244414e-17,382.99216801186844,5.156105319557456,0.0009977477688695835,1,4.416008949891346e-14,4,0,0.004424022377008268,0.004420634802241185,4.434008789636828,4.430613568045984,1.6960241421554307e-17,1.2239579286359718e-05,8.885704314604813e-17,0.04895643231225606,1,0.002066259499937335
0.001,16,1,4,2,1,36,29,1,7,7,1,1,1,1,0,4.6672081424244414e-17,382.99216801186844,5.156105319557456,0.009977477688695835,1,3.199747899045851e-14,3,0,0.04454979200639217,0.04420634802241186,4.465035492574007,4.430613568045985,1.614530756063219e-17,0.00012239426225504443,8.150432198296883e-17,0.04903459984326839,1,0.02080641385784268
0.01,16,1,4,2,1,36,29,1,7,7,1,1,1,1,0,4.6672081424244414e-17,382.99216801186844,5.156105319557456,0.09977477688695835,1,7.993422260813426e-15,4,0,0.4798963512500447,0.4420634802241185,4.809796285425444,4.430613568045984,1.4208294933010545e-17,0.0012237105547144552,8.386855100033008e-17,0.04964651120219602,1,0.2226733595112871
0.0001,16,1,4,3,0,36,29,3,7,7,1,3,3,1,0,4.6672081424244414e-17,399.5032205534347,5.625876488289417,0.0023446400159645264,1,5.091732112869808e-13,6,1,0.003749597800049249,0.003757000283681995,1.599221106233128,1.6023783003364203,1.5504815958256562e-17,1.3962687461664143e-05,1.1605032317658369e-16,0.043696714471126163,1,0.0030817491386271414
0.001,16,1,4,3,0,36,29,3,7,7,1,3,3,1,0,4.6672081424244414e-17,399.5032205534347,5.625876488289417,0.01248507757830336,1,8.155667864433458e-14,4,0,0.07384094692436986,0.07412036689905858,5.914336251517659,5.936716566973151,1.743348622968811e-17,0.00011423610439662135,8.712210866350604e-17,0.043715831513945265,1,0.02946119424682886
0.01,16,1,4,3,0,36,29,3,7,7,1,3,3,1,0,4.6672081424244414e-17,399.5032205534347,5.625876488289417,0.2847959312351676,1,1.2619824109165806e-14,6,0,0.5875191261743147,0.685571258987676,2.062947752189536,2.4072368450431685,1.4024778370952388e-17,0.0021299425676551283,8.007699221426851e-17,0.04278739444872869,1,0.3460214122845658
0.0001,16,1,4,3,1,36,29,3,7,7,1,3,3,1,0,4.6672081424244414e-17,312.43016559915986,5.476168033696577,0.0012888820777536697,1,1.0705623848860567e-13,7,1,0.008407980763834479,0.008431455387159422,6.523467824526152,6.541680990594731,1.4899997617467086e-17,9.94786840177675e-06,7.23854341860197e-17,0.059095966144110994,1,0.004389858082333202
0.001,16,1,4,3,1,36,29,3,7,7,1,3,3,1,0,4.6672081424244414e-17,312.43016559915986,5.476168033696577,0.006978818839675702,1,5.875462969506284e-14,4,0,0.026620514244290714,0.026863784787544233,3.8144727432884245,3.8493311554126204,2.159355039219274e-17,6.50836803306075e-05,7.636140352457187e-17,0.05905318835850587,1,0.011758097326489053
0.01,16,1,4,3,1,36,29,3,7,7,1,3,3,1,0,4.6672081424244414e-17,312.43016559915986,5.476168033696577,0.1517284949168448,1,1.0054660152718624e-14,5,0,0.96400858061311,0.748813845110858,6.353510467110594,4.935222256842707,1.7585349849160648e-17,0.0022315717601907896,6.380669239996751e-17,0.05789613693241929,1,0.3599231731418504
0.0001,16,1,4,4,0,36,29,6,7,7,1,6,6,1,0,4.6672081424244414e-17,392.54461274143745,3.9084190838526407,0.0027924608159813472,1,6.341823716490704e-13,7,1,0.17906207390852366,0.13897584114204833,64.12339714267264,49.768233218058036,1.4009884780452942e-17,2.5453827700685658e-05,1.0166891717693691e-16,0.048728919624879394,1,0.16204855952699368
0.001,16,1,4,4,0,36,29,6,7,7,1,6,6,1,0,4.6672081424244414e-17,392.54461274143745,3.9084190838526407,0.02269509241053714,1,9.717099505494183e-14,17,0,2.403787954656031,1.4348471744384064,105.91664097124243,63.22279497624865,1.6346868328437324e-17,0.000156197562133901,1.0843560003765232e-16,-0.013398774287089495,0,3.2984520858612965
0.01,16,1,4,4,0,36,29,6,7,7,1,6,6,1,0,4.6672081424244414e-17,392.54461274143745,3.9084190838526407,0.20793570056225344,1,2.770270402350485e-14,11,0,1.8834450919503611,19.080054460727663,9.05782454315237,91.75939681899561,1.5482307019231117e-17,0.0017768222430171257,1.0540597657496768e-16,0.024122903410997678,1,0.9908787360834488
0.0001,16,1,4,4,1,36,29,6,7,7,1,6,6,1,0,4.6672081424244414e-17,332.007001085497,4.646053956635361,0.0037179843205424152,1,4.832493306908149e-13,5,1,0.027908877995043078,0.028419503588991177,7.5064539247361495,7.643793286585208,1.567418508316923e-17,3.2602398397855285e-05,7.611118283506982e-17,0.04778537476797048,1,0.013575921331003632
0.001,16,1,4,4,1,36,29,6,7,7,1,6,6,1,0,4.6672081424244414e-17,332.007001085497,4.646053956635361,0.022761744569880882,1,4.52279447391679e-14,4,0,0.05198678532845404,0.05356223875814892,2.2839543414104,2.353169309747211,1.8645137489465803e-17,0.00015430535626112036,1.0412210333234177e-16,0.047812372438676545,1,0.019729501398739132
0.01,16,1,4,4,1,36,29,6,7,7,1,6,6,1,0,4.6672081424244414e-17,332.007001085497,4.646053956635361,0.2544411767270829,1,3.149905615470405e-14,6,0,1.3654755610895,2.7552890479316354,5.366566758784204,10.828785982573082,1.6367531750516534e-17,0.0020815762687280484,7.840246748675944e-17,0.048619675081812634,1,0.79251456997957
0.0001,16,1,5,2,0,36,29,1,7,7,1,1,1,1,0,4.6672081424244414e-17,319.4672136590063,5.2764512179416,0.0004974990898670577,1,6.422078610995248e-14,4,0,0.0017124423916198496,0.0017122642080702056,3.442101556562547,3.441743398018595,1.564506803169623e-17,6.373169703412815e-06,7.786641923664085e-17,0.04871562499548749,1,0.0006471577978129321
0.001,16,1,5,2,0,36,29,1,7,7,1,1,1,1,0,4.6672081424244414e-17,319.4672136590063,5.2764512179416,0.004974990898670577,1,1.5924430220929392e-14,3,0,0.017140488760356225,0.017122642080702053,3.445330676873505,3.4417433980185947,1.6754981554552908e-17,6.373263338575286e-05,7.941895384097066e-17,0.04869803515209992,1,0.006477732910852
0.01,16,1,5,2,0,36,29,1,7,7,1,1,1,1,0,4.6672081424244414e-17,319.4672136590063,5.2764512179416,0.049749908986705754,1,6.434864649858769e-14,3,0,0.16950998606048398,0.17122642080702055,3.4072421339661285,3.441743398018596,1.3988387950631678e-17,0.0006371986036489073,7.637988999833353e-17,0.04883424566061021,1,0.06413483023605536
0.0001,16,1,5,2,1,36,29,1,7,7,1,1,1,1,0,4.6672081424244414e-17,438.8482218067186,5.37625292185408,0.002644652813438981,1,3.807385443031546e-14,4,0,0.009986752226059298,0.010016027859436795,3.7762053965310476,3.787275141954239,2.1066405187829624e-17,2.3022083475791872e-05,8.171128390332311e-17,0.04757414439298643,1,0.005230221382145619
0.001,16,1,5,2,1,36,29,1,7,7,1,1,1,1,0,4.6672081424244414e-17,438.8482218067186,5.37625292185408,0.02644652813438981,1,1.4830265396077935e-15,4,0,0.09741187094895909,0.10016027859436792,3.6833519490329363,3.7872751419542383,1.8608318535163306e-17,0.00023023456664388232,7.574747370984473e-17,0.04750743535588913,1,0.05094227313114451
0.01,16,1,5,2,1,36,29,1,7,7,1,1,1,1,0,4.6672081424244414e-17,438.8482218067186,5.37625292185408,0.2644652813438981,1,7.301053733453753e-16,5,0,0.84702141752881,1.0016027859436794,3.2027698048855933,3.787275141954239,1.257183362590033e-17,0.0023027032302831547,8.423080671361308e-17,0.04613654307240872,1,0.409228658001738
0.0001,16,1,5,3,0,36,29,3,7,7,1,3,3,1,0,4.6672081424244414e-17,366.24859112380545,2.7044618670045266,0.0018510325915704127,1,2.369449449937252e-13,5,1,0.032478938795160096,0.03270839164019091,17.546389481778398,17.670348857791407,1.853728059290993e-17,2.1507939977619164e-05,6.427364874392246e-17,0.05332688614172742,1,0.024709888690628703
0.001,16,1,5,3,0,36,29,3,7,7,1,3,3,1,0,4.6672081424244414e-17,366.24859112380545,2.7044618670045266,0.02029933879719224,1,3.827698856377767e-14,8,0,0.4235495807166505,0.47881924385296004,20.865190977315724,23.587923165220992,2.269804800912246e-17,0.00029851348637866367,7.419182891528567e-17,0.053107463306267026,1,0.34415514334196545
0.01,16,1,5,3,0,36,29,3,7,7,1,3,3,1,0,4.6672081424244414e-17,366.24859112380545,2.7044618670045266,0.0729657265385584,1,8.599471514536647e-15,5,0,0.6430616375832908,0.9759481929383076,8.813201321903755,13.375433086691356,2.1206962915103765e-17,0.001083402938473123,7.218466232885179e-17,0.05267394734848197,1,0.5243121206662735
0.0001,16,1,5,3,1,36,29,3,7,7,1,3,3,1,0,4.6672081424244414e-17,454.17339070684886,6.03761191727182,0.0034477290228625813,1,2.0173650817720096e-13,9,1,0.01738923013197672,0.017336879617217908,5.043676581501984,5.028492524282967,2.1006056433130315e-17,2.3513498663723402e-05,8.234473778283907e-17,0.045808825332470327,1,0.010175366764292572
0.001,16,1,5,3,1,36,29,3,7,7,1,3,3,1,0,4.6672081424244414e-17,454.17339070684886,6.03761191727182,0.025064656068282648,1,8.263223259062608e-14,4,0,0.09624335611516012,0.09507913776052081,3.839803580506677,3.793354973692856,1.7019631270949565e-17,0.00027070323784342346,7.859103099750861e-17,0.045824723348521945,1,0.04329382069514417
0.01,16,1,5,3,1,36,29,3,7,7,1,3,3,1,0,4.6672081424244414e-17,454.17339070684886,6.03761191727182,0.15188732620541726,1,6.4179173375483075e-15,6,0,0.7882860159630964,0.5103697418741578,5.18993938241426,3.3601864923470806,1.8057278635335016e-17,0.0012784704575420358,9.312820067420167e-17,0.04585379633956643,1,0.44482683830752784
0.0001,16,1,5,4,0,36,29,6,7,7,1,6,6,1,0,4.6672081424244414e-17,307.60101152925563,4.086730580654708,0.003010572308590696,1,3.398812997917938e-13,8,1,0.2805221759311107,0.2773348588483842,93.17901952749584,92.12031149592609,2.0776174273125006e-17,1.3429025505509097e-05,7.846522254560447e-17,0.04390659994363596,1,0.1381531164278266
0.001,16,1,5,4,0,36,29,6,7,7,1,6,6,1,0,4.6672081424244414e-17,307.60101152925563,4.086730580654708,0.043634532139218404,1,8.859939359201751e-14,5,0,1.922579979131951,1.9653312229543667,44.060973840577745,45.040730967020984,1.979972820427396e-17,0.00019902562942855133,8.534071895356913e-17,0.042577033808970974,1,0.9164319848330112
0.01,16,1,5,4,0,36,29,6,7,7,1,6,6,1,0,4.6672081424244414e-17,307.60101152925563,4.086730580654708,0.20292716933320334,1,2.274523920766368e-14,6,0,2.7991556451253574,10.483925624599612,13.793892923865636,51.6634892165926,2.160659841046455e-17,0.0008787220887266356,8.123407863883608e-17,0.02973940005376266,1,1.3290513591818351
0.0001,16,1,5,4,1,36,29,6,7,7,1,6,6,1,0,4.6672081424244414e-17,302.732151658652,2.3450209390038244,0.004576771314901453,1,1.6703173840535434e-13,9,1,0.013587524068660145,0.013621545339185172,2.9688011774633996,2.9762346427130737,1.7762062176856688e-17,4.1258839462608744e-05,1.0088753881463837e-16,0.048619066933959294,1,0.011536437522145804
0.001,16,1,5,4,1,36,29,6,7,7,1,6,6,1,0,4.6672081424244414e-17,302.732151658652,2.3450209390038244,0.03294177254695937,1,6.494968544233746e-14,4,0,0.09009675818030265,0.0818621259778471,2.7350306681848204,2.4850552853872836,1.8549063796471565e-17,0.00025700816026319706,9.269120406886266e-17,0.04844737324914706,1,0.06055403441492098
0.01,16,1,5,4,1,36,29,6,7,7,1,6,6,1,0,4.6672081424244414e-17,302.732151658652,2.3450209390038244,0.3095458013859971,1,1.0380611335855083e-14,7,0,0.7823425335613267,1.1701268031030827,2.5273886127945313,3.7801410901515,1.7159822146531728e-17,0.0018925657155383932,8.9984139816445e-17,0.04704286816249889,1,0.4540468152323962
0.0001,16,1,5,5,0,36,29,10,7,7,1,10,7,0,1,4.6672081424244414e-17,330.68821107326625,4.677760722247477,0.003760429683595,0,nan,0,0,nan,nan,nan,nan,nan,nan,nan,nan,0,nan
0.001,16,1,5,5,0,36,29,10,7,7,1,10,7,0,1,4.6672081424244414e-17,330.68821107326625,4.677760722247477,0.032586710999468096,0,nan,0,0,nan,nan,nan,nan,nan,nan,nan,nan,0,nan
0.01,16,1,5,5,0,36,29,10,7,7,1,10,7,0,1,4.6672081424244414e-17,330.68821107326625,4.677760722247477,0.6994818103987391,0,nan,0,0,nan,nan,nan,nan,nan,nan,nan,nan,0,nan
0.0001,16,1,5,5,1,36,29,10,7,7,1,10,7,0,1,4.6672081424244414e-17,317.46175754170537,5.986338912606305,0.0055752046855928284,0,nan,0,0,nan,nan,nan,nan,nan,nan,nan,nan,0,nan
0.001,16,1,5,5,1,36,29,10,7,7,1,10,7,0,1,4.6672081424244414e-17,317.46175754170537,5.986338912606305,0.0408905054000277,0,nan,0,0,nan,nan,nan,nan,nan,nan,nan,nan,0,nan
0.01,16,1,5,5,1,36,29,10,7,7,1,10,7,0,1,4.6672081424244414e-17,317.46175754170537,5.986338912606305,0.36128736753825985,0,nan,0,0,nan,nan,nan,nan,nan,nan,nan,nan,0,nan
0.0001,16,1,6,2,0,36,29,1,7,7,1,1,1,1,0,4.6672081424244414e-17,357.24533425828037,3.1342582421983667,0.0010840028266957302,1,5.980525716287775e-14,5,0,0.006971701596336806,0.006955604032096451,6.431442266242078,6.4165921534527754,1.5736250730763923e-17,1.0391522301312998e-05,1.037818077728703e-16,0.043671701074907726,1,0.004431633440254018
0.001,16,1,6,2,0,36,29,1,7,7,1,1,1,1,0,4.6672081424244414e-17,357.24533425828037,3.1342582421983667,0.010840028266957303,1,3.483136449895211e-14,5,0,0.0680277073195254,0.0695560403209645,6.275602391821082,6.416592153452774,1.5023926280296925e-17,0.00010391563462073378,1.0078031613048688e-16,0.043623043928791246,1,0.043131111589817195
0.01,16,1,6,2,0,36,29,1,7,7,1,1,1,1,0,4.6672081424244414e-17,357.24533425828037,3.1342582421983667,0.10840028266957301,1,9.314454776124275e-14,4,0,0.780408761704802,0.695560403209645,7.199324046816861,6.416592153452775,1.59957909424138e-17,0.0010390340993822445,1.0611205183473517e-16,0.043167870015541066,1,0.39279456821739256
0.0001,16,1,6,2,1,36,29,1,7,7,1,1,1,1,0,4.6672081424244414e-17,301.36881155910476,4.498763492880665,0.002718802281189592,1,1.789333991512686e-14,3,0,0.024883738528451792,0.024660592894605156,9.152463458123954,9.070388481436426,1.6098356957226127e-17,5.536734939161297e-05,8.194019259554636e-17,0.05731130953534955,1,0.010463436289759305
0.001,16,1,6,2,1,36,29,1,7,7,1,1,1,1,0,4.6672081424244414e-17,301.36881155910476,4.498763492880665,0.02718802281189591,1,3.680915639683241e-15,4,0,0.22661027432620806,0.24660592894605146,8.334930270363628,9.070388481436426,1.324166251943406e-17,0.0005537091200009367,8.712910507267146e-17,0.05739977745372448,1,0.09522108018896012
0.01,16,1,6,2,1,36,29,1,7,7,1,1,1,1,0,4.6672081424244414e-17,301.36881155910476,4.498763492880665,0.2718802281189591,1,3.686368848038327e-14,7,0,3.440673185948189,2.4660592894605147,12.655106293506378,9.070388481436426,2.2888740955223704e-17,0.0055306336578855066,8.080459956028174e-17,0.03721427204823671,1,1.2968157574441734
0.0001,16,1,6,3,0,36,29,3,7,7,1,3,3,1,0,4.6672081424244414e-17,411.6142692547497,4.722631291982028,0.0009072444060282966,1,3.993664804040486e-13,6,1,0.0032517300894657525,0.0032543235781852136,3.584183124039381,3.5870417679750486,2.7995022455386614e-17,1.2076287246636202e-05,9.869721556431858e-17,0.05192505897343754,1,0.0020339402019738987
0.001,16,1,6,3,0,36,29,3,7,7,1,3,3,1,0,4.6672081424244414e-17,411.6142692547497,4.722631291982028,0.009795153757014896,1,9.310741869227958e-14,4,0,0.04111256544000851,0.04142409202320526,4.197235332887485,4.229039487362717,1.6562114837515943e-17,0.00012748482147694105,9.116738416343134e-17,0.05199483824489002,1,0.027676775752208897
0.01,16,1,6,3,0,36,29,3,7,7,1,3,3,1,0,4.6672081424244414e-17,411.6142692547497,4.722631291982028,0.14670700655076893,1,1.887417244170892e-14,4,0,0.8747270314872878,0.931967094533613,5.962408013448101,6.352573857548512,1.763054962834654e-17,0.0014519809198428536,8.810555846711219e-17,0.05243464711261872,1,0.6020892531705769
0.0001,16,1,6,3,1,36,29,3,7,7,1,3,3,1,0,4.6672081424244414e-17,400.58615201405894,4.099963640743591,0.0011233183256555213,1,5.499252582312449e-13,4,1,0.015791651136466415,0.015534027293009072,14.058037491065653,13.8286956940225,1.5719710273679184e-17,1.3223305320038141e-05,7.019045173532344e-17,0.04435292667964062,1,0.008539903858362117
0.001,16,1,6,3,1,36,29,3,7,7,1,3,3,1,0,4.6672081424244414e-17,400.58615201405894,4.099963640743591,0.011078211466462705,1,9.354583506435371e-14,5,0,0.053526433409730755,0.05600569175046347,4.8316854730361865,5.05548137621408,1.7660870370654475e-17,8.668845803860195e-05,8.112452445120575e-17,0.04430513485563059,1,0.028327286684474283
0.01,16,1,6,3,1,36,29,3,7,7,1,3,3,1,0,4.6672081424244414e-17,400.58615201405894,4.099963640743591,0.07766832298909206,1,1.308543598457386e-14,10,0,1.1929984215346612,0.9176308470491554,15.36016712633552,11.814737485422853,1.9368334489911117e-17,0.0009157499142662354,9.068067633723005e-17,0.04436829912362518,1,0.583653590788275
0.0001,16,1,6,4,0,36,29,6,7,7,1,6,6,1,0,4.6672081424244414e-17,393.08654181931945,4.669019703298728,0.0016025897423213805,1,1.7025334127462934e-13,9,1,0.011341382705898727,0.011369042460936932,7.07690958352855,7.094168994535473,1.6416872140826674e-17,1.449575484965326e-05,1.0570768655198501e-16,0.051957414439744616,1,0.011702427697524213
0.001,16,1,6,4,0,36,29,6,7,7,1,6,6,1,0,4.6672081424244414e-17,393.08654181931945,4.669019703298728,0.032250232543780816,1,9.23669905098373e-14,9,0,0.8697811890633266,0.6367948296331056,26.969764880999488,19.745433735047783,1.4768598173977755e-17,0.0002754949268438076,8.638280892848023e-17,0.05202256731091658,1,0.6608878444787061
0.01,16,1,6,4,0,36,29,6,7,7,1,6,6,1,0,4.6672081424244414e-17,393.08654181931945,4.669019703298728,0.16469902403811532,1,3.6798902187870955e-14,7,0,2.31145347666715,2.448960069535737,14.03440906931072,14.869305290898318,2.3025540863218697e-17,0.0013703944234769454,9.622124056172698e-17,0.04360286423031193,1,1.042830161451451
0.0001,16,1,6,4,1,36,29,6,7,7,1,6,6,1,0,4.6672081424244414e-17,366.6415176345373,4.480619614056478,0.0009802163430186895,1,3.3161130875569944e-13,10,1,0.016061382009380627,0.016074195015179264,16.385548071885584,16.398619681933603,1.4802746310781067e-17,8.999017119014464e-06,9.043043976826793e-17,0.0469431059829542,1,0.008672371173227373
0.001,16,1,6,4,1,36,29,6,7,7,1,6,6,1,0,4.6672081424244414e-17,366.6415176345373,4.480619614056478,0.020181595600900267,1,9.396456618806062e-14,8,0,0.4183021658899113,0.31719614656120915,20.726912488091454,15.717099521460016,1.7477670661688592e-17,0.0001768719622615852,8.596035832050236e-17,0.04657905962839156,1,0.1887617686208576
0.01,16,1,6,4,1,36,29,6,7,7,1,6,6,1,0,4.6672081424244414e-17,366.6415176345373,4.480619614056478,0.19103783459794413,1,6.876886585014854e-15,11,0,1.5302407393738293,1.9091714511523792,8.010144914981659,9.993682430343695,1.6695117795338858e-17,0.0016180569469340168,8.524493535266069e-17,0.042339965271334476,1,0.7670765874394869
0.0001,16,1,6,5,0,36,29,10,7,7,1,10,7,0,1,4.6672081424244414e-17,319.3182911601012,5.213962853900596,0.003161540617368832,0,nan,0,0,nan,nan,nan,nan,nan,nan,nan,nan,0,nan
0.001,16,1,6,5,0,36,29,10,7,7,1,10,7,0,1,4.6672081424244414e-17,319.3182911601012,5.213962853900596,0.04679788684437949,0,nan,0,0,nan,nan,nan,nan,nan,nan,nan,nan,0,nan
0.01,16,1,6,5,0,36,29,10,7,7,1,10,7,0,1,4.6672081424244414e-17,319.3182911601012,5.213962853900596,0.2412989260256948,0,nan,0,0,nan,nan,nan,nan,nan,nan,nan,nan,0,nan
0.0001,16,1,6,5,1,36,29,10,7,7,1,10,7,0,1,4.6672081424244414e-17,373.1457325740051,5.567473667054913,0.01056123598655221,0,nan,0,0,nan,nan,nan,nan,nan,nan,nan,nan,0,nan
0.001,16,1,6,5,1,36,29,10,7,7,1,10,7,0,1,4.6672081424244414e-17,373.1457325740051,5.567473667054913,0.06646483003572798,0,nan,0,0,nan,nan,nan,nan,nan,nan,nan,nan,0,nan
0.01,16,1,6,5,1,36,29,10,7,7,1,10,7,0,1,4.6672081424244414e-17,373.1457325740051,5.567473667054913,1.8673016230588553,0,nan,0,0,nan,nan,nan,nan,nan,nan,nan,nan,0,nan
0.0001,16,1,6,6,0,36,29,15,7,7,1,15,7,0,1,4.6672081424244414e-17,537.5512632612047,8.251561066677146,0.009825702604266946,0,nan,0,0,nan,nan,nan,nan,nan,nan,nan,nan,0,nan
0.001,16,1,6,6,0,36,29,15,7,7,1,15,7,0,1,4.6672081424244414e-17,537.5512632612047,8.251561066677146,0.12208501996964721,0,nan,0,0,nan,nan,nan,nan,nan,nan,nan,nan,0,nan
0.01,16,1,6,6,0,36,29,15,7,7,1,15,7,0,1,4.6672081424244414e-17,537.5512632612047,8.251561066677146,0.6650818106687774,0,nan,0,0,nan,nan,nan,nan,nan,nan,nan,nan,0,nan
0.0001,16,1,6,6,1,36,29,15,7,7,1,15,7,0,1,4.6672081424244414e-17,274.453094917718,3.3446598212423138,0.016331992243490422,0,nan,0,0,nan,nan,nan,nan,nan,nan,nan,nan,0,nan
0.001,16,1,6,6,1,36,29,15,7,7,1,15,7,0,1,4.6672081424244414e-17,274.453094917718,3.3446598212423138,0.0751864898749627,0,nan,0,0,nan,nan,nan,nan,nan,nan,nan,nan,0,nan
0.01,16,1,6,6,1,36,29,15,7,7,1,15,7,0,1,4.6672081424244414e-17,274.453094917718,3.3446598212423138,1.0058889397323059,0,nan,0,0,nan,nan,nan,nan,nan,nan,nan,nan,0,nan
0.0001,16,2,3,2,0,38,29,1,9,9,1,1,1,1,0,5.034193964391234e-17,415.18411592786083,5.109457705092277,0.00028073258968184904,1,7.427209354349308e-14,4,0,0.0008533122225777056,0.0008534737094964224,3.03959089161951,3.040166125577562,1.612583750960172e-17,3.655670149363485e-06,7.209437880338919e-17,0.03296813880466005,1,0.0006266621099930772
0.001,16,2,3,2,0,38,29,1,9,9,1,1,1,1,0,5.034193964391234e-17,415.18411592786083,5.109457705092277,0.002807325896818491,1,3.745114050193106e-14,5,0,0.008518601024034667,0.008534737094964223,3.0344182817138177,3.040166125577561,2.337317393737393e-17,3.655647316140857e-05,6.982085445624988e-17,0.03294370377245252,1,0.006255953246535283
0.01,16,2,3,2,0,38,29,1,9,9,1,1,1,1,0,5.034193964391234e-17,415.18411592786083,5.109457705092277,0.028073258968184907,1,3.841142615582673e-15,4,0,0.08697730024022812,0.08534737094964225,3.0982259786367683,3.040166125577562,1.3981300132541317e-17,0.0003655897889169504,7.777471180781165e-17,0.03322953132194957,1,0.06387115596459313
0.0001,16,2,3,2,1,38,29,1,9,9,1,1,1,1,0,5.034193964391234e-17,437.32928564260027,4.253527497889655,0.00038744036520266695,1,3.3524242601535204e-14,8,0,0.0012088117156231343,0.001208561881629092,3.1199942602542574,3.11934942812916,1.0774778061568221e-17,4.307218604123181e-06,6.451930519275152e-17,0.04131922580609361,1,0.00045223512180167334
0.001,16,2,3,2,1,38,29,1,9,9,1,1,1,1,0,5.034193964391234e-17,437.32928564260027,4.253527497889655,0.0038744036520266703,1,6.589496287699608e-14,4,0,0.012110737389040427,0.012085618816290916,3.1258326381933372,3.119349428129158,1.4500658211386793e-17,4.30720288879486e-05,7.891839897808551e-17,0.04132281735972843,1,0.004530814489302808
0.01,16,2,3,2,1,38,29,1,9,9,1,1,1,1,0,5.034193964391234e-17,437.32928564260027,4.253527497889655,0.038744036520266714,1,6.344372793408812e-15,4,0,0.11850267703916698,0.1208561881629092,3.0586043087477246,3.1193494281291585,1.4814077451003026e-17,0.0004307358456725084,6.635300702288096e-17,0.041257721856129984,1,0.044334172823232966
0.0001,16,2,3,3,0,38,29,3,9,9,1,3,3,1,0,5.034193964391234e-17,422.33801011975925,2.8588898828764835,0.0012165448579144562,1,3.267055676544256e-13,8,1,0.013261212890430432,0.013296733034503405,10.900718378082956,10.929915940213025,1.4036824086620634e-17,1.3531300197718346e-05,5.643981209132736e-17,0.03365885447781926,1,0.010423762150140495
0.001,16,2,3,3,0,38,29,3,9,9,1,3,3,1,0,5.034193964391234e-17,422.33801011975925,2.8588898828764835,0.019501921165192164,1,5.858091073483564e-14,4,0,0.1870221488182517,0.18072525473977769,9.589934613829563,9.267048779909109,1.7470688361654268e-17,0.0001843782644862353,5.911853856826757e-17,0.033186782481655956,1,0.11354106008580608
0.01,16,2,3,3,0,38,29,3,9,9,1,3,3,1,0,5.034193964391234e-17,422.33801011975925,2.8588898828764835,0.08697210390604741,1,4.336241069278751e-14,4,0,0.5285307474816462,0.5542900365841491,6.0770146258919695,6.373193376843305,1.55334739560886e-17,0.0007756993939731082,6.682201600872053e-17,0.03497424086747781,1,0.24441179444341327
0.0001,16,2,3,3,1,38,29,3,9,9,1,3,3,1,0,5.034193964391234e-17,342.2848507942535,3.5979691981089377,0.0035837916811064944,1,7.805148529974061e-13,4,1,0.013657027394793027,0.013620513389432619,3.810776018816034,3.8005873670724326,1.9321993160431642e-17,3.6712325019807736e-05,8.908586185815825e-17,0.046955430034956704,1,0.01591224713178218
0.001,16,2,3,3,1,38,29,3,9,9,1,3,3,1,0,5.034193964391234e-17,342.2848507942535,3.5979691981089377,0.009368571818078245,1,8.436414309448911e-14,8,0,0.05676820686880418,0.058312383077482405,6.059430185427017,6.224255330461234,1.4151337343564666e-17,9.69701479593526e-05,5.891921782976438e-17,0.04710612521223944,1,0.027366821558327745
0.01,16,2,3,3,1,38,29,3,9,9,1,3,3,1,0,5.034193964391234e-17,342.2848507942535,3.5979691981089377,0.10189456377923269,1,6.879914345190209e-15,4,0,0.4743049484975543,0.4436345362555781,4.654860189844821,4.353858732019971,1.4251958236614108e-17,0.0008714422689660637,5.142517076446356e-17,0.04544707657685815,1,0.22079568155349497
0.0001,16,2,4,2,0,38,29,1,9,9,1,1,1,1,0,5.034193964391234e-17,382.54261651331115,4.378071772026371,0.0004549190540843842,1,6.47909163798687e-14,6,0,0.001907223863391815,0.001906563722326055,4.192446647965726,4.190995530322195,1.5766206773325238e-17,5.037089067453859e-06,7.351966017757116e-17,0.044240400198676505,1,0.0009262872233021104
0.001,16,2,4,2,0,38,29,1,9,9,1,1,1,1,0,5.034193964391234e-17,382.54261651331115,4.378071772026371,0.004549190540843843,1,6.486096061379288e-14,3,0,0.019132188409812345,0.01906563722326055,4.205624767315959,4.190995530322194,1.3671081364363333e-17,5.0370864975078786e-05,8.030385656989706e-17,0.04421626116598576,1,0.009291985681093833
0.01,16,2,4,2,0,38,29,1,9,9,1,1,1,1,0,5.034193964391234e-17,382.54261651331115,4.378071772026371,0.04549190540843842,1,1.490541297906601e-14,4,0,0.19786535625676077,0.19065637223260554,4.349462931487987,4.190995530322196,1.2502030392869436e-17,0.0005037004554193995,7.268053337663276e-17,0.04391065904396445,1,0.09608785567391057
0.0001,16,2,4,2,1,38,29,1,9,9,1,1,1,1,0,5.034193964391234e-17,426.02018090574217,3.6369237819168534,0.001683529480781103,1,5.586077407524612e-14,6,0,0.009308793017232258,0.009345492265174912,5.529331754210375,5.551130747552402,1.6993339267226876e-17,1.909827088725284e-05,1.010343765121859e-16,0.03998526319323039,1,0.004496908937536979
0.001,16,2,4,2,1,38,29,1,9,9,1,1,1,1,0,5.034193964391234e-17,426.02018090574217,3.6369237819168534,0.01683529480781103,1,5.210861642038054e-14,4,0,0.08994574921252269,0.0934549226517491,5.342689286961033,5.551130747552401,1.5142009411795915e-17,0.00019098876137629912,9.337375266228622e-17,0.0400391592519314,1,0.04320129899017971
0.01,16,2,4,2,1,38,29,1,9,9,1,1,1,1,0,5.034193964391234e-17,426.02018090574217,3.6369237819168534,0.16835294807811035,1,8.499269474392164e-15,5,0,1.0873904915107875,0.9345492265174914,6.458992871370885,5.551130747552402,2.288127490959414e-17,0.001908785889681856,9.976960530775594e-17,0.03898427602627372,1,0.4832099971732616
0.0001,16,2,4,3,0,38,29,3,9,9,1,3,3,1,0,5.034193964391234e-17,519.7617592289265,2.635035999387194,0.0013535907991077591,1,5.704968189596263e-13,8,1,0.004002378998091612,0.004002733392243504,2.956860375181217,2.9571221929714424,1.6845225639907686e-17,1.4422043335682875e-05,1.0802479398143406e-16,0.03838196832576751,1,0.0033071228895490486
0.001,16,2,4,3,0,38,29,3,9,9,1,3,3,1,0,5.034193964391234e-17,519.7617592289265,2.635035999387194,0.014278140850100162,1,8.078412504717694e-14,7,0,0.04529686030855538,0.04542878982537497,3.1724620722058234,3.181702036862613,2.220709587890651e-17,0.00015555776059227426,1.1331387521875508e-16,0.0382315896605257,1,0.03164056966347745
0.01,16,2,4,3,0,38,29,3,9,9,1,3,3,1,0,5.034193964391234e-17,519.7617592289265,2.635035999387194,0.12508762241822233,1,3.8706904959528686e-14,4,0,0.2278175679955924,0.228706122913296,1.8212638756047277,1.8283673355676389,1.3453708334482272e-17,0.0009895354893176113,8.590472908406107e-17,0.03813190960643163,1,0.19097351100894888
0.0001,16,2,4,3,1,38,29,3,9,9,1,3,3,1,0,5.034193964391234e-17,443.88532843785083,5.383065107594663,0.004494095257040284,1,3.1210130737174037e-13,6,1,0.010224295545358393,0.010212516602934835,2.275050919168077,2.272429937246275,1.4654958134441635e-17,3.113047150789839e-05,6.863558729933411e-17,0.04184111829398387,1,0.007266048169590042
0.001,16,2,4,3,1,38,29,3,9,9,1,3,3,1,0,5.034193964391234e-17,443.88532843785083,5.383065107594663,0.2478857583916499,1,9.253124090743472e-14,6,0,0.4680948381365209,0.5009601967614212,1.8883490571368333,2.0209317389259756,1.9808107049532776e-17,0.001586253919617697,6.279688730799724e-17,0.041128974669782624,1,0.31915896937925037
0.01,16,2,4,3,1,38,29,3,9,9,1,3,3,1,0,5.034193964391234e-17,443.88532843785083,5.383065107594663,1.4855665026821172,1,3.965185969705844e-15,6,0,1.9739880698297059,2.707627939433692,1.3287779889124907,1.8226231774512978,1.873171302034944e-17,0.009320466108518806,6.610692428693296e-17,0.03563571230814652,1,1.3143428140431443
0.0001,16,2,4,4,0,38,29,6,9,9,1,6,6,1,0,5.034193964391234e-17,710.8447824604345,4.572988507957609,0.004157366932154496,1,8.034840850645397e-13,7,1,0.0411211695955804,0.0409541601161718,9.891157135429934,9.850985199169775,1.553052291115327e-17,3.002724286618463e-05,1.1639352171423477e-16,0.030108462459853637,1,0.032234397971558686
0.001,16,2,4,4,0,38,29,6,9,9,1,6,6,1,0,5.034193964391234e-17,710.8447824604345,4.572988507957609,0.016103886949075042,1,9.257213082974258e-14,5,0,0.18182160862321514,0.1760984753779595,11.290541792685548,10.935153477842444,1.1426894384210573e-17,0.0001558459236867593,1.0597504344746985e-16,0.030386151270674736,1,0.19721750735611035
0.01,16,2,4,4,0,38,29,6,9,9,1,6,6,1,0,5.034193964391234e-17,710.8447824604345,4.572988507957609,0.3945214112307986,1,5.031124939942111e-14,7,0,3.457067586504315,2.5072796977092255,8.76268686082008,6.355243660634795,1.7718759799394166e-17,0.0024992482381591416,9.327744880678653e-17,-0.09737217441700155,0,2.2594392747693757
0.0001,16,2,4,4,1,38,29,6,9,9,1,6,6,1,0,5.034193964391234e-17,458.7482236954304,4.264302419480462,0.0056965699014201125,1,8.468244962035097e-13,7,1,0.07645373695392002,0.07605054387963789,13.42101269307003,13.350234473674949,1.3464552505592863e-17,4.9751496716061984e-05,7.396290003582028e-17,0.0345208579277879,1,0.05362968466372312
0.001,16,2,4,4,1,38,29,6,9,9,1,6,6,1,0,5.034193964391234e-17,458.7482236954304,4.264302419480462,0.013913593128159252,1,7.521789390992408e-14,7,0,0.05908372077568684,0.059844704975904904,4.24647466915712,4.301168247818547,1.46432618909224e-17,0.0001272838894117268,1.0532342246404105e-16,0.035095821316324965,1,0.0401826894935225
0.01,16,2,4,4,1,38,29,6,9,9,1,6,6,1,0,5.034193964391234e-17,458.7482236954304,4.264302419480462,0.35281152264016435,1,1.2143587428691346e-14,6,0,1.5675144640285845,2.7436451697060336,4.442923100409356,7.776518037661434,1.7129532000542814e-17,0.002807236605397673,5.97687168392145e-17,0.03840688565301809,1,1.147023152941504
0.0001,16,2,5,2,0,38,29,1,9,9,1,1,1,1,0,5.034193964391234e-17,448.61197131762265,4.76021414807693,0.0005600598806858036,1,1.5783192747292162e-13,5,1,0.003556584230187601,0.003558739642825485,6.350364225040541,6.354212764656063,1.450333121214708e-17,6.917584921708486e-06,1.011020663443481e-16,0.03740326753873172,1,0.0024001823225611426
0.001,16,2,5,2,0,38,29,1,9,9,1,1,1,1,0,5.034193964391234e-17,448.61197131762265,4.76021414807693,0.005600598806858036,1,8.3618710963205e-14,3,0,0.0353772599490718,0.035587396428254855,6.316692405417738,6.354212764656064,1.733514237167865e-17,6.917613843765987e-05,1.008333508754746e-16,0.03743479572620745,1,0.02387374764015052
0.01,16,2,5,2,0,38,29,1,9,9,1,1,1,1,0,5.034193964391234e-17,448.61197131762265,4.76021414807693,0.056005988068580356,1,4.122956472762034e-16,4,0,0.33949164052607045,0.3558739642825485,6.061702547062588,6.354212764656064,2.0718986001249417e-17,0.0006917800662039605,1.0908185887618021e-16,0.03767260426438254,1,0.22862346525366975
0.0001,16,2,5,2,1,38,29,1,9,9,1,1,1,1,0,5.034193964391234e-17,391.2498392807011,4.1545592841619845,0.0009961578001079319,1,5.868099034765177e-14,4,0,0.002596903904781982,0.0025971737942957927,2.606920213344324,2.607191143827207,1.4678747251904024e-17,8.183288217111816e-06,8.745584520734397e-17,0.04130673712745749,1,0.0025795741264962903
0.001,16,2,5,2,1,38,29,1,9,9,1,1,1,1,0,5.034193964391234e-17,391.2498392807011,4.1545592841619845,0.00996157800107932,1,7.381256647503368e-16,3,0,0.02594484555708631,0.025971737942957922,2.6044915327948273,2.607191143827206,1.246352013953527e-17,8.18309645891611e-05,7.576141874426204e-17,0.04141671022396328,1,0.025771927984698483
0.01,16,2,5,2,1,38,29,1,9,9,1,1,1,1,0,5.034193964391234e-17,391.2498392807011,4.1545592841619845,0.09961578001079317,1,4.1925537757819134e-14,3,0,0.26236085743648213,0.2597173794295792,2.633727883353981,2.607191143827206,1.2867629328272106e-17,0.0008185030925322386,7.504866415759208e-17,0.03982237961609707,1,0.2608170639870014
0.0001,16,2,5,3,0,38,29,3,9,9,1,3,3,1,0,5.034193964391234e-17,455.8838150231483,5.824087956078351,0.0009368152096387067,1,5.022321590775081e-13,7,1,0.0029012660985441078,0.002901257403030577,3.0969459811215208,3.09693669912712,1.737175896689396e-17,7.998439117721516e-06,7.301546383816389e-17,0.03416177008249273,1,0.0022191178638201444
0.001,16,2,5,3,0,38,29,3,9,9,1,3,3,1,0,5.034193964391234e-17,455.8838150231483,5.824087956078351,0.006302211703706174,1,6.480535097921302e-14,5,0,0.01721907118817009,0.017208341924246397,2.7322267162247154,2.7305242561316367,1.724113038156888e-17,5.7738382295207205e-05,1.0720706596416872e-16,0.034199493606428814,1,0.01491566932143684
0.01,16,2,5,3,0,38,29,3,9,9,1,3,3,1,0,5.034193964391234e-17,455.8838150231483,5.824087956078351,0.09733533659744693,1,9.690466502977564e-15,5,0,0.9034709850181417,0.9497372773556657,9.28204510921514,9.757373946149963,1.9353178130188644e-17,0.0009219263598468804,6.780134993981332e-17,0.03542447209909569,1,0.6705827944835232
0.0001,16,2,5,3,1,38,29,3,9,9,1,3,3,1,0,5.034193964391234e-17,388.0314501772793,4.216207005080191,0.0010860331794911803,1,1.3629037408832431e-13,8,1,0.006872765462600087,0.006867505782347744,6.32831997436769,6.323476954511881,2.2892683574765038e-17,6.820401538758638e-06,7.200129155104843e-17,0.04418773648363372,1,0.0029949571140776014
0.001,16,2,5,3,1,38,29,3,9,9,1,3,3,1,0,5.034193964391234e-17,388.0314501772793,4.216207005080191,0.007570054824640962,1,5.165684797629799e-14,6,0,0.09114901001351078,0.09593061954146212,12.040733141960285,12.672381080940452,2.0277675994653674e-17,8.288901058089351e-05,8.500230334448071e-17,0.04412343875154963,1,0.0633234476862548
0.01,16,2,5,3,1,38,29,3,9,9,1,3,3,1,0,5.034193964391234e-17,388.0314501772793,4.216207005080191,0.221668850763074,1,2.9210971532554776e-14,7,0,1.373303297666728,0.8022501080438412,6.195292179930838,3.6191377601416317,1.3242644469577793e-17,0.0012856816317801732,9.011425554404829e-17,0.04223207343915064,1,0.8187939871672051
0.0001,16,2,5,4,0,38,29,6,9,9,1,6,6,1,0,5.034193964391234e-17,489.25092481484944,7.218228739570491,0.002447576941002607,1,3.723239020949894e-13,7,1,0.058709083849279635,0.058500137112899975,23.9866142166017,23.901245404337082,8.859311984498844e-18,2.7109429606897204e-05,7.495678512283329e-17,0.038642670446089045,1,0.03491957247671973
0.001,16,2,5,4,0,38,29,6,9,9,1,6,6,1,0,5.034193964391234e-17,489.25092481484944,7.218228739570491,0.03284844067271958,1,9.493174115889115e-14,9,0,0.26060944184006557,0.2751146248296652,7.933692939540355,8.375271982336322,1.5356613643319145e-17,0.00031966590178262054,6.966213067355685e-17,0.03859894793084538,1,0.1450653343256238
0.01,16,2,5,4,0,38,29,6,9,9,1,6,6,1,0,5.034193964391234e-17,489.25092481484944,7.218228739570491,0.4723188001782592,1,2.1283012934527633e-14,15,0,3.666642970141404,14.522335065764992,7.763068014141223,30.74689184568574,1.6369941676630322e-17,0.0032611196113150028,7.812658072242729e-17,-0.5951957292812652,0,2.5626777571776262
0.0001,16,2,5,4,1,38,29,6,9,9,1,6,6,1,0,5.034193964391234e-17,445.82669188447113,4.37738008305232,0.0019643634631720643,1,3.024521498522161e-13,7,1,0.0154810482918199,0.015487033077185216,7.880949010740112,7.883995689971078,2.1347761805673524e-17,1.55672463990575e-05,1.0238485464566922e-16,0.041098887526942636,1,0.01252536200553618
0.001,16,2,5,4,1,38,29,6,9,9,1,6,6,1,0,5.034193964391234e-17,445.82669188447113,4.37738008305232,0.012614824929308792,1,7.314977077524912e-14,7,0,0.3503848893622978,0.36524120181004016,27.775644238092216,28.953331009886075,1.437452068024387e-17,0.00011359662170794766,5.636340689525077e-17,0.040933018563732236,1,0.2741186191364459
0.01,16,2,5,4,1,38,29,6,9,9,1,6,6,1,0,5.034193964391234e-17,445.82669188447113,4.37738008305232,0.2530570729368076,1,6.491682178620314e-14,8,0,2.9213973801716486,2.7148022470898585,11.544420972976194,10.728023586077706,2.0314413959686117e-17,0.0018281952338866183,6.855042817967363e-17,0.03572850284732855,1,1.7701373771858402
0.0001,16,2,5,5,0,38,29,10,9,9,1,10,9,0,1,5.034193964391234e-17,365.86645101614624,4.729464899412731,0.004796501634667975,0,nan,0,0,nan,nan,nan,nan,nan,nan,nan,nan,0,nan
0.001,16,2,5,5,0,38,29,10,9,9,1,10,9,0,1,5.034193964391234e-17,365.86645101614624,4.729464899412731,0.05657051576528344,0,nan,0,0,nan,nan,nan,nan,nan,nan,nan,nan,0,nan
0.01,16,2,5,5,0,38,29,10,9,9,1,10,9,0,1,5.034193964391234e-17,365.86645101614624,4.729464899412731,0.46858049519668865,0,nan,0,0,nan,nan,nan,nan,nan,nan,nan,nan,0,nan
0.0001,16,2,5,5,1,38,29,10,9,9,1,10,9,0,1,5.034193964391234e-17,405.14156546907464,4.570086540423564,0.003755930869954548,0,nan,0,0,nan,nan,nan,nan,nan,nan,nan,nan,0,nan
0.001,16,2,5,5,1,38,29,10,9,9,1,10,9,0,1,5.034193964391234e-17,405.14156546907464,4.570086540423564,0.019583980953886537,0,nan,0,0,nan,nan,nan,nan,nan,nan,nan,nan,0,nan
0.01,16,2,5,5,1,38,29,10,9,9,1,10,9,0,1,5.034193964391234e-17,405.14156546907464,4.570086540423564,0.27646991496448076,0,nan,0,0,nan,nan,nan,nan,nan,nan,nan,nan,0,nan
0.0001,16,2,6,2,0,38,29,1,9,9,1,1,1,1,0,5.034193964391234e-17,461.8097700780257,4.811654065276523,0.0012144447835979188,1,4.461274136159994e-15,4,0,0.0031994571196123276,0.0031995366050658314,2.634501924520276,2.634567374555204,1.8312879106702577e-17,9.664527202549016e-06,9.95892547798526e-17,0.03492377883413344,1,0.0021217395130134794
0.001,16,2,6,2,0,38,29,1,9,9,1,1,1,1,0,5.034193964391234e-17,461.8097700780257,4.811654065276523,0.01214444783597919,1,1.1981707679972554e-14,3,0,0.03200480578002477,0.03199536605065832,2.6353446622091132,2.634567374555204,1.6790003107854608e-17,9.664742330725439e-05,9.01159164324885e-17,0.03485638734190609,1,0.021224148912172253
0.01,16,2,6,2,0,38,29,1,9,9,1,1,1,1,0,5.034193964391234e-17,461.8097700780257,4.811654065276523,0.12144447835979191,1,7.54592653887633e-15,3,0,0.32211613371167047,0.3199536605065832,2.652373644830256,2.6345673745552034,1.3797740525828507e-17,0.000966574906266396,9.373244303459724e-17,0.03421084742567635,1,0.21352944118561687
0.0001,16,2,6,2,1,38,29,1,9,9,1,1,1,1,0,5.034193964391234e-17,521.5219988203557,7.499215963827664,0.0005051297228691239,1,2.839956291492326e-13,8,1,0.001255373863224863,0.0012552124909363674,2.4852504344713107,2.4849309674489013,1.789453516731905e-17,5.543106006564259e-06,7.469823058490084e-17,0.03120448191461622,1,0.0007258842780793432
0.001,16,2,6,2,1,38,29,1,9,9,1,1,1,1,0,5.034193964391234e-17,521.5219988203557,7.499215963827664,0.005051297228691237,1,5.74125073182898e-14,4,0,0.012568189071635812,0.012552124909363672,2.4881111727595093,2.484930967448902,1.5768564792640646e-17,5.543138708762726e-05,7.448195671807826e-17,0.031209095070600386,1,0.00726719567122362
0.01,16,2,6,2,1,38,29,1,9,9,1,1,1,1,0,5.034193964391234e-17,521.5219988203557,7.499215963827664,0.05051297228691237,1,5.626752853986237e-15,4,0,0.12382740428185247,0.1255212490936367,2.4513980998488076,2.4849309674489013,1.7470024876830952e-17,0.0005542626474894048,7.988930144082015e-17,0.031122362028137195,1,0.07159676981572427
0.0001,16,2,6,3,0,38,29,3,9,9,1,3,3,1,0,5.034193964391234e-17,460.4474086546029,4.674803891356944,0.0011191152394677403,1,1.6075014384666553e-13,8,1,0.007104091324535157,0.00710772496522631,6.347953342065038,6.351200229037,1.506349828743536e-17,1.0143865872347014e-05,1.0090054163225538e-16,0.0408496345232967,1,0.0046088380738486135
0.001,16,2,6,3,0,38,29,3,9,9,1,3,3,1,0,5.034193964391234e-17,460.4474086546029,4.674803891356944,0.01340941621340543,1,7.562979395605246e-14,4,0,0.10404083233024002,0.10404066722742014,7.758789098233085,7.758776785779116,1.5706466127677406e-17,0.0001209646460550735,9.58472845278194e-17,0.040638715034232595,1,0.06921514366673198
0.01,16,2,6,3,0,38,29,3,9,9,1,3,3,1,0,5.034193964391234e-17,460.4474086546029,4.674803891356944,0.12133589143479295,1,1.487619478613975e-14,4,0,1.1168958902312267,1.036777300299076,9.204991837320097,8.544687709788246,1.3692384335444429e-17,0.0012379580498259885,7.347491040990647e-17,0.03528143965147312,1,0.727709137020342
0.0001,16,2,6,3,1,38,29,3,9,9,1,3,3,1,0,5.034193964391234e-17,371.2441521272338,5.384137450022674,0.006454624392299055,1,1.0736907782672275e-13,7,1,0.01393036908311377,0.013675688680133734,2.158199801638953,2.1187427569681754,2.2886874154284548e-17,4.344951661311229e-05,9.040493795892872e-17,0.04398789023778876,1,0.008139031082032754
0.001,16,2,6,3,1,38,29,3,9,9,1,3,3,1,0,5.034193964391234e-17,371.2441521272338,5.384137450022674,0.020558661691845222,1,4.5707259306646834e-14,5,0,0.07456832439131043,0.07335664681052902,3.627100124950674,3.56816255406482,1.3845065663833641e-17,0.0001442333002119391,6.841606173980165e-17,0.04395392466656426,1,0.03793519665102121
0.01,16,2,6,3,1,38,29,3,9,9,1,3,3,1,0,5.034193964391234e-17,371.2441521272338,5.384137450022674,0.4655786010431483,1,2.4777345547371994e-15,5,0,0.7053762738039562,1.1125439944132482,1.5150530377116371,2.3895943497414764,1.599262270779314e-17,0.003149242036829469,7.977454067471604e-17,0.04411861178743118,1,0.3497435521334715
0.0001,16,2,6,4,0,38,29,6,9,9,1,6,6,1,0,5.034193964391234e-17,423.85308996842065,4.3131070718730715,0.009777530411138562,1,4.850250894403425e-13,7,1,0.03786063766252206,0.037894964347147744,3.8722086324979594,3.8757194049714028,1.516396419383674e-17,0.00012005731169518609,9.351809618873725e-17,0.048182452638999056,1,0.022585415504827993
0.001,16,2,6,4,0,38,29,6,9,9,1,6,6,1,0,5.034193964391234e-17,423.85308996842065,4.3131070718730715,0.04804445014384414,1,7.074916816936702e-14,6,0,0.18932839897439355,0.19190067505622058,3.940692388143647,3.994231893208762,1.5659856130888486e-17,0.0005969071415910317,1.0589207828085468e-16,0.04802458686183324,1,0.10071220665579535
0.01,16,2,6,4,0,38,29,6,9,9,1,6,6,1,0,5.034193964391234e-17,423.85308996842065,4.3131070718730715,0.4309876006949636,1,4.021055853199972e-14,7,0,2.090525782144379,1.4460160901194743,4.850547391092981,3.3551222536049448,1.4085825525952952e-17,0.004947004166410738,8.827312679622156e-17,0.04349368025288393,1,0.771309675391156
0.0001,16,2,6,4,1,38,29,6,9,9,1,6,6,1,0,5.034193964391234e-17,352.977645674462,4.676461970414236,0.002019431847944211,1,2.727407658151024e-13,7,1,0.03320694956961006,0.0322816154044209,16.44370895874246,15.985493859217732,1.4004610003683168e-17,2.758298324925151e-05,7.974572189315549e-17,0.04256983325108195,1,0.0186552059396931
0.001,16,2,6,4,1,38,29,6,9,9,1,6,6,1,0,5.034193964391234e-17,352.977645674462,4.676461970414236,0.03986320396243729,1,7.60594200354184e-14,6,0,0.26933690927754167,0.26966637934594534,6.756529393155032,6.764794410405379,1.1037669084246914e-17,0.0004511866963259039,5.906584404019487e-17,0.04280803666461626,1,0.09754095396542217
0.01,16,2,6,4,1,38,29,6,9,9,1,6,6,1,0,5.034193964391234e-17,352.977645674462,4.676461970414236,0.6520106676737989,1,9.355190674988435e-14,13,0,4.111792434127381,4.357840660001671,6.306326932958267,6.683695338220907,1.3467842102263353e-17,0.007553209119848983,7.337402523466943e-17,-0.637556479358879,0,2.6403220185311547
0.0001,16,2,6,5,0,38,29,10,9,9,1,10,9,0,1,5.034193964391234e-17,466.66325624725647,7.32047534068964,0.01948253232047707,0,nan,0,0,nan,nan,nan,nan,nan,nan,nan,nan,0,nan
0.001,16,2,6,5,0,38,29,10,9,9,1,10,9,0,1,5.034193964391234e-17,466.66325624725647,7.32047534068964,0.1735009575692552,0,nan,0,0,nan,nan,nan,nan,nan,nan,nan,nan,0,nan
0.01,16,2,6,5,0,38,29,10,9,9,1,10,9,0,1,5.034193964391234e-17,466.66325624725647,7.32047534068964,1.4447455975440393,0,nan,0,0,nan,nan,nan,nan,nan,nan,nan,nan,0,nan
0.0001,16,2,6,5,1,38,29,10,9,9,1,10,9,0,1,5.034193964391234e-17,360.44907370468053,4.0962277882114115,0.003294101588215995,0,nan,0,0,nan,nan,nan,nan,nan,nan,nan,nan,0,nan
0.001,16,2,6,5,1,38,29,10,9,9,1,10,9,0,1,5.034193964391234e-17,360.44907370468053,4.0962277882114115,0.05196469368041202,0,nan,0,0,nan,nan,nan,nan,nan,nan,nan,nan,0,nan
0.01,16,2,6,5,1,38,29,10,9,9,1,10,9,0,1,5.034193964391234e-17,360.44907370468053,4.0962277882114115,0.27901037123000727,0,nan,0,0,nan,nan,nan,nan,nan,nan,nan,nan,0,nan
0.0001,16,2,6,6,0,38,29,15,9,9,1,15,9,0,1,5.034193964391234e-17,414.4241827915882,4.814036772239826,0.009568325311382941,0,nan,0,0,nan,nan,nan,nan,nan,nan,nan,nan,0,nan
0.001,16,2,6,6,0,38,29,15,9,9,1,15,9,0,1,5.034193964391234e-17,414.4241827915882,4.814036772239826,0.1713353941279593,0,nan,0,0,nan,nan,nan,nan,nan,nan,nan,nan,0,nan
0.01,16,2,6,6,0,38,29,15,9,9,1,15,9,0,1,5.034193964391234e-17,414.4241827915882,4.814036772239826,0.6168397815087155,0,nan,0,0,nan,nan,nan,nan,nan,nan,nan,nan,0,nan
0.0001,16,2,6,6,1,38,29,15,9,9,1,15,9,0,1,5.034193964391234e-17,342.1107326156797,3.2523973224655967,0.02071268457189931,0,nan,0,0,nan,nan,nan,nan,nan,nan,nan,nan,0,nan
0.001,16,2,6,6,1,38,29,15,9,9,1,15,9,0,1,5.034193964391234e-17,342.1107326156797,3.2523973224655967,0.10297752921473495,0,nan,0,0,nan,nan,nan,nan,nan,nan,nan,nan,0,nan
0.01,16,2,6,6,1,38,29,15,9,9,1,15,9,0,1,5.034193964391234e-17,342.1107326156797,3.2523973224655967,1.043858967453111,0,nan,0,0,nan,nan,nan,nan,nan,nan,nan,nan,0,nan
0.0001,24,0,3,2,0,59,45,1,14,14,1,1,1,1,0,3.5457353609735455e-17,647.7576225106005,4.008698309429951,0.0005460235778302332,1,4.150033823168982e-14,5,0,0.002720271031343637,0.002719571054417418,4.981966240639904,4.980684286975924,1.5696585523614558e-17,3.6666143611467155e-06,9.824424851926472e-17,0.028240985572047492,1,0.000910354109813571
0.001,24,0,3,2,0,59,45,1,14,14,1,1,1,1,0,3.5457353609735455e-17,647.7576225106005,4.008698309429951,0.005460235778302334,1,6.594155125477717e-14,3,0,0.02726553024711718,0.02719571054417419,4.993471226181084,4.980684286975924,1.2898374784118452e-17,3.666559924605003e-05,9.56731914923552e-17,0.028337556058816195,1,0.009124571286995406
0.01,24,0,3,2,0,59,45,1,14,14,1,1,1,1,0,3.5457353609735455e-17,647.7576225106005,4.008698309429951,0.05460235778302333,1,5.263084369290799e-15,4,0,0.27870245235174435,0.2719571054417419,5.104220104546419,4.980684286975925,1.2797452965304514e-17,0.00036659796796956114,9.812927607615218e-17,0.029214977158561153,1,0.09325724451281531
0.0001,24,0,3,2,1,59,45,1,14,14,1,1,1,1,0,3.5457353609735455e-17,534.2348834216425,2.8663558534460774,0.0008536998585837874,1,1.492448548355753e-13,7,1,0.00565046368018357,0.005653196053303776,6.618794208959095,6.621994833971191,2.315330690296863e-17,3.841775247413318e-06,9.706487517694218e-17,0.03613293048703421,1,0.002474485384765487
0.001,24,0,3,2,1,59,45,1,14,14,1,1,1,1,0,3.5457353609735455e-17,534.2348834216425,2.8663558534460774,0.008536998585837875,1,4.921335715008218e-15,5,0,0.05681102134283552,0.05653196053303777,6.654683232240424,6.621994833971191,1.4862594882459498e-17,3.841852589427926e-05,9.827845343518553e-17,0.03617753970627076,1,0.02487762280999539
0.01,24,0,3,2,1,59,45,1,14,14,1,1,1,1,0,3.5457353609735455e-17,534.2348834216425,2.8663558534460774,0.08536998585837872,1,1.7117689443506846e-15,4,0,0.543552061529126,0.5653196053303776,6.367015949034254,6.621994833971192,1.0560162814618102e-17,0.0003840977150486804,9.624142800460472e-17,0.03563603897761229,1,0.23712912024311558
0.0001,24,0,3,3,0,59,45,3,14,14,1,3,3,1,0,3.5457353609735455e-17,419.4814613721762,3.1195675907962754,0.0008449994089731957,1,1.5079934048766764e-13,8,1,0.002298766414303652,0.0022972908443421474,2.7204355291762945,2.7186892913140723,1.2406405384862101e-17,5.431999142084894e-06,9.428744087986426e-17,0.034551926139021506,1,0.0017917947368434263
0.001,24,0,3,3,0,59,45,3,14,14,1,3,3,1,0,3.5457353609735455e-17,419.4814613721762,3.1195675907962754,0.009786238654343159,1,5.840649915659614e-14,5,0,0.03280325477338096,0.032942174106284645,3.3519778059799092,3.3661731815282088,1.333295771742452e-17,6.852862424603334e-05,9.863676935908429e-17,0.034548316539088166,1,0.02578521998914285
0.01,24,0,3,3,0,59,45,3,14,14,1,3,3,1,0,3.5457353609735455e-17,419.4814613721762,3.1195675907962754,0.10736032377809235,1,1.821791606208206e-14,4,0,0.2708661055085936,0.28081569699836756,2.5229628225456766,2.615637575560945,1.2187476576095667e-17,0.0006552603163730355,8.753199440303815e-17,0.034094322195775864,1,0.1416933835205425
0.0001,24,0,3,3,1,59,45,3,14,14,1,3,3,1,0,3.5457353609735455e-17,690.5943044674716,4.068778823386598,0.0016754978828869146,1,2.971850255704993e-13,9,1,0.008178577285319944,0.008190441873908156,4.88128177830228,4.88836300992268,1.4854827505831956e-17,1.1187899796515354e-05,8.680000505954246e-17,0.02821419295430301,1,0.005026603713069918
0.001,24,0,3,3,1,59,45,3,14,14,1,3,3,1,0,3.5457353609735455e-17,690.5943044674716,4.068778823386598,0.023179843576202785,1,5.807526054725629e-14,6,0,0.13499295716575574,0.1304101244194916,5.823721662399141,5.626013997496301,1.116228932809386e-17,0.00015626774015776778,8.556240035438398e-17,0.02889794664173617,1,0.08126578309496198
0.01,24,0,3,3,1,59,45,3,14,14,1,3,3,1,0,3.5457353609735455e-17,690.5943044674716,4.068778823386598,0.09148351871189067,1,1.8799879723259086e-14,4,0,0.31119852638309087,0.3030242017683669,3.401689514842005,3.312336539247927,1.1231182569553614e-17,0.0005327715103822769,1.0616728057837974e-16,0.026965883853182833,1,0.18011494380621712
0.0001,24,0,4,2,0,59,45,1,14,14,1,1,1,1,0,3.5457353609735455e-17,656.1286241234525,6.370266836097145,0.0012939319195830958,1,4.813906406541592e-16,7,0,0.011127857480532391,0.011128979663838905,8.600033210493626,8.600900476606727,1.4219211892859857e-17,1.0053178265176367e-05,7.8201928676538e-17,0.022106282618999547,1,0.007443859169510437
0.001,24,0,4,2,0,59,45,1,14,14,1,1,1,1,0,3.5457353609735455e-17,656.1286241234525,6.370266836097145,0.012939319195830957,1,9.897391571849512e-14,5,0,0.11103956974342542,0.11128979663838905,8.581561986599908,8.600900476606727,1.464455593830733e-17,0.0001005346170344242,8.264860388046558e-17,0.0228790404126103,1,0.07424203039880464
0.01,24,0,4,2,0,59,45,1,14,14,1,1,1,1,0,3.5457353609735455e-17,656.1286241234525,6.370266836097145,0.12939319195830953,1,1.9255625626166368e-14,4,0,1.0694062686720713,1.1128979663838905,8.264780028122606,8.600900476606729,1.3582687778924709e-17,0.0010049113164969283,7.980845983832671e-17,0.010098989943295252,1,0.7508072478436868
0.0001,24,0,4,2,1,59,45,1,14,14,1,1,1,1,0,3.5457353609735455e-17,481.6426686795261,3.6966905257510696,0.0004038241409542098,1,5.31948453136173e-13,5,1,0.0013585344747515204,0.001358688874107417,3.3641735027068793,3.3645558457622786,1.564235672926909e-17,1.4542813884327153e-06,1.236689937488356e-16,0.03341285403249598,1,0.0011672688026722845
0.001,24,0,4,2,1,59,45,1,14,14,1,1,1,1,0,3.5457353609735455e-17,481.6426686795261,3.6966905257510696,0.004038241409542098,1,7.316624337872975e-14,10,0,0.013602638969307735,0.013586888741074173,3.3684561148735677,3.3645558457622795,1.4969869868948225e-17,1.4542740057144781e-05,1.2638319017413263e-16,0.03341661133407117,1,0.011687578953525998
0.01,24,0,4,2,1,59,45,1,14,14,1,1,1,1,0,3.5457353609735455e-17,481.6426686795261,3.6966905257510696,0.04038241409542098,1,4.353474435958886e-14,3,0,0.13770584302505356,0.1358688874107417,3.4100448452552574,3.3645558457622786,1.5530936711236865e-17,0.00014542069495656262,1.2369964358914767e-16,0.033446541807977966,1,0.11835747328058036
0.0001,24,0,4,3,0,59,45,3,14,14,1,3,3,1,0,3.5457353609735455e-17,677.8765392475185,5.078458434079389,0.003417743741267501,1,1.8673826571999173e-13,10,1,0.01659350368783681,0.01651807155315472,4.855104695966165,4.833033955620337,1.8446158208866636e-17,1.684448193189373e-05,7.651270185320794e-17,0.02632428962373033,1,0.012205642147618857
0.001,24,0,4,3,0,59,45,3,14,14,1,3,3,1,0,3.5457353609735455e-17,677.8765392475185,5.078458434079389,0.012341306162685799,1,3.8936887571799404e-14,3,0,0.05123075909655826,0.051250134688172404,4.151161831756151,4.152731810764753,1.5656395037357904e-17,5.446702156392163e-05,9.865434665724613e-17,0.026173752332812376,1,0.024693651985698714
0.01,24,0,4,3,0,59,45,3,14,14,1,3,3,1,0,3.5457353609735455e-17,677.8765392475185,5.078458434079389,0.34243804727571153,1,7.684364215240443e-15,5,0,1.268618068190755,1.6505633693760702,3.7046644737152596,4.820034988831515,1.5707181154860533e-17,0.0017076892112389457,8.096227049645536e-17,0.018540261916985167,1,0.9354183932823723
0.0001,24,0,4,3,1,59,45,3,14,14,1,3,3,1,0,3.5457353609735455e-17,773.6539989363671,6.475810315946827,0.0026057583818671886,1,2.877032099923801e-13,11,1,0.012167372215060724,0.012177714405302582,4.669416895952587,4.673385871093885,1.564335163966444e-17,1.0915111346480094e-05,8.498994201260696e-17,0.021010046379043083,1,0.006680532010846121
0.001,24,0,4,3,1,59,45,3,14,14,1,3,3,1,0,3.5457353609735455e-17,773.6539989363671,6.475810315946827,0.02160553390964484,1,5.972811387456263e-14,8,0,0.08997712796149315,0.090285565264011,4.164540822632799,4.1788166699137665,1.1106867169959108e-17,8.673057159313752e-05,9.417816156965833e-17,0.02091805004648337,1,0.048158752435656225
0.01,24,0,4,3,1,59,45,3,14,14,1,3,3,1,0,3.5457353609735455e-17,773.6539989363671,6.475810315946827,0.2498355263183125,1,5.0187559158833454e-15,5,0,1.403517531069312,1.2934251224610778,5.6177660229198425,5.177106480897917,1.244497470814419e-17,0.0010593207520367882,7.985854505839096e-17,0.02298826039090245,1,0.8119530387480033
0.0001,24,0,4,4,0,59,45,6,14,14,1,6,6,1,0,3.5457353609735455e-17,419.7256308069282,4.5551918097856525,0.0029542626228501166,1,5.223492419490595e-13,5,1,0.021740088697346737,0.02166154991804614,7.358888315884743,7.332303414903656,1.5926430186386095e-17,1.3518108157494217e-05,1.2054855331892656e-16,0.029449291152798682,1,0.008863422102050275
0.001,24,0,4,4,0,59,45,6,14,14,1,6,6,1,0,3.5457353609735455e-17,419.7256308069282,4.5551918097856525,0.012859212086359637,1,5.018197983271246e-14,7,0,0.10161925852842468,0.09962526397075945,7.902448287342344,7.7473847776751885,1.3193384419797658e-17,4.725224892482947e-05,1.2818212607329472e-16,0.02945126595822964,1,0.042194594669407205
0.01,24,0,4,4,0,59,45,6,14,14,1,6,6,1,0,3.5457353609735455e-17,419.7256308069282,4.5551918097856525,0.561697947040661,1,3.9836757247743914e-14,6,0,2.750068966603632,4.404649945754831,4.895992554526029,7.841670009586097,1.429060478903739e-17,0.0026232542780136483,1.0969000881941165e-16,0.02736836975494141,1,1.3913445076554611
0.0001,24,0,4,4,1,59,45,6,14,14,1,6,6,1,0,3.5457353609735455e-17,494.80516237097396,6.412162480199638,0.0038910509390245613,1,5.24305230370749e-13,6,1,0.021860294711398626,0.021829192949272543,5.618095227732674,5.610102075596279,1.561428651564512e-17,1.655776611881017e-05,9.202697157513351e-17,0.032788518322008534,1,0.006851698528511245
0.001,24,0,4,4,1,59,45,6,14,14,1,6,6,1,0,3.5457353609735455e-17,494.80516237097396,6.412162480199638,0.029226617200081354,1,6.680341507747823e-14,6,0,0.23940428635986835,0.2414647610059124,8.191310158166438,8.26181009430131,1.7024385080697722e-17,0.00013045490025473977,8.768092027174056e-17,0.03246660681458859,1,0.10152439622950671
0.01,24,0,4,4,1,59,45,6,14,14,1,6,6,1,0,3.5457353609735455e-17,494.80516237097396,6.412162480199638,0.5663426011256685,1,2.2681869212278505e-14,6,0,2.217637147748558,2.6678544870859113,3.91571664102393,4.7106724477079,1.435123032685245e-17,0.002440154446555732,9.21589342725421e-17,0.033567774903810896,1,0.9113055014171493
0.0001,24,0,5,2,0,59,45,1,14,14,1,1,1,1,0,3.5457353609735455e-17,598.6092646072177,3.1012595252479094,0.001399487427256446,1,2.1160743788058972e-13,4,1,0.00348794096885911,0.0034880565019931825,2.492298895244001,2.4923814491361065,1.5094352916614147e-17,6.446973634070155e-06,1.120831236095813e-16,0.026784908238307606,1,0.0022573716448866087
0.001,24,0,5,2,0,59,45,1,14,14,1,1,1,1,0,3.5457353609735455e-17,598.6092646072177,3.1012595252479094,0.013994874272564456,1,7.218384563216379e-14,4,0,0.03489398551513731,0.034880565019931815,2.4933404070334135,2.4923814491361065,1.454608632012556e-17,6.44691781062127e-05,1.1430531065599756e-16,0.026802934392318657,1,0.022583051220254398
0.01,24,0,5,2,0,59,45,1,14,14,1,1,1,1,0,3.5457353609735455e-17,598.6092646072177,3.1012595252479094,0.1399487427256446,1,1.5821116850885215e-16,3,0,0.3491298297262669,0.3488056501993182,2.4946978652798673,2.4923814491361065,1.4918386754813573e-17,0.0006446947712749771,1.1052061983301133e-16,0.026617384662438466,1,0.22597604367261756
0.0001,24,0,5,2,1,59,45,1,14,14,1,1,1,1,0,3.5457353609735455e-17,600.3623022016898,5.5829792103180305,0.0005350304925210087,1,6.563827533336838e-14,4,0,0.0026939759405922004,0.0026896103196034234,5.035182065789302,5.027022491615862,1.6485450935328922e-17,3.508645771765422e-06,9.111289873256376e-17,0.02558678866593116,1,0.0027857143188076755
0.001,24,0,5,2,1,59,45,1,14,14,1,1,1,1,0,3.5457353609735455e-17,600.3623022016898,5.5829792103180305,0.005350304925210088,1,3.9767457189421515e-14,4,0,0.02647482209634521,0.02689610319603423,4.948282848627667,5.0270224916158615,1.2513893695223106e-17,3.508585193301425e-05,8.506418646885825e-17,0.025680517317668763,1,0.02737235459562603
0.01,24,0,5,2,1,59,45,1,14,14,1,1,1,1,0,3.5457353609735455e-17,600.3623022016898,5.5829792103180305,0.053503049252100886,1,4.7457296977431194e-15,5,0,0.32979872283603384,0.2689610319603424,6.164110783332293,5.027022491615862,1.5799141847335005e-17,0.0003509150209425747,8.585287787384672e-17,0.0245025012106459,1,0.3316450639382959
0.0001,24,0,5,3,0,59,45,3,14,14,1,3,3,1,0,3.5457353609735455e-17,583.5444815314858,8.167914622646137,0.0037721003704548023,1,2.307282777685622e-13,12,1,0.035351080280896195,0.0353223845946216,9.371723127461191,9.36411577785317,1.5864204606104856e-17,2.6135913779494644e-05,8.863035197449886e-17,0.026029441839806284,1,0.024621859368044556
0.001,24,0,5,3,0,59,45,3,14,14,1,3,3,1,0,3.5457353609735455e-17,583.5444815314858,8.167914622646137,0.03999150927966932,1,9.826150308237522e-14,5,0,0.42500339757235617,0.4197098746884201,10.62734078377025,10.49497461456875,1.3110952184507451e-17,0.0002834256010179553,8.352419270516715e-17,0.026438657365589386,1,0.29765485793901847
0.01,24,0,5,3,0,59,45,3,14,14,1,3,3,1,0,3.5457353609735455e-17,583.5444815314858,8.167914622646137,0.2531284400633641,1,5.356087017243407e-15,5,0,0.9873935146334941,0.812699332738637,3.9007608721735334,3.2106203970411187,1.8069277050930506e-17,0.0013277427454413226,1.0443636714831328e-16,0.0308389176510227,1,0.5725102799709394
0.0001,24,0,5,3,1,59,45,3,14,14,1,3,3,1,0,3.5457353609735455e-17,556.8207960219595,5.734253774936748,0.0014671099419535317,1,1.6064104305937876e-13,6,1,0.005804250620497626,0.005807221004581775,3.9562478956205354,3.9582725455797565,1.0761114997488936e-17,6.185127219068126e-06,1.0031113059648576e-16,0.028729984657570214,1,0.0026591065674947513
0.001,24,0,5,3,1,59,45,3,14,14,1,3,3,1,0,3.5457353609735455e-17,556.8207960219595,5.734253774936748,0.008295955339792568,1,8.163080537508962e-14,8,0,0.03555335472464259,0.03556355543275367,4.285625135191672,4.286854735363474,1.5554391409900937e-17,4.2076832801227876e-05,1.1030218757766355e-16,0.02874811079352179,1,0.02163495938739126
0.01,24,0,5,3,1,59,45,3,14,14,1,3,3,1,0,3.5457353609735455e-17,556.8207960219595,5.734253774936748,0.16827072968539167,1,9.962797416024034e-14,4,0,0.7055319862315369,0.6810393445676987,4.192838454736833,4.047283480858542,1.0319327002753554e-17,0.0007589787369342436,1.1032068773467712e-16,0.02826233099548745,1,0.3229808184905478
0.0001,24,0,5,4,0,59,45,6,14,14,1,6,6,1,0,3.5457353609735455e-17,777.2528157961259,4.548065788711411,0.0013840439040351863,1,2.440572824694514e-13,8,1,0.014251506257813358,0.014271576183675406,10.29700446370453,10.311505395216553,1.890410608392595e-17,7.140995995945128e-06,1.0419475420682022e-16,0.022928270669134686,1,0.008231385253928917
0.001,24,0,5,4,0,59,45,6,14,14,1,6,6,1,0,3.5457353609735455e-17,777.2528157961259,4.548065788711411,0.01413812043059612,1,8.50109408257221e-14,8,0,0.3317535622324525,0.32955555112071977,23.465181518365693,23.30971452241508,1.9289010765904755e-17,4.639918705120123e-05,1.0575127942977462e-16,0.022823009467781066,1,0.18651474095289125
0.01,24,0,5,4,0,59,45,6,14,14,1,6,6,1,0,3.5457353609735455e-17,777.2528157961259,4.548065788711411,0.21242800216730132,1,2.939285191361142e-14,6,0,1.7824984165849358,2.031908948377412,8.391070849412303,9.56516526845245,1.2389581345729626e-17,0.0009753585324382799,9.396984199517194e-17,0.021638408189244663,1,0.9365710617554113
0.0001,24,0,5,4,1,59,45,6,14,14,1,6,6,1,0,3.5457353609735455e-17,436.20156819509793,5.535255035408936,0.0021680719114840663,1,4.900798195403604e-13,7,1,0.012799347057576042,0.01278488989262322,5.903562049662257,5.896893836824739,8.324226414893408e-18,1.1755178217951969e-05,8.090530857255302e-17,0.030636631256368486,1,0.0069308458084328586
0.001,24,0,5,4,1,59,45,6,14,14,1,6,6,1,0,3.5457353609735455e-17,436.20156819509793,5.535255035408936,0.03117663739340894,1,7.826372225216788e-14,9,0,0.10009296470669245,0.10297839153861031,3.2105118792526715,3.3030628107565247,1.3736307163466849e-17,9.82278733881605e-05,7.329141271434335e-17,0.030153204133136265,1,0.05099934875646741
0.01,24,0,5,4,1,59,45,6,14,14,1,6,6,1,0,3.5457353609735455e-17,436.20156819509793,5.535255035408936,0.23835225778248526,1,2.8928563522217604e-14,5,0,1.4038491835620721,1.1783107299284599,5.889808624524095,4.943568569020055,1.5601546789585216e-17,0.0009479764654181578,8.708863010935607e-17,0.035224215809256144,1,0.7379329189779255
0.0001,24,0,5,5,0,59,45,10,14,14,1,10,10,1,0,3.5457353609735455e-17,582.7480472328199,5.690877438550269,0.006464405081921189,1,1.028423017641884e-12,7,1,0.023116266720230313,0.02319447764356171,3.575931029582118,3.588029733537123,1.3644801252773783e-17,1.979929036166459e-05,8.820817809385335e-17,0.03228599579831884,1,0.011050405030515884
0.001,24,0,5,5,0,59,45,10,14,14,1,10,10,1,0,3.5457353609735455e-17,582.7480472328199,5.690877438550269,0.07444291996845087,1,1.422125021950823e-13,10,1,0.5927055960701476,0.7703343215686332,7.961880005799585,10.34798637526716,1.621336461545789e-17,0.00027195140880758266,9.603058316809082e-17,0.03183731478829237,1,0.2808655143993874
0.01,24,0,5,5,0,59,45,10,14,14,1,10,10,1,0,3.5457353609735455e-17,582.7480472328199,5.690877438550269,0.827141320465552,1,4.2494052653397035e-14,7,0,2.6223341378871576,6.101292647679828,3.170358042820532,7.3763606009257865,2.2346742976935424e-17,0.002548780778994794,1.0718407217463467e-16,0.02581354628755131,1,1.3804745133082157
0.0001,24,0,5,5,1,59,45,10,14,14,1,10,10,1,0,3.5457353609735455e-17,550.8737011772598,7.83759557599029,0.006043053025387822,1,5.494168327946671e-13,9,1,0.035445586192915414,0.03571638360426425,5.865509709082959,5.910321066886898,1.3834170716219253e-17,2.5269773963418462e-05,1.1290966782754233e-16,0.0307327542487001,1,0.018111732641128475
0.001,24,0,5,5,1,59,45,10,14,14,1,10,10,1,0,3.5457353609735455e-17,550.8737011772598,7.83759557599029,0.06804032626378126,1,9.654113896475242e-14,10,0,0.6063631189741114,0.5749654567385514,8.911819685040022,8.45036301721282,1.440020959937235e-17,0.0003512464587373927,9.825750427255498e-17,0.030781276576827086,1,0.2623881648307169
0.01,24,0,5,5,1,59,45,10,14,14,1,10,10,1,0,3.5457353609735455e-17,550.8737011772598,7.83759557599029,0.5098837214758845,1,9.490343869958031e-14,17,0,4.998478863424394,3.9694519968687305,9.8031740432035,7.785014170248364,1.2287630438823126e-17,0.002472186155145695,7.832474263418688e-17,-0.3503655625641134,0,2.7909160977139207
0.0001,24,0,6,2,0,59,45,1,14,14,1,1,1,1,0,3.5457353609735455e-17,560.9815947396968,3.7123804427163267,0.0019703465797820067,1,2.602036260604066e-14,5,0,0.004869950077522866,0.004866293777527676,2.471621047532492,2.4697653841518927,1.7335208028478898e-17,9.758040565020837e-06,1.0677671060147747e-16,0.02748585937576866,1,0.002296618931935239
0.001,24,0,6,2,0,59,45,1,14,14,1,1,1,1,0,3.5457353609735455e-17,560.9815947396968,3.7123804427163267,0.019703465797820067,1,5.84838626192914e-14,3,0,0.04903550994048345,0.04866293777527675,2.4886743501698363,2.4697653841518923,1.430291680868287e-17,9.758196298972991e-05,1.0878131580655656e-16,0.02748141939738942,1,0.023124740626744467
0.01,24,0,6,2,0,59,45,1,14,14,1,1,1,1,0,3.5457353609735455e-17,560.9815947396968,3.7123804427163267,0.19703465797820066,1,1.4538361329089385e-15,4,0,0.5292898082254265,0.48662937775276754,2.686277701885247,2.4697653841518927,1.9697076575765584e-17,0.0009758421461009082,1.0593640251765814e-16,0.027371178590177382,1,0.24965657304300345
0.0001,24,0,6,2,1,59,45,1,14,14,1,1,1,1,0,3.5457353609735455e-17,601.3881203460436,6.0273195754863504,0.002200057895040809,1,3.4597121001687146e-14,3,0,0.00490232876866816,0.004899914043432091,2.2282726194245113,2.2271750459281447,1.1434702306454559e-17,1.501694297927059e-05,1.1609757267487922e-16,0.028866628515274564,1,0.003848288450683934
0.001,24,0,6,2,1,59,45,1,14,14,1,1,1,1,0,3.5457353609735455e-17,601.3881203460436,6.0273195754863504,0.022000578950408082,1,1.7298560500843576e-14,3,0,0.049246823194292313,0.04899914043432091,2.23843305693457,2.2271750459281456,1.9162439182579866e-17,0.00015017305269777342,1.1316081871575735e-16,0.0288848581596631,1,0.03865912451459354
0.01,24,0,6,2,1,59,45,1,14,14,1,1,1,1,0,3.5457353609735455e-17,601.3881203460436,6.0273195754863504,0.2200057895040808,1,5.5681013565068264e-14,3,0,0.5198353977692005,0.489991404343209,2.36282599172036,2.227175045928145,1.7059226857034085e-17,0.001501790197370278,1.189810350283614e-16,0.028969123443626805,1,0.40873739660338415
0.0001,24,0,6,3,0,59,45,3,14,14,1,3,3,1,0,3.5457353609735455e-17,488.73861706640287,5.422206688922317,0.0014339395405631068,1,2.500275626288861e-13,8,1,0.003919149624316407,0.00392108249226372,2.73313449657533,2.734482439004307,1.2969060945071136e-17,5.699263531781378e-06,1.2534647458383162e-16,0.03844929516876457,1,0.006327334462756585
0.001,24,0,6,3,0,59,45,3,14,14,1,3,3,1,0,3.5457353609735455e-17,488.73861706640287,5.422206688922317,0.02056693177194409,1,3.6227869146952454e-14,5,0,0.06202133347782218,0.06199264375066233,3.0155851230287625,3.0141901785869774,9.622418787665221e-18,0.00012720901690722124,1.1599532639318931e-16,0.03829647243541989,1,0.019694484618891027
0.01,24,0,6,3,0,59,45,3,14,14,1,3,3,1,0,3.5457353609735455e-17,488.73861706640287,5.422206688922317,0.06272024723688185,1,8.75793474360421e-15,4,0,0.5047298074491468,0.4391435074631455,8.04731852447716,7.00162271051943,1.452790481510274e-17,0.0003934088000650778,9.076773541647995e-17,0.037366521142253466,1,0.43671490427966697
0.0001,24,0,6,3,1,59,45,3,14,14,1,3,3,1,0,3.5457353609735455e-17,534.6157788663851,5.93281526747987,0.0011136267665748168,1,1.803380303337401e-13,9,1,0.011190346892038665,0.011205530963526859,10.048561356384086,10.062196150323976,1.2192973417476992e-17,5.689015449080858e-06,8.367391506648683e-17,0.02997534184104429,1,0.0037932834242720946
0.001,24,0,6,3,1,59,45,3,14,14,1,3,3,1,0,3.5457353609735455e-17,534.6157788663851,5.93281526747987,0.009927872444480757,1,8.140908961887531e-14,4,0,0.043978768364878296,0.043729595341314015,4.42982810373713,4.404729773258196,1.1355136605451273e-17,4.391592831591554e-05,1.1402730229398335e-16,0.030134504951670107,1,0.019968441600205188
0.01,24,0,6,3,1,59,45,3,14,14,1,3,3,1,0,3.5457353609735455e-17,534.6157788663851,5.93281526747987,0.15369930697364007,1,2.494333786609534e-14,4,0,1.0982992890406826,1.188600060216206,7.145766045835487,7.733281845051225,1.2432406633933237e-17,0.0008383499250486787,8.157420540769105e-17,0.030860262645718586,1,0.34938123657903486
0.0001,24,0,6,4,0,59,45,6,14,14,1,6,6,1,0,3.5457353609735455e-17,813.9940418768971,6.6757277992865225,0.0025138960557910175,1,8.056515610174273e-13,5,1,0.021240616477799817,0.021265675522868534,8.449281913971692,8.45925012447546,1.394546604972251e-17,1.315946774836496e-05,8.67898414849275e-17,0.024422966975977393,1,0.01159791096624803
0.001,24,0,6,4,0,59,45,6,14,14,1,6,6,1,0,3.5457353609735455e-17,813.9940418768971,6.6757277992865225,0.02240431994242091,1,5.324854126276142e-14,9,0,0.19272933909976972,0.19402554163297223,8.602329354119384,8.660184381030879,1.1739505548259444e-17,0.00010427002293139832,8.537469117108335e-17,0.024528384261699926,1,0.0998658911981871
0.01,24,0,6,4,0,59,45,6,14,14,1,6,6,1,0,3.5457353609735455e-17,813.9940418768971,6.6757277992865225,0.2531951571165428,1,2.595610271905103e-14,6,0,2.3125476838836723,1.6846796530407884,9.133459384530145,6.653680395100724,1.8272409178373113e-17,0.00136606844194287,8.058474487929486e-17,0.01968720138196035,1,1.452162641664978
0.0001,24,0,6,4,1,59,45,6,14,14,1,6,6,1,0,3.5457353609735455e-17,525.38480981274,4.877844760123931,0.002189067536188101,1,6.633110680872625e-13,5,1,0.029765079751145396,0.029543729175533887,13.597150046350949,13.496033670564318,1.3731272765199967e-17,1.0200570355272515e-05,9.615102736062872e-17,0.030157048118157146,1,0.02153798848703999
0.001,24,0,6,4,1,59,45,6,14,14,1,6,6,1,0,3.5457353609735455e-17,525.38480981274,4.877844760123931,0.02223240626593142,1,7.725731956375254e-14,5,0,0.20196727850144333,0.19678733719617356,9.084364332210622,8.851373748856295,1.2266041574251523e-17,9.282139782028981e-05,9.962301140024268e-17,0.03004201956683435,1,0.11735034463304779
0.01,24,0,6,4,1,59,45,6,14,14,1,6,6,1,0,3.5457353609735455e-17,525.38480981274,4.877844760123931,0.2938162665455208,1,2.623582752400952e-14,7,0,2.6202245117156275,3.6824923868883053,8.917901457677386,12.533316926882192,1.4515111354072945e-17,0.0011523532009541503,9.63061215246437e-17,0.022722623152120747,1,1.3186250786527964
0.0001,24,0,6,5,0,59,45,10,14,14,1,10,10,1,0,3.5457353609735455e-17,613.398879118474,6.121825032252878,0.006510134339313713,1,1.2179613416028404e-12,6,1,0.022846197855175995,0.022878959460206554,3.509328174260748,3.5143605750259237,1.5019592021575242e-17,3.43620679796662e-05,7.846668381974395e-17,0.031559506332906814,1,0.014745528676370653
0.001,24,0,6,5,0,59,45,10,14,14,1,10,10,1,0,3.5457353609735455e-17,613.398879118474,6.121825032252878,0.0645213529577788,1,6.944052063818662e-14,8,0,0.7790420119377078,0.6499527535973747,12.074173528994253,10.073452024831033,1.4864400274142898e-17,0.00022191596862751697,8.349556370994835e-17,0.031196404954724304,1,0.2867868532638728
0.01,24,0,6,5,0,59,45,10,14,14,1,10,10,1,0,3.5457353609735455e-17,613.398879118474,6.121825032252878,0.6585069095242195,1,3.319628815982017e-14,11,0,4.642716348146307,4.84676855751201,7.050368463864312,7.360239486346268,1.8653029675408024e-17,0.0030717961234685296,1.1021645189747623e-16,-0.6198965372653464,0,2.4313183376170544
0.0001,24,0,6,5,1,59,45,10,14,14,1,10,10,1,0,3.5457353609735455e-17,648.866704880611,6.719537414664276,0.05418629261440545,1,4.966548904033701e-13,12,1,0.4009070802557142,0.45446874384765884,7.398680753241511,8.3871533171996,1.4765181468673432e-17,0.00019013672233937496,1.1880534613069453e-16,0.02557293594974113,1,0.16561646140044955
0.001,24,0,6,5,1,59,45,10,14,14,1,10,10,1,0,3.5457353609735455e-17,648.866704880611,6.719537414664276,0.31498164331268386,1,1.0578863162603084e-13,12,1,2.182763928982292,4.02203355297835,6.9298131345878184,12.76910460774267,1.888383849028992e-17,0.0010929244716500685,8.771402240833846e-17,0.019975533327173316,1,0.8868225664162789
0.01,24,0,6,5,1,59,45,10,14,14,1,10,10,1,0,3.5457353609735455e-17,648.866704880611,6.719537414664276,1.8154257435410643,1,4.677200426982481e-14,12,0,4.814326970624049,37.519716741021526,2.6518996922636457,20.667172355856174,1.6735806216256717e-17,0.006018177243650401,8.947916105088348e-17,-0.3294105081847103,0,2.0908491251250276
0.0001,24,0,6,6,0,59,45,15,14,14,1,15,14,0,1,3.5457353609735455e-17,495.1228619651803,6.037713969523466,0.005404105379494957,0,nan,0,0,nan,nan,nan,nan,nan,nan,nan,nan,0,nan
0.001,24,0,6,6,0,59,45,15,14,14,1,15,14,0,1,3.5457353609735455e-17,495.1228619651803,6.037713969523466,0.07447942344846108,0,nan,0,0,nan,nan,nan,nan,nan,nan,nan,nan,0,nan
0.01,24,0,6,6,0,59,45,15,14,14,1,15,14,0,1,3.5457353609735455e-17,495.1228619651803,6.037713969523466,0.2718485443620433,0,nan,0,0,nan,nan,nan,nan,nan,nan,nan,nan,0,nan
0.0001,24,0,6,6,1,59,45,15,14,14,1,15,14,0,1,3.5457353609735455e-17,525.2202562546653,8.238086224210546,0.009900459040220145,0,nan,0,0,nan,nan,nan,nan,nan,nan,nan,nan,0,nan
0.001,24,0,6,6,1,59,45,15,14,14,1,15,14,0,1,3.5457353609735455e-17,525.2202562546653,8.238086224210546,0.06217259053478243,0,nan,0,0,nan,nan,nan,nan,nan,nan,nan,nan,0,nan
0.01,24,0,6,6,1,59,45,15,14,14,1,15,14,0,1,3.5457353609735455e-17,525.2202562546653,8.238086224210546,0.5460042638919527,0,nan,0,0,nan,nan,nan,nan,nan,nan,nan,nan,0,nan
0.0001,24,1,3,2,0,62,45,1,17,17,1,1,1,1,0,5.0677753052564027e-17,469.6064784196766,1.5247823419642554,0.00137831419761518,1,2.1242916143500035e-14,3,0,0.004600524293876884,0.004603813920430856,3.3377906879555574,3.340177390900114,1.1229136025622491e-17,7.563308273786771e-06,8.379234217059354e-17,0.04211611741096643,1,0.002064998203402984
0.001,24,1,3,2,0,62,45,1,17,17,1,1,1,1,0,5.0677753052564027e-17,469.6064784196766,1.5247823419642554,0.013783141976151799,1,4.686011324435985e-14,3,0,0.046377390054675255,0.04603813920430855,3.3647908535600566,3.3401773909001133,1.0897917206778147e-17,7.563306602370632e-05,8.29259695635611e-17,0.04210512260501287,1,0.020816314103723622
0.01,24,1,3,2,0,62,45,1,17,17,1,1,1,1,0,5.0677753052564027e-17,469.6064784196766,1.5247823419642554,0.13783141976151797,1,4.82679278053492e-16,4,0,0.50318876447891,0.4603813920430855,3.6507551424018523,3.340177390900114,1.3937800791389602e-17,0.000756284048957118,8.473299471702964e-17,0.04173315358656084,1,0.22505863079959085
0.0001,24,1,3,2,1,62,45,1,17,17,1,1,1,1,0,5.0677753052564027e-17,487.3117220810077,3.5645352790076634,0.0007164424418488925,1,1.3601418990310983e-12,3,1,0.005710797299636603,0.005710348100121892,7.971048288120664,7.970421301933816,1.0310560734235964e-17,9.013005726569851e-06,7.25933697316698e-17,0.04151338256629201,1,0.0024335994968993032
0.001,24,1,3,2,1,62,45,1,17,17,1,1,1,1,0,5.0677753052564027e-17,487.3117220810077,3.5645352790076634,0.007164424418488926,1,7.140529893711648e-14,3,0,0.057146777613385956,0.05710348100121891,7.976464580449714,7.970421301933814,1.4791994634936867e-17,9.013141566061058e-05,6.723026309016087e-17,0.04157045077858453,1,0.02435237858721316
0.01,24,1,3,2,1,62,45,1,17,17,1,1,1,1,0,5.0677753052564027e-17,487.3117220810077,3.5645352790076634,0.07164424418488925,1,1.2250740444151069e-14,4,0,0.5735145740221571,0.5710348100121893,8.00503348939117,7.970421301933817,9.958291459123624e-18,0.0009014351518651978,6.876879932922948e-17,0.04173961161805083,1,0.24432595255729486
0.0001,24,1,3,3,0,62,45,3,17,17,1,3,3,1,0,5.0677753052564027e-17,445.8989550113463,5.100520471791848,0.006725541309215202,1,1.9616420205912323e-13,8,1,0.02172694614196347,0.02170798297989396,3.230512629844923,3.227693055747069,1.0909362074495852e-17,3.655034953759248e-05,7.824295369866699e-17,0.03959985198991394,1,0.010218733378993648
0.001,24,1,3,3,0,62,45,3,17,17,1,3,3,1,0,5.0677753052564027e-17,445.8989550113463,5.100520471791848,0.07786504092294876,1,6.642137845519648e-14,6,0,0.3195281479639396,0.3170585273687788,4.103614975045454,4.071898294929603,1.1117559479955432e-17,0.0004310013010251455,7.654686867373633e-17,0.0394056678244366,1,0.11565521728135393
0.01,24,1,3,3,0,62,45,3,17,17,1,3,3,1,0,5.0677753052564027e-17,445.8989550113463,5.100520471791848,0.3322923717987693,1,4.834070102980829e-15,5,0,0.7973028466514482,0.6243157074335088,2.3994015942511058,1.8788144429977585,1.2748344865430463e-17,0.0019186020161317365,8.156419956454153e-17,0.03950338854845732,1,0.6916712913429547
0.0001,24,1,3,3,1,62,45,3,17,17,1,3,3,1,0,5.0677753052564027e-17,604.2247326954048,4.420241533443908,0.0010334149181121792,1,1.5465111044731295e-13,7,1,0.004414693499838066,0.00441346277078245,4.271946749039326,4.270755814948822,8.058852163042926e-18,5.235471137678025e-06,8.702269990535942e-17,0.03873505949144636,1,0.0017934913137601018
0.001,24,1,3,3,1,62,45,3,17,17,1,3,3,1,0,5.0677753052564027e-17,604.2247326954048,4.420241533443908,0.010392263620881255,1,6.007153558889688e-14,5,0,0.04693502881412422,0.04719730674651755,4.5163431689528455,4.541580974878624,1.3291440888309582e-17,5.606107067339133e-05,9.816847853911434e-17,0.0387231764925723,1,0.021027354589059348
0.01,24,1,3,3,1,62,45,3,17,17,1,3,3,1,0,5.0677753052564027e-17,604.2247326954048,4.420241533443908,0.10204493507553192,1,2.4570029807614834e-14,4,0,0.4101907243013595,0.42534790039795045,4.019706847750389,4.168241178095857,1.2379188359849181e-17,0.000525037687873517,9.160131782285611e-17,0.03838725158679292,1,0.18983996182071025
0.0001,24,1,4,2,0,62,45,1,17,17,1,1,1,1,0,5.0677753052564027e-17,440.02474661738,4.884616553149184,0.0022616701260022546,1,6.026928271645169e-14,4,0,0.02335323971082361,0.023179447246385407,10.325661307691664,10.248818773300762,1.415065253550517e-17,2.5911496727058286e-05,8.471375707659921e-17,0.03743544971492079,1,0.013783874242664536
0.001,24,1,4,2,0,62,45,1,17,17,1,1,1,1,0,5.0677753052564027e-17,440.02474661738,4.884616553149184,0.02261670126002255,1,3.641269164118955e-15,4,0,0.2511190372582768,0.2317944724638542,11.103256587739285,10.248818773300766,1.1423250544855423e-17,0.0002591150787216269,8.78992750322351e-17,0.03722402218052804,1,0.1475698612811389
0.01,24,1,4,2,0,62,45,1,17,17,1,1,1,1,0,5.0677753052564027e-17,440.02474661738,4.884616553149184,0.2261670126002255,1,2.611668917712906e-15,7,0,2.600191314059226,2.317944724638542,11.496775255440737,10.248818773300766,1.4361209561538254e-17,0.0025907023255827763,8.611617835988621e-17,0.02956090757905026,1,1.2464052708646427
0.0001,24,1,4,2,1,62,45,1,17,17,1,1,1,1,0,5.0677753052564027e-17,483.95495858167783,1.8530123057626076,0.0007186412593601748,1,1.5473500528200156e-13,4,1,0.0014675219357024787,0.001467481306217296,2.0420785984498746,2.042022061917003,1.3744119942608044e-17,5.267284164616003e-06,7.775829007325856e-17,0.0389027600406395,1,0.0017256479179012392
0.001,24,1,4,2,1,62,45,1,17,17,1,1,1,1,0,5.0677753052564027e-17,483.95495858167783,1.8530123057626076,0.007186412593601749,1,7.000310934148305e-14,4,0,0.014679178048431819,0.01467481306217296,2.042629456246511,2.042022061917003,1.4196010223702003e-17,5.2673356595651406e-05,7.339773975991836e-17,0.03890324997292231,1,0.017261125133309026
0.01,24,1,4,2,1,62,45,1,17,17,1,1,1,1,0,5.0677753052564027e-17,483.95495858167783,1.8530123057626076,0.07186412593601749,1,1.0591486992564812e-14,3,0,0.14667733722391066,0.1467481306217296,2.04103696125799,2.042022061917003,1.106339925096821e-17,0.0005266589674657772,7.720979609153426e-17,0.03889344925197008,1,0.17247531111684766
0.0001,24,1,4,3,0,62,45,3,17,17,1,3,3,1,0,5.0677753052564027e-17,467.11294178530557,1.74086886884237,0.001824880936070288,1,1.2087699236767933e-13,8,1,0.0059396827126095425,0.005938685341937232,3.2548330114073627,3.2542864712728274,1.388547278455165e-17,1.0492572440183336e-05,9.588524554020778e-17,0.0427891943612749,1,0.003478862846592899
0.001,24,1,4,3,0,62,45,3,17,17,1,3,3,1,0,5.0677753052564027e-17,467.11294178530557,1.74086886884237,0.01497615664861443,1,9.697112979968089e-14,5,0,0.022836824693203216,0.022743721549892435,1.5248788610471726,1.51866210293658,1.0553291847438153e-17,4.736153545517368e-05,9.771488962453338e-17,0.04280396072261346,1,0.017051509063536828
0.01,24,1,4,3,0,62,45,3,17,17,1,3,3,1,0,5.0677753052564027e-17,467.11294178530557,1.74086886884237,0.2768053050720387,1,7.223221423386971e-14,4,0,0.6860127841475452,0.7059986039770959,2.478322386086531,2.5505241086089714,1.2338925287369002e-17,0.0012733659202480787,9.711575130313992e-17,0.042951010161314356,1,0.45753345016548735
0.0001,24,1,4,3,1,62,45,3,17,17,1,3,3,1,0,5.0677753052564027e-17,523.9157857773112,2.5374498515729846,0.0014801247442420035,1,1.861690225284925e-13,4,1,0.011417993250248993,0.01144508089201908,7.714210099295609,7.732511017427991,1.0504807235776757e-17,8.918122235347134e-06,7.597794812406184e-17,0.04098392179881689,1,0.005240168241149321
0.001,24,1,4,3,1,62,45,3,17,17,1,3,3,1,0,5.0677753052564027e-17,523.9157857773112,2.5374498515729846,0.014436482848010553,1,9.321673749271049e-14,3,0,0.03324858052329507,0.0325530402179158,2.303094242090756,2.2549148958675787,1.371761680664002e-17,4.5140202256870694e-05,7.536607878297215e-17,0.041009740413897995,1,0.015364353233452806
0.01,24,1,4,3,1,62,45,3,17,17,1,3,3,1,0,5.0677753052564027e-17,523.9157857773112,2.5374498515729846,0.19339607527743083,1,6.43247371202181e-15,5,0,1.4637658716721238,1.4992621702438522,7.568746519660857,7.752288499614733,9.165033957912037e-18,0.0015990355234463214,8.696513625068663e-17,0.04008372606964174,1,0.8024409525187968
0.0001,24,1,4,4,0,62,45,6,17,17,1,6,6,1,0,5.0677753052564027e-17,538.3915291041712,2.488160290217058,0.008710421626304156,1,4.956925240980827e-13,9,1,0.031072887661715093,0.03137079392348996,3.567323029218204,3.60152415914689,1.4938845068679855e-17,7.428052173395427e-05,6.061433881549877e-17,0.041904273439346246,1,0.020489549820462787
0.001,24,1,4,4,0,62,45,6,17,17,1,6,6,1,0,5.0677753052564027e-17,538.3915291041712,2.488160290217058,0.04571314032170463,1,8.705397977493919e-14,5,0,0.33013817899986797,0.31874014924033034,7.221953615011615,6.972615466739053,9.679009163505447e-18,0.0002873280175732553,6.451443957601056e-17,0.04167902483749186,1,0.11508308829041955
0.01,24,1,4,4,0,62,45,6,17,17,1,6,6,1,0,5.0677753052564027e-17,538.3915291041712,2.488160290217058,0.21720628358720484,1,2.908501377954235e-14,6,0,1.5378170862652123,1.0415368610460924,7.0799843396234134,4.795150691982316,1.2590751939820525e-17,0.002068944461571385,7.382472209739756e-17,0.03930620476881229,1,0.6443226624059374
0.0001,24,1,4,4,1,62,45,6,17,17,1,6,6,1,0,5.0677753052564027e-17,516.8153109119804,5.98565649802789,0.0047454483509660915,1,5.832778530653606e-13,10,1,0.022273523176729725,0.02233389206243002,4.6936604361514584,4.706381865452866,1.3197349433259064e-17,2.9174790746483235e-05,7.634942128227426e-17,0.03516636735579973,1,0.012190844376263159
0.001,24,1,4,4,1,62,45,6,17,17,1,6,6,1,0,5.0677753052564027e-17,516.8153109119804,5.98565649802789,0.016975284137255266,1,9.062250725900402e-14,6,0,0.07693250179327449,0.07669590015982505,4.532030284219661,4.518092276965327,1.1234382839407946e-17,0.0001361683843770508,8.751177710225698e-17,0.03511020579359374,1,0.054693054294286905
0.01,24,1,4,4,1,62,45,6,17,17,1,6,6,1,0,5.0677753052564027e-17,516.8153109119804,5.98565649802789,0.12017822200095032,1,6.0655528832581805e-15,5,0,0.6752505903374235,0.8529966172948519,5.618743388732144,7.097763663770185,1.3103997518944836e-17,0.0009451560420461464,7.76516682651496e-17,0.035459173016805484,1,0.5727245167758668
0.0001,24,1,5,2,0,62,45,1,17,17,1,1,1,1,0,5.0677753052564027e-17,566.5892168005365,2.062606153276681,0.001064566216815921,1,9.849741667249585e-14,3,0,0.0021566168354418174,0.0021558101616997076,2.0258174657206203,2.0250597169499307,1.0697626451965616e-17,6.787056553391694e-06,8.112000729949406e-17,0.04127926110993559,1,0.0009597741194364659
0.001,24,1,5,2,0,62,45,1,17,17,1,1,1,1,0,5.0677753052564027e-17,566.5892168005365,2.062606153276681,0.010645662168159212,1,3.4492680253613635e-14,3,0,0.02147827963523503,0.021558101616997085,2.0175616411608273,2.025059716949931,1.6869055860312195e-17,6.786916705276891e-05,8.175735247053172e-17,0.04121984401346038,1,0.009558742295119521
0.01,24,1,5,2,0,62,45,1,17,17,1,1,1,1,0,5.0677753052564027e-17,566.5892168005365,2.062606153276681,0.10645662168159208,1,1.2726609610816068e-14,4,0,0.2082389015237664,0.21558101616997075,1.9560915820398797,2.025059716949931,1.0576084071209954e-17,0.0006785587344844863,7.817942161730942e-17,0.04066160995545161,1,0.09275812271655694
0.0001,24,1,5,2,1,62,45,1,17,17,1,1,1,1,0,5.0677753052564027e-17,434.7226354293396,2.7088516408970063,0.0011311826053880677,1,1.0216855642182868e-13,5,1,0.0044313452417547245,0.004426962918944052,3.917444646555974,3.9135705392369626,1.2126925700767637e-17,8.347580528769155e-06,6.434097787082225e-17,0.04412599894937828,1,0.0030587146412411025
0.001,24,1,5,2,1,62,45,1,17,17,1,1,1,1,0,5.0677753052564027e-17,434.7226354293396,2.7088516408970063,0.011311826053880678,1,4.279192723263296e-14,3,0,0.043841219902799114,0.04426962918944052,3.875697848780019,3.9135705392369617,1.0004242101252703e-17,8.347600620087502e-05,6.202603158328966e-17,0.044127331124544804,1,0.03026197384184877
0.01,24,1,5,2,1,62,45,1,17,17,1,1,1,1,0,5.0677753052564027e-17,434.7226354293396,2.7088516408970063,0.11311826053880678,1,5.071635820163906e-15,4,0,0.40707432467502414,0.4426962918944052,3.598661460457763,3.9135705392369617,1.360906206328201e-17,0.0008347452523083825,6.554096263586327e-17,0.04409296975817173,1,0.28231038174099254
0.0001,24,1,5,3,0,62,45,3,17,17,1,3,3,1,0,5.0677753052564027e-17,481.31212313829457,2.49974785547768,0.0024399853120025284,1,9.090962892296874e-14,8,0,0.0074327755328722845,0.007426333449330929,3.0462378180351037,3.043597603969197,1.2578893707355896e-17,1.569353210503824e-05,8.584295716424727e-17,0.041775541829259244,1,0.0038299311964302618
0.001,24,1,5,3,0,62,45,3,17,17,1,3,3,1,0,5.0677753052564027e-17,481.31212313829457,2.49974785547768,0.02692376277223677,1,7.237776807600257e-14,3,0,0.08279473435594584,0.08194649921284326,3.0751546526521194,3.043649578481088,1.2106690143113306e-17,0.00018641690926566055,7.354197375087259e-17,0.04185079573223119,1,0.0432105499817474
0.01,24,1,5,3,0,62,45,3,17,17,1,3,3,1,0,5.0677753052564027e-17,481.31212313829457,2.49974785547768,0.22839074428794032,1,7.470465490818926e-15,5,0,0.7183064775839145,0.628586633915857,3.1450770031132262,2.752242153575959,1.5575579089699486e-17,0.0020582005976287443,7.006673599300825e-17,0.039962288034837666,1,0.4803022390565281
0.0001,24,1,5,3,1,62,45,3,17,17,1,3,3,1,0,5.0677753052564027e-17,657.8015454832663,4.412695929832847,0.0010165712148006098,1,1.2151503953862712e-13,9,1,0.0036148414488328608,0.003605650530875268,3.555915607488331,3.546874511474811,1.6857078569240557e-17,6.470192030511034e-06,8.782443732631449e-17,0.03488343234374353,1,0.0021479276795966537
0.001,24,1,5,3,1,62,45,3,17,17,1,3,3,1,0,5.0677753052564027e-17,657.8015454832663,4.412695929832847,0.028955005553980367,1,9.002686200730583e-14,5,0,0.20015675233196198,0.1742429835694805,6.912682228943553,6.017715425564054,1.5240743699364655e-17,0.00019456463990724966,9.081446671333616e-17,0.035016468956387936,1,0.11718778203617215
0.01,24,1,5,3,1,62,45,3,17,17,1,3,3,1,0,5.0677753052564027e-17,657.8015454832663,4.412695929832847,0.2851819611899575,1,1.4736978809327643e-14,5,0,0.9100205495825736,1.5089530888523206,3.1910172220760344,5.291194024180298,1.2057378821164578e-17,0.0019068190855388294,9.178763321645292e-17,0.033688738230348694,1,0.5963662070573443
0.0001,24,1,5,4,0,62,45,6,17,17,1,6,6,1,0,5.0677753052564027e-17,623.8408687187466,4.893309060526066,0.0022018479258410356,1,2.439102782913413e-13,15,1,0.007190085838267252,0.007174317805303211,3.26547794417767,3.2583166716942316,9.45978111781935e-18,1.1574002795121827e-05,9.190539456702555e-17,0.03876330264302997,1,0.0030015690395993593
0.001,24,1,5,4,0,62,45,6,17,17,1,6,6,1,0,5.0677753052564027e-17,623.8408687187466,4.893309060526066,0.030231306848461696,1,8.521486880915438e-14,6,0,0.08418781590178226,0.08249609356554442,2.784789169842524,2.728829884168312,1.023198825088869e-17,0.00013553444858673246,9.953966972235492e-17,0.038623081855121005,1,0.06606492402682812
0.01,24,1,5,4,0,62,45,6,17,17,1,6,6,1,0,5.0677753052564027e-17,623.8408687187466,4.893309060526066,0.291487590886588,1,5.6291018520394593e-14,5,0,1.3215048195831973,1.0450654575874483,4.533657215265018,3.5852828396872045,1.1996912359538381e-17,0.0015713103765513374,1.0097225051706244e-16,0.036886064668423674,1,0.5591109287088686
0.0001,24,1,5,4,1,62,45,6,17,17,1,6,6,1,0,5.0677753052564027e-17,441.407960696661,3.8355850448918933,0.0012657507415022233,1,7.206198728187009e-13,5,1,0.005681982165447702,0.005688348655734286,4.489021399824889,4.494051213419174,1.605741407517277e-17,6.273007023488218e-06,7.102679815193e-17,0.04115595258225248,1,0.004647583742889809
0.001,24,1,5,4,1,62,45,6,17,17,1,6,6,1,0,5.0677753052564027e-17,441.407960696661,3.8355850448918933,0.012745822141170248,1,8.244184647970872e-14,6,0,0.05062261075300645,0.05122135656795196,3.9717022717185486,4.018678120613497,9.2215363183582e-18,7.791217966402074e-05,8.274569675222476e-17,0.04122515151974695,1,0.026102107548220958
0.01,24,1,5,4,1,62,45,6,17,17,1,6,6,1,0,5.0677753052564027e-17,441.407960696661,3.8355850448918933,0.438555479532182,1,4.815396244641922e-14,7,0,2.1231766329210995,2.502876216061449,4.841295416456647,5.7070914237152595,1.3956429581706368e-17,0.002045655321455089,9.119304122940726e-17,0.03501220907397612,1,1.040377670251054
0.0001,24,1,5,5,0,62,45,10,17,17,1,10,10,1,0,5.0677753052564027e-17,526.8054488825092,4.194291807200499,0.0032016731553587744,1,7.175690865580892e-13,11,1,0.015487168825380752,0.01542303178373761,4.837211068674899,4.8171787172976845,1.1166349415241672e-17,1.33166870769242e-05,1.0464368451421826e-16,0.03682662351557896,1,0.0076224844969276055
0.001,24,1,5,5,0,62,45,10,17,17,1,10,10,1,0,5.0677753052564027e-17,526.8054488825092,4.194291807200499,0.01583762723019528,1,6.865700111471918e-14,7,0,0.07443701640257375,0.07298522755015367,4.70001063421013,4.608343566200589,1.7430394246093704e-17,8.874481191875071e-05,1.1042870218564061e-16,0.036789846528615514,1,0.027732426028886547
0.01,24,1,5,5,0,62,45,10,17,17,1,10,10,1,0,5.0677753052564027e-17,526.8054488825092,4.194291807200499,0.14533328353333955,1,2.3935959801342047e-14,5,0,0.5685853898052634,0.49330039141760507,3.9122861328240037,3.3942699113685246,1.8679092182186007e-17,0.0008897545435551321,7.311006709561599e-17,0.03658573904017994,1,0.20173559607461364
0.0001,24,1,5,5,1,62,45,10,17,17,1,10,10,1,0,5.0677753052564027e-17,582.0300065488616,6.3538003572087485,0.007384522661675196,1,6.186398110362684e-13,9,1,0.045439775826925086,0.04577071736294002,6.153380239829472,6.198195802212736,1.2516028117851815e-17,4.742103512356104e-05,1.209978433884619e-16,0.039795972541474836,1,0.020771553810664506
0.001,24,1,5,5,1,62,45,10,17,17,1,10,10,1,0,5.0677753052564027e-17,582.0300065488616,6.3538003572087485,0.28785979812193657,1,1.152864756165262e-13,10,1,1.3524606783519877,2.191614003839342,4.698331226436451,7.613477179300253,1.871656559360099e-17,0.0023121033238138185,8.902080416178361e-17,0.03897931210032767,1,1.134964551820003
0.01,24,1,5,5,1,62,45,10,17,17,1,10,10,1,0,5.0677753052564027e-17,582.0300065488616,6.3538003572087485,0.4083031037437148,1,1.8877044902183494e-14,7,0,2.9101533091438787,2.0191155299469288,7.127433718874041,4.945138823177535,1.1127728594980425e-17,0.002182192466640942,1.0878507465312635e-16,0.03763155960554945,1,2.0688796282033075
0.0001,24,1,6,2,0,62,45,1,17,17,1,1,1,1,0,5.0677753052564027e-17,521.8910479417608,5.974410756299324,0.0017383801639087038,1,8.725877462018758e-14,4,0,0.008644410247706005,0.008632687285988152,4.97268113567821,4.965937523457339,1.567927590567137e-17,1.9667943510238772e-05,8.179768953094143e-17,0.03378348873802323,1,0.003900561073541658
0.001,24,1,6,2,0,62,45,1,17,17,1,1,1,1,0,5.0677753052564027e-17,521.8910479417608,5.974410756299324,0.017383801639087038,1,4.7838339968244016e-14,4,0,0.08520856002419595,0.08632687285988153,4.9016067827538174,4.96593752345734,1.645539391646116e-17,0.00019668364566295663,8.358570812504152e-17,0.03384124626971526,1,0.038447788963838686
0.01,24,1,6,2,0,62,45,1,17,17,1,1,1,1,0,5.0677753052564027e-17,521.8910479417608,5.974410756299324,0.1738380163908704,1,6.7343242530403584e-15,5,0,0.8114687830383349,0.8632687285988154,4.667959286959233,4.96593752345734,1.155301015466696e-17,0.0019669652478451344,8.385075383598471e-17,0.03340579018792944,1,0.3667244386475122
0.0001,24,1,6,2,1,62,45,1,17,17,1,1,1,1,0,5.0677753052564027e-17,475.55192935018556,2.074219445683697,0.0010796351952073785,1,2.679653132672836e-14,3,0,0.005363995830187,0.005360020386152996,4.968341022966255,4.964658812482889,1.0961672264521955e-17,9.395549330802367e-06,7.829766569224738e-17,0.043596856176826716,1,0.003503501650394181
0.001,24,1,6,2,1,62,45,1,17,17,1,1,1,1,0,5.0677753052564027e-17,475.55192935018556,2.074219445683697,0.010796351952073784,1,2.0402324541178004e-14,3,0,0.05320437510285442,0.053600203861529964,4.927995617319128,4.96465881248289,1.8276875808230235e-17,9.395790082652768e-05,8.428755288387873e-17,0.04362122811091959,1,0.03474674156623116
0.01,24,1,6,2,1,62,45,1,17,17,1,1,1,1,0,5.0677753052564027e-17,475.55192935018556,2.074219445683697,0.10796351952073784,1,1.3838098384451169e-14,4,0,0.49848085373007045,0.5360020386152996,4.617123042513645,4.96465881248289,1.343390023512073e-17,0.0009397412609296651,8.072100781895095e-17,0.04364565784093586,1,0.3223878456357626
0.0001,24,1,6,3,0,62,45,3,17,17,1,3,3,1,0,5.0677753052564027e-17,495.3785968305438,3.886426858278654,0.0008914979614903567,1,3.5574542803582263e-13,5,1,0.0030299140969764307,0.003028731811204227,3.398677538096878,3.397351359212265,1.1900124165272242e-17,4.926055996214931e-06,8.056279773599041e-17,0.03912347707242947,1,0.0011325826310779712
0.001,24,1,6,3,0,62,45,3,17,17,1,3,3,1,0,5.0677753052564027e-17,495.3785968305438,3.886426858278654,0.011806216390391032,1,3.5904656424303275e-14,3,0,0.03927197056508506,0.0390893769274874,3.326380718978533,3.310914829521664,1.5826205515579032e-17,0.00010317328167709657,8.858383092274229e-17,0.03910094597653768,1,0.026782232913158448
0.01,24,1,6,3,0,62,45,3,17,17,1,3,3,1,0,5.0677753052564027e-17,495.3785968305438,3.886426858278654,0.13886086742075074,1,7.724158901099786e-14,4,0,0.5055117816790071,0.5161866895569375,3.6404192993213704,3.7172941458941287,1.5395670952502678e-17,0.0013201990732240412,1.0392659621977476e-16,0.039536945921318366,1,0.3879034221558609
0.0001,24,1,6,3,1,62,45,3,17,17,1,3,3,1,0,5.0677753052564027e-17,496.3372096561718,2.9933996646980727,0.0011319724365356067,1,4.923418067504818e-13,8,1,0.002521623388530963,0.0025208456639844606,2.2276367402093045,2.226949687661557,1.3827464200305783e-17,9.569204069306703e-06,1.0499441140209968e-16,0.038322096780228986,1,0.0019221094699870185
0.001,24,1,6,3,1,62,45,3,17,17,1,3,3,1,0,5.0677753052564027e-17,496.3372096561718,2.9933996646980727,0.006202490075454384,1,5.3793117515310327e-14,4,0,0.031037174708584726,0.030919415946906944,5.003986194417409,4.9850004709023,1.4211806525044455e-17,5.463643120969899e-05,7.867976864327509e-17,0.03833116449511591,1,0.017524189822913608
0.01,24,1,6,3,1,62,45,3,17,17,1,3,3,1,0,5.0677753052564027e-17,496.3372096561718,2.9933996646980727,0.11390561945929029,1,1.1529317961064086e-14,4,0,0.3039904658844452,0.2950069019166744,2.6687925260183585,2.5899240381385176,1.4405895571394694e-17,0.0010398147154110618,7.872138622483923e-17,0.0385605617547301,1,0.19993826340044893
0.0001,24,1,6,4,0,62,45,6,17,17,1,6,6,1,0,5.0677753052564027e-17,536.6836996774105,4.203329758305014,0.004389404036208986,1,4.369106127368537e-13,8,1,0.015811839601207238,0.015797369722394265,3.6022748124284116,3.5989782649487063,1.2337273846153394e-17,1.3395591663027474e-05,7.822244140446251e-17,0.03675625584958549,1,0.011728934130423937
0.001,24,1,6,4,0,62,45,6,17,17,1,6,6,1,0,5.0677753052564027e-17,536.6836996774105,4.203329758305014,0.0185293386140787,1,8.87656193139107e-14,6,0,0.07672909954063405,0.07724066060765213,4.140951878462344,4.168560045039288,9.608535745580698e-18,8.575257584407006e-05,7.719946154372343e-17,0.03682840753844734,1,0.050327815455618895
0.01,24,1,6,4,0,62,45,6,17,17,1,6,6,1,0,5.0677753052564027e-17,536.6836996774105,4.203329758305014,0.37953740728082075,1,8.210041813206866e-15,5,0,0.8722408413836152,0.8594679345385898,2.2981683087123,2.2645144274347304,1.3321595450906396e-17,0.00132729719442943,8.644283460861822e-17,0.03624128378201494,1,0.4740927740967196
0.0001,24,1,6,4,1,62,45,6,17,17,1,6,6,1,0,5.0677753052564027e-17,487.14919439240055,4.828824842059648,0.000943495960460095,1,2.112141098636226e-13,13,1,0.01404758135940098,0.01405102718651633,14.888862218923215,14.892514409562878,1.0275506844005736e-17,7.267407284652033e-06,9.303226253615736e-17,0.034930244799385245,1,0.005725112593683689
0.001,24,1,6,4,1,62,45,6,17,17,1,6,6,1,0,5.0677753052564027e-17,487.14919439240055,4.828824842059648,0.019642038046782485,1,9.719953889809357e-14,5,0,0.2586246836892353,0.2537144558153573,13.166896585438597,12.916910923961765,1.262502442053435e-17,0.00014336599515222748,8.11684319685953e-17,0.03492380198446947,1,0.11251224479495486
0.01,24,1,6,4,1,62,45,6,17,17,1,6,6,1,0,5.0677753052564027e-17,487.14919439240055,4.828824842059648,0.16414367502700894,1,3.7668705248602956e-14,5,0,1.5001778530442003,1.4396617357933588,9.139419187473134,8.770741459008216,1.3135701114809723e-17,0.0015305767800496911,8.779043829769743e-17,0.03236223544109276,1,0.643666166538765
0.0001,24,1,6,5,0,62,45,10,17,17,1,10,10,1,0,5.0677753052564027e-17,427.77781193903706,4.655715911927468,0.0027963933784997913,1,6.841433374349267e-13,11,1,0.02686780497147523,0.026896283309764287,9.608020523167333,9.618204476007449,1.4686202154189625e-17,1.8156066367896276e-05,1.0752147810050351e-16,0.03660699167844326,1,0.012355194375087782
0.001,24,1,6,5,0,62,45,10,17,17,1,10,10,1,0,5.0677753052564027e-17,427.77781193903706,4.655715911927468,0.028729604699411267,1,9.490280989158762e-14,7,0,0.1918237427838498,0.1892729589759243,6.676866764817711,6.588080864885792,1.5945011292812225e-17,0.00017998136902822086,9.231193845669384e-17,0.03633249551203179,1,0.08424464628099528
0.01,24,1,6,5,0,62,45,10,17,17,1,10,10,1,0,5.0677753052564027e-17,427.77781193903706,4.655715911927468,0.17975954778260625,1,1.0301839405931986e-14,7,0,1.4080411245479731,2.050544026390278,7.832914256386536,11.40714944871869,1.7571791800720634e-17,0.0010791102868837144,7.974595412193712e-17,0.029857520632230624,1,0.7990112896211603
0.0001,24,1,6,5,1,62,45,10,17,17,1,10,10,1,0,5.0677753052564027e-17,491.3442037995854,6.099864826799926,0.008044364986200937,1,5.062023773727823e-13,6,1,0.08432180580590909,0.08563138714261025,10.482095970353432,10.644890838431593,1.3188860862574833e-17,4.0800125621470985e-05,8.680397641688185e-17,0.04194214712597728,1,0.04528679907635592
0.001,24,1,6,5,1,62,45,10,17,17,1,10,10,1,0,5.0677753052564027e-17,491.3442037995854,6.099864826799926,0.03793220581041489,1,7.801511226555348e-14,8,0,0.5295741445018691,0.5706728437204406,13.961069049047133,15.044546751978059,1.1220453483212874e-17,0.00021094717882325374,8.051068398552951e-17,0.04136672353273419,1,0.3007746278768368
0.01,24,1,6,5,1,62,45,10,17,17,1,10,10,1,0,5.0677753052564027e-17,491.3442037995854,6.099864826799926,0.617255081927512,1,1.8818333138454605e-14,9,0,3.1915834033536212,5.498116105079909,5.1706069286415826,8.907364663423841,1.4884833094902513e-17,0.0039960830508617064,7.933147577167595e-17,-0.17908487165918693,0,1.4966980751324865
0.0001,24,1,6,6,0,62,45,15,17,17,1,15,15,1,0,5.0677753052564027e-17,542.8243054594714,5.013406853936493,0.00849852307087144,1,7.640864528940731e-13,9,1,0.050268962737795464,0.04959513049882077,5.915023389192362,5.835735231314172,1.217383526070879e-17,4.246424979358788e-05,7.79334024567995e-17,0.043123231481350895,1,0.02033779256781339
0.001,24,1,6,6,0,62,45,15,17,17,1,15,15,1,0,5.0677753052564027e-17,542.8243054594714,5.013406853936493,0.05082944147252813,1,7.882327022010901e-14,8,0,0.4794570021937411,0.5127913963872557,9.43266320273997,10.088471986543563,1.4070626331076934e-17,0.00024774164266842087,8.335781612773688e-17,0.04278959366810362,1,0.2871462801125733
0.01,24,1,6,6,0,62,45,15,17,17,1,15,15,1,0,5.0677753052564027e-17,542.8243054594714,5.013406853936493,0.26034340651526305,1,2.620314180471828e-14,8,0,1.8815291092851214,2.0167254754907504,7.227104901444139,7.746405036658828,1.2660830816572384e-17,0.001153903819992158,8.193195439636482e-17,0.040477570874847386,1,0.8371070425004318
0.0001,24,1,6,6,1,62,45,15,17,17,1,15,15,1,0,5.0677753052564027e-17,585.6825387518145,5.503391486759018,0.005905699304784829,1,5.472591930520549e-13,11,1,0.0735751463968541,0.07287917582259641,12.458329251074996,12.340481975360532,1.650739620044894e-17,3.770307750752028e-05,6.411145224720238e-17,0.03545717657501348,1,0.035888942010930354
0.001,24,1,6,6,1,62,45,15,17,17,1,15,15,1,0,5.0677753052564027e-17,585.6825387518145,5.503391486759018,0.06919928229315411,1,9.776476177280953e-14,25,0,2.142927626134556,5.701200313330452,30.96748340620515,82.38814225237235,1.4241970283621144e-17,0.00041882180192203804,1.0386118114793555e-16,0.030453228777729394,1,0.9112124856195037
0.01,24,1,6,6,1,62,45,15,17,17,1,15,15,1,0,5.0677753052564027e-17,585.6825387518145,5.503391486759018,0.5901682538239978,1,4.140235830569004e-14,18,0,8.02623541566207,66.18723021253052,13.599910472405185,112.14976370496052,2.125235736567517e-17,0.0030735247272954186,8.784515434558667e-17,-2.043487136497747,0,4.889958097967989
0.0001,24,2,3,2,0,60,45,1,15,15,1,1,1,1,0,4.374490550376191e-17,700.431368112484,4.273842170592894,0.0005122252394340363,1,3.784942190264721e-14,6,0,0.009853160401231143,0.009821823230536089,19.235991596427414,19.17481309860548,1.7702493633655944e-17,5.133799335509339e-06,8.893715677896807e-17,0.02998326891472883,1,0.00937342261447382
0.001,24,2,3,2,0,60,45,1,15,15,1,1,1,1,0,4.374490550376191e-17,700.431368112484,4.273842170592894,0.005122252394340364,1,1.4350491716643492e-16,4,0,0.0953245953877313,0.09821823230536092,18.609898155947285,19.174813098605483,1.658174159400017e-17,5.133714085195363e-05,8.473870052188254e-17,0.029870744044659357,1,0.09057114493571795
0.01,24,2,3,2,0,60,45,1,15,15,1,1,1,1,0,4.374490550376191e-17,700.431368112484,4.273842170592894,0.05122252394340364,1,1.3776472047977752e-15,5,0,0.813383225823177,0.982182323053609,15.879405449092934,19.17481309860548,1.358924837175642e-17,0.0005132968840266314,8.20533959766689e-17,0.02891857078025717,1,0.7315226087706114
0.0001,24,2,3,2,1,60,45,1,15,15,1,1,1,1,0,4.374490550376191e-17,568.4311884164485,1.3043475269814568,0.0003667527988663591,1,1.3283435012614122e-13,6,1,0.0007767774336847639,0.0007767318875356528,2.117986382342002,2.117862194744111,1.0190834985427127e-17,2.191233498185324e-06,9.244766384094335e-17,0.03134091307092738,1,0.0004121573596667831
0.001,24,2,3,2,1,60,45,1,15,15,1,1,1,1,0,4.374490550376191e-17,568.4311884164485,1.3043475269814568,0.003667527988663591,1,1.7750430857564005e-14,3,0,0.007771909690689295,0.007767318875356526,2.119113941246648,2.1178621947441103,1.744048689019613e-17,2.191228456966477e-05,9.419861930816194e-17,0.03132958535667098,1,0.004123774450715283
0.01,24,2,3,2,1,60,45,1,15,15,1,1,1,1,0,4.374490550376191e-17,568.4311884164485,1.3043475269814568,0.03667527988663591,1,9.21611774326502e-15,3,0,0.07816822033581429,0.07767318875356526,2.1313598853896676,2.1178621947441103,9.289245019499781e-18,0.0002191163117677582,9.235865788687378e-17,0.031210697033269775,1,0.041483320417877285
0.0001,24,2,3,3,0,60,45,3,15,15,1,3,3,1,0,4.374490550376191e-17,659.2131140544509,2.4618759693966554,0.000861013517147315,1,6.42748574816132e-13,5,1,0.005403049649841764,0.005401469193540595,6.27522047242997,6.273384895787219,1.2044001313244211e-17,5.189344817808351e-06,1.0879573420564714e-16,0.030592528769187433,1,0.002707444191646217
0.001,24,2,3,3,0,60,45,3,15,15,1,3,3,1,0,4.374490550376191e-17,659.2131140544509,2.4618759693966554,0.026211513795320548,1,5.200830157632945e-14,7,0,0.07775357508223057,0.07829619292500352,2.9663901020517045,2.9870916092981044,1.5057303296988613e-17,0.00012560712440018822,1.0447642180782095e-16,0.030568983499352834,1,0.050531245019895664
0.01,24,2,3,3,0,60,45,3,15,15,1,3,3,1,0,4.374490550376191e-17,659.2131140544509,2.4618759693966554,0.2302862164919077,1,5.173430413179508e-15,5,0,0.8445616599533177,0.7294035333419501,3.6674433790221905,3.167378162937431,1.771614348047953e-17,0.0010045996822726083,9.253376061932547e-17,0.030628392870138188,1,0.5616455993579833
0.0001,24,2,3,3,1,60,45,3,15,15,1,3,3,1,0,4.374490550376191e-17,574.8485944868561,2.2755379345813638,0.0005136993166948195,1,2.0849758242473429e-13,8,1,0.0016647199384401728,0.001664897302498768,3.240650482369935,3.2409957506092164,1.682479371460468e-17,2.4429325906173674e-06,9.693115518272807e-17,0.028664289554881674,1,0.0011223074339973007
0.001,24,2,3,3,1,60,45,3,15,15,1,3,3,1,0,4.374490550376191e-17,574.8485944868561,2.2755379345813638,0.007171508984343013,1,6.719204712779719e-14,5,0,0.03984514181852971,0.04007847492130456,5.556033173146746,5.588569296755358,1.677071361074535e-17,3.718680081528861e-05,8.867603818801448e-17,0.028537616668526472,1,0.019338637978605095
0.01,24,2,3,3,1,60,45,3,15,15,1,3,3,1,0,4.374490550376191e-17,574.8485944868561,2.2755379345813638,0.0941402151566777,1,1.2337712681864305e-14,4,0,0.3750122208049957,0.3670085158810539,3.9835496464594042,3.898530668006665,1.3749735426721911e-17,0.0004642454305513878,9.043981285732048e-17,0.029817832940229102,1,0.21210985507036953
0.0001,24,2,4,2,0,60,45,1,15,15,1,1,1,1,0,4.374490550376191e-17,739.5523612985209,6.076723821499333,0.0012047071823302804,1,1.945405549089444e-13,5,1,0.006829695698454146,0.006833362681758635,5.6691748821845485,5.6722187615257464,1.7993171717630745e-17,7.339269530225027e-06,1.2255514698160213e-16,0.02764039365286622,1,0.003140691188097547
0.001,24,2,4,2,0,60,45,1,15,15,1,1,1,1,0,4.374490550376191e-17,739.5523612985209,6.076723821499333,0.012047071823302806,1,1.2111474235576304e-14,3,0,0.06871038402269562,0.06833362681758634,5.703492519218508,5.672218761525746,1.3557343894883658e-17,7.339607397269537e-05,1.2383474445491592e-16,0.027704509347533074,1,0.03159863748516964
0.01,24,2,4,2,0,60,45,1,15,15,1,1,1,1,0,4.374490550376191e-17,739.5523612985209,6.076723821499333,0.12047071823302805,1,5.974993956217644e-15,4,0,0.7270472509386683,0.6833362681758635,6.035053676133411,5.6722187615257464,1.312673105771935e-17,0.0007342051359192003,1.262821081003566e-16,0.028189985605905785,1,0.33594712304121904
0.0001,24,2,4,2,1,60,45,1,15,15,1,1,1,1,0,4.374490550376191e-17,803.5835882491227,1.9017096823001762,0.0011166856479964391,1,8.868981285890544e-15,7,0,0.00701997250188119,0.007014441479045671,6.28643568087084,6.281482610286076,1.2156549470742656e-17,8.747845507506075e-06,9.275684367242647e-17,0.026989652094371375,1,0.003681828759006463
0.001,24,2,4,2,1,60,45,1,15,15,1,1,1,1,0,4.374490550376191e-17,803.5835882491227,1.9017096823001762,0.011166856479964392,1,1.193281118465273e-14,4,0,0.07071413851441591,0.07014441479045672,6.332501778033185,6.281482610286076,1.3780743336776153e-17,8.747738569408138e-05,9.192719783403921e-17,0.02698439597309507,1,0.03709311640966753
0.01,24,2,4,2,1,60,45,1,15,15,1,1,1,1,0,4.374490550376191e-17,803.5835882491227,1.9017096823001762,0.11166856479964389,1,8.514222034454923e-15,4,0,0.6643256777786379,0.7014441479045668,5.949084050382248,6.281482610286075,1.1556011483866901e-17,0.0008748519597298382,9.733783694606036e-17,0.0268541602906634,1,0.351014902096037
0.0001,24,2,4,3,0,60,45,3,15,15,1,3,3,1,0,4.374490550376191e-17,660.402868975086,3.8051453159962274,0.003152914201855794,1,7.852383211912076e-14,7,0,0.014180612543653303,0.014281424287907999,4.497620815468637,4.529594963130301,1.491494738810734e-17,1.6556756217923932e-05,8.301376291665171e-17,0.027378481843141345,1,0.017548136105496416
0.001,24,2,4,3,0,60,45,3,15,15,1,3,3,1,0,4.374490550376191e-17,660.402868975086,3.8051453159962274,0.05816214503666524,1,7.440518362933884e-14,5,0,0.28882329946644214,0.250906112955776,4.965829566367761,4.313907487380417,1.4452561740108074e-17,0.000306622440311221,7.328622535543339e-17,0.0273065722934831,1,0.32832751571730934
0.01,24,2,4,3,0,60,45,3,15,15,1,3,3,1,0,4.374490550376191e-17,660.402868975086,3.8051453159962274,0.795404321221226,1,7.767321945238577e-15,6,0,3.603032848991256,3.7941266558931637,4.529813018188449,4.770060401567648,1.354823638276543e-17,0.004207151971604057,7.820626811597406e-17,0.012481046233335773,1,2.7088310773707667
0.0001,24,2,4,3,1,60,45,3,15,15,1,3,3,1,0,4.374490550376191e-17,622.7494845168975,4.1249344453512835,0.001145400045081443,1,8.214790356280127e-13,5,1,0.007496206263506412,0.0074814093315671865,6.544618446364213,6.531699875247714,1.438380293904832e-17,6.139654453246777e-06,7.767559664899195e-17,0.028451206128615153,1,0.0065938063878244555
0.001,24,2,4,3,1,60,45,3,15,15,1,3,3,1,0,4.374490550376191e-17,622.7494845168975,4.1249344453512835,0.01714885616654518,1,6.58124325968075e-14,4,0,0.06906200796573393,0.0689013380482208,4.02720783794685,4.017838704754948,1.5651284897508956e-17,8.46537593991702e-05,8.62445315130873e-17,0.028584604734370883,1,0.04360126710255125
0.01,24,2,4,3,1,60,45,3,15,15,1,3,3,1,0,4.374490550376191e-17,622.7494845168975,4.1249344453512835,0.10005397636313987,1,1.531340841768895e-14,4,0,0.5132930566627971,0.48585389953876457,5.1301614920313705,4.8559179474825385,1.698252181370357e-17,0.0006886204078026359,8.406031155084438e-17,0.02803146630792469,1,0.37904786904620474
0.0001,24,2,4,4,0,60,45,6,15,15,1,6,6,1,0,4.374490550376191e-17,704.5798512440241,9.812554857997526,0.002722074468287181,1,4.91630383886121e-13,6,1,0.010503831880720566,0.01044005172007625,3.858759928537122,3.8353292100217504,1.5325216155140446e-17,9.570433107850235e-06,8.462667703661645e-17,0.02628212145783251,1,0.0050370896788223185
0.001,24,2,4,4,0,60,45,6,15,15,1,6,6,1,0,4.374490550376191e-17,704.5798512440241,9.812554857997526,0.04339477479412629,1,8.528380859557824e-14,5,0,0.16645319868864014,0.16766712583175963,3.8357889740948825,3.86376301357034,1.718821461794107e-17,0.00016352864645643666,8.307121377911354e-17,0.026446826627982613,1,0.07103919535954677
0.01,24,2,4,4,0,60,45,6,15,15,1,6,6,1,0,4.374490550376191e-17,704.5798512440241,9.812554857997526,0.9014539499686328,1,2.8061030493379762e-14,6,0,1.5622557460553068,2.258591221358273,1.733039991792889,2.5054981693040044,1.3509234073761212e-17,0.004960505506116869,8.862348753376283e-17,0.022546796339135117,1,0.8299029203765612
0.0001,24,2,4,4,1,60,45,6,15,15,1,6,6,1,0,4.374490550376191e-17,778.7252742575704,4.112656314600392,0.0018170455935832563,1,1.0010679863262397e-12,10,1,0.027358767879045513,0.027280220637172944,15.056731639349447,15.013503642126949,1.0413608639314327e-17,8.589153935222137e-06,7.323318326979598e-17,0.026225538206379156,1,0.017410451755387017
0.001,24,2,4,4,1,60,45,6,15,15,1,6,6,1,0,4.374490550376191e-17,778.7252742575704,4.112656314600392,0.013756457972461252,1,8.928782678812562e-14,7,0,0.08741229302956097,0.08784043287812508,6.35427325875234,6.385396084804017,1.311264040269487e-17,8.11079051394576e-05,7.248179742994283e-17,0.02624955595283525,1,0.05052039375040885
0.01,24,2,4,4,1,60,45,6,15,15,1,6,6,1,0,4.374490550376191e-17,778.7252742575704,4.112656314600392,0.13931779182995657,1,1.0454636101098426e-14,5,0,0.5714855126648389,0.5346462751794526,4.102028213039451,3.8376022771880542,1.3310899536004998e-17,0.0007738137875091963,6.896358282479143e-17,0.02617875196650897,1,0.34024598901623515
0.0001,24,2,5,2,0,60,45,1,15,15,1,1,1,1,0,4.374490550376191e-17,617.3780963401678,4.6673420257416245,0.0008457690028336907,1,6.800267379226958e-14,5,0,0.006895926341902306,0.006908035044699776,8.153439436534066,8.16775623314981,1.513041922984276e-17,4.873012246718131e-06,8.923798992498176e-17,0.03284315256307531,1,0.003253217547382059
0.001,24,2,5,2,0,60,45,1,15,15,1,1,1,1,0,4.374490550376191e-17,617.3780963401678,4.6673420257416245,0.008457690028336904,1,1.6162954350626397e-14,5,0,0.06791470891881426,0.06908035044699774,8.029935915276008,8.16775623314981,1.1693127740061704e-17,4.873035715032988e-05,9.74851291431323e-17,0.03280312137735132,1,0.03203968239695143
0.01,24,2,5,2,0,60,45,1,15,15,1,1,1,1,0,4.374490550376191e-17,617.3780963401678,4.6673420257416245,0.08457690028336903,1,7.779243069569777e-15,4,0,0.8570500988057549,0.6908035044699775,10.133382707740152,8.167756233149811,1.2839779922495132e-17,0.0004872607702520564,9.150230297035277e-17,0.03297932086704772,1,0.40909893103330713
0.0001,24,2,5,2,1,60,45,1,15,15,1,1,1,1,0,4.374490550376191e-17,698.5025427647123,5.491052562690965,0.0015607898113054446,1,1.0527155067085171e-13,5,1,0.004711658036564898,0.0047129207140926745,3.0187652446449964,3.0195742437290694,1.295428876722269e-17,6.853469615367997e-06,1.0001414840903074e-16,0.021943359365297642,1,0.002988578534737099
0.001,24,2,5,2,1,60,45,1,15,15,1,1,1,1,0,4.374490550376191e-17,698.5025427647123,5.491052562690965,0.015607898113054445,1,1.2509722732239145e-14,3,0,0.04700926341994974,0.04712920714092674,3.0118894344031624,3.0195742437290694,1.2083488446881913e-17,6.853159722794456e-05,9.422511855973332e-17,0.021930579426413938,1,0.029818323345459422
0.01,24,2,5,2,1,60,45,1,15,15,1,1,1,1,0,4.374490550376191e-17,698.5025427647123,5.491052562690965,0.1560789811305445,1,4.1103374691642895e-15,4,0,0.4656145368476602,0.47129207140926754,2.983198208208574,3.019574243729069,1.4015079009862984e-17,0.000684953221015778,1.0253457950757895e-16,0.02172022247151542,1,0.2958205175221714
0.0001,24,2,5,3,0,60,45,3,15,15,1,3,3,1,0,4.374490550376191e-17,733.3429838517688,3.5959866016798703,0.0010235500685642543,1,2.2263112295520942e-13,10,1,0.0028442358332350657,0.0028443874276445017,2.778795019988332,2.7789431264797404,1.3189471230939468e-17,5.390277621092553e-06,8.347415043485991e-17,0.03008920257107171,1,0.0009824352207582396
0.001,24,2,5,3,0,60,45,3,15,15,1,3,3,1,0,4.374490550376191e-17,733.3429838517688,3.5959866016798703,0.011777858637086247,1,2.766401688338282e-14,5,0,0.03182774773208922,0.03194878398657854,2.702337386854828,2.7126139794187942,1.7199834264775954e-17,4.8540162842513494e-05,1.0427924102648906e-16,0.030133202479976175,1,0.020093389562578803
0.01,24,2,5,3,0,60,45,3,15,15,1,3,3,1,0,4.374490550376191e-17,733.3429838517688,3.5959866016798703,0.050768402861058486,1,1.0849726117316975e-14,4,0,0.13092821495099186,0.13357536089321734,2.5789311377258106,2.631072741421127,1.5894701867379787e-17,0.0002752419068166167,8.17217195163784e-17,0.029988932317345906,1,0.10071331695569846
0.0001,24,2,5,3,1,60,45,3,15,15,1,3,3,1,0,4.374490550376191e-17,730.3982145418421,7.016428521657854,0.005868486937044537,1,1.388028147768788e-13,10,1,0.01655560508590858,0.01667033834720208,2.821102826590979,2.8406535664195456,1.1548097792665729e-17,2.8677466750686824e-05,9.957266325072954e-17,0.026281101847381437,1,0.010560131350613134
0.001,24,2,5,3,1,60,45,3,15,15,1,3,3,1,0,4.374490550376191e-17,730.3982145418421,7.016428521657854,0.07751281911714383,1,9.935793559370625e-14,4,0,0.23548309569622863,0.21450402720103104,3.0379890497899056,2.7673361599305872,1.1959578797604175e-17,0.00038314956853877297,1.0340838585803329e-16,0.026776309045134356,1,0.1547386193734302
0.01,24,2,5,3,1,60,45,3,15,15,1,3,3,1,0,4.374490550376191e-17,730.3982145418421,7.016428521657854,0.3699103095347117,1,5.1298034869517626e-15,6,0,1.7646152771092387,1.244238520919315,4.770386852231407,3.363622177722943,1.3291001228586897e-17,0.0018109924159414252,1.0715044745025539e-16,0.025402144734937824,1,1.180091204952742
0.0001,24,2,5,4,0,60,45,6,15,15,1,6,6,1,0,4.374490550376191e-17,1128.9453679894539,5.856115096750901,0.008976432705580708,1,9.435065553835349e-13,8,1,0.4209395673398483,0.4506271166968075,46.89385874615284,50.20113573810336,1.469882892179045e-17,4.486774271911454e-05,7.7503451477789e-17,0.022604452207236805,1,0.5013830300504006
0.001,24,2,5,4,0,60,45,6,15,15,1,6,6,1,0,4.374490550376191e-17,1128.9453679894539,5.856115096750901,0.14607255542710482,1,6.548497881548002e-14,18,0,4.184865339319174,7.404936016566113,28.6492238537414,50.69354742863678,1.235294281484383e-17,0.000737543535975809,7.159797021626231e-17,-0.08981218718273914,0,2.2314243291345908
0.01,24,2,5,4,0,60,45,6,15,15,1,6,6,1,0,4.374490550376191e-17,1128.9453679894539,5.856115096750901,0.9553867820820582,1,6.446598367973574e-14,26,0,6.689097922723004,34.55404074157352,7.001455377209183,36.16759347064703,1.575757533619359e-17,0.004653150202447756,8.024757765124234e-17,-1.107773143616601,0,4.30237779353027
0.0001,24,2,5,4,1,60,45,6,15,15,1,6,6,1,0,4.374490550376191e-17,710.7526561881435,4.344598378804246,0.0036937142769401187,1,6.589164146815669e-13,6,1,0.01587726798852062,0.01592204554938003,4.29845591675634,4.310578554703449,1.1029975796630616e-17,1.41724540656368e-05,9.305925660960476e-17,0.030251859394028247,1,0.008371479697865334
0.001,24,2,5,4,1,60,45,6,15,15,1,6,6,1,0,4.374490550376191e-17,710.7526561881435,4.344598378804246,0.01600415072329771,1,1.1203671260547275e-13,7,1,0.12637624524647262,0.12158023182504897,7.896466824853318,7.59679372727108,1.517046463558901e-17,7.455897492723375e-05,8.678698389049358e-17,0.03021073646323124,1,0.06358538574650421
0.01,24,2,5,4,1,60,45,6,15,15,1,6,6,1,0,4.374490550376191e-17,710.7526561881435,4.344598378804246,0.24873301297307965,1,1.7273516412136492e-14,5,0,1.1333395728156463,1.1992838001743469,4.556450144148367,4.821570670653779,1.3218053256127806e-17,0.0009870928716106948,8.902376214420315e-17,0.029434352160707503,1,0.3968351211468407
0.0001,24,2,5,5,0,60,45,10,15,15,1,10,10,1,0,4.374490550376191e-17,776.3758168390556,7.954455443943167,0.016485758635378885,1,1.0939911859881862e-12,8,1,0.30870795373996046,0.31107313572714473,18.725735379715243,18.869203571837655,1.3270735948196776e-17,5.943277997624388e-05,8.098361191338669e-17,0.02619381265791538,1,0.12017302798333089
0.001,24,2,5,5,0,60,45,10,15,15,1,10,10,1,0,4.374490550376191e-17,776.3758168390556,7.954455443943167,0.0769328405053952,1,9.907677330343285e-14,8,0,1.708862923798683,1.7748578310751328,22.2123986658057,23.07022357962546,1.1748842098795738e-17,0.00021252762877906279,9.04836003746584e-17,0.023349264392451555,1,0.6984516848498599
0.01,24,2,5,5,0,60,45,10,15,15,1,10,10,1,0,4.374490550376191e-17,776.3758168390556,7.954455443943167,1.391850617050007,1,7.738063062181963e-14,12,0,3.770975103551706,11.134997448023615,2.7093245908416486,8.000138313423296,1.1072073971476482e-17,0.005043737605563141,1.1034735246088229e-16,-0.028759409324169573,0,1.5022843831154185
0.0001,24,2,5,5,1,60,45,10,15,15,1,10,10,1,0,4.374490550376191e-17,656.7153395957315,2.6218786739601962,0.0031553006873196953,1,6.816780438551066e-13,7,1,0.034583205396326255,0.034152185069841835,10.960351745653545,10.823749764036842,9.246410933583148e-18,1.654115586587751e-05,9.741180610241e-17,0.02667924818606674,1,0.013468710284750397
0.001,24,2,5,5,1,60,45,10,15,15,1,10,10,1,0,4.374490550376191e-17,656.7153395957315,2.6218786739601962,0.033433980416597134,1,6.553649123059433e-14,8,0,0.30836649966883084,0.2863746577573697,9.22314650623391,8.565377325375502,1.6425223280090806e-17,0.0001527681067864412,9.082107143859487e-17,0.026662712324923517,1,0.19007336394386332
0.01,24,2,5,5,1,60,45,10,15,15,1,10,10,1,0,4.374490550376191e-17,656.7153395957315,2.6218786739601962,0.5385058277422179,1,2.0682252497841864e-14,7,0,3.140436961236381,6.730678184442961,5.831760399703055,12.49880286841562,1.5500399434405076e-17,0.0027998706124753242,1.0458817758915532e-16,0.024059653425201333,1,0.9555939995883175
0.0001,24,2,6,2,0,60,45,1,15,15,1,1,1,1,0,4.374490550376191e-17,698.0599784277794,8.212346543300205,0.0020503719554920553,1,4.947705911808852e-14,5,0,0.005746382508565715,0.005748363543493279,2.802604909403708,2.803571092599034,1.4401004169117936e-17,9.41057348354255e-06,8.60302033842394e-17,0.030930474878736836,1,0.0026010093666046616
0.001,24,2,6,2,0,60,45,1,15,15,1,1,1,1,0,4.374490550376191e-17,698.0599784277794,8.212346543300205,0.02050371955492056,1,4.6303059099192267e-14,4,0,0.057287821209320765,0.0574836354349328,2.7940209119555877,2.803571092599033,2.2248558460887007e-17,9.410384381046276e-05,8.45931583755347e-17,0.030872811237270995,1,0.02593125823404962
0.01,24,2,6,2,0,60,45,1,15,15,1,1,1,1,0,4.374490550376191e-17,698.0599784277794,8.212346543300205,0.20503719554920558,1,7.288997690453493e-15,4,0,0.5972264864215557,0.574836354349328,2.912771435552683,2.8035710925990336,1.5297924024538132e-17,0.0009411447201710244,8.493384766538609e-17,0.031458870407589774,1,0.27144499044481213
0.0001,24,2,6,2,1,60,45,1,15,15,1,1,1,1,0,4.374490550376191e-17,813.2986294036308,3.025124336412968,0.0005940154331770147,1,6.779159190678817e-14,5,0,0.004268159416366959,0.004263120118891723,7.185266876887795,7.176783431519577,1.4351685473604086e-17,5.725739712166691e-06,8.629884925078306e-17,0.02898737667278617,1,0.005097271743154644
0.001,24,2,6,2,1,60,45,1,15,15,1,1,1,1,0,4.374490550376191e-17,813.2986294036308,3.025124336412968,0.005940154331770143,1,2.6559098436752904e-14,4,0,0.043145669717860276,0.04263120118891722,7.263392044732116,7.1767834315195795,1.1312455604883604e-17,5.725861115986817e-05,9.270516600398148e-17,0.02901490090432092,1,0.05152616013206745
0.01,24,2,6,2,1,60,45,1,15,15,1,1,1,1,0,4.374490550376191e-17,813.2986294036308,3.025124336412968,0.059401543317701457,1,1.135350772868826e-15,4,0,0.4889518103394956,0.42631201188917234,8.231298094805386,7.176783431519579,1.4384289363635858e-17,0.0005727011302039452,9.035060016951145e-17,0.029233437283445168,1,0.5823383375733748
0.0001,24,2,6,3,0,60,45,3,15,15,1,3,3,1,0,4.374490550376191e-17,952.8368598206055,6.341934579793614,0.0031078852017322914,1,1.3166258390513783e-13,10,1,0.010604841897122125,0.010623863937074197,3.4122373282034792,3.4183579017502335,1.1277225447194119e-17,1.2805107771902603e-05,7.206681699725604e-17,0.023867955033031848,1,0.00474666409750907
0.001,24,2,6,3,0,60,45,3,15,15,1,3,3,1,0,4.374490550376191e-17,952.8368598206055,6.341934579793614,0.014475020581549482,1,9.511050683351125e-14,5,0,0.07969261360956993,0.08107654825247503,5.505526790832322,5.601135265798439,1.468296141399218e-17,8.982233989484737e-05,8.910732591043894e-17,0.02376421857873443,1,0.03585324175799258
0.01,24,2,6,3,0,60,45,3,15,15,1,3,3,1,0,4.374490550376191e-17,952.8368598206055,6.341934579793614,0.13995548140254527,1,2.4591870528689997e-14,5,0,0.8388732276822529,0.9643598141512438,5.9938576129751855,6.890475488970064,1.1948794393789784e-17,0.0007377110133554003,7.600598526880873e-17,0.022337250778696853,1,0.3259706595488605
0.0001,24,2,6,3,1,60,45,3,15,15,1,3,3,1,0,4.374490550376191e-17,654.0224628049745,3.4294771810195406,0.0008280412597966263,1,2.0131391064032266e-13,12,1,0.01852650603059555,0.018559303556181416,22.37389237722986,22.413500941655652,1.425181181451384e-17,5.979346182777744e-06,8.85723373973619e-17,0.030311018423857913,1,0.008853015172535818
0.001,24,2,6,3,1,60,45,3,15,15,1,3,3,1,0,4.374490550376191e-17,654.0224628049745,3.4294771810195406,0.007113852272554621,1,7.605681885274472e-14,5,0,0.14861183055369517,0.1536860990339863,20.890485894266103,21.60377994169351,1.364010268556972e-17,4.059875945069764e-05,7.592678084265916e-17,0.030240530874045435,1,0.08464366611119094
0.01,24,2,6,3,1,60,45,3,15,15,1,3,3,1,0,4.374490550376191e-17,654.0224628049745,3.4294771810195406,0.1759575810950559,1,4.2143648450278754e-14,6,0,2.6775922410600668,2.7945926329805735,15.217259889550176,15.882195104005646,1.290996130591898e-17,0.001159106612773449,1.0013634498129179e-16,0.02387234803694668,1,0.8306091779517887
0.0001,24,2,6,4,0,60,45,6,15,15,1,6,6,1,0,4.374490550376191e-17,664.7787356074268,5.467781503302473,0.008049254381567556,1,5.283759327581543e-13,9,1,0.03127828376775674,0.031206099857648276,3.885861010851223,3.8768932348701632,1.2084902025103847e-17,4.610256611433471e-05,8.223485826369409e-17,0.02770641748374611,1,0.014433593892502091
0.001,24,2,6,4,0,60,45,6,15,15,1,6,6,1,0,4.374490550376191e-17,664.7787356074268,5.467781503302473,0.029576868322183304,1,7.596837505233783e-14,4,0,0.15163536232461414,0.1510330235029965,5.126822781669697,5.106457582249112,1.2501149997331862e-17,0.0001624767614228981,9.224267222769019e-17,0.02770513256053741,1,0.09099230027856482
0.01,24,2,6,4,0,60,45,6,15,15,1,6,6,1,0,4.374490550376191e-17,664.7787356074268,5.467781503302473,0.8673097833858385,1,6.314973820732371e-14,5,0,3.853295949369394,3.271067087503238,4.442813886321844,3.7715095000237584,1.3880862201372762e-17,0.004863606758371172,8.177131351681964e-17,-0.0775311445100588,0,1.92158937117916
0.0001,24,2,6,4,1,60,45,6,15,15,1,6,6,1,0,4.374490550376191e-17,649.3112307869056,3.47337623036081,0.004338901003595751,1,3.912975821437315e-13,8,1,0.03290582372372846,0.03268556213583772,7.5839074679184,7.5331430951640534,1.4152397843622093e-17,1.8895600880303547e-05,7.219979397509206e-17,0.02722501881533116,1,0.016397672218791102
0.001,24,2,6,4,1,60,45,6,15,15,1,6,6,1,0,4.374490550376191e-17,649.3112307869056,3.47337623036081,0.02207699288217533,1,7.053142398802878e-14,4,0,0.11812088139621171,0.11533353815965777,5.350406281626378,5.224150715416344,1.53854407768652e-17,8.276420301148307e-05,7.20618098511778e-17,0.027390858553938358,1,0.046698174132227745
0.01,24,2,6,4,1,60,45,6,15,15,1,6,6,1,0,4.374490550376191e-17,649.3112307869056,3.47337623036081,0.38718684903514733,1,1.2619974581170558e-14,7,0,3.2632384966625554,2.711373193974709,8.428071626901593,7.002751257516448,1.1233786540592966e-17,0.0017164411754703956,7.046031165082409e-17,-0.14162665694721388,0,1.7570310035882795
0.0001,24,2,6,5,0,60,45,10,15,15,1,10,10,1,0,4.374490550376191e-17,713.5596963241088,7.179376421823579,0.005050223287871019,1,9.518998466841574e-13,8,1,0.21058070731981912,0.20479526317296876,41.69730630040952,40.55172444846545,1.1631799574993732e-17,2.518157014085704e-05,1.0197350699450622e-16,0.024579286419824382,1,0.08407525686689936
0.001,24,2,6,5,0,60,45,10,15,15,1,10,10,1,0,4.374490550376191e-17,713.5596963241088,7.179376421823579,0.037777019552008226,1,7.912190523105018e-14,7,0,0.42214672626276956,0.5727834504929278,11.17469644955959,15.162219182070933,1.4574167833784167e-17,0.0001630596409169634,7.038612458206553e-17,0.024573866470214624,1,0.21238171290535865
0.01,24,2,6,5,0,60,45,10,15,15,1,10,10,1,0,4.374490550376191e-17,713.5596963241088,7.179376421823579,0.41052482255157796,1,2.973426816196212e-14,8,0,4.925010446803345,8.09998133632096,11.996863956221723,19.730795536251126,1.887338816658025e-17,0.002083073732130066,1.0751708416221417e-16,-0.2917913289108877,0,2.855170128330745
0.0001,24,2,6,5,1,60,45,10,15,15,1,10,10,1,0,4.374490550376191e-17,534.039916347403,3.5638392614945706,0.007848096679620071,1,4.592365669460451e-13,8,1,0.19361833598216135,0.1829937631758087,24.670737872655067,23.316960869124703,1.9573880607227723e-17,3.7948457272078557e-05,8.0637766885989e-17,0.031497701292538816,1,0.13935945772606695
0.001,24,2,6,5,1,60,45,10,15,15,1,10,10,1,0,4.374490550376191e-17,534.039916347403,3.5638392614945706,0.10289951511501179,1,8.465513770559024e-14,5,0,0.7065624743588635,0.9836400662758494,6.86652870588488,9.559229362513763,1.4623019427665454e-17,0.0005624598285238551,9.532250742779814e-17,0.03160248357275469,1,0.4416426127088032
0.01,24,2,6,5,1,60,45,10,15,15,1,10,10,1,0,4.374490550376191e-17,534.039916347403,3.5638392614945706,0.6543466350347589,1,2.127880322847494e-14,10,0,4.942658779109751,4.788297492149459,7.55357866071581,7.317677261219666,2.836760108584757e-17,0.002963164486612368,1.2491411016289923e-16,-0.02780928167077217,0,2.599350875287127
0.0001,24,2,6,6,0,60,45,15,15,15,1,15,15,1,0,4.374490550376191e-17,754.03540692328,5.321774296360431,0.0033967114494368417,1,7.048048264120371e-13,12,1,0.09257474387861053,0.13885816906269757,27.254226700345413,40.88017811631294,9.156136582685688e-18,2.0869338658686383e-05,8.122877039538118e-17,0.025776515091012836,1,0.08871793502638875
0.001,24,2,6,6,0,60,45,15,15,15,1,15,15,1,0,4.374490550376191e-17,754.03540692328,5.321774296360431,0.0435676945526276,0,0.9796080728426834,10,1,0.3818027037534784,16.866113683208525,8.763436020060226,387.1243097987455,1.690409388566457e-17,0.00023641671777386238,7.805145136548087e-17,0.02591220085006054,1,0.3221976641264907
0.01,24,2,6,6,0,60,45,15,15,15,1,15,15,1,0,4.374490550376191e-17,754.03540692328,5.321774296360431,0.9429980347433629,0,0.8773584332535347,13,1,4.286902993777164,24.471995134108592,4.546035978689866,25.951268435854853,1.531209236889075e-17,0.004791306688375082,7.650628740424327e-17,-0.7831516235968691,0,2.6750645703697553
0.0001,24,2,6,6,1,60,45,15,15,15,1,15,15,1,0,4.374490550376191e-17,699.7506308972787,8.25755767430095,0.005681732843887128,1,9.02496841991799e-13,11,1,0.24016904749388598,0.22740284829952215,42.27038723798488,40.02350243274474,1.3297205315710076e-17,2.103314176236016e-05,9.439084329659514e-17,0.02195834901368564,1,0.08342888970169748
0.001,24,2,6,6,1,60,45,15,15,15,1,15,15,1,0,4.374490550376191e-17,699.7506308972787,8.25755767430095,0.10200295267729997,0,0.3913426305404751,16,1,0.6229735840431557,0.5253129027840043,6.107407361177242,5.149977417280284,1.352618490716026e-17,0.0005143028607979672,8.989392343784512e-17,0.022818141135701187,1,0.2671462133842635
0.01,24,2,6,6,1,60,45,15,15,15,1,15,15,1,0,4.374490550376191e-17,699.7506308972787,8.25755767430095,1.5144510264152335,0,0.929805967429854,7,1,1.6540155917141697,18.95990371924142,1.092155218534396,12.519324420889513,1.4374129677132937e-17,0.006614679281371438,9.525277611739648e-17,0.022408086695523875,1,0.7089410912244529
0.0001,32,0,3,2,0,84,61,1,23,23,1,1,1,1,0,4.1826916515589407e-17,876.9778216540674,2.418049403461635,0.0028184776913066714,1,1.4742904709413253e-14,4,0,0.014912665650894295,0.014910083755131968,5.291035546206737,5.2901194858205605,1.5514724540802333e-17,1.0282375411098591e-05,9.008399093600928e-17,0.018384084641465685,1,0.00550867722315368
0.001,32,0,3,2,0,84,61,1,23,23,1,1,1,1,0,4.1826916515589407e-17,876.9778216540674,2.418049403461635,0.028184776913066718,1,2.688598536254288e-14,3,0,0.14888605235847946,0.1491008375513197,5.28249887581883,5.2901194858205605,1.5215847534927164e-17,0.0001028230219041061,8.994312732814325e-17,0.018012682628395473,1,0.05499772937044415
0.01,32,0,3,2,0,84,61,1,23,23,1,1,1,1,0,4.1826916515589407e-17,876.9778216540674,2.418049403461635,0.28184776913066717,1,4.0582619415159057e-16,4,0,1.5484207718706964,1.491008375513197,5.493819506347892,5.2901194858205605,1.3740846233815312e-17,0.0010280671191577758,8.997084657608864e-17,0.020556263937989205,1,0.5709268622535865
0.0001,32,0,3,2,1,84,61,1,23,23,1,1,1,1,0,4.1826916515589407e-17,1024.209592640268,4.540870097194547,0.0004912527529125615,1,1.5363762663502714e-14,8,0,0.0022195011179415823,0.002219530764407565,4.518043114837533,4.518103463539513,1.7744279806785047e-17,1.3431825903362207e-06,9.055002009465182e-17,0.018438993235790655,1,0.0013366926912287754
0.001,32,0,3,2,1,84,61,1,23,23,1,1,1,1,0,4.1826916515589407e-17,1024.209592640268,4.540870097194547,0.004912527529125614,1,6.037452229086342e-14,3,0,0.022198567847779477,0.02219530764407565,4.518767114518465,4.518103463539515,1.441367846088497e-17,1.3431756380098654e-05,9.282202582055856e-17,0.018402341273992484,1,0.013369066595986587
0.01,32,0,3,2,1,84,61,1,23,23,1,1,1,1,0,4.1826916515589407e-17,1024.209592640268,4.540870097194547,0.04912527529125615,1,3.2415850894423313e-15,3,0,0.22190661171747647,0.2219530764407565,4.517157622055582,4.518103463539514,1.5228937030293768e-17,0.00013432347425230794,8.637905860134283e-17,0.018692466230922085,1,0.13364274659623815
0.0001,32,0,3,3,0,84,61,3,23,23,1,3,3,1,0,4.1826916515589407e-17,911.4101119546693,3.099254862710533,0.0018773748489973865,1,3.533924448077489e-13,7,1,0.011106298171723086,0.011099777211196541,5.915866070995046,5.912392624799669,1.2179725598571339e-17,6.359058222175308e-06,8.898774668264555e-17,0.01751628851459583,1,0.004619676555887207
0.001,32,0,3,3,0,84,61,3,23,23,1,3,3,1,0,4.1826916515589407e-17,911.4101119546693,3.099254862710533,0.016761956719234743,1,8.623904933457197e-14,5,0,0.10658338552545525,0.10720145984006375,6.358648176387921,6.395521813813511,1.094125097324051e-17,5.6399367173981025e-05,9.017344759269053e-17,0.017627753163359638,1,0.04578643599293729
0.01,32,0,3,3,0,84,61,3,23,23,1,3,3,1,0,4.1826916515589407e-17,911.4101119546693,3.099254862710533,0.15614178020995378,1,9.605077353603899e-15,4,0,0.6675590335316777,0.6495641553493824,4.27533894281245,4.160091901577882,1.2688378131422266e-17,0.0005240202135992695,8.699832519994914e-17,0.01643059084149387,1,0.27055766807457426
0.0001,32,0,3,3,1,84,61,3,23,23,1,3,3,1,0,4.1826916515589407e-17,830.1237493290498,3.54885141036824,0.016156032240737698,1,3.510853043255739e-13,7,1,0.0356936037874282,0.03565429555858754,2.209305060522608,2.2068720232362904,1.491775991636824e-17,4.900960871834533e-05,8.349544350990543e-17,0.022861128596718374,1,0.015588490281010179
0.001,32,0,3,3,1,84,61,3,23,23,1,3,3,1,0,4.1826916515589407e-17,830.1237493290498,3.54885141036824,0.3162072278276692,1,8.152458936401837e-14,4,0,0.7108980578296756,0.6922255978920591,2.2482030620030935,2.1891517238477465,1.3366535581620913e-17,0.0009868910187302053,8.389968253912912e-17,0.021808311709654873,1,0.3025873569665556
0.01,32,0,3,3,1,84,61,3,23,23,1,3,3,1,0,4.1826916515589407e-17,830.1237493290498,3.54885141036824,2.3633398160307095,1,1.6924062209742564e-14,6,0,3.02142343403424,5.168959585517993,1.2784549278693231,2.187141921130663,1.4814586625944355e-17,0.007279431132539257,9.300522925109443e-17,-0.013404668271020822,0,1.3588028817906863
0.0001,32,0,4,2,0,84,61,1,23,23,1,1,1,1,0,4.1826916515589407e-17,1086.6248000214262,5.652313575243524,0.001716289792955855,1,4.139554047579571e-13,5,1,0.008135428777341688,0.008131659360424709,4.740125362704957,4.7379291036976205,1.3389897121422456e-17,6.694349729440876e-06,8.981557323623043e-17,0.02308435105977004,1,0.003422510183678769
0.001,32,0,4,2,0,84,61,1,23,23,1,1,1,1,0,4.1826916515589407e-17,1086.6248000214262,5.652313575243524,0.017162897929558548,1,3.0599062684598663e-14,4,0,0.08096439656780229,0.08131659360424708,4.717408266372227,4.7379291036976205,1.652798201173654e-17,6.694385856122306e-05,8.812100512656695e-17,0.023013693791024487,1,0.03405552723769119
0.01,32,0,4,2,0,84,61,1,23,23,1,1,1,1,0,4.1826916515589407e-17,1086.6248000214262,5.652313575243524,0.1716289792955855,1,2.2222298006403568e-14,4,0,0.798487961752088,0.8131659360424708,4.652407565606411,4.7379291036976205,1.5620312518434294e-17,0.0006694186528553111,8.790248998008952e-17,0.022174110417938018,1,0.33405709210415196
0.0001,32,0,4,2,1,84,61,1,23,23,1,1,1,1,0,4.1826916515589407e-17,806.3937654850597,4.762843721838849,0.003689387380582782,1,1.1219195651203348e-13,5,1,0.008490669740781748,0.008499265978875186,2.30137658774139,2.3037065783893445,1.2421432171923915e-17,9.820043731747001e-06,1.0224004089074339e-16,0.023512238106840232,1,0.005350782735115576
0.001,32,0,4,2,1,84,61,1,23,23,1,1,1,1,0,4.1826916515589407e-17,806.3937654850597,4.762843721838849,0.03689387380582782,1,8.550411377215523e-14,4,0,0.08421297685381497,0.08499265978875184,2.2825734510023867,2.3037065783893436,1.3859883220553254e-17,9.819383530686559e-05,1.0545549464857293e-16,0.023570592012024626,1,0.053068532616634134
0.01,32,0,4,2,1,84,61,1,23,23,1,1,1,1,0,4.1826916515589407e-17,806.3937654850597,4.762843721838849,0.36893873805827826,1,3.29654414543249e-15,5,0,0.979914502681943,0.8499265978875187,2.6560358173262735,2.303706578389344,1.5453012739640576e-17,0.0009824237370684688,1.1085610573873084e-16,0.022532967564847097,1,0.5935410459132737
0.0001,32,0,4,3,0,84,61,3,23,23,1,3,3,1,0,4.1826916515589407e-17,788.4782080327403,1.7650784875387593,0.0017186844963776665,1,1.451367751448891e-13,11,1,0.0078086640878922385,0.007818147849170494,4.543395896309028,4.548913931351668,1.2267707346165568e-17,3.8454167371903144e-06,7.54584227697583e-17,0.02412298455052896,1,0.004704300116248511
0.001,32,0,4,3,0,84,61,3,23,23,1,3,3,1,0,4.1826916515589407e-17,788.4782080327403,1.7650784875387593,0.03951360750152664,1,5.806958582224521e-14,4,0,0.6222218957795537,0.6016931553520808,15.747028305515098,15.227492334857907,1.5341754491753656e-17,0.00015801492456636186,1.0020834418335377e-16,0.024845577741616116,1,0.18920527872203516
0.01,32,0,4,3,0,84,61,3,23,23,1,3,3,1,0,4.1826916515589407e-17,788.4782080327403,1.7650784875387593,0.2746113863800672,1,9.85697461321913e-15,6,0,2.1139086800506903,2.5423153892012444,7.697818753680526,9.257865898111861,1.3011885922211192e-17,0.0005901930986537006,9.222407217151357e-17,0.02175484279342001,1,0.7233167166780313
0.0001,32,0,4,3,1,84,61,3,23,23,1,3,3,1,0,4.1826916515589407e-17,748.391807930315,4.367808037205118,0.001477868339945314,1,1.1582307393789248e-13,6,1,0.003235234301695614,0.003234325781438811,2.1891221391313707,2.1885073886612196,1.671246917193878e-17,4.076524726549327e-06,8.027056683785749e-17,0.019714510968143018,1,0.0014780795965348627
0.001,32,0,4,3,1,84,61,3,23,23,1,3,3,1,0,4.1826916515589407e-17,748.391807930315,4.367808037205118,0.028353482693182264,1,7.655058190035515e-14,5,0,0.08227435579485752,0.08467140855916264,2.9017372110919126,2.9862789511752745,1.531176120194162e-17,8.491103134919758e-05,8.620953577889364e-17,0.019600202775314872,1,0.053638479778424
0.01,32,0,4,3,1,84,61,3,23,23,1,3,3,1,0,4.1826916515589407e-17,748.391807930315,4.367808037205118,0.32820512647678257,1,1.3710401796352213e-14,6,0,1.5908896695248318,0.9153237272915955,4.847241987359306,2.7888769962779545,1.5795299761998943e-17,0.0009591585969006132,9.516537125908162e-17,0.021541094526921777,1,1.128340808211942
0.0001,32,0,4,4,0,84,61,6,23,23,1,6,6,1,0,4.1826916515589407e-17,686.8662182249813,5.547880792284822,0.006770791475074959,1,3.4502122423306123e-13,6,1,0.017358468533287735,0.017448542494736482,2.563728125018879,2.5770314384912156,1.3646946579783302e-17,2.0659341949101193e-05,8.290267061349359e-17,0.026415360143596807,1,0.011095649286777334
0.001,32,0,4,4,0,84,61,6,23,23,1,6,6,1,0,4.1826916515589407e-17,686.8662182249813,5.547880792284822,0.05366724543249133,1,7.862734645589215e-14,8,0,0.13570279947717112,0.13437479115705453,2.528596323205619,2.5038510934213343,8.25511368254889e-18,0.0001671885737555966,9.31580355126581e-17,0.026511234237169643,1,0.11577388162453876
0.01,32,0,4,4,0,84,61,6,23,23,1,6,6,1,0,4.1826916515589407e-17,686.8662182249813,5.547880792284822,0.4267471630064116,1,1.753171732599617e-14,5,0,0.9343436582951874,1.0199619515867981,2.189454879354756,2.390084902735426,1.125479724511738e-17,0.0012857819298497928,1.0308805384389061e-16,0.02516976977824381,1,0.7806912686080137
0.0001,32,0,4,4,1,84,61,6,23,23,1,6,6,1,0,4.1826916515589407e-17,1048.1941887529933,7.7527900742206395,0.0031742793334471626,1,8.116788278316493e-13,8,1,0.008126179437975002,0.0081198086309951,2.560007669252674,2.5580006603190957,1.2249074158462038e-17,1.281294912108005e-05,8.983313800048364e-17,0.02005990474621603,1,0.007537053896120858
0.001,32,0,4,4,1,84,61,6,23,23,1,6,6,1,0,4.1826916515589407e-17,1048.1941887529933,7.7527900742206395,0.04143558665784277,1,8.380097632924749e-14,8,0,0.30391271146175136,0.2773092456165143,7.334582082096041,6.692538177543247,1.4388817699476695e-17,0.00013690795949393263,7.962200750516964e-17,0.019771759846024112,1,0.1463905742441786
0.01,32,0,4,4,1,84,61,6,23,23,1,6,6,1,0,4.1826916515589407e-17,1048.1941887529933,7.7527900742206395,0.3958308813990215,1,2.5910218442973414e-14,5,0,1.15340724239669,1.3158474538832239,2.913888977838456,3.3242667909903925,1.4975934668407012e-17,0.001544761077303211,9.298308455350991e-17,0.02033086512468251,1,0.6626316911306055
0.0001,32,0,5,2,0,84,61,1,23,23,1,1,1,1,0,4.1826916515589407e-17,1078.728163924205,3.277419311689669,0.0006007970141046452,1,1.964909502760611e-13,5,1,0.004511730239029172,0.004513528128560239,7.509575003053079,7.512567510487136,1.2906603535676653e-17,1.3757266335704235e-06,1.017749322563941e-16,0.017791381697641266,1,0.0017694559355415532
0.001,32,0,5,2,0,84,61,1,23,23,1,1,1,1,0,4.1826916515589407e-17,1078.728163924205,3.277419311689669,0.0060079701410464545,1,3.6865444956556216e-14,4,0,0.045321609492879916,0.0451352812856024,7.543581014699567,7.512567510487135,1.5536701376755715e-17,1.375724587469983e-05,9.904471323766497e-17,0.01789291486915399,1,0.017773965758389826
0.01,32,0,5,2,0,84,61,1,23,23,1,1,1,1,0,4.1826916515589407e-17,1078.728163924205,3.277419311689669,0.06007970141046452,1,2.5150841635335824e-14,4,0,0.47568690875343955,0.4513528128560239,7.917597750753563,7.512567510487136,1.61432615159426e-17,0.0001375696495950456,1.001736073173324e-16,0.01862304506885414,1,0.1854610547183571
0.0001,32,0,5,2,1,84,61,1,23,23,1,1,1,1,0,4.1826916515589407e-17,850.822938903105,6.279807695112574,0.0022987404180769807,1,7.617869355737286e-14,7,0,0.01111177044457225,0.011110033209984344,4.833851772558052,4.833096039298983,1.1547175124450152e-17,8.239737393693666e-06,8.999188999909041e-17,0.022344577031893926,1,0.00971695458548275
0.001,32,0,5,2,1,84,61,1,23,23,1,1,1,1,0,4.1826916515589407e-17,850.822938903105,6.279807695112574,0.022987404180769805,1,1.1719799008826594e-15,4,0,0.11097406942458338,0.11110033209984342,4.827603349725722,4.833096039298983,1.1103893727100169e-17,8.239688622857723e-05,8.562445548262468e-17,0.022477070450620005,1,0.09705319090737903
0.01,32,0,5,2,1,84,61,1,23,23,1,1,1,1,0,4.1826916515589407e-17,850.822938903105,6.279807695112574,0.2298740418076981,1,8.5945192731395e-15,5,0,1.1345265813861687,1.1110033209984345,4.935427125500585,4.833096039298983,1.586213292690519e-17,0.000823899253945368,8.8315739565862e-17,0.020841495866550555,1,1.0143818668365612
0.0001,32,0,5,3,0,84,61,3,23,23,1,3,3,1,0,4.1826916515589407e-17,911.40013894472,5.778186392512925,0.003159801454960413,1,9.081883677628069e-14,6,0,0.01794313989166689,0.01798958963206071,5.678565614779011,5.693265823338286,1.2261219845803997e-17,9.110961955876952e-06,8.478192954877322e-17,0.020698231988494183,1,0.007510602715394704
0.001,32,0,5,3,0,84,61,3,23,23,1,3,3,1,0,4.1826916515589407e-17,911.40013894472,5.778186392512925,0.0148422537860887,1,6.032356552349241e-14,4,0,0.06893695421122356,0.07019909005977981,4.6446419260016,4.729678596762426,1.2025462286259457e-17,4.254647223439643e-05,7.89842892858139e-17,0.02065623914661315,1,0.035987201502178275
0.01,32,0,5,3,0,84,61,3,23,23,1,3,3,1,0,4.1826916515589407e-17,911.40013894472,5.778186392512925,0.5220018439295896,1,1.536567216450116e-14,6,0,1.78391873979323,2.9381953368846343,3.417456778244359,5.628706815987711,1.2272888316818158e-17,0.0015930448454728374,9.117880848810029e-17,0.01788866757016365,1,0.8682897240178913
0.0001,32,0,5,3,1,84,61,3,23,23,1,3,3,1,0,4.1826916515589407e-17,786.7311659035524,5.07419866416414,0.0013302623211602464,1,1.9546277693944227e-13,11,1,0.004712048047603409,0.004715264639424897,3.5421946278186622,3.5446126409957044,1.8650430666167626e-17,3.939057586745798e-06,9.019082506598745e-17,0.022850032537567327,1,0.002154853613066786
0.001,32,0,5,3,1,84,61,3,23,23,1,3,3,1,0,4.1826916515589407e-17,786.7311659035524,5.07419866416414,0.018013760738215336,1,6.088408153812188e-14,7,0,0.05898031982824921,0.05950533411869199,3.2741813708630683,3.30332655037736,1.222735549397972e-17,6.255136803886446e-05,1.0257989341575895e-16,0.022838042865567395,1,0.032497736168166445
0.01,32,0,5,3,1,84,61,3,23,23,1,3,3,1,0,4.1826916515589407e-17,786.7311659035524,5.07419866416414,0.16942835837351253,1,5.010573751575287e-14,4,0,0.4947402139870991,0.4573698695554807,2.9200555251584377,2.699488290780626,1.2884649881176785e-17,0.0006462084258064819,9.950182568733269e-17,0.0225491916951598,1,0.2819104401984386
0.0001,32,0,5,4,0,84,61,6,23,23,1,6,6,1,0,4.1826916515589407e-17,700.1652637727314,5.5972810472889085,0.0028374976553806534,1,5.117681269143682e-13,5,1,0.025303505237928257,0.02525809351699968,8.917542254156952,8.901538110209039,1.4764457252892237e-17,7.329076247338479e-06,7.041690061831754e-17,0.023560281774428777,1,0.009513168584625175
0.001,32,0,5,4,0,84,61,6,23,23,1,6,6,1,0,4.1826916515589407e-17,700.1652637727314,5.5972810472889085,0.052229106507608467,1,9.885533902104145e-14,5,0,0.3040624126721347,0.3151407816726357,5.821704275715313,6.033815294671519,1.3023782135575681e-17,0.0001534777374052936,6.839657826135047e-17,0.023490537536155702,1,0.09219105091554905
0.01,32,0,5,4,0,84,61,6,23,23,1,6,6,1,0,4.1826916515589407e-17,700.1652637727314,5.5972810472889085,0.6750075374555781,1,1.93018419973643e-14,7,0,3.126505890433417,7.028235869204568,4.63180885685913,10.412085020112968,1.428505250704235e-17,0.001993145204292182,1.0184945168775888e-16,0.016789651565460095,1,1.6009959342904438
0.0001,32,0,5,4,1,84,61,6,23,23,1,6,6,1,0,4.1826916515589407e-17,881.8925155852181,5.306437478954091,0.001533508589034312,1,5.793331990027694e-13,8,1,0.003829586963700868,0.0038365649854485554,2.49727128435091,2.5018216480055937,1.429339833276045e-17,4.5638881868588005e-06,8.345898485390152e-17,0.02192399935496104,1,0.003581571748767096
0.001,32,0,5,4,1,84,61,6,23,23,1,6,6,1,0,4.1826916515589407e-17,881.8925155852181,5.306437478954091,0.025260055516606185,1,6.873928376572377e-14,5,0,0.10925439425097078,0.10655438217392263,4.325184249066514,4.218295644832326,1.3455106964460454e-17,9.82802240683676e-05,8.317832696317182e-17,0.021944838209847557,1,0.03946547982595162
0.01,32,0,5,4,1,84,61,6,23,23,1,6,6,1,0,4.1826916515589407e-17,881.8925155852181,5.306437478954091,0.169554953695606,1,2.5730169473889227e-14,4,0,0.46138418851460455,0.47223516335991544,2.7211483855724192,2.7851451878409694,1.1506178854880133e-17,0.0005124699894855497,9.547518245491849e-17,0.02159664788399432,1,0.2578046119060517
0.0001,32,0,5,5,0,84,61,10,23,23,1,10,10,1,0,4.1826916515589407e-17,991.4387359698027,5.211878383785129,0.005161728921177132,1,1.4117310738725832e-12,6,1,0.021490848618879434,0.021575018548107835,4.1634981121748735,4.179804650258087,1.815969118228326e-17,1.1652561854573725e-05,7.693961155180208e-17,0.016269848872895846,1,0.012951130694238706
0.001,32,0,5,5,0,84,61,10,23,23,1,10,10,1,0,4.1826916515589407e-17,991.4387359698027,5.211878383785129,0.04516208758753854,1,1.4693861681047403e-13,5,1,0.1878094542055018,0.1854962312030655,4.158564500400189,4.107344038149578,1.49983774098682e-17,0.00011943074775043198,9.326896912654061e-17,0.01639107116256496,1,0.07570337697287241
0.01,32,0,5,5,0,84,61,10,23,23,1,10,10,1,0,4.1826916515589407e-17,991.4387359698027,5.211878383785129,0.543413806364937,1,4.513096969107474e-14,7,0,2.077719224226082,3.424970087898143,3.823456820364187,6.302692437663348,1.4217836804289742e-17,0.001244370313046149,7.997123646091756e-17,0.018985984926477864,1,1.4417963228265682
0.0001,32,0,5,5,1,84,61,10,23,23,1,10,10,1,0,4.1826916515589407e-17,1146.7628042471558,4.582870711863526,0.0026979923231341472,1,7.054795195748197e-13,8,1,0.014821238568426142,0.014852144144752702,5.493432446541922,5.504887474067967,1.3023824968414274e-17,8.798022308586532e-06,9.042634868291071e-17,0.01713587498458846,1,0.00856370751344046
0.001,32,0,5,5,1,84,61,10,23,23,1,10,10,1,0,4.1826916515589407e-17,1146.7628042471558,4.582870711863526,0.05350177628815358,1,8.128302993453905e-14,7,0,0.20979918357925204,0.20522976911865548,3.921349871624842,3.8359430911847627,1.56093955026936e-17,0.00016591609033739005,8.660644830613595e-17,0.017293688458029165,1,0.140853641832655
0.01,32,0,5,5,1,84,61,10,23,23,1,10,10,1,0,4.1826916515589407e-17,1146.7628042471558,4.582870711863526,0.40698010946894314,1,2.0563891668146837e-14,6,0,2.297744918814531,1.8884886933115388,5.645840829451821,4.6402481334426255,1.3791691385675127e-17,0.0013203363581308033,8.949481759060344e-17,0.016150078037180552,1,1.4677959502257272
0.0001,32,0,6,2,0,84,61,1,23,23,1,1,1,1,0,4.1826916515589407e-17,974.3804046247868,5.999347467891768,0.001123026474784499,1,1.7634792169877607e-14,6,0,0.008484146244220177,0.008491520530611623,7.554716148475685,7.56128258885534,1.243391488198044e-17,4.256439437969633e-06,7.691999620036639e-17,0.018825092930342832,1,0.011840355093975512
0.001,32,0,6,2,0,84,61,1,23,23,1,1,1,1,0,4.1826916515589407e-17,974.3804046247868,5.999347467891768,0.01123026474784499,1,1.4925679169867427e-14,4,0,0.08419714067420557,0.08491520530611621,7.497342454937442,7.561282588855339,1.195823015672607e-17,4.256358816403924e-05,8.239911254174497e-17,0.01881929213187848,1,0.11748523747210134
0.01,32,0,6,2,0,84,61,1,23,23,1,1,1,1,0,4.1826916515589407e-17,974.3804046247868,5.999347467891768,0.11230264747844991,1,2.404465575858095e-14,4,0,0.9169635477255995,0.8491520530611621,8.16511069252894,7.561282588855338,1.6841236411389773e-17,0.0004257217427444657,8.331532678145068e-17,0.018780118774733567,1,1.2564782945242954
0.0001,32,0,6,2,1,84,61,1,23,23,1,1,1,1,0,4.1826916515589407e-17,1014.1942037934791,6.908571004058337,0.0011618015849085984,1,1.178505372211698e-13,4,1,0.005412439455429729,0.005412952233242141,4.658660760783468,4.659102125142987,1.3507846092451832e-17,3.3238617103486873e-06,9.987163840732228e-17,0.016685514757747266,1,0.003317840748673671
0.001,32,0,6,2,1,84,61,1,23,23,1,1,1,1,0,4.1826916515589407e-17,1014.1942037934791,6.908571004058337,0.011618015849085983,1,1.2428681891498136e-15,4,0,0.0541881612105124,0.05412952233242141,4.664149362025144,4.659102125142987,1.4510112300800538e-17,3.323912089018209e-05,9.98915885725802e-17,0.016740166514659705,1,0.03321804869910307
0.01,32,0,6,2,1,84,61,1,23,23,1,1,1,1,0,4.1826916515589407e-17,1014.1942037934791,6.908571004058337,0.11618015849085984,1,5.1135148353592335e-15,3,0,0.5424809561334892,0.5412952233242141,4.669308108889931,4.6591021251429865,1.5219566556840778e-17,0.00033232699325549936,1.0315632477852625e-16,0.016116272844278617,1,0.33243327055262384
0.0001,32,0,6,3,0,84,61,3,23,23,1,3,3,1,0,4.1826916515589407e-17,863.447633819789,6.688060752929868,0.0026228491023895933,1,1.988960429961369e-13,8,1,0.011961841110617929,0.012022784054500404,4.560628783302814,4.583864181720112,1.330899922167339e-17,7.679571722776059e-06,9.458925134646515e-17,0.023868880435041248,1,0.008332663629453145
0.001,32,0,6,3,0,84,61,3,23,23,1,3,3,1,0,4.1826916515589407e-17,863.447633819789,6.688060752929868,0.020267662927211397,1,7.76125345992334e-14,4,0,0.18236837531701527,0.18836554201338265,8.997997251679532,9.293895536445042,1.3703884234852373e-17,8.53979913358916e-05,8.857406750509789e-17,0.02383310823420046,1,0.12529034107430043
0.01,32,0,6,3,0,84,61,3,23,23,1,3,3,1,0,4.1826916515589407e-17,863.447633819789,6.688060752929868,0.1761184748245038,1,9.763023179679832e-15,5,0,1.1937139498102414,0.9200032346579265,6.777903062127568,5.2237747094657685,1.4099972130817105e-17,0.0008087410618780825,8.95993128351569e-17,0.02446178628153441,1,1.3524709159177353
0.0001,32,0,6,3,1,84,61,3,23,23,1,3,3,1,0,4.1826916515589407e-17,886.1839909445425,4.790498621792642,0.002168441554916358,1,1.743092320947675e-13,9,1,0.008482167531631817,0.008490197362999934,3.9116422171493546,3.9153452597099947,1.576030243468341e-17,8.041271380621447e-06,8.973387867528927e-17,0.018972426018371444,1,0.003568958190653414
0.001,32,0,6,3,1,84,61,3,23,23,1,3,3,1,0,4.1826916515589407e-17,886.1839909445425,4.790498621792642,0.025436736363984157,1,2.3962598416316113e-14,5,0,0.102788091207287,0.10086170835496826,4.040930791452654,3.965198479541512,1.1974154861411039e-17,0.0001117184822092183,1.0122355710218422e-16,0.019018954461255233,1,0.07129342886370525
0.01,32,0,6,3,1,84,61,3,23,23,1,3,3,1,0,4.1826916515589407e-17,886.1839909445425,4.790498621792642,0.23915339707003505,1,6.691499941786079e-15,5,0,0.8252116322692757,1.0253469021870925,3.450553671322578,4.287402624211205,1.4318796954807922e-17,0.0010989744805851751,1.0830405960088399e-16,0.019021407974030815,1,0.5709236550110679
0.0001,32,0,6,4,0,84,61,6,23,23,1,6,6,1,0,4.1826916515589407e-17,989.5655837006314,4.885911111825396,0.0033797160331365214,1,4.3554396352309185e-13,12,1,0.06264494031285212,0.06299892219604818,18.53556325402727,18.640300421210974,1.2579756959404414e-17,8.153801513475246e-06,9.463946133678441e-17,0.019278564645605945,1,0.039623438976298185
0.001,32,0,6,4,0,84,61,6,23,23,1,6,6,1,0,4.1826916515589407e-17,989.5655837006314,4.885911111825396,0.03594920283406048,1,5.037822713656741e-14,7,0,0.3702306582974424,0.3578645460654093,10.29871677562383,9.954728279158015,1.3063673514802829e-17,0.0001552938891327458,7.652189293215402e-17,0.019565167018571583,1,0.1535359325547081
0.01,32,0,6,4,0,84,61,6,23,23,1,6,6,1,0,4.1826916515589407e-17,989.5655837006314,4.885911111825396,0.39756280770242536,1,3.7842590708191996e-14,6,0,3.266394167135663,7.180876620548346,8.21604562562741,18.062244459052145,1.4117833689599365e-17,0.000910820018387227,9.649977071085189e-17,0.01276531338028976,1,1.8124755358723896
0.0001,32,0,6,4,1,84,61,6,23,23,1,6,6,1,0,4.1826916515589407e-17,599.0484162233241,3.79245164034154,0.0042354601627607145,1,4.3714950749704594e-13,9,1,0.01581842087146036,0.01574111159843676,3.7347585064168696,3.716505643669317,1.2980613491496416e-17,1.0433751726629881e-05,9.275840581543453e-17,0.031134550712413542,1,0.006225190565119218
0.001,32,0,6,4,1,84,61,6,23,23,1,6,6,1,0,4.1826916515589407e-17,599.0484162233241,3.79245164034154,0.18619179294660032,1,9.474724900307476e-14,5,0,0.6826299645300422,1.0637797104127265,3.6662731140132476,5.713354458742538,1.4670280754738713e-17,0.0005391587310299268,8.934447274213867e-17,0.03189069843301217,1,0.2534589003719461
0.01,32,0,6,4,1,84,61,6,23,23,1,6,6,1,0,4.1826916515589407e-17,599.0484162233241,3.79245164034154,0.31731390278963256,1,1.7814546327168635e-14,5,0,1.521488949878339,1.2454732226529988,4.794901630537853,3.9250509092212758,1.0690608620817817e-17,0.0006182626883262598,9.784435359719798e-17,0.031315209338909335,1,0.9703734243043906
0.0001,32,0,6,5,0,84,61,10,23,23,1,10,10,1,0,4.1826916515589407e-17,1054.305227137981,8.455843444583243,0.005320721109591345,1,1.012215435631806e-12,6,1,0.023408875871710443,0.023436590570896032,4.399568289627634,4.404777113509726,1.488849445689039e-17,1.8516061525918912e-05,9.588354562707456e-17,0.01949101879056576,1,0.007584104555382403
0.001,32,0,6,5,0,84,61,10,23,23,1,10,10,1,0,4.1826916515589407e-17,1054.305227137981,8.455843444583243,0.08416906157234355,1,1.4618781375790821e-13,6,1,0.4108352541040661,0.4459239529412438,4.881072052240383,5.297955621828703,1.3777328550427683e-17,0.0002130034754333447,1.1116603222612107e-16,0.018216712695852663,1,0.25291456586089456
0.01,32,0,6,5,0,84,61,10,23,23,1,10,10,1,0,4.1826916515589407e-17,1054.305227137981,8.455843444583243,0.3720713071722498,1,2.4471598753734707e-14,8,0,2.3209344212577006,2.6673362350133454,6.237875311850446,7.168884521854587,1.2693643229799584e-17,0.0010903220962444487,8.482337253361008e-17,0.022713560055898935,1,1.022624587794582
0.0001,32,0,6,5,1,84,61,10,23,23,1,10,10,1,0,4.1826916515589407e-17,769.4181969312833,4.95330663097003,0.002434881394352473,1,9.162032204726688e-13,6,1,0.03327795992031071,0.03341760300729112,13.667179024611416,13.724530108448313,1.723090933045668e-17,8.954611222759334e-06,9.31785950738579e-17,0.023833237138007526,1,0.016561356746570614
0.001,32,0,6,5,1,84,61,10,23,23,1,10,10,1,0,4.1826916515589407e-17,769.4181969312833,4.95330663097003,0.03624039661218826,1,9.741957783775012e-14,5,0,0.30953167533320797,0.27100485431621163,8.54106754530129,7.477977054618329,1.2553170722395785e-17,0.00011444888083188046,8.893490649576376e-17,0.02329780862596551,1,0.22671049088767806
0.01,32,0,6,5,1,84,61,10,23,23,1,10,10,1,0,4.1826916515589407e-17,769.4181969312833,4.95330663097003,0.3122990985165158,1,2.72224388733068e-14,5,0,2.2469816263380284,3.9980034409043728,7.194966738654219,12.80184111928501,1.417747813026038e-17,0.001238899305089757,8.373994742325521e-17,0.024117923452196526,1,1.4099291770063431
0.0001,32,0,6,6,0,84,61,15,23,23,1,15,15,1,0,4.1826916515589407e-17,1017.927988209864,7.776533604491974,0.005563852428396465,1,1.1455986317659152e-12,7,1,0.04797602982676317,0.04736446145349993,8.622807747722767,8.512889596381807,1.4550782930837765e-17,1.7065594674670387e-05,9.216125473197547e-17,0.021060322528102953,1,0.023530167083445724
0.001,32,0,6,6,0,84,61,15,23,23,1,15,15,1,0,4.1826916515589407e-17,1017.927988209864,7.776533604491974,0.0726911724440626,1,1.8917070501585427e-13,6,1,0.7829156947140307,0.7260825142586288,10.770437019935272,9.988592697653415,1.321920896862593e-17,0.0002194557593066243,9.41312939418486e-17,0.020972683523867552,1,0.3022050740801626
0.01,32,0,6,6,0,84,61,15,23,23,1,15,15,1,0,4.1826916515589407e-17,1017.927988209864,7.776533604491974,0.6231726614153775,1,6.801659138872333e-14,24,0,4.810837891437597,6.127110081014883,7.719911654197101,9.832122717159507,1.878930934713113e-17,0.0018929337444672145,1.0393349778765147e-16,-0.5240992591645247,0,2.5947753182013726
0.0001,32,0,6,6,1,84,61,15,23,23,1,15,15,1,0,4.1826916515589407e-17,1088.1473983327003,7.575758749842343,0.039879878413298486,1,1.039309988776606e-12,11,1,0.13654073916188897,0.13447694852402695,3.4238002871231825,3.372050113351995,1.6980272021439945e-17,0.00012115018855660081,9.618982588955998e-17,0.019673933767571525,1,0.08873451963582508
0.001,32,0,6,6,1,84,61,15,23,23,1,15,15,1,0,4.1826916515589407e-17,1088.1473983327003,7.575758749842343,0.13372087864510568,1,8.134831510702643e-14,6,0,0.5085054522089058,0.4889860597565419,3.8027378922514847,3.6567667271638835,1.8066435296714327e-17,0.00035134803222037467,8.469028742922964e-17,0.019625874756413367,1,0.36297536720802354
0.01,32,0,6,6,1,84,61,15,23,23,1,15,15,1,0,4.1826916515589407e-17,1088.1473983327003,7.575758749842343,2.7657948611658405,1,9.244246653309033e-14,10,0,3.8709309144700974,7.606268458365544,1.399572675769026,2.7501202512030636,1.5268112790957506e-17,0.0067748234056184235,9.435237693349045e-17,-0.019958530679334466,0,0.9857278860753547
0.0001,32,1,3,2,0,84,61,1,23,23,1,1,1,1,0,3.827142421923891e-17,986.5586867206471,2.7919457277359085,0.000637717976050828,1,3.981587879922416e-15,5,0,0.0026071138573883347,0.00260804630133505,4.088192516593793,4.0896546738196085,8.86521251509293e-18,5.242951761230349e-06,7.734951561948503e-17,0.02371736287711834,1,0.001666276936849186
0.001,32,1,3,2,0,84,61,1,23,23,1,1,1,1,0,3.827142421923891e-17,986.5586867206471,2.7919457277359085,0.00637717976050828,1,1.8013252753304172e-14,3,0,0.025987878761815925,0.026080463013350496,4.0751366180313875,4.0896546738196085,8.922205186306157e-18,5.242928518161786e-05,7.491198394026125e-17,0.023699343210694435,1,0.016609651120178544
0.01,32,1,3,2,0,84,61,1,23,23,1,1,1,1,0,3.827142421923891e-17,986.5586867206471,2.7919457277359085,0.06377179760508282,1,8.435474460083904e-15,4,0,0.2706915951466054,0.260804630133505,4.244691310458377,4.089654673819608,9.389036684890985e-18,0.0005243147073706358,7.79424839456722e-17,0.023888673479979288,1,0.17307929293850985
0.0001,32,1,3,2,1,84,61,1,23,23,1,1,1,1,0,3.827142421923891e-17,1031.7268399507986,2.2828294165667353,0.0005787243808566933,1,2.7370291567302895e-14,6,0,0.006468286639613149,0.006480054678344886,11.176799964843472,11.197134409219768,8.452274019733515e-18,3.034057986457411e-06,9.663209636971936e-17,0.026344422846387792,1,0.0036053015210560264
0.001,32,1,3,2,1,84,61,1,23,23,1,1,1,1,0,3.827142421923891e-17,1031.7268399507986,2.2828294165667353,0.005787243808566932,1,9.295824178931829e-14,5,0,0.0659870335488523,0.06480054678344886,11.402151996978395,11.19713440921977,1.0155788901339293e-17,3.0340211815928967e-05,9.590969029727144e-17,0.02641421963747763,1,0.036771173024881566
0.01,32,1,3,2,1,84,61,1,23,23,1,1,1,1,0,3.827142421923891e-17,1031.7268399507986,2.2828294165667353,0.05787243808566931,1,2.149323509579614e-16,5,0,0.5583241313103675,0.6480054678344885,9.647496282839738,11.19713440921977,1.0791470230116344e-17,0.0003034358410004145,9.339484572108416e-17,0.025608612595973836,1,0.3034655382943316
0.0001,32,1,3,3,0,84,61,3,23,23,1,3,3,1,0,3.827142421923891e-17,866.5879412578421,4.761142115986606,0.0005533749758199395,1,1.935916431480276e-13,7,1,0.004159298842863624,0.004155558521502026,7.5162394842679,7.509480376022978,1.4960415714214252e-17,4.179137614522212e-06,8.766079212264475e-17,0.02292957131453341,1,0.00459463781170907
0.001,32,1,3,3,0,84,61,3,23,23,1,3,3,1,0,3.827142421923891e-17,866.5879412578421,4.761142115986606,0.006410575006079773,1,5.265512592517592e-14,5,0,0.05306031329406597,0.053193386048377346,8.276997499248305,8.297755817212789,1.137715735358253e-17,3.539952599490528e-05,1.0177894973724348e-16,0.02293310648501784,1,0.039988743036564744
0.01,32,1,3,3,0,84,61,3,23,23,1,3,3,1,0,3.827142421923891e-17,866.5879412578421,4.761142115986606,0.051099102707214385,1,5.73355617459419e-14,4,0,0.5229050699873088,0.46594239338482474,10.233155618865355,9.118406560963761,1.2358140516957463e-17,0.0002608426553357677,1.0299717648473304e-16,0.0229292984568675,1,0.40503763827485734
0.0001,32,1,3,3,1,84,61,3,23,23,1,3,3,1,0,3.827142421923891e-17,754.5114488545419,3.5192101106752047,0.000874200685104717,1,3.7118728067832793e-13,8,1,0.0028283597705488803,0.0028297968306339716,3.2353666826628973,3.2370105387128603,1.3767365025914544e-17,3.841692315755736e-06,8.020844248123715e-17,0.027521974878318776,1,0.001224742111983023
0.001,32,1,3,3,1,84,61,3,23,23,1,3,3,1,0,3.827142421923891e-17,754.5114488545419,3.5192101106752047,0.011968877323699579,1,7.784420314771605e-14,3,0,0.029493542201135866,0.029289235415183208,2.464186189187159,2.4471163521066073,1.2468428708785933e-17,4.701252639953451e-05,8.941866311571565e-17,0.027533954681994963,1,0.011429923728506082
0.01,32,1,3,3,1,84,61,3,23,23,1,3,3,1,0,3.827142421923891e-17,754.5114488545419,3.5192101106752047,0.10851094200508474,1,2.0521277244601805e-14,4,0,0.1674101298500007,0.16617850664430983,1.5427949177895441,1.5314446964852892,1.2263466097159412e-17,0.00023656498328640557,8.068865620039706e-17,0.0277799717324507,1,0.20550659176144012
0.0001,32,1,4,2,0,84,61,1,23,23,1,1,1,1,0,3.827142421923891e-17,749.108199841324,2.263752809231468,0.001987137634702863,1,8.466546184010696e-14,3,0,0.006967053258138096,0.006971178768394771,3.506074836723567,3.5081509436749068,1.2456225147759278e-17,1.1087691812852365e-05,9.565341469683277e-17,0.02452081034953051,1,0.0028584909508917043
0.001,32,1,4,2,0,84,61,1,23,23,1,1,1,1,0,3.827142421923891e-17,749.108199841324,2.263752809231468,0.01987137634702863,1,2.384179405417412e-14,3,0,0.07014207364821795,0.06971178768394772,3.529804499863257,3.5081509436749068,9.322011691920438e-18,0.00011088125160791035,1.023840020531264e-16,0.024456269886395342,1,0.028776567481572694
0.01,32,1,4,2,0,84,61,1,23,23,1,1,1,1,0,3.827142421923891e-17,749.108199841324,2.263752809231468,0.1987137634702863,1,4.334871646213477e-16,4,0,0.6724804736831583,0.6971178768394771,3.38416656168718,3.5081509436749068,1.5761746798737435e-17,0.0011082614764798397,9.759869358217997e-17,0.024586654412641937,1,0.27556873577207697
0.0001,32,1,4,2,1,84,61,1,23,23,1,1,1,1,0,3.827142421923891e-17,910.7678204083905,2.7865920234620694,0.0006880529832201572,1,3.2051459549805994e-14,5,0,0.0027868811010982953,0.0027873243878988696,4.050387352519586,4.051031615114741,9.833886314357216e-18,2.7648416819170373e-06,8.626557253789972e-17,0.02635682997967916,1,0.001969107609408237
0.001,32,1,4,2,1,84,61,1,23,23,1,1,1,1,0,3.827142421923891e-17,910.7678204083905,2.7865920234620694,0.006880529832201574,1,8.759815210865431e-14,4,0,0.027917294457326058,0.027873243878988704,4.057433822417323,4.051031615114741,1.1846384737779376e-17,2.7648044522091838e-05,8.84922568441684e-17,0.026332442176064723,1,0.01972589428429419
0.01,32,1,4,2,1,84,61,1,23,23,1,1,1,1,0,3.827142421923891e-17,910.7678204083905,2.7865920234620694,0.06880529832201573,1,3.5215337531117313e-16,4,0,0.2742395610046239,0.27873243878988696,3.985733187597779,4.0510316151147405,1.285823497512282e-17,0.00027651405606048465,8.390130665908887e-17,0.02649898982586752,1,0.1942813841993674
0.0001,32,1,4,3,0,84,61,3,23,23,1,3,3,1,0,3.827142421923891e-17,912.2557464978299,3.3531765360978,0.001680666459795704,1,1.5559183304238128e-13,7,1,0.005400105808941064,0.005415373418340204,3.2130740620583826,3.2221583210498994,1.1853730721782991e-17,4.757894639539186e-06,6.584182014867692e-17,0.023606375874992227,1,0.003643817823643122
0.001,32,1,4,3,0,84,61,3,23,23,1,3,3,1,0,3.827142421923891e-17,912.2557464978299,3.3531765360978,0.019694188580090245,1,2.5940362601823527e-14,3,0,0.056995965434657014,0.05662962675593622,2.8940499479261024,2.8754485885844363,9.453953946888464e-18,5.70692299918841e-05,1.042021138333344e-16,0.02358432694884862,1,0.03869191746744749
0.01,32,1,4,3,0,84,61,3,23,23,1,3,3,1,0,3.827142421923891e-17,912.2557464978299,3.3531765360978,0.24159264812168582,1,1.1079718824531273e-14,5,0,0.6837831031913083,0.7501252467940547,2.830314202470678,3.104917523881895,1.1208232135372754e-17,0.0010471245574454298,7.346367223510473e-17,0.023039095042823837,1,0.4578717574867112
0.0001,32,1,4,3,1,84,61,3,23,23,1,3,3,1,0,3.827142421923891e-17,933.3261363349386,6.8922316232425835,0.002248578013244661,1,8.123985371224495e-13,5,1,0.012065736119774993,0.012093348485849746,5.365940629457786,5.3782205529970675,1.0964998169952424e-17,1.4422937862126293e-05,7.952816646291143e-17,0.023378246612791965,1,0.004646901324679038
0.001,32,1,4,3,1,84,61,3,23,23,1,3,3,1,0,3.827142421923891e-17,933.3261363349386,6.8922316232425835,0.08233976751317307,1,8.704589465713469e-14,5,0,0.2960703828643902,0.3180452721427483,3.5957155552694946,3.8625961883104183,9.360739359229819e-18,0.00025515437990734425,8.677206654087017e-17,0.023288891174070434,1,0.14015036973270495
0.01,32,1,4,3,1,84,61,3,23,23,1,3,3,1,0,3.827142421923891e-17,933.3261363349386,6.8922316232425835,0.539760233726148,1,8.113406648683001e-15,5,0,1.7415207768654557,2.6172259549193293,3.2264710663161438,4.848867684919526,1.2729040304741284e-17,0.0017448370840237731,8.402803734963992e-17,0.021023180184553205,1,0.8878130536006306
0.0001,32,1,4,4,0,84,61,6,23,23,1,6,6,1,0,3.827142421923891e-17,1013.4303843519756,3.167286931906067,0.002025058789345701,1,5.806209145593616e-13,9,1,0.019010902337296055,0.018995854975390473,9.387827374354154,9.380396794074338,1.133170411734186e-17,5.710672791561387e-06,7.496433073405789e-17,0.025824768444862034,1,0.012949338688108374
0.001,32,1,4,4,0,84,61,6,23,23,1,6,6,1,0,3.827142421923891e-17,1013.4303843519756,3.167286931906067,0.03688564712733346,1,6.820938783972866e-14,5,0,0.262379450520138,0.2683359017965078,7.1133210599335355,7.274805315741966,1.1098544645256695e-17,9.2776701600854e-05,9.827290645088111e-17,0.02602089288342886,1,0.12332964923062044
0.01,32,1,4,4,0,84,61,6,23,23,1,6,6,1,0,3.827142421923891e-17,1013.4303843519756,3.167286931906067,0.4731421680096089,1,2.1577065409426938e-14,7,0,2.8812898964121336,2.789162129189232,6.089691621723343,5.894976854256177,1.3471710608881008e-17,0.0012927828190665985,9.438927899499785e-17,0.02058078231460366,1,1.7831747828650866
0.0001,32,1,4,4,1,84,61,6,23,23,1,6,6,1,0,3.827142421923891e-17,683.4250466295975,5.074190584345351,0.0016834442745079898,1,1.0694241541701978e-12,7,1,0.01225988248133301,0.012280496072367812,7.282618538066033,7.294863428703014,1.2520802530684657e-17,8.274397560130911e-06,1.0798704891615337e-16,0.025241873333818887,1,0.004610218708341354
0.001,32,1,4,4,1,84,61,6,23,23,1,6,6,1,0,3.827142421923891e-17,683.4250466295975,5.074190584345351,0.01504689292129193,1,1.2537800891845633e-13,6,1,0.2302705039709203,0.2303239656948346,15.30352513142954,15.30707813896365,1.3525804990637688e-17,8.953585626026925e-05,9.16425879882332e-17,0.025188751108537688,1,0.10971055206227479
0.01,32,1,4,4,1,84,61,6,23,23,1,6,6,1,0,3.827142421923891e-17,683.4250466295975,5.074190584345351,0.11518352710312744,1,3.442330638884615e-14,6,0,1.4250610092276068,1.4786031891944185,12.37209039406915,12.836932731453677,1.170577448081901e-17,0.0003690577797697858,9.386568537087394e-17,0.023159432188387046,1,0.8769732173699608
0.0001,32,1,5,2,0,84,61,1,23,23,1,1,1,1,0,3.827142421923891e-17,769.0140375072904,3.9113015874103394,0.0006687875738649161,1,4.1357704550519813e-14,6,0,0.001336826280022359,0.0013361767523778628,1.9988802607333962,1.997909059009742,1.1559030209808575e-17,2.4631365547105815e-06,7.970615153858319e-17,0.02695510928868225,1,0.0006045664780422853
0.001,32,1,5,2,0,84,61,1,23,23,1,1,1,1,0,3.827142421923891e-17,769.0140375072904,3.9113015874103394,0.006687875738649161,1,7.150374701435843e-14,4,0,0.01329747689030071,0.013361767523778628,1.9882960464493586,1.997909059009742,1.1914971906216673e-17,2.4631266649334356e-05,7.906026523407078e-17,0.026959692211918487,1,0.006013701009877197
0.01,32,1,5,2,0,84,61,1,23,23,1,1,1,1,0,3.827142421923891e-17,769.0140375072904,3.9113015874103394,0.0668787573864916,1,5.770477829228926e-15,4,0,0.12770872817651993,0.13361767523778628,1.9095559362518146,1.9979090590097424,9.748999484967575e-18,0.0002463025199339,8.140858518642893e-17,0.026978395704701615,1,0.05780211137274921
0.0001,32,1,5,2,1,84,61,1,23,23,1,1,1,1,0,3.827142421923891e-17,879.8510163956382,7.056529178704595,0.000923713886069441,1,1.0190769345851612e-13,5,1,0.005069555651201908,0.0050747381388726856,5.488231505075372,5.493841995237894,1.2947801661747761e-17,5.2688604819397184e-06,7.195941281887044e-17,0.022808390823732882,1,0.004322395497559927
0.001,32,1,5,2,1,84,61,1,23,23,1,1,1,1,0,3.827142421923891e-17,879.8510163956382,7.056529178704595,0.009237138860694407,1,9.821381117963602e-14,3,0,0.05023144537123948,0.05074738138872685,5.437987468715319,5.4938419952378945,1.1564013383279798e-17,5.2687775691540126e-05,7.468888104701722e-17,0.022730197406475472,1,0.04282092241226928
0.01,32,1,5,2,1,84,61,1,23,23,1,1,1,1,0,3.827142421923891e-17,879.8510163956382,7.056529178704595,0.09237138860694409,1,8.482892009851747e-15,4,0,0.5590286123063138,0.5074738138872685,6.051967180931698,5.493841995237894,1.059837435403964e-17,0.0005269651367181706,7.285215335282702e-17,0.023342313893695715,1,0.467494011858069
0.0001,32,1,5,3,0,84,61,3,23,23,1,3,3,1,0,3.827142421923891e-17,1025.0309654270113,4.213040267494585,0.0014246231123376466,1,1.0914644901835052e-13,10,1,0.006186063129034126,0.0061993321283800385,4.342245380873746,4.3515594227638426,1.297842302278963e-17,8.860150793545346e-06,8.752056454500634e-17,0.021182771601619084,1,0.007898186098771097
0.001,32,1,5,3,0,84,61,3,23,23,1,3,3,1,0,3.827142421923891e-17,1025.0309654270113,4.213040267494585,0.015424911003067275,1,6.850111591836405e-14,5,0,0.061059741219511306,0.06256049720861083,3.958514976674384,4.05580928124451,1.9565822899103803e-17,9.456733009027971e-05,8.698013322256084e-17,0.021157684709036673,1,0.08275867410848978
0.01,32,1,5,3,0,84,61,3,23,23,1,3,3,1,0,3.827142421923891e-17,1025.0309654270113,4.213040267494585,0.04149032705518369,1,1.8675551315879153e-14,4,0,0.27173548449834833,0.2595791432227494,6.5493695467121755,6.256377369055187,9.882518486482442e-18,0.00031099657609380836,1.0641000203339407e-16,0.021153855675222773,1,0.28524235104790435
0.0001,32,1,5,3,1,84,61,3,23,23,1,3,3,1,0,3.827142421923891e-17,798.8575684404666,6.741717115786691,0.006124944513483256,1,4.952476363400038e-13,5,1,0.01800413808514902,0.018302928979348647,2.9394777447396114,2.9882603734706765,1.0093642250116873e-17,2.5015704026239294e-05,8.355633710128743e-17,0.028744728662775883,1,0.014988135933195168
0.001,32,1,5,3,1,84,61,3,23,23,1,3,3,1,0,3.827142421923891e-17,798.8575684404666,6.741717115786691,0.08083440784326804,1,9.202955271392992e-14,6,0,0.24860684905120917,0.2718004463803684,3.0755077656193084,3.3624350525010267,1.270094991186042e-17,0.0002953249619712039,9.11223468430566e-17,0.028596100783257673,1,0.136878123436835
0.01,32,1,5,3,1,84,61,3,23,23,1,3,3,1,0,3.827142421923891e-17,798.8575684404666,6.741717115786691,0.2708981370644191,1,1.6491344620440432e-14,11,0,3.832489193180726,2.113228121983188,14.147344218426156,7.800821906282308,1.1153844056559754e-17,0.0009918036656372967,8.283191086297228e-17,-0.09299589024504172,0,1.3160481204258074
0.0001,32,1,5,4,0,84,61,6,23,23,1,6,6,1,0,3.827142421923891e-17,918.2708307781396,3.813198980584743,0.0006486173664922434,1,6.008876904797229e-13,7,1,0.01856701778196951,0.0185660203890732,28.625532927650262,28.623995206109278,1.0845150277971017e-17,3.8190387749676755e-06,8.589295371914569e-17,0.027859736985832106,1,0.006011884259447479
0.001,32,1,5,4,0,84,61,6,23,23,1,6,6,1,0,3.827142421923891e-17,918.2708307781396,3.813198980584743,0.012346096637679526,1,9.175932994871937e-14,5,0,0.1633048647100385,0.1636852615601544,13.22724659481784,13.25805769740997,1.0717825052645793e-17,4.0743046837898495e-05,8.779284098721933e-17,0.02783153389429205,1,0.05430503577927927
0.01,32,1,5,4,0,84,61,6,23,23,1,6,6,1,0,3.827142421923891e-17,918.2708307781396,3.813198980584743,0.48775699375871223,1,5.3267156624851926e-15,7,0,1.891865294798547,2.4966367345426583,3.878704598820024,5.118607762655097,1.0918019121516953e-17,0.0012828053813753945,8.517686280017999e-17,0.02649997220912699,1,0.7713979493249924
0.0001,32,1,5,4,1,84,61,6,23,23,1,6,6,1,0,3.827142421923891e-17,694.3553612975461,5.194174858140893,0.002969922898137133,1,4.651580676124514e-13,10,1,0.0074043131363541,0.007405793555221117,2.493099447463236,2.4935979179346233,1.1747755873177097e-17,8.21422974290957e-06,8.358357998640883e-17,0.026512800111123256,1,0.003530769013693641
0.001,32,1,5,4,1,84,61,6,23,23,1,6,6,1,0,3.827142421923891e-17,694.3553612975461,5.194174858140893,0.027569348906602245,1,6.149035537184945e-14,8,0,0.17876557106543509,0.18520497422776508,6.484214468431814,6.717785568864581,1.0101343348815079e-17,0.00011424787455037895,8.778280018542408e-17,0.026564362712941388,1,0.06482053291025686
0.01,32,1,5,4,1,84,61,6,23,23,1,6,6,1,0,3.827142421923891e-17,694.3553612975461,5.194174858140893,0.24332209301340466,1,4.917987919401342e-14,5,0,0.8501665027070767,0.8071373812234006,3.493996341138825,3.3171561662464217,1.1303336059914913e-17,0.0007391850740136045,8.869022048095041e-17,0.026054291328542013,1,0.38677715631967213
0.0001,32,1,5,5,0,84,61,10,23,23,1,10,10,1,0,3.827142421923891e-17,828.5362477028547,8.751035622440547,0.005701493069400129,1,1.071228852246141e-12,8,1,0.01328592536258217,0.013329258824420287,2.3302537073819543,2.3378540782515933,1.3372661500662838e-17,3.194561955849992e-05,8.143844363015477e-17,0.022173610881377138,1,0.008430684384406263
0.001,32,1,5,5,0,84,61,10,23,23,1,10,10,1,0,3.827142421923891e-17,828.5362477028547,8.751035622440547,0.0554237110644272,1,1.024279710955341e-13,12,1,0.19460739420926818,0.19732316542824221,3.5112660352722886,3.5602662044565045,9.201626255882095e-18,0.0001669945041855795,7.624808511160579e-17,0.02208182791792272,1,0.1538637052521948
0.01,32,1,5,5,0,84,61,10,23,23,1,10,10,1,0,3.827142421923891e-17,828.5362477028547,8.751035622440547,0.5906926163319232,1,1.6708387741626592e-14,5,0,1.4395892256104486,2.5877760441550177,2.4371207389555583,4.380918218048098,1.2052798559207309e-17,0.0020723614228299603,7.84319518320508e-17,0.0211960166367933,1,0.8853781310060949
0.0001,32,1,5,5,1,84,61,10,23,23,1,10,10,1,0,3.827142421923891e-17,812.6011900336058,5.421160621607182,0.013382463521036942,1,5.37412536526175e-13,11,1,0.07745335514117868,0.07807863719108768,5.78767541711761,5.8343994039923786,1.4605425588350702e-17,4.48862422445985e-05,7.613574712401223e-17,0.025417073051746817,1,0.022895993902128754
0.001,32,1,5,5,1,84,61,10,23,23,1,10,10,1,0,3.827142421923891e-17,812.6011900336058,5.421160621607182,0.09489977713737884,1,1.580832834739012e-13,8,1,0.9295014291847076,0.9629158876165436,9.794558609333112,10.146661211043805,9.514525324486136e-18,0.0003764951915738932,6.676252449593293e-17,0.025651410068758013,1,0.44773507769759374
0.01,32,1,5,5,1,84,61,10,23,23,1,10,10,1,0,3.827142421923891e-17,812.6011900336058,5.421160621607182,1.2650958082287884,1,8.18252475117605e-14,9,0,4.626611201027104,11.573181958022934,3.657123176705994,9.148067587249457,1.2062779240955725e-17,0.005119688548467935,7.098545456790723e-17,-0.40119146093843727,0,1.4669928667753955
0.0001,32,1,6,2,0,84,61,1,23,23,1,1,1,1,0,3.827142421923891e-17,700.8087042129232,4.216421647449371,0.0013992887629584669,1,1.3818625058339315e-13,6,1,0.006340665884608372,0.006327627773283417,4.531349105671746,4.522031435388031,1.1520188459765656e-17,3.7011927307450175e-06,8.391411833219302e-17,0.026097995144491667,1,0.0018225098041700996
0.001,32,1,6,2,0,84,61,1,23,23,1,1,1,1,0,3.827142421923891e-17,700.8087042129232,4.216421647449371,0.01399288762958467,1,6.662031870230954e-14,4,0,0.06460699353564116,0.06327627773283416,4.617130877192558,4.522031435388029,1.3808520986918636e-17,3.7012026107858846e-05,8.296734492552956e-17,0.026113291927060075,1,0.018566067083930448
0.01,32,1,6,2,0,84,61,1,23,23,1,1,1,1,0,3.827142421923891e-17,700.8087042129232,4.216421647449371,0.1399288762958467,1,5.6321806553568243e-14,4,0,0.771629721252609,0.6327627773283416,5.514442348705634,4.52203143538803,1.1036237782183409e-17,0.0003701159404465728,8.511146920475119e-17,0.02619806882845975,1,0.22112353992121733
0.0001,32,1,6,2,1,84,61,1,23,23,1,1,1,1,0,3.827142421923891e-17,835.6488944090022,5.268901660821803,0.0013047595443586649,1,2.7791279989542116e-14,4,0,0.007055756738809656,0.0070558410232960935,5.407706553530373,5.40777115124633,1.0284814234600152e-17,8.782741285806689e-06,7.899412828117951e-17,0.026119583389395493,1,0.002801130867088495
0.001,32,1,6,2,1,84,61,1,23,23,1,1,1,1,0,3.827142421923891e-17,835.6488944090022,5.268901660821803,0.013047595443586643,1,1.2571552832965652e-14,3,0,0.07054996714454367,0.0705584102329609,5.407124052058304,5.40777115124633,1.5293208823339973e-17,8.78261737948158e-05,7.814594390100109e-17,0.026102345270965457,1,0.028008248618556962
0.01,32,1,6,2,1,84,61,1,23,23,1,1,1,1,0,3.827142421923891e-17,835.6488944090022,5.268901660821803,0.13047595443586646,1,8.194789994822054e-15,4,0,0.6925563240478176,0.7055841023296093,5.307923034877921,5.4077711512463305,1.0975274931768972e-17,0.0008781326352716224,8.119414718468035e-17,0.0255857655684123,1,0.27455320267478606
0.0001,32,1,6,3,0,84,61,3,23,23,1,3,3,1,0,3.827142421923891e-17,824.9447267254978,4.995081232890056,0.001466777753033821,1,1.3651952580309848e-13,6,1,0.00862451148995601,0.008609369439363636,5.879903395124064,5.869580051617487,1.2402839554999012e-17,5.040819533798866e-06,6.959338520748225e-17,0.0264936669294792,1,0.0033108045033444873
0.001,32,1,6,3,0,84,61,3,23,23,1,3,3,1,0,3.827142421923891e-17,824.9447267254978,4.995081232890056,0.011858643296807846,1,4.213890114195281e-14,5,0,0.057849863970838106,0.057333018580813126,4.8782868767467145,4.834703021739952,1.1525344422437169e-17,5.651561610938202e-05,7.07972568036906e-17,0.02654702513715653,1,0.041000682786245725
0.01,32,1,6,3,0,84,61,3,23,23,1,3,3,1,0,3.827142421923891e-17,824.9447267254978,4.995081232890056,0.20685764682681834,1,1.1032020813592801e-14,6,0,1.5507474869564417,0.8898840122844506,7.496689200253403,4.301914992920051,8.147732120710052e-18,0.0006293455103956636,7.418069325837615e-17,0.024489857828098205,1,0.8299628364981682
0.0001,32,1,6,3,1,84,61,3,23,23,1,3,3,1,0,3.827142421923891e-17,914.819611557415,3.451585082579212,0.0016264108044413432,1,3.4635559102852775e-13,6,1,0.0067311231532965685,0.006735134321488612,4.138636520930298,4.141102790940981,1.0746907145274616e-17,8.408076853889546e-06,8.202204628920058e-17,0.023612039164804588,1,0.003325475423943238
0.001,32,1,6,3,1,84,61,3,23,23,1,3,3,1,0,3.827142421923891e-17,914.819611557415,3.451585082579212,0.017747254713937365,1,8.932564777238523e-14,7,0,0.05016637183746918,0.049579894089244576,2.8267116602587703,2.7936655493149734,1.0893687509503148e-17,8.534095536869448e-05,7.606886395716063e-17,0.02362571110173367,1,0.020986199480849982
0.01,32,1,6,3,1,84,61,3,23,23,1,3,3,1,0,3.827142421923891e-17,914.819611557415,3.451585082579212,0.28144274709298267,1,9.116111353516672e-15,4,0,0.7122794852750362,0.6903419614356185,2.530814855355694,2.452868189236173,1.1529236841145382e-17,0.001103121476732387,7.744025737743187e-17,0.02329078129063061,1,0.2625904110345381
0.0001,32,1,6,4,0,84,61,6,23,23,1,6,6,1,0,3.827142421923891e-17,850.3199601266912,4.195456739746318,0.0038240620017214923,1,7.764254461337513e-13,7,1,0.021833516478226705,0.021875539631872738,5.709509016432744,5.720498156678669,1.0773646103825552e-17,1.3167247269873252e-05,1.1105165694590304e-16,0.027350097886832708,1,0.010722932799811834
0.001,32,1,6,4,0,84,61,6,23,23,1,6,6,1,0,3.827142421923891e-17,850.3199601266912,4.195456739746318,0.030234251675189717,1,9.444324087760876e-14,5,0,0.08860792031005178,0.08968278787648837,2.9307131944913856,2.9662645148278046,1.529377122226575e-17,0.00012612558351118822,8.439962192146001e-17,0.027200324881064927,1,0.03065398480548106
0.01,32,1,6,4,0,84,61,6,23,23,1,6,6,1,0,3.827142421923891e-17,850.3199601266912,4.195456739746318,0.19622385989496405,1,4.6348938694220494e-14,5,0,0.7615218985054834,0.6769301877484514,3.880883287654802,3.449785301903667,9.154606702301627e-18,0.0008464140585134148,8.657834551664866e-17,0.026873477852944798,1,0.35667106096710216
0.0001,32,1,6,4,1,84,61,6,23,23,1,6,6,1,0,3.827142421923891e-17,832.2574581468253,3.7953596235131464,0.0007452590422452121,1,6.367393615747573e-13,5,1,0.003792266132675842,0.003792642561329664,5.088520793053425,5.089025890787882,1.1006852488849022e-17,2.9183742994552378e-06,7.228587126888342e-17,0.02924205706008271,1,0.0015854343860089782
0.001,32,1,6,4,1,84,61,6,23,23,1,6,6,1,0,3.827142421923891e-17,832.2574581468253,3.7953596235131464,0.008293969492999629,1,7.6191237134578e-14,6,0,0.03200848255968648,0.03183133863173441,3.8592476843208368,3.837889524262304,1.3509221324739138e-17,2.9429649680985383e-05,8.133132526128275e-17,0.02926727664207097,1,0.015514261268374721
0.01,32,1,6,4,1,84,61,6,23,23,1,6,6,1,0,3.827142421923891e-17,832.2574581468253,3.7953596235131464,0.4820190733436744,1,4.218295763122574e-14,5,0,1.7786014999641047,1.6373111650464391,3.6898985918260148,3.396776716092838,1.1587241410552982e-17,0.0012061972901773461,8.97200680199883e-17,0.027335537481661724,1,0.7385374689905928
0.0001,32,1,6,5,0,84,61,10,23,23,1,10,10,1,0,3.827142421923891e-17,1090.561254133143,8.255401916108559,0.012215839908086841,1,6.798801437800947e-13,8,1,0.06146419895474052,0.05979848517144099,5.03151640961269,4.895159532326108,1.111169380855256e-17,3.471789474096002e-05,7.639359630575967e-17,0.020203910836194234,1,0.05529982162852753
0.001,32,1,6,5,0,84,61,10,23,23,1,10,10,1,0,3.827142421923891e-17,1090.561254133143,8.255401916108559,0.0286579095991399,1,6.150591485599462e-14,5,0,0.12253017448682733,0.12800754974945225,4.275614523206703,4.4667441394013645,9.510045140929131e-18,0.00012831579747068334,8.304605514639063e-17,0.020126676237536736,1,0.0700288287904831
0.01,32,1,6,5,0,84,61,10,23,23,1,10,10,1,0,3.827142421923891e-17,1090.561254133143,8.255401916108559,0.5867630235469528,1,2.4884701864163948e-14,7,0,2.062274735841406,1.9057156337685823,3.5146637621693673,3.247845479847431,1.3011570059993783e-17,0.0015903493823909262,7.126385016941301e-17,0.01781084129853217,1,0.9976996311512796
0.0001,32,1,6,5,1,84,61,10,23,23,1,10,10,1,0,3.827142421923891e-17,717.4697509914884,8.168758674526687,0.003477330933405312,1,1.1368690955347763e-12,8,1,0.027741882594868685,0.027417502970525597,7.977924197079903,7.884640114961948,1.1194117809176059e-17,1.3931722020673292e-05,9.5911000923233e-17,0.0252554298041685,1,0.018043161408346588
0.001,32,1,6,5,1,84,61,10,23,23,1,10,10,1,0,3.827142421923891e-17,717.4697509914884,8.168758674526687,0.07187471649499318,1,8.364233715714392e-14,6,0,0.25369312681414086,0.2582746294846846,3.5296574259435616,3.5934003232232037,1.7471216934880866e-17,0.00020600332662770615,8.475866032542348e-17,0.0251265470625037,1,0.1382813768739224
0.01,32,1,6,5,1,84,61,10,23,23,1,10,10,1,0,3.827142421923891e-17,717.4697509914884,8.168758674526687,0.45017109086775847,1,3.4719078969952116e-14,9,0,2.7358497996967595,4.915481960353718,6.077355599230245,10.91914176647492,1.2006630497305988e-17,0.001604002461974456,1.0490481316918866e-16,0.023148983218436163,1,1.8663233898755847
0.0001,32,1,6,6,0,84,61,15,23,23,1,15,15,1,0,3.827142421923891e-17,750.547873947668,6.304018335325817,0.0060271189069262725,1,1.252179731324752e-12,8,1,0.26596640385757775,0.2566504596860181,44.12828218005343,42.58261097040566,1.0524858874909417e-17,3.0487094610163753e-05,7.940483388376433e-17,0.026179446992242245,1,0.15109261801304577
0.001,32,1,6,6,0,84,61,15,23,23,1,15,15,1,0,3.827142421923891e-17,750.547873947668,6.304018335325817,0.06358578705515411,1,9.68441791832127e-14,10,0,1.578412213190769,1.9349719965730239,24.823349466786645,30.430888508066047,1.2907733901758202e-17,0.00023368632820656746,8.484903983525641e-17,0.025129129981672212,1,0.9158029410932803
0.01,32,1,6,6,0,84,61,15,23,23,1,15,15,1,0,3.827142421923891e-17,750.547873947668,6.304018335325817,1.0999726128113658,1,3.905436095275632e-14,16,0,4.439875674956711,12.639527309141716,4.036351108423555,11.490765462639084,1.5072573252685547e-17,0.003205672364332715,8.555683231818099e-17,-0.38727393676700017,0,2.7265186102146575
0.0001,32,1,6,6,1,84,61,15,23,23,1,15,15,1,0,3.827142421923891e-17,903.6366935210102,4.746618786081096,0.01820402364864999,1,8.632909524986713e-13,9,1,0.16033679787432367,0.17242103539249684,8.807766951358264,9.47158928818924,1.2045617566699438e-17,4.574466527450116e-05,7.592063894099217e-17,0.027281690253733865,1,0.08557225874980846
0.001,32,1,6,6,1,84,61,15,23,23,1,15,15,1,0,3.827142421923891e-17,903.6366935210102,4.746618786081096,0.07843765101689071,1,7.400935662110792e-14,9,0,0.710281135377104,0.6506030982415444,9.055359590308901,8.294525521951748,1.460927900429541e-17,0.00019496995329204307,8.709993110555193e-17,0.02774117176697168,1,0.29677690534584805
0.01,32,1,6,6,1,84,61,15,23,23,1,15,15,1,0,3.827142421923891e-17,903.6366935210102,4.746618786081096,0.985788688866919,1,1.9785869074039344e-14,8,0,5.0986496405216455,6.347036622478111,5.172152711938817,6.438536670342094,1.524890271309377e-17,0.002712493895198717,7.517180832658029e-17,-0.12033887724461044,0,3.1390541069202134
0.0001,32,2,3,2,0,87,61,1,26,26,1,1,1,1,0,5.59565762479172e-17,867.3937828557305,2.6088977213404703,0.0004198507628804478,1,1.8072296271847857e-14,5,0,0.001719376021077343,0.0017193046296217766,4.095207566806146,4.095037526730295,1.135618716205834e-17,1.9591619512572833e-06,9.705958686694233e-17,0.021606126950019483,1,0.0009828794620384076
0.001,32,2,3,2,0,87,61,1,26,26,1,1,1,1,0,5.59565762479172e-17,867.3937828557305,2.6088977213404703,0.004198507628804479,1,9.709084045883792e-14,5,0,0.017200054987271337,0.017193046296217766,4.096706855852263,4.0950375267302945,1.4221471903363525e-17,1.9591528669776446e-05,9.87974922624751e-17,0.02161272926346924,1,0.00983239610609645
0.01,32,2,3,2,0,87,61,1,26,26,1,1,1,1,0,5.59565762479172e-17,867.3937828557305,2.6088977213404703,0.04198507628804477,1,1.2224512600144244e-14,3,0,0.17250346301117037,0.17193046296217765,4.108685234431517,4.095037526730295,1.4379841595200863e-17,0.00019590524772489863,1.0248133252759077e-16,0.021654843745735057,1,0.09861328295547742
0.0001,32,2,3,2,1,87,61,1,26,26,1,1,1,1,0,5.59565762479172e-17,1458.4427981144233,3.918594552770228,0.0008381415893695408,1,6.417099726694232e-14,3,0,0.0026444451153281876,0.0026445657289186865,3.155129334790996,3.1552732407754127,1.1834674118853204e-17,4.186096064788273e-06,9.589704144600652e-17,0.019541620179026834,1,0.0016345389700101755
0.001,32,2,3,2,1,87,61,1,26,26,1,1,1,1,0,5.59565762479172e-17,1458.4427981144233,3.918594552770228,0.008381415893695409,1,6.432751189442265e-14,3,0,0.02645838375349516,0.026445657289186866,3.156791655380977,3.1552732407754127,1.2699867438951609e-17,4.186114182668959e-05,9.660602835298499e-17,0.019536426962244557,1,0.01635410094144553
0.01,32,2,3,2,1,87,61,1,26,26,1,1,1,1,0,5.59565762479172e-17,1458.4427981144233,3.918594552770228,0.08381415893695408,1,2.0033872317484432e-15,3,0,0.2638389302901711,0.2644565728918686,3.1479040491074257,3.1552732407754123,1.092348221012893e-17,0.0004185856198304462,9.551289266535313e-17,0.019546775292471303,1,0.16313023344310404
0.0001,32,2,3,3,0,87,61,3,26,26,1,3,3,1,0,5.59565762479172e-17,906.1463291816585,2.804147665473278,0.0013310035824593684,1,2.3573469208505696e-13,10,1,0.0037789791828790873,0.0037752718869398364,2.839195350546285,2.836410011732695,1.1468770291858495e-17,4.773615784942233e-06,9.86964757797158e-17,0.022920263511736493,1,0.0023803407508469357
0.001,32,2,3,3,0,87,61,3,26,26,1,3,3,1,0,5.59565762479172e-17,906.1463291816585,2.804147665473278,0.013751189654410856,1,7.191746796002266e-14,3,0,0.03826834328870194,0.038629544116415594,2.782911460786007,2.8091783392737018,1.614930790121739e-17,4.700167764278702e-05,1.0000940274017119e-16,0.022919804231619562,1,0.027071569624766343
0.01,32,2,3,3,0,87,61,3,26,26,1,3,3,1,0,5.59565762479172e-17,906.1463291816585,2.804147665473278,0.17452866558748684,1,1.045691304945206e-14,4,0,0.48628394480745973,0.5241749895743846,2.786269769327365,3.0033747625923883,1.2842753041608816e-17,0.0005384300140460877,9.384662562871131e-17,0.022903894139447534,1,0.450034749194131
0.0001,32,2,3,3,1,87,61,3,26,26,1,3,3,1,0,5.59565762479172e-17,955.8773058499579,5.191199872780652,0.0013765503200394806,1,3.0949917872227486e-13,6,1,0.004309589213609227,0.004310044993694663,3.1307168004476758,3.1310479035528807,1.2507242318334583e-17,4.777726280945355e-06,8.52801775865044e-17,0.02432874859617481,1,0.00383040323044688
0.001,32,2,3,3,1,87,61,3,26,26,1,3,3,1,0,5.59565762479172e-17,955.8773058499579,5.191199872780652,0.004989273183388209,1,4.1941517698378225e-14,5,0,0.02531380255642444,0.02533430105468194,5.0736453238733805,5.077753837779925,1.1537303813471877e-17,2.2355738061631958e-05,9.366880262411342e-17,0.024292911255378864,1,0.009911697550797844
0.01,32,2,3,3,1,87,61,3,26,26,1,3,3,1,0,5.59565762479172e-17,955.8773058499579,5.191199872780652,0.06948231469522578,1,1.3114649984070758e-14,4,0,0.28950277970682264,0.29659425644609927,4.166567866610159,4.26862947423481,1.072862570322257e-17,0.0002623369164684062,9.66353630427751e-17,0.023723668140138817,1,0.16695619442953663
0.0001,32,2,4,2,0,87,61,1,26,26,1,1,1,1,0,5.59565762479172e-17,847.486524470289,1.6874036519785127,0.0006864314096087617,1,8.869757005712095e-13,4,1,0.0033923689542346798,0.003393706023202448,4.9420363152790365,4.943984170445703,1.2246201460113675e-17,2.6402679238047768e-06,8.834102499281813e-17,0.023637055693296237,1,0.0014756610625384844
0.001,32,2,4,2,0,87,61,1,26,26,1,1,1,1,0,5.59565762479172e-17,847.486524470289,1.6874036519785127,0.006864314096087618,1,5.379327593680686e-14,3,0,0.03380621216375404,0.03393706023202448,4.924922095715611,4.943984170445702,1.2732833256410675e-17,2.640265173069397e-05,9.606804792632148e-17,0.02364344795240277,1,0.0147063611697049
0.01,32,2,4,2,0,87,61,1,26,26,1,1,1,1,0,5.59565762479172e-17,847.486524470289,1.6874036519785127,0.06864314096087615,1,1.817340403270502e-14,4,0,0.3562250468449077,0.3393706023202448,5.18952136890038,4.943984170445704,1.4712245937009266e-17,0.0002640261047277032,9.053099756225962e-17,0.023485326232069836,1,0.1562261553616459
0.0001,32,2,4,2,1,87,61,1,26,26,1,1,1,1,0,5.59565762479172e-17,1304.2832941723955,3.3859241677464738,0.0017219008745313416,1,1.804580954200731e-13,6,1,0.004103084105716626,0.004106190049044164,2.3828805516074687,2.3846843391387242,9.75036196071144e-18,6.6414493483407736e-06,9.8732311125403e-17,0.019423456330746477,1,0.0018887395742557917
0.001,32,2,4,2,1,87,61,1,26,26,1,1,1,1,0,5.59565762479172e-17,1304.2832941723955,3.3859241677464738,0.01721900874531342,1,6.430376298532089e-14,3,0,0.04137561231661015,0.04106190049044164,2.402903263979789,2.384684339138724,1.2000522646323881e-17,6.641509651314054e-05,1.054318780495428e-16,0.019459980999408877,1,0.019044773071568218
0.01,32,2,4,2,1,87,61,1,26,26,1,1,1,1,0,5.59565762479172e-17,1304.2832941723955,3.3859241677464738,0.17219008745313422,1,2.8981977683524905e-15,4,0,0.4419166576051123,0.41061900490441633,2.5664465599704793,2.3846843391387234,8.470329748392977e-18,0.0006641574104442527,1.0673666511890499e-16,0.019720118930811846,1,0.20184219678036847
0.0001,32,2,4,3,0,87,61,3,26,26,1,3,3,1,0,5.59565762479172e-17,1019.1101727153514,2.7814304676402375,0.0023795264844120294,1,9.353116160698864e-14,7,0,0.009371253001177927,0.009368847549039779,3.9382848069007825,3.937273911601274,1.3459854353357742e-17,1.1664531480671599e-05,9.72116939620655e-17,0.022638027074414327,1,0.007805406887914705
0.001,32,2,4,3,0,87,61,3,26,26,1,3,3,1,0,5.59565762479172e-17,1019.1101727153514,2.7814304676402375,0.021657858574556637,1,9.480341753916209e-14,4,0,0.1986261770120026,0.19374219092967332,9.17109031478052,8.945583897998072,1.1255249602297724e-17,0.00012305648827307838,9.243146354195041e-17,0.022673414079080856,1,0.09221861580459088
0.01,32,2,4,3,0,87,61,3,26,26,1,3,3,1,0,5.59565762479172e-17,1019.1101727153514,2.7814304676402375,0.2119304717786312,1,1.973359458243991e-15,6,0,1.3384270000238403,1.9269254538886842,6.31540612725986,9.092252934261504,1.581599478863275e-17,0.001262310148819937,9.189873653733593e-17,0.02176803366385168,1,0.5887995802521214
0.0001,32,2,4,3,1,87,61,3,26,26,1,3,3,1,0,5.59565762479172e-17,928.4268109576327,3.985686022416023,0.002785989423743956,1,4.602179736792543e-13,6,1,0.008371881379310584,0.008381248075178083,3.004993955813378,3.008356027394724,1.1316887543196374e-17,8.62996602156444e-06,8.493365205011337e-17,0.024243896600282797,1,0.004603885998720157
0.001,32,2,4,3,1,87,61,3,26,26,1,3,3,1,0,5.59565762479172e-17,928.4268109576327,3.985686022416023,0.017070298272410217,1,5.517884305156599e-14,3,0,0.05358935857734223,0.053237871790125194,3.139333462260338,3.1187429147720653,1.692445557574317e-17,5.41163834075047e-05,8.571254242934783e-17,0.024265422405575207,1,0.02491751617796086
0.01,32,2,4,3,1,87,61,3,26,26,1,3,3,1,0,5.59565762479172e-17,928.4268109576327,3.985686022416023,0.12483395264931926,1,1.8170771793385067e-14,4,0,0.32417253112410227,0.33910198368185707,2.5968298226906303,2.716424309934772,1.2865993205351423e-17,0.0004890458317293514,8.669020449657401e-17,0.023750211143964275,1,0.11758143023267022
0.0001,32,2,4,4,0,87,61,6,26,26,1,6,6,1,0,5.59565762479172e-17,1046.4200448254264,4.927010658853916,0.002767862786898092,1,7.390928924609358e-13,10,1,0.011047812781145996,0.011064465794931762,3.9914597043761466,3.9974762648301527,1.1462530420273121e-17,1.0783402767161196e-05,9.276766741711065e-17,0.020414681390434626,1,0.004649730550823286
0.001,32,2,4,4,0,87,61,6,26,26,1,6,6,1,0,5.59565762479172e-17,1046.4200448254264,4.927010658853916,0.013863586829907844,1,9.575950874684065e-14,7,0,0.03998312536136284,0.03965497363828101,2.8840390190442955,2.8603689741195644,1.3771630343738566e-17,4.5435290842768456e-05,8.733202938601766e-17,0.020410349368616913,1,0.018815386851481063
0.01,32,2,4,4,0,87,61,6,26,26,1,6,6,1,0,5.59565762479172e-17,1046.4200448254264,4.927010658853916,0.12690719550481316,1,4.3047696761184694e-14,5,0,0.48739465274257904,0.4833836941285153,3.8405596373303656,3.8089541905461317,1.0943064719739938e-17,0.000588966057571709,1.0824063294740241e-16,0.01988233770853975,1,0.3093633219685578
0.0001,32,2,4,4,1,87,61,6,26,26,1,6,6,1,0,5.59565762479172e-17,880.8770705127278,3.3986121449137063,0.0034302449540859576,1,9.812883979528149e-13,8,1,0.00834262232969195,0.008330758462914572,2.432077720792092,2.4286191145012364,1.418316593781938e-17,9.901790484856416e-06,9.570273257833346e-17,0.02244505298957754,1,0.00462240966201275
0.001,32,2,4,4,1,87,61,6,26,26,1,6,6,1,0,5.59565762479172e-17,880.8770705127278,3.3986121449137063,0.035644819404435014,1,4.67581146529311e-14,11,0,0.08148938793892228,0.08293827643418493,2.2861495527393014,2.3267974931545186,1.2382639649703184e-17,0.00014566528689389382,9.11689230470111e-17,0.022416613192549045,1,0.06126610977661277
0.01,32,2,4,4,1,87,61,6,26,26,1,6,6,1,0,5.59565762479172e-17,880.8770705127278,3.3986121449137063,0.4205493961418161,1,6.53882902581991e-14,5,0,1.151885584006411,0.9876710801657587,2.7390018736775845,2.348525736160372,1.4256662835312526e-17,0.0014555761057842215,9.72824555513276e-17,0.02294941430312254,1,0.5087397816281278
0.0001,32,2,5,2,0,87,61,1,26,26,1,1,1,1,0,5.59565762479172e-17,1109.1482757067295,4.67429808926466,0.0008173352274012159,1,1.6434125233104616e-13,6,1,0.001722408695341669,0.0017222686130471065,2.107346701326221,2.1071753122928523,1.2501971342767094e-17,2.5823125997251092e-06,8.957976061195903e-17,0.02162339292934065,1,0.0018989661103549005
0.001,32,2,5,2,0,87,61,1,26,26,1,1,1,1,0,5.59565762479172e-17,1109.1482757067295,4.67429808926466,0.008173352274012157,1,6.363713164116359e-14,5,0,0.0172371162172711,0.017222686130471065,2.1089408163744423,2.1071753122928527,1.454859073522783e-17,2.5822912905150655e-05,8.640408899053523e-17,0.021650893177766195,1,0.019003988543895258
0.01,32,2,5,2,0,87,61,1,26,26,1,1,1,1,0,5.59565762479172e-17,1109.1482757067295,4.67429808926466,0.08173352274012156,1,3.6948899526085916e-14,3,0,0.17408110511877306,0.17222686130471063,2.1298617664171675,2.1071753122928527,1.3233337223343986e-17,0.0002582042739218982,8.848953248092128e-17,0.021900566354023106,1,0.1918776569101697
0.0001,32,2,5,2,1,87,61,1,26,26,1,1,1,1,0,5.59565762479172e-17,908.0931129569623,4.371178714199437,0.0007012842484168293,1,7.717015791977792e-14,6,0,0.006046549984147857,0.006040655096863456,8.622110075619307,8.613704229776188,1.2173815093084744e-17,4.898285116863462e-06,9.12587588598401e-17,0.022612451404488743,1,0.0035250443292924607
0.001,32,2,5,2,1,87,61,1,26,26,1,1,1,1,0,5.59565762479172e-17,908.0931129569623,4.371178714199437,0.007012842484168293,1,5.317725427562878e-14,3,0,0.06101500735266401,0.060406550968634565,8.700467391133804,8.613704229776186,1.3046498348976295e-17,4.89827233828625e-05,9.220557695780911e-17,0.02260492715253201,1,0.03555853341833222
0.01,32,2,5,2,1,87,61,1,26,26,1,1,1,1,0,5.59565762479172e-17,908.0931129569623,4.371178714199437,0.07012842484168293,1,6.285860136011001e-15,4,0,0.6775335097311899,0.6040655096863456,9.661325079819525,8.613704229776188,1.1659461643142171e-17,0.0004898066278815229,8.992729085185191e-17,0.022305146858631577,1,0.3999747228140563
0.0001,32,2,5,3,0,87,61,3,26,26,1,3,3,1,0,5.59565762479172e-17,931.068185890367,4.186446862319649,0.0008167498523966663,1,3.3996607032080025e-13,9,1,0.004963434740189325,0.004958539988841005,6.077056182654516,6.07106322001858,1.1196988219718127e-17,4.0048677963598595e-06,1.015473260653942e-16,0.022316253996009883,1,0.002080135076330914
0.001,32,2,5,3,0,87,61,3,26,26,1,3,3,1,0,5.59565762479172e-17,931.068185890367,4.186446862319649,0.013320465144648656,1,7.687535749590968e-14,5,0,0.07703966361248545,0.07684868082177637,5.783556563220711,5.769219016548341,1.4284701485633183e-17,7.783793182795375e-05,8.741077204474753e-17,0.02228960077265518,1,0.037737189992412344
0.01,32,2,5,3,0,87,61,3,26,26,1,3,3,1,0,5.59565762479172e-17,931.068185890367,4.186446862319649,0.08633032998619206,1,1.536411656153588e-14,5,0,0.480871303066383,0.4291361196078004,5.570131646007782,4.970861569467391,1.615078193103842e-17,0.0004947573355034881,8.910592375090137e-17,0.022379210036620047,1,0.23038609619880376
0.0001,32,2,5,3,1,87,61,3,26,26,1,3,3,1,0,5.59565762479172e-17,1221.8283455339233,6.471505482834973,0.008902313408744342,1,1.8524872458282533e-13,9,1,0.03094086212119196,0.031048513758310924,3.4755979373631285,3.4876904836683646,1.3462703620227749e-17,2.5507278485287776e-05,9.021118871664983e-17,0.026077063503441984,1,0.04105820190358503
0.001,32,2,5,3,1,87,61,3,26,26,1,3,3,1,0,5.59565762479172e-17,1221.8283455339233,6.471505482834973,0.05676247887039707,1,8.62829049031081e-14,4,0,0.19757854879073916,0.19990712040756708,3.4807949321920977,3.521818010520735,1.3109911622127727e-17,0.00015592361305312,8.89036419554876e-17,0.025795886489760205,1,0.26582003789605213
0.01,32,2,5,3,1,87,61,3,26,26,1,3,3,1,0,5.59565762479172e-17,1221.8283455339233,6.471505482834973,0.16172716751085062,1,9.930800859827113e-15,4,0,0.275830270941989,0.26976018807882457,1.7055283610496854,1.6679955027390545,1.7817485402142485e-17,0.0005570048030929473,9.531302389849621e-17,0.026858593533972408,1,0.2954535458514328
0.0001,32,2,5,4,0,87,61,6,26,26,1,6,6,1,0,5.59565762479172e-17,1027.7255976350662,5.784644393860261,0.004529323469882237,1,5.304755773749124e-13,9,1,0.015143698225448404,0.015073409742906416,3.3434790705822874,3.3279605316637557,1.1795884032945069e-17,1.3081167649531951e-05,9.875790441531883e-17,0.021400563153727018,1,0.013781226331377568
0.001,32,2,5,4,0,87,61,6,26,26,1,6,6,1,0,5.59565762479172e-17,1027.7255976350662,5.784644393860261,0.027063573115522137,1,9.61134866037937e-14,6,0,0.1001717397469163,0.09933736920876925,3.701349386473416,3.670519365079511,1.1283771080831186e-17,8.878521780279233e-05,1.0524563862350219e-16,0.021340138611423552,1,0.07513216472789656
0.01,32,2,5,4,0,87,61,6,26,26,1,6,6,1,0,5.59565762479172e-17,1027.7255976350662,5.784644393860261,0.1955107576623956,1,6.6264337130381155e-15,6,0,1.7426294340545596,1.1763933844521366,8.913215082843166,6.017026369891682,1.388031677581055e-17,0.0009960635964819389,1.0922822093741415e-16,0.020598840934931292,1,0.8563712663865322
0.0001,32,2,5,4,1,87,61,6,26,26,1,6,6,1,0,5.59565762479172e-17,849.1400161100663,3.347032192076596,0.00324820510379895,1,2.668507634122428e-13,6,1,0.018506771832682352,0.018498352711001247,5.697537945198624,5.694946014759484,1.439999885467163e-17,8.470973554656102e-06,1.0848300925547381e-16,0.02755059394907001,1,0.00851788082493976
0.001,32,2,5,4,1,87,61,6,26,26,1,6,6,1,0,5.59565762479172e-17,849.1400161100663,3.347032192076596,0.027271467710043018,1,9.533958856710634e-14,5,0,0.14886944293092136,0.15149321868484536,5.458798349752865,5.555007904068776,1.044637730692598e-17,7.893147992617011e-05,1.0626318128607234e-16,0.027586363619082538,1,0.05509739388982684
0.01,32,2,5,4,1,87,61,6,26,26,1,6,6,1,0,5.59565762479172e-17,849.1400161100663,3.347032192076596,0.24015784032557375,1,1.4438726173434442e-14,6,0,1.497749304693163,1.9403578836987623,6.236520542751032,8.079510879462797,1.2133834788879388e-17,0.0007240097836926296,1.0068743592118074e-16,0.02616362832465885,1,0.6468434934199547
0.0001,32,2,5,5,0,87,61,10,26,26,1,10,10,1,0,5.59565762479172e-17,918.6026555652602,5.619562176840379,0.003787148467509836,1,2.2009951307591404e-12,5,1,0.021317094437740023,0.021286409407496355,5.628798189619604,5.6206957794535075,1.4442414326927947e-17,1.257044912666194e-05,9.243184997717221e-17,0.021270785156452452,1,0.007968036900424835
0.001,32,2,5,5,0,87,61,10,26,26,1,10,10,1,0,5.59565762479172e-17,918.6026555652602,5.619562176840379,0.07518455848526331,1,8.171016594183221e-14,6,0,0.4255945620057832,0.38876722981426926,5.660664511173563,5.170838768581321,1.09752659231802e-17,0.00022000093384149557,9.543073857343695e-17,0.021436174943939786,1,0.20764154620876998
0.01,32,2,5,5,0,87,61,10,26,26,1,10,10,1,0,5.59565762479172e-17,918.6026555652602,5.619562176840379,1.5761739396255263,1,4.236759181228145e-14,11,0,4.681491126898912,7.820079546834009,2.9701614835803967,4.9614318256600125,1.799337303489477e-17,0.005107284676613772,9.56660494712412e-17,-0.12982333625004222,0,1.8534441755735023
0.0001,32,2,5,5,1,87,61,10,26,26,1,10,10,1,0,5.59565762479172e-17,898.8013331000893,6.195333554344072,0.0050518388816031485,1,6.029815800005687e-13,10,1,0.01258040682702714,0.012575608952162212,2.4902628769179747,2.4893131485166196,1.2478902792867744e-17,1.804925267395001e-05,9.85235857350651e-17,0.02181058944967744,1,0.01089711775842467
0.001,32,2,5,5,1,87,61,10,26,26,1,10,10,1,0,5.59565762479172e-17,898.8013331000893,6.195333554344072,0.054463782037893316,1,8.390772665834518e-14,5,0,0.30693975277886254,0.30177738967701295,5.635667250675108,5.540882002411264,1.0244198885882057e-17,0.00018926136364265955,8.936269414711082e-17,0.021692032389897677,1,0.17456776850897465
0.01,32,2,5,5,1,87,61,10,26,26,1,10,10,1,0,5.59565762479172e-17,898.8013331000893,6.195333554344072,0.5113517300412613,1,6.456274151699877e-14,6,0,1.7035594048623077,1.9530515992652993,3.331482626889414,3.819389833897122,1.110224232843674e-17,0.0019695100796942185,8.46903360645969e-17,0.020394085163697544,1,0.9949738847216847
0.0001,32,2,6,2,0,87,61,1,26,26,1,1,1,1,0,5.59565762479172e-17,856.9316410594546,5.5678436586146605,0.0014551846987528743,1,2.2030696415996338e-14,3,0,0.002878942001977904,0.002878533646792715,1.9784031569636635,1.9781225361012125,1.3519147988521389e-17,6.078087337860312e-06,9.357450001547492e-17,0.023296750175225332,1,0.0012991115844931185
0.001,32,2,6,2,0,87,61,1,26,26,1,1,1,1,0,5.59565762479172e-17,856.9316410594546,5.5678436586146605,0.014551846987528745,1,9.693506423038388e-15,4,0,0.028743438446146873,0.028785336467927147,1.975243312466152,1.9781225361012122,1.1748885866875357e-17,6.0780930717963905e-05,8.981962729404274e-17,0.023301773682607874,1,0.012970345652980097
0.01,32,2,6,2,0,87,61,1,26,26,1,1,1,1,0,5.59565762479172e-17,856.9316410594546,5.5678436586146605,0.14551846987528744,1,1.9563258417404746e-14,4,0,0.2829224485586318,0.28785336467927153,1.9442373796336825,1.978122536101213,9.00093505474563e-18,0.0006077835299730498,9.157396055750647e-17,0.02330533116940925,1,0.12763348764804336
0.0001,32,2,6,2,1,87,61,1,26,26,1,1,1,1,0,5.59565762479172e-17,1070.8013025169093,6.571346553275311,0.002154992979282363,1,1.0966518049211669e-13,4,1,0.006921284473823857,0.006916040489666838,3.211743397943098,3.209309986694229,1.0700201161191562e-17,1.099999071579436e-05,8.422441858011354e-17,0.023824344381877426,1,0.009652638674012764
0.001,32,2,6,2,1,87,61,1,26,26,1,1,1,1,0,5.59565762479172e-17,1070.8013025169093,6.571346553275311,0.021549929792823632,1,9.893199261416484e-15,3,0,0.06967801223275887,0.06916040489666837,3.233328966851782,3.2093099866942287,1.6652632594119608e-17,0.00011000315442049505,9.36622258514655e-17,0.023829742242542366,1,0.09720062547480904
0.01,32,2,6,2,1,87,61,1,26,26,1,1,1,1,0,5.59565762479172e-17,1070.8013025169093,6.571346553275311,0.21549929792823633,1,7.31723417070804e-15,5,0,0.6415499217592264,0.6916040489666839,2.977039498165185,3.2093099866942296,1.4443088866141414e-17,0.0010994708130917551,9.534456303775401e-17,0.023144471767714805,1,0.9189942753900039
0.0001,32,2,6,3,0,87,61,3,26,26,1,3,3,1,0,5.59565762479172e-17,850.6343560732826,4.044912318825003,0.0008180480805052614,1,1.1590741576370066e-13,9,1,0.009769080379163611,0.00981118836941094,11.941939125546034,11.993412860710011,1.3537893185226267e-17,3.960128908127618e-06,9.298827024178482e-17,0.021847926776893317,1,0.0036720329966575187
0.001,32,2,6,3,0,87,61,3,26,26,1,3,3,1,0,5.59565762479172e-17,850.6343560732826,4.044912318825003,0.05526553155218862,1,8.961702406412922e-14,4,0,0.16022648151738356,0.13393278713664555,2.8992118055732026,2.423441580583903,1.0223001516430899e-17,0.00016464274398904789,1.1119940979319836e-16,0.021802356083071586,1,0.141348792654917
0.01,32,2,6,3,0,87,61,3,26,26,1,3,3,1,0,5.59565762479172e-17,850.6343560732826,4.044912318825003,0.3673485216548658,1,3.5292272076995724e-15,5,0,0.6071979002332182,0.7177341320842405,1.6529204949508347,1.9538233850810804,1.7591909534825193e-17,0.0010119272275365394,8.581372712953863e-17,0.021020377235713608,1,1.00722114269465
0.0001,32,2,6,3,1,87,61,3,26,26,1,3,3,1,0,5.59565762479172e-17,832.0550553288699,3.8250864049355733,0.0009538691938907088,1,1.3127860863932425e-13,12,1,0.002933718165028136,0.0029351570214477137,3.075597979070778,3.0771064211389287,1.4927320474350846e-17,3.174077643820879e-06,1.0971634651535498e-16,0.02172842714233303,1,0.0021992738652040923
0.001,32,2,6,3,1,87,61,3,26,26,1,3,3,1,0,5.59565762479172e-17,832.0550553288699,3.8250864049355733,0.025473470694300747,1,3.80350821033987e-14,4,0,0.0703375761587422,0.07123245540326434,2.761208984941303,2.796338836513604,1.2775014635468127e-17,7.239245220189893e-05,1.0920450568256965e-16,0.021625193175160783,1,0.04145051569329038
0.01,32,2,6,3,1,87,61,3,26,26,1,3,3,1,0,5.59565762479172e-17,832.0550553288699,3.8250864049355733,0.22985046585646185,1,2.4345983828873245e-14,5,0,0.667909012510204,0.7419590878214946,2.905841456624687,3.2280077617281697,1.1589775066192747e-17,0.000744636355366063,1.0775883757434981e-16,0.020845645664227155,1,0.2270046607059722
0.0001,32,2,6,4,0,87,61,6,26,26,1,6,6,1,0,5.59565762479172e-17,1087.1384223322527,4.113651770626073,0.007734654316601373,1,5.977799794022421e-13,7,1,0.04356516005629311,0.04376125045217366,5.6324637499036605,5.657815936032997,1.1465756400582308e-17,2.216969510241483e-05,1.0115430002157715e-16,0.023687238393588477,1,0.018235899596018235
0.001,32,2,6,4,0,87,61,6,26,26,1,6,6,1,0,5.59565762479172e-17,1087.1384223322527,4.113651770626073,0.013710881491534987,1,9.10330326869416e-14,6,0,0.12886678441704036,0.1260044182836013,9.398869394108752,9.190103376022586,1.573609480872504e-17,3.1895960190803866e-05,1.0546841167737741e-16,0.023576237644948872,1,0.06468529345464061
0.01,32,2,6,4,0,87,61,6,26,26,1,6,6,1,0,5.59565762479172e-17,1087.1384223322527,4.113651770626073,0.584015570112465,1,1.2808451422328887e-14,6,0,2.615257803935119,4.1025460980275,4.478061780838298,7.024720414966788,1.1938863437529914e-17,0.0017979569535863243,9.901582073398706e-17,0.02109043515837039,1,1.120401893831927
0.0001,32,2,6,4,1,87,61,6,26,26,1,6,6,1,0,5.59565762479172e-17,1148.1682417921586,5.103523975798902,0.004107273103956057,1,4.924496651820156e-13,9,1,0.009241520990222494,0.009229087222201228,2.2500381046785556,2.247010848465841,1.241535954806186e-17,8.12213843751416e-06,1.0548262518543394e-16,0.02113873105979834,1,0.006689996961022311
0.001,32,2,6,4,1,87,61,6,26,26,1,6,6,1,0,5.59565762479172e-17,1148.1682417921586,5.103523975798902,0.02467430404656639,1,1.14559444859179e-13,5,1,0.08840407428574822,0.09070395148669111,3.5828396261514937,3.6760490312314693,1.1476990620182406e-17,6.350537580996413e-05,1.0631422800174927e-16,0.021224952840286575,1,0.045828287294719064
0.01,32,2,6,4,1,87,61,6,26,26,1,6,6,1,0,5.59565762479172e-17,1148.1682417921586,5.103523975798902,0.3615287176169083,1,1.452115623708377e-14,5,0,0.8788628374023493,0.8068014813626708,2.4309627273748995,2.2316387109739733,1.4528761570784214e-17,0.0009007144289266734,1.1439798797467931e-16,0.020961833078428856,1,0.5149791304034561
0.0001,32,2,6,5,0,87,61,10,26,26,1,10,10,1,0,5.59565762479172e-17,1141.1556999528266,9.068280045146246,0.004546563597563036,1,5.929128843542307e-13,8,1,0.013677939247812446,0.013664996721310595,3.00841260752271,3.005565946253353,1.262550675448106e-17,1.719724682176465e-05,9.521015446026395e-17,0.021093577628152047,1,0.007520548384770012
0.001,32,2,6,5,0,87,61,10,26,26,1,10,10,1,0,5.59565762479172e-17,1141.1556999528266,9.068280045146246,0.0703959623006045,1,1.003775221677166e-13,9,1,0.19469386759362226,0.2065139262686581,2.7656965148404593,2.933604705718821,1.315075290126758e-17,0.0002509399281514744,8.740698799104286e-17,0.020967641856095464,1,0.11840004533618678
0.01,32,2,6,5,0,87,61,10,26,26,1,10,10,1,0,5.59565762479172e-17,1141.1556999528266,9.068280045146246,0.7673461407600307,1,2.504313598492111e-14,6,0,1.6137423060925176,1.9584774429426781,2.1030174263913803,2.5522737900302355,1.2222126462737116e-17,0.002988283515069674,9.852843019245421e-17,0.020671330164034853,1,0.7422072181815473
0.0001,32,2,6,5,1,87,61,10,26,26,1,10,10,1,0,5.59565762479172e-17,941.8512917943524,7.157504160585928,0.008227724915752875,1,5.635166539452437e-13,9,1,0.03257410107309071,0.03278834485862964,3.959065404669041,3.985104654611481,9.390657058188428e-18,2.6984433462543627e-05,9.225995518064959e-17,0.0228193208716026,1,0.010368317842513268
0.001,32,2,6,5,1,87,61,10,26,26,1,10,10,1,0,5.59565762479172e-17,941.8512917943524,7.157504160585928,0.2067582859243017,1,9.870332847138293e-14,7,0,0.6208157462867782,0.656966800322666,3.0026160427450588,3.1774629847879203,1.0426307454119218e-17,0.0007463997425591295,9.464749875794119e-17,0.022479835254149948,1,0.1848684201351619
0.01,32,2,6,5,1,87,61,10,26,26,1,10,10,1,0,5.59565762479172e-17,941.8512917943524,7.157504160585928,0.7700906735226517,1,6.84491281984215e-14,6,0,2.9136190902789543,2.697260156879151,3.7834753626492947,3.5025228192168374,1.1466682338895204e-17,0.0028243852154036537,1.0720846066896486e-16,0.021502000570185132,1,0.9215279384256404
0.0001,32,2,6,6,0,87,61,15,26,26,1,15,15,1,0,5.59565762479172e-17,1033.236666920828,6.270436039992612,0.004902555379501936,1,1.4623901280843334e-12,6,1,0.04778244211251845,0.04788443848668962,9.746435973431634,9.767240710201692,1.600931808685536e-17,1.1816641282308231e-05,8.861250714464707e-17,0.026355006823299942,1,0.03407895467426293
0.001,32,2,6,6,0,87,61,15,26,26,1,15,15,1,0,5.59565762479172e-17,1033.236666920828,6.270436039992612,0.11862341743951149,1,7.688585290908428e-14,10,0,0.5819490971678052,0.5315874207980508,4.905853411823622,4.481302530919901,1.403387496838223e-17,0.00034332509428204903,8.084152420410103e-17,0.026565310623350484,1,0.36611027415418296
0.01,32,2,6,6,0,87,61,15,26,26,1,15,15,1,0,5.59565762479172e-17,1033.236666920828,6.270436039992612,1.2415930098958345,1,4.892953541903504e-14,7,0,4.031975101878689,4.426140967925023,3.247420909865591,3.5648887619755216,1.3314846234564419e-17,0.0035422163610536804,8.181152727530941e-17,-0.06786916653570461,0,1.9745723414151901
0.0001,32,2,6,6,1,87,61,15,26,26,1,15,15,1,0,5.59565762479172e-17,1106.2449944492027,6.007688737321719,0.009005245907110642,1,6.70360006645624e-13,16,1,0.05821706091701611,0.05780915908394834,6.464794134166539,6.41949811035161,1.1800116635837966e-17,2.443406224883477e-05,9.016716153417233e-17,0.024463042046007834,1,0.016594217532812205
0.001,32,2,6,6,1,87,61,15,26,26,1,15,15,1,0,5.59565762479172e-17,1106.2449944492027,6.007688737321719,0.06761783503655779,1,1.022384946934844e-13,9,1,0.540851044370858,0.5313485690258083,7.998644796575419,7.858112711513657,1.0849073517704099e-17,0.00018506405391805156,8.989393931017434e-17,0.02541495078774167,1,0.3348231735453781
0.01,32,2,6,6,1,87,61,15,26,26,1,15,15,1,0,5.59565762479172e-17,1106.2449944492027,6.007688737321719,0.6219114272770209,1,1.636545929968355e-14,9,0,4.981081319564246,6.6815382575832105,8.009309848788966,10.743552802748264,1.6507726901232006e-17,0.00208869515937592,1.11655067371991e-16,-0.24947330257876588,0,2.762694748246376
0.0001,40,0,3,2,0,107,77,1,30,30,1,1,1,1,0,6.27656099037596e-17,1165.8002850191888,4.2040644638599405,0.0005016126220125203,1,1.5609883910722717e-13,8,1,0.002204120323409974,0.0022037715632216206,4.394068702990012,4.393373425054313,1.0547149574377852e-17,1.448361594367889e-06,1.013151104405758e-16,0.015595841909175151,1,0.0015541770966998065
0.001,40,0,3,2,0,107,77,1,30,30,1,1,1,1,0,6.27656099037596e-17,1165.8002850191888,4.2040644638599405,0.005016126220125201,1,7.221394893278267e-14,5,0,0.022073088418257163,0.022037715632216195,4.400425238443506,4.393373425054312,1.1087710768450172e-17,1.448360737383483e-05,1.0054819445326287e-16,0.015592949990101176,1,0.015564151649304152
0.01,40,0,3,2,0,107,77,1,30,30,1,1,1,1,0,6.27656099037596e-17,1165.8002850191888,4.2040644638599405,0.05016126220125202,1,5.613722737239347e-14,3,0,0.21738351785306298,0.22037715632216207,4.333693139157832,4.393373425054314,1.210891367418924e-17,0.00014483614248492145,9.720963111482506e-17,0.015587691507055485,1,0.1532032415672025
0.0001,40,0,3,2,1,107,77,1,30,30,1,1,1,1,0,6.27656099037596e-17,985.6137414683611,2.6420754057806213,0.0016320639159103606,1,2.2125338051728362e-13,4,1,0.005201783576871167,0.005234937519811312,3.1872425621086213,3.207556682540389,1.0803645583050851e-17,2.840531911464353e-06,1.0827226176947553e-16,0.019956213175280936,1,0.002150979023144585
0.001,40,0,3,2,1,107,77,1,30,30,1,1,1,1,0,6.27656099037596e-17,985.6137414683611,2.6420754057806213,0.0163206391591036,1,4.317705314225811e-14,5,0,0.05616979362512116,0.05234937519811311,3.441641781154743,3.2075566825403894,1.2311548906604121e-17,2.8405304109009964e-05,1.0648340620379967e-16,0.019959466654441604,1,0.023152967280429728
0.01,40,0,3,2,1,107,77,1,30,30,1,1,1,1,0,6.27656099037596e-17,985.6137414683611,2.6420754057806213,0.16320639159103603,1,1.9499314322310115e-14,6,0,0.8433759373004974,0.523493751981131,5.167542331392486,3.207556682540388,1.511980526410505e-17,0.0002840418279287553,9.278557359995582e-17,0.02005140943803356,1,0.27510287257943317
0.0001,40,0,3,3,0,107,77,3,30,30,1,3,3,1,0,6.27656099037596e-17,925.1374893096976,5.821464539684579,0.008236256589849507,1,4.44530310654992e-13,8,1,0.02352059980956526,0.023579031154717035,2.8557390791530732,2.862833484786791,1.6377647182153254e-17,1.7931808704101174e-05,8.34373013828913e-17,0.017612648127765987,1,0.014005526223015728
0.001,40,0,3,3,0,107,77,3,30,30,1,3,3,1,0,6.27656099037596e-17,925.1374893096976,5.821464539684579,0.030622117319196326,1,8.604930711843462e-14,7,0,0.08177121549697773,0.08127916663292702,2.670331859963098,2.6542634457864516,1.0900039751735492e-17,7.976486186905214e-05,9.464443156800823e-17,0.017610655021434038,1,0.05100309710725779
0.01,40,0,3,3,0,107,77,3,30,30,1,3,3,1,0,6.27656099037596e-17,925.1374893096976,5.821464539684579,0.1799548713634313,1,1.7861359860120788e-14,4,0,0.6894296349156515,0.6750195372588543,3.8311251576141037,3.751048983250949,1.050881256993001e-17,0.0007224315686590345,8.831508572832602e-17,0.017526047434031508,1,0.3901514092790379
0.0001,40,0,3,3,1,107,77,3,30,30,1,3,3,1,0,6.27656099037596e-17,1016.5357462025516,2.4416702910051815,0.0023329284542466765,1,2.822960520274865e-13,7,1,0.009740883988267725,0.009736675539924931,4.175389078278933,4.173585144542717,1.102143986560129e-17,4.718934302344606e-06,9.95748937532021e-17,0.017713467866539215,1,0.0049973400249402255
0.001,40,0,3,3,1,107,77,3,30,30,1,3,3,1,0,6.27656099037596e-17,1016.5357462025516,2.4416702910051815,0.023709597544624338,1,8.465703152077455e-14,4,0,0.09904417088002679,0.09866591276644826,4.177387266638063,4.161433469325957,1.1343238072075224e-17,4.7919519418226325e-05,9.82998531890563e-17,0.017644077920695396,1,0.0499854811619228
0.01,40,0,3,3,1,107,77,3,30,30,1,3,3,1,0,6.27656099037596e-17,1016.5357462025516,2.4416702910051815,0.29183324380832765,1,1.783736382231934e-14,4,0,0.8453251944535214,0.8696560564390324,2.8966034966486554,2.9799759790567637,1.331228902501781e-17,0.0005360753966501442,9.885519400227933e-17,0.018535279118543538,1,0.3990060109941262
0.0001,40,0,4,2,0,107,77,1,30,30,1,1,1,1,0,6.27656099037596e-17,1044.3156628923402,3.6102348493336804,0.0006336728754941097,1,1.9621481373669099e-13,5,1,0.0020465222093459623,0.0020469682521937842,3.229619395891257,3.230323296697291,1.2615654948234459e-17,1.1930517162294924e-06,8.982986842659652e-17,0.01857821743656151,1,0.0013619719285601095
0.001,40,0,4,2,0,107,77,1,30,30,1,1,1,1,0,6.27656099037596e-17,1044.3156628923402,3.6102348493336804,0.006336728754941095,1,7.101107544756437e-14,3,0,0.020425194848907324,0.020469682521937836,3.223302691152857,3.230323296697291,1.5373426404561188e-17,1.1930509432631175e-05,8.888587745721213e-17,0.018578897705198553,1,0.013592750528163153
0.01,40,0,4,2,0,107,77,1,30,30,1,1,1,1,0,6.27656099037596e-17,1044.3156628923402,3.6102348493336804,0.06336728754941093,1,6.251692766675523e-15,4,0,0.20040559455523854,0.20469682521937835,3.1626033290279527,3.2303232966972915,1.069462550046356e-17,0.00011930348412334602,8.916325070292825e-17,0.018575686476078594,1,0.13305270992029838
0.0001,40,0,4,2,1,107,77,1,30,30,1,1,1,1,0,6.27656099037596e-17,990.3380264262456,2.1277393894240997,0.0011474883141692567,1,7.206208731692371e-15,6,0,0.010385106548699638,0.010388754157147422,9.050293951113662,9.053472727230808,1.1554681719702586e-17,6.369808596770403e-06,9.529199740556492e-17,0.018891091696238684,1,0.003937219528033102
0.001,40,0,4,2,1,107,77,1,30,30,1,1,1,1,0,6.27656099037596e-17,990.3380264262456,2.1277393894240997,0.011474883141692567,1,7.206208731692371e-15,3,0,0.10353902606685647,0.10388754157147422,9.023100696394915,9.053472727230806,1.1362544780962296e-17,6.369712740250236e-05,9.014586687048089e-17,0.01895233324647405,1,0.03925255324042703
0.01,40,0,4,2,1,107,77,1,30,30,1,1,1,1,0,6.27656099037596e-17,990.3380264262456,2.1277393894240997,0.11474883141692568,1,3.920177550040649e-15,4,0,1.019288333019353,1.0388754157147422,8.882777457801682,9.053472727230806,1.4109793631235434e-17,0.000636859965972234,9.018289882395465e-17,0.019471442558467524,1,0.38561549475790685
0.0001,40,0,4,3,0,107,77,3,30,30,1,3,3,1,0,6.27656099037596e-17,1009.5667576762995,4.933639076169677,0.0016508897760577287,1,3.1785638439239634e-13,6,1,0.008052293515774281,0.008046928534831894,4.877547630710329,4.874297879563891,1.0623514014191723e-17,3.826920638447719e-06,8.653299265149646e-17,0.017553607220453155,1,0.0022691736980892823
0.001,40,0,4,3,0,107,77,3,30,30,1,3,3,1,0,6.27656099037596e-17,1009.5667576762995,4.933639076169677,0.03667421429833999,1,6.226859738716226e-14,9,0,0.14560816049392813,0.14724062887051947,3.970314382454784,4.014827084575991,1.1182898006321229e-17,8.824105881574688e-05,8.70822534988863e-17,0.01748642708361837,1,0.060213032351420635
0.01,40,0,4,3,0,107,77,3,30,30,1,3,3,1,0,6.27656099037596e-17,1009.5667576762995,4.933639076169677,0.333805746206991,1,1.589749955878129e-14,5,0,1.3608380484595193,1.4513463603599759,4.076736437052439,4.3478771017321085,1.3550109591760953e-17,0.0007450197088860169,9.201291308193401e-17,0.017755277371106735,1,0.5612893798587074
0.0001,40,0,4,3,1,107,77,3,30,30,1,3,3,1,0,6.27656099037596e-17,1261.0863926495003,4.494013040959159,0.0015857251643907608,1,1.19703226536677e-13,7,1,0.014304602980154787,0.014322417729661358,9.020858911355328,9.032093360998067,1.2617323622378776e-17,3.121972905735396e-06,8.768320445529997e-17,0.013290460024525877,1,0.008265469658570362
0.001,40,0,4,3,1,107,77,3,30,30,1,3,3,1,0,6.27656099037596e-17,1261.0863926495003,4.494013040959159,0.011383512910985612,1,8.073018649075174e-14,4,0,0.041111781048745404,0.041020425301363114,3.611519692578435,3.603494424096144,1.1478619326965858e-17,2.579777629780405e-05,9.450488548649836e-17,0.013293856844747489,1,0.02037391129458936
0.01,40,0,4,3,1,107,77,3,30,30,1,3,3,1,0,6.27656099037596e-17,1261.0863926495003,4.494013040959159,0.10602797776165672,1,3.659971517738196e-14,5,0,1.5962259253665125,1.377134666984639,15.054761573918856,12.988408305592122,1.3243086749423427e-17,0.000456466801910697,1.0215791243366199e-16,0.011932314442185897,1,0.8795727153279791
0.0001,40,0,4,4,0,107,77,6,30,30,1,6,6,1,0,6.27656099037596e-17,1081.7351871891115,3.1487727976173696,0.002427753385912143,1,8.503034475431543e-13,7,1,0.021217975375400593,0.021090307280343203,8.73975729928956,8.68717037023893,9.515560185178049e-18,6.431933433434513e-06,1.0286126005716372e-16,0.016220390640833835,1,0.010931469973017471
0.001,40,0,4,4,0,107,77,6,30,30,1,6,6,1,0,6.27656099037596e-17,1081.7351871891115,3.1487727976173696,0.018802937985948016,1,9.096433479910851e-14,5,0,0.28640204891321963,0.26082203416358113,15.231771179974972,13.871344699349699,1.1919988187310569e-17,6.38359751927437e-05,1.0337726563387624e-16,0.01631192786861983,1,0.1449508579949387
0.01,40,0,4,4,0,107,77,6,30,30,1,6,6,1,0,6.27656099037596e-17,1081.7351871891115,3.1487727976173696,0.3413581190252838,1,6.088780715169336e-14,6,0,4.073164754745761,2.3596862532066214,11.932233416261791,6.912641363107124,1.384393004914538e-17,0.0008238843421720951,9.0876311002677e-17,0.012697043731260196,1,1.4394319924649117
0.0001,40,0,4,4,1,107,77,6,30,30,1,6,6,1,0,6.27656099037596e-17,1284.4171639123647,3.9892199709622305,0.0024687515463192406,1,3.574253827943011e-13,7,1,0.015559853936033447,0.015574427360601774,6.302721697220706,6.308624852842039,1.3633083033869129e-17,6.296531351309174e-06,8.866860668988454e-17,0.016982224172488746,1,0.005094065536396359
0.001,40,0,4,4,1,107,77,6,30,30,1,6,6,1,0,6.27656099037596e-17,1284.4171639123647,3.9892199709622305,0.019118074702980152,1,8.058505744302518e-14,6,0,0.06417772604790929,0.06570631377671612,3.3569136560547688,3.4368687641163853,1.312985659123536e-17,4.392647847164014e-05,1.1166771787431434e-16,0.016891068596328274,1,0.023032457217150457
0.01,40,0,4,4,1,107,77,6,30,30,1,6,6,1,0,6.27656099037596e-17,1284.4171639123647,3.9892199709622305,0.2581088261266994,1,3.292716004226566e-14,5,0,1.6856647886343417,1.6059275726085558,6.53082970439333,6.2219010357291875,1.1127161752531412e-17,0.00069524973812355,8.502779045698595e-17,0.017477487294972647,1,0.5689488528556398
0.0001,40,0,5,2,0,107,77,1,30,30,1,1,1,1,0,6.27656099037596e-17,2075.1219341188516,9.903563764362287,0.0015170509733295691,1,4.3350269346096315e-14,3,0,0.015380036992557076,0.015317981792444734,10.138114844487738,10.097209692845967,1.215617275359095e-17,4.046513578957686e-06,8.522604269410442e-17,0.010551936602707352,1,0.00559550035499083
0.001,40,0,5,2,0,107,77,1,30,30,1,1,1,1,0,6.27656099037596e-17,2075.1219341188516,9.903563764362287,0.01517050973329569,1,1.1766501679654716e-14,4,0,0.15970866284765917,0.1531798179244473,10.527573934917713,10.097209692845965,1.6398098362959106e-17,4.046528415916919e-05,8.431610784324172e-17,0.01054706880634109,1,0.05799959653285969
0.01,40,0,5,2,0,107,77,1,30,30,1,1,1,1,0,6.27656099037596e-17,2075.1219341188516,9.903563764362287,0.15170509733295692,1,8.521424374318362e-15,5,0,1.3288480647565537,1.531798179244473,8.759416052052922,10.097209692845963,1.097661499779378e-17,0.0004046117002452988,8.397106921573964e-17,0.010739922906321656,1,0.4600551757711965
0.0001,40,0,5,2,1,107,77,1,30,30,1,1,1,1,0,6.27656099037596e-17,930.9769958256394,4.381028521292699,0.0008306288612115369,1,1.7499240295186994e-13,4,1,0.0028526757038232166,0.002852665136908133,3.4343565905744797,3.4343438689901755,1.3767908651908329e-17,2.0160959769736096e-06,7.515710267702488e-17,0.02005775916505049,1,0.002855003745155023
0.001,40,0,5,2,1,107,77,1,30,30,1,1,1,1,0,6.27656099037596e-17,930.9769958256394,4.381028521292699,0.008306288612115367,1,8.049650535786018e-14,5,0,0.028528940367444813,0.028526651369081328,3.434619443132898,3.434343868990176,1.6731251703795625e-17,2.0160836148339972e-05,7.635823912006035e-17,0.020054044928899912,1,0.028552227568483954
0.01,40,0,5,2,1,107,77,1,30,30,1,1,1,1,0,6.27656099037596e-17,930.9769958256394,4.381028521292699,0.08306288612115366,1,1.8367202613828274e-14,3,0,0.2865353555005393,0.2852665136908133,3.4496195458776295,3.4343438689901764,1.3139974479363986e-17,0.00020162076425892845,7.635904252214284e-17,0.020095607293238716,1,0.2867336828034629
0.0001,40,0,5,3,0,107,77,3,30,30,1,3,3,1,0,6.27656099037596e-17,1383.512719429443,4.641641052213581,0.002026224298253887,1,5.858333238736599e-13,9,1,0.00841891886843835,0.008418171879326121,4.15497873344694,4.154610072823892,1.70117156653401e-17,4.8914696647120605e-06,6.88859274746764e-17,0.016050350677579338,1,0.00589777774146321
0.001,40,0,5,3,0,107,77,3,30,30,1,3,3,1,0,6.27656099037596e-17,1383.512719429443,4.641641052213581,0.03321168880355891,1,3.032247897450633e-14,4,0,0.12643804760535668,0.12890011002017984,3.807034576085989,3.8811669825825637,1.5518651068386073e-17,6.862883605122572e-05,9.145624982034522e-17,0.016159957731533336,1,0.05820967645401989
0.01,40,0,5,3,0,107,77,3,30,30,1,3,3,1,0,6.27656099037596e-17,1383.512719429443,4.641641052213581,0.24123450121155537,1,2.6837815504486553e-14,4,0,1.0978808402850133,1.027553488123746,4.551093789533053,4.25956271993869,1.2254379771817654e-17,0.0004898187887652473,8.878081315117585e-17,0.015423436508906117,1,0.4949293900258204
0.0001,40,0,5,3,1,107,77,3,30,30,1,3,3,1,0,6.27656099037596e-17,1090.3660563612139,6.389694098147464,0.0018127949576263423,1,7.727281449187523e-13,4,1,0.01289749146325281,0.012892892523106977,7.114699546682694,7.1121626132438145,1.2402350801107009e-17,5.047476830729328e-06,7.917354618584484e-17,0.01612713270133185,1,0.006206100797557189
0.001,40,0,5,3,1,107,77,3,30,30,1,3,3,1,0,6.27656099037596e-17,1090.3660563612139,6.389694098147464,0.03140891416727743,1,7.400310046687098e-14,4,0,0.20492399364834663,0.204030514263545,6.524389622543572,6.495942940813564,1.3194443522795181e-17,0.00010932153812728993,9.69777998605001e-17,0.016094948977162456,1,0.10190348586562685
0.01,40,0,5,3,1,107,77,3,30,30,1,3,3,1,0,6.27656099037596e-17,1090.3660563612139,6.389694098147464,0.33191452857539716,1,1.5489272561836895e-14,5,0,1.8923025665435946,1.6700754866906071,5.701174259124793,5.0316432180859945,1.218764935865842e-17,0.0011081371982812386,1.0015127982063489e-16,0.015835686402354873,1,1.0304439057009995
0.0001,40,0,5,4,0,107,77,6,30,30,1,6,6,1,0,6.27656099037596e-17,1034.3394240253886,6.255834872688779,0.002166346564378662,1,4.0284226597601314e-13,8,1,0.013074657031404533,0.013077587195223995,6.03534875093013,6.036701334061398,1.1677908136619464e-17,7.697655592979966e-06,8.402504110368118e-17,0.01636873410249634,1,0.006205227034782688
0.001,40,0,5,4,0,107,77,6,30,30,1,6,6,1,0,6.27656099037596e-17,1034.3394240253886,6.255834872688779,0.01809867494142103,1,1.0679040706201849e-13,9,1,0.08845186175990885,0.08833206725809208,4.887200971684173,4.880582006361877,1.2941700511421818e-17,6.06084866831382e-05,1.0376898908394378e-16,0.016346955607537943,1,0.05030217239959048
0.01,40,0,5,4,0,107,77,6,30,30,1,6,6,1,0,6.27656099037596e-17,1034.3394240253886,6.255834872688779,0.1713935677396162,1,3.516222267631385e-14,4,0,0.9304168003382169,0.9200913513830126,5.428539778994045,5.368295692291264,1.3669075269358766e-17,0.0004127484321000885,8.673337369795404e-17,0.016495286343140816,1,0.3914520750627203
0.0001,40,0,5,4,1,107,77,6,30,30,1,6,6,1,0,6.27656099037596e-17,1232.7848365482187,4.8457554925123,0.0033316745044467844,1,6.741200573180677e-13,8,1,0.009777753425526507,0.009762409029860968,2.9347865202546477,2.9301809095789775,1.0994319691119645e-17,6.832305119611049e-06,8.051258447111223e-17,0.015694461075832035,1,0.004161541104296104
0.001,40,0,5,4,1,107,77,6,30,30,1,6,6,1,0,6.27656099037596e-17,1232.7848365482187,4.8457554925123,0.07392320887819279,1,9.6256204861163e-14,8,0,0.274990068841911,0.2732639116072156,3.7199422619089333,3.6965915813731396,1.2743144847844998e-17,0.00014446042997202476,1.0333807874658382e-16,0.015661427419765193,1,0.11619870813118285
0.01,40,0,5,4,1,107,77,6,30,30,1,6,6,1,0,6.27656099037596e-17,1232.7848365482187,4.8457554925123,0.3792765665475506,1,2.906256034324821e-14,5,0,2.7373710999839935,2.1722540101476198,7.2173483453025415,5.727361513317434,1.2843265623617409e-17,0.0007604340090485857,8.542328708519791e-17,0.014213447597696662,1,1.1039418011956945
0.0001,40,0,5,5,0,107,77,10,30,30,1,10,10,1,0,6.27656099037596e-17,1656.496522509643,4.62097468362001,0.002877239634546676,1,1.1825731030868263e-12,10,1,0.04230201289926772,0.04228500236016159,14.702290484029366,14.696378380323477,9.92176546766333e-18,5.614645617372239e-06,9.112042652598076e-17,0.014491922923300787,1,0.015988296327547717
0.001,40,0,5,5,0,107,77,10,30,30,1,10,10,1,0,6.27656099037596e-17,1656.496522509643,4.62097468362001,0.044655612233272,1,6.103288998314438e-14,10,0,0.43838261959315594,0.46851885428533574,9.816965834062081,10.491824674531093,8.658450791006106e-18,8.782011003967e-05,9.656479140382632e-17,0.01461807512254617,1,0.2650529576439611
0.01,40,0,5,5,0,107,77,10,30,30,1,10,10,1,0,6.27656099037596e-17,1656.496522509643,4.62097468362001,0.3131860083460186,1,4.8109912021417706e-14,7,0,2.000519979745828,2.441834136761562,6.3876416137198095,7.796753595913327,1.3913987981544573e-17,0.0006035835324740224,1.18340423006167e-16,0.014665072236037208,1,1.0013273799944094
0.0001,40,0,5,5,1,107,77,10,30,30,1,10,10,1,0,6.27656099037596e-17,1762.4507039933185,8.255121436033004,0.004372125102212541,1,9.12621351307071e-13,7,1,0.02752983878946323,0.027329809288403673,6.296672246531003,6.2509211537824605,1.308150130927745e-17,1.596732496739161e-05,1.0194087044078561e-16,0.011552406521388212,1,0.01027861392499545
0.001,40,0,5,5,1,107,77,10,30,30,1,10,10,1,0,6.27656099037596e-17,1762.4507039933185,8.255121436033004,0.048065225245294003,1,1.7974746343972445e-13,7,1,0.6496924588814902,0.6134962913103523,13.516892005933139,12.76382848888072,1.1802235156902168e-17,0.00020740052160738727,9.04072023112609e-17,0.011742981402778059,1,0.36179653276836676
0.01,40,0,5,5,1,107,77,10,30,30,1,10,10,1,0,6.27656099037596e-17,1762.4507039933185,8.255121436033004,0.5565818715785238,1,2.7134573064793173e-14,7,0,3.530750078799797,5.328069728644553,6.343631115376116,9.572840943478083,1.180873853562326e-17,0.0024182023944318135,1.037894739764848e-16,0.008422427010572947,1,1.8861213094275813
0.0001,40,0,6,2,0,107,77,1,30,30,1,1,1,1,0,6.27656099037596e-17,1829.3963920914857,8.351901254043394,0.0024363720625058425,1,9.069155929913384e-14,5,0,0.007367959175196036,0.00737346830594958,3.0241518890255157,3.026413091589084,1.4658235773806827e-17,7.543599593588165e-06,9.655290629789392e-17,0.01225312019590985,1,0.002839628702000019
0.001,40,0,6,2,0,107,77,1,30,30,1,1,1,1,0,6.27656099037596e-17,1829.3963920914857,8.351901254043394,0.024363720625058427,1,3.436732773440862e-14,3,0,0.07433149332363194,0.07373468305949579,3.050908950547601,3.0264130915890837,1.2166308040494496e-17,7.543592767370853e-05,9.729235790444189e-17,0.012470208189198168,1,0.0286541976030901
0.01,40,0,6,2,0,107,77,1,30,30,1,1,1,1,0,6.27656099037596e-17,1829.3963920914857,8.351901254043394,0.24363720625058433,1,1.550935815706645e-14,4,0,0.7215490026245548,0.737346830594958,2.9615714846214063,3.0264130915890832,1.121492374856366e-17,0.0007542540047332206,9.569739176655438e-17,0.010046820416639157,1,0.2802692666505143
0.0001,40,0,6,2,1,107,77,1,30,30,1,1,1,1,0,6.27656099037596e-17,1100.2455679539862,4.732257627925062,0.0007140850040055111,1,1.3138559422381345e-13,10,1,0.002260318612870367,0.0022595806729159926,3.1653354995435845,3.16430209322608,1.1858851587235911e-17,1.382393231405399e-06,9.650015046721337e-17,0.015320422129024538,1,0.0013026085965899454
0.001,40,0,6,2,1,107,77,1,30,30,1,1,1,1,0,6.27656099037596e-17,1100.2455679539862,4.732257627925062,0.00714085004005511,1,4.2898773551745756e-14,4,0,0.02267094707351198,0.022595806729159923,3.1748246982283663,3.16430209322608,1.1108638606216442e-17,1.3823879245865566e-05,8.911710267781376e-17,0.015286414188530148,1,0.013065171241994066
0.01,40,0,6,2,1,107,77,1,30,30,1,1,1,1,0,6.27656099037596e-17,1100.2455679539862,4.732257627925062,0.07140850040055112,1,2.446914938540664e-14,4,0,0.23499688133565075,0.22595806729159926,3.290881057822033,3.1643020932260795,9.907631388009914e-18,0.00013823202442684305,9.635282917853508e-17,0.014908279720250177,1,0.13547038261388086
0.0001,40,0,6,3,0,107,77,3,30,30,1,3,3,1,0,6.27656099037596e-17,1184.7631155530678,4.490656349894954,0.005604589587909439,1,8.724711989863998e-14,5,0,0.05363381990634453,0.053120733834629646,9.5696248699542,9.47807738665199,1.2863472504762866e-17,1.68201448250331e-05,9.288312096748642e-17,0.015658077080834,1,0.048596674055179506
0.001,40,0,6,3,0,107,77,3,30,30,1,3,3,1,0,6.27656099037596e-17,1184.7631155530678,4.490656349894954,0.038910732606547,1,7.423082394866972e-14,4,0,0.31858363058549777,0.34807927129393595,8.187551589092772,8.945585137489013,1.072633682218377e-17,0.00013247255055288653,9.720667760943037e-17,0.015538903761921723,1,0.23308685639672513
0.01,40,0,6,3,0,107,77,3,30,30,1,3,3,1,0,6.27656099037596e-17,1184.7631155530678,4.490656349894954,0.4752345250320374,1,6.366273860961675e-15,8,0,4.058971690331162,4.501132257953838,8.540986558284104,9.47139153589567,1.6506103604609004e-17,0.0016032332051585851,9.810472571429367e-17,-0.007798269724381278,0,4.934100653040887
0.0001,40,0,6,3,1,107,77,3,30,30,1,3,3,1,0,6.27656099037596e-17,1478.2368445690051,5.0985110541345575,0.0006765328822904503,1,4.421480826963381e-13,9,1,0.001930114650976387,0.0019296385771299333,2.852950243071477,2.8522465465344484,1.3534332185355997e-17,1.3953999967563e-06,8.379082903957028e-17,0.015739786863694837,1,0.0008840389070218662
0.001,40,0,6,3,1,107,77,3,30,30,1,3,3,1,0,6.27656099037596e-17,1478.2368445690051,5.0985110541345575,0.009090149761477588,1,4.269738957103662e-14,5,0,0.05394884179212694,0.05386352804085562,5.934868314354113,5.925483017795759,1.1612273089984418e-17,2.3006847588162714e-05,7.442628788150336e-17,0.015673407448014303,1,0.01717815264169966
0.01,40,0,6,3,1,107,77,3,30,30,1,3,3,1,0,6.27656099037596e-17,1478.2368445690051,5.0985110541345575,0.32234296823009917,1,7.17013408354266e-15,5,0,1.610599012933472,1.4332517223456138,4.996538382012331,4.446356407944072,1.4124519660061484e-17,0.0009149335234472776,7.100384311268976e-17,0.017480792495369785,1,1.0271972524932003
0.0001,40,0,6,4,0,107,77,6,30,30,1,6,6,1,0,6.27656099037596e-17,1095.2713874446586,6.28802548015279,0.001946743909416307,1,4.39584653973369e-13,7,1,0.01432319938971957,0.014327048905245486,7.357515963162356,7.3594933755519865,1.1211739703510025e-17,7.62185955711276e-06,6.475092969674293e-17,0.018738938301005984,1,0.006436208388875359
0.001,40,0,6,4,0,107,77,6,30,30,1,6,6,1,0,6.27656099037596e-17,1095.2713874446586,6.28802548015279,0.053536298993570874,1,7.836657596522028e-14,4,0,0.43536174465825556,0.43002739513107163,8.132085199063495,8.032445335504294,1.3841940829305036e-17,0.00017729802725261783,7.161263635675587e-17,0.01843974926705081,1,0.1778167172751511
0.01,40,0,6,4,0,107,77,6,30,30,1,6,6,1,0,6.27656099037596e-17,1095.2713874446586,6.28802548015279,0.6106952865035388,1,1.6217549650061834e-14,6,0,3.082677968536101,4.806204596497779,5.047816868189039,7.8700535319588205,1.3570731592403552e-17,0.0019533514049914513,7.375131648306326e-17,-0.02648875989186813,0,1.2436686866390854
0.0001,40,0,6,4,1,107,77,6,30,30,1,6,6,1,0,6.27656099037596e-17,1373.7702673697272,5.864933779608516,0.0016774057913181073,1,6.109069355954743e-13,5,1,0.007404187655383294,0.007396102699534847,4.4140706403338905,4.409250723835275,1.3600293351736896e-17,3.227070575735743e-06,8.808757714233949e-17,0.013818174429701327,1,0.004204978791122138
0.001,40,0,6,4,1,107,77,6,30,30,1,6,6,1,0,6.27656099037596e-17,1373.7702673697272,5.864933779608516,0.03406992378859182,1,8.57094902393969e-14,4,0,0.20529601626230737,0.2048954954621501,6.025725726191673,6.0139698795204986,1.1247951609037914e-17,8.837543312415736e-05,9.693536064552052e-17,0.013846782558282138,1,0.17705674616444356
0.01,40,0,6,4,1,107,77,6,30,30,1,6,6,1,0,6.27656099037596e-17,1373.7702673697272,5.864933779608516,0.21877483818836566,1,2.5387933069397005e-14,5,0,1.1445684834111503,1.3061808576341574,5.231719026233145,5.970434573054203,1.0704574866905823e-17,0.000646233569210202,8.470495112892719e-17,0.013879381510588944,1,0.6966407406581833
0.0001,40,0,6,5,0,107,77,10,30,30,1,10,10,1,0,6.27656099037596e-17,1097.085539067733,3.1827795887136117,0.006913048434292656,1,1.7908397143545166e-12,4,1,0.038725391764533025,0.03894239152405358,5.601782214114548,5.633172093931404,1.1787501409917876e-17,1.3553108676381076e-05,1.0430574305328108e-16,0.017309030830598014,1,0.026666772196034225
0.001,40,0,6,5,0,107,77,10,30,30,1,10,10,1,0,6.27656099037596e-17,1097.085539067733,3.1827795887136117,0.01881025415258961,1,9.505678469753824e-14,7,0,0.11728313803783987,0.1178519046767124,6.23506397555471,6.265301027869829,1.1692676503821061e-17,3.632678930290508e-05,9.121085921232925e-17,0.017258433479322724,1,0.06427040316849987
0.01,40,0,6,5,0,107,77,10,30,30,1,10,10,1,0,6.27656099037596e-17,1097.085539067733,3.1827795887136117,0.24592184493109526,1,5.234868980318384e-14,5,0,1.3719304609548784,1.3518613877828496,5.578725474100437,5.497117948841133,1.2309115146910166e-17,0.00041615758017182736,9.669145441222119e-17,0.01721124771972078,1,0.571379673285699
0.0001,40,0,6,5,1,107,77,10,30,30,1,10,10,1,0,6.27656099037596e-17,918.4329928774966,4.529664100693219,0.0039482330599222275,1,5.326199159269725e-13,6,1,0.026945023016898367,0.026929417153932773,6.82457762952553,6.820625010029988,1.1712053553886327e-17,1.1989990517398891e-05,1.010706604687035e-16,0.024982494823513998,1,0.009278105577275193
0.001,40,0,6,5,1,107,77,10,30,30,1,10,10,1,0,6.27656099037596e-17,918.4329928774966,4.529664100693219,0.08871700418578081,1,1.1714230802199204e-13,6,1,0.48528747600018535,0.47291773822974037,5.470061578995081,5.330632414496449,1.409382540771424e-17,0.00014263626371399166,7.80625797860205e-17,0.024710893477243683,1,0.1632134963460766
0.01,40,0,6,5,1,107,77,10,30,30,1,10,10,1,0,6.27656099037596e-17,918.4329928774966,4.529664100693219,0.9407582744425385,1,5.401866486952122e-14,6,0,2.5931317617918537,3.720190045329592,2.756427269617645,3.9544590214038258,1.134594357135972e-17,0.0019211432548850954,9.142355466990302e-17,0.020535995850718785,1,1.0730945559904004
0.0001,40,0,6,6,0,107,77,15,30,30,1,15,15,1,0,6.27656099037596e-17,1439.34085616553,7.798606564830604,0.017249868258323336,1,1.0014825220338787e-12,11,1,0.26074386164065316,0.2808123210109116,15.115701623682842,16.279099457783694,1.3688279302504931e-17,2.8827009912614194e-05,7.224784863654272e-17,0.01539416249463787,1,0.14482933875653764
0.001,40,0,6,6,0,107,77,15,30,30,1,15,15,1,0,6.27656099037596e-17,1439.34085616553,7.798606564830604,0.3478103183787391,1,1.1180511284439588e-13,12,1,3.6793991262032346,5.330887270444538,10.578752071974609,15.326995746686286,1.3890622058072323e-17,0.0005921261507266795,8.42630079162092e-17,0.014956082391516889,1,1.7509975626271852
0.01,40,0,6,6,0,107,77,15,30,30,1,15,15,1,0,6.27656099037596e-17,1439.34085616553,7.798606564830604,1.4772174236556948,1,5.6103492295084476e-14,8,0,6.2244832476057965,14.67664804151243,4.213654095821564,9.9353336932568,1.4130739957181324e-17,0.002832195998981822,9.531084430744088e-17,-0.0929581590521473,0,2.1569446723243018
0.0001,40,0,6,6,1,107,77,15,30,30,1,15,15,1,0,6.27656099037596e-17,1260.2569083662756,4.2612005714009005,0.011007326733574215,1,8.866755418443556e-13,11,1,0.05347047013458658,0.05331083287341244,4.857716267428727,4.843213448984425,1.2699940987650248e-17,1.6380844020914586e-05,9.115111198721214e-17,0.01961251172404845,1,0.017437172616112048
0.001,40,0,6,6,1,107,77,15,30,30,1,15,15,1,0,6.27656099037596e-17,1260.2569083662756,4.2612005714009005,0.08094802060478032,1,1.1644485037135912e-13,11,1,0.5949376016164516,0.5472335388973356,7.349625070156663,6.760307847045975,1.3193236652094197e-17,0.00016238364843174788,8.517735506328624e-17,0.019991268509766923,1,0.20445377176680135
0.01,40,0,6,6,1,107,77,15,30,30,1,15,15,1,0,6.27656099037596e-17,1260.2569083662756,4.2612005714009005,0.335943984661524,1,7.116043628821699e-14,12,0,3.922706612686457,4.285930324222001,11.676668706060415,12.75787190694971,1.1439371225922088e-17,0.0005718132732846369,7.696475088164949e-17,0.017907589768867364,1,1.4215439661984022
0.0001,40,1,3,2,0,107,77,1,30,30,1,1,1,1,0,5.314848110244215e-17,914.8319442385383,2.5320480198214743,0.0011158695087220777,1,2.8915233863453035e-14,5,0,0.005337256803729913,0.005337397923077815,4.783047445970879,4.783173911786818,1.278401568611404e-17,3.2820039497791533e-06,8.440684126423327e-17,0.022365641118028967,1,0.0015014391608286085
0.001,40,1,3,2,0,107,77,1,30,30,1,1,1,1,0,5.314848110244215e-17,914.8319442385383,2.5320480198214743,0.011158695087220775,1,2.918773344960077e-14,3,0,0.05335871074591344,0.05337397923077814,4.781805607989164,4.783173911786817,1.06672916476917e-17,3.2819374892417774e-05,8.512495921123687e-17,0.022360197929273903,1,0.015010541717852481
0.01,40,1,3,2,0,107,77,1,30,30,1,1,1,1,0,5.314848110244215e-17,914.8319442385383,2.5320480198214743,0.11158695087220775,1,1.7439973513454404e-15,3,0,0.5336248973997203,0.5337397923077813,4.782144267127088,4.783173911786817,1.2441268369954598e-17,0.00032826500616390267,8.586831039256255e-17,0.022331182529211603,1,0.15011087086419062
0.0001,40,1,3,2,1,107,77,1,30,30,1,1,1,1,0,5.314848110244215e-17,1207.7863948340625,2.416079407972906,0.0013011374682325193,1,5.552928993851172e-15,6,0,0.004683770881374304,0.004687374667100277,3.599750983834778,3.602520703264093,1.2066362033762765e-17,4.325683000761299e-06,8.413628064968315e-17,0.01972787628430961,1,0.003122990489037241
0.001,40,1,3,2,1,107,77,1,30,30,1,1,1,1,0,5.314848110244215e-17,1207.7863948340625,2.416079407972906,0.013011374682325192,1,4.328111512921713e-14,3,0,0.04723901625354683,0.04687374667100278,3.6305938001859928,3.6025207032640942,1.2507408958491853e-17,4.325766032704801e-05,8.465155998091358e-17,0.019787909789129227,1,0.03149564284875774
0.01,40,1,3,2,1,107,77,1,30,30,1,1,1,1,0,5.314848110244215e-17,1207.7863948340625,2.416079407972906,0.13011374682325194,1,2.233864006669271e-15,4,0,0.5084671310803178,0.46873746671002775,3.907866336145293,3.6025207032640933,1.2545014012997241e-17,0.00043263013718351,8.118836855060157e-17,0.020120225872259492,1,0.33711065490998815
0.0001,40,1,3,3,0,107,77,3,30,30,1,3,3,1,0,5.314848110244215e-17,1502.0223027258169,3.2842456157779147,0.004354414528030995,1,1.6139229371291096e-13,8,1,0.011039131276995144,0.011059884304143302,2.5351585628635327,2.5399245370294192,9.246126545148468e-18,1.0914021468278145e-05,6.507060998122201e-17,0.018170252945550608,1,0.0053833869436854635
0.001,40,1,3,3,0,107,77,3,30,30,1,3,3,1,0,5.314848110244215e-17,1502.0223027258169,3.2842456157779147,0.012780929313294278,1,8.407336483103947e-14,3,0,0.029442194285042973,0.02950837724209115,2.3036035614732824,2.3087818200666805,1.2037138058177575e-17,3.7840383256767404e-05,9.261265451566527e-17,0.018164785797100826,1,0.021112968846293535
0.01,40,1,3,3,0,107,77,3,30,30,1,3,3,1,0,5.314848110244215e-17,1502.0223027258169,3.2842456157779147,0.8327914620270671,1,3.540414711385441e-14,7,0,2.1683503206014394,2.108136594176592,2.6037134378437763,2.5314099511121957,1.1957725981947706e-17,0.0022810468850802427,6.504829626713168e-17,0.014555321140452129,1,1.4630026940123635
0.0001,40,1,3,3,1,107,77,3,30,30,1,3,3,1,0,5.314848110244215e-17,977.2181449525659,2.078606067612271,0.008338865781703933,1,4.0665401589721137e-13,5,1,0.02066021993275457,0.020665648551831544,2.4775815408954736,2.4782325429884544,1.4416232269907568e-17,1.666259833771089e-05,8.30610739104525e-17,0.020507152396994008,1,0.011248419743675011
0.001,40,1,3,3,1,107,77,3,30,30,1,3,3,1,0,5.314848110244215e-17,977.2181449525659,2.078606067612271,0.08613198366008396,1,6.045371208469414e-14,5,0,0.2418947582359153,0.24724990553012527,2.8084196828734633,2.8705934198135505,1.3533147950828553e-17,0.0001831365891952071,7.677860232858444e-17,0.020477635621322907,1,0.10104361217220573
0.01,40,1,3,3,1,107,77,3,30,30,1,3,3,1,0,5.314848110244215e-17,977.2181449525659,2.078606067612271,0.7477498127457218,1,1.9507365945045817e-14,7,0,1.682080018708799,1.8253522435815108,2.249522487384164,2.4411269818695844,1.0089310728660097e-17,0.0015490609437540097,7.3600613670032e-17,0.018130966258914458,1,0.7345392159683309
0.0001,40,1,4,2,0,107,77,1,30,30,1,1,1,1,0,5.314848110244215e-17,995.911528076192,3.206205213475958,0.0013578959100497077,1,4.7822684906094256e-15,4,0,0.007637238958734192,0.007643253315175738,5.624318404828703,5.628747578226335,1.0167005017994443e-17,5.300666073036858e-06,9.278667550071147e-17,0.01941461973507236,1,0.002767816065624632
0.001,40,1,4,2,0,107,77,1,30,30,1,1,1,1,0,5.314848110244215e-17,995.911528076192,3.206205213475958,0.013578959100497072,1,4.973559230233804e-15,3,0,0.07583742390991258,0.07643253315175737,5.5849217416920025,5.628747578226337,1.1891607075741312e-17,5.3006103547777835e-05,9.196389372815541e-17,0.0193714336932571,1,0.027480698951063774
0.01,40,1,4,2,0,107,77,1,30,30,1,1,1,1,0,5.314848110244215e-17,995.911528076192,3.206205213475958,0.13578959100497076,1,3.672782200788039e-15,4,0,0.8276521189676733,0.7643253315175735,6.095107237913221,5.628747578226334,1.2725644999460659e-17,0.0005301088085854651,8.877019112241252e-17,0.019705761450918263,1,0.2977243784299486
0.0001,40,1,4,2,1,107,77,1,30,30,1,1,1,1,0,5.314848110244215e-17,1106.7021712428318,2.5511656737048574,0.002355443364289237,1,1.6077199265822878e-14,5,0,0.004563371367630888,0.004552825003956815,1.9373725714725052,1.9328951283575633,1.0907245583650496e-17,6.0113460321809055e-06,8.6967871002184e-17,0.018422238900242884,1,0.0028685532634966887
0.001,40,1,4,2,1,107,77,1,30,30,1,1,1,1,0,5.314848110244215e-17,1106.7021712428318,2.5511656737048574,0.023554433642892367,1,4.555707305978969e-14,5,0,0.04662947679328135,0.04552825003956815,1.9796475474735926,1.932895128357563,1.1617769484590568e-17,6.011234868320535e-05,9.143250051997802e-17,0.018419724272143948,1,0.02930968736064992
0.01,40,1,4,2,1,107,77,1,30,30,1,1,1,1,0,5.314848110244215e-17,1106.7021712428318,2.5511656737048574,0.2355443364289237,1,6.9237134782160566e-15,5,0,0.6395726592305659,0.45528250039568163,2.7152962746933174,1.9328951283575637,1.1168670200077458e-17,0.0006009693434253951,8.745254915192462e-17,0.018360679612883724,1,0.38555823526920385
0.0001,40,1,4,3,0,107,77,3,30,30,1,3,3,1,0,5.314848110244215e-17,1067.8817086526715,2.4022403418471328,0.009220716807510305,1,5.326148770249962e-13,6,1,0.060296202437721484,0.05971913752602413,6.539209878846949,6.4766263591766196,1.2138892290291386e-17,2.1858815405695455e-05,8.618148363197425e-17,0.01974355533248738,1,0.033736881544664275
0.001,40,1,4,3,0,107,77,3,30,30,1,3,3,1,0,5.314848110244215e-17,1067.8817086526715,2.4022403418471328,0.061442439006640995,1,3.274658294531019e-14,5,0,0.31266412082930306,0.3105789415183591,5.088732248983619,5.054795130850684,9.64835800345752e-18,0.00014345242911260701,8.460412578916015e-17,0.019535253449395686,1,0.1636903610666223
0.01,40,1,4,3,0,107,77,3,30,30,1,3,3,1,0,5.314848110244215e-17,1067.8817086526715,2.4022403418471328,0.5790086625989084,1,3.3029621153343754e-14,7,0,1.9230151548142462,2.9944624465815384,3.321220007629419,5.171705779220554,1.1353309646796425e-17,0.0012887553325637551,7.989816170612352e-17,0.019189921104177665,1,0.8958287275232397
0.0001,40,1,4,3,1,107,77,3,30,30,1,3,3,1,0,5.314848110244215e-17,1280.5386151785385,5.4566093472597945,0.0018533678325624373,1,5.20429034181419e-13,5,1,0.005399550458610782,0.005399925710913581,2.9133722749171964,2.913574745412371,8.410528952885931e-18,5.976470649136218e-06,9.673200836123435e-17,0.018797304337800802,1,0.0027754318758161966
0.001,40,1,4,3,1,107,77,3,30,30,1,3,3,1,0,5.314848110244215e-17,1280.5386151785385,5.4566093472597945,0.017353667748356567,1,7.073335360840528e-14,7,0,0.05680192204805686,0.05704939400665236,3.2731940516399556,3.287454550468449,1.0443737741668788e-17,4.848502495921517e-05,9.814838082847836e-17,0.018779878432993783,1,0.031137099782965673
0.01,40,1,4,3,1,107,77,3,30,30,1,3,3,1,0,5.314848110244215e-17,1280.5386151785385,5.4566093472597945,0.07805401024707581,1,1.1657482015660134e-14,4,0,0.42834860989561396,0.42058740937966266,5.487848843892828,5.3884151249668735,9.627964615633068e-18,0.0003688355561271832,9.383541509323063e-17,0.018694966453553508,1,0.1703461127757721
0.0001,40,1,4,4,0,107,77,6,30,30,1,6,6,1,0,5.314848110244215e-17,976.8829276047064,4.435752820413976,0.002029783431546194,1,1.0079326453196173e-12,10,1,0.0059798800081541205,0.005979484044783951,2.946067996820197,2.945872920161271,1.2075304343938499e-17,5.875643784672004e-06,8.012143985005458e-17,0.019723966571228532,1,0.0024241188227636956
0.001,40,1,4,4,0,107,77,6,30,30,1,6,6,1,0,5.314848110244215e-17,976.8829276047064,4.435752820413976,0.018844618763585327,1,1.0323878107056639e-13,8,1,0.11661644160806017,0.11689619431979575,6.188315246440838,6.203160477073795,1.2662367641657943e-17,5.345793371106349e-05,1.0345008576138898e-16,0.019732153848003968,1,0.05342729464290784
0.01,40,1,4,4,0,107,77,6,30,30,1,6,6,1,0,5.314848110244215e-17,976.8829276047064,4.435752820413976,0.17326824220451087,1,2.3556249693848374e-14,4,0,0.5731833275212904,0.5966860022862625,3.308069154673794,3.4437124466351188,1.3005737526370566e-17,0.00042058233979657794,7.366883788826721e-17,0.01948205012307239,1,0.29972097206598974
0.0001,40,1,4,4,1,107,77,6,30,30,1,6,6,1,0,5.314848110244215e-17,1587.1295378828613,3.534204942449745,0.0024002888349231363,1,5.433684134421111e-13,9,1,0.005306949378394761,0.0052988498600273675,2.2109628229657217,2.2075884297470605,1.0933686943365284e-17,4.1081346997808164e-06,1.07412992510553e-16,0.01840992320206085,1,0.004448893213595107
0.001,40,1,4,4,1,107,77,6,30,30,1,6,6,1,0,5.314848110244215e-17,1587.1295378828613,3.534204942449745,0.024201635024175827,1,8.894265137985896e-14,4,0,0.067427612007854,0.06797617550554248,2.7860767233494053,2.808743105068678,1.2670343840257652e-17,4.41232127179488e-05,9.046343314641402e-17,0.018385398904155713,1,0.03665942496392668
0.01,40,1,4,4,1,107,77,6,30,30,1,6,6,1,0,5.314848110244215e-17,1587.1295378828613,3.534204942449745,0.19849125551578248,1,5.438052477807561e-14,5,0,0.8360718292586086,0.8068007906212662,4.212134318391324,4.0646666702005705,1.433677177088986e-17,0.0004714313754270344,8.16396014667747e-17,0.01856438282952687,1,0.5081680827937514
0.0001,40,1,5,2,0,107,77,1,30,30,1,1,1,1,0,5.314848110244215e-17,1467.2825026196915,4.0576187525079215,0.0018830830359384196,1,9.617048775337276e-14,4,0,0.0065959534270277845,0.0066109171618991365,3.502741674766744,3.51068807680307,1.0469285343704404e-17,5.67891776655796e-06,8.111810487715332e-17,0.01684100511732413,1,0.005986767510404386
0.001,40,1,5,2,0,107,77,1,30,30,1,1,1,1,0,5.314848110244215e-17,1467.2825026196915,4.0576187525079215,0.018830830359384196,1,2.962580054956552e-14,4,0,0.06768798635765891,0.0661091716189914,3.5945300905930115,3.5106880768030715,1.0009857427553311e-17,5.6788617773328335e-05,8.049836404199206e-17,0.01682773093958742,1,0.061449679388152156
0.01,40,1,5,2,0,107,77,1,30,30,1,1,1,1,0,5.314848110244215e-17,1467.2825026196915,4.0576187525079215,0.18830830359384196,1,3.627649046885574e-16,4,0,0.8725893672336483,0.6610917161899138,4.633833721510854,3.5106880768030706,1.034395417005796e-17,0.000567801587406567,8.458444930946491e-17,0.01646060521714428,1,0.8087742726037952
0.0001,40,1,5,2,1,107,77,1,30,30,1,1,1,1,0,5.314848110244215e-17,1155.540918904351,4.806249588013506,0.0011671345408134472,1,4.163220973297029e-14,7,0,0.005905187909183112,0.005903881461007981,5.059560575653451,5.05844121183596,1.0740381724096414e-17,3.056223692417896e-06,8.293210351575809e-17,0.01984631791428822,1,0.0030827274019947053
0.001,40,1,5,2,1,107,77,1,30,30,1,1,1,1,0,5.314848110244215e-17,1155.540918904351,4.806249588013506,0.01167134540813447,1,7.146065118915974e-15,3,0,0.05916980025556559,0.059038814610079794,5.069664052126035,5.05844121183596,1.2461518821501681e-17,3.056212276238008e-05,8.393668238750292e-17,0.019808431220489493,1,0.03088788287694546
0.01,40,1,5,2,1,107,77,1,30,30,1,1,1,1,0,5.314848110244215e-17,1155.540918904351,4.806249588013506,0.11671345408134473,1,1.7150556285398335e-14,4,0,0.6018907300828533,0.590388146100798,5.156995265201893,5.05844121183596,9.996078489151413e-18,0.0003056021879824496,8.73997583391996e-17,0.01929072704523083,1,0.31337433482913946
0.0001,40,1,5,3,0,107,77,3,30,30,1,3,3,1,0,5.314848110244215e-17,1139.5543349720638,3.243487071121981,0.0010627302882645173,1,3.0508759227363295e-13,9,1,0.0027604590602869593,0.0027614213442544535,2.597516124994333,2.5984216077665097,1.428918063200046e-17,2.8240681793056024e-06,8.509840917860615e-17,0.017317431689657423,1,0.002273452920189705
0.001,40,1,5,3,0,107,77,3,30,30,1,3,3,1,0,5.314848110244215e-17,1139.5543349720638,3.243487071121981,0.014988090269431424,1,6.997139172910319e-14,3,0,0.030008749914149438,0.029898798021436645,2.0021730170222565,1.9948370662282422,1.3169868484699841e-17,3.263685555630561e-05,8.904909823631644e-17,0.017331350226995043,1,0.015651460333171874
0.01,40,1,5,3,0,107,77,3,30,30,1,3,3,1,0,5.314848110244215e-17,1139.5543349720638,3.243487071121981,0.10756448869345853,1,1.8426098242411376e-14,4,0,0.38401199364505145,0.3864070539548031,3.5700629297780964,3.592329203144367,1.2379777640356354e-17,0.000466633199205481,8.496786033350409e-17,0.017169204543393275,1,0.2379183084666875
0.0001,40,1,5,3,1,107,77,3,30,30,1,3,3,1,0,5.314848110244215e-17,1086.3701168361572,4.64702753385628,0.0015397989898308733,1,9.823500621946057e-14,5,0,0.0068812503146759695,0.006882269632706011,4.468927671807204,4.4695896530377235,9.610346160166119e-18,3.831627539018564e-06,8.560228982358449e-17,0.018668359142726694,1,0.0036646183416309585
0.001,40,1,5,3,1,107,77,3,30,30,1,3,3,1,0,5.314848110244215e-17,1086.3701168361572,4.64702753385628,0.015875129112136576,1,8.85903881050941e-14,3,0,0.07249504848134035,0.07197380246481572,4.566580086956124,4.533745959255951,1.0320354987037125e-17,3.8818886668079806e-05,8.49529699911968e-17,0.018670628803640874,1,0.033371218237228786
0.01,40,1,5,3,1,107,77,3,30,30,1,3,3,1,0,5.314848110244215e-17,1086.3701168361572,4.64702753385628,0.21866466245453758,1,1.877808566124042e-14,4,0,0.8131106009116434,0.7764705823815216,3.7185276842832193,3.5509650881196086,1.163722566057242e-17,0.0005516302769380073,6.66351458402549e-17,0.01868855037886539,1,0.26412312142473016
0.0001,40,1,5,4,0,107,77,6,30,30,1,6,6,1,0,5.314848110244215e-17,1220.9812350018847,3.7770580906046693,0.005733563010018358,1,3.094990538917552e-13,12,1,0.014998804621312313,0.014994819393162653,2.615965778191437,2.615270708102786,1.0891996857490367e-17,1.0425385572017447e-05,7.648385906673746e-17,0.017944403697958963,1,0.0049658385785286575
0.001,40,1,5,4,0,107,77,6,30,30,1,6,6,1,0,5.314848110244215e-17,1220.9812350018847,3.7770580906046693,0.04454065779429158,1,9.120883012755751e-14,5,0,0.1174133593398324,0.12072277140525313,2.636093967944953,2.7103948927473,1.130835509415202e-17,8.702559335999566e-05,7.209650479111528e-17,0.017957957661797877,1,0.05847200449894143
0.01,40,1,5,4,0,107,77,6,30,30,1,6,6,1,0,5.314848110244215e-17,1220.9812350018847,3.7770580906046693,0.3004445322371331,1,1.811717596031081e-14,6,0,1.3158571003415502,1.1842675942522012,4.379700607441837,3.9417179119022525,1.0211235998539574e-17,0.0009149742569592965,7.388190833897066e-17,0.017662142841285797,1,0.625925104751968
0.0001,40,1,5,4,1,107,77,6,30,30,1,6,6,1,0,5.314848110244215e-17,1388.3128933309272,7.133029883782241,0.00443865414721233,1,8.761303708363664e-13,5,1,0.012898968500051296,0.012929024036709121,2.906053968668051,2.912825286202827,8.695031614459229e-18,1.7381230001399354e-05,7.789902084422501e-17,0.01875682596220006,1,0.0067043801372877855
0.001,40,1,5,4,1,107,77,6,30,30,1,6,6,1,0,5.314848110244215e-17,1388.3128933309272,7.133029883782241,0.036346404346559585,1,9.50488450341291e-14,6,0,0.15371405830789084,0.15861325503732585,4.229140710653015,4.363932495906973,1.0076960744033623e-17,8.985493979151667e-05,7.274112848714429e-17,0.018706571097191215,1,0.0823702031718884
0.01,40,1,5,4,1,107,77,6,30,30,1,6,6,1,0,5.314848110244215e-17,1388.3128933309272,7.133029883782241,0.7537547722629211,1,4.139486801796182e-14,7,0,2.235450629989093,1.896046708229679,2.9657532028325706,2.515468927032291,1.0799166682441298e-17,0.0022556725340172373,8.425459135332663e-17,0.01819936173674296,1,0.9192622490443922
0.0001,40,1,5,5,0,107,77,10,30,30,1,10,10,1,0,5.314848110244215e-17,977.0442742199963,6.300989687948624,0.012585101630543518,1,4.513354704839035e-13,5,1,0.05349480727700979,0.05352104005540257,4.250645632227563,4.252730063419531,8.89687902247808e-18,3.761335345445875e-05,9.180122166621144e-17,0.019857005433404937,1,0.019776149388977003
0.001,40,1,5,5,0,107,77,10,30,30,1,10,10,1,0,5.314848110244215e-17,977.0442742199963,6.300989687948624,0.05189340607207109,1,9.467537370308172e-14,6,0,0.26234260408624,0.2574522003094026,5.055413085082349,4.961173678826273,1.0940444631105139e-17,0.00017239180678411953,7.650040770913769e-17,0.01972590787085248,1,0.14746346902341814
0.01,40,1,5,5,0,107,77,10,30,30,1,10,10,1,0,5.314848110244215e-17,977.0442742199963,6.300989687948624,0.5483962260012303,1,2.904343128727071e-14,7,0,2.294994451310279,2.4786313489257603,4.184920213701708,4.519781923007252,1.2256595270844255e-17,0.00160221410627912,8.66405363244159e-17,0.019571560648581406,1,0.9201116703389494
0.0001,40,1,5,5,1,107,77,10,30,30,1,10,10,1,0,5.314848110244215e-17,1323.9161521866024,5.647943346680893,0.0049286639665811205,1,4.83888982440222e-13,7,1,0.04003593972966149,0.03968114768181215,8.123081630463302,8.0510961897323,1.1524594472840947e-17,7.180453992196617e-06,9.888804220196395e-17,0.01785927949509142,1,0.02583281825501422
0.001,40,1,5,5,1,107,77,10,30,30,1,10,10,1,0,5.314848110244215e-17,1323.9161521866024,5.647943346680893,0.04501070018443273,1,1.013613935009083e-13,9,1,0.5078622739192065,0.4673517979221642,11.283145381836434,10.38312659005916,1.209489931334915e-17,6.572628458617965e-05,8.825805711385326e-17,0.017872502816241115,1,0.25858183866818635
0.01,40,1,5,5,1,107,77,10,30,30,1,10,10,1,0,5.314848110244215e-17,1323.9161521866024,5.647943346680893,0.5512295177152724,1,4.5557715325944324e-14,7,0,3.859442469537967,6.021385140985027,7.001516329413064,10.923553524387392,1.148036838749278e-17,0.0008373980606669721,9.841446502625569e-17,0.01689295969128071,1,2.1219270382387756
0.0001,40,1,6,2,0,107,77,1,30,30,1,1,1,1,0,5.314848110244215e-17,1473.5579576871057,3.9078057177280665,0.0014664055353552023,1,6.90565654561675e-14,6,0,0.0067664361449914934,0.006770279186001289,4.614300738678324,4.616921460516274,7.55807461294286e-18,4.81587895053452e-06,7.971898588701163e-17,0.018558757613008126,1,0.00421623090840087
0.001,40,1,6,2,0,107,77,1,30,30,1,1,1,1,0,5.314848110244215e-17,1473.5579576871057,3.9078057177280665,0.014664055353552023,1,4.8967382778009685e-14,3,0,0.0680532431623294,0.06770279186001288,4.640820122507591,4.616921460516273,1.188561709986382e-17,4.8157636638867383e-05,8.261662398716358e-17,0.018579615228879645,1,0.04240396530672571
0.01,40,1,6,2,0,107,77,1,30,30,1,1,1,1,0,5.314848110244215e-17,1473.5579576871057,3.9078057177280665,0.14664055353552025,1,1.1174607864725285e-14,4,0,0.6808115729891036,0.6770279186001289,4.642723698012998,4.616921460516274,1.011526786112016e-17,0.0004814604818723109,7.987260822309987e-17,0.018489868546147512,1,0.4242034525182261
0.0001,40,1,6,2,1,107,77,1,30,30,1,1,1,1,0,5.314848110244215e-17,1108.7961449129245,5.380002297289773,0.0009437081196967047,1,3.6194829139178007e-14,5,0,0.004398956700240321,0.004385797065080614,4.661353026880905,4.647408423793314,1.2226962864029692e-17,1.8071074128974202e-06,8.846867587003804e-17,0.0177118787747703,1,0.002773300358545925
0.001,40,1,6,2,1,107,77,1,30,30,1,1,1,1,0,5.314848110244215e-17,1108.7961449129245,5.380002297289773,0.009437081196967047,1,6.087571263093246e-14,4,0,0.0452488710240973,0.04385797065080614,4.794795136301221,4.647408423793314,1.1667778780782745e-17,1.8071007258236025e-05,8.504564265302097e-17,0.017721186425507723,1,0.02850965861917579
0.01,40,1,6,2,1,107,77,1,30,30,1,1,1,1,0,5.314848110244215e-17,1108.7961449129245,5.380002297289773,0.09437081196967051,1,7.478364697732526e-15,5,0,0.6533127676120969,0.43857970650806144,6.922826602594696,4.647408423793312,1.3512205203156069e-17,0.00018069990678279662,8.858060767295002e-17,0.017716325785537227,1,0.35717734300576787
0.0001,40,1,6,3,0,107,77,3,30,30,1,3,3,1,0,5.314848110244215e-17,1188.8434239325034,3.150080112486709,0.0035163591325361953,1,3.0196662688547136e-13,9,1,0.009410950793787254,0.009404971614600242,2.676333798419375,2.6746334091924364,1.0639324030550722e-17,9.156834607826e-06,9.43876466094989e-17,0.0195127926196535,1,0.00431890586041067
0.001,40,1,6,3,0,107,77,3,30,30,1,3,3,1,0,5.314848110244215e-17,1188.8434239325034,3.150080112486709,0.016280675813971437,1,2.3409313191745298e-14,3,0,0.06002865296907972,0.06031670353222392,3.687110636867143,3.704803425940248,1.1865392718836884e-17,4.1240654442338624e-05,8.750425613806107e-17,0.019512065359381277,1,0.027725154108510366
0.01,40,1,6,3,0,107,77,3,30,30,1,3,3,1,0,5.314848110244215e-17,1188.8434239325034,3.150080112486709,0.2903580458857417,1,5.32166115709797e-15,4,0,0.7458073675595943,0.7707402339822753,2.5685782713012046,2.6544476548983527,9.660892200371038e-18,0.0007549421340236362,9.300717096614586e-17,0.019429115822518016,1,0.3317382123483762
0.0001,40,1,6,3,1,107,77,3,30,30,1,3,3,1,0,5.314848110244215e-17,1184.5566839642302,3.6780013183248714,0.0024698735241155925,1,7.141434650837064e-13,7,1,0.005690417619924989,0.005690420833351348,2.3039307739300545,2.303932074979006,1.2584293461932681e-17,8.369710890425986e-06,7.811761083736192e-17,0.019290525960900924,1,0.0031468683542413335
0.001,40,1,6,3,1,107,77,3,30,30,1,3,3,1,0,5.314848110244215e-17,1184.5566839642302,3.6780013183248714,0.02421985569805361,1,8.667352298697362e-14,5,0,0.07105725897092226,0.07138187769667155,2.933843201082022,2.947246201074932,9.401481174611804e-18,8.263208705882184e-05,7.790203385561168e-17,0.019278992594020702,1,0.025664067862875513
0.01,40,1,6,3,1,107,77,3,30,30,1,3,3,1,0,5.314848110244215e-17,1184.5566839642302,3.6780013183248714,0.11601139588376116,1,3.2766462488124284e-14,4,0,0.33200343795016285,0.342944145172507,2.861817456992046,2.9561246337913514,1.101328392366651e-17,0.00033680731530745224,7.011180691463342e-17,0.019175512465264662,1,0.18145360776034025
0.0001,40,1,6,4,0,107,77,6,30,30,1,6,6,1,0,5.314848110244215e-17,1297.6928606306778,11.417920853774403,0.010337732730847473,1,3.625240811034982e-13,5,1,0.03492589350007397,0.035905334092894745,3.3784867929363456,3.4732310292521245,9.525026743188268e-18,2.5262410388121374e-05,6.953875027561511e-17,0.018427357910459935,1,0.012916017082753868
0.001,40,1,6,4,0,107,77,6,30,30,1,6,6,1,0,5.314848110244215e-17,1297.6928606306778,11.417920853774403,0.12978846584739473,1,1.104811421174217e-13,9,1,0.965463779433929,1.0211422350321686,7.438748683331547,7.867742548346535,1.1369580998644409e-17,0.0003673438483850929,7.703021147434026e-17,0.018275482086205764,1,0.45002103254808656
0.01,40,1,6,4,0,107,77,6,30,30,1,6,6,1,0,5.314848110244215e-17,1297.6928606306778,11.417920853774403,1.5693010038703434,1,2.104242777276684e-14,8,0,4.103809293431039,10.830204728291891,2.6150555459468103,6.901292168667146,1.1897816060196785e-17,0.0034146963716222777,7.520718732841663e-17,-0.014499657511720245,0,2.089320724191784
0.0001,40,1,6,4,1,107,77,6,30,30,1,6,6,1,0,5.314848110244215e-17,1368.333050195799,4.2609471972674555,0.0021834262749712155,1,6.853204960841719e-13,6,1,0.006521771618384574,0.006518810952276953,2.986943819969626,2.985587847413301,1.0236521632532068e-17,5.589659617499652e-06,9.332295430253122e-17,0.019620812158019835,1,0.0036084354496435725
0.001,40,1,6,4,1,107,77,6,30,30,1,6,6,1,0,5.314848110244215e-17,1368.333050195799,4.2609471972674555,0.03492348081556679,1,4.160722805676629e-14,5,0,0.21276906809817944,0.2212584087025426,6.092435894973556,6.3355199291566295,1.0661408187652725e-17,8.200698821634339e-05,7.591365470399586e-17,0.019557021762588573,1,0.08943187487853925
0.01,40,1,6,4,1,107,77,6,30,30,1,6,6,1,0,5.314848110244215e-17,1368.333050195799,4.2609471972674555,0.27152623621818145,1,3.458480609510196e-14,7,0,2.293747430592397,1.8161775721843734,8.447608829775424,6.688773790260942,8.989140043104458e-18,0.0005961932828460628,7.121759726456052e-17,0.01869455442447519,1,1.0842183171582802
0.0001,40,1,6,5,0,107,77,10,30,30,1,10,10,1,0,5.314848110244215e-17,1170.031805057361,8.017777054445551,0.010282376738027392,1,5.948673238004225e-13,8,1,0.0349165085098177,0.03493219676603178,3.3957624194691984,3.3972881616797572,1.1417032141909623e-17,2.3128782139118943e-05,7.297310362161644e-17,0.018813476635167543,1,0.012121071373082628
0.001,40,1,6,5,0,107,77,10,30,30,1,10,10,1,0,5.314848110244215e-17,1170.031805057361,8.017777054445551,0.12705366461866888,1,1.1934829721027744e-13,9,1,0.374811712315984,0.3919481372410961,2.950026773654432,3.084902260926242,1.118588518629336e-17,0.0003231582530087431,8.072040661449063e-17,0.01892680980136675,1,0.2461815517201931
0.01,40,1,6,5,0,107,77,10,30,30,1,10,10,1,0,5.314848110244215e-17,1170.031805057361,8.017777054445551,2.054630900896884,1,6.879981377984045e-14,9,0,5.106546157482901,8.281291155408672,2.485383703347302,4.030549307806933,1.441436985401588e-17,0.0044666142643101595,8.16266151411315e-17,-0.019025754723524718,0,2.5763751322138853
0.0001,40,1,6,5,1,107,77,10,30,30,1,10,10,1,0,5.314848110244215e-17,1121.4385974304316,5.713261046818725,0.004179890348435567,1,1.2119491068607049e-12,10,1,0.026521791406264993,0.026375416032468835,6.345092620956304,6.310073670315424,9.818939979078158e-18,9.24498970588637e-06,8.731450640536175e-17,0.019089752338546845,1,0.012796140655434537
0.001,40,1,6,5,1,107,77,10,30,30,1,10,10,1,0,5.314848110244215e-17,1121.4385974304316,5.713261046818725,0.0647832464458183,1,9.961604192802634e-14,10,0,0.27745166509728275,0.3073997001128544,4.28276877617318,4.745049329535364,1.1868636721617913e-17,0.00015198157506392224,8.502958848742985e-17,0.01897115950181125,1,0.15318157018502346
0.01,40,1,6,5,1,107,77,10,30,30,1,10,10,1,0,5.314848110244215e-17,1121.4385974304316,5.713261046818725,0.38442538639861484,1,6.45811652107173e-14,6,0,1.7730028749800448,2.5652333790273785,4.612085823961685,6.672903168698282,9.718293992007006e-18,0.0011636052449008726,8.850841696960218e-17,0.018493114481223892,1,0.6756923565974591
0.0001,40,1,6,6,0,107,77,15,30,30,1,15,15,1,0,5.314848110244215e-17,1171.5360332893854,4.434831185025909,0.00707013479642666,1,1.1714127959762756e-12,9,1,0.047825597026172506,0.04695009976783888,6.764453352479814,6.640623003619122,1.4214411374590933e-17,1.4640457392095831e-05,6.957555320407372e-17,0.01947438133536222,1,0.028123760397075523
0.001,40,1,6,6,0,107,77,15,30,30,1,15,15,1,0,5.314848110244215e-17,1171.5360332893854,4.434831185025909,0.1598495617461002,1,6.58432526021783e-14,9,0,1.0549552684864987,0.8380234315620098,6.599675701095477,5.24257572187216,1.2008536738220397e-17,0.00030818410492975876,8.891177447606971e-17,0.01887057835330269,1,0.6324999891831499
0.01,40,1,6,6,0,107,77,15,30,30,1,15,15,1,0,5.314848110244215e-17,1171.5360332893854,4.434831185025909,0.9786776892572594,1,9.092953056824489e-14,11,0,6.659671191564811,13.03240774636469,6.804764494650926,13.316342948673203,1.294806496560404e-17,0.001854945190696043,7.597296237750229e-17,-0.5126292997172807,0,3.700597464477726
0.0001,40,1,6,6,1,107,77,15,30,30,1,15,15,1,0,5.314848110244215e-17,1226.7370379659196,5.476902705418384,0.004089310139412782,1,8.467453709020536e-13,8,1,0.029484311616160858,0.02935218992292403,7.21009427286793,7.177785230821097,8.121997604743166e-18,7.748183843397062e-06,8.756984552310778e-17,0.01888036044854617,1,0.015656849586795245
0.001,40,1,6,6,1,107,77,15,30,30,1,15,15,1,0,5.314848110244215e-17,1226.7370379659196,5.476902705418384,0.020800647391036788,1,9.168241151625347e-14,10,0,0.232447370662953,0.25902359689371207,11.175006541532786,12.452669958980604,9.731156819261202e-18,4.678380640044598e-05,9.90927543517282e-17,0.018941409340544422,1,0.08299063812832753
0.01,40,1,6,6,1,107,77,15,30,30,1,15,15,1,0,5.314848110244215e-17,1226.7370379659196,5.476902705418384,0.399379846720491,1,6.811982295402214e-14,8,0,2.634830910237832,3.5176905949872976,6.597305627396462,8.807882079861631,1.1499454090596136e-17,0.0008544521869815899,8.364017620105929e-17,0.01621724039051768,1,1.4215763106201098
0.0001,40,2,3,2,0,108,77,1,31,31,1,1,1,1,0,4.495785929558166e-17,1724.934547201806,2.087624336393434,0.0009532936131697835,1,1.5846148604539634e-13,5,1,0.005376712862325802,0.005370122385556843,5.640143590648602,5.6332302150863285,1.445572729757017e-17,4.604627705608581e-06,8.736655444837568e-17,0.013006664767912424,1,0.003170082329378213
0.001,40,2,3,2,0,108,77,1,31,31,1,1,1,1,0,4.495785929558166e-17,1724.934547201806,2.087624336393434,0.009532936131697834,1,4.847489260253145e-14,3,0,0.05437179438016484,0.05370122385556843,5.703572711388881,5.633230215086329,1.0304080931817619e-17,4.604590020947493e-05,8.438338055614636e-17,0.012999496011969652,1,0.032065950471289094
0.01,40,2,3,2,0,108,77,1,31,31,1,1,1,1,0,4.495785929558166e-17,1724.934547201806,2.087624336393434,0.09532936131697832,1,5.2881701020943406e-15,4,0,0.4837214180243974,0.5370122385556843,5.074212302922938,5.63323021508633,1.4348029115810606e-17,0.00046049717763858205,8.497215164602776e-17,0.013061940983184517,1,0.2911243383342524
0.0001,40,2,3,2,1,108,77,1,31,31,1,1,1,1,0,4.495785929558166e-17,1762.2468710419223,4.549436553734922,0.001619590330985933,1,3.319738604098627e-14,5,0,0.011621702947095717,0.011654793752372805,7.1757053155664074,7.196136905360441,1.1245688382476624e-17,5.2342992226509515e-06,9.75485052630805e-17,0.013177778831403556,1,0.00874811072801721
0.001,40,2,3,2,1,108,77,1,31,31,1,1,1,1,0,4.495785929558166e-17,1762.2468710419223,4.549436553734922,0.016195903309859327,1,4.5027114467774266e-14,5,0,0.11337200405907133,0.11654793752372805,7.00004204088176,7.196136905360443,8.358068398216445e-18,5.2342286765594657e-05,9.146606845289762e-17,0.013061310766903493,1,0.08531090606998203
0.01,40,2,3,2,1,108,77,1,31,31,1,1,1,1,0,4.495785929558166e-17,1762.2468710419223,4.549436553734922,0.1619590330985933,1,9.922142589305944e-15,5,0,1.531873601430241,1.1654793752372807,9.458401745938469,7.196136905360443,1.0578167098102485e-17,0.0005234785539836697,9.553514213669647e-17,0.013392573942340712,1,1.094577887514046
0.0001,40,2,3,3,0,108,77,3,31,31,1,3,3,1,0,4.495785929558166e-17,1719.5841450053563,3.439719943008382,0.0011740323306513823,1,2.9933085889369013e-13,9,1,0.011824676434667863,0.011813877433533859,10.071849067484571,10.062650853046973,1.1554832783845096e-17,3.860553672139251e-06,8.780262842213993e-17,0.010761359760738514,1,0.0070560384491844584
0.001,40,2,3,3,0,108,77,3,31,31,1,3,3,1,0,4.495785929558166e-17,1719.5841450053563,3.439719943008382,0.006062306562306401,1,3.24789824038939e-14,4,0,0.06391297390221783,0.06403271017836029,10.542682598667886,10.562433542456667,8.276421702795066e-18,2.6869144916121895e-05,8.6148962623437e-17,0.010745267007896436,1,0.036166643113186826
0.01,40,2,3,3,0,108,77,3,31,31,1,3,3,1,0,4.495785929558166e-17,1719.5841450053563,3.439719943008382,0.12199027014820461,1,5.4276811259413517e-14,4,0,0.7656839679561175,0.7656610261621406,6.276598674844285,6.276410612354146,1.0134716468547892e-17,0.000538529537167126,8.60990600980231e-17,0.010099344675583669,1,0.4329687162364802
0.0001,40,2,3,3,1,108,77,3,31,31,1,3,3,1,0,4.495785929558166e-17,1356.5899450131885,3.272568588336909,0.0009862364163808676,1,4.909384605578925e-13,6,1,0.00872495000314238,0.008725871856516668,8.846712469977335,8.847647188427166,1.0013844054932552e-17,4.383061484455962e-06,8.108431857582285e-17,0.01268688203601064,1,0.004108783957840433
0.001,40,2,3,3,1,108,77,3,31,31,1,3,3,1,0,4.495785929558166e-17,1356.5899450131885,3.272568588336909,0.012939349889497014,1,1.2172125646779367e-13,6,1,0.06665351544083313,0.06735478540851941,5.151225989718107,5.205422682262569,8.62695589837557e-18,5.208067993942843e-05,8.913637586893051e-17,0.012644856937852923,1,0.034688460815611805
0.01,40,2,3,3,1,108,77,3,31,31,1,3,3,1,0,4.495785929558166e-17,1356.5899450131885,3.272568588336909,0.1115262669298978,1,1.5669942336573118e-14,4,0,1.0706567200927055,1.104021755814581,9.600040865401597,9.899208376700507,1.0361200023968599e-17,0.0005059172518126912,8.242925540854928e-17,0.012947239748346363,1,0.373579322297333
0.0001,40,2,4,2,0,108,77,1,31,31,1,1,1,1,0,4.495785929558166e-17,1743.1298898482007,0.7732392200624622,0.001653255063435401,1,7.522810210108923e-14,5,0,0.010770008848507526,0.010773936398697557,6.514426652429455,6.516802299283286,8.93828385673641e-18,7.1518097108265e-06,9.571689537653921e-17,0.013447656621493064,1,0.005996483327137388
0.001,40,2,4,2,0,108,77,1,31,31,1,1,1,1,0,4.495785929558166e-17,1743.1298898482007,0.7732392200624622,0.01653255063435401,1,2.954593005090555e-14,3,0,0.10815027697020599,0.10773936398697558,6.541657083781969,6.516802299283286,1.0798190212366722e-17,7.151688104792029e-05,9.712837883374178e-17,0.013404744544525372,1,0.06022114612431081
0.01,40,2,4,2,0,108,77,1,31,31,1,1,1,1,0,4.495785929558166e-17,1743.1298898482007,0.7732392200624622,0.16532550634354007,1,9.20088023061757e-15,4,0,1.0590059200278052,1.0773936398697554,6.405580986561333,6.516802299283286,1.1762613946293082e-17,0.0007152524577013024,9.833251455016243e-17,0.013751455077010158,1,0.5921871288902498
0.0001,40,2,4,2,1,108,77,1,31,31,1,1,1,1,0,4.495785929558166e-17,1304.6408709196535,4.74800529611015,0.0030778018883200393,1,5.199241043144285e-14,4,0,0.011343191604141304,0.011360572965421424,3.685484646424976,3.69113197588633,1.3651527332934087e-17,7.244458817886992e-06,8.690889158166687e-17,0.015736255425463076,1,0.0050070015700354915
0.001,40,2,4,2,1,108,77,1,31,31,1,1,1,1,0,4.495785929558166e-17,1304.6408709196535,4.74800529611015,0.030778018883200392,1,8.512546204800208e-14,4,0,0.11542266192345638,0.11360572965421425,3.750165413877814,3.6911319758863304,1.2049802718366052e-17,7.244408383778453e-05,8.846988411116646e-17,0.015779058286112625,1,0.05092511171546898
0.01,40,2,4,2,1,108,77,1,31,31,1,1,1,1,0,4.495785929558166e-17,1304.6408709196535,4.74800529611015,0.30778018883200403,1,1.0540573145852759e-14,5,0,1.038171840777139,1.136057296542143,3.373095080345816,3.6911319758863304,1.2031759920779783e-17,0.0007243573533338528,8.542398291542623e-17,0.015236886549519098,1,0.4438166184622403
0.0001,40,2,4,3,0,108,77,3,31,31,1,3,3,1,0,4.495785929558166e-17,2034.4454341243602,8.675008876670736,0.0037050992305576584,1,2.4498867670303886e-13,6,1,0.01873797759731392,0.018694713306298672,5.057348381596151,5.045671422809615,9.256250281365417e-18,1.7142615484430406e-05,9.752818498299889e-17,0.011730315310511755,1,0.011378597641839487
0.001,40,2,4,3,0,108,77,3,31,31,1,3,3,1,0,4.495785929558166e-17,2034.4454341243602,8.675008876670736,0.02385216701881891,1,8.642585369606126e-14,5,0,0.13520013731972452,0.13334768876599717,5.668253840963556,5.590590098618225,1.0366929682964055e-17,9.65502398623768e-05,8.932919270109878e-17,0.011803910478046197,1,0.07061757199228637
0.01,40,2,4,3,0,108,77,3,31,31,1,3,3,1,0,4.495785929558166e-17,2034.4454341243602,8.675008876670736,0.24977725991474875,1,6.83740014218105e-14,5,0,1.4540434545372583,1.2971405540818663,5.821360419413427,5.193189141896233,1.1029952289107811e-17,0.0005092306139306043,9.007433183053939e-17,0.01177643112291653,1,1.1071796383268435
0.0001,40,2,4,3,1,108,77,3,31,31,1,3,3,1,0,4.495785929558166e-17,1719.1025450779198,4.299747747992152,0.0009489263568020511,1,4.641893945141985e-13,9,1,0.004766996826527856,0.004768990555102582,5.023568786299679,5.025669822444828,1.035622892705151e-17,3.2687888093650465e-06,1.0314575835345218e-16,0.015925121388763213,1,0.0019192391817817386
0.001,40,2,4,3,1,108,77,3,31,31,1,3,3,1,0,4.495785929558166e-17,1719.1025450779198,4.299747747992152,0.02061731040429914,1,1.2011171596591048e-13,6,1,0.16468868383727417,0.1657757998338842,7.98788399688318,8.04061230990229,1.085966004369762e-17,3.391137999872356e-05,1.0019248930129084e-16,0.015884186756454755,1,0.062141561591369
0.01,40,2,4,3,1,108,77,3,31,31,1,3,3,1,0,4.495785929558166e-17,1719.1025450779198,4.299747747992152,0.16611612343990753,1,7.442227428890143e-14,4,0,0.9562551760469732,1.0469826771463726,5.756546422135226,6.302715567072081,9.889721055096851e-18,0.00048395234628540395,1.065491044465971e-16,0.015858335041379387,1,0.3288245051962771
0.0001,40,2,4,4,0,108,77,6,31,31,1,6,6,1,0,4.495785929558166e-17,1561.2492160196202,4.928371387658337,0.0050804530774711636,1,8.082963328887323e-13,9,1,0.024126403905829416,0.024047492269576688,4.748868563084639,4.733336161731962,1.1437086088899128e-17,1.2953411986383506e-05,7.972679921492293e-17,0.013828059452179464,1,0.009950022898364354
0.001,40,2,4,4,0,108,77,6,31,31,1,6,6,1,0,4.495785929558166e-17,1561.2492160196202,4.928371387658337,0.03161953498729102,1,9.986612646463767e-14,9,0,0.12676654968143825,0.12549031412693812,4.009121251542443,3.9687590022236887,8.83133086416456e-18,7.596975043655627e-05,8.85366064900819e-17,0.013798001489681438,1,0.04961225432831309
0.01,40,2,4,4,0,108,77,6,31,31,1,6,6,1,0,4.495785929558166e-17,1561.2492160196202,4.928371387658337,0.18105266001497375,1,7.823046404046014e-14,6,0,1.069357415456339,1.0433864244776425,5.906333634468,5.76288923008008,9.974884526691469e-18,0.0005170460118293125,9.6169692529201e-17,0.013585052514513862,1,0.8257222411273091
0.0001,40,2,4,4,1,108,77,6,31,31,1,6,6,1,0,4.495785929558166e-17,1894.4655622528035,5.352555659153642,0.003603484401541299,1,8.722887078806389e-13,11,1,0.012227722581964938,0.01223438131572236,3.393305262188686,3.395153121930933,1.0079782635166981e-17,1.2150882521114222e-05,1.133483124906158e-16,0.0109955902229925,1,0.006139117168190861
0.001,40,2,4,4,1,108,77,6,31,31,1,6,6,1,0,4.495785929558166e-17,1894.4655622528035,5.352555659153642,0.10342781647616245,1,9.201394365495548e-14,11,0,0.3386833101403448,0.34528347735532544,3.2745862929282947,3.338400530140794,9.641664580879717e-18,0.00030974868307497006,1.0813522865764117e-16,0.011042906473311994,1,0.13995749108139643
0.01,40,2,4,4,1,108,77,6,31,31,1,6,6,1,0,4.495785929558166e-17,1894.4655622528035,5.352555659153642,0.5476603808239523,1,9.174879259535246e-14,7,0,1.682784118329305,2.2198542985837397,3.072678209436229,4.053341041840529,1.2283358890175791e-17,0.0015745984323351663,1.1161416215161294e-16,0.010773649058678583,1,0.6385600419361708
0.0001,40,2,5,2,0,108,77,1,31,31,1,1,1,1,0,4.495785929558166e-17,1534.5757202759528,6.923438713318878,0.00048305143182430415,1,3.2493218964011545e-12,5,1,0.005319090755927566,0.005317705786038965,11.011437717593248,11.008570590415152,1.358684766794506e-17,2.1670993506063794e-06,8.86182741063362e-17,0.013312189346478282,1,0.001965289626759032
0.001,40,2,5,2,0,108,77,1,31,31,1,1,1,1,0,4.495785929558166e-17,1534.5757202759528,6.923438713318878,0.0048305143182430415,1,6.16556172272411e-14,6,0,0.05302692579392925,0.053177057860389655,10.977490656360635,11.008570590415154,8.549368154334883e-18,2.1670953779290753e-05,8.975257384466732e-17,0.013327961610300502,1,0.019595922580593433
0.01,40,2,5,2,0,108,77,1,31,31,1,1,1,1,0,4.495785929558166e-17,1534.5757202759528,6.923438713318878,0.0483051431824304,1,6.278951363601796e-14,5,0,0.5350520052155964,0.5317705786038963,11.076501795986935,11.008570590415152,9.23243625686848e-18,0.0002167120398484771,8.783515528447592e-17,0.013107140708429185,1,0.1985129070975363
0.0001,40,2,5,2,1,108,77,1,31,31,1,1,1,1,0,4.495785929558166e-17,1751.4716655157129,3.1990070085934006,0.0014452143351472045,1,1.3779959097066774e-14,6,0,0.007381535665041427,0.007376525435502834,5.10757157988581,5.104104807230193,1.0320299839209172e-17,7.933023399883709e-06,9.228493634878382e-17,0.012133666149094679,1,0.0031456054963909723
0.001,40,2,5,2,1,108,77,1,31,31,1,1,1,1,0,4.495785929558166e-17,1751.4716655157129,3.1990070085934006,0.014452143351472045,1,5.3490206442874863e-14,3,0,0.07426762495674405,0.07376525435502833,5.1388657827822755,5.104104807230192,1.0182581567309074e-17,7.933027693351659e-05,9.157753471928062e-17,0.012139713538183048,1,0.031646521596418745
0.01,40,2,5,2,1,108,77,1,31,31,1,1,1,1,0,4.495785929558166e-17,1751.4716655157129,3.1990070085934006,0.14452143351472044,1,1.9939001684799233e-15,4,0,0.6924599961401845,0.7376525435502834,4.791399997216697,5.104104807230193,1.1193265298098594e-17,0.0007932508571238342,9.325999267226256e-17,0.012038100209842076,1,0.29333488181776224
0.0001,40,2,5,3,0,108,77,3,31,31,1,3,3,1,0,4.495785929558166e-17,1751.1221208229786,6.952577516799148,0.002815275726465956,1,4.25046879646713e-13,8,1,0.01647456952634538,0.01648968031156046,5.851849384225705,5.857216810610634,8.992637212121614e-18,1.2110943755705356e-05,8.35850530596275e-17,0.010968396872233888,1,0.008573210833716897
0.001,40,2,5,3,0,108,77,3,31,31,1,3,3,1,0,4.495785929558166e-17,1751.1221208229786,6.952577516799148,0.043408082754117186,1,7.48352342175694e-14,8,0,0.22705823807205916,0.2255493357056362,5.230782464137351,5.196021602318827,1.348949114049999e-17,0.0001842577465721641,8.570748782787957e-17,0.010921515100682592,1,0.14418865514314297
0.01,40,2,5,3,0,108,77,3,31,31,1,3,3,1,0,4.495785929558166e-17,1751.1221208229786,6.952577516799148,0.14531676366396884,1,2.816870108353157e-14,5,0,1.256748942518081,1.3560446475560013,8.648341119295727,9.3316463521836,9.995357997184904e-18,0.0003205677497563267,9.612147574066513e-17,0.010988732800097462,1,0.48509446158671227
0.0001,40,2,5,3,1,108,77,3,31,31,1,3,3,1,0,4.495785929558166e-17,1861.3168764872084,4.138039047535641,0.0035534308050370294,1,1.283877399574492e-13,9,1,0.021239069842605315,0.02124632421691728,5.977060201228257,5.979101713983108,9.995410092047859e-18,1.3697367688961666e-05,9.917547194346161e-17,0.011959983134694673,1,0.03441315275407578
0.001,40,2,5,3,1,108,77,3,31,31,1,3,3,1,0,4.495785929558166e-17,1861.3168764872084,4.138039047535641,0.016040244772959237,1,8.807258970106877e-14,6,0,0.12093826714550793,0.11996720966904136,7.539677159377677,7.479138340287859,9.417401969015655e-18,7.037203405669499e-05,9.621898847942306e-17,0.011991602116588892,1,0.18568509567397495
0.01,40,2,5,3,1,108,77,3,31,31,1,3,3,1,0,4.495785929558166e-17,1861.3168764872084,4.138039047535641,0.3666746444090241,1,4.5562398914185266e-15,5,0,2.184278439725015,1.9126168387052584,5.956993408271942,5.216114252426307,1.2751955458479318e-17,0.001372174939872691,9.532720563623203e-17,0.011459831837064071,1,2.8927078464190816
0.0001,40,2,5,4,0,108,77,6,31,31,1,6,6,1,0,4.495785929558166e-17,2197.7281778545453,5.375850799315101,0.0028238923786486126,1,4.109686562230358e-13,8,1,0.00697249081895294,0.006964230786157921,2.4691064261767863,2.4661813739129417,1.3134372949015844e-17,5.402124790452541e-06,9.286830506032216e-17,0.011647264317115047,1,0.00395371047312231
0.001,40,2,5,4,0,108,77,6,31,31,1,6,6,1,0,4.495785929558166e-17,2197.7281778545453,5.375850799315101,0.03130791979518269,1,7.185230572648995e-14,7,0,0.17835709809225497,0.18028393279854352,5.6968683725738485,5.758413014277735,1.4291274530207473e-17,7.709132987900611e-05,1.0666289349323922e-16,0.011531186424205388,1,0.12545060088303195
0.01,40,2,5,4,0,108,77,6,31,31,1,6,6,1,0,4.495785929558166e-17,2197.7281778545453,5.375850799315101,0.17293209969954532,1,5.099732594479652e-14,5,0,0.6813264936759519,0.7515954703353448,3.9398497725968644,4.346188311141641,1.0719968417081168e-17,0.00038184821762142024,1.0112049048851916e-16,0.011137661893516327,1,0.3298576637267368
0.0001,40,2,5,4,1,108,77,6,31,31,1,6,6,1,0,4.495785929558166e-17,1959.482547961896,7.868990065390083,0.006353848450857088,1,6.38253140866512e-13,11,1,0.04235397215696508,0.04230864676421601,6.6658769853492235,6.658743451539024,1.0176772654592076e-17,1.2819807507338659e-05,8.640298256141873e-17,0.01205339574837183,1,0.027871605157226836
0.001,40,2,5,4,1,108,77,6,31,31,1,6,6,1,0,4.495785929558166e-17,1959.482547961896,7.868990065390083,0.030012121291730632,1,7.87318276585565e-14,7,0,0.22941674069399806,0.2252341149092089,7.644136129664725,7.504771579450754,1.1710068382309752e-17,8.135954872465123e-05,7.461742921300683e-17,0.011959978505195557,1,0.07385038272889816
0.01,40,2,5,4,1,108,77,6,31,31,1,6,6,1,0,4.495785929558166e-17,1959.482547961896,7.868990065390083,0.2948521314440403,1,3.326397010492218e-14,5,0,2.019084483786853,2.1214279999956545,6.847786630872815,7.194887788689017,1.145045311704784e-17,0.0006835617309258556,7.78168688288657e-17,0.012561202149190667,1,0.6992969518949032
0.0001,40,2,5,5,0,108,77,10,31,31,1,10,10,1,0,4.495785929558166e-17,2581.646801043818,5.9773507834480535,0.004633706263996607,1,7.390757101073765e-13,9,1,0.02191623742952403,0.021860891789010017,4.729742495723306,4.717798354821661,1.3515083441118258e-17,8.108124739356998e-06,8.625067934440711e-17,0.01001721492160117,1,0.008969875605319283
0.001,40,2,5,5,0,108,77,10,31,31,1,10,10,1,0,4.495785929558166e-17,2581.646801043818,5.9773507834480535,0.04709769710700161,1,8.617170967166526e-14,8,0,0.5430213212668321,0.5447541230396005,11.52967882979794,11.566470475232993,1.055497588730202e-17,8.349236075027138e-05,9.637889593354436e-17,0.00998777435783274,1,0.30652442111950656
0.01,40,2,5,5,0,108,77,10,31,31,1,10,10,1,0,4.495785929558166e-17,2581.646801043818,5.9773507834480535,0.9102558891898718,1,3.28387095656081e-14,9,0,5.387308433406129,11.681508169465635,5.918454906345991,12.833213504240202,1.592289671169527e-17,0.0015348121938185562,9.412517238272735e-17,-0.679321927044146,0,1.9009233525858973
0.0001,40,2,5,5,1,108,77,10,31,31,1,10,10,1,0,4.495785929558166e-17,1704.2082824933455,12.339097684143923,0.03603321262558344,1,8.477912973821512e-13,10,1,0.13156754233273446,0.13346217956905407,3.651285376628395,3.7038656795840748,1.0785330521598317e-17,0.00011450564265685582,9.189422093692295e-17,0.01291308175360594,1,0.062446438094601014
0.001,40,2,5,5,1,108,77,10,31,31,1,10,10,1,0,4.495785929558166e-17,1704.2082824933455,12.339097684143923,0.15999931061045375,1,1.413292336675352e-13,13,1,0.6758111673197195,0.657759785635251,4.223837994934239,4.11101637329352,1.3845265534313737e-17,0.00046455203670933053,9.206246934172213e-17,0.013062603629873546,1,0.3352286477336969
0.01,40,2,5,5,1,108,77,10,31,31,1,10,10,1,0,4.495785929558166e-17,1704.2082824933455,12.339097684143923,1.3997632482784452,1,4.892310314311057e-14,6,0,2.729967784884568,6.784544656581748,1.9503068024125707,4.846922981387025,1.1829514156060819e-17,0.005349709891376353,8.917437761897244e-17,0.011475992066047408,1,1.1479073577984393
0.0001,40,2,6,2,0,108,77,1,31,31,1,1,1,1,0,4.495785929558166e-17,1688.2620603550943,7.394906803068007,0.005147728079336635,1,5.3080197644694235e-14,6,0,0.01732989466405223,0.01731936651815215,3.3665132262163806,3.364468023801292,1.1890761470960663e-17,1.571725746266401e-05,8.147049590192437e-17,0.015210682829294941,1,0.009633296147679627
0.001,40,2,6,2,0,108,77,1,31,31,1,1,1,1,0,4.495785929558166e-17,1688.2620603550943,7.394906803068007,0.05147728079336634,1,5.3080197644694235e-14,3,0,0.17405523061240544,0.17319366518152152,3.3812048330811444,3.3644680238012934,1.1147921243137955e-17,0.0001571695049712473,8.10089096223738e-17,0.015157759193953832,1,0.09672364778653288
0.01,40,2,6,2,0,108,77,1,31,31,1,1,1,1,0,4.495785929558166e-17,1688.2620603550943,7.394906803068007,0.5147728079336634,1,1.4862455340514387e-14,5,0,1.6199243176404061,1.7319366518152148,3.14687235353962,3.3644680238012925,9.95519834429123e-18,0.0015712214759245125,8.237283526690188e-17,0.015556130021976672,1,0.8649574340630225
0.0001,40,2,6,2,1,108,77,1,31,31,1,1,1,1,0,4.495785929558166e-17,1500.3978196833432,10.605797668205815,0.002249929949795969,1,5.652735840138084e-14,3,0,0.004944273607665718,0.004947896270690096,2.197523353166653,2.1991334757505614,9.15514122006709e-18,5.897377331495181e-06,7.138344449742654e-17,0.01255016021121757,1,0.0029260551439454787
0.001,40,2,6,2,1,108,77,1,31,31,1,1,1,1,0,4.495785929558166e-17,1500.3978196833432,10.605797668205815,0.022499299497959688,1,2.7757679828811047e-15,3,0,0.04989256787237457,0.049478962706900956,2.2175164998758734,2.199133475750562,1.0898294384524222e-17,5.897473339218864e-05,7.19049226416944e-17,0.012550849398236778,1,0.029526111779564077
0.01,40,2,6,2,1,108,77,1,31,31,1,1,1,1,0,4.495785929558166e-17,1500.3978196833432,10.605797668205815,0.22499299497959693,1,9.067508744078277e-15,5,0,0.5947193567992718,0.4947896270690096,2.643279435669554,2.1991334757505614,1.0140488893021017e-17,0.0005897723087905382,7.237403638894679e-17,0.012534247881051952,1,0.3478663409736724
0.0001,40,2,6,3,0,108,77,3,31,31,1,3,3,1,0,4.495785929558166e-17,1639.1256316980614,7.1584288552584985,0.002541958352610427,1,4.4793047140043406e-13,5,1,0.011754850944034192,0.011774055610319844,4.624328692074251,4.631883759318342,1.0886482979053001e-17,9.693037336174927e-06,1.0553413008257115e-16,0.012620177387546576,1,0.006373613557292685
0.001,40,2,6,3,0,108,77,3,31,31,1,3,3,1,0,4.495785929558166e-17,1639.1256316980614,7.1584288552584985,0.014098181415649048,1,7.909096010214104e-14,9,0,0.11682508791174485,0.1141165309734177,8.286536005421839,8.094414989350883,9.254696321656137e-18,6.625042796536236e-05,7.738595524665839e-17,0.012724571827767551,1,0.08021622611108756
0.01,40,2,6,3,0,108,77,3,31,31,1,3,3,1,0,4.495785929558166e-17,1639.1256316980614,7.1584288552584985,0.215045235573101,1,3.862450360517821e-14,5,0,1.764193839493123,1.57981599088383,8.203826672985809,7.346435677468419,1.0405893097447769e-17,0.0009609047111356312,8.834744388713016e-17,0.012637491261132172,1,1.2768291170279573
0.0001,40,2,6,3,1,108,77,3,31,31,1,3,3,1,0,4.495785929558166e-17,2255.1755851436164,10.129608773411858,0.0026972176754337896,1,3.2601164822692804e-13,6,1,0.008935694126260446,0.008945891217212508,3.3129302865121297,3.3167108827335388,9.515266980160265e-18,6.835612499730477e-06,9.568638546850935e-17,0.01082844694811211,1,0.005468060698279724
0.001,40,2,6,3,1,108,77,3,31,31,1,3,3,1,0,4.495785929558166e-17,2255.1755851436164,10.129608773411858,0.007739969075555476,1,8.11159137518859e-14,7,0,0.055579918206740804,0.05586141953705077,7.180896675966626,7.217266502197458,1.0915847312269893e-17,2.8725565051353902e-05,9.094497194199242e-17,0.010846551716584213,1,0.03955581401860246
0.01,40,2,6,3,1,108,77,3,31,31,1,3,3,1,0,4.495785929558166e-17,2255.1755851436164,10.129608773411858,0.1894734557442616,1,2.3637546652122852e-14,4,0,0.5094796768700536,0.5213378202989225,2.688923759102777,2.751508480441655,8.723321420866238e-18,0.0006605227292583647,8.079536442124458e-17,0.01018907543529166,1,0.4457221579567028
0.0001,40,2,6,4,0,108,77,6,31,31,1,6,6,1,0,4.495785929558166e-17,1587.9150924021756,4.49861476610296,0.005753806497358484,1,3.537801517534467e-13,10,1,0.029737060060755032,0.029614889736572395,5.168241245931198,5.147008289237447,1.0780851687577658e-17,1.5233250714684908e-05,9.840458003646459e-17,0.015463147948238914,1,0.017403576563403602
0.001,40,2,6,4,0,108,77,6,31,31,1,6,6,1,0,4.495785929558166e-17,1587.9150924021756,4.49861476610296,0.06366361319161622,1,5.70060357586085e-14,6,0,0.23152783913606997,0.22149465095818568,3.636737337530814,3.47914043602153,7.917101697105267e-18,0.00012098184537905274,6.516146302936208e-17,0.01537471628846683,1,0.1375976417774002
0.01,40,2,6,4,0,108,77,6,31,31,1,6,6,1,0,4.495785929558166e-17,1587.9150924021756,4.49861476610296,1.0417792839872095,1,2.7001543980141542e-14,6,0,3.475366493751296,5.757909995149608,3.335991171229668,5.526996057276467,9.802030963815011e-18,0.002318300584322839,7.708420283660625e-17,0.00886255484550138,1,1.6965418934916343
0.0001,40,2,6,4,1,108,77,6,31,31,1,6,6,1,0,4.495785929558166e-17,1556.005028235823,5.146991876523185,0.0088090900524355,1,3.355894574182144e-13,9,1,0.054696508290704875,0.05452658612268779,6.209098552191848,6.1898091401179975,1.0097795570629831e-17,2.5638689344207754e-05,8.723344941079746e-17,0.012360463536208233,1,0.01947479862065749
0.001,40,2,6,4,1,108,77,6,31,31,1,6,6,1,0,4.495785929558166e-17,1556.005028235823,5.146991876523185,0.088369952579266,1,9.45997420690758e-14,7,0,0.4772793430823791,0.44908266929229307,5.400923381216818,5.081848028485421,1.247780852748736e-17,0.00024783058766009587,9.293167654370264e-17,0.012361671595893077,1,0.24199705656510143
0.01,40,2,6,4,1,108,77,6,31,31,1,6,6,1,0,4.495785929558166e-17,1556.005028235823,5.146991876523185,0.36457296830984476,1,1.5312831203895333e-14,5,0,1.7424916041871021,1.7340510294468674,4.779541424218228,4.756389475297371,1.2490131495893992e-17,0.0007399217531851137,8.768579200554847e-17,0.012332620211598774,1,0.7319010096883481
0.0001,40,2,6,5,0,108,77,10,31,31,1,10,10,1,0,4.495785929558166e-17,1771.7647529109563,9.603321023704254,0.012742676013460458,1,1.134981211233851e-12,7,1,0.07463828023659054,0.07514008195522674,5.857347401577813,5.896727019964573,9.628553454222659e-18,2.6850768012412593e-05,7.628290553506351e-17,0.010974479681422497,1,0.038683007051168346
0.001,40,2,6,5,0,108,77,10,31,31,1,10,10,1,0,4.495785929558166e-17,1771.7647529109563,9.603321023704254,0.09634202305674706,1,7.759066107686335e-14,6,0,0.6092440811002936,0.5828392160731364,6.323762588433903,6.049688366309625,1.2242748483458988e-17,0.00018520341969282658,7.759396669298767e-17,0.009986007938802102,1,0.431016862133316
0.01,40,2,6,5,0,108,77,10,31,31,1,10,10,1,0,4.495785929558166e-17,1771.7647529109563,9.603321023704254,1.0859846540116567,1,1.8387277326067744e-14,7,0,2.9526026833139913,6.133000186465166,2.7188254202368305,5.647409623892655,1.0826920635283144e-17,0.0021248229507778976,9.080642949115415e-17,0.00458475950910505,1,1.1052053913769668
0.0001,40,2,6,5,1,108,77,10,31,31,1,10,10,1,0,4.495785929558166e-17,1560.7907900388843,9.886332334754385,0.006936036165811147,1,9.19648002419356e-13,10,1,0.029568622181206306,0.0313647453044227,4.263043253285625,4.521998524030864,1.2427233626044261e-17,1.2857997472064216e-05,1.0436508176071834e-16,0.01370051428793484,1,0.026738868189532
0.001,40,2,6,5,1,108,77,10,31,31,1,10,10,1,0,4.495785929558166e-17,1560.7907900388843,9.886332334754385,0.05595006335333119,1,1.1513590695999212e-13,11,1,0.24892389549389463,0.2480128545395047,4.449036883513627,4.432753774973846,1.0872629278482581e-17,0.0001114147797972451,8.404931315190393e-17,0.013745416933648865,1,0.1218958707613973
0.01,40,2,6,5,1,108,77,10,31,31,1,10,10,1,0,4.495785929558166e-17,1560.7907900388843,9.886332334754385,0.7272285741373443,1,1.343042217043984e-13,14,1,1.4190448828729492,3.50606648512216,1.951305178782687,4.821134110800224,1.2872778524212667e-17,0.0013365906483553218,8.313328269977069e-17,-0.028288541517607596,0,0.6885294332380884
0.0001,40,2,6,6,0,108,77,15,31,31,1,15,15,1,0,4.495785929558166e-17,1453.960674754869,8.90172258278087,0.022409140655964516,1,1.1805539372162745e-12,7,1,0.09587878407295558,0.0963508614411792,4.278556931072503,4.299623217168483,1.0145304592168573e-17,3.7912397770146836e-05,8.024292569932784e-17,0.013828624321990982,1,0.09029579854112797
0.001,40,2,6,6,0,108,77,15,31,31,1,15,15,1,0,4.495785929558166e-17,1453.960674754869,8.90172258278087,0.17929435672228167,1,1.7483007645946865e-13,6,1,1.1366064809483243,1.2238984743411123,6.339332155941043,6.826196299289398,1.0975858821334846e-17,0.0003707932927580127,8.462903757016549e-17,0.01443200647832442,1,1.0973076611009285
0.01,40,2,6,6,0,108,77,15,31,31,1,15,15,1,0,4.495785929558166e-17,1453.960674754869,8.90172258278087,1.5789773147003634,1,9.204554705049758e-14,9,0,4.644510358325891,5.907142689365603,2.9414674391362374,3.7411194159471375,1.3656661787266734e-17,0.002646488630246355,8.664783947235873e-17,0.011066796117569107,1,3.2794454750328104
0.0001,40,2,6,6,1,108,77,15,31,31,1,15,15,1,0,4.495785929558166e-17,1925.5063141706792,6.689082668268096,0.01110093422665788,1,2.0354671402944802e-12,6,1,0.04693325875830663,0.047502488500092206,4.227865673287272,4.279143316246241,1.032209918830617e-17,2.2427111523863387e-05,9.089980395734455e-17,0.011569979843414294,1,0.019099828202500578
0.001,40,2,6,6,1,108,77,15,31,31,1,15,15,1,0,4.495785929558166e-17,1925.5063141706792,6.689082668268096,0.06474350828256094,1,1.7152815934616843e-13,12,1,0.4511866510841665,0.45543897354027096,6.968832289950163,7.03451180854446,1.1568215552936825e-17,0.0001425972144756777,9.016888318804544e-17,0.011478723681183531,1,0.19148411754917008
0.01,40,2,6,6,1,108,77,15,31,31,1,15,15,1,0,4.495785929558166e-17,1925.5063141706792,6.689082668268096,0.924608781517203,1,5.2791350422515893e-14,8,0,3.5185697843352215,3.4875812772131454,3.805468707058517,3.7719534433691253,1.2056346547396765e-17,0.002032416107311715,8.501367613394226e-17,0.008291912532408557,1,2.0598978547371485


==> anc/results/exp23_allbonds.csv <==
bond,node_i,node_j,wedge_abs,selected,start,err_final,err_rel,meets_zero,a_final,sym_Kff_min_eig_rel,Kff_min_re_eig_rel,n_bonds_at_clip
0,0,2,0.04083020309352991,0,0,9.144061644017005e-15,3.862622035884724e-15,1,1.5276315056273013,-0.0008715693445813793,0.003377495220686842,2
0,0,2,0.04083020309352991,0,1,2.198609027193285e-11,9.287334236518918e-12,1,14.518668655727588,-8.941345114333076e-06,-4.23823695981509e-08,9
0,0,2,0.04083020309352991,0,2,7.920049919956574e-12,3.3455766744691484e-12,1,1.2205404240174789,-3.0925733582246033e-07,-4.5904440289173104e-08,10
0,0,2,0.04083020309352991,0,3,2.1676166318861082e-12,9.156416583380962e-13,1,2.1722244477976616,-8.588036039547386e-07,1.703802877909086e-07,1
0,0,2,0.04083020309352991,0,4,5.83306299982566e-12,2.4639945088922833e-12,1,0.6082647247786125,-8.132698117609923e-08,2.801748176255356e-08,5
0,0,2,0.04083020309352991,0,5,3.935543315921273e-12,1.6624468345751752e-12,1,2.2731722747773584,-7.771001838255211e-07,1.3413781450352818e-07,1
0,0,2,0.04083020309352991,0,6,1.943719083101296e-11,8.210631614528903e-12,1,2.973902545310939,-9.6377371456352e-07,1.2811315273796046e-07,1
0,0,2,0.04083020309352991,0,7,2.0820694533076604e-10,8.795049359548777e-11,1,-12124.342654622858,-0.03093875451904545,1.1915579228038013e-07,5
0,0,2,0.04083020309352991,0,8,2.2028004590663078e-11,9.3050396258141e-12,1,-1349.8110630568608,-0.004143542432973807,1.293462047496704e-08,2
0,0,2,0.04083020309352991,0,9,4.6683215121642544e-12,1.9719859998186613e-12,1,6.743707986957529,-7.750093777981832e-06,1.1959468890633593e-07,3
0,0,2,0.04083020309352991,0,10,3.679209630260329e-14,1.5541667090336607e-14,1,2.72147354167031,-0.0010644462833686171,5.910436846870062e-05,2
0,0,2,0.04083020309352991,0,11,6.868552909397392e-12,2.901404742807873e-12,1,2.667309321863115,-5.28299994188879e-07,1.2258936332444753e-07,2
0,0,2,0.04083020309352991,0,12,2.0484098898350898e-12,8.652865091059641e-13,1,3.2734332491332765,-1.306343139208751e-06,1.5426575343994975e-07,2
0,0,2,0.04083020309352991,0,13,9.522225673746189e-16,4.0223655690406556e-16,1,2.983349309664346,-0.028226962705940935,0.002108257748018078,1
0,0,2,0.04083020309352991,0,14,6.745663596583004e-11,2.8494940070614485e-11,1,112.43646478361771,-0.00011130910493584581,4.7388336591872486e-08,4
0,0,2,0.04083020309352991,0,15,1.6408026305624265e-11,6.931056071231648e-12,1,2.762554161334712,-2.93300716751559e-07,8.90007301627539e-08,4
0,0,2,0.04083020309352991,0,16,5.683350373969406e-12,2.4007531058708037e-12,1,3882.827287952866,-0.011805798020861832,-0.00013869497045288626,3
0,0,2,0.04083020309352991,0,17,4.546524129162471e-11,1.9205365155729375e-11,1,10.345092510678226,-4.465661789588947e-06,1.1398025595306323e-07,3
0,0,2,0.04083020309352991,0,18,1.0293365558274485e-11,4.348109426276955e-12,1,4.9250493106318745,-1.4679768602715072e-06,1.5635729054782612e-07,3
0,0,2,0.04083020309352991,0,19,4.176091997356489e-12,1.7640590801818775e-12,1,5.5725063474300525,-5.273064733413841e-06,1.382456492563652e-07,2
1,0,10,0.0056562910072780375,0,0,7.929864726830202e-12,3.3497226317892015e-12,1,-1.2012895816748714,1.3111861976869973e-07,1.5039058058609926e-07,3
1,0,10,0.0056562910072780375,0,1,1.067745786437056e-11,4.510357173842306e-12,1,182.2569410332219,-0.0002880703246729435,-3.034712324741988e-05,6
1,0,10,0.0056562910072780375,0,2,4.879757371933767e-11,2.0613004470431414e-11,1,-1987.8822389520767,-0.0036236719875775802,-0.0018401485090510164,7
1,0,10,0.0056562910072780375,0,3,5.309188905864094e-11,2.2427003293315966e-11,1,-8.614503504390544,-8.275075617165996e-06,1.8766500691583706e-07,2
1,0,10,0.0056562910072780375,0,4,3.536553885045967e-11,1.4939062638986383e-11,1,146.8842278636537,-0.0002583887964645704,2.800714649115652e-08,5
1,0,10,0.0056562910072780375,0,5,2.9971704848048625e-13,1.266060664353176e-13,1,-2.418538772189472,-0.00044320248893707325,2.5918625456004976e-05,0
1,0,10,0.0056562910072780375,0,6,7.248670274110458e-15,3.0619734010609376e-15,1,-0.6885380328750131,-0.004033160816783886,0.0015784632056235132,0
1,0,10,0.0056562910072780375,0,7,1.7130787576911432e-09,7.236363900710742e-10,1,853.4313504388165,-0.002587617375150915,3.371532846293697e-09,7
1,0,10,0.0056562910072780375,0,8,4.219619706090886e-12,1.7824459954799673e-12,1,-3.3606378652115234,-2.1376344767958266e-06,1.0659045652504197e-07,3
1,0,10,0.0056562910072780375,0,9,5.618217141599349e-11,2.373239614775127e-11,1,-1.7654106445259814,-9.477636765600013e-07,1.7948523844887385e-07,4
1,0,10,0.0056562910072780375,0,10,6.247498168500577e-12,2.639059647043091e-12,1,-19.580883873168133,-1.962352364766194e-05,1.5664206437079185e-07,5
1,0,10,0.0056562910072780375,0,11,7.120639581570855e-12,3.0078908507101722e-12,1,-15.630114419572308,-3.488600914861163e-05,1.3555778125982757e-07,3
1,0,10,0.0056562910072780375,0,12,5.331861760006856e-11,2.252277765424838e-11,1,1586.0021919563667,-0.002558828377891254,-2.6324747328725024e-06,7
1,0,10,0.0056562910072780375,0,13,2.590326623490973e-11,1.0942022358939051e-11,1,9.166712440375184,-7.640732295475855e-06,1.2554467829561588e-07,2
1,0,10,0.0056562910072780375,0,14,4.258607690022481e-11,1.798915246424643e-11,1,-7.644864014717112,-6.72087054315676e-06,2.3860723511671793e-07,2
1,0,10,0.0056562910072780375,0,15,3.1248775780644276e-12,1.3200065203378563e-12,1,-1195.4140624160966,-0.0028567109762456114,-1.3875599115670123e-05,5
1,0,10,0.0056562910072780375,0,16,3.5992323390241105e-12,1.520382810857349e-12,1,2245.042242721985,-0.005592892996819342,-8.998408693324733e-05,4
1,0,10,0.0056562910072780375,0,17,5.152183253256057e-14,2.1763782159063143e-14,1,-1.4860130039605919,-0.00045533974972246626,0.0001651285977693653,0
1,0,10,0.0056562910072780375,0,18,1.4060309465429167e-13,5.939336728778539e-14,1,-20.32670977827183,-0.002053368937344597,1.6784650822554337e-05,0
1,0,10,0.0056562910072780375,0,19,4.35365659744001e-11,1.8390656761319857e-11,1,53.62014865089189,-0.00011181789782703672,-3.465446506700838e-08,2
2,0,13,0.1355424672292269,0,0,2.6972936358352276e-15,1.1393870952133972e-15,1,3.5081740335469687,-0.004578944040125176,0.0005601398344379686,0
2,0,13,0.1355424672292269,0,1,6.6871553296871835e-12,2.8247790248367726e-12,1,1.1966936061541977,-1.1098406927368062e-06,1.858200695681666e-07,1
2,0,13,0.1355424672292269,0,2,7.525660660795614e-11,3.178979302047876e-11,1,3.001071165452998,-2.564559771385203e-07,1.0743081176938851e-07,4
2,0,13,0.1355424672292269,0,3,6.7648958424351e-12,2.857618066097781e-12,1,0.6964871232848561,3.115896941428963e-08,1.1892898530895235e-07,2
2,0,13,0.1355424672292269,0,4,7.740596334536774e-12,3.2697721359121954e-12,1,2.798495551032517,4.910993030083992e-08,1.0384803974235828e-07,6
2,0,13,0.1355424672292269,0,5,1.0176950434264176e-11,4.298933508526368e-12,1,1.3183411972609096,-2.2270938625121582e-07,1.5369266819805116e-07,3
2,0,13,0.1355424672292269,0,6,2.5214815230225923e-11,1.0651207825437016e-11,1,5.572037236504614,-1.0497058730198274e-05,-2.362157749993782e-06,6
2,0,13,0.1355424672292269,0,7,5.888419495368796e-11,2.4873781241650627e-11,1,123.90460809584977,-0.000322890495311038,-1.9663166307208332e-05,6
2,0,13,0.1355424672292269,0,8,1.3629066128307642e-11,5.7571715070595926e-12,1,5.816360438963641,-1.1143043960957967e-08,1.2095995484903672e-07,4
2,0,13,0.1355424672292269,0,9,1.1915090615973377e-11,5.03315631111645e-12,1,1.7550191860225004,-8.613467761620497e-07,1.6353576314054127e-07,2
2,0,13,0.1355424672292269,0,10,1.2485700247573202e-11,5.274192452681361e-12,1,1.2070619828158944,-7.67083108584605e-07,5.656882896301122e-08,5
2,0,13,0.1355424672292269,0,11,5.577973058160524e-15,2.356239763991477e-15,1,0.954218261898979,-0.0077735993242318835,0.0038823588650232816,2
2,0,13,0.1355424672292269,0,12,1.4602283338698485e-10,6.168276592403978e-11,1,3.247825206883232,-4.440234344362759e-06,1.7590857436185412e-07,8
2,0,13,0.1355424672292269,0,13,6.82788776583279e-12,2.8842270283807377e-12,1,1.519128412195763,-9.545432758601267e-07,1.596542874098525e-07,4
2,0,13,0.1355424672292269,0,14,1.0813001699588533e-11,4.567613415666073e-12,1,2.072281475489749,6.880286402128347e-08,1.1797416307269614e-07,2
2,0,13,0.1355424672292269,0,15,2.469238324013436e-10,1.0430522817424288e-10,1,1.4912083837493366,3.917660108969577e-08,9.924165852283568e-08,7
2,0,13,0.1355424672292269,0,16,2.3237105872683393e-11,9.815786538659329e-12,1,3.2106671715566075,-2.0731258806954692e-07,8.336270822436987e-08,8
2,0,13,0.1355424672292269,0,17,1.0835892062949009e-11,4.57728273170611e-12,1,1.1278573138796786,-6.581377401998315e-07,1.6579825370759325e-07,2
2,0,13,0.1355424672292269,0,18,6.766062805086241e-12,2.858111012867699e-12,1,1.8874131779705277,-1.599013177741721e-06,1.2713097483816228e-07,4
2,0,13,0.1355424672292269,0,19,9.61033211307327e-12,4.059583370855323e-12,1,1.2011741847471604,8.37741309928575e-08,1.0122879248326755e-07,6
3,0,14,0.013017999447863759,0,0,1.423418818272713e-11,6.012786339154462e-12,1,19.71574866957461,-4.314203991774842e-05,1.5657885505249176e-07,2
3,0,14,0.013017999447863759,0,1,8.924497329434938e-13,3.7698739778755647e-13,1,6.649711357881756,-0.00011670883406657646,-2.816372578640515e-07,0
3,0,14,0.013017999447863759,0,2,3.682819869672495e-11,1.5556917414373275e-11,1,3.5729763858863244,-3.059071341410693e-06,9.470824596314435e-08,8
3,0,14,0.013017999447863759,0,3,3.582543866761451e-14,1.5133332891878207e-14,1,3.6078556396909947,-0.00227969164804063,8.234705770608564e-05,0
3,0,14,0.013017999447863759,0,4,1.9248642098316383e-11,8.130985116276297e-12,1,13.209429935537566,-2.4201535253285292e-05,1.452467743457072e-07,3
3,0,14,0.013017999447863759,0,5,9.653600173699905e-12,4.077860605954212e-12,1,1.5861789243130202,-1.7829530152207853e-06,1.48730414399783e-07,1
3,0,14,0.013017999447863759,0,6,8.481451772357064e-15,3.582723278515446e-15,1,1.4748430952918552,-0.0029301495618857952,0.00037150454565760367,1
3,0,14,0.013017999447863759,0,7,0.2334329056101337,0.09860640929736764,0,-2127.729307063194,-0.006400091574670896,-0.0030322704338142993,8
3,0,14,0.013017999447863759,0,8,1.5109898645554256e-12,6.382702757312479e-13,1,16.50124170202477,-2.4783233036819377e-05,1.8327085435353657e-07,1
3,0,14,0.013017999447863759,0,9,5.543575870989488e-12,2.3417097511468863e-12,1,2.3108651505518014,-2.1431516824286706e-06,1.555777965633435e-07,4
3,0,14,0.013017999447863759,0,10,5.5179871374247005e-15,2.3309005932490494e-15,1,1.3203907471664766,-0.01106871464088607,0.001130388820860076,1
3,0,14,0.013017999447863759,0,11,1.19437952174699e-12,5.045281669692123e-13,1,5.773597553812602,-0.0005202944905018824,-2.2179940439026613e-05,0
3,0,14,0.013017999447863759,0,12,0.0015903412145926211,0.0006717897646808243,0,4.568128503402764,-1.1112589672617892e-05,-3.663647387686449e-09,4
3,0,14,0.013017999447863759,0,13,7.328523234674242e-15,3.09570477964434e-15,1,-4.7944363760327064,-0.03280201839993134,0.0011684439919742834,0
3,0,14,0.013017999447863759,0,14,6.31183020079122e-11,2.6662346962950473e-11,1,4.761707919840343,-7.734611274414911e-06,1.5181115601418507e-07,2
3,0,14,0.013017999447863759,0,15,5.467683122837651e-11,2.309651240083923e-11,1,56.50651821921778,-7.735919467889966e-05,9.846263684911964e-08,5
3,0,14,0.013017999447863759,0,16,2.6804189417898856e-11,1.1322589099926644e-11,1,6.375616588372339,-1.0148115248557662e-05,1.4918273137844278e-07,5
3,0,14,0.013017999447863759,0,17,2.3508447137678506e-12,9.93040614537433e-13,1,4.388265090732204,-8.331975054043264e-06,1.2847693559462583e-07,1
3,0,14,0.013017999447863759,0,18,5.753464838080598e-13,2.4303707620780256e-13,1,4.891174786896202,-7.273182272824422e-06,2.5595440856090952e-08,1
3,0,14,0.013017999447863759,0,19,2.5204138193747017e-11,1.0646697646264247e-11,1,-2.3301044586027855,-3.0300812316436538e-06,1.492931338632384e-07,2
4,1,5,0.14662350913516464,0,0,4.112698280154582e-15,1.737280392708686e-15,1,1.7854371284668111,-0.00039063896481680036,0.0005090633295676823,0
4,1,5,0.14662350913516464,0,1,3.163579024493324e-11,1.3363547325018325e-11,1,0.8625194327283606,9.688162756765369e-08,1.0162899539323282e-07,8
4,1,5,0.14662350913516464,0,2,1.2893921286688002e-14,5.446632626707123e-15,1,1.400234611213997,0.00014593236300284185,0.00017496077671894602,0
4,1,5,0.14662350913516464,0,3,1.8511090870070404e-11,7.819429733370408e-12,1,2.7446969744127125,-4.2835468267298603e-07,9.813894247002434e-08,6
4,1,5,0.14662350913516464,0,4,1.532715508650313e-11,6.4744759264922905e-12,1,1.492763190597198,3.207334500697216e-11,3.207360932342465e-11,6
4,1,5,0.14662350913516464,0,5,2.215657221901095e-11,9.359348987855953e-12,1,4.957170539113309,-1.8297746521128097e-06,8.977921818800192e-08,5
4,1,5,0.14662350913516464,0,6,9.857055316277516e-11,4.1638038495180335e-11,1,1.1793623123557095,2.2281611888472e-08,1.0681094771994985e-07,8
4,1,5,0.14662350913516464,0,7,1.6220440041992785e-11,6.851816137847524e-12,1,5.53136655346135,-2.8996824972596566e-06,9.861349854761713e-08,8
4,1,5,0.14662350913516464,0,8,2.700732166455841e-11,1.1408395946237589e-11,1,0.505825742556033,1.1427157005983659e-07,1.2065522901389163e-07,5
4,1,5,0.14662350913516464,0,9,8.991268629280908e-12,3.7980794191980716e-12,1,2.9845180845583927,-9.79628401123128e-08,1.0481153446499519e-07,9
4,1,5,0.14662350913516464,0,10,1.1045139396920095e-11,4.6656727048506685e-12,1,1.6593629309664815,8.934247354521449e-08,9.617374128369175e-08,4
4,1,5,0.14662350913516464,0,11,1.0456568131661742e-12,4.41704923451755e-13,1,2.113059893449435,2.0501273487664333e-06,3.1964040778429175e-06,1
4,1,5,0.14662350913516464,0,12,2.2731322573995907e-11,9.602134248140154e-12,1,0.55882419674779,1.0193232561010162e-07,1.0937847125258746e-07,6
4,1,5,0.14662350913516464,0,13,2.1068456940213863e-11,8.899708817318115e-12,1,2.1591869451710206,-1.0308216115912299e-07,1.46910204081705e-07,3
4,1,5,0.14662350913516464,0,14,4.678491428566579e-10,1.9762819620210187e-10,1,1.1595432473141394,2.0768253804779684e-08,2.154698108273972e-08,10
4,1,5,0.14662350913516464,0,15,4.4341206320880327e-10,1.8730551837957934e-10,1,1.7991726802960604,4.805773499591413e-08,1.0621146719944472e-07,9
4,1,5,0.14662350913516464,0,16,3.065363140935622e-11,1.2948665130570204e-11,1,1.9691815791602012,9.319839119605814e-08,1.253744696621879e-07,4
4,1,5,0.14662350913516464,0,17,1.7784842615132167e-11,7.512648937017976e-12,1,1.205059216586727,4.7372308506290903e-08,4.7687754763061923e-08,6
4,1,5,0.14662350913516464,0,18,2.7606777603782125e-11,1.1661617305687031e-11,1,1.2890425796563223,2.1201531239008313e-11,2.1201544719276942e-11,11
4,1,5,0.14662350913516464,0,19,1.1917590645953112e-11,5.034212370367365e-12,1,0.48354076382373,9.859218645631679e-08,1.0140119967363496e-07,7
5,1,6,0.033930496446508855,0,0,4.2211877640221225e-11,1.7831083723705148e-11,1,-0.8035276988336693,1.12422885150134e-11,1.124231641728317e-11,13
5,1,6,0.033930496446508855,0,1,2.4457673715681845e-11,1.0331377140538404e-11,1,-1.1534509279778913,9.923257242583609e-09,9.985478202697914e-09,8
5,1,6,0.033930496446508855,0,2,7.920952046109171e-11,3.345957749366915e-11,1,-2.732520445408552,-4.776686490635072e-07,4.5719383582769375e-08,12
5,1,6,0.033930496446508855,0,3,7.634947434072315e-11,3.225144071613436e-11,1,-1.6910125140711867,3.963804758602842e-08,4.602018608605247e-08,15
5,1,6,0.033930496446508855,0,4,5.244602785169823e-11,2.2154179484030698e-11,1,-1.2694017936113704,2.14549474995095e-08,2.1719727362748554e-08,7
5,1,6,0.033930496446508855,0,5,1.0393929463268431e-10,4.3905894937312675e-11,1,-1.0890932869598697,3.5742314482391566e-11,3.574243559492449e-11,6
5,1,6,0.033930496446508855,0,6,1.7700121572232516e-11,7.476861189740327e-12,1,-7.427863256559194,-8.889569131976607e-06,2.7556538269738464e-08,1
5,1,6,0.033930496446508855,0,7,4.8655188179286865e-11,2.055285816499269e-11,1,-0.8003254957867962,2.7912050614710787e-08,2.8146874048891083e-08,9
5,1,6,0.033930496446508855,0,8,1.170033050818007e-08,4.942437639580134e-09,1,2.8117404807698954,-5.515600562589028e-07,2.2111800759436008e-08,16
5,1,6,0.033930496446508855,0,9,3.058349849398949e-11,1.2919039680208808e-11,1,-4.1851214218542125,-2.3393629384309475e-06,1.0193844490022834e-07,4
5,1,6,0.033930496446508855,0,10,4.289638519193921e-11,1.8120232469189095e-11,1,-0.46145297541947516,6.518734579468648e-08,6.920907267185526e-08,15
5,1,6,0.033930496446508855,0,11,6.114094415012533e-11,2.582707415621969e-11,1,1.8145837186036735,4.750552083287638e-08,6.908986162159267e-08,9
5,1,6,0.033930496446508855,0,12,1.796371438486307e-11,7.58820770578594e-12,1,2.1253170769571366,-4.917378965920775e-07,2.420013827271707e-11,7
5,1,6,0.033930496446508855,0,13,4.0532712506228935e-11,1.7121773080256922e-11,1,-5.649685674554937,-4.639999778434327e-06,7.444914195438769e-08,11
5,1,6,0.033930496446508855,0,14,1.9519840887000136e-11,8.245544538342367e-12,1,-0.4777063759567002,8.426580371644677e-09,8.523320704906891e-09,9
5,1,6,0.033930496446508855,0,15,3.297918892121641e-12,1.3931023959800742e-12,1,-1.364140009676133,4.35959712333434e-08,4.8436726008727296e-08,13
5,1,6,0.033930496446508855,0,16,2.3032194249315138e-11,9.72922805046836e-12,1,1.456903896711059,-3.2824055051611524e-07,1.2814661229326667e-07,2
5,1,6,0.033930496446508855,0,17,7.146664984469913e-11,3.0188844658720356e-11,1,-0.6658768182699513,2.1116483478961633e-08,2.115787789421686e-08,10
5,1,6,0.033930496446508855,0,18,2.175095497722906e-10,9.188008706344768e-11,1,-3.131208451892825,-7.140999791161368e-07,1.8170224565643267e-11,7
5,1,6,0.033930496446508855,0,19,9.989470669333504e-12,4.219738562178044e-12,1,-0.9706238437325856,2.5597083000459467e-11,2.559715178543621e-11,8
6,1,8,0.11131480211261581,0,0,2.8149771947397958e-11,1.1890988235003064e-11,1,-2.6710926687263385,-1.2909192552310349e-06,1.5313004694723377e-07,1
6,1,8,0.11131480211261581,0,1,6.012968410879507e-11,2.539989907016723e-11,1,-66.08986423250688,-3.989380494827681e-05,8.395600145140876e-08,9
6,1,8,0.11131480211261581,0,2,4.9341152682811165e-11,2.0842622354069582e-11,1,-342.9859704291336,-0.00015340164498780652,6.894826610289801e-08,8
6,1,8,0.11131480211261581,0,3,4.640297108135115e-11,1.9601479693285326e-11,1,-6.3972008100563515,-2.7434871012993713e-07,9.000918687184462e-08,4
6,1,8,0.11131480211261581,0,4,3.392967962411603e-12,1.4332528944877678e-12,1,-0.1916769727132853,5.845208432248028e-08,7.349733055651402e-08,4
6,1,8,0.11131480211261581,0,5,5.138683999927807e-12,2.1706758797450305e-12,1,-2.383001769591515,2.6829159191278147e-08,1.4757629545874813e-07,1
6,1,8,0.11131480211261581,0,6,2.2875562589983517e-12,9.663063918772313e-13,1,-0.5508566334408774,1.307316151289963e-07,1.5118730438164584e-07,1
6,1,8,0.11131480211261581,0,7,2.830868078724236e-12,1.1958114290182436e-12,1,-64.38296420139856,-6.582041231417104e-05,5.4954694182311315e-08,4
6,1,8,0.11131480211261581,0,8,2.988100409632071e-11,1.2622292955814575e-11,1,-1.2515969331086512,-1.0896990889267638e-08,1.6829860164193562e-07,2
6,1,8,0.11131480211261581,0,9,4.048136639801992e-12,1.7100083527326707e-12,1,-2.8159600606908453,-1.1100312217425859e-07,1.0811840047745905e-07,3
6,1,8,0.11131480211261581,0,10,1.5581223839868137e-10,6.581799302425518e-11,1,-102.95567712555236,-2.5017970682762757e-05,8.147282775192363e-08,9
6,1,8,0.11131480211261581,0,11,5.040904649588721e-15,2.1293720600664566e-15,1,-1.6754306394782637,0.001764171708387279,0.002792216613638242,2
6,1,8,0.11131480211261581,0,12,6.104378839408544e-11,2.578603375439363e-11,1,-165.60549167530422,-4.103488013475021e-05,7.8737539107652e-08,9
6,1,8,0.11131480211261581,0,13,6.8060044556570814e-15,2.874983110372147e-15,1,-2.0741455929465666,-0.006196468410424587,0.004691931671502834,1
6,1,8,0.11131480211261581,0,14,6.056226279320048e-11,2.5582628367462772e-11,1,-2.9285991510413822,-1.3729935003865969e-07,7.32824283201096e-08,8
6,1,8,0.11131480211261581,0,15,8.270019342960848e-11,3.4934102803445704e-11,1,-16.097856469178332,-5.795221021317136e-06,8.019173540009563e-08,10
6,1,8,0.11131480211261581,0,16,5.0089304014443017e-11,2.1158655418176112e-11,1,-3.1781472297024798,-5.899093971928177e-07,1.2265632951649188e-07,5
6,1,8,0.11131480211261581,0,17,1.4785037476848823e-11,6.245475345939339e-12,1,-0.429110792814953,4.392262347480671e-08,7.215570910944925e-08,5
6,1,8,0.11131480211261581,0,18,5.800875582512906e-12,2.4503979440143763e-12,1,-1.3525807867801833,7.371094137694876e-08,1.3381132185344224e-07,2
6,1,8,0.11131480211261581,0,19,6.172511545462336e-12,2.6073839001135406e-12,1,-0.2683713489673527,1.2807656532426142e-07,1.3178599406440321e-07,2
7,1,11,0.031335979394613696,0,0,5.109431301549685e-12,2.1583189948329136e-12,1,-1.656536659065104,-4.7339336348820846e-07,1.3893058187392739e-07,2
7,1,11,0.031335979394613696,0,1,6.039378296976817e-11,2.5511459350462825e-11,1,-15.204157575535296,-1.535711385019103e-05,4.953011833868137e-09,4
7,1,11,0.031335979394613696,0,2,1.2430187027569287e-11,5.250742634075825e-12,1,-9.297398171559458,-9.419396360032232e-06,1.6626402730021426e-07,2
7,1,11,0.031335979394613696,0,3,4.6648881568781896e-11,1.970535686566054e-11,1,-13.306526717141022,-1.564026851257879e-05,8.717649496369645e-08,1
7,1,11,0.031335979394613696,0,4,5.21782289613027e-13,2.2041056242357885e-13,1,-134.527010560997,-0.00013808969422404727,-3.625929256523633e-05,4
7,1,11,0.031335979394613696,0,5,2.199705978597706e-15,9.291967963665522e-16,1,-17.27445163778206,-0.12050434337533474,0.0005786015151254139,0
7,1,11,0.031335979394613696,0,6,4.8942367192256004e-11,2.0674167931584654e-11,1,-0.6236358337181437,5.195385314750256e-08,1.5535916159366518e-07,1
7,1,11,0.031335979394613696,0,7,4.946754204043854e-11,2.089601157396753e-11,1,-26.610863986405608,-1.8647162446712992e-05,6.939412425532367e-08,8
7,1,11,0.031335979394613696,0,8,2.3475948653711282e-12,9.91667818014492e-13,1,-2.6570784014959603,-1.5286254477326832e-06,1.6655975584016898e-07,1
7,1,11,0.031335979394613696,0,9,7.767198357319148e-15,3.2810093260579486e-15,1,-28.19211787224769,-0.7962641480082663,0.003410701919763398,2
7,1,11,0.031335979394613696,0,10,1.0695332155286347e-10,4.517907607408369e-11,1,-14.924194139898415,-1.7647987593556673e-05,1.3591788631919285e-07,4
7,1,11,0.031335979394613696,0,11,2.4752498154568297e-11,1.0455916477508565e-11,1,-17.46852481863133,-2.2291613256038487e-05,9.973833836011588e-08,2
7,1,11,0.031335979394613696,0,12,1.1100334621588402e-10,4.6889881963006747e-11,1,-13.315056162960406,-1.6806738947038844e-05,1.4919274566212841e-07,6
7,1,11,0.031335979394613696,0,13,7.348468830491633e-15,3.1041301709991233e-15,1,-0.7414087431495251,0.0034596604255191046,0.008074953378500534,1
7,1,11,0.031335979394613696,0,14,2.7048742103043528e-11,1.1425892711313894e-11,1,-1.1608395094933912,-1.9780979595134992e-07,1.042996106365349e-07,6
7,1,11,0.031335979394613696,0,15,4.828173553775405e-10,2.0395104810006524e-10,1,-8.32681408717952,-5.103323276611182e-06,9.790743534626175e-09,9
7,1,11,0.031335979394613696,0,16,1.7541440068158334e-11,7.409831165426647e-12,1,-16.99044338905984,-1.1780638932357946e-05,1.2174423920981205e-07,4
7,1,11,0.031335979394613696,0,17,4.601943844615308e-11,1.9439468361136628e-11,1,-1356.4211603101817,-0.0021362043201020664,-2.3063739420491107e-05,3
7,1,11,0.031335979394613696,0,18,4.428588916911874e-11,1.870718484223164e-11,1,-3.4354678767003186,-2.313065677035277e-06,9.617873342466203e-08,8
7,1,11,0.031335979394613696,0,19,1.1873565655003793e-11,5.0156153937949545e-12,1,-92.45444721985525,-5.464531636315837e-05,3.2117625232124614e-08,5
8,1,12,0.13426395495232066,0,0,1.6220804043587435e-11,6.8519698989041875e-12,1,-0.9798017990274096,1.1699641055533468e-07,1.3668259339810574e-07,4
8,1,12,0.13426395495232066,0,1,1.7157894013095476e-11,7.2478141644769855e-12,1,-1.4399508050444148,9.327711076356605e-08,1.1145383247598858e-07,5
8,1,12,0.13426395495232066,0,2,1.6689418044240059e-12,7.049921185292252e-13,1,-2.7150668813778043,-8.983425418532458e-08,1.549955496109881e-07,1
8,1,12,0.13426395495232066,0,3,1.1813617840390215e-12,4.990292319788662e-13,1,-1.6742245643186373,1.2819063752390456e-07,1.5990463239672756e-07,2
8,1,12,0.13426395495232066,0,4,3.765610787306636e-11,1.590664167835392e-11,1,-0.6642238369403877,9.032071877753088e-08,9.466100071288494e-08,5
8,1,12,0.13426395495232066,0,5,6.354028537068636e-11,2.684060059894763e-11,1,-1.1675675559504735,7.120138716358795e-08,9.22166455450638e-08,12
8,1,12,0.13426395495232066,0,6,8.790209516763463e-11,3.713148303381125e-11,1,-0.7167576421948181,7.719246225379543e-08,8.426562999895093e-08,13
8,1,12,0.13426395495232066,0,7,9.919719222235385e-12,4.190274251121881e-12,1,-1.3622104994306916,1.062273584003833e-07,1.4918505440179472e-07,3
8,1,12,0.13426395495232066,0,8,2.052013626572674e-11,8.668087946587116e-12,1,-1.4945047738724875,1.2792231315829153e-07,1.6775888851946366e-07,2
8,1,12,0.13426395495232066,0,9,1.6844700081817577e-10,7.11551521160948e-11,1,-2.2034253164779565,-4.245810081719082e-08,9.024133960963729e-08,10
8,1,12,0.13426395495232066,0,10,1.2558742558627396e-10,5.3050468859970503e-11,1,-0.7513129071949481,8.38944843563538e-08,8.964643982255269e-08,4
8,1,12,0.13426395495232066,0,11,1.1316949519853176e-10,4.780490365895726e-11,1,-3.5493549978038503,4.6668272909770056e-08,7.803398594794444e-08,9
8,1,12,0.13426395495232066,0,12,1.4313795822211419e-11,6.046414089542385e-12,1,-3.8620602381062157,-2.6402191085078943e-07,8.316047206043046e-08,8
8,1,12,0.13426395495232066,0,13,1.9509473445670387e-10,8.241165137929834e-11,1,-2.1738160865106315,-3.211136375015451e-08,8.960264227874253e-08,8
8,1,12,0.13426395495232066,0,14,1.0334750816238118e-09,4.365591330445405e-10,1,-1.7162141966285742,4.997297137994261e-08,5.988030625188485e-08,14
8,1,12,0.13426395495232066,0,15,3.111565628931256e-10,1.3143833049589433e-10,1,-0.9625267697460951,6.84341621674386e-08,8.124013126040652e-08,12
8,1,12,0.13426395495232066,0,16,3.7558031087793e-11,1.586521221661648e-11,1,-1.901269504353445,-9.653116285256324e-08,1.2444458799054872e-07,3
8,1,12,0.13426395495232066,0,17,1.3259115035000769e-11,5.6008972712945965e-12,1,-0.9444093182782868,8.705267884229454e-08,1.0944473076366547e-07,6
8,1,12,0.13426395495232066,0,18,1.7007433257763673e-11,7.184256737623816e-12,1,-3.6645392485931,-3.3270714528338197e-09,7.604175362236699e-08,11
8,1,12,0.13426395495232066,0,19,1.719606703115795e-11,7.263939158651846e-12,1,-0.5533177858171434,7.24947407541703e-08,7.526750310630893e-08,9
9,2,5,0.09036222957882585,0,0,2.8245693611251563e-12,1.1931507333292619e-12,1,4.3534338935906876,-1.5785320082556552e-06,1.5912029125885354e-07,2
9,2,5,0.09036222957882585,0,1,2.5804459082997632e-11,1.0900284376723194e-11,1,4.928303562033187,-1.712700125961272e-06,3.61678473324896e-08,6
9,2,5,0.09036222957882585,0,2,2.8292134775097163e-11,1.1951124946321237e-11,1,1.4068358087606847,1.0945056582645541e-07,1.1601311992371757e-07,7
9,2,5,0.09036222957882585,0,3,7.402693148012287e-12,3.1270355331773333e-12,1,1.2932379294795922,1.457504252006988e-07,1.5481254314832183e-07,6
9,2,5,0.09036222957882585,0,4,3.501165364565901e-15,1.4789574933910487e-15,1,1.7586996407496722,-0.0016312056030979745,0.0008128109734285028,1
9,2,5,0.09036222957882585,0,5,5.6021925637347894e-11,2.3664705344708732e-11,1,1.2309656018598543,9.923671593613605e-08,1.0711574155961306e-07,4
9,2,5,0.09036222957882585,0,6,5.281258593133148e-11,2.230902044759194e-11,1,7.382613487145495,-2.354431184949501e-06,7.46850922495046e-08,4
9,2,5,0.09036222957882585,0,7,1.378159145585098e-12,5.821601047687734e-13,1,2.101444147573294,1.6229365027378586e-07,1.6434272433926047e-07,4
9,2,5,0.09036222957882585,0,8,7.02886925950225e-11,2.969125356549887e-11,1,1.0550049556512482,9.970956393646515e-08,1.1409788762498638e-07,5
9,2,5,0.09036222957882585,0,9,5.662137425588298e-15,2.391792361176288e-15,1,1.4733169892597011,6.64109290403989e-05,7.279217514730134e-05,0
9,2,5,0.09036222957882585,0,10,1.0192252667773121e-10,4.3053974571140925e-11,1,4.686068953039143,-5.78449715309304e-08,1.0241989636338705e-07,7
9,2,5,0.09036222957882585,0,11,2.864620232747903e-12,1.2100689678413434e-12,1,1.1513220827038255,1.221204359864597e-07,1.2997845036299556e-07,1
9,2,5,0.09036222957882585,0,12,7.902885576395892e-11,3.338326135895585e-11,1,5.692924549821652,-3.9467051599681235e-06,3.4005183211247954e-08,7
9,2,5,0.09036222957882585,0,13,1.0799772581127287e-14,4.562025189506512e-15,1,2.259989029270437,-0.017497747712667953,0.0020332836548749064,0
9,2,5,0.09036222957882585,0,14,7.020344261882759e-11,2.9655242386940755e-11,1,0.6869031418439278,9.468986837604946e-08,9.889229047101043e-08,4
9,2,5,0.09036222957882585,0,15,1.2399307740536726e-11,5.237698647804973e-12,1,1.677448195189182,1.1969327766446342e-07,1.3181211693470076e-07,4
9,2,5,0.09036222957882585,0,16,9.121286229561887e-15,3.853001276404356e-15,1,3.0209172553767396,-0.006064116811344554,0.0006781612816147044,0
9,2,5,0.09036222957882585,0,17,3.696489394466068e-14,1.561466003438533e-14,1,1.0448766990678782,0.00014869103737712177,0.00018243749459561916,0
9,2,5,0.09036222957882585,0,18,7.222615518168916e-12,3.050967386626942e-12,1,1.4513826983522875,1.2032974169600415e-07,1.2526911961123583e-07,3
9,2,5,0.09036222957882585,0,19,2.5318517336229687e-11,1.069501352747752e-11,1,-1.4002772206659198,2.1416838447828993e-08,7.583382113335547e-08,5
10,2,7,0.015382970200638068,0,0,4.556276234216558e-11,1.9246559864759827e-11,1,-0.968346203768078,6.282002277780106e-08,6.46448795965311e-08,7
10,2,7,0.015382970200638068,0,1,3.0263246038652167e-11,1.2783759075244654e-11,1,0.6908467716169862,7.122856475293237e-08,7.533072653834743e-08,11
10,2,7,0.015382970200638068,0,2,6.714617528522342e-11,2.8363795693764015e-11,1,2.0539232980585385,-6.782648900342172e-08,1.0821215114487114e-07,10
10,2,7,0.015382970200638068,0,3,8.729231420118846e-12,3.6873900190458575e-12,1,3.0697442486614035,-4.342217991959423e-07,3.83773173952515e-08,4
10,2,7,0.015382970200638068,0,4,6.460313097726964e-11,2.728956638904792e-11,1,2.3806676149189316,-8.04270823602859e-08,1.1334501174590073e-07,7
10,2,7,0.015382970200638068,0,5,1.586903865229328e-12,6.70337764255567e-13,1,0.5975284092662815,1.1859925359218471e-07,1.2687205320603222e-07,5
10,2,7,0.015382970200638068,0,6,6.090290621728518e-12,2.572652249760676e-12,1,-0.9616820750432481,9.426079939378097e-08,9.622934460445367e-08,8
10,2,7,0.015382970200638068,0,7,5.7278224074522347e-11,2.4195389215399026e-11,1,-0.5785920710289919,3.702033593576763e-08,3.889657404583122e-08,9
10,2,7,0.015382970200638068,0,8,1.9498078747400018e-11,8.236351805042892e-12,1,1.5222025883418258,-5.5870451910272915e-08,7.017022870081515e-08,4
10,2,7,0.015382970200638068,0,9,6.495071310923866e-11,2.743639155870344e-11,1,1.134566986549866,8.043464715027652e-08,9.322782650618303e-08,13
10,2,7,0.015382970200638068,0,10,8.686548568289333e-11,3.669359987048101e-11,1,-0.39632722903759315,7.38114663475613e-08,7.519312327669747e-08,10
10,2,7,0.015382970200638068,0,11,4.878594213644968e-11,2.06080910730677e-11,1,1.9154015189830784,5.261282180718958e-08,6.890523610325793e-08,12
10,2,7,0.015382970200638068,0,12,3.381252029255904e-11,1.4283038659991241e-11,1,-1.1897482278814628,7.645550856810715e-08,7.78271892532713e-08,10
10,2,7,0.015382970200638068,0,13,5.270392805076064e-11,2.2263121334024602e-11,1,-0.42482982548027365,6.239168837400958e-09,6.244653251351357e-09,6
10,2,7,0.015382970200638068,0,14,4.29207124056612e-11,1.8130508737597206e-11,1,0.8717093628720494,7.877680051563122e-08,9.077814614767213e-08,8
10,2,7,0.015382970200638068,0,15,1.2018181193447205e-10,5.076703692110216e-11,1,1.8380053520954196,1.9774039481943785e-08,7.217212684867346e-08,15
10,2,7,0.015382970200638068,0,16,2.949094241588546e-11,1.245752363329046e-11,1,-0.8951659266194059,9.900798268755083e-08,9.971394666983543e-08,11
10,2,7,0.015382970200638068,0,17,5.829463841788874e-15,2.462474157468076e-15,1,0.6606273147953999,0.00012471040766677853,0.00015075271778447876,2
10,2,7,0.015382970200638068,0,18,5.639620158787866e-11,2.3822806480757804e-11,1,2.8599162458553073,-6.637281655105192e-08,9.794518139310623e-08,5
10,2,7,0.015382970200638068,0,19,2.8237921483256565e-10,1.1928224241595743e-10,1,-0.44945334695124284,8.502264379853868e-08,8.66006427442593e-08,10
11,2,10,0.0485460465543925,0,0,9.093282723920473e-12,3.841172073782639e-12,1,1.5197041600352978,1.4611693320958272e-07,1.7039871809720727e-07,1
11,2,10,0.0485460465543925,0,1,4.3145533111724255e-11,1.822547719331956e-11,1,7.072591274124142,-4.434175718719647e-06,1.3688560374078634e-07,6
11,2,10,0.0485460465543925,0,2,7.0122801547083924e-15,2.96211780955087e-15,1,5.3580741283063995,-0.014449644796443594,0.00045314956544061465,0
11,2,10,0.0485460465543925,0,3,1.0165924924752728e-11,4.29427612785094e-12,1,1.5449193803533414,1.0304918699670177e-07,1.4791482932988452e-07,3
11,2,10,0.0485460465543925,0,4,7.647127960408865e-12,3.230289352919257e-12,1,3.7772431206919417,-2.030360842264162e-06,1.9397884496426388e-07,2
11,2,10,0.0485460465543925,0,5,5.189779763906952e-11,2.192259682607443e-11,1,2.192504650342651,-4.0665763020232154e-07,1.1698530217364646e-07,4
11,2,10,0.0485460465543925,0,6,1.4949025201994662e-11,6.314746816913879e-12,1,2.3070149924254872,-1.8527878276247936e-06,1.6475232398659237e-07,3
11,2,10,0.0485460465543925,0,7,3.371275482938904e-11,1.424089586924214e-11,1,-2.2315850844052227,-9.426853511776816e-07,2.5325268736250216e-08,5
11,2,10,0.0485460465543925,0,8,1.4846571245827296e-11,6.271468356623251e-12,1,1.6674553372429604,-2.4106879376310923e-07,1.4325364038123874e-07,4
11,2,10,0.0485460465543925,0,9,1.5818013026150808e-11,6.681823467222471e-12,1,2.827813935218815,-2.0056843332212157e-06,1.7300764659277914e-07,1
11,2,10,0.0485460465543925,0,10,5.139867208376087e-11,2.171175689042397e-11,1,1.2933993077090682,-3.532265247662533e-09,9.830865955335092e-08,6
11,2,10,0.0485460465543925,0,11,1.443929370197762e-11,6.099426732579292e-12,1,4.2530071541830266,-2.8677308244456584e-06,1.158866180244752e-07,2
11,2,10,0.0485460465543925,0,12,6.362747942871799e-12,2.6877432993901085e-12,1,2.49650556681689,-2.0039151251358515e-06,2.1523844227967842e-07,4
11,2,10,0.0485460465543925,0,13,1.4392787090652408e-11,6.079781473315688e-12,1,0.5224944090893107,1.1293952340122298e-07,1.207546883296517e-07,3
11,2,10,0.0485460465543925,0,14,5.753581523188744e-11,2.4304200520421064e-11,1,3.1753639370285356,-5.246634855517138e-07,1.1566155001714378e-07,6
11,2,10,0.0485460465543925,0,15,5.477181802404488e-12,2.3136636593386293e-12,1,3.138776408628661,-2.8083618657672045e-06,1.8984260435434457e-07,2
11,2,10,0.0485460465543925,0,16,1.1335916813154023e-10,4.788502504037082e-11,1,9.171551970979854,-1.037871986823704e-05,1.2349319150116984e-07,5
11,2,10,0.0485460465543925,0,17,2.7811027407758848e-11,1.1747896229034167e-11,1,1.6199907777886364,-5.080199393829132e-07,1.4688649290759553e-07,1
11,2,10,0.0485460465543925,0,18,5.353661310950745e-15,2.2614863019730743e-15,1,3.1247698890526325,-0.002180837692012028,0.00039839880723199333,0
11,2,10,0.0485460465543925,0,19,2.0754045183841127e-10,8.766895432436662e-11,1,-1.2852587413817746,-3.8650625587404663e-07,4.985493968736216e-08,4
12,2,13,0.09003223744086919,0,0,7.953493697842322e-12,3.359703949465074e-12,1,11.392087223261502,-2.2768289314223586e-05,7.886569985033438e-08,1
12,2,13,0.09003223744086919,0,1,2.8817550226240034e-10,1.2173070223878136e-10,1,1.3380304699569139,5.7470767845503266e-08,7.675779543935888e-08,10
12,2,13,0.09003223744086919,0,2,3.00854061031149e-12,1.2708636172468072e-12,1,2.3475112983354034,-2.101119450978065e-06,9.30714482622148e-08,4
12,2,13,0.09003223744086919,0,3,4.73740274549591e-11,2.0011672000905927e-11,1,1.2744843168592366,-1.5039513044503306e-07,9.049399142609075e-08,6
12,2,13,0.09003223744086919,0,4,1.7076050219566365e-11,7.213241820950322e-12,1,1.017426714943577,1.453104286033218e-08,1.495601820581584e-08,3
12,2,13,0.09003223744086919,0,5,4.5363595430868125e-11,1.916242804999893e-11,1,1.4914954810235508,-4.903629671955246e-10,6.252827784052316e-08,7
12,2,13,0.09003223744086919,0,6,6.718793115798581e-11,2.8381434152529782e-11,1,0.3127467150895309,7.902308465306835e-08,8.560201705155803e-08,8
12,2,13,0.09003223744086919,0,7,5.887722544949267e-11,2.4870837193203457e-11,1,1.6678338059641107,7.240650219896959e-08,7.638023762149219e-08,10
12,2,13,0.09003223744086919,0,8,7.605729040364491e-12,3.2128016776333125e-12,1,1.6654361807603062,-8.673132108981585e-07,1.2880663883248736e-07,3
12,2,13,0.09003223744086919,0,9,5.896410722142808e-11,2.4907537672690488e-11,1,0.6512895761178292,3.536284192183411e-08,3.592378859966765e-08,6
12,2,13,0.09003223744086919,0,10,9.023764073195417e-15,3.811806100252564e-15,1,2.2523790655878013,-0.0006853280419423532,0.00024867647348698993,0
12,2,13,0.09003223744086919,0,11,6.707760808102591e-11,2.833483162897716e-11,1,0.8577123209997167,1.0743221736514832e-07,1.3922860829594502e-07,4
12,2,13,0.09003223744086919,0,12,1.3941375751840256e-11,5.8890969118566226e-12,1,3.2980380708802706,-2.5261545917230046e-06,6.641858350408456e-08,7
12,2,13,0.09003223744086919,0,13,3.361996557528473e-11,1.4201699959202413e-11,1,0.5789099622776972,1.337805616728924e-07,1.4009869201183851e-07,2
12,2,13,0.09003223744086919,0,14,3.9750905828994546e-11,1.679152337100838e-11,1,0.35214644083052604,8.248764837257557e-08,8.723216205285971e-08,9
12,2,13,0.09003223744086919,0,15,4.51733655253304e-11,1.908207139300996e-11,1,1.5026233115892593,-1.3900329064823994e-07,7.512853723784637e-08,7
12,2,13,0.09003223744086919,0,16,3.7657098872733786e-11,1.5907060295080488e-11,1,3.2455746361631435,1.2192056743309355e-08,9.240509715100371e-08,7
12,2,13,0.09003223744086919,0,17,1.7434533198460802e-10,7.364671711481874e-11,1,1.7020890456140372,-6.132849223976964e-07,6.326790653578039e-08,13
12,2,13,0.09003223744086919,0,18,3.245340305888976e-11,1.3708922213657288e-11,1,0.48739135719543303,5.5861483963680155e-08,5.9143602893877425e-08,6
12,2,13,0.09003223744086919,0,19,4.2661132122976664e-12,1.802085718897335e-12,1,1.1110753290998312,1.2945900328346964e-07,1.6705472401300896e-07,0
13,3,4,0.0032611119200323083,0,0,6.20580501668562e-13,2.621447682774312e-13,1,6.360411285452699,-4.449319504725371e-06,-4.6430913572181325e-07,2
13,3,4,0.0032611119200323083,0,1,3.152375936216802e-11,1.3316223392468976e-11,1,-56495.91534734455,-0.010762605655947813,9.381880639001599e-08,9
13,3,4,0.0032611119200323083,0,2,3.582456174424096e-11,1.513296246310396e-11,1,635.3283103714257,-3.193761333122042e-05,9.907663672653735e-08,8
13,3,4,0.0032611119200323083,0,3,1.3172766649299376e-11,5.564422104092338e-12,1,116134.45973406007,-0.355848812086049,1.30651103934444e-07,4
13,3,4,0.0032611119200323083,0,4,1.0592205257988299e-11,4.474344884244041e-12,1,3940.877115697907,-0.012100543024893827,-0.00018171539103194098,2
13,3,4,0.0032611119200323083,0,5,2.7117986133471547e-11,1.1455142680113015e-11,1,-1559.8455620968896,-0.004785953604273185,-4.484666978460768e-05,2
13,3,4,0.0032611119200323083,0,6,1.3670811999558967e-10,5.7748057410007073e-11,1,-616.7392771798482,-0.001391509622734029,-7.372254210434473e-05,5
13,3,4,0.0032611119200323083,0,7,8.40341955302572e-12,3.5497610149577133e-12,1,1755.4310478452792,-0.002883107431695662,-3.893630984847107e-05,10
13,3,4,0.0032611119200323083,0,8,1.22596236783994e-10,5.1786934969783096e-11,1,-6278.158255360604,-0.0017407670667789758,1.061589026375264e-07,6
13,3,4,0.0032611119200323083,0,9,6.301001331921143e-13,2.661660380290886e-13,1,-4851.377264741818,-0.9980403558241301,-0.8803447287272491,4
13,3,4,0.0032611119200323083,0,10,1.3358761069801544e-11,5.642989613275017e-12,1,100919.08850977881,-0.16190644821437714,-0.0010690201199011927,3
13,3,4,0.0032611119200323083,0,11,3.116913667409748e-11,1.3166424160717057e-11,1,-5.569390139051123,-1.862031569302189e-06,1.176639992330155e-07,3
13,3,4,0.0032611119200323083,0,12,9.975180002355468e-12,4.213701918143281e-12,1,13.13521846094325,-8.52243002116022e-06,1.0178330909632958e-07,6
13,3,4,0.0032611119200323083,0,13,8.506982049487044e-15,3.5935077433258974e-15,1,-1.1513929924338002,-0.03203872653093214,0.00533018050778468,0
13,3,4,0.0032611119200323083,0,14,8.131388940811224e-15,3.43485021513142e-15,1,-3.7874728948554095,-0.05567094853694074,0.0010580885082632709,0
13,3,4,0.0032611119200323083,0,15,7.692691599922125e-11,3.2495362833174327e-11,1,3169.7414294047458,-0.005037982905606219,-0.00018320740411509472,9
13,3,4,0.0032611119200323083,0,16,1.025621134181712e-12,4.3324147928852225e-13,1,22252.727661493107,-0.99844254306857,-0.9421794583842936,1
13,3,4,0.0032611119200323083,0,17,2.4695852011250583e-10,1.043198809098352e-10,1,-1417.198294457279,-0.002067911627665016,-1.2686955774301993e-05,7
13,3,4,0.0032611119200323083,0,18,4.2211747518146145e-11,1.783102875771584e-11,1,-1.2633495103921375,-4.300292274200771e-08,6.169007019989084e-08,3
13,3,4,0.0032611119200323083,0,19,2.6122478373988774e-11,1.1034621651453025e-11,1,68.18501892052994,-0.00019387230535534424,-1.1463788819260403e-05,2
14,3,5,0.19604448488217624,1,0,5.0025365981812005e-12,2.1131646801722474e-12,1,-1.0999368897527741,1.1738312199056569e-07,1.4592673780274427e-07,3
14,3,5,0.19604448488217624,1,1,2.201976938454243e-11,9.301560921287597e-12,1,-3.771187058731334,-1.2033523034536204e-08,9.502904277726466e-08,10
14,3,5,0.19604448488217624,1,2,5.889535294064342e-11,2.4878494583267092e-11,1,-0.8786336789606808,9.565805588411749e-08,9.961769629149492e-08,10
14,3,5,0.19604448488217624,1,3,2.1385184772011276e-10,9.033500555618474e-11,1,-1.3118663818950818,6.309766516486283e-08,7.377187849368306e-08,5
14,3,5,0.19604448488217624,1,4,1.2741182779095416e-11,5.382113034853617e-12,1,-1.082540325470668,1.3226940644304375e-07,1.5638244769704897e-07,2
14,3,5,0.19604448488217624,1,5,6.7627985017559535e-15,2.8567321103114563e-15,1,-0.5779197809075642,0.0032686646074684875,0.003477484688630126,1
14,3,5,0.19604448488217624,1,6,3.385957507498648e-12,1.4302915476943466e-12,1,-1.3549491030185217,9.441308342598208e-08,1.2267098640611755e-07,1
14,3,5,0.19604448488217624,1,7,4.6504296832502046e-11,1.9644281578753158e-11,1,-16.285289313432852,-1.7027998650354164e-06,5.1226903703726505e-08,8
14,3,5,0.19604448488217624,1,8,6.998126955907115e-11,2.956139234635658e-11,1,-1.601961130600874,1.395720052770514e-07,1.6565493288356707e-07,3
14,3,5,0.19604448488217624,1,9,3.2158036053367914e-10,1.3584153686429732e-10,1,-1.2268162760376753,9.458119546917683e-08,1.048355891914366e-07,7
14,3,5,0.19604448488217624,1,10,2.1122981636614148e-11,8.92274106513257e-12,1,-1.3813639798869919,2.091930423947137e-08,2.34936976528058e-08,4
14,3,5,0.19604448488217624,1,11,1.403873831907766e-13,5.93022467458639e-14,1,-0.9414214266479474,1.577254563229141e-05,1.683950125997434e-05,1
14,3,5,0.19604448488217624,1,12,1.599983614068139e-10,6.75862893903144e-11,1,-1.2809459196279973,5.951046449818859e-08,6.32394813432355e-08,12
14,3,5,0.19604448488217624,1,13,1.3374799223364634e-11,5.64976442820731e-12,1,-0.7906007611121403,1.4176495488186563e-07,1.595136624151752e-07,3
14,3,5,0.19604448488217624,1,14,1.8752982776635126e-11,7.9216093823025e-12,1,-0.9422576901326649,8.633206820947358e-08,9.838416192350502e-08,5
14,3,5,0.19604448488217624,1,15,2.8932468900542534e-11,1.2221614013386154e-11,1,-3.155257254717448,3.6020477381130173e-10,8.789207108825342e-09,7
14,3,5,0.19604448488217624,1,16,2.0330954155270254e-11,8.588173897765878e-12,1,-1.8874457806001212,1.0062285095305389e-07,1.1950197416448026e-07,5
14,3,5,0.19604448488217624,1,17,2.414679616061617e-12,1.020005666814807e-12,1,-0.7256245989130207,1.0353327661574658e-07,1.1933108505960962e-07,1
14,3,5,0.19604448488217624,1,18,6.682988009138367e-11,2.823018670979908e-11,1,-1.5254014492871968,8.306288419992055e-08,9.542935432255879e-08,6
14,3,5,0.19604448488217624,1,19,1.471753691062899e-11,6.216961848910804e-12,1,-1.6839269819476526,1.2157666060343608e-07,1.270741215677391e-07,2
15,3,8,0.016177939872858697,0,0,6.037263904905837e-14,2.5502527764342986e-14,1,3.6296850643065297,-0.0021354453289438324,6.255705692789465e-05,2
15,3,8,0.016177939872858697,0,1,2.9290223390891755e-11,1.2372736176780993e-11,1,5.694202982895575,-1.5795089411214046e-06,1.0771656985929195e-07,4
15,3,8,0.016177939872858697,0,2,2.6449714042226274e-11,1.1172852095676754e-11,1,-1.5285337183325463,-8.385988924742827e-08,1.5417108548063152e-08,6
15,3,8,0.016177939872858697,0,3,2.4910502820992843e-11,1.052266059298633e-11,1,0.683676987858812,9.901919302347633e-08,1.1131540926897034e-07,4
15,3,8,0.016177939872858697,0,4,4.747305456246015e-10,2.005350289646138e-10,1,0.9918198748003121,-1.1648112237832752e-07,8.984075782603062e-08,12
15,3,8,0.016177939872858697,0,5,8.489164327373009e-10,3.585981205475842e-10,1,-2.863474166768684,-1.5230287844070596e-06,6.109724572117428e-08,1
15,3,8,0.016177939872858697,0,6,5.75505488017303e-13,2.4310424254879316e-13,1,-0.4884847256877442,-1.2307039041543474e-07,6.923824818566124e-09,2
15,3,8,0.016177939872858697,0,7,3.65145121397197e-11,1.542441036721857e-11,1,-2.2149965543354884,5.971042947663033e-08,8.134890810200706e-08,9
15,3,8,0.016177939872858697,0,8,2.4644953015872953e-12,1.0410487406845124e-12,1,3.1846319597542783,-8.494984696780099e-07,1.6022315487354407e-07,1
15,3,8,0.016177939872858697,0,9,8.214391282706783e-12,3.4699119510773495e-12,1,-3.0457112343348585,-3.1283037817462126e-06,5.8301990007915435e-08,7
15,3,8,0.016177939872858697,0,10,7.88547699847824e-12,3.330972428178387e-12,1,11.378975296688344,-1.681362762786035e-05,1.405038777204036e-07,3
15,3,8,0.016177939872858697,0,11,3.3952682184363933e-15,1.4342245654973727e-15,1,-1.4865232393256316,-0.0008950662937184879,0.001434281503322771,1
15,3,8,0.016177939872858697,0,12,1.601303113090056e-11,6.764202748785577e-12,1,1.6038003477195004,6.475582636073248e-08,1.024892316547125e-07,5
15,3,8,0.016177939872858697,0,13,6.375454462235974e-13,2.6931107699525557e-13,1,-0.5732823592864723,1.1729198238346361e-07,1.2216561967239943e-07,1
15,3,8,0.016177939872858697,0,14,4.738735413462158e-11,2.001730143873492e-11,1,-1.3803875247897708,-6.663503101997471e-08,3.045904496385074e-08,4
15,3,8,0.016177939872858697,0,15,2.7424113815646893e-12,1.1584456717681703e-12,1,-0.6410167894836523,1.461016183430811e-07,1.4708834625648971e-07,2
15,3,8,0.016177939872858697,0,16,1.3417105775259597e-11,5.667635504100451e-12,1,-2.190108131253585,-1.7562201103606698e-08,2.2194813386870485e-11,8
15,3,8,0.016177939872858697,0,17,1.9044834760275946e-10,8.044893098785898e-11,1,-3.1884315536513697,-1.7723475793094695e-06,1.9111550401264857e-08,5
15,3,8,0.016177939872858697,0,18,6.438472050488454e-11,2.7197305735484338e-11,1,-1.8688907895430864,-1.0103411536549195e-07,5.50733084243783e-08,8
15,3,8,0.016177939872858697,0,19,1.7116471845290876e-11,7.230316668903905e-12,1,1.9638733215728825,1.2539800928465318e-07,1.3873510651036596e-07,4
16,3,10,0.07663590454615107,0,0,2.566888708152177e-11,1.0843016236947223e-11,1,3.7196254767295036,-6.324143846743858e-06,1.5978221293930585e-07,1
16,3,10,0.07663590454615107,0,1,7.593331848699029e-11,3.207564872855051e-11,1,1.1747738141339168,9.435633247945985e-08,1.011283429214018e-07,8
16,3,10,0.07663590454615107,0,2,3.4080380270495126e-12,1.4396187706179537e-12,1,1.8778235261249558,-1.3451660667972778e-06,1.421551299421606e-07,3
16,3,10,0.07663590454615107,0,3,1.892628457199883e-11,7.994815290102589e-12,1,1.0161015629703432,1.579792424346351e-07,1.63716463597743e-07,4
16,3,10,0.07663590454615107,0,4,8.823351757573166e-12,3.727148203497056e-12,1,1.9956890963686074,1.1235866321982054e-08,1.9144016089369607e-07,1
16,3,10,0.07663590454615107,0,5,9.836494536950122e-12,4.155118593184824e-12,1,2.358007352883406,-1.5018983953639916e-06,1.3109672867886143e-07,3
16,3,10,0.07663590454615107,0,6,3.360623572004799e-11,1.4195900212497769e-11,1,0.577193287677673,1.4511634091118347e-07,1.4929714830158216e-07,3
16,3,10,0.07663590454615107,0,7,2.652846973516078e-11,1.1206119967966223e-11,1,3.9433099073168183,8.666249734878783e-08,9.543002205469329e-08,8
16,3,10,0.07663590454615107,0,8,2.833509072438765e-11,1.1969270339775614e-11,1,2.0371905734618774,6.745024637006956e-08,1.0566218935553902e-07,7
16,3,10,0.07663590454615107,0,9,1.764227512434303e-11,7.45242577219677e-12,1,1.799194498228095,-7.695594974308035e-07,1.0783500087607695e-07,6
16,3,10,0.07663590454615107,0,10,4.702734922090265e-11,1.9865228654572605e-11,1,3.706269689169446,-4.706695072033794e-06,1.440880488008818e-07,5
16,3,10,0.07663590454615107,0,11,3.303726231727627e-12,1.3955555244480593e-12,1,1.0025967426697764,1.2432140692050957e-07,1.333364942566402e-07,2
16,3,10,0.07663590454615107,0,12,4.553994831868992e-12,1.9236922796109713e-12,1,2.6609122381494057,-2.5096106104822284e-06,1.609858622396002e-07,5
16,3,10,0.07663590454615107,0,13,1.9478296919591775e-11,8.22799559234695e-12,1,1.9741551420336876,-2.109901107856136e-06,1.6471395271174017e-07,1
16,3,10,0.07663590454615107,0,14,1.606462961094817e-11,6.785998908283305e-12,1,0.8751583253478816,9.279622180781242e-08,9.719259232607508e-08,4
16,3,10,0.07663590454615107,0,15,5.153642202003076e-12,2.1769945030442243e-12,1,2.7256935874579233,1.0247200338767282e-07,1.1207499433196518e-07,7
16,3,10,0.07663590454615107,0,16,2.7421946848728e-14,1.1583541350474239e-14,1,5.89776282660027,-0.004467216837130812,8.940215234957139e-05,1
16,3,10,0.07663590454615107,0,17,3.345596054357365e-11,1.413242117761221e-11,1,0.6235399803854738,2.3685158309023253e-08,2.3832637921758534e-08,5
16,3,10,0.07663590454615107,0,18,2.490454724658219e-12,1.0520144847374533e-12,1,2.9059075360373505,-6.906399355184461e-07,1.700800216791629e-07,1
16,3,10,0.07663590454615107,0,19,1.0181378279372985e-11,4.300803912812188e-12,1,0.6833441187764976,5.66577199891223e-08,5.76754416890676e-08,1
17,3,14,0.01327076949961503,0,0,3.047308181808617e-11,1.2872397618718292e-11,1,14.418970983580898,-2.585839356832658e-05,1.245881800543361e-07,3
17,3,14,0.01327076949961503,0,1,2.1909423259231255e-11,9.254948661681898e-12,1,43753.443529987104,-0.07121608050409378,1.1518871101796083e-07,7
17,3,14,0.01327076949961503,0,2,4.249902886413313e-11,1.7952381751681493e-11,1,26.046356672581,-1.9077769218431556e-05,8.651408780000115e-08,9
17,3,14,0.01327076949961503,0,3,9.469542822975316e-12,4.000111351142426e-12,1,12.924605653655746,-1.560568793914331e-05,1.2881628668819948e-07,3
17,3,14,0.01327076949961503,0,4,6.968933464469558e-09,2.9438073598385433e-09,1,-0.66184132985292,-4.965248818199837e-07,-3.521033614085536e-08,10
17,3,14,0.01327076949961503,0,5,1.499134819654512e-11,6.332624838491105e-12,1,2479.9328526780896,-0.005424136108610936,4.166547407210636e-08,2
17,3,14,0.01327076949961503,0,6,2.0420591108920727e-11,8.626038217351521e-12,1,55.47127050858898,-6.414387710199287e-05,9.778754149237306e-08,3
17,3,14,0.01327076949961503,0,7,4.5815888726107815e-11,1.935348516628804e-11,1,2460.732589211301,-0.0034529320791137183,9.52836093794017e-08,7
17,3,14,0.01327076949961503,0,8,4.882706786896517e-11,2.062546334885066e-11,1,61150.43840283987,-0.08170948507352645,8.152989739966757e-08,9
17,3,14,0.01327076949961503,0,9,5.968395534669404e-12,2.521161493500443e-12,1,16.749789187336834,-2.628983232257064e-05,1.0927689248842745e-07,3
17,3,14,0.01327076949961503,0,10,3.465965833628547e-11,1.464088555588077e-11,1,40.01424431272568,-9.712795429163139e-05,1.2059691961122427e-07,5
17,3,14,0.01327076949961503,0,11,7.678124886303663e-12,3.24338303203769e-12,1,12.193032158922033,-1.66725045164479e-05,1.2044983855768699e-07,1
17,3,14,0.01327076949961503,0,12,7.92980961681812e-11,3.349699352293136e-11,1,62931.93337130491,-0.09779447500614265,8.409114925093724e-08,6
17,3,14,0.01327076949961503,0,13,1.5308995963979818e-11,6.46680517474744e-12,1,0.5517505611889466,8.373403480805031e-08,8.506938280811271e-08,6
17,3,14,0.01327076949961503,0,14,6.464240743889355e-11,2.7306157498345544e-11,1,1.6954446430306447,8.496041973608543e-08,9.395455867071275e-08,4
17,3,14,0.01327076949961503,0,15,1.680438906614989e-11,7.098487087405091e-12,1,16.01834741424441,-3.165283404216327e-05,1.2880647708521782e-07,4
17,3,14,0.01327076949961503,0,16,3.676852050063964e-12,1.5531708232257602e-12,1,7.81696015131564,-1.207825670453173e-05,1.7361640730456709e-07,5
17,3,14,0.01327076949961503,0,17,1.3422454030678243e-14,5.6698947068527766e-15,1,18.184679196357145,-0.565341777115188,0.0010852283700400723,3
17,3,14,0.01327076949961503,0,18,1.5103668674675956e-11,6.380071101519433e-12,1,8.654620677898926,-1.2668094366554436e-05,1.4578793791693367e-07,2
17,3,14,0.01327076949961503,0,19,6.8952358175135e-15,2.9126761004258746e-15,1,9.71938418095921,-0.5398106766907389,0.0023101793616622404,3
18,4,8,0.006871514528698709,0,0,1.2431704526305185e-10,5.251383653820102e-11,1,-0.5404362660054878,-4.226391532046749e-08,1.3308237990985569e-07,5
18,4,8,0.006871514528698709,0,1,2.5911117961399523e-11,1.0945339074523428e-11,1,2700.989824017833,-0.005548068780168488,1.824515209220311e-07,7
18,4,8,0.006871514528698709,0,2,0.2336129552667477,0.09868246562750467,0,1452.5271913400227,-0.0017878496215591772,-2.495866956484998e-07,8
18,4,8,0.006871514528698709,0,3,6.14546578564154e-11,2.5959592671738222e-11,1,-6.111367583437536,-4.679573113032346e-06,9.756492632914665e-08,3
18,4,8,0.006871514528698709,0,4,3.3389865177608324e-14,1.4104501263356758e-14,1,-1.5899706601231969,-0.0030328092862515897,2.2649522702742768e-08,6
18,4,8,0.006871514528698709,0,5,3.689609268304445e-11,1.55855970993832e-11,1,3.589767177868964,-2.028200566421216e-06,9.996190394996477e-08,3
18,4,8,0.006871514528698709,0,6,2.0127709793065594e-10,8.502319691759434e-11,1,-1.1576595615491128,-3.192249813262544e-07,1.0608897619611021e-07,6
18,4,8,0.006871514528698709,0,7,2.629196486137486e-10,1.1106215902065995e-10,1,74.75364234813247,-0.00013243174166626532,-2.2513047723439844e-07,3
18,4,8,0.006871514528698709,0,8,3.2532276268998455e-11,1.3742239727391039e-11,1,-16.997395654343443,-1.888790832091136e-05,1.7615892912172027e-07,4
18,4,8,0.006871514528698709,0,9,3.170789078505908e-11,1.3394003936744198e-11,1,1589.9004878217797,-0.0029344604605385724,-6.339056783063845e-08,4
18,4,8,0.006871514528698709,0,10,1.6441289865598946e-11,6.94510721882362e-12,1,-16.098665110672755,-1.9332018513027243e-05,1.2313392073059702e-07,4
18,4,8,0.006871514528698709,0,11,3.1086222690129984e-11,1.313139974880647e-11,1,-1589.3397685076661,-0.0018069746286891542,-2.53188187720568e-06,6
18,4,8,0.006871514528698709,0,12,4.77182961002532e-11,2.015709749204391e-11,1,16.608117750742654,-2.7301785405990358e-05,9.47017825597355e-08,6
18,4,8,0.006871514528698709,0,13,6.298876996512e-11,2.6607630214275697e-11,1,-1.6438458129859914,-8.697270072765287e-08,9.72452601805645e-08,6
18,4,8,0.006871514528698709,0,14,1.8483617301581677e-11,7.807824386077241e-12,1,-1.2650449053276054,-4.1911818579285613e-07,8.377336879055013e-08,4
18,4,8,0.006871514528698709,0,15,1.1509271293234258e-10,4.8617306668432e-11,1,37.309072511182954,-5.27282806456504e-05,-8.338716749478387e-07,8
18,4,8,0.006871514528698709,0,16,7.317568088359207e-12,3.091077121694278e-12,1,-9.5082003643811,-1.6500339629573584e-05,-4.368255927768975e-06,2
18,4,8,0.006871514528698709,0,17,9.819709266755426e-15,4.148028182264996e-15,1,10.620030739055181,-0.0496180523686742,0.0003254971805673381,1
18,4,8,0.006871514528698709,0,18,5.351296799094747e-12,2.260487488102975e-12,1,5832.641783767771,-0.011916050750098314,-0.00041512243803185506,3
18,4,8,0.006871514528698709,0,19,3.256739912974626e-11,1.3757076278277215e-11,1,-3.300310627044396,-1.6813583856179608e-06,1.359892961516557e-07,3
19,4,11,0.007916507010594043,0,0,1.1453398154073843e-12,4.838128811678948e-13,1,7.989496806208672,-1.8853583750942313e-05,2.915281248070601e-07,2
19,4,11,0.007916507010594043,0,1,1.6608966047479533e-11,7.0159367626564464e-12,1,-5.481389660584001,-2.3137076453395798e-07,1.344087871240029e-11,12
19,4,11,0.007916507010594043,0,2,0.23370122631717563,0.09871975296411582,0,73.27652363530916,-0.00010323352394744202,-6.566105630728119e-05,13
19,4,11,0.007916507010594043,0,3,7.280067071744041e-12,3.0752359934533504e-12,1,2.5178648530870684,-3.5091781983417705e-07,1.632864487189383e-07,2
19,4,11,0.007916507010594043,0,4,1.0063760231212638e-10,4.2511198574844156e-11,1,0.7184765333599851,1.1532851980480004e-08,8.647265869380621e-08,9
19,4,11,0.007916507010594043,0,5,5.6217203786222585e-15,2.3747194473756074e-15,1,2.3573078807578196,-0.004287574263933704,0.0005069435655164201,1
19,4,11,0.007916507010594043,0,6,5.5178677773035576e-11,2.330850173309631e-11,1,48.17809968713628,-2.2753299295980724e-05,5.075060277513159e-08,7
19,4,11,0.007916507010594043,0,7,3.4783329447559104e-10,1.469312653786501e-10,1,238.85009872151014,-0.0006394212964716109,-0.0002176112750158889,7
19,4,11,0.007916507010594043,0,8,6.031967694609632e-10,2.5480155585115405e-10,1,1458.9799141260823,-0.003041691200959284,-0.0005623540212452978,5
19,4,11,0.007916507010594043,0,9,9.776647955848517e-11,4.1298382821004525e-11,1,2.7670289209839103,-1.418388852325037e-07,8.409835604324258e-08,10
19,4,11,0.007916507010594043,0,10,4.495648256696107e-11,1.899045598983151e-11,1,1.8239013098122314,-5.109858256645771e-07,9.62094962586667e-08,5
19,4,11,0.007916507010594043,0,11,6.176129037084249e-10,2.6089119959857477e-10,1,3.484992719584215,-1.049082503227178e-06,1.896743652192363e-09,6
19,4,11,0.007916507010594043,0,12,9.764148616327913e-12,4.124558328164678e-12,1,-1.6896221724236984,-1.4828680305207996e-07,1.606123357305205e-07,4
19,4,11,0.007916507010594043,0,13,9.496504387187778e-15,4.011500418288218e-15,1,1.4810585946048676,-0.012294371028566094,0.00038948785372481496,4
19,4,11,0.007916507010594043,0,14,6.779974254278804e-11,2.8639874682432428e-11,1,0.36117706991022863,1.281952370998567e-07,1.416487132904736e-07,6
19,4,11,0.007916507010594043,0,15,9.95144346575925e-12,4.2036751627602264e-12,1,-1.6198979166827066,-1.054625384107366e-07,1.699469424419291e-07,4
19,4,11,0.007916507010594043,0,16,2.5764434925328872e-11,1.0883377426683086e-11,1,6.819189176958651,-1.7813112480567319e-06,1.1468123375631956e-07,6
19,4,11,0.007916507010594043,0,17,0.23341000154848668,0.0985967341949161,0,7.793419483588274,-1.1776821694960145e-05,-7.130812037447445e-06,9
19,4,11,0.007916507010594043,0,18,3.0274186149387543e-09,1.2788380381885684e-09,1,474.2503982079912,-0.0007176064870590716,-0.0002434470714653518,9
19,4,11,0.007916507010594043,0,19,3.6387619930657074e-11,1.5370808733503855e-11,1,-0.9553509955066878,4.202429256512723e-08,1.5849691175636677e-07,2
20,4,14,0.007067537783719241,0,0,1.1067549983575254e-11,4.675139354269853e-12,1,-4477.679370442803,-0.013531199036714205,-0.0011105819448491985,4
20,4,14,0.007067537783719241,0,1,2.52137761093615e-11,1.065076888142011e-11,1,32157.636519136056,-0.007888257766190137,1.879142775458458e-08,11
20,4,14,0.007067537783719241,0,2,3.07398637637493e-11,1.2985091283985614e-11,1,-483.0700090085159,-9.884270210840681e-05,9.573068533103458e-08,8
20,4,14,0.007067537783719241,0,3,1.840072443331148e-10,7.77280889383068e-11,1,-68.85386945868437,-1.6055581612120245e-05,1.0840460390849162e-07,5
20,4,14,0.007067537783719241,0,4,1.3673351391382236e-10,5.77587842742783e-11,1,-3.463699783415797,-3.7513008021954462e-06,-2.0139182269034815e-06,9
20,4,14,0.007067537783719241,0,5,1.8643816215859688e-10,7.875495392737605e-11,1,-7.330261860611837,-1.4601090253446438e-05,-2.9687069796048193e-06,2
20,4,14,0.007067537783719241,0,6,1.0645644916152898e-12,4.4969187916883095e-13,1,-25001.52713744774,-0.9748439152347061,0.00014276682391453548,0
20,4,14,0.007067537783719241,0,7,1.4120222991654074e-11,5.9646453187304994e-12,1,-43555.61817282493,-0.06143409230236977,-0.02708182614587877,10
20,4,14,0.007067537783719241,0,8,5.56723796028547e-13,2.3517050586030134e-13,1,3658.6679090182165,-0.71762411796791,2.4241427023587887e-05,2
20,4,14,0.007067537783719241,0,9,2.758695403291419e-12,1.1653243459944805e-12,1,26186.749010075415,-0.08042674164390085,1.436685491851251e-07,2
20,4,14,0.007067537783719241,0,10,2.99021232060223e-12,1.26312140613022e-12,1,-18735.90764419574,-0.057366900253909434,-0.003344073676375687,4
20,4,14,0.007067537783719241,0,11,9.965437361934963e-11,4.209586445277833e-11,1,-15786.1108704014,-0.01885571316691248,-2.0434530909281792e-08,9
20,4,14,0.007067537783719241,0,12,1.4722046222756491e-10,6.218866666383437e-11,1,33941.90800181987,-0.011281844874760921,8.875854706023135e-08,9
20,4,14,0.007067537783719241,0,13,5.3685339182840325e-15,2.267768768458217e-15,1,-5.336757836815664,-0.09733830684482471,-0.016715012105314387,1
20,4,14,0.007067537783719241,0,14,2.8444996849127643e-11,1.2015696734940739e-11,1,928.5888865010156,-0.002280325680064929,-0.00010886233828818826,4
20,4,14,0.007067537783719241,0,15,1.3009958164307438e-10,5.4956487661336714e-11,1,-1986.9576263886997,-0.003537320735299288,-0.0013516662710466325,9
20,4,14,0.007067537783719241,0,16,1.6417367831408246e-12,6.935002105799951e-13,1,-632.5860262300968,-0.0018378704698337896,2.0910991294197798e-07,4
20,4,14,0.007067537783719241,0,17,1.1112540521955379e-10,4.694144196069787e-11,1,119189.63234735299,-0.217232819427473,-3.0442071995853986e-09,6
20,4,14,0.007067537783719241,0,18,4.121143726875791e-13,1.7408479067826506e-13,1,-14382.573795320206,-0.9982997555620424,-0.34099070644711527,0
20,4,14,0.007067537783719241,0,19,2.2398707539539035e-11,9.46163145938213e-12,1,-3133.163652934298,-0.007235317451848281,-0.0008901742066716917,4
21,5,7,0.03300439779689866,0,0,6.091432187445844e-11,2.5731344683924842e-11,1,10.432578564269033,-2.3238469215240887e-05,8.868270666189663e-08,3
21,5,7,0.03300439779689866,0,1,7.397261288016044e-11,3.1247410142934787e-11,1,-0.992729007570191,3.174377714912035e-08,3.2275711457207396e-08,10
21,5,7,0.03300439779689866,0,2,2.8141238065519186e-12,1.1887383364270578e-12,1,-4.070137942549286,-2.6470457605246884e-06,1.0993430497001683e-07,2
21,5,7,0.03300439779689866,0,3,9.528481831755969e-12,4.025008286766029e-12,1,-7.507508993265198,-5.9878688587307525e-06,1.472391635631371e-07,2
21,5,7,0.03300439779689866,0,4,1.5554986071485215e-12,6.570715980125889e-13,1,-4.802090909836804,-3.976276392453848e-06,1.161787928839844e-07,2
21,5,7,0.03300439779689866,0,5,1.630155548467445e-11,6.886080812403578e-12,1,-2.1774721939473434,3.057862360937452e-08,9.405692382468191e-08,4
21,5,7,0.03300439779689866,0,6,7.741331241940923e-12,3.270082574494536e-12,1,0.8775900500209912,6.7731267093199e-08,7.007637181691285e-08,1
21,5,7,0.03300439779689866,0,7,4.843350459836236e-11,2.045921488938845e-11,1,-3.5029399173385114,-7.67407605238257e-07,1.0456267543363066e-07,6
21,5,7,0.03300439779689866,0,8,1.4321581170295122e-14,6.049702765651084e-15,1,-5.640856568490396,-0.007973554985069582,0.0003262636793954129,0
21,5,7,0.03300439779689866,0,9,8.709452738102779e-11,3.679035135191153e-11,1,-4.470292400156462,-2.4421439554435177e-06,9.736806333420198e-08,5
21,5,7,0.03300439779689866,0,10,2.8513335321975045e-11,1.2044564179342954e-11,1,-1.3072726648475157,8.066329095676893e-08,8.709224851050765e-08,7
21,5,7,0.03300439779689866,0,11,2.1743190028259266e-11,9.184728647201916e-12,1,-10.40683716496209,-8.946943621504431e-06,1.2565869754715302e-07,3
21,5,7,0.03300439779689866,0,12,9.6869572431675e-12,4.0919512536985185e-12,1,-2.148885878305027,-2.886242881649663e-07,1.1393083444652285e-07,4
21,5,7,0.03300439779689866,0,13,5.7002583933115296e-11,2.4078953683179062e-11,1,-9.484046153287762,-8.946955022034498e-06,9.616967459804155e-08,5
21,5,7,0.03300439779689866,0,14,1.6609619191834615e-14,7.016212663003226e-15,1,-4.066523967362802,-0.0065731815127130075,0.0003096399269232619,1
21,5,7,0.03300439779689866,0,15,2.67814966469669e-11,1.1313003250610502e-11,1,-0.8401794867090389,8.007671820464557e-08,9.197702362579567e-08,6
21,5,7,0.03300439779689866,0,16,9.678701936129597e-12,4.088464058169991e-12,1,-6.307907634517742,-4.289833831458253e-06,1.1652720977612518e-07,7
21,5,7,0.03300439779689866,0,17,7.515915259723139e-11,3.1748626630315907e-11,1,-6.500137213710202,-2.4021820417556864e-06,5.404140975058804e-08,7
21,5,7,0.03300439779689866,0,18,9.120698372703033e-12,3.852752954712601e-12,1,-5.599117469772094,-2.6067397163718386e-06,1.1069835725847621e-07,5
21,5,7,0.03300439779689866,0,19,6.771624352862598e-10,2.8604603142865756e-10,1,-0.9564846559078378,7.544530841246177e-08,7.833622348390302e-08,11
22,5,8,0.067966501411088,0,0,2.5709030085300186e-11,1.0859973389798722e-11,1,-2.701768458293743,-1.7272288705160835e-06,1.1356013663552013e-07,4
22,5,8,0.067966501411088,0,1,1.7747312538404275e-12,7.496795533243906e-13,1,-4.091218413605794,-2.394268188126988e-06,1.608267239903452e-07,2
22,5,8,0.067966501411088,0,2,1.7065807360121706e-11,7.208915046247606e-12,1,-0.6267150032619487,8.582690402102368e-08,9.2391877982095e-08,5
22,5,8,0.067966501411088,0,3,1.055534503884569e-10,4.4587744407966326e-11,1,-1.1407649357100145,-1.0792684625600047e-07,7.07671022005364e-08,7
22,5,8,0.067966501411088,0,4,3.0919733730006183e-09,1.306107170956731e-09,1,-0.5676508384429257,4.090826885599924e-08,6.77839160663093e-08,10
22,5,8,0.067966501411088,0,5,5.217531464009077e-15,2.203982517877027e-15,1,-0.7184447709131015,0.003263892825991877,0.0040872472179043565,1
22,5,8,0.067966501411088,0,6,1.600542516085366e-10,6.760989845302292e-11,1,-1.7403319413492402,1.1630950261867952e-08,1.0199162873555435e-07,5
22,5,8,0.067966501411088,0,7,4.3991955249481065e-11,1.8583021677186783e-11,1,-2.4494215046639907,6.057643206390403e-08,8.928374862905613e-08,6
22,5,8,0.067966501411088,0,8,2.929471803082511e-12,1.2374634796445406e-12,1,-1.512954302227923,9.67565471637109e-08,1.5982354825945722e-07,2
22,5,8,0.067966501411088,0,9,7.32529841265287e-11,3.0943425547287074e-11,1,-0.6737203314881863,6.419727347074866e-08,7.058275993138143e-08,8
22,5,8,0.067966501411088,0,10,3.4008122021033813e-12,1.4365664475091485e-12,1,-0.6609605683445828,1.1313555655083216e-07,1.3064712590152387e-07,4
22,5,8,0.067966501411088,0,11,2.1301508628295527e-11,8.998154193227558e-12,1,1.4163999334199155,1.094188624380945e-08,1.1218237034550042e-08,7
22,5,8,0.067966501411088,0,12,6.783020361971964e-11,2.8652742008963386e-11,1,-1.5160398214902162,7.701543870012591e-08,8.1660213531655e-08,8
22,5,8,0.067966501411088,0,13,7.357622919328752e-11,3.1079970287082285e-11,1,-2.6043969643591143,-1.914299741415572e-06,1.333895047765903e-07,3
22,5,8,0.067966501411088,0,14,1.1202230208164824e-11,4.732030790871e-12,1,-0.6584762600334452,6.651592294900393e-08,1.322260173865828e-07,4
22,5,8,0.067966501411088,0,15,1.981343698921541e-11,8.369565003012855e-12,1,-7.008463758303422,-6.2085281840843896e-06,1.244073191953554e-07,4
22,5,8,0.067966501411088,0,16,3.1581615716472254e-12,1.3340662994666727e-12,1,-7.544733815223311,-4.5118552171283835e-06,1.1126732004348022e-07,5
22,5,8,0.067966501411088,0,17,3.799919148027e-11,1.6051566587319585e-11,1,-1.5618129600019743,-8.705820597928802e-09,5.882316991218874e-08,4
22,5,8,0.067966501411088,0,18,1.2211747480822097e-11,5.158469698959903e-12,1,-1.560554427747036,5.524013595095708e-08,1.5375350974093186e-07,6
22,5,8,0.067966501411088,0,19,7.770548027826507e-14,3.282424289300584e-14,1,-2.9299736075748424,-8.417924574596304e-05,2.6390151916596842e-05,0
23,5,10,0.056860465689130224,0,0,4.3631658930328534e-14,1.843082579793904e-14,1,-1.4629302800788335,0.00011208518993058737,0.0001789369339902321,1
23,5,10,0.056860465689130224,0,1,1.4438025240995782e-12,6.098890911023089e-13,1,-2913.1780501423714,-0.008919348792209186,1.8527463741426717e-07,3
23,5,10,0.056860465689130224,0,2,1.9882777520246413e-12,8.398855735464944e-13,1,-42.80203593045011,-0.00010472798742066807,1.5774884481775132e-07,1
23,5,10,0.056860465689130224,0,3,2.7845391411633592e-11,1.1762412224636041e-11,1,-11.26053701940424,-3.0530489618855216e-06,1.3971885747986067e-07,5
23,5,10,0.056860465689130224,0,4,7.132253842615171e-11,3.012796931004332e-11,1,-377.70376482750174,-0.00012002348962009234,9.884336791160823e-08,7
23,5,10,0.056860465689130224,0,5,5.597839933130153e-12,2.3646319021932206e-12,1,-11.735826530622463,-6.510759782540421e-06,1.6010970292548948e-07,1
23,5,10,0.056860465689130224,0,6,1.6945275098935065e-12,7.157999973031848e-13,1,-2.4694301210967864,-3.301056092358471e-07,1.529628073079006e-07,2
23,5,10,0.056860465689130224,0,7,1.0486467854743087e-11,4.429679434721462e-12,1,-4901.2187639623,-0.011402655986752552,1.21999268143212e-07,1
23,5,10,0.056860465689130224,0,8,1.715899683896331e-11,7.248280018674462e-12,1,-3.5503488223375586,-7.630790615209787e-08,1.0293824175725418e-07,5
23,5,10,0.056860465689130224,0,9,3.1264164235997256e-15,1.320656557367993e-15,1,-4.286345087592899,-0.002219668957736146,0.00035771795704973847,0
23,5,10,0.056860465689130224,0,10,1.935511849968225e-11,8.175962732376097e-12,1,-3.6316640298258203,-5.245835951308953e-06,1.4892387628664e-07,4
23,5,10,0.056860465689130224,0,11,2.6605732800375743e-10,1.123875732649219e-10,1,-2.1486417369423383,7.878758824868928e-08,8.730972643376318e-08,6
23,5,10,0.056860465689130224,0,12,3.555107617083125e-11,1.5017437060555945e-11,1,-59.34390903708822,-7.948573504591704e-05,1.131046270469112e-07,10
23,5,10,0.056860465689130224,0,13,1.8191169232743307e-12,7.684288872098491e-13,1,-2.1826690962920168,9.232242106483708e-08,1.606336957840068e-07,1
23,5,10,0.056860465689130224,0,14,3.93864603615015e-11,1.6637574814183197e-11,1,-0.8547248590492162,9.276854009804363e-08,9.772746032287813e-08,5
23,5,10,0.056860465689130224,0,15,4.418802280898103e-11,1.866584426799272e-11,1,-12.432310095731363,-2.8594100011930006e-05,1.6391866989276996e-07,4
23,5,10,0.056860465689130224,0,16,4.078866546255438e-11,1.722989237863232e-11,1,-3.6700680439508284,-7.516573592753285e-07,1.0488458417891591e-07,7
23,5,10,0.056860465689130224,0,17,2.659743112987768e-14,1.1235250546174119e-14,1,-59.257327185227965,-0.1119143733637426,0.00019594596817498704,0
23,5,10,0.056860465689130224,0,18,4.727663502260154e-14,1.9970531622592877e-14,1,-11.883934348120384,-0.0030192706180896347,3.2631837276035545e-05,2
23,5,10,0.056860465689130224,0,19,8.756345253699692e-15,3.698843407610359e-15,1,-8.147184042625708,-0.03232592705078435,0.0010351328892665387,0
24,5,12,0.008892224389027443,0,0,6.822285484169975e-12,2.881860520209155e-12,1,6.050061867421946,-2.3078504559706576e-07,5.9039893371094697e-08,5
24,5,12,0.008892224389027443,0,1,6.648019601648819e-12,2.8082473640282206e-12,1,-408.48009092508386,-0.0003688115803092991,1.7644878322311174e-07,2
24,5,12,0.008892224389027443,0,2,2.4162868341911108e-11,1.0206845857028395e-11,1,-0.9647904305102749,8.250896429101077e-08,8.492518440386624e-08,11
24,5,12,0.008892224389027443,0,3,2.1508021651263184e-11,9.08538914245102e-12,1,-0.43628344372875044,8.171115510492638e-08,8.692823886093391e-08,9
24,5,12,0.008892224389027443,0,4,1.1896785798981997e-11,5.025424015313305e-12,1,-113.4271876566842,-9.743309815348186e-05,1.4451422274801483e-07,4
24,5,12,0.008892224389027443,0,5,2.612920778913819e-11,1.1037464281813217e-11,1,0.4409647174255856,1.2720254249249167e-07,1.3530023355179575e-07,1
24,5,12,0.008892224389027443,0,6,8.77344042558766e-15,3.706064726780371e-15,1,5.459278393601557,-0.021933850839697157,0.0021169284207896853,0
24,5,12,0.008892224389027443,0,7,2.1336146528611212e-10,9.01278588779008e-11,1,-6261.440975975188,-0.003332662844888511,9.998578715517281e-08,8
24,5,12,0.008892224389027443,0,8,1.52485330031904e-11,6.441264493396844e-12,1,-98.51417160089399,-0.00013372211062309667,1.3550145731977792e-08,8
24,5,12,0.008892224389027443,0,9,1.0292024502238869e-10,4.347542939217245e-11,1,3.750301785349221,1.0308933885702508e-08,1.2913195190422726e-08,8
24,5,12,0.008892224389027443,0,10,2.9482170017314315e-11,1.2453818008662411e-11,1,1.1780487942328626,6.071202753677031e-08,9.757049395887144e-08,6
24,5,12,0.008892224389027443,0,11,2.7039559417110666e-11,1.1422013773658647e-11,1,4.644536937283888,-2.445134387432117e-07,1.1318656960419276e-07,2
24,5,12,0.008892224389027443,0,12,4.546753964534399e-12,1.920633602316968e-12,1,20932.40540387353,-0.02162697855080251,1.6664645659761598e-07,4
24,5,12,0.008892224389027443,0,13,2.455981589746968e-13,1.0374523901521276e-13,1,1.8984418741891942,2.979864315055843e-06,5.0414893733711404e-06,0
24,5,12,0.008892224389027443,0,14,4.320625926184767e-12,1.825112905074931e-12,1,-0.39425689815832654,1.4007963647409831e-07,1.461259404187673e-07,2
24,5,12,0.008892224389027443,0,15,2.5383454149250945e-11,1.0722444047380035e-11,1,-311.8218624319704,-7.857493341360834e-05,1.4542712213207106e-07,6
24,5,12,0.008892224389027443,0,16,6.729535366555417e-12,2.842681142151998e-12,1,-127.96616643158691,-8.474881584640567e-05,1.0300286283490791e-07,7
24,5,12,0.008892224389027443,0,17,5.975510893253819e-10,2.524167153559544e-10,1,53861.66887386116,-0.10552537843646234,5.550598933076417e-08,5
24,5,12,0.008892224389027443,0,18,3.823078437566518e-11,1.6149395742013997e-11,1,0.39566397190353286,9.086516931941155e-08,9.845062589841344e-08,7
24,5,12,0.008892224389027443,0,19,1.8999733278365156e-11,8.025841392371204e-12,1,-9.325618480483993,-2.341552596645665e-06,1.1619034249367009e-07,3
25,6,9,0.028893171461342265,0,0,4.342692370388155e-12,1.8344341823094734e-12,1,6.0341533318726714,-3.768118373323998e-06,1.317454574944488e-07,3
25,6,9,0.028893171461342265,0,1,3.51540228676071e-11,1.484971434627854e-11,1,5.182143124333213,-1.2015908776294434e-06,1.5179482047709387e-07,4
25,6,9,0.028893171461342265,0,2,2.4231849154680627e-13,1.0235984637783567e-13,1,3.784868730973886,-4.214464096584307e-06,2.905285336367215e-08,1
25,6,9,0.028893171461342265,0,3,6.85435459250663e-11,2.895407109170898e-11,1,1.966193662328201,2.2980695715517415e-08,2.3162269231280694e-08,4
25,6,9,0.028893171461342265,0,4,2.5309970747992475e-12,1.0691403289342447e-12,1,5.182969877077568,-1.5558321216096915e-06,1.907619884509565e-11,10
25,6,9,0.028893171461342265,0,5,8.511039844213342e-12,3.5952218314343427e-12,1,4.807145783742082,-3.7959574959834616e-07,9.5462216503857e-08,4
25,6,9,0.028893171461342265,0,6,3.357708609255463e-11,1.4183586866648077e-11,1,2.1577352591173247,3.886219363927318e-08,3.980836079713344e-08,3
25,6,9,0.028893171461342265,0,7,3.220572152337894e-11,1.3604296917569981e-11,1,3.536438963164782,3.867617123404313e-08,8.525463474350239e-08,6
25,6,9,0.028893171461342265,0,8,1.1965908443391294e-10,5.0546227083961174e-11,1,0.8084623728186822,9.935166697139276e-08,1.14787125826221e-07,3
25,6,9,0.028893171461342265,0,9,2.008545834654638e-12,8.484471893403885e-13,1,1.557006209610755,2.2562021229052453e-08,2.3100231004099113e-08,2
25,6,9,0.028893171461342265,0,10,2.3295165656933594e-10,9.840312073457125e-11,1,3.76039455353172,-5.772815433094076e-07,5.6895908083814287e-08,11
25,6,9,0.028893171461342265,0,11,3.5763168238862795e-11,1.5107028702378597e-11,1,4.378690885735464,-6.230113293482539e-07,9.688857298025246e-08,4
25,6,9,0.028893171461342265,0,12,6.010002990563985e-11,2.5387372582155314e-11,1,3.4422496579080675,-1.0482971423028702e-07,1.0289251021813005e-07,6
25,6,9,0.028893171461342265,0,13,1.6965248135219392e-10,7.166436955751212e-11,1,2.716751905065525,5.571075827473505e-08,8.745248231766714e-08,5
25,6,9,0.028893171461342265,0,14,3.827039401671104e-12,1.6166127592508175e-12,1,4.049812521427527,-2.2710802149996596e-07,1.1775607222739701e-07,3
25,6,9,0.028893171461342265,0,15,6.198241019396726e-11,2.6182525093661613e-11,1,4.528413634762123,-3.244929813243298e-07,3.2403827792801006e-08,6
25,6,9,0.028893171461342265,0,16,7.29855691269881e-11,3.08304644682651e-11,1,1.5017305234859957,1.461641242684289e-11,1.4616497492545514e-11,9
25,6,9,0.028893171461342265,0,17,1.837928551191284e-13,7.763752693922605e-14,1,2.954375206463855,-2.2318166802366704e-05,1.7658993250860333e-05,0
25,6,9,0.028893171461342265,0,18,7.826091870302912e-11,3.305887043409143e-11,1,3.130507810571894,-7.403695225845816e-07,1.4692102987488094e-08,7
25,6,9,0.028893171461342265,0,19,2.5422507183003976e-11,1.0738940776581472e-11,1,5.7615583528777625,-1.7609847742360098e-06,1.016455893181872e-07,7
26,6,11,0.08693739076432029,0,0,1.230602406183733e-10,5.198293883602795e-11,1,-0.7660952944969519,4.249834632946635e-08,7.173372943975617e-08,6
26,6,11,0.08693739076432029,0,1,4.673883412378293e-11,1.9743354501137818e-11,1,-0.8638217972221419,5.214273806873027e-08,8.488828234400662e-08,8
26,6,11,0.08693739076432029,0,2,5.105446666375345e-11,2.1566358106825265e-11,1,-0.3907584059156524,8.306730300221541e-08,8.569286531912656e-08,4
26,6,11,0.08693739076432029,0,3,1.7375569601439135e-13,7.33976438932707e-14,1,-0.7082937246714484,1.1086212797514651e-05,1.2115672518099503e-05,2
26,6,11,0.08693739076432029,0,4,7.0634213361898806e-12,2.9837207976126168e-12,1,-0.37692328283056253,8.389206562816087e-08,1.0815024795802307e-07,3
26,6,11,0.08693739076432029,0,5,4.881057084988746e-11,2.0618494700574137e-11,1,-0.2650223643335818,7.548057982068986e-08,8.089781552120205e-08,6
26,6,11,0.08693739076432029,0,6,2.726511369513737e-11,1.151729210384839e-11,1,-0.4554499774534405,4.70609075910711e-08,1.1051662079937228e-07,2
26,6,11,0.08693739076432029,0,7,4.3895143728984586e-11,1.854212668686901e-11,1,-0.24826077469392666,6.363447740526345e-08,6.517655119388674e-08,8
26,6,11,0.08693739076432029,0,8,4.811585022193384e-10,2.0325031761369969e-10,1,-0.6477768719846867,4.021337846655838e-08,6.875637937986766e-08,8
26,6,11,0.08693739076432029,0,9,6.901770973343331e-11,2.9154366720294974e-11,1,-2.1473933066343105,-9.737648934664372e-08,1.0264278253244855e-07,5
26,6,11,0.08693739076432029,0,10,5.933930211832816e-11,2.506602698881031e-11,1,-0.32971988989334094,4.892298271612942e-08,7.109944423489435e-08,5
26,6,11,0.08693739076432029,0,11,1.0315053109243566e-11,4.3572706519487394e-12,1,-0.6650611901914592,1.4333828197963654e-08,7.884033709076264e-08,3
26,6,11,0.08693739076432029,0,12,5.6260004488550735e-11,2.376527428800057e-11,1,-0.8785087765951339,3.84473877633314e-08,8.648888417686079e-08,11
26,6,11,0.08693739076432029,0,13,2.1805101666673798e-11,9.210881276977128e-12,1,-0.18526613904055644,6.717318461916578e-08,7.20961848333549e-08,5
26,6,11,0.08693739076432029,0,14,1.5242132989693372e-14,6.438561008432944e-15,1,-0.7513331141867619,0.00014355449161426975,0.0002510702457919497,0
26,6,11,0.08693739076432029,0,15,1.3542001866082565e-10,5.720393940273539e-11,1,-0.6342979878991148,6.58181270402882e-08,8.328386853154105e-08,9
26,6,11,0.08693739076432029,0,16,1.0759238476690129e-10,4.544902828448692e-11,1,-0.8475939171129728,2.033027543214373e-08,8.675684656928703e-08,5
26,6,11,0.08693739076432029,0,17,3.914766457731698e-12,1.6536703025040017e-12,1,-0.6462831044543559,8.042515319096909e-08,1.2971837159535724e-07,2
26,6,11,0.08693739076432029,0,18,5.882698563728527e-11,2.4849614960319888e-11,1,-1.5310002131427969,-1.0569272641511501e-07,7.415345894638606e-08,10
26,6,11,0.08693739076432029,0,19,5.422389653182898e-11,2.2905184344685325e-11,1,-0.30741036855431386,8.197638309620716e-08,8.962310507783497e-08,8
27,6,12,0.033574816143021664,0,0,8.080715368985876e-10,3.413444754102224e-10,1,0.9912228181313022,6.811605442536205e-08,7.468231549744618e-08,23
27,6,12,0.033574816143021664,0,1,8.252466318498533e-11,3.4859955557151795e-11,1,1.3816329764483444,8.551724092653773e-08,9.698180907159256e-08,9
27,6,12,0.033574816143021664,0,2,5.1495404096182164e-11,2.175261829504917e-11,1,1.0259260097841012,3.9317040021437636e-08,7.630198253320374e-08,10
27,6,12,0.033574816143021664,0,3,4.150600612642547e-12,1.753291044252711e-12,1,4.358273137945222,-4.624442585718509e-06,2.2260648973144106e-08,5
27,6,12,0.033574816143021664,0,4,9.229452598623995e-11,3.8986927663512016e-11,1,1.6039106246292536,4.572586662171695e-08,4.678220756206064e-08,13
27,6,12,0.033574816143021664,0,5,2.5720005485654934e-10,1.0864609603432588e-10,1,1.5903274827614153,4.84097033924026e-08,4.8719726714822156e-08,16
27,6,12,0.033574816143021664,0,6,2.915501731290595e-11,1.231562260990612e-11,1,2.735368110156769,-3.4024909660410315e-07,8.66322116559119e-08,10
27,6,12,0.033574816143021664,0,7,2.5668974487153055e-07,1.0843053158714662e-07,0,1.6582350011384093,1.0988004845863763e-11,1.098800402030951e-11,15
27,6,12,0.033574816143021664,0,8,6.817310855378499e-12,2.8797591443065903e-12,1,1.1427394971290232,9.291038753400106e-08,1.1561758543935108e-07,5
27,6,12,0.033574816143021664,0,9,2.4973171763510902e-11,1.0549133122127058e-11,1,2.7487972241941785,6.18785892981552e-08,7.676430014052695e-08,17
27,6,12,0.033574816143021664,0,10,9.99689129951453e-11,4.222873174648218e-11,1,7.368787757687576,-1.418159008921821e-06,4.6106613044613705e-08,9
27,6,12,0.033574816143021664,0,11,6.346138731290742e-11,2.6807272589094937e-11,1,2.762275560890562,-9.686240102788531e-08,8.126011580822574e-08,7
27,6,12,0.033574816143021664,0,12,5.729464680385368e-11,2.4202326482302303e-11,1,1.4428335457834107,7.630284229563278e-08,8.308875266770577e-08,17
27,6,12,0.033574816143021664,0,13,1.3093286993455203e-11,5.5308484163789454e-12,1,1.1933368459070113,8.945117808848871e-08,9.667263566582853e-08,7
27,6,12,0.033574816143021664,0,14,1.186919311563712e-11,5.013768351685222e-12,1,5.608123373684304,-4.038563849573382e-06,1.49511314266335e-07,4
27,6,12,0.033574816143021664,0,15,5.366954995494321e-10,2.2671018020489857e-10,1,-0.9482667829149423,1.4238085089439377e-11,1.4238080984073186e-11,14
27,6,12,0.033574816143021664,0,16,4.536317394945249e-11,1.9162250008394757e-11,1,1.7972587177107724,-7.54171492195058e-07,1.1027017062478339e-07,6
27,6,12,0.033574816143021664,0,17,5.611213396620751e-11,2.3702811023830162e-11,1,3618.4448671652076,-0.007301287812783649,-0.0017834094921571552,8
27,6,12,0.033574816143021664,0,18,1.751552198932547e-11,7.398882885950301e-12,1,1.6859426535316864,4.7484877552225726e-08,1.0262411988625187e-07,4
27,6,12,0.033574816143021664,0,19,1.0760585367400493e-10,4.545471780183743e-11,1,0.7840522570041831,6.715541707889062e-08,6.995772521692792e-08,12
28,7,12,0.050002338666391366,0,0,2.1566708582658484e-11,9.110179595889647e-12,1,0.9902663620674504,7.612868386389483e-08,9.98858058201203e-08,5
28,7,12,0.050002338666391366,0,1,1.176998592661671e-11,4.971861386340216e-12,1,1.5865735657656679,1.436462966298578e-07,1.6015901709562706e-07,4
28,7,12,0.050002338666391366,0,2,5.5360389291939354e-12,2.3385260064832957e-12,1,15.937298087415636,-2.073167404872501e-05,4.750810965870277e-08,6
28,7,12,0.050002338666391366,0,3,8.645009948917954e-11,3.6518133001631654e-11,1,4.0396731786143585,-2.5870557502887205e-06,3.2384779848442146e-08,5
28,7,12,0.050002338666391366,0,4,8.15504595192819e-13,3.444843377470101e-13,1,6.66742521428922,-6.17282436299637e-06,1.2564219959130673e-07,3
28,7,12,0.050002338666391366,0,5,8.333895998641967e-12,3.5203929700308266e-12,1,2.3033913579247223,1.7329362280808506e-09,1.73761940306126e-09,4
28,7,12,0.050002338666391366,0,6,1.5806562761115669e-12,6.676986661898616e-13,1,1.2661782782479716,4.5826665837356793e-08,4.594549284153284e-08,2
28,7,12,0.050002338666391366,0,7,1.337714265223867e-11,5.650754336232952e-12,1,2.125675849393104,-1.6622071356253226e-09,2.8999633783031364e-11,8
28,7,12,0.050002338666391366,0,8,4.719979523215793e-12,1.9938073063217957e-12,1,2.496016919214938,6.87867690006239e-10,1.2847782325850544e-07,2
28,7,12,0.050002338666391366,0,9,5.226272162082318e-12,2.20767475162403e-12,1,3.9308367194146396,-9.462335516958941e-07,3.7766061812393725e-08,5
28,7,12,0.050002338666391366,0,10,3.8371655512500617e-10,1.6208902335314002e-10,1,2.924792479243243,-1.5025981434453879e-06,3.769139788639846e-11,7
28,7,12,0.050002338666391366,0,11,6.205677966989553e-11,2.6213940146151517e-11,1,2.906794343680005,3.959243245280232e-08,8.54047378285663e-08,6
28,7,12,0.050002338666391366,0,12,2.4863383806102235e-11,1.0502756643044706e-11,1,0.8195841795526967,9.509274922649791e-08,1.0076601767812689e-07,8
28,7,12,0.050002338666391366,0,13,8.505595786070495e-12,3.592922159826053e-12,1,4.251929378107961,-3.207537055514361e-06,1.5131467559588748e-07,1
28,7,12,0.050002338666391366,0,14,5.418401095646093e-11,2.2888335934391485e-11,1,2.0532561840504067,5.8269205064071114e-08,1.0579129918087916e-07,5
28,7,12,0.050002338666391366,0,15,6.21331671047346e-11,2.6246207622089543e-11,1,3.158174440748076,-1.5182312281487475e-07,7.904773923237907e-08,7
28,7,12,0.050002338666391366,0,16,6.988785087647721e-11,2.952193055399358e-11,1,4.539994362822989,-1.8079707718709774e-06,2.7195197152993307e-08,3
28,7,12,0.050002338666391366,0,17,1.0689486151276299e-09,4.515438146375606e-10,1,1.893876481461625,1.1468904420317748e-09,4.406943406026669e-09,5
28,7,12,0.050002338666391366,0,18,5.966500801070723e-11,2.5203611227204424e-11,1,8.848353872383619,-9.01899289356465e-06,9.281702629155612e-08,9
28,7,12,0.050002338666391366,0,19,6.826039406617821e-12,2.883446247004593e-12,1,0.40002529293050426,1.514193613052406e-07,1.5559995572086505e-07,3
29,7,13,0.03820810977770585,0,0,7.78112105340165e-15,3.2868905323293855e-15,1,7.392585350003819,-0.45692709733387654,0.00547106071283129,1
29,7,13,0.03820810977770585,0,1,4.5607054020227374e-11,1.92652694949382e-11,1,6.067474057949513,-7.543760483454538e-06,9.969891761764167e-08,6
29,7,13,0.03820810977770585,0,2,4.2562773107191175e-12,1.7979308507808285e-12,1,15.435264234920016,-2.7083801667484784e-05,1.0332306225844286e-07,3
29,7,13,0.03820810977770585,0,3,3.720554931393962e-12,1.5716317346925325e-12,1,5.50902522710872,-3.8835437476905476e-06,1.3721222134548762e-07,4
29,7,13,0.03820810977770585,0,4,1.5603342304626912e-11,6.591142554112047e-12,1,1.0168216137581203,1.4026593789832954e-08,9.777209276057141e-08,5
29,7,13,0.03820810977770585,0,5,3.744274907585879e-11,1.5816514946522116e-11,1,1.6804582874219316,-2.1769264372118486e-07,1.2942476839465702e-07,4
29,7,13,0.03820810977770585,0,6,6.950998386496532e-12,2.93623124868675e-12,1,3.526189585417399,-3.7231084559966815e-06,1.4356427154361876e-07,5
29,7,13,0.03820810977770585,0,7,7.174725303354324e-12,3.030737667466296e-12,1,11.004873766153276,-1.1912511982365705e-05,1.030802947064521e-07,4
29,7,13,0.03820810977770585,0,8,1.2904492218625282e-11,5.4510979853442766e-12,1,6.4987869278643124,-7.353642156568715e-06,1.0964122384011345e-07,4
29,7,13,0.03820810977770585,0,9,3.7969380109015926e-11,1.603897370857393e-11,1,3.904685293297483,-9.435609773494873e-07,8.371940945094728e-08,9
29,7,13,0.03820810977770585,0,10,1.2831961839568232e-11,5.420459801643914e-12,1,3.911856404959715,-3.0647306026650233e-06,1.2008900727816174e-07,5
29,7,13,0.03820810977770585,0,11,9.963415848555883e-12,4.20873252035608e-12,1,6.671353084854112,-1.2101004500203827e-05,1.2471855628886933e-07,2
29,7,13,0.03820810977770585,0,12,9.828609490795366e-15,4.151787802753062e-15,1,8.390584854758087,-0.1339522172235471,0.0012997447478093362,1
29,7,13,0.03820810977770585,0,13,7.286467111541746e-12,3.0779394895271465e-12,1,6.366077000117524,-1.1898182823851112e-05,3.0536804468819303e-07,2
29,7,13,0.03820810977770585,0,14,1.6455328799139508e-11,6.951037525963399e-12,1,2.1209665360904837,-4.2591382016879045e-07,7.926399632437214e-08,4
29,7,13,0.03820810977770585,0,15,1.3329675595717684e-11,5.630703367020982e-12,1,1.3857774828726461,7.680485916385931e-08,1.0918433683044719e-07,5
29,7,13,0.03820810977770585,0,16,3.3239908312274227e-12,1.404115668902849e-12,1,7.71489657428871,-6.373424327535634e-06,8.676829249829903e-08,5
29,7,13,0.03820810977770585,0,17,1.3194650659961754e-11,5.573666317999551e-12,1,5.138514553125325,-7.142201727215654e-06,1.0731834114010666e-07,6
29,7,13,0.03820810977770585,0,18,2.9570950516015603e-11,1.2491320545717681e-11,1,4.2161055980153215,-2.564536331242899e-06,9.171554934138053e-08,5
29,7,13,0.03820810977770585,0,19,3.973993651728112e-15,1.6786889729330068e-15,1,2.4240445091831444,-0.009889086682665731,0.0019133338822629794,0
30,7,15,0.028788700768550227,0,0,9.837598064278534e-11,4.155584743692319e-11,1,15.607835481271618,-3.740613082458386e-05,7.751102731225506e-08,3
30,7,15,0.028788700768550227,0,1,4.1519345886706535e-12,1.7538545405853149e-12,1,2.154322140947364,-7.440279236200222e-07,3.299866333514475e-08,5
30,7,15,0.028788700768550227,0,2,7.948857641808224e-11,3.35774559300445e-11,1,18.297425556871712,-3.312614462075733e-05,3.454298865442627e-08,4
30,7,15,0.028788700768550227,0,3,4.0608491824701575e-11,1.7153783676509657e-11,1,3.9655659298911092,-2.541043971634668e-06,6.904055477357428e-08,5
30,7,15,0.028788700768550227,0,4,3.1579142169815007e-10,1.3339618122464743e-10,1,54.22741998133056,-0.00013076672831478203,3.738338146833108e-11,10
30,7,15,0.028788700768550227,0,5,4.206837692604913e-12,1.7770466347936582e-12,1,4.002493135902695,-6.561066226984444e-06,1.6446018886652987e-07,1
30,7,15,0.028788700768550227,0,6,1.6987295445859175e-11,7.175750150611937e-12,1,1.2131071726934646,1.5354900409911423e-08,1.565363150335463e-08,8
30,7,15,0.028788700768550227,0,7,1.0204641888338751e-10,4.3106308947512445e-11,1,9.694628799283636,-1.4105729811129532e-05,2.44339518221929e-08,7
30,7,15,0.028788700768550227,0,8,3.730350007330672e-11,1.5757693572971498e-11,1,4.066157123270643,-4.589189800850622e-06,1.2719383299919934e-07,3
30,7,15,0.028788700768550227,0,9,4.6166405215918845e-11,1.95015498633771e-11,1,1.0693261664848344,-1.454596815795555e-07,1.0615283680676861e-07,6
30,7,15,0.028788700768550227,0,10,1.2268724623671714e-10,5.182537905855324e-11,1,7.254830490021703,-1.5732653115620723e-05,6.299498152546541e-08,4
30,7,15,0.028788700768550227,0,11,6.546260674243216e-12,2.765262496838261e-12,1,29.899245061289168,-6.709794717972514e-05,1.6308912505747467e-07,3
30,7,15,0.028788700768550227,0,12,3.043607373980376e-14,1.2856764716814911e-14,1,7.811764846966703,-1.5252255013875082e-05,1.672100745064783e-07,2
30,7,15,0.028788700768550227,0,13,1.8660571533914376e-11,7.882573151315342e-12,1,1.6398919519148019,-3.0216731736515214e-08,1.8192467952148267e-07,0
30,7,15,0.028788700768550227,0,14,6.033830528285591e-12,2.5488024541697355e-12,1,1.1468403422834972,5.377702054125438e-08,7.811302981333535e-08,4
30,7,15,0.028788700768550227,0,15,8.919940245445222e-11,3.767948980678113e-11,1,6.105690323516324,-1.322977877083687e-05,1.8050933262011764e-07,2
30,7,15,0.028788700768550227,0,16,1.5817267270798743e-11,6.6815084462647825e-12,1,3.9980489002805113,-2.5196165988965046e-06,1.7502909615583175e-07,4
30,7,15,0.028788700768550227,0,17,9.369843992095457e-12,3.957996707114357e-12,1,3.6582195873821695,-3.527448159956971e-06,1.3177543944439873e-07,4
30,7,15,0.028788700768550227,0,18,3.703339753581491e-11,1.564359722783729e-11,1,5.158128159221512,-6.176971114976198e-06,8.76882197977267e-08,5
30,7,15,0.028788700768550227,0,19,5.726119437298717e-12,2.4188195552126056e-12,1,8.22370361609401,-1.426113142914876e-05,1.325687373129052e-07,2
31,8,11,0.009401497515010595,0,0,1.3669939300404027e-10,5.7744370966151164e-11,1,1.177243089157131,9.641102901626727e-08,1.2505542794334162e-07,5
31,8,11,0.009401497515010595,0,1,5.134470830639579e-11,2.168896158526258e-11,1,-0.8666551773394038,8.860857285670055e-08,1.0286774712619019e-07,4
31,8,11,0.009401497515010595,0,2,5.924235291314164e-11,2.5025073837913742e-11,1,0.42054639976268954,6.31176339074143e-08,6.477449535794124e-08,14
31,8,11,0.009401497515010595,0,3,3.718528179981172e-11,1.570775597127731e-11,1,1.0200485694006862,6.837571755963952e-08,1.0132122363006519e-07,4
31,8,11,0.009401497515010595,0,4,2.6730838209402737e-10,1.1291604182575254e-10,1,0.3483151344436054,2.7052449029663723e-08,2.9161789550801477e-08,6
31,8,11,0.009401497515010595,0,5,1.0919673384666936e-11,4.612673523245115e-12,1,0.9292413828062727,3.417847710994098e-08,7.700033853647569e-08,4
31,8,11,0.009401497515010595,0,6,1.2913996958060347e-12,5.455112964400246e-13,1,3.737283492708988,-5.078751667636092e-06,-2.547993053829008e-06,3
31,8,11,0.009401497515010595,0,7,2.8231553416988643e-11,1.1925534251736745e-11,1,10.838008893909796,-1.0304936103285602e-05,-2.529948854686546e-06,4
31,8,11,0.009401497515010595,0,8,1.4804867222529366e-12,6.253851800037477e-13,1,-1.287619144730507,4.64666380538987e-08,1.1722282224164231e-07,2
31,8,11,0.009401497515010595,0,9,1.5589868199232216e-10,6.585450840906522e-11,1,1.2419712484952479,7.370205945978159e-08,9.302892953183604e-08,12
31,8,11,0.009401497515010595,0,10,9.933167558551572e-11,4.1959550789884436e-11,1,0.28469771047468295,4.344727821719855e-08,4.8582302839733146e-08,9
31,8,11,0.009401497515010595,0,11,5.706512208635963e-11,2.410537096449334e-11,1,1.0985154357487839,-1.1060145484391922e-08,9.659885328798595e-08,2
31,8,11,0.009401497515010595,0,12,6.880393729406894e-10,2.906406525830801e-10,1,-4.056369716585803,-1.9783167460692582e-06,2.1541582824213334e-11,12
31,8,11,0.009401497515010595,0,13,2.1729902065149495e-11,9.179115563966262e-12,1,0.5005071388067021,4.338426279501295e-08,4.4713678964077716e-08,2
31,8,11,0.009401497515010595,0,14,1.4298210798679063e-10,6.039830685179046e-11,1,0.42942295602103275,5.7478186452916716e-08,6.274471551875902e-08,7
31,8,11,0.009401497515010595,0,15,3.824722701465703e-11,1.615634141912889e-11,1,-2.035857488080604,-7.829723729321143e-08,9.116742349006232e-08,9
31,8,11,0.009401497515010595,0,16,2.2180343857976599e-10,9.36939057113398e-11,1,0.7597665571078203,4.3754149046115736e-08,4.643731819663312e-08,9
31,8,11,0.009401497515010595,0,17,1.0437270677244553e-12,4.408897630168176e-13,1,-1.3434480008864964,-7.552478818269911e-08,2.9332276724824856e-08,2
31,8,11,0.009401497515010595,0,18,3.009919683789873e-11,1.271446163582788e-11,1,0.9078582404698993,5.7565619331925135e-08,6.068409581504195e-08,8
31,8,11,0.009401497515010595,0,19,7.508742094026229e-12,3.171832584170949e-12,1,-0.6267883793522868,6.089873014450258e-08,1.3016537898500254e-07,3
32,9,12,0.12144741393733254,0,0,2.558395274957598e-11,1.0807138392401894e-11,1,0.5751157538208518,5.746908487145046e-08,5.973915257474077e-08,7
32,9,12,0.12144741393733254,0,1,5.345735842912139e-12,2.258138436584322e-12,1,0.8784426898130879,1.3499274702275496e-07,1.478410143957501e-07,7
32,9,12,0.12144741393733254,0,2,2.9813540771632403e-11,1.2593795190302943e-11,1,1.1541510767701133,6.437170084192538e-08,6.59938932392547e-08,4
32,9,12,0.12144741393733254,0,3,6.258266528050637e-13,2.6436084027829003e-13,1,0.6135903717367696,1.001039658739273e-07,1.0446537088445267e-07,4
32,9,12,0.12144741393733254,0,4,4.836532261998318e-10,2.043041355116585e-10,1,0.3758616446894877,6.284183469067753e-08,6.735019587013966e-08,9
32,9,12,0.12144741393733254,0,5,6.78705513416584e-11,2.866978563858069e-11,1,0.6983953559055526,7.170643070922329e-08,7.422902436001668e-08,7
32,9,12,0.12144741393733254,0,6,4.0447921043408204e-11,1.708595558629235e-11,1,0.7381553680676664,7.151954707164319e-08,7.412357579206525e-08,5
32,9,12,0.12144741393733254,0,7,2.4179597142390426e-11,1.0213912414088147e-11,1,0.6306655669473904,3.625077350487391e-08,3.653542037484278e-08,9
32,9,12,0.12144741393733254,0,8,5.508555330736684e-15,2.3269164223445177e-15,1,1.8043270710097938,0.0009991610934428489,0.005875296515618293,2
32,9,12,0.12144741393733254,0,9,9.761490229678485e-11,4.1234353761055454e-11,1,1.1599157048331459,4.609674709033973e-08,6.906915988592344e-08,8
32,9,12,0.12144741393733254,0,10,1.5204503752142592e-10,6.422665717279446e-11,1,1.9148029953547727,2.576688525314797e-10,4.5064454219729265e-08,6
32,9,12,0.12144741393733254,0,11,7.858292323653771e-11,3.319489114952469e-11,1,0.7687089095604229,6.33203028941292e-08,6.80252040613691e-08,11
32,9,12,0.12144741393733254,0,12,4.156020947161177e-15,1.7555806945600474e-15,1,0.9331944267874233,0.000965751407741152,0.001071529370314262,2
32,9,12,0.12144741393733254,0,13,1.7520218326310762e-10,7.400866706208032e-11,1,0.560828024380121,4.6388394977928884e-08,4.7057106613822995e-08,8
32,9,12,0.12144741393733254,0,14,8.042222936750132e-15,3.3971848334283655e-15,1,1.0013543035872186,0.0003999537395999048,0.0004170642052563594,3
32,9,12,0.12144741393733254,0,15,2.3588349141621398e-11,9.964158240794979e-12,1,4.760893957469669,-1.5654905725040293e-07,1.0306607175977859e-07,6
32,9,12,0.12144741393733254,0,16,9.855021017615088e-11,4.1629445238543436e-11,1,1.9396918619143506,1.751205412898798e-08,7.327347536427647e-08,7
32,9,12,0.12144741393733254,0,17,9.495342220239018e-13,4.0110094973123524e-13,1,1.6565334828473959,3.072045420157075e-11,3.0721408160948865e-11,7
32,9,12,0.12144741393733254,0,18,2.8347754312475186e-11,1.1974619675366795e-11,1,1.0011975990974151,5.6324718638679134e-08,6.278693456124364e-08,5
32,9,12,0.12144741393733254,0,19,7.61968015657607e-11,3.218694889096874e-11,1,1.0112935158187106,1.4037737090056377e-07,1.634420695567731e-07,5
33,9,13,0.18748689449623268,0,0,3.137001799596929e-11,1.32512801744522e-11,1,0.7540534791268557,7.513606683332632e-08,8.75832488287244e-08,5
33,9,13,0.18748689449623268,0,1,8.282580287660572e-10,3.498716257456003e-10,1,0.9137771982071183,7.458416424906647e-08,8.20939696264677e-08,8
33,9,13,0.18748689449623268,0,2,3.8940671532086485e-11,1.644926530546763e-11,1,0.6926647938745166,6.761961196208712e-08,8.524185891326683e-08,8
33,9,13,0.18748689449623268,0,3,2.8468646853421953e-10,1.202568693746696e-10,1,1.3321570665910238,1.5022024768832677e-08,9.273455180881109e-08,10
33,9,13,0.18748689449623268,0,4,2.1292126137549512e-10,8.994190854295917e-11,1,0.3055917479527052,2.0636700821207852e-11,2.0636699423278873e-11,11
33,9,13,0.18748689449623268,0,5,5.75893124415455e-12,2.432679873868863e-12,1,0.7495198950298182,2.077431933152069e-11,2.0774319584707685e-11,10
33,9,13,0.18748689449623268,0,6,4.3984068667513877e-11,1.857969023799923e-11,1,0.5495403365299557,8.012004669868058e-08,8.839266730807002e-08,7
33,9,13,0.18748689449623268,0,7,4.229940867893516e-11,1.7868058465578368e-11,1,2.28787940444496,7.457028173415086e-08,1.2644213467521337e-07,3
33,9,13,0.18748689449623268,0,8,7.337680476392519e-11,3.0995729691892e-11,1,0.4632834187985159,7.673499758037923e-08,8.924755183329856e-08,9
33,9,13,0.18748689449623268,0,9,8.203072822009683e-11,3.465130822362024e-11,1,0.43625968141942945,7.58488087878547e-08,8.1727163147054e-08,9
33,9,13,0.18748689449623268,0,10,1.4988891406122051e-09,6.331587044434686e-10,1,1.3410814681167738,4.345693349451122e-08,5.4777373625946255e-08,15
33,9,13,0.18748689449623268,0,11,8.883890859012946e-11,3.752721048077228e-11,1,0.4723115604716329,6.189339365666205e-08,6.311485707369505e-08,6
33,9,13,0.18748689449623268,0,12,2.1861276562866918e-11,9.234610599935166e-12,1,0.8088193289599442,8.742778322047284e-08,1.0456638456684889e-07,7
33,9,13,0.18748689449623268,0,13,2.1633470279797194e-10,9.138380980849664e-11,1,1.0370534004425103,7.67124364288405e-08,8.476167267051847e-08,8
33,9,13,0.18748689449623268,0,14,5.811978441961665e-11,2.4550879987447233e-11,1,0.3273876125985167,7.037179667183304e-08,8.931359245146921e-08,9
33,9,13,0.18748689449623268,0,15,3.065477656965768e-11,1.2949148867621336e-11,1,0.549898603198592,9.132220694215335e-08,1.128527460843969e-07,7
33,9,13,0.18748689449623268,0,16,1.1968450445378633e-11,5.0556964974051824e-12,1,0.9177606771885074,7.258181328830974e-08,9.624446907394701e-08,7
33,9,13,0.18748689449623268,0,17,2.61706486742789e-10,1.1054969683937863e-10,1,0.4193337735579971,6.046763187522081e-08,6.805208103512737e-08,11
33,9,13,0.18748689449623268,0,18,2.229973208059714e-11,9.419822381140527e-12,1,0.4903624419028772,7.58567294441419e-08,8.949731124710881e-08,11
33,9,13,0.18748689449623268,0,19,1.520128608930445e-10,6.421306516536219e-11,1,1.5325507594236236,5.933624813306038e-08,8.774265277184366e-08,8
34,9,15,0.11385950922791163,0,0,3.0859338447399215e-12,1.3035559616742149e-12,1,2.998700217386195,-2.2061389312396195e-06,7.56623919777163e-08,2
34,9,15,0.11385950922791163,0,1,2.6418483778969894e-11,1.1159659850508602e-11,1,1.7861915100247228,-3.175097653344243e-07,5.0016052471410336e-08,9
34,9,15,0.11385950922791163,0,2,1.3626005553806173e-11,5.755878663357082e-12,1,1.3838722792243363,6.896532879675448e-08,1.3015663693597842e-07,2
34,9,15,0.11385950922791163,0,3,6.65832635595534e-11,2.8126011291112534e-11,1,2.2465785043823967,-6.770365805242481e-07,1.829652248621658e-07,2
34,9,15,0.11385950922791163,0,4,2.1540688290971885e-10,9.099188139799173e-11,1,0.6566501495998177,7.346355643356592e-09,7.531304648782825e-09,6
34,9,15,0.11385950922791163,0,5,2.5309581917334754e-11,1.0691239040026856e-11,1,0.7306278148223151,7.927238074151288e-08,9.237658571054743e-08,5
34,9,15,0.11385950922791163,0,6,8.532090295748017e-13,3.604113934432835e-13,1,2.9950974844502682,-1.5465417320902921e-06,1.3468883572037456e-07,4
34,9,15,0.11385950922791163,0,7,8.405501435973909e-11,3.5506404411104306e-11,1,1.6276209547260267,-5.066919313074525e-07,1.5816469718885436e-07,4
34,9,15,0.11385950922791163,0,8,1.3013839977922878e-11,5.497288516541522e-12,1,2.485203609643135,7.97683123994228e-11,1.1974842412313762e-07,5
34,9,15,0.11385950922791163,0,9,3.4711862792850507e-10,1.466293769115169e-10,1,3.793839560103065,-1.8956264891269499e-06,1.0712403168155872e-07,5
34,9,15,0.11385950922791163,0,10,9.050190532519212e-15,3.822969129121829e-15,1,1.420433408267464,-0.0006013482594164911,0.001613082425908414,2
34,9,15,0.11385950922791163,0,11,4.397402687841318e-11,1.8575448399156704e-11,1,0.5330304013915994,6.632901008969789e-08,8.069153076147973e-08,7
34,9,15,0.11385950922791163,0,12,3.1672231603446582e-12,1.3378940833930561e-12,1,1.174514669728576,8.779180337216821e-08,1.4500103988819914e-07,4
34,9,15,0.11385950922791163,0,13,4.272259771209574e-12,1.8046821399214139e-12,1,2.670549897270019,-1.3359609064169984e-06,1.5072824595084654e-07,3
34,9,15,0.11385950922791163,0,14,4.3276999520556674e-11,1.8281011054256184e-11,1,2.567800460110385,-7.070923913122151e-07,7.784984172899213e-08,8
34,9,15,0.11385950922791163,0,15,6.794485207039551e-11,2.870117165097596e-11,1,2.3216652492365704,-1.4158294380483462e-07,1.1135497952360944e-07,7
34,9,15,0.11385950922791163,0,16,2.443802383702255e-14,1.032307666562182e-14,1,1.7951973406115183,-0.0007665390777685229,0.0003994018245502752,0
34,9,15,0.11385950922791163,0,17,2.8211111217534103e-11,1.1916899085751539e-11,1,1.9381777211613267,-6.11413860694619e-07,1.0346373230081077e-07,3
34,9,15,0.11385950922791163,0,18,1.0891493688281423e-10,4.600769894369817e-11,1,1.1513994726095547,-6.011796000135995e-08,1.3415604018022046e-07,3
34,9,15,0.11385950922791163,0,19,1.1195722543226987e-11,4.7292818319324424e-12,1,1.7798917183482041,-2.3476380669083044e-07,9.276536179681331e-08,7
35,10,14,0.007722434698034465,0,0,1.4478941122988696e-11,6.116174542034796e-12,1,-1849.2738196010064,-0.0013592765663721323,1.0402283767009209e-07,8
35,10,14,0.007722434698034465,0,1,4.897746833461988e-12,2.068899530822074e-12,1,-3.756367524443468,-2.4510706999009392e-06,1.0311055175514291e-07,5
35,10,14,0.007722434698034465,0,2,2.827198442209143e-11,1.1942613061714495e-11,1,70.96351397506818,-1.935881453756469e-05,1.0173078313100885e-07,6
35,10,14,0.007722434698034465,0,3,2.45694357132328e-12,1.0378587490962636e-12,1,4.054856767919601,3.849593723992051e-08,1.3735190558649562e-07,3
35,10,14,0.007722434698034465,0,4,1.488693624371089e-08,6.288519283921584e-09,1,85.8559779119994,-0.00010898730416154249,-4.806852694508224e-07,9
35,10,14,0.007722434698034465,0,5,2.5110888404928804e-11,1.060730719777941e-11,1,-10.475512004011186,-1.9503709637000685e-05,-7.303638553203284e-07,4
35,10,14,0.007722434698034465,0,6,2.235281305426585e-10,9.442244773569729e-11,1,46.66031052296501,-7.77004163004916e-05,-5.136446708310561e-07,8
35,10,14,0.007722434698034465,0,7,1.9631656611496903e-10,8.292777584029698e-11,1,25.860178876967158,-4.6653320012680704e-05,-8.695176319329786e-07,9
35,10,14,0.007722434698034465,0,8,4.4515142672941716e-11,1.880402579433194e-11,1,23.29788519881432,-1.7108950152763826e-06,1.0015662846087501e-07,7
35,10,14,0.007722434698034465,0,9,9.195609205172815e-10,3.8843966862936946e-10,1,-2527.187240926219,-0.004673158546062255,2.3825182372545576e-11,15
35,10,14,0.007722434698034465,0,10,7.581529089349205e-12,3.2025791673640233e-12,1,16.347829900307413,-2.3234610221278342e-05,-3.415309838815613e-06,4
35,10,14,0.007722434698034465,0,11,3.4499919798257954e-11,1.457340902072762e-11,1,350.42054267189883,-6.440017699005623e-05,8.716346521673334e-08,6
35,10,14,0.007722434698034465,0,12,2.2510953086327416e-10,9.509046070015078e-11,1,4.34944338135163,-1.1563700414654373e-06,8.822767986482818e-08,9
35,10,14,0.007722434698034465,0,13,5.536127842849657e-13,2.338563565268358e-13,1,6.845312119716969,-2.7934626528257454e-06,1.4795982399576415e-07,2
35,10,14,0.007722434698034465,0,14,7.846489168071584e-11,3.3145032420855076e-11,1,46.83662705606701,-3.5601508356055303e-05,1.0780519479435402e-07,6
35,10,14,0.007722434698034465,0,15,1.004717537218845e-10,4.244114103977626e-11,1,100518.95633299592,-0.17331598941202905,-5.827072758337056e-06,6
35,10,14,0.007722434698034465,0,16,4.530503734395737e-11,1.9137692022871563e-11,1,9.131665516689718,-6.908601243873215e-06,-1.354456101461192e-07,4
35,10,14,0.007722434698034465,0,17,4.970933725375686e-11,2.0998150377870483e-11,1,178.36715063417074,-0.00028763473259327743,1.2505538417544577e-07,5
35,10,14,0.007722434698034465,0,18,2.6900813666288797e-11,1.1363404983016844e-11,1,4931.699395132773,-0.00941688210726071,-1.9130555534338943e-06,3
35,10,14,0.007722434698034465,0,19,2.7350760310536333e-11,1.1553470830197576e-11,1,29.884524102050175,-1.3799376130160432e-05,1.0528078693378734e-07,3
36,12,15,0.003467034810348146,0,0,2.4443584415867587e-12,1.0325425557746052e-12,1,5255.823122367787,-0.01614110048316554,5.267753198422662e-09,4
36,12,15,0.003467034810348146,0,1,1.6012372271066645e-11,6.763924434114032e-12,1,25.311113660299554,-6.707675547138317e-05,1.4753049827367524e-07,2
36,12,15,0.003467034810348146,0,2,2.912567100315645e-12,1.2303226181806306e-12,1,-15.635893047567645,-3.8732188157350826e-05,2.0566616341659e-08,2
36,12,15,0.003467034810348146,0,3,8.326526194875537e-11,3.517279827585315e-11,1,-128561.96275244116,-0.17743474329326075,-9.233008623533829e-07,8
36,12,15,0.003467034810348146,0,4,6.718726820851445e-11,2.838115411031917e-11,1,4222.541478544055,-0.006891206090289942,6.78761724023091e-08,11
36,12,15,0.003467034810348146,0,5,7.046836756417196e-12,2.9767151620668662e-12,1,4053.1174955125207,-0.01045762744445587,3.903487887553381e-08,7
36,12,15,0.003467034810348146,0,6,1.925773483510245e-11,8.134826057735757e-12,1,-30.05722167304667,-3.23265391812982e-05,2.7551982275949962e-08,3
36,12,15,0.003467034810348146,0,7,4.8147435107696075e-11,2.0338373805692905e-11,1,25.62588528841595,-3.577905291023944e-05,7.49280529209038e-08,8
36,12,15,0.003467034810348146,0,8,5.3969453377594886e-11,2.2797702814848125e-11,1,29.54909531575492,-5.989026764428777e-05,1.1037920347813228e-07,3
36,12,15,0.003467034810348146,0,9,1.345676401986096e-11,5.6843878856421864e-12,1,-4.697818616119806,-4.824956320716394e-06,1.5338142720108075e-07,2
36,12,15,0.003467034810348146,0,10,5.816213639388035e-11,2.456877025059536e-11,1,123.32287504062471,-0.00019753859691351146,-5.777512537858161e-06,7
36,12,15,0.003467034810348146,0,11,7.349018021415763e-11,3.10436215947952e-11,1,22.353866115372828,-2.0655961937618933e-05,8.18086411600669e-08,3
36,12,15,0.003467034810348146,0,12,2.099941720330229e-11,8.870545145907301e-12,1,-32.54628579904592,-4.451673774947318e-05,1.1618625976142587e-07,4
36,12,15,0.003467034810348146,0,13,7.01859428557877e-15,2.964785016092871e-15,1,-1.1272204732961544,-0.002753988560255351,0.00023891346959659958,2
36,12,15,0.003467034810348146,0,14,1.0270020534456841e-11,4.338248053187319e-12,1,-1.153379184613565,-4.5448142777723766e-07,1.0910135324371159e-07,1
36,12,15,0.003467034810348146,0,15,7.184816350868812e-11,3.035000313980728e-11,1,8070.115692777175,-0.015605369925285427,2.7878250510927476e-11,10
36,12,15,0.003467034810348146,0,16,2.4032648824943476e-13,1.0151838706450999e-13,1,6855.463366466,-0.9984188733118828,-0.8344211259892608,1
36,12,15,0.003467034810348146,0,17,2.2279157498698843e-11,9.411131294344159e-12,1,-30.365048264124734,-6.522739175468433e-05,-3.880235175563773e-07,4
36,12,15,0.003467034810348146,0,18,6.861720378469044e-11,2.8985185544211218e-11,1,80322.98342445213,-0.07877408487077157,4.4106430835959536e-08,6
36,12,15,0.003467034810348146,0,19,9.640565553334891e-11,4.0723545394149255e-11,1,137.01071017380616,-0.00026536496285552597,-6.263118853726674e-05,5
37,13,15,0.038381589274542625,0,0,1.2278934202083235e-11,5.1868506220294585e-12,1,-1.3512814078530984,-5.452888772316805e-07,1.5323240328474798e-07,4
37,13,15,0.038381589274542625,0,1,2.5997050905430208e-08,1.098163875142232e-08,0,-2.2069142124684586,-8.379865849598265e-07,9.612031931759921e-08,8
37,13,15,0.038381589274542625,0,2,3.136596973971277e-11,1.3249570115571136e-11,1,-2.783362662096918,-3.860311787807684e-07,1.0883547174763196e-07,9
37,13,15,0.038381589274542625,0,3,1.709497328165394e-11,7.221235275002954e-12,1,-0.8369781484618514,-1.9320045289561874e-07,9.008921547525424e-08,6
37,13,15,0.038381589274542625,0,4,0.00015024751740078086,6.346735117746658e-05,0,-0.6783630093446642,-1.6190391224503235e-07,5.3584518584240246e-08,8
37,13,15,0.038381589274542625,0,5,7.484763794881353e-11,3.1617037037821527e-11,1,-2.4827312084414195,-1.1130760628845484e-06,1.39719528361365e-07,4
37,13,15,0.038381589274542625,0,6,2.1684350503637524e-10,9.159873735540901e-11,1,-1.1893076659804283,6.051305339630963e-08,7.677461515471072e-08,6
37,13,15,0.038381589274542625,0,7,2.570249067087741e-11,1.085721101928608e-11,1,-2.4935352660959236,-1.4964169036599727e-06,9.608494373788446e-08,9
37,13,15,0.038381589274542625,0,8,3.703947066469256e-12,1.5646162630646547e-12,1,-1.2589661138055175,-2.7249592140523052e-08,1.7446267724009637e-07,3
37,13,15,0.038381589274542625,0,9,7.697864057687597e-11,3.25172122586511e-11,1,-0.776176383389341,8.27784522018733e-08,8.77366760250076e-08,7
37,13,15,0.038381589274542625,0,10,3.110307839111404e-11,1.3138519911004184e-11,1,-3.2767581162395403,-2.116554075437252e-06,1.6890796233440156e-08,6
37,13,15,0.038381589274542625,0,11,2.9881207999377415e-11,1.2622379088265412e-11,1,-9.228928899898747,-1.200179278592157e-05,9.56014810621724e-08,6
37,13,15,0.038381589274542625,0,12,4.8671600324656685e-11,2.0559790961033396e-11,1,-0.8085663153264047,7.541490939515224e-08,1.0025060965224222e-07,8
37,13,15,0.038381589274542625,0,13,6.864384684598428e-10,2.899644006978896e-10,1,-0.3728803984225877,8.014522532294052e-09,8.0162283051303e-09,9
37,13,15,0.038381589274542625,0,14,6.32007487253405e-11,2.66971739927675e-11,1,-0.3112037759380098,1.378001009652065e-08,1.3829569900809873e-08,7
37,13,15,0.038381589274542625,0,15,1.9996026917302572e-11,8.446694391157516e-12,1,-0.5188328051766502,9.259650655571572e-08,1.2668656935120448e-07,5
37,13,15,0.038381589274542625,0,16,1.4118994135145308e-11,5.964126226841743e-12,1,-1.7553636566865112,-1.8974073548759517e-07,1.0946747505740465e-07,9
37,13,15,0.038381589274542625,0,17,0.001116302842651611,0.0004715471227786543,0,-0.4793582014147134,1.0097176003388942e-07,1.164178135721213e-07,5
37,13,15,0.038381589274542625,0,18,5.660917810984056e-11,2.391277173240223e-11,1,16.422978864716708,-1.083782647988406e-05,8.3499973313032e-08,7
37,13,15,0.038381589274542625,0,19,4.163855648171126e-11,1.7588902182644724e-11,1,-0.8052917632414125,9.718669819014506e-08,1.0745976792066148e-07,6


==> anc/results/exp23_clamp.csv <==
clamp,arm,start,err_final,err_rel,ratio_to_floor,meets_criterion,n_iter,err_off_AL_rel,cond_Kff,sym_Kff_min_eig_rel,n_bonds_at_clip
8.0,A,0,2.1758459462593276e-14,1.1803658700823372e-14,,1,32,1.1803658700823372e-14,108961.70058710048,9.177536644641772e-06,1
8.0,A,1,1.0792785414358392e-12,5.854934522424483e-13,,1,69,5.854934522424483e-13,184958.84929746296,5.406608030929157e-06,9
8.0,A,2,3.6533728793430424e-13,1.9819034821259362e-13,,1,24,1.9819034821259362e-13,197098.6598887134,5.073601213577563e-06,5
8.0,A,3,5.666452188563266e-13,3.0739707373732784e-13,,1,33,3.0739707373732784e-13,180713.48244041757,5.533621434831035e-06,6
8.0,A,4,1.1402374223894689e-14,6.18562789104177e-15,,1,39,6.18562789104177e-15,1169983.7517679918,8.547127244084346e-07,4
8.0,A,5,4.28926494527692e-13,2.3268659979579453e-13,,1,13,2.3268659979579453e-13,105441.51745764106,9.48393027822105e-06,1
8.0,A,6,1.3975715079442678e-13,7.581629167326661e-14,,1,29,7.581629167326661e-14,123148.25847904308,8.120293476746372e-06,1
8.0,A,7,1.7889792262125763e-13,9.704961072901058e-14,,1,76,9.704961072901058e-14,326826.39619469707,3.059728380701323e-06,6
8.0,A,8,1.0453795448650412e-12,5.67103722651988e-13,,1,40,5.67103722651988e-13,200912.78459560036,4.977284058936078e-06,6
8.0,A,9,1.8753316906121973e-13,1.017341106565006e-13,,1,24,1.017341106565006e-13,129399.13775667197,7.728026765304668e-06,3
8.0,A,10,1.1716879025686981e-12,6.356242329371306e-13,,1,30,6.356242329371306e-13,147674.901200251,6.77163141382978e-06,4
8.0,A,11,3.44961270002216e-13,1.871366446282149e-13,,1,29,1.871366446282149e-13,215896.04222285878,4.6318588785346105e-06,3
8.0,A,12,2.1044694663635348e-12,1.1416451320905445e-12,,1,63,1.1416451320905445e-12,177564.96832437118,5.631741494123489e-06,9
8.0,A,13,6.237351621369435e-15,3.3836756624357676e-15,,1,27,3.3836756624357676e-15,131.30740594714476,0.007615716667211727,1
8.0,A,14,1.123472190465649e-12,6.094678862224207e-13,,1,41,6.094678862224207e-13,181778.9841205263,5.501185986075886e-06,5
8.0,A,15,5.773695866150294e-13,3.1321489264235955e-13,,1,39,3.1321489264235955e-13,123064.51683647283,8.125819088300689e-06,3
8.0,A,16,8.103508654309763e-13,4.396039646055015e-13,,1,48,4.396039646055015e-13,126947.79674732834,7.877253687127882e-06,5
8.0,A,17,5.553620284378054e-12,3.0127610138698337e-12,,1,28,3.0127610138698337e-12,207953.5460846487,4.808766278950366e-06,3
8.0,A,18,3.4668957872919114e-13,1.8807422784167453e-13,,1,35,1.8807422784167453e-13,212946.60638342798,4.696012850267339e-06,5
8.0,A,19,3.2557389104319283e-13,1.766192638031039e-13,,1,47,1.766192638031039e-13,154882.3602088777,6.456513179762212e-06,5
8.0,B,0,0.23339713371498066,0.09859129858225409,0.9999999999993737,1,23,8.053670417192783e-09,123885.91313813147,8.07194276306497e-06,1
8.0,B,1,0.23339713371370718,0.09859129858171616,0.9999999999939175,1,29,9.681748790968536e-09,174737.21241924856,5.722879438046763e-06,4
8.0,B,2,0.2333971337146678,0.09859129858212193,0.9999999999980334,1,22,1.707483015438308e-08,178595.30031858874,5.5992514820706196e-06,3
8.0,B,3,0.23339713371500875,0.09859129858226595,0.9999999999994941,1,21,1.0093905186476363e-08,149306.8069971297,6.697618280880422e-06,1
8.0,B,4,0.23339713371422258,0.09859129858193386,0.9999999999961257,1,33,2.5250877947828163e-08,205159.51064613066,4.874256118315454e-06,1
8.0,B,5,0.23339713371512244,0.09859129858231398,0.9999999999999812,1,12,3.65204873379656e-12,35297.92648904242,2.833027600953966e-05,0
8.0,B,6,0.23339713371484674,0.09859129858219752,0.9999999999988,1,34,5.777381703683829e-13,36612.844185561924,2.7312819373743522e-05,1
8.0,B,7,0.23339713371489385,0.09859129858221742,0.9999999999990018,1,32,9.272873618587019e-10,239875.14329650838,4.1688354460355735e-06,7
8.0,B,8,0.23339713371477114,0.09859129858216559,0.999999999998476,1,27,7.569193300643343e-09,183329.62558838513,5.454655769879732e-06,2
8.0,B,9,0.23339713371512325,0.09859129858231432,0.9999999999999847,1,20,7.355217098104163e-10,23607.207586824235,4.23599443653954e-05,1
8.0,B,10,0.2333971337146153,0.09859129858209975,0.9999999999978083,1,44,3.4687874315723495e-09,186925.40015490312,5.349727747936496e-06,1
8.0,B,11,0.2333971337147629,0.0985912985821621,0.9999999999984407,1,15,2.3503116539652818e-11,183670.35703448867,5.444536702246002e-06,1
8.0,B,12,0.23339713371492643,0.09859129858223119,0.9999999999991414,1,45,2.691333988364573e-09,177432.46280617034,5.635947245439015e-06,7
8.0,B,13,0.23339713371512621,0.09859129858231558,0.9999999999999973,1,20,4.562233338716638e-11,229.30531977349594,0.004360997821541156,1
8.0,B,14,0.23339713371490875,0.09859129858222371,0.9999999999990656,1,22,6.028713993953287e-08,188267.46338159766,5.311592253024257e-06,3
8.0,B,15,0.23339713371505857,0.098591298582287,0.9999999999997076,1,17,1.156272170994815e-08,171031.5294785886,5.846875152567216e-06,3
8.0,B,16,0.2333971337149727,0.09859129858225073,0.9999999999993396,1,35,1.2843498561646745e-07,143953.67519662628,6.946679191378144e-06,6
8.0,B,17,0.23339713371497187,0.09859129858225038,0.9999999999993361,1,19,2.169988527154417e-10,149981.3387726866,6.667496157738164e-06,2
8.0,B,18,0.23339713371514184,0.09859129858232217,1.0000000000000644,1,27,6.013144582294992e-08,145070.92819078674,6.893179856689964e-06,2
8.0,B,19,0.23339713371465437,0.09859129858211625,0.9999999999979757,1,23,5.2390459562604404e-08,141331.28888243128,7.075574049491167e-06,3
8.0,B_odd,0,5.6804324029484716e-12,2.3995205005358532e-12,,1,101,2.0717077479752515e-12,126451.95498540254,6.406913281316767e-06,3
8.0,B_odd,1,2.2403743897252986e-12,9.463758910731853e-13,,1,91,2.7703393118399895e-13,194796.8549391529,2.0210506640601493e-06,7
8.0,B_odd,2,3.8507971677858626e-13,1.6266484823781112e-13,,1,45,1.0911093132159814e-13,176463.58358338877,5.4580247384769395e-06,8
8.0,B_odd,3,4.996754500911692e-12,2.110722214537576e-12,,1,39,1.1215613866617893e-12,249512.45535692942,3.440095151740618e-06,5
8.0,B_odd,4,4.465967759277581e-13,1.8865080037844317e-13,,1,29,1.8099663877628184e-13,118252.24218052918,7.220676423930054e-06,2
8.0,B_odd,5,7.331255836758356e-15,3.096859081686071e-15,,1,47,2.1909396986192916e-15,266.14231310645766,0.0035604977132143384,1
8.0,B_odd,6,6.994460125508227e-15,2.9545902971446403e-15,,1,22,2.8936653356191237e-15,2478.061018423371,0.00028323603514333575,0
8.0,B_odd,7,9.30500815586016e-13,3.9306088416879105e-13,,1,47,2.5585202036910005e-13,191318.88388469067,-6.603531083065912e-05,8
8.0,B_odd,8,4.779044450996367e-13,2.0187574324774368e-13,,1,46,1.9536129580944754e-13,112415.16770079783,7.439412006046708e-06,3
8.0,B_odd,9,4.743080549637699e-12,2.0035656103646377e-12,,1,104,2.002100650257124e-12,175218.877794939,5.184561593894051e-06,8
8.0,B_odd,10,1.8124570696539681e-12,7.65615640935792e-13,,1,78,6.399820114332993e-13,209580.796121385,4.111059198504551e-06,7
8.0,B_odd,11,2.910625821956424e-12,1.2295025860264273e-12,,1,44,1.1496209666002721e-12,73756.92483445539,1.2751819555894072e-05,1
8.0,B_odd,12,6.1623495642006244e-12,2.6030912898624475e-12,,1,281,2.600837166684152e-12,180497.64270477975,5.5383633262020025e-06,12
8.0,B_odd,13,4.723669544294219e-15,1.9953660399880032e-15,,1,23,1.940603837536179e-15,2796.898867231592,0.0003172702339271481,0
8.0,B_odd,14,2.2305687656533447e-13,9.422338127396788e-14,,1,40,9.394051206742615e-14,183118.3834716727,4.902635300104072e-06,6
8.0,B_odd,15,6.945913817499773e-12,2.934083431992764e-12,,1,91,2.8962107700362033e-12,239790.16384193944,-2.3989402373140897e-06,8
8.0,B_odd,16,2.748652792095802e-12,1.1610821598837392e-12,,1,72,1.155523315285842e-12,183857.8469465962,4.512170077214542e-06,8
8.0,B_odd,17,2.8413956327393766e-14,1.2002584640127481e-14,,1,34,1.0766130410475874e-14,161324.38859392065,5.441419829915864e-06,3
8.0,B_odd,18,1.5056418895859883e-12,6.360111914458937e-13,,1,73,5.54308124168524e-13,192827.7006272265,4.539427755972355e-06,6
8.0,B_odd,19,1.6665231708547413e-12,7.039704426388965e-13,,1,74,6.775609033650407e-13,11340928.448235221,8.816778117758844e-08,6
8.0,B_recip,0,2.942665512673564e-13,1.1373867979561739e-13,,1,24,1.1348542910443708e-13,133772.81412158877,7.475360420311928e-06,1
8.0,B_recip,1,7.84213163865502e-13,3.031108005726677e-13,,1,35,2.960470831921279e-13,204612.76574031875,4.887280597465596e-06,6
8.0,B_recip,2,9.70566226688498e-13,3.751392090005765e-13,,1,24,3.7511515581668636e-13,184886.45847761538,5.408724945203316e-06,3
8.0,B_recip,3,5.845603856046171e-13,2.2594184161651175e-13,,1,50,2.2380358380194096e-13,186172.0687337793,5.371375023144311e-06,6
8.0,B_recip,4,3.4597871873352876e-13,1.3372625103550498e-13,,1,46,9.104327978206985e-14,729151.770060924,1.3714565897767293e-06,4
8.0,B_recip,5,2.3785762016133037e-13,9.193573506727761e-14,,1,15,9.193180919634185e-14,83771.49401413892,1.1937234876481502e-05,1
8.0,B_recip,6,9.589947243478315e-13,3.7066664018903144e-13,,1,41,3.7011865497947246e-13,136018.07968086546,7.351963814990241e-06,2
8.0,B_recip,7,1.7470503455130465e-11,6.752626113274945e-12,,1,61,6.752621852363721e-12,226983.21499888125,4.405612106536035e-06,12
8.0,B_recip,8,8.2573418129085e-13,3.1915933101348975e-13,,1,48,3.115978415976071e-13,204453.74276584425,4.891081896924168e-06,6
8.0,B_recip,9,3.9018495993837623e-13,1.5081266296955388e-13,,1,23,1.5080562982039163e-13,127885.51606009628,7.819493800452652e-06,2
8.0,B_recip,10,1.0347629537471538e-12,3.9995226013195424e-13,,1,52,3.4155323189966605e-13,202914.7673937055,4.9281775439375495e-06,4
8.0,B_recip,11,1.4447231044442214e-12,5.584083473368251e-13,,1,41,5.583861735712176e-13,217110.68987907137,4.6059454767371885e-06,3
8.0,B_recip,12,2.6968042285682977e-13,1.0423575200904013e-13,,1,59,1.0364893147046512e-13,146535.71282340307,6.8242749889378064e-06,6
8.0,B_recip,13,3.433175098891678e-15,1.326976516948241e-15,,1,26,1.3255881027391776e-15,285.7323224122052,0.0034997790643978535,1
8.0,B_recip,14,4.011921514089375e-13,1.5506711669773778e-13,,1,38,1.5124254742849606e-13,182024.55991478008,5.493764140733029e-06,4
8.0,B_recip,15,2.9701125136969096e-13,1.1479954982902733e-13,,1,53,1.1326767394490683e-13,123113.29671139178,8.122599481237849e-06,3
8.0,B_recip,16,3.7048393187398206e-12,1.4319790378945005e-12,,1,63,1.431781422639219e-12,189863.8965970374,5.266930774751865e-06,6
8.0,B_recip,17,7.576069773736448e-13,2.92827088363629e-13,,1,29,2.927962733255313e-13,152437.17678962517,6.5600795098716776e-06,1
8.0,B_recip,18,4.257351396164301e-12,1.6455337011300752e-12,,1,117,1.627248763682951e-12,227077.59761487218,4.403780956333934e-06,7
8.0,B_recip,19,1.4842981186444145e-13,5.737047167292579e-14,,1,30,5.688280104840825e-14,127074.13651846373,7.8694219563572e-06,3
10.0,A,0,8.412247479323105e-14,4.5635261229545324e-14,,1,19,4.5635261229545324e-14,982237.2003441942,1.0180840225295626e-06,2
10.0,A,1,6.447991790248964e-12,3.4979449959982933e-12,,1,35,3.4979449959982933e-12,1354153.8803119243,7.384685112395193e-07,8
10.0,A,2,9.444870427931908e-12,5.123709571280495e-12,,1,20,5.123709571280495e-12,1456118.4084492787,6.867573366192034e-07,5
10.0,A,3,9.558731584553606e-12,5.185477649776772e-12,,1,23,5.185477649776772e-12,1335193.228015732,7.489552664875134e-07,6
10.0,A,4,3.9478499762288953e-13,2.1416531717960903e-13,,1,20,2.1416531717960903e-13,1226936.158400813,8.15038331992217e-07,0
10.0,A,5,5.094408934706434e-13,2.7636453054536716e-13,,1,10,2.7636453054536716e-13,892548.2331063903,1.1203876305353211e-06,1
10.0,A,6,1.4563473854018245e-12,7.900480048540534e-13,,1,35,7.900480048540534e-13,1208582.6897153065,8.274154582172421e-07,3
10.0,A,7,3.011125283153454e-12,1.633493180381963e-12,,1,47,1.633493180381963e-12,2479191.486804757,4.033573063252104e-07,6
10.0,A,8,2.0833804145443294e-12,1.130204617635657e-12,,1,37,1.130204617635657e-12,1483967.2303235994,6.738693278305203e-07,6
10.0,A,9,8.605867963177066e-13,4.66856251640093e-13,,1,15,4.66856251640093e-13,940693.1249716922,1.0630459322601427e-06,3
10.0,A,10,5.5861528697453715e-12,3.0304094845711436e-12,,1,27,3.0304094845711436e-12,1494856.6327610891,6.689604728656587e-07,6
10.0,A,11,1.8105771881973897e-11,9.822126983631262e-12,,1,24,9.822126983631262e-12,1594975.723620751,6.269687903285492e-07,3
10.0,A,12,6.178813409588949e-12,3.351919504606613e-12,,1,66,3.351919504606613e-12,1320312.0757531673,7.573966930319692e-07,9
10.0,A,13,3.3753564521420744e-15,1.831083474599934e-15,,1,17,1.831083474599934e-15,133.38714359350502,0.007496974393930383,0
10.0,A,14,1.0743065766319557e-11,5.827962311584629e-12,,1,19,5.827962311584629e-12,1343445.0927897894,7.443549463892834e-07,5
10.0,A,15,1.1941614758701034e-12,6.478158308530479e-13,,1,25,6.478158308530479e-13,908368.4790481833,1.1008748355900834e-06,3
10.0,A,16,2.5721044074766485e-12,1.395330520569833e-12,,1,54,1.395330520569833e-12,1240592.5754617653,8.06066407117706e-07,5
10.0,A,17,3.5281421332216845e-12,1.913967560991114e-12,,1,27,1.913967560991114e-12,1534584.3700825674,6.516422423932586e-07,3
10.0,A,18,2.1357076204029472e-12,1.1585913919743785e-12,,1,30,1.1585913919743785e-12,917644.2353161668,1.0897469427598067e-06,1
10.0,A,19,3.798692917059589e-12,2.0607375618339146e-12,,1,26,2.0607375618339146e-12,1143936.6765191506,8.74174262015691e-07,5
10.0,B,0,0.23339713371505807,0.0985912985822868,0.9999999999997055,1,14,1.1683477224522684e-12,918894.6866441144,1.0882639920994396e-06,1
10.0,B,1,0.23339713371394635,0.09859129858181717,0.9999999999949423,1,26,1.50964498131343e-08,1179940.0610572146,8.475006765369959e-07,3
10.0,B,2,0.23339713371095328,0.09859129858055285,0.9999999999821182,1,28,6.33967852185972e-08,1331372.3865756297,7.51104657184781e-07,5
10.0,B,3,0.23339713371445656,0.0985912985820327,0.9999999999971282,1,21,1.6899814902523555e-07,838130.5389134934,1.1931315630909486e-06,2
10.0,B,4,0.23339713371248408,0.09859129858119949,0.9999999999886771,1,18,3.0773421961921646e-10,2199061.346556934,4.547394740173406e-07,1
10.0,B,5,0.23339713371503956,0.09859129858227897,0.9999999999996261,1,7,1.1344541093727246e-09,923388.2649817312,1.0829680621769674e-06,1
10.0,B,6,0.23339713370269982,0.09859129857706643,0.9999999999467559,1,34,2.5085049388097355e-07,1773055.1992510727,5.639982334226021e-07,2
10.0,B,7,0.23339713371290252,0.09859129858137625,0.9999999999904698,1,29,1.433447133250408e-07,1482191.1703085233,6.746768028630839e-07,4
10.0,B,8,0.23339713371414977,0.0985912985819031,0.9999999999958138,1,21,6.927725407320805e-08,942552.4018762533,1.0609489700616846e-06,3
10.0,B,9,0.233397133715119,0.09859129858231253,0.9999999999999665,1,14,5.589641002465641e-10,42690.78747858791,2.3424257528652183e-05,0
10.0,B,10,0.2333971337103613,0.09859129858030279,0.9999999999795819,1,33,4.685786653244817e-10,1288479.9023573387,7.761083414148305e-07,0
10.0,B,11,0.23339713371250767,0.09859129858120945,0.9999999999887781,1,11,1.3698757027193302e-08,1557802.4202579565,6.419299309058472e-07,3
10.0,B,12,0.23339713371374596,0.09859129858173253,0.9999999999940836,1,54,3.008878832872725e-11,938370.5994782401,1.0656770369819383e-06,1
10.0,B,13,0.23339713371512621,0.09859129858231558,0.9999999999999973,1,18,1.5294876489216933e-10,261.275672596988,0.0038273750864760256,1
10.0,B,14,0.2333971337145485,0.09859129858207154,0.9999999999975222,1,17,1.5246526599701839e-07,1386976.283003892,7.209928621392319e-07,5
10.0,B,15,0.2333971337146194,0.09859129858210149,0.9999999999978259,1,15,7.834490542228897e-11,944888.6019364394,1.0583258152782898e-06,1
10.0,B,16,0.23339713371236073,0.09859129858114739,0.9999999999881486,1,30,6.8253955868318706e-09,1042261.1404291181,9.59452445429412e-07,4
10.0,B,17,0.2333971337151248,0.09859129858231498,0.9999999999999913,1,28,4.98753355721142e-13,3205.156225272481,0.0003119972724309006,0
10.0,B,18,0.2333971337137419,0.09859129858173081,0.9999999999940663,1,27,3.7450714419126034e-08,1007344.0738787837,9.927094683539944e-07,1
10.0,B,19,0.23339713371324855,0.09859129858152241,0.9999999999919524,1,20,2.482834348440891e-08,858932.2261736322,1.1642362104125896e-06,3
10.0,B_odd,0,1.4033465040370147e-11,5.927997143394021e-12,,1,68,4.9734344059811914e-12,934090.4765025105,8.673375942432411e-07,3
10.0,B_odd,1,1.1239242388378353e-12,4.747665425506525e-13,,1,56,4.744336927176659e-13,2747030.5943671656,8.206622817512347e-09,9
10.0,B_odd,2,7.688543328853584e-12,3.247783976316019e-12,,1,38,2.7076070263515783e-12,1302313.2661435697,7.396499947393037e-07,8
10.0,B_odd,3,5.646151363420913e-12,2.3850395506202516e-12,,1,34,2.2095180930969308e-12,1844345.781357999,4.653932906146986e-07,5
10.0,B_odd,4,1.4158403054251726e-12,5.980773288648292e-13,,1,15,5.495260410904781e-13,873530.1160962792,9.773969155136157e-07,2
10.0,B_odd,5,7.113229329843195e-15,3.004760622292099e-15,,1,49,2.0587051727825668e-15,282.43374162725354,0.0033599129147461244,1
10.0,B_odd,6,8.314868197609208e-15,3.5123552722959633e-15,,1,25,3.4048844755031026e-15,10049.956327604268,6.958812324710925e-05,0
10.0,B_odd,7,7.1322978041853495e-12,3.0128155011907886e-12,,1,54,3.001759854928473e-12,1401219.421168015,-1.1214915214270771e-05,8
10.0,B_odd,8,3.400982382208727e-12,1.436638334756913e-12,,1,45,1.4203354131611806e-12,826604.5810282138,1.019661876722064e-06,3
10.0,B_odd,9,2.194172956849455e-11,9.268595448735237e-12,,1,60,8.990528077835253e-12,1294400.3655191502,7.017885506711247e-07,8
10.0,B_odd,10,1.377676740084332e-11,5.819563276957362e-12,,1,55,4.624522767175739e-12,1547891.510318216,5.564256675877255e-07,7
10.0,B_odd,11,6.613323587967119e-13,2.7935911212969635e-13,,1,70,2.313910607758673e-13,55325.32333205724,1.6959877161457128e-05,1
10.0,B_odd,12,3.9996081922262767e-10,1.6895090321604082e-10,,1,374,1.6843768945912755e-10,2235060.0855085817,4.4269470363893497e-07,10
10.0,B_odd,13,1.4510088267147538e-15,6.129331676147243e-16,,1,24,5.525449148187801e-16,619.4669004250569,0.0014323531991098884,0
10.0,B_odd,14,3.399082388507561e-12,1.435835742011602e-12,,1,37,1.4167945286069609e-12,1384255.5077323308,6.419359180595959e-07,4
10.0,B_odd,15,1.006421960838394e-11,4.25131390696196e-12,,1,49,3.986042189003759e-12,1464027.2883023971,6.011246064767938e-08,6
10.0,B_odd,16,3.592423569844623e-12,1.517506659876111e-12,,1,33,1.101878339792615e-12,1146249.7060207706,7.299168791625665e-07,5
10.0,B_odd,17,1.0131898683446466e-13,4.279902809452119e-14,,1,39,3.9287090396062356e-14,6329.623034581544,0.00013616917010510278,2
10.0,B_odd,18,3.4982502313939107e-12,1.4777260868163746e-12,,1,46,1.3746891075357648e-12,1258780.1964569653,6.919829344431541e-07,6
10.0,B_odd,19,9.72903209329791e-13,4.1097244544486037e-13,,1,22,2.723847064072544e-13,947071.4227637176,9.78787326049375e-07,1
10.0,B_recip,0,4.47559763452025e-12,1.7298893267153028e-12,,1,17,1.6636246328417364e-12,981038.6380625165,1.019327844185743e-06,2
10.0,B_recip,1,4.758810577638124e-12,1.8393556120016373e-12,,1,44,1.833865646087712e-12,1590404.2063849303,6.287709728553032e-07,10
10.0,B_recip,2,9.138960315420532e-13,3.5323528158525677e-13,,1,26,3.5310511930487144e-13,1363080.9944953322,7.336321201588763e-07,3
10.0,B_recip,3,1.3491314931599333e-11,5.21460676525498e-12,,1,21,5.214601595089796e-12,1345190.1197639613,7.433893434882221e-07,5
10.0,B_recip,4,1.870659552768358e-12,7.2303952645173e-13,,1,21,6.118258471627576e-13,453453479.4010465,2.2052978878079297e-09,1
10.0,B_recip,5,7.11753922704631e-12,2.7510415695946963e-12,,1,9,2.7508943331977826e-12,816157.8193548332,1.2252532246936843e-06,1
10.0,B_recip,6,1.9032349543041452e-13,7.356304347576024e-14,,1,45,4.7110119172686144e-14,1005147.8322577566,9.948785321805083e-07,2
10.0,B_recip,7,7.554990412828446e-12,2.9201233769955056e-12,,1,47,2.9153921620401613e-12,1677716.0876048314,5.960484061849759e-07,12
10.0,B_recip,8,2.4407473018366557e-12,9.433874649701378e-13,,1,34,8.528537513012123e-13,1510584.9678093267,6.619952014165072e-07,6
10.0,B_recip,9,4.742671443566101e-12,1.833117581228209e-12,,1,17,1.8330970393943598e-12,944359.6306183252,1.0589186233436544e-06,2
10.0,B_recip,10,3.270947094130001e-13,1.2642728253189942e-13,,1,36,1.2642552013946116e-13,1094044.4804354173,9.140396189417629e-07,1
10.0,B_recip,11,2.770030934007943e-11,1.0706608007949785e-11,,1,27,1.0706397240936873e-11,1604241.8125892149,6.233474231335911e-07,3
10.0,B_recip,12,7.45411099724142e-11,2.8811318861243697e-11,,1,112,2.8808479546123122e-11,1435907.0080829575,6.964239287588122e-07,9
10.0,B_recip,13,7.534450256573495e-15,2.9121842814878027e-15,,1,26,2.9115518939109083e-15,301.2366757173872,0.003319648902705851,1
10.0,B_recip,14,2.223352729328324e-12,8.593610217154126e-13,,1,22,8.079369530532252e-13,1345683.2588357488,7.431169210432117e-07,3
10.0,B_recip,15,2.1388427395140335e-12,8.266965730051497e-13,,1,19,7.970730360997966e-13,908932.5162218914,1.1001916887451e-06,3
10.0,B_recip,16,9.023466126124971e-13,3.487712483616481e-13,,1,63,3.2017683033728055e-13,1425259.9643680034,7.016263874659993e-07,5
10.0,B_recip,17,1.5654236801950484e-11,6.05061030345969e-12,,1,19,6.050506861517551e-12,1118844.1853424662,8.937795030966649e-07,1
10.0,B_recip,18,3.7089136203354046e-10,1.4335538199503443e-10,,1,394,1.433531111553411e-10,1678485.2579013526,5.957752653464105e-07,7
10.0,B_recip,19,7.064388391083212e-13,2.730497930209112e-13,,1,24,2.389265011722492e-13,925337.4193159657,1.0806868706835813e-06,3
12.0,A,0,7.372384563120746e-15,3.999415093881124e-15,,1,18,3.999415093881124e-15,1079.4786185579349,0.0009263731423749051,0
12.0,A,1,1.2228167649927736e-11,6.6336092279114706e-12,,1,22,6.6336092279114706e-12,10841570.42910737,9.223755976614102e-08,9
12.0,A,2,7.948747465725983e-12,4.3120838745852006e-12,,1,16,4.3120838745852006e-12,10750751.904252704,9.301674978289684e-08,5
12.0,A,3,2.7437290830030693e-11,1.488434496889303e-11,,1,17,1.488434496889303e-11,9865799.437748084,1.0136026042575933e-07,6
12.0,A,4,1.0883231772250619e-11,5.9040004014279005e-12,,1,20,5.9040004014279005e-12,20385529.52931732,4.905440394174113e-08,4
12.0,A,5,8.667507686911766e-13,4.702001200910202e-13,,1,9,4.702001200910202e-13,7194669.32352327,1.3899179446588633e-07,1
12.0,A,6,1.0364119562652568e-11,5.622389317699301e-12,,1,29,5.622389317699301e-12,7139706.986520158,1.400617703142419e-07,1
12.0,A,7,2.687320412009178e-12,1.4578335850313834e-12,,1,27,1.4578335850313834e-12,12926628.935159925,7.735968946116456e-08,5
12.0,A,8,5.1899525849352336e-11,2.8154763939675635e-11,,1,16,2.8154763939675635e-11,10963908.212320995,9.120835204183394e-08,6
12.0,A,9,3.877594650691538e-12,2.1035406442991933e-12,,1,18,2.1035406442991933e-12,6944368.104264336,1.4400158298018323e-07,1
12.0,A,10,6.155825593517013e-12,3.3394489372092788e-12,,1,18,3.3394489372092788e-12,8165002.198057476,1.2247394132405674e-07,2
12.0,A,11,2.6921976996731318e-11,1.4604794450965236e-11,,1,14,1.4604794450965236e-11,11788582.85984579,8.482783825499823e-08,3
12.0,A,12,2.514170355993913e-11,1.3639021112178854e-11,,1,30,1.3639021112178854e-11,9535243.738360029,1.0487408895766361e-07,5
12.0,A,13,3.091228560309268e-15,1.6769480833354648e-15,,1,23,1.6769480833354648e-15,219.56700177357524,0.004554418432289132,1
12.0,A,14,3.7737791811811695e-11,2.0472222099875724e-11,,1,13,2.0472222099875724e-11,9927834.757726332,1.0072689807750848e-07,5
12.0,A,15,5.816226730343609e-11,3.1552213229805316e-11,,1,11,3.1552213229805316e-11,6710725.235766355,1.4901519059906486e-07,3
12.0,A,16,1.6432360722471742e-11,8.914324929590144e-12,,1,27,8.914324929590144e-12,8665151.972724473,1.1540478492807745e-07,3
12.0,A,17,2.7390808331440082e-11,1.4859128866169013e-11,,1,22,1.4859128866169013e-11,11337150.21916106,8.820558789304567e-08,3
12.0,A,18,7.85463174429589e-15,4.261027417391968e-15,,1,32,4.261027417391968e-15,5659.708741762869,0.00017668753740295558,0
12.0,A,19,1.4729037616427199e-12,7.990296064608179e-13,,1,16,7.990296064608179e-13,8445671.278805573,1.1840385056065876e-07,3
12.0,B,0,0.23339713370355872,0.09859129857742925,0.999999999950436,1,16,6.27146877696635e-09,6767310.815409846,1.477691844328754e-07,1
12.0,B,1,0.2333971337097327,0.09859129858003725,0.9999999999768886,1,20,2.1792704407826806e-07,6819060.955867793,1.4664775790007325e-07,2
12.0,B,2,0.23339713368411932,0.09859129856921768,0.999999999867147,1,21,1.0530488434900003e-08,8998976.055117536,1.1112375383177462e-07,1
12.0,B,3,0.2333971337091362,0.09859129857978528,0.9999999999743329,1,12,2.108913674422162e-09,8284298.419134633,1.2071028219625737e-07,3
12.0,B,4,0.23339713371371254,0.09859129858171842,0.9999999999939404,1,20,1.964119441152823e-09,9818508.274388121,1.0184846536607694e-07,1
12.0,B,5,0.23339713371466692,0.09859129858212155,0.9999999999980295,1,9,2.977464709315514e-09,6822830.077921004,1.465667455131071e-07,1
12.0,B,6,0.23339713371051193,0.09859129858036642,0.9999999999802273,1,40,1.2120865131986716e-07,779444.4522630128,1.282965061970534e-06,1
12.0,B,7,0.2333971336991232,0.09859129857555561,0.9999999999314318,1,23,3.0949078529600753e-10,10520204.550586617,9.505518594720749e-08,9
12.0,B,8,0.23339713370084167,0.09859129857628152,0.9999999999387946,1,13,2.282099057303456e-10,6904503.094259326,1.4483301498228696e-07,2
12.0,B,9,0.23339713371421453,0.09859129858193046,0.9999999999960912,1,10,2.44283731968857e-09,6471796.356675986,1.545166047784373e-07,2
12.0,B,10,0.23339713365931525,0.09859129855873998,0.999999999760873,1,33,3.565865861099385e-09,7429284.598810793,1.346024622819349e-07,2
12.0,B,11,0.2333971336927512,0.09859129857286394,0.9999999999041307,1,11,1.405445491596264e-07,9989436.366675045,1.0010574803658893e-07,3
12.0,B,12,0.2333971336914184,0.09859129857230095,0.9999999998984203,1,53,8.548579305198983e-08,11800959.478601592,8.473887245176087e-08,6
12.0,B,13,0.23339713371512685,0.09859129858231584,1.0000000000000002,1,18,1.121384389144976e-09,162.51399022750337,0.006153316392022966,1
12.0,B,14,0.23339713370113552,0.09859129857640564,0.9999999999400536,1,8,1.853730107392921e-07,9055607.675851163,1.1042881227394804e-07,2
12.0,B,15,0.23339713371509418,0.09859129858230205,0.9999999999998601,1,18,4.963340924048555e-10,153669.74793011558,6.507461705801212e-06,1
12.0,B,16,0.23339713369470394,0.09859129857368883,0.9999999999124973,1,35,4.4344739310947513e-07,5942494.136755656,1.6827950973904158e-07,2
12.0,B,17,0.2333971337127521,0.0985912985813127,0.9999999999898254,1,19,2.632528322870412e-08,8197059.002661175,1.219949740169189e-07,1
12.0,B,18,0.23339713370630003,0.09859129857858723,0.9999999999621811,1,26,1.7795854415592024e-07,6269282.444742051,1.595078876827555e-07,3
12.0,B,19,0.23339713370034687,0.0985912985760725,0.9999999999366747,1,27,1.9652599187582906e-08,6344560.249006737,1.5761533672948e-07,3
12.0,B_odd,0,5.0025365981812005e-12,2.1131646801722474e-12,,1,34,2.008652417721193e-12,6901873.495420042,1.1738312199056569e-07,3
12.0,B_odd,1,2.201976938454243e-11,9.301560921287597e-12,,1,52,4.744042273910834e-12,10527878.535652634,-1.2033523034536204e-08,10
12.0,B_odd,2,5.889535294064342e-11,2.4878494583267092e-11,,1,29,2.457014448627014e-11,10069459.12498977,9.565805588411749e-08,10
12.0,B_odd,3,2.1385184772011276e-10,9.033500555618474e-11,,1,27,4.767023077256136e-11,13603766.202956343,6.309766516486283e-08,5
12.0,B_odd,4,1.2741182779095416e-11,5.382113034853617e-12,,1,15,3.180176273902011e-12,6454514.6798694655,1.3226940644304375e-07,2
12.0,B_odd,5,6.7627985017559535e-15,2.8567321103114563e-15,,1,47,2.0498723594140963e-15,289.8124154163374,0.0032686646074684875,1
12.0,B_odd,6,3.385957507498648e-12,1.4302915476943466e-12,,1,31,1.3402426560823587e-12,8229433.622515672,9.441308342598208e-08,1
12.0,B_odd,7,4.6504296832502046e-11,1.9644281578753158e-11,,1,51,1.2365864726141667e-11,19527032.48816039,-1.7027998650354164e-06,8
12.0,B_odd,8,6.998126955907115e-11,2.956139234635658e-11,,1,29,2.848364387393361e-11,6081835.232671165,1.395720052770514e-07,3
12.0,B_odd,9,3.2158036053367914e-10,1.3584153686429732e-10,,1,26,7.16279121443122e-11,9586137.551076133,9.458119546917683e-08,7
12.0,B_odd,10,2.1122981636614148e-11,8.92274106513257e-12,,1,41,6.933659184789995e-12,42591962.84340218,2.091930423947137e-08,4
12.0,B_odd,11,1.403873831907766e-13,5.93022467458639e-14,,1,64,4.050997775328746e-14,59697.02151599816,1.577254563229141e-05,1
12.0,B_odd,12,1.599983614068139e-10,6.75862893903144e-11,,1,66,6.136365061416307e-11,15832607.721670093,5.951046449818859e-08,12
12.0,B_odd,13,1.3374799223364634e-11,5.64976442820731e-12,,1,24,4.872274243536082e-12,6348803.870494313,1.4176495488186563e-07,3
12.0,B_odd,14,1.8752982776635126e-11,7.9216093823025e-12,,1,27,7.863155206068725e-12,10264584.877660332,8.633206820947358e-08,5
12.0,B_odd,15,2.8932468900542534e-11,1.2221614013386154e-11,,1,35,1.0950431417962471e-11,113879133.75702752,3.6020477381130173e-10,7
12.0,B_odd,16,2.0330954155270254e-11,8.588173897765878e-12,,1,21,3.585789654999262e-12,8425707.70113897,1.0062285095305389e-07,5
12.0,B_odd,17,2.414679616061617e-12,1.020005666814807e-12,,1,24,9.847760281272426e-13,8584504.783678656,1.0353327661574658e-07,1
12.0,B_odd,18,6.682988009138367e-11,2.823018670979908e-11,,1,26,2.7056653021674043e-11,10527103.524861973,8.306288419992055e-08,6
12.0,B_odd,19,1.471753691062899e-11,6.216961848910804e-12,,1,18,5.671773388299004e-12,7892516.3316778075,1.2157666060343608e-07,2
12.0,B_recip,0,3.2223699449799177e-12,1.2454969882801953e-12,,1,15,1.245417408600049e-12,7264217.340965371,1.3766107937540635e-07,1
12.0,B_recip,1,2.190744201308201e-11,8.467573094990094e-12,,1,21,8.064667570854655e-12,16350940.541384557,6.115856130603545e-08,9
12.0,B_recip,2,1.2429699959748382e-11,4.804275775104883e-12,,1,13,4.236386571192317e-12,10067649.2123672,9.932805356839219e-08,3
12.0,B_recip,3,3.972716992411055e-11,1.535517998808905e-11,,1,20,1.5340418551071473e-11,9938195.321883257,1.0062189033279481e-07,5
12.0,B_recip,4,2.1239953301411443e-11,8.209578142737056e-12,,1,69,8.121892294574014e-12,49057435804.50319,2.038426965465881e-11,9
12.0,B_recip,5,1.9045909713149106e-12,7.361545567956681e-13,,1,8,7.314652517342365e-13,7121155.376573396,1.4042665088742397e-07,1
12.0,B_recip,6,2.4255146960310112e-11,9.374998217204402e-12,,1,36,9.148922983869765e-12,7420237.980448813,1.3476656716691319e-07,2
12.0,B_recip,7,3.210481131407062e-11,1.2409017736549209e-11,,1,22,1.238437929275386e-11,11681955.658862356,8.56021054167097e-08,10
12.0,B_recip,8,6.960646820966557e-11,2.690400171309316e-11,,1,12,2.632346364798209e-11,11160012.878347095,8.960563135506299e-08,6
12.0,B_recip,9,3.906702428564326e-12,1.510002324985723e-12,,1,8,1.4427503556620168e-12,6887157.865655386,1.451977752579612e-07,1
12.0,B_recip,10,4.5158511430124667e-11,1.7454479448909945e-11,,1,37,1.743245539976104e-11,11876848.276835293,8.41974214547668e-08,5
12.0,B_recip,11,3.698961584419671e-11,1.4297072005453897e-11,,1,13,1.4295547784393274e-11,11861354.980376326,8.430740010228922e-08,3
12.0,B_recip,12,4.485008604486255e-10,1.7335268155665488e-10,,1,39,1.7328205655403797e-10,10891963.983339595,9.1810806672646e-08,9
12.0,B_recip,13,5.239632255344947e-15,2.0252008010112472e-15,,1,25,2.021560498917325e-15,306.97046054728406,0.003257642439657424,1
12.0,B_recip,14,1.460398049833007e-11,5.644669618368777e-12,,1,11,5.203847162294007e-12,9948793.686201362,1.0051469872803935e-07,3
12.0,B_recip,15,8.641200172039136e-11,3.339960641753107e-11,,1,9,3.339756760666369e-11,6715157.361641551,1.4891683790226672e-07,3
12.0,B_recip,16,9.12040942169613e-12,3.5251826017995092e-12,,1,32,3.427029073335977e-12,9471340.882725619,1.0558167130054333e-07,4
12.0,B_recip,17,8.228777883433048e-13,3.1805528992750127e-13,,1,20,3.1788792497177866e-13,147033.66964889553,6.801163314427921e-06,0
12.0,B_recip,18,3.903962131208673e-11,1.5089431566835936e-11,,1,24,1.1689716486943112e-11,12396408.40253813,8.066852657794657e-08,7
12.0,B_recip,19,3.8420811015942633e-13,1.485025159267904e-13,,1,11,1.4093883496545319e-13,556851.6850223579,1.7958103151971898e-06,1
14.0,A,0,8.573078670265537e-12,4.650774785461871e-12,,1,13,4.650774785461871e-12,53631144.91578733,1.8645881986773732e-08,2
14.0,A,1,1.8042979069055368e-10,9.788062764432784e-11,,1,23,9.788062764432784e-11,79955886.95240436,1.250689647481899e-08,7
14.0,A,2,1.0864611228742726e-10,5.89389901806623e-11,,1,13,5.89389901806623e-11,79416375.45523003,1.2591861451561314e-08,5
14.0,A,3,9.038420600480889e-11,4.903216247730255e-11,,1,9,4.903216247730255e-11,72898890.94331148,1.3717629852907213e-08,5
14.0,A,4,2.972023431686038e-10,1.6122809750746365e-10,,1,15,1.6122809750746365e-10,86433487.13459119,1.1569589896856406e-08,4
14.0,A,5,3.0984909876689423e-11,1.6808878481906232e-11,,1,9,1.6808878481906232e-11,53801879.344639294,1.8586711327234235e-08,2
14.0,A,6,8.301512793391074e-11,4.503454110901857e-11,,1,29,4.503454110901857e-11,66074410.85642804,1.5134452015483862e-08,3
14.0,A,7,4.9478609158116e-11,2.6841450632012143e-11,,1,34,2.6841450632012143e-11,95429400.75854525,1.0478950861567528e-08,5
14.0,A,8,1.8710875623155328e-10,1.0150387265650589e-10,,1,11,1.0150387265650589e-10,81011237.63747907,1.2343966479923609e-08,5
14.0,A,9,1.5010222773608066e-10,8.142835063649279e-11,,1,13,8.142835063649279e-11,51317610.563624166,1.9486487989689104e-08,1
14.0,A,10,1.0542361767020424e-10,5.719083210484201e-11,,1,25,5.719083210484201e-11,72236227.28037761,1.3843469358688408e-08,3
14.0,A,11,3.903940598853584e-10,2.1178329511966094e-10,,1,10,2.1178329511966094e-10,60705584.524145775,1.6472949020534826e-08,2
14.0,A,12,2.753260422835246e-10,1.4936051148980818e-10,,1,21,1.4936051148980818e-10,71457390.78574346,1.3994353618905785e-08,6
14.0,A,13,5.128911129355585e-12,2.7823622615308286e-12,,1,12,2.7823622615308286e-12,55682026.80375891,1.7959116385973207e-08,2
14.0,A,14,1.8360315175367857e-10,9.96021314570405e-11,,1,11,9.96021314570405e-11,73357237.9750344,1.3631920034417976e-08,5
14.0,A,15,1.4764116638110714e-10,8.009325941251001e-11,,1,11,8.009325941251001e-11,49585023.26121882,2.0167379856607635e-08,3
14.0,A,16,1.882307969754013e-10,1.0211256400304028e-10,,1,30,1.0211256400304028e-10,53801191.55801324,1.8586948945012907e-08,6
14.0,A,17,7.381474304865374e-11,4.004346151128842e-11,,1,16,4.004346151128842e-11,82329014.90089731,1.2146386059871103e-08,3
14.0,A,18,8.789714370490627e-11,4.768296610583129e-11,,1,14,4.768296610583129e-11,85348726.2276493,1.1716636482768832e-08,6
14.0,A,19,9.356230397612864e-12,5.075623599618974e-12,,1,8,5.075623599618974e-12,51991046.265921846,1.9234081005789422e-08,3
14.0,B,0,0.23339713369903858,0.09859129857551986,0.9999999999310693,1,9,3.8989215192078953e-10,50027891.89658357,1.998884946747493e-08,1
14.0,B,1,0.2333971329163314,0.09859129824488976,0.9999999965775269,1,19,6.055894165241442e-07,76929483.52043854,1.2998917330470658e-08,7
14.0,B,2,0.2333971336759881,0.0985912985657829,0.9999999998323085,1,19,2.8538209522128815e-08,47869107.26297047,2.08902997624109e-08,1
14.0,B,3,0.23339713370911683,0.0985912985797771,0.9999999999742499,1,12,5.085542524847535e-09,11179978.058463208,8.944561382757471e-08,1
14.0,B,4,0.23339713369674364,0.09859129857455043,0.9999999999212364,1,19,4.347435314382583e-09,61036152.05323315,1.638373270212884e-08,2
14.0,B,5,0.2333971337145146,0.09859129858205722,0.9999999999973769,1,10,2.6651858506334527e-09,3296307.226658526,3.0336978054764676e-07,0
14.0,B,6,0.23339713362233722,0.09859129854311977,0.9999999996024389,1,23,6.562161808671912e-10,51174084.04854014,1.9541141177851433e-08,2
14.0,B,7,0.2333971336164708,0.09859129854064169,0.999999999577304,1,19,1.1181221010977488e-08,78040053.4135374,1.2813932789741046e-08,9
14.0,B,8,0.23339713364114836,0.09859129855106595,0.9999999996830361,1,9,1.8933153672991334e-09,52410002.775326796,1.9080327136045586e-08,2
14.0,B,9,0.23339713370942364,0.0985912985799067,0.9999999999755644,1,13,6.270647687341685e-10,43942171.4496145,2.2757182166909617e-08,0
14.0,B,10,0.23339713363752418,0.09859129854953502,0.9999999996675082,1,31,2.013041591833957e-07,54796264.11315763,1.82494193799823e-08,3
14.0,B,11,0.2333971336068578,0.09859129853658097,0.9999999995361167,1,9,3.5592725617318937e-07,68471229.0864315,1.460467437631595e-08,3
14.0,B,12,0.23339713361422504,0.09859129853969303,0.9999999995676819,1,26,1.992504100172125e-09,70020505.33744124,1.4281530664543586e-08,7
14.0,B,13,0.23339713371512638,0.09859129858231565,0.9999999999999981,1,21,3.947963195478275e-12,987.3595287184728,0.0010128022983663695,1
14.0,B,14,0.23339713358575237,0.09859129852766566,0.9999999994456896,1,12,1.505564399406027e-06,68699409.46510397,1.4556165892599228e-08,2
14.0,B,15,0.23339713367979537,0.09859129856739117,0.9999999998486209,1,12,6.881970294211175e-10,73404663.40842773,1.3623112709036745e-08,4
14.0,B,16,0.23339713353401983,0.09859129850581286,0.9999999992240394,1,23,1.884704066431171e-07,66271386.12051835,1.508946862730526e-08,7
14.0,B,17,0.2333971336437613,0.0985912985521697,0.9999999996942314,1,22,6.133788766366298e-10,60271674.65023932,1.659154166273172e-08,2
14.0,B,18,0.2333971337291813,0.0985912985882527,1.000000000060217,1,30,4.476251524637079e-06,70281020.50526582,1.4228592482331303e-08,6
14.0,B,19,0.23339713351282945,0.09859129849686166,0.9999999991332482,1,16,6.770404457647969e-08,67514718.6080611,1.481158515624117e-08,3
14.0,B_odd,0,3.140854630469898e-10,1.326755525002565e-10,,1,28,1.3136910143209723e-10,50998714.18698902,1.588585757152828e-08,3
14.0,B_odd,1,1.806046896053791e-11,7.629078641549901e-12,,1,36,6.5417396358308e-12,56479216.16444786,-3.353331679059933e-09,4
14.0,B_odd,2,2.870633692146281e-10,1.2126091651506292e-10,,1,12,7.873530821776842e-11,73618346.56091638,1.3078889120118575e-08,9
14.0,B_odd,3,2.0251680100765372e-10,8.554687059889534e-11,,1,13,7.396282228134475e-11,99999274.87245816,8.580518943449278e-09,5
14.0,B_odd,4,8.127712022397142e-10,3.4332970162747966e-10,,1,13,3.398231643745284e-10,47698583.67445637,1.7904329314894575e-08,2
14.0,B_odd,5,9.741134165449519e-11,4.11483659524473e-11,,1,23,3.9249415759678014e-11,51655246.965013035,1.8159381576292894e-08,1
14.0,B_odd,6,3.0431094923965723e-11,1.2854661572225856e-11,,1,20,1.2442374210253482e-11,60383548.96998485,1.2958242384274342e-08,1
14.0,B_odd,7,2.3419297863486127e-10,9.892747830679576e-11,,1,31,5.562156934431139e-11,80715450.61573182,-2.5328163788573056e-07,9
14.0,B_odd,8,1.776336025923196e-10,7.503574389567047e-11,,1,24,7.492144430827262e-11,45288898.23456401,1.8389009298634743e-08,2
14.0,B_odd,9,2.361123729270069e-10,9.973826622326219e-11,,1,10,8.300593949410137e-11,70865553.55783577,1.2788121932391307e-08,7
14.0,B_odd,10,1.0920845738771576e-09,4.613168747465459e-10,,1,22,1.2923223280440355e-10,83381304.46965934,1.0355404311365844e-08,5
14.0,B_odd,11,3.173262089283784e-13,1.3404450395109726e-13,,1,31,6.299194575567885e-14,55537.78061045938,1.6847060682994945e-05,1
14.0,B_odd,12,7.79366627302582e-11,3.292189866875871e-11,,1,38,3.290997394620707e-11,118816854.84217663,8.270035676465625e-09,10
14.0,B_odd,13,8.921287728906561e-11,3.768518182802223e-11,,1,21,1.6765867220036052e-11,47028627.69213647,1.9114050397335788e-08,3
14.0,B_odd,14,3.7006519457615497e-10,1.5632243426739152e-10,,1,21,1.55762457560177e-10,75865962.80470723,1.1584217499994138e-08,7
14.0,B_odd,15,2.11936796882288e-10,8.952605239576271e-11,,1,20,8.49970087534969e-11,85025088.13585797,1.184281434011121e-09,5
14.0,B_odd,16,7.884643369936087e-11,3.330620287947709e-11,,1,21,3.2199830893004836e-11,62617684.56061097,1.3264893703241664e-08,5
14.0,B_odd,17,2.8462288967672153e-10,1.2023001248048527e-10,,1,19,1.1900538776305415e-10,87077408.55490485,1.036515022769249e-08,2
14.0,B_odd,18,1.2001491795169507e-10,5.06965377927468e-11,,1,25,5.0601081361186097e-11,60189497.10961858,1.4581601363842206e-08,5
14.0,B_odd,19,8.377474135807444e-12,3.538801187237927e-12,,1,11,2.399190615161741e-12,93744572900.46474,1.066717553860105e-11,0
14.0,B_recip,0,1.0133235090457002e-10,3.9166557540549685e-11,,1,23,3.1354962454301204e-11,56196091.886936106,1.7794831738716416e-08,1
14.0,B_recip,1,9.327254857403723e-11,3.6051316367061505e-11,,1,17,3.598303140164622e-11,58766109.72636368,1.701661053019175e-08,4
14.0,B_recip,2,2.4976695702533728e-11,9.65388822694302e-12,,1,8,7.411826613550531e-12,74311642.3643204,1.3456841563548834e-08,3
14.0,B_recip,3,5.102789251649899e-11,1.9723088140949343e-11,,1,16,1.935192165651654e-11,73436945.98380345,1.3617123985300875e-08,5
14.0,B_recip,4,3.269918403309809e-11,1.2638752200345928e-11,,1,40,9.684123635368913e-12,3102635371223.1353,3.2230664590163233e-13,7
14.0,B_recip,5,4.781878473397406e-10,1.8482717188375108e-10,,1,11,1.8481771299538855e-10,53841627.19097038,1.8572989884486008e-08,2
14.0,B_recip,6,7.219349957256003e-11,2.7903930283085933e-11,,1,26,1.9893957508455032e-11,54855544.04727378,1.8229698014924252e-08,2
14.0,B_recip,7,1.7819693642266906e-10,6.887593647680168e-11,,1,17,6.74439897190906e-11,86404737.70082371,1.1573439481459484e-08,10
14.0,B_recip,8,1.2585285795742997e-10,4.8644121633716115e-11,,1,9,4.8616821330190186e-11,82460044.2782276,1.2127085370118131e-08,5
14.0,B_recip,9,4.4078688545856425e-11,1.7037110812410788e-11,,1,10,1.6889084843424453e-11,51455210.56607974,1.9434377744862647e-08,2
14.0,B_recip,10,2.3087846860931256e-10,8.923818252451908e-11,,1,33,3.96454650421084e-11,86127084.16978168,1.1610749510176633e-08,4
14.0,B_recip,11,3.27193012803289e-11,1.264652783482188e-11,,1,16,1.2644779517659841e-11,87573832.7586388,1.1418936127550495e-08,3
14.0,B_recip,12,2.326788150469054e-10,8.993404491902041e-11,,1,16,8.427013059607998e-11,80520594.58855592,1.2419183090681548e-08,10
14.0,B_recip,13,1.7415379629571728e-15,6.731319882181631e-16,,1,13,6.620991163933122e-16,305.1456528162346,0.003277123533535015,1
14.0,B_recip,14,2.163750834918177e-10,8.363239461309408e-11,,1,9,8.333049500325578e-11,73510919.79385206,1.3603421126544227e-08,3
14.0,B_recip,15,1.732805020293077e-10,6.69756567651105e-11,,1,10,6.642415400306803e-11,49617946.454815246,2.0153998138631592e-08,3
14.0,B_recip,16,8.188657518661848e-11,3.165045743254929e-11,,1,30,2.943712969476719e-11,70993644.4779464,1.4085767919019149e-08,4
14.0,B_recip,17,7.084925235659304e-11,2.7384357457005173e-11,,1,16,2.3034852483950286e-11,86133037.32156692,1.1609946999207284e-08,2
14.0,B_recip,18,1.7167487813237255e-10,6.635505771469456e-11,,1,27,4.975854222995696e-11,91615893.07284188,1.0915136767646123e-08,7
14.0,B_recip,19,1.1615321694311675e-10,4.489505685313536e-11,,1,7,4.481939715342867e-11,51922301.63285897,1.9259546908441356e-08,3
16.0,A,0,4.770821382199442e-10,2.5881036024119776e-10,,1,19,2.5881036024119776e-10,393254683.8151439,2.5428813607212825e-09,2
16.0,A,1,1.0082324149738791e-09,5.469519263493019e-10,,1,17,5.469519263493019e-10,565731209.3975546,1.7676238958866845e-09,9
16.0,A,2,2.737649012847351e-10,1.4851361442132532e-10,,1,11,1.4851361442132532e-10,586811054.380208,1.7041260726313185e-09,5
16.0,A,3,1.1038422534903805e-09,5.988189210797788e-10,,1,11,5.988189210797788e-10,538653880.6559027,1.8564797381414245e-09,5
16.0,A,4,1.8967506112737483e-09,1.0289605702344633e-09,,1,15,1.0289605702344633e-09,525141849.31081915,1.904247391032243e-09,3
16.0,A,5,1.8485261727233608e-10,1.0027994895446192e-10,,1,10,1.0027994895446192e-10,398189814.14588046,2.5113650978496057e-09,2
16.0,A,6,7.711929498750619e-10,4.1836134531748193e-10,,1,21,4.1836134531748193e-10,517463007.6138832,1.9325053255024416e-09,3
16.0,A,7,5.752378404361839e-10,3.120584502767989e-10,,1,19,3.120584502767989e-10,811030974.5804592,1.2329985720364798e-09,5
16.0,A,8,7.598479689192448e-10,4.122068524683891e-10,,1,10,4.122068524683891e-10,598597623.9855613,1.670571286860464e-09,6
16.0,A,9,3.5081037851482842e-09,1.9030970385631197e-09,,1,9,1.9030970385631197e-09,379188492.8782499,2.637210798399516e-09,1
16.0,A,10,7.526755670804976e-10,4.0831592519409026e-10,,1,30,4.0831592519409026e-10,599825552.005147,1.6671513586492668e-09,3
16.0,A,11,3.2948033761876927e-10,1.787384562114808e-10,,1,8,1.787384562114808e-10,560618764.5968698,1.783743339094203e-09,2
16.0,A,12,5.558920821293457e-10,3.015636480710126e-10,,1,22,3.015636480710126e-10,527941356.78721625,1.894149780212116e-09,5
16.0,A,13,2.565005599615536e-11,1.3914795169949088e-11,,1,12,1.3914795169949088e-11,411441246.2151217,2.4304806800685164e-09,2
16.0,A,14,1.2665311366617795e-09,6.870753555334544e-10,,1,8,6.870753555334544e-10,542041077.1593081,1.8448786318104087e-09,5
16.0,A,15,1.8694338299286566e-09,1.0141415999688152e-09,,1,9,1.0141415999688152e-09,366385431.6638899,2.729366097720348e-09,3
16.0,A,16,1.35677827586752e-09,7.36033161197114e-10,,1,18,7.36033161197114e-10,502994804.15972,1.9880920147957392e-09,5
16.0,A,17,1.026634417747753e-09,5.569347544317698e-10,,1,10,5.569347544317698e-10,638989229.1066902,1.5649715779086873e-09,4
16.0,A,18,8.492614944758917e-10,4.6071243443398936e-10,,1,15,4.6071243443398936e-10,670664821.5935148,1.4910577844945773e-09,7
16.0,A,19,3.457137631246693e-10,1.8754486157976085e-10,,1,12,1.8754486157976085e-10,415399155.2881078,2.407323094484052e-09,3
16.0,B,0,0.23339713364606163,0.0985912985531414,0.9999999997040873,1,26,7.737823907542628e-11,369885019.447303,2.7035428509176945e-09,1
16.0,B,1,0.23339713049170024,0.09859129722068037,0.9999999861890909,1,14,1.216316707659619e-06,549076379.318029,1.8212402033600392e-09,4
16.0,B,2,0.23339713132468157,0.09859129757254721,0.9999999897580351,1,27,1.7556852307988438e-08,361181814.57036734,2.7686886836880123e-09,2
16.0,B,3,0.23339713347264335,0.09859129847988629,0.9999999989610692,1,11,3.682725997565137e-09,337593160.24415505,2.9621452653974905e-09,2
16.0,B,4,0.23339713067685416,0.09859129729889284,0.9999999869823909,1,15,2.214485606923981e-09,1016473880.4450426,9.837931434282752e-10,2
16.0,B,5,0.23339713368080506,0.09859129856781768,0.999999999852947,1,9,7.918547120017308e-09,326428446.496181,3.0634584712077884e-09,0
16.0,B,6,0.23339713323819178,0.09859129838084958,0.9999999979565514,1,24,7.489895032861204e-08,379801387.5101275,2.632955098466906e-09,2
16.0,B,7,0.23339713336173742,0.09859129843303756,0.999999998485888,1,37,1.1703961157363774e-08,386280970.69470394,2.5887891809565163e-09,3
16.0,B,8,0.23339713330209774,0.09859129840784465,0.9999999982303592,1,10,8.291607416467897e-07,307176219.5206544,3.255460372923937e-09,0
16.0,B,9,0.23339713371475868,0.09859129858216031,0.9999999999984226,1,10,1.62144512451994e-08,3009272.454809528,3.3230623514759845e-07,1
16.0,B,10,0.2333971325985724,0.09859129811066243,0.9999999952160747,1,21,3.15427741362581e-08,564336285.6227548,1.771993106575935e-09,3
16.0,B,11,0.23339713294140818,0.09859129825548266,0.9999999966849694,1,9,3.86592077541004e-06,477495075.2490006,2.0942624542550184e-09,3
16.0,B,12,0.2333971327311597,0.09859129816666978,0.9999999957841508,1,23,4.2582290422381005e-09,537642541.9290664,1.8599718648235848e-09,10
16.0,B,13,0.23339713366432385,0.0985912985608557,0.9999999997823324,1,9,6.642034566514778e-10,300141962.906995,3.331756690056409e-09,1
16.0,B,14,0.23339713350438776,0.09859129849329572,0.9999999990970795,1,16,1.9853725409029394e-07,381952481.59481376,2.6181267105861182e-09,2
16.0,B,15,0.23339713364632647,0.09859129855325328,0.9999999997052219,1,10,9.082828591853395e-08,357396531.0775993,2.798012616024227e-09,1
16.0,B,16,0.23339713282412167,0.09859129820593865,0.9999999961824503,1,17,1.805140694465332e-08,519942342.2730132,1.9232902342377797e-09,7
16.0,B,17,0.23339713355065464,0.09859129851283971,0.9999999992953119,1,27,5.170026130582945e-09,433762741.05906385,2.3054077845028133e-09,1
16.0,B,18,0.23339713255087782,0.09859129809051535,0.9999999950117253,1,14,4.006597529471417e-08,464721607.9426121,2.1518259548213053e-09,5
16.0,B,19,0.2333971333811614,0.0985912984412426,0.9999999985691108,1,14,2.9677452074968044e-09,430236270.6376683,2.3243042717960317e-09,2
16.0,B_odd,0,1.3108517538830032e-09,5.537282082562927e-10,,1,13,5.487061280909905e-10,376831614.5110051,2.1499210289285403e-09,3
16.0,B_odd,1,1.7265674967226486e-09,7.293342847974819e-10,,1,15,7.280836311662515e-10,504801907.1916199,1.4940479034118412e-09,8
16.0,B_odd,2,4.187762400918408e-09,1.7689888761216755e-09,,1,11,1.6244811670717415e-09,543925190.0564262,1.7701579477977085e-09,9
16.0,B_odd,3,1.3771198285751903e-09,5.817210778963588e-10,,1,12,4.152357234431515e-10,738803855.4862207,1.1613842663130525e-09,5
16.0,B_odd,4,2.1656747571420365e-09,9.148213742598181e-10,,1,13,9.140524158165524e-10,352426416.35322815,2.423741537957161e-09,2
16.0,B_odd,5,6.253293805261488e-10,2.6415078320112365e-10,,1,17,2.507679161642298e-10,509423119.6644209,1.8428285716999889e-09,1
16.0,B_odd,6,1.6562277715979797e-10,6.99621474140481e-11,,1,19,6.976408996215701e-11,449052477.94816905,1.7304453995875377e-09,1
16.0,B_odd,7,0.10645097438168213,0.04496687526785455,,0,33,0.01811201202595321,9999968554771.799,-1.790074665168965e-09,10
16.0,B_odd,8,2.2770190849915835e-09,9.61855293218997e-10,,1,10,9.002421716141507e-10,480574151.9859548,1.8452906668233914e-09,4
16.0,B_odd,9,4.888908826928122e-09,2.0651661921679825e-09,,1,12,2.041450919391544e-09,523566468.2270368,1.7308742566283107e-09,7
16.0,B_odd,10,1.0501293239015881e-10,4.435941953305862e-11,,1,16,4.077174917522412e-11,418561635.96697444,2.039110382564598e-09,3
16.0,B_odd,11,1.2552000045778677e-12,5.3021987229246e-13,,1,20,4.374275836085565e-13,287630.45728451177,3.2656477150260303e-06,0
16.0,B_odd,12,1.7032142307043166e-09,7.194694300486833e-10,,1,34,5.882874485131814e-10,591120629.0054259,1.506868007080015e-09,6
16.0,B_odd,13,3.1188068563989484e-10,1.3174421343798784e-10,,1,22,1.317415881651328e-10,346476084.9219071,2.5909399291445894e-09,3
16.0,B_odd,14,1.2423316451765751e-09,5.247840374824837e-10,,1,16,5.192013491949041e-10,560220751.6319103,1.5703880490121737e-09,7
16.0,B_odd,15,2.806970508882421e-09,1.1857166501914314e-09,,1,27,1.1689616502655797e-09,1356510736.742845,2.5437196041428557e-10,5
16.0,B_odd,16,6.215580535043864e-10,2.6255770438933343e-10,,1,25,2.6088557800441123e-10,351363646.3635086,2.4568272821902063e-09,4
16.0,B_odd,17,1.1294807692400959e-09,4.771137245372129e-10,,1,24,4.368507686122039e-10,641104045.8153224,1.4084127666807161e-09,3
16.0,B_odd,18,7.303070882888519e-10,3.084953231951423e-10,,1,23,1.837979237157263e-10,578082149.4689156,1.5606864136141025e-09,5
16.0,B_odd,19,0.0037295508798728715,0.0015754317909674215,,0,23,0.0015361910847058505,9999882137896.605,1.0000097329768853e-13,4
16.0,B_recip,0,2.251790453260812e-10,8.703526521353263e-11,,1,18,8.442225203791642e-11,394594933.06698793,2.534244350438089e-09,1
16.0,B_recip,1,6.179133302944784e-10,2.3883328265859765e-10,,1,21,2.3440973283167194e-10,491107429.74931085,2.036214331144762e-09,4
16.0,B_recip,2,1.5808942941000478e-10,6.11040667493324e-11,,1,10,6.005710527726652e-11,549079318.7748257,1.8212304686741033e-09,3
16.0,B_recip,3,2.098719723053183e-09,8.111883920650444e-10,,1,14,8.101744151652031e-10,542626402.4936926,1.8428885742654725e-09,4
16.0,B_recip,4,1.5412430998770583e-09,5.957148533162823e-10,,1,29,5.881881168660922e-10,3023892985675.005,3.3069953364398e-13,4
16.0,B_recip,5,1.5393642503779997e-09,5.949886482459567e-10,,1,10,5.949878083127015e-10,399079298.11836874,2.5057676305686123e-09,2
16.0,B_recip,6,5.326381935910925e-10,2.05873092564747e-10,,1,20,2.0208128097202054e-10,405324931.86751366,2.467156400078824e-09,2
16.0,B_recip,7,3.3721671832526756e-10,1.3033959919039314e-10,,1,12,1.2678304062511468e-10,590248214.1897856,1.6942024773481908e-09,3
16.0,B_recip,8,1.4251316622851303e-09,5.508359448436763e-10,,1,7,5.385166561251014e-10,609305075.0527039,1.6412139485738935e-09,5
16.0,B_recip,9,1.6325792046642244e-10,6.310177035091607e-11,,1,11,6.08597936043001e-11,380825606.5658133,2.6258738353633006e-09,2
16.0,B_recip,10,2.271806513327409e-09,8.780891761706936e-10,,1,23,8.646388733249277e-10,650652876.25748,1.5369178358532913e-09,4
16.0,B_recip,11,2.573461826689554e-09,9.946837294672773e-10,,1,12,9.94558887416876e-10,647487316.931044,1.5444317932150839e-09,3
16.0,B_recip,12,1.9255776333696537e-09,7.442662338624053e-10,,1,11,7.441675281894656e-10,593237856.8145988,1.6856644718681763e-09,11
16.0,B_recip,13,6.979409781449824e-15,2.6976523525213264e-15,,1,12,2.6976523525213264e-15,305.88476007219145,0.003269205042330304,2
16.0,B_recip,14,7.619559991570869e-10,2.945080541204257e-10,,1,9,1.5684295787498024e-10,542860058.368641,1.8420953634850539e-09,3
16.0,B_recip,15,2.758393924851936e-09,1.0661629125624446e-09,,1,8,1.0660096312877328e-09,366629188.7907311,2.727551551094742e-09,3
16.0,B_recip,16,4.2125374024482507e-10,1.628212383230775e-10,,1,21,9.577687919523313e-11,259772475.13879204,3.849522550563709e-09,0
16.0,B_recip,17,3.9712899640413575e-10,1.5349664297566248e-10,,1,9,1.4856443525705083e-10,446797903.1888349,2.2381483456612554e-09,1
16.0,B_recip,18,1.4297142134401705e-09,5.526071733989619e-10,,1,17,4.299181165642819e-10,676817123.1559178,1.4775039461622078e-09,7
16.0,B_recip,19,2.638686159506285e-10,1.0198939664893736e-10,,1,7,1.0189679144518207e-10,426390506.5387708,2.3452679261160336e-09,3


==> anc/results/exp23_curves.csv <==
arm,start,iter,err
A,0,0,0.33842676866359866
A,0,1,0.028939836840671397
A,0,2,0.014452448248094845
A,0,3,0.008278715105001926
A,0,4,0.00691664863925388
A,0,5,0.005105898865528844
A,0,6,0.0044936399854329035
A,0,7,0.0032046065946500116
A,0,8,0.0028033468966709722
A,0,9,0.002034481463683518
A,0,10,0.0012139610435254948
A,0,11,0.0007973196296888864
A,0,12,0.0004006950867852533
A,0,13,0.00010084206325065902
A,0,14,9.649126973047364e-06
A,0,15,3.053796434978082e-07
A,0,16,3.0053446007967583e-09
A,0,17,8.955343083824579e-12
A,0,18,7.372384563120746e-15
A,1,0,0.2523564813606029
A,1,1,0.08986623044590424
A,1,2,0.04062349512824476
A,1,3,0.017613826570602332
A,1,4,0.00919743329788923
A,1,5,0.004077973964648322
A,1,6,0.0023340245972215644
A,1,7,0.001849355104965227
A,1,8,0.0017018854057871805
A,1,9,0.0016546876230574144
A,1,10,0.001512198572450972
A,1,11,0.0011576547947989325
A,1,12,0.0005899251896970604
A,1,13,0.00015118562314879442
A,1,14,1.5589412517565818e-05
A,1,15,7.165342231293497e-07
A,1,16,2.5099809427268954e-08
A,1,17,9.460935459346222e-10
A,1,18,8.85787245701288e-11
A,1,19,2.2086401187867996e-11
A,1,20,1.7863137716652993e-11
A,1,21,1.2228167649927736e-11
A,1,22,1.2228167649927736e-11
A,2,0,0.818350310091994
A,2,1,0.19506867902358216
A,2,2,0.05765472647631819
A,2,3,0.010389544314496284
A,2,4,0.0016695817601918733
A,2,5,0.00021673996918040146
A,2,6,2.1944358235648037e-05
A,2,7,2.2066445529222605e-06
A,2,8,2.2131677495111318e-07
A,2,9,2.244825501551112e-08
A,2,10,2.3803058225959153e-09
A,2,11,3.139794734117049e-10
A,2,12,1.8318553171431567e-10
A,2,13,1.037371985984813e-10
A,2,14,9.259250913661464e-12
A,2,15,7.948747465725983e-12
A,2,16,7.948747465725983e-12
A,3,0,0.4398343847385734
A,3,1,0.07774100344055612
A,3,2,0.020690199823544704
A,3,3,0.003537736533066319
A,3,4,0.0005555441965688847
A,3,5,2.0721814128543725e-05
A,3,6,8.245597739714013e-07
A,3,7,2.748173112352425e-08
A,3,8,1.0272328170957671e-09
A,3,9,2.0246954005298337e-10
A,3,10,1.7928596791042028e-10
A,3,11,1.492205978982131e-10
A,3,12,3.7469200639112245e-11
A,3,13,3.740097219188702e-11
A,3,14,3.583673350825793e-11
A,3,15,3.0516065501598696e-11
A,3,16,2.7437290830030693e-11
A,3,17,2.7437290830030693e-11
A,4,0,0.5035843147760323
A,4,1,0.044346296993184986
A,4,2,0.029140953905432504
A,4,3,0.02644122542893625
A,4,4,0.026211222542041075
A,4,5,0.020854819819924306
A,4,6,0.019825804271463788
A,4,7,0.017620227580956827
A,4,8,0.014370545049392242
A,4,9,0.009342665834060813
A,4,10,0.005026474730855887
A,4,11,0.0019574242232807586
A,4,12,0.0005279583775213397
A,4,13,2.8849555435820446e-05
A,4,14,5.737200158790385e-07
A,4,15,5.692042033621652e-09
A,4,16,1.8434505378691467e-10
A,4,17,3.482070106633828e-11
A,4,18,2.1301198872006648e-11
A,4,19,1.0883231772250619e-11
A,4,20,1.0883231772250619e-11
A,5,0,0.055542252980611294
A,5,1,0.006360496117421284
A,5,2,0.0007750505415096171
A,5,3,3.5991690822862167e-06
A,5,4,9.121631122288129e-10
A,5,5,1.0708579775196686e-10
A,5,6,6.375470034942477e-11
A,5,7,2.1303401778946972e-12
A,5,8,8.667507686911766e-13
A,5,9,8.667507686911766e-13
A,6,0,0.2357141805850721
A,6,1,0.06761617971821561
A,6,2,0.044291626127141506
A,6,3,0.01663159099213464
A,6,4,0.01583154220733872
A,6,5,0.014008977882514071
A,6,6,0.01154100862394304
A,6,7,0.011027859036416426
A,6,8,0.010002599650855938
A,6,9,0.009715732680369443
A,6,10,0.008951534001806018
A,6,11,0.008716076483586247
A,6,12,0.008639297139348976
A,6,13,0.00839949687454236
A,6,14,0.007698512790512326
A,6,15,0.00609452945823373
A,6,16,0.006025392115432766
A,6,17,0.001324010349213075
A,6,18,0.0011154310808365864
A,6,19,0.0007320819681300473
A,6,20,0.00036120950231831957
A,6,21,0.00012540499503248354
A,6,22,2.709826407984988e-05
A,6,23,4.195653395743046e-06
A,6,24,2.8056967305011106e-07
A,6,25,6.152199867001825e-09
A,6,26,9.117736339027824e-11
A,6,27,5.4554159242446933e-11
A,6,28,1.0364119562652568e-11
A,6,29,1.0364119562652568e-11
A,7,0,0.44940113343761384
A,7,1,0.11223460352532597
A,7,2,0.040099551625996877
A,7,3,0.014143206092547291
A,7,4,0.01286327050727552
A,7,5,0.012496184951508026
A,7,6,0.01142383741492051
A,7,7,0.00894029280507222
A,7,8,0.008226044203109859
A,7,9,0.007998978409695037
A,7,10,0.007924965405864721
A,7,11,0.007688803384689632
A,7,12,0.007015340588245531
A,7,13,0.005490214549581995
A,7,14,0.003179653414994172
A,7,15,0.0025548373170246642
A,7,16,0.001525582901804535
A,7,17,0.001254269659301474
A,7,18,0.0007359123504035102
A,7,19,0.0002231719261279574
A,7,20,2.8187898831362143e-05
A,7,21,1.5655432264639076e-06
A,7,22,5.111202288690058e-08
A,7,23,1.2159989063374552e-09
A,7,24,4.844488390718465e-11
A,7,25,1.3205463838102195e-11
A,7,26,2.687320412009178e-12
A,7,27,2.687320412009178e-12
A,8,0,0.4893049347325007
A,8,1,0.09652178629218756
A,8,2,0.031704341881978564
A,8,3,0.010859290047561601
A,8,4,0.0015855878203223728
A,8,5,0.00016842328935794712
A,8,6,1.6610956861826737e-05
A,8,7,1.605573444060879e-06
A,8,8,1.5455587172184845e-07
A,8,9,1.4902173560941738e-08
A,8,10,1.399961712701327e-09
A,8,11,2.354544322274182e-10
A,8,12,1.3118695940437593e-10
A,8,13,1.2733455286538207e-10
A,8,14,5.668956744784392e-11
A,8,15,5.1899525849352336e-11
A,8,16,5.1899525849352336e-11
A,9,0,0.07776341935037571
A,9,1,0.020079600998514583
A,9,2,0.007329658565626034
A,9,3,0.0005996142751324566
A,9,4,0.00010324310476971757
A,9,5,3.145821188878959e-06
A,9,6,4.72921719222267e-09
A,9,7,3.3482219692725855e-10
A,9,8,6.651134283035317e-11
A,9,9,5.510051181396647e-11
A,9,10,1.839856021879245e-11
A,9,11,1.4546805403933094e-11
A,9,12,1.2935326959187634e-11
A,9,13,1.0798084429952336e-11
A,9,14,9.144853800219923e-12
A,9,15,5.26598539546946e-12
A,9,16,3.897197251982547e-12
A,9,17,3.877594650691538e-12
A,9,18,3.877594650691538e-12
A,10,0,0.3794526938231694
A,10,1,0.10908987691288446
A,10,2,0.08592231960062834
A,10,3,0.022295912415160327
A,10,4,0.02020704326877007
A,10,5,0.018349861507671966
A,10,6,0.016619096417033654
A,10,7,0.012607573486396751
A,10,8,0.007251330667353215
A,10,9,0.00411599043157196
A,10,10,0.0018916884368737532
A,10,11,0.00045981606600848106
A,10,12,5.8436628858449446e-05
A,10,13,1.994247697820791e-06
A,10,14,4.7660986626330606e-08
A,10,15,9.024181526576167e-10
A,10,16,9.28995793218438e-11
A,10,17,6.155825593517013e-12
A,10,18,6.155825593517013e-12
A,11,0,0.20891303678392784
A,11,1,0.03747993156944098
A,11,2,0.022102169047770792
A,11,3,0.0024837624818801704
A,11,4,3.5676989740045694e-05
A,11,5,1.0368846753070208e-06
A,11,6,3.239344149089411e-08
A,11,7,1.0210109593392203e-09
A,11,8,3.1086544173829926e-10
A,11,9,4.836408538657774e-11
A,11,10,3.2402204176884624e-11
A,11,11,3.0903998565331044e-11
A,11,12,3.045391511824388e-11
A,11,13,2.6921976996731318e-11
A,11,14,2.6921976996731318e-11
A,12,0,0.3866906841004895
A,12,1,0.17909451073954138
A,12,2,0.1290911267992743
A,12,3,0.023678918472538335
A,12,4,0.02365210104460833
A,12,5,0.02354933120391994
A,12,6,0.02299250558851439
A,12,7,0.022980757089361512
A,12,8,0.022940031494779252
A,12,9,0.02251405688912415
A,12,10,0.022085265949556246
A,12,11,0.020737840374621924
A,12,12,0.017040519248890447
A,12,13,0.009975816026295102
A,12,14,0.003369637152672328
A,12,15,0.0020830398181165242
A,12,16,0.0009043692786968914
A,12,17,0.00010860209745512644
A,12,18,6.031154430992431e-06
A,12,19,2.3328679909647592e-07
A,12,20,7.586247382313645e-09
A,12,21,1.0719163677428649e-10
A,12,22,1.0201175341597983e-10
A,12,23,9.929522335169485e-11
A,12,24,6.992704725769985e-11
A,12,25,2.522198061732585e-11
A,12,26,2.5194234895390876e-11
A,12,27,2.514736122504149e-11
A,12,28,2.514394834031772e-11
A,12,29,2.514170355993913e-11
A,12,30,2.514170355993913e-11
A,13,0,0.2743807198877784
A,13,1,0.04075359813640239
A,13,2,0.02040207387596354
A,13,3,0.01185415274750839
A,13,4,0.005636405977054125
A,13,5,0.003902934049377314
A,13,6,0.00303543287505944
A,13,7,0.002334546858062196
A,13,8,0.0014890042753089828
A,13,9,0.0006872503185793392
A,13,10,0.00021833760814962458
A,13,11,5.023572355476456e-05
A,13,12,8.398242567413082e-06
A,13,13,1.186922121125608e-06
A,13,14,1.5835949773224423e-07
A,13,15,2.0762478444055717e-08
A,13,16,2.7079523722064947e-09
A,13,17,3.5263000709851143e-10
A,13,18,4.589932019630598e-11
A,13,19,5.970541839811721e-12
A,13,20,7.809027327388196e-13
A,13,21,9.850376752036622e-14
A,13,22,1.0317610255000056e-14
A,13,23,3.091228560309268e-15
A,14,0,0.1615013653301172
A,14,1,0.02506742477052111
A,14,2,0.009023156705937835
A,14,3,0.002618689269394599
A,14,4,0.00017289504963242065
A,14,5,1.7468716200923163e-06
A,14,6,1.1310023349799508e-08
A,14,7,2.4350041965963813e-10
A,14,8,9.506828212894125e-11
A,14,9,8.946855999229101e-11
A,14,10,5.4952317063758036e-11
A,14,11,4.514268943413198e-11
A,14,12,3.7737791811811695e-11
A,14,13,3.7737791811811695e-11
A,15,0,0.1984759110145545
A,15,1,0.03949852631300169
A,15,2,0.013937359104457868
A,15,3,0.00048771301441963283
A,15,4,1.394873239923862e-06
A,15,5,7.013997020031002e-09
A,15,6,2.1394380264674884e-10
A,15,7,2.0652712679589234e-10
A,15,8,5.848378910032325e-11
A,15,9,5.831831144079787e-11
A,15,10,5.816226730343609e-11
A,15,11,5.816226730343609e-11
A,16,0,0.5818083155604632
A,16,1,0.306121149359506
A,16,2,0.271624846856689
A,16,3,0.18089821435641912
A,16,4,0.07924398036795045
A,16,5,0.07158853483535337
A,16,6,0.06565125810366912
A,16,7,0.04527971821496292
A,16,8,0.02319953172382016
A,16,9,0.006435712900375189
A,16,10,0.005904341386893278
A,16,11,0.004496664392343064
A,16,12,0.0040829040898200525
A,16,13,0.003129584821537725
A,16,14,0.001939111557792537
A,16,15,0.0007800329628934753
A,16,16,0.00021292837414394418
A,16,17,4.192196255601863e-05
A,16,18,7.568015497313041e-06
A,16,19,1.2633572950516498e-06
A,16,20,2.0395722439551748e-07
A,16,21,3.26677241233082e-08
A,16,22,5.315150513418175e-09
A,16,23,9.887381296961784e-10
A,16,24,1.3167051099730255e-10
A,16,25,4.379428258806729e-11
A,16,26,1.6432360722471742e-11
A,16,27,1.6432360722471742e-11
A,17,0,0.40095943205907214
A,17,1,0.10833787276976187
A,17,2,0.027348504603149776
A,17,3,0.027127776220057225
A,17,4,0.0270383852313273
A,17,5,0.027005164694247102
A,17,6,0.026906912531608915
A,17,7,0.02657164925300578
A,17,8,0.025433016594691056
A,17,9,0.02298143981591051
A,17,10,0.018416498291956657
A,17,11,0.01194868069155607
A,17,12,0.005697407456944189
A,17,13,0.002272165454938729
A,17,14,0.000624942047471428
A,17,15,0.00015456619645678752
A,17,16,1.4767932618247268e-06
A,17,17,1.1975489721077193e-08
A,17,18,3.284509652325872e-10
A,17,19,1.986739002275493e-10
A,17,20,1.3094999787851827e-10
A,17,21,2.7390808331440082e-11
A,17,22,2.7390808331440082e-11
A,18,0,0.5755293930781751
A,18,1,0.10007846956766557
A,18,2,0.06898805208533446
A,18,3,0.06274236786654794
A,18,4,0.02383915505230744
A,18,5,0.019561964720570698
A,18,6,0.01774806930524211
A,18,7,0.017336238762506603
A,18,8,0.01715981566084489
A,18,9,0.01668454460809135
A,18,10,0.015284704961044508
A,18,11,0.012287220477636208
A,18,12,0.011562756245255443
A,18,13,0.010037176983892742
A,18,14,0.009652224627241853
A,18,15,0.008838336505755265
A,18,16,0.008627970713636697
A,18,17,0.008563317924360053
A,18,18,0.008373196548035585
A,18,19,0.008314576316388043
A,18,20,0.008138925040792543
A,18,21,0.007636300971198553
A,18,22,0.006315790491209025
A,18,23,0.0037325667531097773
A,18,24,0.0011425610277440114
A,18,25,0.00012939994167551378
A,18,26,5.091621523127527e-06
A,18,27,6.540242750383405e-08
A,18,28,2.5795694952719904e-10
A,18,29,3.1521971423252154e-13
A,18,30,2.9572715946405734e-14
A,18,31,2.0850996328181565e-14
A,18,32,7.85463174429589e-15
A,19,0,0.0785921916081376
A,19,1,0.017855829538991255
A,19,2,0.014674921515177738
A,19,3,0.00990757414853208
A,19,4,0.004215077924412353
A,19,5,0.0016523844219853319
A,19,6,0.0002273404977073265
A,19,7,1.3014047479131721e-05
A,19,8,3.9213656012399835e-07
A,19,9,7.961619570050839e-09
A,19,10,1.287658561029573e-10
A,19,11,5.12587125319661e-12
A,19,12,4.25059514139217e-12
A,19,13,3.0615978308842896e-12
A,19,14,2.9558681645858346e-12
A,19,15,1.4729037616427199e-12
A,19,16,1.4729037616427199e-12
B,0,0,0.33845829209499034
B,0,1,0.2342957952477552
B,0,2,0.23345807583971534
B,0,3,0.23345460591168743
B,0,4,0.2334533205664685
B,0,5,0.2334497913949873
B,0,6,0.23344048932434705
B,0,7,0.2334217118737054
B,0,8,0.23340280750977316
B,0,9,0.23339741774022915
B,0,10,0.23339713631575637
B,0,11,0.2333971337222604
B,0,12,0.23339713371275309
B,0,13,0.23339713370907195
B,0,14,0.233397133703836
B,0,15,0.23339713370355872
B,0,16,0.23339713370355872
B,1,0,0.5290883673574337
B,1,1,0.25362408014418253
B,1,2,0.2495137715518619
B,1,3,0.24941538818061423
B,1,4,0.2469343726463852
B,1,5,0.2461192476509144
B,1,6,0.24350756689588388
B,1,7,0.23986021708514368
B,1,8,0.23565189419944788
B,1,9,0.23400550499412667
B,1,10,0.23347629387885852
B,1,11,0.23340262846039575
B,1,12,0.2333971734287988
B,1,13,0.23339713377073537
B,1,14,0.23339713371593723
B,1,15,0.23339713371386228
B,1,16,0.23339713371034176
B,1,17,0.2333971337102039
B,1,18,0.23339713371015974
B,1,19,0.2333971337097327
B,1,20,0.2333971337097327
B,2,0,1.1705493074177584
B,2,1,0.3691290867716978
B,2,2,0.2556216089160473
B,2,3,0.23512902558676468
B,2,4,0.23504157722808247
B,2,5,0.2349400339030468
B,2,6,0.23465918210981634
B,2,7,0.23411283226005478
B,2,8,0.23365097068847782
B,2,9,0.2334951139217996
B,2,10,0.23343084822245752
B,2,11,0.23340425798143274
B,2,12,0.23339781650313265
B,2,13,0.2333971847934949
B,2,14,0.233397136261767
B,2,15,0.233397133833811
B,2,16,0.2333971337244033
B,2,17,0.23339713371354598
B,2,18,0.23339713371001025
B,2,19,0.23339713370368848
B,2,20,0.23339713368411932
B,2,21,0.23339713368411932
B,3,0,0.5372950518661002
B,3,1,0.24532277539515374
B,3,2,0.23418095385015028
B,3,3,0.233465287744495
B,3,4,0.23340339871907778
B,3,5,0.2333974743426589
B,3,6,0.23339743473595978
B,3,7,0.2333971355022035
B,3,8,0.23339713371398135
B,3,9,0.23339713371170312
B,3,10,0.23339713370991827
B,3,11,0.2333971337091362
B,3,12,0.2333971337091362
B,4,0,0.5302300025672088
B,4,1,0.25516058621713744
B,4,2,0.2360711624400173
B,4,3,0.23432204514496144
B,4,4,0.23429708758905837
B,4,5,0.23357001821133333
B,4,6,0.23346905107732738
B,4,7,0.23345489903027478
B,4,8,0.23344651408372924
B,4,9,0.23344137688763378
B,4,10,0.23343065376159805
B,4,11,0.23341425036412525
B,4,12,0.2334004312888621
B,4,13,0.2333973159591094
B,4,14,0.2333971419979393
B,4,15,0.23339713383742014
B,4,16,0.23339713371595777
B,4,17,0.23339713371515491
B,4,18,0.23339713371407023
B,4,19,0.23339713371371254
B,4,20,0.23339713371371254
B,5,0,0.28672038686746354
B,5,1,0.23392450800088446
B,5,2,0.23340594373335033
B,5,3,0.23339715805525826
B,5,4,0.23339713374791166
B,5,5,0.2333971337154811
B,5,6,0.23339713371517815
B,5,7,0.23339713371505194
B,5,8,0.23339713371466692
B,5,9,0.23339713371466692
B,6,0,0.3771604119577113
B,6,1,0.25605295033604475
B,6,2,0.24413153362198742
B,6,3,0.23586981030005305
B,6,4,0.235603637667182
B,6,5,0.2350844295998268
B,6,6,0.23455492264417374
B,6,7,0.23419077467063476
B,6,8,0.23410691743743908
B,6,9,0.23408156539247024
B,6,10,0.23401463272882875
B,6,11,0.23399375565186387
B,6,12,0.23393784374535942
B,6,13,0.23392031067271118
B,6,14,0.23391459286521607
B,6,15,0.23389698696064143
B,6,16,0.23384889207698922
B,6,17,0.23375062107631703
B,6,18,0.23360837964996153
B,6,19,0.23351415734491515
B,6,20,0.23345076481445717
B,6,21,0.23342147660860116
B,6,22,0.23340644826131743
B,6,23,0.23340003735035003
B,6,24,0.23339790834540694
B,6,25,0.23339732734529353
B,6,26,0.2333971811112756
B,6,27,0.23339714526125324
B,6,28,0.2333971365061405
B,6,29,0.23339713435227527
B,6,30,0.2333971337719416
B,6,31,0.23339713374348775
B,6,32,0.2333971337326814
B,6,33,0.23339713371672738
B,6,34,0.23339713371324358
B,6,35,0.23339713371219445
B,6,36,0.23339713371095125
B,6,37,0.23339713371089926
B,6,38,0.23339713371082485
B,6,39,0.23339713371051193
B,6,40,0.23339713371051193
B,7,0,0.8030734686341939
B,7,1,0.3308121794444099
B,7,2,0.2692577778911231
B,7,3,0.24747608087464992
B,7,4,0.24168319297169882
B,7,5,0.23561781915004465
B,7,6,0.2354435280562402
B,7,7,0.2354390366194936
B,7,8,0.23542382204705872
B,7,9,0.23537687590725365
B,7,10,0.23524260155548918
B,7,11,0.2349500352810801
B,7,12,0.23450748903608512
B,7,13,0.2339375747484535
B,7,14,0.23351132108529749
B,7,15,0.23340681399449872
B,7,16,0.23339750737558707
B,7,17,0.2333971370899967
B,7,18,0.23339713372507617
B,7,19,0.23339713370608295
B,7,20,0.23339713370582887
B,7,21,0.2333971337038715
B,7,22,0.2333971336991232
B,7,23,0.2333971336991232
B,8,0,0.8087810937454989
B,8,1,0.28703296853620486
B,8,2,0.23608607431164877
B,8,3,0.2335129912226662
B,8,4,0.2334104158215037
B,8,5,0.23339716815647849
B,8,6,0.2333971506483362
B,8,7,0.23339713371887202
B,8,8,0.23339713371464726
B,8,9,0.23339713370451537
B,8,10,0.23339713370344803
B,8,11,0.2333971337034105
B,8,12,0.23339713370084167
B,8,13,0.23339713370084167
B,9,0,0.29893232966567773
B,9,1,0.23424890133586201
B,9,2,0.23386451710023232
B,9,3,0.23340084820727133
B,9,4,0.2333971339228703
B,9,5,0.23339713371501083
B,9,6,0.2333971337147649
B,9,7,0.233397133714215
B,9,8,0.2333971337142147
B,9,9,0.23339713371421453
B,9,10,0.23339713371421453
B,10,0,0.5910628171146275
B,10,1,0.2768517705736396
B,10,2,0.2516479761685813
B,10,3,0.241823117500593
B,10,4,0.23786394035117736
B,10,5,0.23429806124844507
B,10,6,0.2342635581987872
B,10,7,0.23418510859110928
B,10,8,0.23405038843618348
B,10,9,0.23384432396502322
B,10,10,0.23379240541699522
B,10,11,0.23368702901895266
B,10,12,0.2336604096620625
B,10,13,0.2336523374171019
B,10,14,0.23363005180903032
B,10,15,0.23362336897698857
B,10,16,0.23362124605759138
B,10,17,0.23361460365490103
B,10,18,0.23359562322306776
B,10,19,0.2335450382619358
B,10,20,0.23349521460610642
B,10,21,0.23340896907509354
B,10,22,0.2333977192561366
B,10,23,0.2333971401201783
B,10,24,0.23339713372314957
B,10,25,0.2333971337182416
B,10,26,0.23339713370390497
B,10,27,0.233397133698739
B,10,28,0.23339713368663295
B,10,29,0.23339713366708012
B,10,30,0.23339713366211204
B,10,31,0.2333971336594013
B,10,32,0.23339713365931525
B,10,33,0.23339713365931525
B,11,0,0.5383240130244908
B,11,1,0.23861768169900033
B,11,2,0.23454616580668455
B,11,3,0.23341873400347796
B,11,4,0.23339747932982438
B,11,5,0.2333971376280654
B,11,6,0.23339713377513138
B,11,7,0.23339713373885285
B,11,8,0.23339713372223694
B,11,9,0.23339713370185722
B,11,10,0.2333971336927512
B,11,11,0.2333971336927512
B,12,0,0.5122479297130383
B,12,1,0.31225603824925097
B,12,2,0.26933916347851844
B,12,3,0.26203757116489024
B,12,4,0.24656323703156963
B,12,5,0.2462012550069223
B,12,6,0.24618803231239214
B,12,7,0.2452602408948297
B,12,8,0.2414420600612366
B,12,9,0.24129964817305954
B,12,10,0.24089805915274332
B,12,11,0.24001460316653878
B,12,12,0.23846771231707903
B,12,13,0.23656801634546784
B,12,14,0.2348180153965134
B,12,15,0.23441613720651738
B,12,16,0.2343129657748454
B,12,17,0.2342810936555917
B,12,18,0.234193414169768
B,12,19,0.23416557086485218
B,12,20,0.2341564316817512
B,12,21,0.2341279766226934
B,12,22,0.2340501832601698
B,12,23,0.23389184420106965
B,12,24,0.23384528536415788
B,12,25,0.23383035439884292
B,12,26,0.23378785457087925
B,12,27,0.23377398703964122
B,12,28,0.2337348007215021
B,12,29,0.2337218941948365
B,12,30,0.23368589539446
B,12,31,0.23361171494091804
B,12,32,0.2335438882287588
B,12,33,0.23349596169605788
B,12,34,0.23342657976277958
B,12,35,0.23340572348159827
B,12,36,0.23339948256829737
B,12,37,0.23339770129336065
B,12,38,0.23339727787252493
B,12,39,0.23339717083969444
B,12,40,0.2333971437230987
B,12,41,0.2333971387788173
B,12,42,0.23339713588636793
B,12,43,0.23339713461156464
B,12,44,0.23339713441284038
B,12,45,0.2333971339296688
B,12,46,0.23339713380355964
B,12,47,0.2333971337363169
B,12,48,0.23339713372804088
B,12,49,0.23339713371053192
B,12,50,0.23339713370623386
B,12,51,0.23339713369602463
B,12,52,0.2333971336914184
B,12,53,0.2333971336914184
B,13,0,0.2862173039783523
B,13,1,0.23747626723656068
B,13,2,0.23538333187472307
B,13,3,0.2348382952419598
B,13,4,0.23471545856551662
B,13,5,0.23471134056423568
B,13,6,0.23469806667968227
B,13,7,0.23465645528888007
B,13,8,0.2345427697652131
B,13,9,0.23431998700891526
B,13,10,0.23404143027115612
B,13,11,0.2337410559294283
B,13,12,0.23351728090226767
B,13,13,0.23341482202467184
B,13,14,0.2333976061888349
B,13,15,0.2333971352309642
B,13,16,0.23339713371562085
B,13,17,0.23339713371512685
B,13,18,0.23339713371512685
B,14,0,0.24498063739816342
B,14,1,0.23770681988140763
B,14,2,0.23407325090661893
B,14,3,0.23341252270757
B,14,4,0.23339786817971114
B,14,5,0.2333971349245575
B,14,6,0.23339713372602597
B,14,7,0.23339713370113552
B,14,8,0.23339713370113552
B,15,0,0.536913980937471
B,15,1,0.24607374768847004
B,15,2,0.2354065226330614
B,15,3,0.23414290238754662
B,15,4,0.23411617792066317
B,15,5,0.23355599124016882
B,15,6,0.23347777874047926
B,15,7,0.23347097818771126
B,15,8,0.23346012210973915
B,15,9,0.23344032604242615
B,15,10,0.23341367077427566
B,15,11,0.2333992696008746
B,15,12,0.2333971887464894
B,15,13,0.23339713389775818
B,15,14,0.2333971337152188
B,15,15,0.23339713371511397
B,15,16,0.23339713371511273
B,15,17,0.23339713371509418
B,15,18,0.23339713371509418
B,16,0,0.6180687472016252
B,16,1,0.35472737266334353
B,16,2,0.2983762348848678
B,16,3,0.2899729994468878
B,16,4,0.28976322095493284
B,16,5,0.288956119630222
B,16,6,0.2869061702152293
B,16,7,0.28150626257127553
B,16,8,0.26912911439256354
B,16,9,0.251183182917502
B,16,10,0.23784078348218382
B,16,11,0.23379191378390754
B,16,12,0.23372928077563612
B,16,13,0.23371218849998363
B,16,14,0.23366653509747243
B,16,15,0.23357219127967546
B,16,16,0.23354848031884926
B,16,17,0.2335412883223162
B,16,18,0.23352082982355477
B,16,19,0.23351454209601108
B,16,20,0.2335125239938378
B,16,21,0.23350615874540326
B,16,22,0.23348821098630537
B,16,23,0.23345054908007085
B,16,24,0.23341090982520823
B,16,25,0.23339798264077244
B,16,26,0.233397142735807
B,16,27,0.23339713380691388
B,16,28,0.23339713372177695
B,16,29,0.23339713371699047
B,16,30,0.23339713371019333
B,16,31,0.23339713369802967
B,16,32,0.23339713369759396
B,16,33,0.23339713369744453
B,16,34,0.23339713369470394
B,16,35,0.23339713369470394
B,17,0,0.7557305342577452
B,17,1,0.28049813056086476
B,17,2,0.23538607119015056
B,17,3,0.2341871397311252
B,17,4,0.2341791122841552
B,17,5,0.2341598378387347
B,17,6,0.23408958409211506
B,17,7,0.23396310185326855
B,17,8,0.23372107801082204
B,17,9,0.23349156013892383
B,17,10,0.23341008116399517
B,17,11,0.23339789791947696
B,17,12,0.23339715049074514
B,17,13,0.23339713383202065
B,17,14,0.23339713371505436
B,17,15,0.23339713371407653
B,17,16,0.23339713371335377
B,17,17,0.2333971337131195
B,17,18,0.2333971337127521
B,17,19,0.2333971337127521
B,18,0,0.8310570845058715
B,18,1,0.2712854820797367
B,18,2,0.23534727996332772
B,18,3,0.234164389469618
B,18,4,0.23411853962437534
B,18,5,0.2339930471275164
B,18,6,0.23387623896865056
B,18,7,0.23371401572232112
B,18,8,0.23355087833019367
B,18,9,0.2335464741064299
B,18,10,0.233534233109513
B,18,11,0.23353043719071084
B,18,12,0.23351923310471584
B,18,13,0.23349206272473175
B,18,14,0.23344767059904403
B,18,15,0.23342033214091293
B,18,16,0.23340952243202295
B,18,17,0.2333987367397876
B,18,18,0.23339723452411237
B,18,19,0.23339713872955622
B,18,20,0.23339713802867773
B,18,21,0.23339713373108206
B,18,22,0.2333971337124779
B,18,23,0.2333971337100653
B,18,24,0.23339713370852896
B,18,25,0.23339713370630003
B,18,26,0.23339713370630003
B,19,0,0.3273867853831816
B,19,1,0.23499796603939263
B,19,2,0.23364629104021692
B,19,3,0.23359318891520642
B,19,4,0.23353274040357266
B,19,5,0.2335222784964558
B,19,6,0.23351942881747983
B,19,7,0.2335101869531579
B,19,8,0.23349145213834638
B,19,9,0.23345965085157488
B,19,10,0.23342026012161415
B,19,11,0.23339952498773556
B,19,12,0.2333979854231957
B,19,13,0.23339771247102492
B,19,14,0.23339733390784156
B,19,15,0.23339715205389672
B,19,16,0.23339713400682596
B,19,17,0.23339713373899126
B,19,18,0.23339713373207532
B,19,19,0.23339713372628465
B,19,20,0.23339713371335383
B,19,21,0.23339713370874748
B,19,22,0.23339713370805523
B,19,23,0.2333971337067836
B,19,24,0.23339713370035
B,19,25,0.23339713370034937
B,19,26,0.23339713370034687
B,19,27,0.23339713370034687
B_odd,0,0,0.33845829209499034
B_odd,0,1,0.04037190305114054
B_odd,0,2,0.006772401849857496
B_odd,0,3,0.002899601426776625
B_odd,0,4,0.001121802158759488
B_odd,0,5,0.0005902795276132219
B_odd,0,6,0.0004118303738283771
B_odd,0,7,0.0001486830419811244
B_odd,0,8,5.813766171043551e-05
B_odd,0,9,2.266659352148109e-05
B_odd,0,10,8.823158438484917e-06
B_odd,0,11,3.432332329131137e-06
B_odd,0,12,1.3349568142746136e-06
B_odd,0,13,5.191496698864557e-07
B_odd,0,14,2.0181920830191656e-07
B_odd,0,15,7.861728362124619e-08
B_odd,0,16,3.0487850277376e-08
B_odd,0,17,1.1844450383224243e-08
B_odd,0,18,4.6452204532625405e-09
B_odd,0,19,1.7565595577409545e-09
B_odd,0,20,7.271724181308224e-10
B_odd,0,21,4.412116779981314e-10
B_odd,0,22,3.8658799652791774e-10
B_odd,0,23,1.178865186151857e-10
B_odd,0,24,8.335659500536419e-11
B_odd,0,25,6.656975717452673e-11
B_odd,0,26,4.0967160083562616e-11
B_odd,0,27,3.7014667002446835e-11
B_odd,0,28,2.419909190519335e-11
B_odd,0,29,6.77483105571277e-12
B_odd,0,30,5.471271060400931e-12
B_odd,0,31,5.1102118708215256e-12
B_odd,0,32,5.104213543221108e-12
B_odd,0,33,5.0025365981812005e-12
B_odd,0,34,5.0025365981812005e-12
B_odd,1,0,0.5290883673574337
B_odd,1,1,0.2623447944544227
B_odd,1,2,0.22943654645283
B_odd,1,3,0.18466743272990357
B_odd,1,4,0.18393374282258979
B_odd,1,5,0.18374236720394163
B_odd,1,6,0.18312459092141295
B_odd,1,7,0.18116097616390603
B_odd,1,8,0.17564860741551094
B_odd,1,9,0.16336348766727726
B_odd,1,10,0.1433894346557744
B_odd,1,11,0.10987488916558977
B_odd,1,12,0.06218580186986208
B_odd,1,13,0.060448386589149486
B_odd,1,14,0.05543465469930559
B_odd,1,15,0.04358497802593721
B_odd,1,16,0.026340831791716302
B_odd,1,17,0.02074176816498184
B_odd,1,18,0.018885735927496525
B_odd,1,19,0.018273586062059973
B_odd,1,20,0.018070884192077943
B_odd,1,21,0.017450191212065903
B_odd,1,22,0.017243563911319194
B_odd,1,23,0.01660800386047131
B_odd,1,24,0.014895943735550152
B_odd,1,25,0.011419153481163596
B_odd,1,26,0.006880736625189838
B_odd,1,27,0.0034978002885072187
B_odd,1,28,0.0016831432332042639
B_odd,1,29,0.0007592445686764282
B_odd,1,30,0.00033014826327901946
B_odd,1,31,0.00014100878686251195
B_odd,1,32,5.994249536619236e-05
B_odd,1,33,2.544514878257113e-05
B_odd,1,34,1.0796335905012238e-05
B_odd,1,35,4.580172922635572e-06
B_odd,1,36,1.942886015245162e-06
B_odd,1,37,8.240947493445472e-07
B_odd,1,38,3.495797251859089e-07
B_odd,1,39,1.48336908323109e-07
B_odd,1,40,6.291020597232621e-08
B_odd,1,41,2.671419095934753e-08
B_odd,1,42,1.1247773998521618e-08
B_odd,1,43,4.884010604598654e-09
B_odd,1,44,1.992837283267661e-09
B_odd,1,45,8.896490262525428e-10
B_odd,1,46,3.9416126804694337e-10
B_odd,1,47,1.780302099335911e-10
B_odd,1,48,5.6249379468656795e-11
B_odd,1,49,5.425934549203313e-11
B_odd,1,50,3.990943429169817e-11
B_odd,1,51,2.201976938454243e-11
B_odd,1,52,2.201976938454243e-11
B_odd,2,0,1.1705493074177584
B_odd,2,1,0.2891405151648052
B_odd,2,2,0.14383710164981994
B_odd,2,3,0.05269014533388275
B_odd,2,4,0.019694946170953038
B_odd,2,5,0.009588924723031267
B_odd,2,6,0.004637892438854475
B_odd,2,7,0.0023928475858362363
B_odd,2,8,0.0009927004300185687
B_odd,2,9,0.0003789858164924377
B_odd,2,10,0.00014811668562052347
B_odd,2,11,5.640404874061626e-05
B_odd,2,12,2.1211800551917814e-05
B_odd,2,13,7.943080334971058e-06
B_odd,2,14,2.970073853783471e-06
B_odd,2,15,1.1099430426289243e-06
B_odd,2,16,4.15236531964056e-07
B_odd,2,17,1.5471072689739374e-07
B_odd,2,18,5.8179887924333335e-08
B_odd,2,19,2.1506752338088012e-08
B_odd,2,20,8.414041698068083e-09
B_odd,2,21,2.792731147069469e-09
B_odd,2,22,1.024508365689689e-09
B_odd,2,23,4.605919986473431e-10
B_odd,2,24,4.073719282201898e-10
B_odd,2,25,3.825437260455905e-10
B_odd,2,26,8.497436371591233e-11
B_odd,2,27,7.678219647596914e-11
B_odd,2,28,5.889535294064342e-11
B_odd,2,29,5.889535294064342e-11
B_odd,3,0,0.5372950518661002
B_odd,3,1,0.27800403340500257
B_odd,3,2,0.16544549651107995
B_odd,3,3,0.08310651143693706
B_odd,3,4,0.022867410688866583
B_odd,3,5,0.00989624228119291
B_odd,3,6,0.004466615094057001
B_odd,3,7,0.0018059948596862452
B_odd,3,8,0.0007294291586467996
B_odd,3,9,0.000296638136593773
B_odd,3,10,0.0001210455939632455
B_odd,3,11,4.9464852699452754e-05
B_odd,3,12,2.0225614005189022e-05
B_odd,3,13,8.272029145289021e-06
B_odd,3,14,3.383642380538112e-06
B_odd,3,15,1.3841834202226255e-06
B_odd,3,16,5.665154992687393e-07
B_odd,3,17,2.3136669779884042e-07
B_odd,3,18,9.453188167731676e-08
B_odd,3,19,3.881633967612962e-08
B_odd,3,20,1.5900116665011305e-08
B_odd,3,21,6.405648788612217e-09
B_odd,3,22,2.6175544052233628e-09
B_odd,3,23,1.5386080871465165e-09
B_odd,3,24,4.904928489804426e-10
B_odd,3,25,2.1681679024793067e-10
B_odd,3,26,2.1385184772011276e-10
B_odd,3,27,2.1385184772011276e-10
B_odd,4,0,0.5302300025672088
B_odd,4,1,0.10424885596345408
B_odd,4,2,0.07231653162299108
B_odd,4,3,0.03850412872015228
B_odd,4,4,0.026332887037300433
B_odd,4,5,0.011816489256374102
B_odd,4,6,0.0027040893982385947
B_odd,4,7,0.00023034074296540775
B_odd,4,8,5.889019320182229e-06
B_odd,4,9,4.727312792519658e-08
B_odd,4,10,6.222748165559418e-10
B_odd,4,11,2.4299013897948764e-10
B_odd,4,12,4.3041316317889953e-11
B_odd,4,13,2.2117182486642e-11
B_odd,4,14,1.2741182779095416e-11
B_odd,4,15,1.2741182779095416e-11
B_odd,5,0,0.28672038686746354
B_odd,5,1,0.08833593537619712
B_odd,5,2,0.05228335980082447
B_odd,5,3,0.04922546984809694
B_odd,5,4,0.043368538143203704
B_odd,5,5,0.026596257932581125
B_odd,5,6,0.012839064264203807
B_odd,5,7,0.005890124760735443
B_odd,5,8,0.005140590556431586
B_odd,5,9,0.0018904099280031045
B_odd,5,10,0.0009725332587264138
B_odd,5,11,0.0004859843740867671
B_odd,5,12,0.00024133642183300002
B_odd,5,13,0.00011984991236562706
B_odd,5,14,5.957324738752889e-05
B_odd,5,15,2.9633119270113773e-05
B_odd,5,16,1.4746633666607456e-05
B_odd,5,17,7.340283600400873e-06
B_odd,5,18,3.6541621352235854e-06
B_odd,5,19,1.8192445983240978e-06
B_odd,5,20,9.057508360508304e-07
B_odd,5,21,4.509554394830904e-07
B_odd,5,22,2.2452367618905934e-07
B_odd,5,23,1.117873012091505e-07
B_odd,5,24,5.565750795811487e-08
B_odd,5,25,2.7711212041129594e-08
B_odd,5,26,1.379706983983927e-08
B_odd,5,27,6.869431724943808e-09
B_odd,5,28,3.420175518062673e-09
B_odd,5,29,1.7028663539341953e-09
B_odd,5,30,8.477078935627855e-10
B_odd,5,31,4.2200448475982564e-10
B_odd,5,32,2.1007434867410258e-10
B_odd,5,33,1.045929644171858e-10
B_odd,5,34,5.207820138540332e-11
B_odd,5,35,2.592628369299681e-11
B_odd,5,36,1.2907811484403471e-11
B_odd,5,37,6.4272706035476996e-12
B_odd,5,38,3.199337278964363e-12
B_odd,5,39,1.593553787001926e-12
B_odd,5,40,7.930932538258539e-13
B_odd,5,41,3.9526811514237183e-13
B_odd,5,42,1.9589280441878509e-13
B_odd,5,43,9.833193684858957e-14
B_odd,5,44,4.9690953608238825e-14
B_odd,5,45,2.4933793091065957e-14
B_odd,5,46,1.2319880576906866e-14
B_odd,5,47,6.7627985017559535e-15
B_odd,6,0,0.3771604119577113
B_odd,6,1,0.2183730256693027
B_odd,6,2,0.07844338625336615
B_odd,6,3,0.07818451718649934
B_odd,6,4,0.07792906442893745
B_odd,6,5,0.07705810109703595
B_odd,6,6,0.07413737962459291
B_odd,6,7,0.06562225994526007
B_odd,6,8,0.04879581913728331
B_odd,6,9,0.018396276506807262
B_odd,6,10,0.005691430083205162
B_odd,6,11,0.0015137215459027006
B_odd,6,12,0.0003732227213874253
B_odd,6,13,4.488904252161185e-05
B_odd,6,14,1.8406354170669762e-06
B_odd,6,15,3.759930761608652e-08
B_odd,6,16,5.417243481206487e-10
B_odd,6,17,9.314886865732434e-12
B_odd,6,18,5.368681157764113e-12
B_odd,6,19,4.54594119620567e-12
B_odd,6,20,4.280280936049262e-12
B_odd,6,21,3.5105415746347547e-12
B_odd,6,22,3.496748794922678e-12
B_odd,6,23,3.445840190883384e-12
B_odd,6,24,3.4250724684022175e-12
B_odd,6,25,3.422719873185184e-12
B_odd,6,26,3.4019010537934027e-12
B_odd,6,27,3.399407763915155e-12
B_odd,6,28,3.394998859449519e-12
B_odd,6,29,3.3884074054231203e-12
B_odd,6,30,3.385957507498648e-12
B_odd,6,31,3.385957507498648e-12
B_odd,7,0,0.8030734686341939
B_odd,7,1,0.2691537727178955
B_odd,7,2,0.23751085611656306
B_odd,7,3,0.19393289930692173
B_odd,7,4,0.12868439820030741
B_odd,7,5,0.06562831546585815
B_odd,7,6,0.038957747956513536
B_odd,7,7,0.03865845240462983
B_odd,7,8,0.03771493634733947
B_odd,7,9,0.034995231127646347
B_odd,7,10,0.02911323294021414
B_odd,7,11,0.020230710483661717
B_odd,7,12,0.011963137947946423
B_odd,7,13,0.00882826600550734
B_odd,7,14,0.007734354328422586
B_odd,7,15,0.005969113444499402
B_odd,7,16,0.005360607202709372
B_odd,7,17,0.005158120685514305
B_odd,7,18,0.004678318417367055
B_odd,7,19,0.004519186790873973
B_odd,7,20,0.00446644806069981
B_odd,7,21,0.004312979801664886
B_odd,7,22,0.004262112325617499
B_odd,7,23,0.004110795830431975
B_odd,7,24,0.003715038673000524
B_odd,7,25,0.0029003458515855516
B_odd,7,26,0.001784993224892861
B_odd,7,27,0.0009825904889916766
B_odd,7,28,0.0005065170653333289
B_odd,7,29,0.00023736568813200658
B_odd,7,30,0.00010718279931786235
B_odd,7,31,4.789893275569647e-05
B_odd,7,32,2.133524602660639e-05
B_odd,7,33,9.493043083375596e-06
B_odd,7,34,4.222357349011681e-06
B_odd,7,35,1.8778335875875599e-06
B_odd,7,36,8.349673002819217e-07
B_odd,7,37,3.715207317995533e-07
B_odd,7,38,1.6514630419419067e-07
B_odd,7,39,7.345285260930919e-08
B_odd,7,40,3.264281200337338e-08
B_odd,7,41,1.4572439123931128e-08
B_odd,7,42,6.428591713730066e-09
B_odd,7,43,2.89197147870613e-09
B_odd,7,44,1.3670466977486259e-09
B_odd,7,45,7.229956383805068e-10
B_odd,7,46,6.023574934823823e-10
B_odd,7,47,4.3042388651079424e-10
B_odd,7,48,3.4643501906985173e-10
B_odd,7,49,5.2927363363342614e-11
B_odd,7,50,4.6504296832502046e-11
B_odd,7,51,4.6504296832502046e-11
B_odd,8,0,0.8087810937454989
B_odd,8,1,0.19506839046099575
B_odd,8,2,0.15674896848337716
B_odd,8,3,0.11089385688889399
B_odd,8,4,0.01411114946007283
B_odd,8,5,0.014015924297780966
B_odd,8,6,0.011760843326815186
B_odd,8,7,0.006393091361170519
B_odd,8,8,0.005989496442866801
B_odd,8,9,0.005848925946000842
B_odd,8,10,0.00547978888616089
B_odd,8,11,0.004702246900203951
B_odd,8,12,0.003679295206396772
B_odd,8,13,0.002476852519885483
B_odd,8,14,0.00114679245898414
B_odd,8,15,0.00033478228930146716
B_odd,8,16,8.863864178472663e-05
B_odd,8,17,1.6368287503277014e-05
B_odd,8,18,4.679906143692553e-06
B_odd,8,19,1.1982996871620165e-06
B_odd,8,20,3.023341523247511e-07
B_odd,8,21,7.622205768681244e-08
B_odd,8,22,1.9114199722156487e-08
B_odd,8,23,5.107537521789376e-09
B_odd,8,24,1.0409691111618882e-09
B_odd,8,25,3.7783127621020646e-10
B_odd,8,26,2.0366542795982826e-10
B_odd,8,27,7.462327263735283e-11
B_odd,8,28,6.998126955907115e-11
B_odd,8,29,6.998126955907115e-11
B_odd,9,0,0.29893232966567773
B_odd,9,1,0.13071819768633308
B_odd,9,2,0.03650270451037939
B_odd,9,3,0.01777085509744711
B_odd,9,4,0.007537622103511993
B_odd,9,5,0.00270735897914291
B_odd,9,6,0.0009682996742473457
B_odd,9,7,0.00034689092515477915
B_odd,9,8,0.00012315551555908504
B_odd,9,9,4.332870265705742e-05
B_odd,9,10,1.5177034343792235e-05
B_odd,9,11,5.307466668303646e-06
B_odd,9,12,1.8548906817850867e-06
B_odd,9,13,6.478176531892852e-07
B_odd,9,14,2.264777775176547e-07
B_odd,9,15,7.940108819476861e-08
B_odd,9,16,2.812002533954564e-08
B_odd,9,17,9.319320266488576e-09
B_odd,9,18,3.727740448788695e-09
B_odd,9,19,7.55776300389963e-10
B_odd,9,20,3.8227051913318793e-10
B_odd,9,21,3.2731047673079367e-10
B_odd,9,22,3.2460647144321786e-10
B_odd,9,23,3.216936090388432e-10
B_odd,9,24,3.215868943501622e-10
B_odd,9,25,3.2158036053367914e-10
B_odd,9,26,3.2158036053367914e-10
B_odd,10,0,0.5910628171146275
B_odd,10,1,0.18772987804582583
B_odd,10,2,0.08450113797514265
B_odd,10,3,0.06753721136409245
B_odd,10,4,0.06561023608611209
B_odd,10,5,0.06365318928698863
B_odd,10,6,0.058077060059999915
B_odd,10,7,0.04513654560175213
B_odd,10,8,0.04466091363248453
B_odd,10,9,0.04313408003139172
B_odd,10,10,0.0386600062022658
B_odd,10,11,0.028247147198239002
B_odd,10,12,0.013446213754421643
B_odd,10,13,0.0037462866209410236
B_odd,10,14,0.0011360640950194224
B_odd,10,15,0.000511788369771795
B_odd,10,16,0.00025464972438707275
B_odd,10,17,0.00012881074912863123
B_odd,10,18,6.54787986779116e-05
B_odd,10,19,3.337053590661346e-05
B_odd,10,20,1.703086878304081e-05
B_odd,10,21,8.698683884282431e-06
B_odd,10,22,4.444618944807641e-06
B_odd,10,23,2.2715917510212015e-06
B_odd,10,24,1.1612324673297992e-06
B_odd,10,25,5.935490318441903e-07
B_odd,10,26,3.03528378750941e-07
B_odd,10,27,1.550146621571052e-07
B_odd,10,28,7.938796943215912e-08
B_odd,10,29,4.0384746912829996e-08
B_odd,10,30,2.054083261967762e-08
B_odd,10,31,1.0489119682407662e-08
B_odd,10,32,5.527040519271729e-09
B_odd,10,33,2.877169808285648e-09
B_odd,10,34,1.3206100483616163e-09
B_odd,10,35,6.561019640271998e-10
B_odd,10,36,5.066628428816465e-10
B_odd,10,37,2.1445826779652878e-10
B_odd,10,38,1.748100013483222e-10
B_odd,10,39,9.637225208333072e-11
B_odd,10,40,2.1122981636614148e-11
B_odd,10,41,2.1122981636614148e-11
B_odd,11,0,0.5383240130244908
B_odd,11,1,0.16989130670052413
B_odd,11,2,0.051537456673930976
B_odd,11,3,0.03252757782385944
B_odd,11,4,0.02551246349785209
B_odd,11,5,0.02085727798704276
B_odd,11,6,0.020707630438999224
B_odd,11,7,0.02029729766387539
B_odd,11,8,0.020036444241592913
B_odd,11,9,0.019299217392262813
B_odd,11,10,0.01911097892838577
B_odd,11,11,0.018682084895463864
B_odd,11,12,0.01744817772713124
B_odd,11,13,0.014717044043769974
B_odd,11,14,0.01400764196253116
B_odd,11,15,0.012416093705792058
B_odd,11,16,0.01198628617702592
B_odd,11,17,0.010935610771378808
B_odd,11,18,0.01063607459322469
B_odd,11,19,0.009848215003435152
B_odd,11,20,0.00827657705273009
B_odd,11,21,0.006397124930162415
B_odd,11,22,0.005128803619820783
B_odd,11,23,0.004001797680741523
B_odd,11,24,0.0027820612094782067
B_odd,11,25,0.001649000029817012
B_odd,11,26,0.0008907955783539089
B_odd,11,27,0.00046392639030438455
B_odd,11,28,0.00023810395586303253
B_odd,11,29,0.00012130890349305637
B_odd,11,30,6.1516564706625e-05
B_odd,11,31,3.1097212216056425e-05
B_odd,11,32,1.568850797507096e-05
B_odd,11,33,7.905577315030352e-06
B_odd,11,34,3.9811336804268395e-06
B_odd,11,35,2.0041549882978545e-06
B_odd,11,36,1.008741525129889e-06
B_odd,11,37,5.076860284629991e-07
B_odd,11,38,2.5548799081309407e-07
B_odd,11,39,1.2857539423392133e-07
B_odd,11,40,6.470718788813995e-08
B_odd,11,41,3.2560624701839836e-08
B_odd,11,42,1.6385024280084694e-08
B_odd,11,43,8.248941794849214e-09
B_odd,11,44,4.153253065485857e-09
B_odd,11,45,2.083487896219863e-09
B_odd,11,46,1.0491832023524823e-09
B_odd,11,47,5.301442903425778e-10
B_odd,11,48,2.689211482749015e-10
B_odd,11,49,1.3375424536550577e-10
B_odd,11,50,6.769329340552595e-11
B_odd,11,51,3.378529979868783e-11
B_odd,11,52,1.617422734531732e-11
B_odd,11,53,9.437223533703094e-12
B_odd,11,54,5.921323825578892e-12
B_odd,11,55,2.1734953657090816e-12
B_odd,11,56,2.1726486815830617e-12
B_odd,11,57,1.2544516126192472e-12
B_odd,11,58,1.22545063241071e-12
B_odd,11,59,9.189570020170113e-13
B_odd,11,60,6.640269062420651e-13
B_odd,11,61,2.3157557757787504e-13
B_odd,11,62,1.4284451955461973e-13
B_odd,11,63,1.403873831907766e-13
B_odd,11,64,1.403873831907766e-13
B_odd,12,0,0.5122479297130383
B_odd,12,1,0.26903082120864624
B_odd,12,2,0.25009199469949334
B_odd,12,3,0.20644725976700593
B_odd,12,4,0.14563739980949586
B_odd,12,5,0.08877027435377753
B_odd,12,6,0.034520482834921554
B_odd,12,7,0.013435478757828257
B_odd,12,8,0.013279038885815003
B_odd,12,9,0.013048625609303928
B_odd,12,10,0.01274969721177813
B_odd,12,11,0.012378131030620314
B_odd,12,12,0.011548861320529997
B_odd,12,13,0.009810514064547936
B_odd,12,14,0.007547994279804506
B_odd,12,15,0.005617761753075701
B_odd,12,16,0.004096857305452927
B_odd,12,17,0.0029429860493244034
B_odd,12,18,0.002098303282809451
B_odd,12,19,0.001489780451796128
B_odd,12,20,0.0010544393948281568
B_odd,12,21,0.0007444027868893621
B_odd,12,22,0.0005244354590278554
B_odd,12,23,0.0003688660775645552
B_odd,12,24,0.0002591261994214999
B_odd,12,25,0.00018186864408620366
B_odd,12,26,0.0001275604805095986
B_odd,12,27,8.942693239262264e-05
B_odd,12,28,6.267190754161584e-05
B_odd,12,29,4.39109400158102e-05
B_odd,12,30,3.0761027056971774e-05
B_odd,12,31,2.1546217164133796e-05
B_odd,12,32,1.5090674678319007e-05
B_odd,12,33,1.0568576368795757e-05
B_odd,12,34,7.401643179988535e-06
B_odd,12,35,5.183307192872482e-06
B_odd,12,36,3.6292286270641844e-06
B_odd,12,37,2.5413179408138254e-06
B_odd,12,38,1.7798915733291127e-06
B_odd,12,39,1.2462800116034047e-06
B_odd,12,40,8.728840331774614e-07
B_odd,12,41,6.113189722258463e-07
B_odd,12,42,4.2794809560506924e-07
B_odd,12,43,2.994476930283854e-07
B_odd,12,44,2.101092012034999e-07
B_odd,12,45,1.468344567382688e-07
B_odd,12,46,1.0290893144100056e-07
B_odd,12,47,7.207169357893513e-08
B_odd,12,48,5.046754647756017e-08
B_odd,12,49,3.55873253519843e-08
B_odd,12,50,2.460791913465151e-08
B_odd,12,51,1.739310844676083e-08
B_odd,12,52,1.2200543494080172e-08
B_odd,12,53,8.4296756583486e-09
B_odd,12,54,6.013146792802048e-09
B_odd,12,55,4.2116979732978956e-09
B_odd,12,56,2.9081559297680096e-09
B_odd,12,57,1.9277932584716627e-09
B_odd,12,58,1.3710385892050449e-09
B_odd,12,59,9.343581694892102e-10
B_odd,12,60,8.961671561868929e-10
B_odd,12,61,5.816469769997549e-10
B_odd,12,62,3.1789582151570823e-10
B_odd,12,63,2.3014351844079208e-10
B_odd,12,64,1.74344380984604e-10
B_odd,12,65,1.599983614068139e-10
B_odd,12,66,1.599983614068139e-10
B_odd,13,0,0.2862173039783523
B_odd,13,1,0.09552857036958817
B_odd,13,2,0.05032725366463585
B_odd,13,3,0.037342289420190446
B_odd,13,4,0.035946743976170537
B_odd,13,5,0.010879667388848775
B_odd,13,6,0.010774037066024589
B_odd,13,7,0.010646652188604541
B_odd,13,8,0.01052586861081737
B_odd,13,9,0.010177750292439768
B_odd,13,10,0.009270095674837196
B_odd,13,11,0.00727581471472009
B_odd,13,12,0.0045565792386833065
B_odd,13,13,0.0020129312389017954
B_odd,13,14,0.00044960432353132016
B_odd,13,15,3.98205957305565e-05
B_odd,13,16,1.6647293326233006e-06
B_odd,13,17,4.691184765319393e-08
B_odd,13,18,1.1062902785432344e-09
B_odd,13,19,3.6968807048608667e-10
B_odd,13,20,3.440443592934326e-10
B_odd,13,21,1.3043824550735488e-10
B_odd,13,22,3.3242494178820356e-11
B_odd,13,23,1.3374799223364634e-11
B_odd,13,24,1.3374799223364634e-11
B_odd,14,0,0.24498063739816342
B_odd,14,1,0.09059693869564824
B_odd,14,2,0.02806606306178238
B_odd,14,3,0.02465789765092487
B_odd,14,4,0.024525866556003254
B_odd,14,5,0.024116801074951455
B_odd,14,6,0.02293043671820117
B_odd,14,7,0.022467879085015387
B_odd,14,8,0.02126220218234692
B_odd,14,9,0.01860400167231865
B_odd,14,10,0.01467492807849822
B_odd,14,11,0.010051067405168725
B_odd,14,12,0.0055590561124561205
B_odd,14,13,0.0018530801737701792
B_odd,14,14,0.00037634955715512656
B_odd,14,15,6.711289482262721e-05
B_odd,14,16,1.1495320201720064e-05
B_odd,14,17,1.945080177551603e-06
B_odd,14,18,3.27217577595348e-07
B_odd,14,19,5.5981412832060795e-08
B_odd,14,20,9.037016416551026e-09
B_odd,14,21,1.3488481375685935e-09
B_odd,14,22,2.2585158626745427e-10
B_odd,14,23,1.5515308754529507e-10
B_odd,14,24,1.3141135246188183e-10
B_odd,14,25,1.1372319515551076e-10
B_odd,14,26,1.8752982776635126e-11
B_odd,14,27,1.8752982776635126e-11
B_odd,15,0,0.536913980937471
B_odd,15,1,0.22521519209424085
B_odd,15,2,0.2077522714536002
B_odd,15,3,0.15646787770695242
B_odd,15,4,0.1130915249792751
B_odd,15,5,0.09639519464369796
B_odd,15,6,0.09500584506268961
B_odd,15,7,0.09385974783803258
B_odd,15,8,0.09334632132283116
B_odd,15,9,0.08332550329791133
B_odd,15,10,0.06838157334756409
B_odd,15,11,0.06146887693532499
B_odd,15,12,0.061384512749182905
B_odd,15,13,0.055790712078949325
B_odd,15,14,0.05526205683426977
B_odd,15,15,0.05370564400139089
B_odd,15,16,0.04927783432420988
B_odd,15,17,0.03940172807775683
B_odd,15,18,0.024174030841226126
B_odd,15,19,0.021664199690889906
B_odd,15,20,0.019910793099303534
B_odd,15,21,0.017558269815098893
B_odd,15,22,0.01652963380607898
B_odd,15,23,0.013957790640428987
B_odd,15,24,0.00930676359529159
B_odd,15,25,0.004252504930106319
B_odd,15,26,0.0017131956516640168
B_odd,15,27,0.0007085000222123579
B_odd,15,28,0.00033999103715920626
B_odd,15,29,1.6418906392574444e-05
B_odd,15,30,5.500622221364132e-07
B_odd,15,31,1.4397863171667304e-08
B_odd,15,32,5.315814589971258e-10
B_odd,15,33,5.5699750999163227e-11
B_odd,15,34,2.8932468900542534e-11
B_odd,15,35,2.8932468900542534e-11
B_odd,16,0,0.6180687472016252
B_odd,16,1,0.28241912922338647
B_odd,16,2,0.10781040642461114
B_odd,16,3,0.10457570088546547
B_odd,16,4,0.0903880094228659
B_odd,16,5,0.06455709462020345
B_odd,16,6,0.031081773626927753
B_odd,16,7,0.009138246009154782
B_odd,16,8,0.002748521420162822
B_odd,16,9,0.0023350474321812823
B_odd,16,10,0.0019071485533882447
B_odd,16,11,0.0013752593068395511
B_odd,16,12,0.0007148898879557709
B_odd,16,13,0.0002167332356750157
B_odd,16,14,2.9325103343360695e-05
B_odd,16,15,1.4862363153126909e-06
B_odd,16,16,3.137794144193833e-08
B_odd,16,17,3.845654043635724e-10
B_odd,16,18,1.9419513428869318e-10
B_odd,16,19,1.5154655629731475e-10
B_odd,16,20,2.0330954155270254e-11
B_odd,16,21,2.0330954155270254e-11
B_odd,17,0,0.7557305342577452
B_odd,17,1,0.20792692692037731
B_odd,17,2,0.11310816522983108
B_odd,17,3,0.08022684143874999
B_odd,17,4,0.08016512177835197
B_odd,17,5,0.07994941793902208
B_odd,17,6,0.04563729417025031
B_odd,17,7,0.04313092115601496
B_odd,17,8,0.03874006266355481
B_odd,17,9,0.028732124123914255
B_odd,17,10,0.015594695280576273
B_odd,17,11,0.006825836873756533
B_odd,17,12,0.0022040356805811834
B_odd,17,13,0.00045120080761091685
B_odd,17,14,0.00040553929955035886
B_odd,17,15,0.00030534586768549084
B_odd,17,16,0.00015418923829844909
B_odd,17,17,3.710978906298179e-05
B_odd,17,18,3.256092558599699e-06
B_odd,17,19,9.224742911814249e-08
B_odd,17,20,8.08284028417335e-10
B_odd,17,21,3.1506053223082252e-12
B_odd,17,22,2.84949907520619e-12
B_odd,17,23,2.414679616061617e-12
B_odd,17,24,2.414679616061617e-12
B_odd,18,0,0.8310570845058715
B_odd,18,1,0.26451272617101673
B_odd,18,2,0.16271283786361432
B_odd,18,3,0.04619822976840976
B_odd,18,4,0.04610760365161777
B_odd,18,5,0.045832531626194946
B_odd,18,6,0.0426593245683965
B_odd,18,7,0.04202847167996447
B_odd,18,8,0.04056585906436946
B_odd,18,9,0.03712256312749178
B_odd,18,10,0.030533489260667648
B_odd,18,11,0.021159660712188375
B_odd,18,12,0.013630750747437689
B_odd,18,13,0.0041396147990500985
B_odd,18,14,0.0012964677468702013
B_odd,18,15,0.00038167077050836574
B_odd,18,16,7.882852223532878e-05
B_odd,18,17,1.6504864596701182e-05
B_odd,18,18,3.1741331966425363e-06
B_odd,18,19,5.868704658169897e-07
B_odd,18,20,1.0639773395716819e-07
B_odd,18,21,1.930359274468893e-08
B_odd,18,22,3.2433047964300622e-09
B_odd,18,23,7.750114226501635e-10
B_odd,18,24,7.021734399147258e-11
B_odd,18,25,6.682988009138367e-11
B_odd,18,26,6.682988009138367e-11
B_odd,19,0,0.3273867853831816
B_odd,19,1,0.15821623338290752
B_odd,19,2,0.0432490838036108
B_odd,19,3,0.007560164858187326
B_odd,19,4,0.007046621625714353
B_odd,19,5,0.006789982155907385
B_odd,19,6,0.004221339018871094
B_odd,19,7,0.0030325862923734808
B_odd,19,8,0.0018173734253213495
B_odd,19,9,0.0005952248082547324
B_odd,19,10,7.816579752581982e-05
B_odd,19,11,3.520657903492625e-06
B_odd,19,12,5.049218009651722e-08
B_odd,19,13,2.1324497252518768e-10
B_odd,19,14,8.57971621497287e-11
B_odd,19,15,1.471803896548063e-11
B_odd,19,16,1.4717565921111047e-11
B_odd,19,17,1.471753691062899e-11
B_odd,19,18,1.471753691062899e-11
B_recip,0,0,0.47597464408162243
B_recip,0,1,0.03291526610246116
B_recip,0,2,0.023278840453995014
B_recip,0,3,0.009391664016261427
B_recip,0,4,0.003778823882095661
B_recip,0,5,0.0011925569590173055
B_recip,0,6,0.0007073109224602787
B_recip,0,7,0.00027478205883936247
B_recip,0,8,4.412624767864107e-05
B_recip,0,9,2.347355295262791e-06
B_recip,0,10,3.836125079388976e-08
B_recip,0,11,1.9097412761932866e-10
B_recip,0,12,8.296417875486782e-12
B_recip,0,13,4.938079626767674e-12
B_recip,0,14,3.2223699449799177e-12
B_recip,0,15,3.2223699449799177e-12
B_recip,1,0,0.28617554577398957
B_recip,1,1,0.08899428745431992
B_recip,1,2,0.05357234182102603
B_recip,1,3,0.03801866426467234
B_recip,1,4,0.03440034428372785
B_recip,1,5,0.03293112883200519
B_recip,1,6,0.031040890231324867
B_recip,1,7,0.02608542122955133
B_recip,1,8,0.01688880185400461
B_recip,1,9,0.008913995161969482
B_recip,1,10,0.001600085228205235
B_recip,1,11,0.0001989359744964873
B_recip,1,12,1.68226384891956e-05
B_recip,1,13,1.1076680402568664e-06
B_recip,1,14,6.655095622487965e-08
B_recip,1,15,4.287225152448094e-09
B_recip,1,16,1.431666539233308e-10
B_recip,1,17,4.7864105568282705e-11
B_recip,1,18,3.808084848185447e-11
B_recip,1,19,3.252221132297206e-11
B_recip,1,20,2.190744201308201e-11
B_recip,1,21,2.190744201308201e-11
B_recip,2,0,0.9626126078002445
B_recip,2,1,0.2218915113142363
B_recip,2,2,0.07364782561602633
B_recip,2,3,0.012647760867931521
B_recip,2,4,0.0005987253089698131
B_recip,2,5,7.195793623231512e-05
B_recip,2,6,5.514953926693073e-06
B_recip,2,7,4.02673574487514e-07
B_recip,2,8,2.9025248937144365e-08
B_recip,2,9,2.2207766849427763e-09
B_recip,2,10,6.708950558795012e-10
B_recip,2,11,7.98040231448709e-11
B_recip,2,12,1.2429699959748382e-11
B_recip,2,13,1.2429699959748382e-11
B_recip,3,0,0.44035843440623224
B_recip,3,1,0.08174905796667951
B_recip,3,2,0.02759442001487026
B_recip,3,3,0.00520857326801729
B_recip,3,4,0.0016374371615882053
B_recip,3,5,0.0015859861958470842
B_recip,3,6,0.0015668864689378599
B_recip,3,7,0.0015120826763880529
B_recip,3,8,0.0013645623493225437
B_recip,3,9,0.0010759847567452523
B_recip,3,10,0.000669084564578928
B_recip,3,11,0.00027753240401442704
B_recip,3,12,6.155413898308174e-05
B_recip,3,13,7.311828437087978e-06
B_recip,3,14,5.76145746823521e-07
B_recip,3,15,3.296539750411718e-08
B_recip,3,16,1.5339271066576227e-09
B_recip,3,17,1.5116540673216022e-09
B_recip,3,18,4.276824240978648e-11
B_recip,3,19,3.972716992411055e-11
B_recip,3,20,3.972716992411055e-11
B_recip,4,0,0.7068650219873532
B_recip,4,1,0.06635426860094566
B_recip,4,2,0.034962648034590704
B_recip,4,3,0.013956626356309175
B_recip,4,4,0.011264720200289098
B_recip,4,5,0.00983307068770785
B_recip,4,6,0.009378163673340816
B_recip,4,7,0.008389274163429668
B_recip,4,8,0.006995823739365983
B_recip,4,9,0.006403892085185817
B_recip,4,10,0.0061861573041302855
B_recip,4,11,0.005784268298439957
B_recip,4,12,0.005072589460497196
B_recip,4,13,0.0044695147518549316
B_recip,4,14,0.0038925394186473464
B_recip,4,15,0.0032081061721002707
B_recip,4,16,0.0025384963598863186
B_recip,4,17,0.0019709755139026477
B_recip,4,18,0.0015147324330144222
B_recip,4,19,0.001156108115220799
B_recip,4,20,0.0008778389742339259
B_recip,4,21,0.0006638723628172886
B_recip,4,22,0.0005004839514472271
B_recip,4,23,0.0003763883938349287
B_recip,4,24,0.00028253070301118206
B_recip,4,25,0.00021177274814536257
B_recip,4,26,0.0001585619302675708
B_recip,4,27,0.00011862268013182792
B_recip,4,28,8.868796703297641e-05
B_recip,4,29,6.627612068437389e-05
B_recip,4,30,4.951034539251438e-05
B_recip,4,31,3.6975998361778195e-05
B_recip,4,32,2.760943580575999e-05
B_recip,4,33,2.061241701297007e-05
B_recip,4,34,1.5386763519248234e-05
B_recip,4,35,1.148414102209045e-05
B_recip,4,36,8.57244380567958e-06
B_recip,4,37,6.397544846137864e-06
B_recip,4,38,4.774415323529057e-06
B_recip,4,39,3.5616950146192226e-06
B_recip,4,40,2.656877521571408e-06
B_recip,4,41,1.9823922982490113e-06
B_recip,4,42,1.4779827895488987e-06
B_recip,4,43,1.1026947723856413e-06
B_recip,4,44,8.227310833532738e-07
B_recip,4,45,6.137467916993992e-07
B_recip,4,46,4.581180755065135e-07
B_recip,4,47,3.4110292758026525e-07
B_recip,4,48,2.525178857785776e-07
B_recip,4,49,1.8553026986201309e-07
B_recip,4,50,1.3869636172284143e-07
B_recip,4,51,1.0193580117841928e-07
B_recip,4,52,7.53813373531402e-08
B_recip,4,53,5.576429850751998e-08
B_recip,4,54,4.119921694177421e-08
B_recip,4,55,3.0909670459380435e-08
B_recip,4,56,2.3033757046602547e-08
B_recip,4,57,1.646067089903265e-08
B_recip,4,58,1.1469687140003395e-08
B_recip,4,59,8.381350822759461e-09
B_recip,4,60,5.919120129231569e-09
B_recip,4,61,4.279282998576772e-09
B_recip,4,62,2.5101923323690004e-09
B_recip,4,63,1.3382303398456521e-09
B_recip,4,64,7.741819293926475e-10
B_recip,4,65,2.9225206520343064e-10
B_recip,4,66,1.323795952956729e-10
B_recip,4,67,1.2019072035475055e-10
B_recip,4,68,2.1239953301411443e-11
B_recip,4,69,2.1239953301411443e-11
B_recip,5,0,0.07392452249145019
B_recip,5,1,0.006996612670917607
B_recip,5,2,0.0011714167487788178
B_recip,5,3,2.2972973551566074e-05
B_recip,5,4,2.824084941744366e-08
B_recip,5,5,5.005730502984742e-11
B_recip,5,6,2.2150846162346136e-12
B_recip,5,7,1.9045909713149106e-12
B_recip,5,8,1.9045909713149106e-12
B_recip,6,0,0.2383939038039633
B_recip,6,1,0.08360855990943081
B_recip,6,2,0.0319466065985737
B_recip,6,3,0.031309357197437625
B_recip,6,4,0.02964465174318057
B_recip,6,5,0.026040362493419317
B_recip,6,6,0.021786809443457827
B_recip,6,7,0.01788696007891376
B_recip,6,8,0.016845349025858016
B_recip,6,9,0.0146066712373919
B_recip,6,10,0.011494239880672979
B_recip,6,11,0.0067575655569216435
B_recip,6,12,0.0037507770969161143
B_recip,6,13,0.001891040784771133
B_recip,6,14,0.0008669501185701688
B_recip,6,15,0.0003802092267956432
B_recip,6,16,0.00016411453675331856
B_recip,6,17,7.043922434132841e-05
B_recip,6,18,3.017083232202695e-05
B_recip,6,19,1.291293902534196e-05
B_recip,6,20,5.525111569863324e-06
B_recip,6,21,2.363652029487281e-06
B_recip,6,22,1.0112394082486177e-06
B_recip,6,23,4.325161439004833e-07
B_recip,6,24,1.8505841077107261e-07
B_recip,6,25,7.92033047041205e-08
B_recip,6,26,3.397826648535014e-08
B_recip,6,27,1.4378162805385927e-08
B_recip,6,28,6.240123559609124e-09
B_recip,6,29,2.648065303302073e-09
B_recip,6,30,1.1340306830611148e-09
B_recip,6,31,5.876425348082622e-10
B_recip,6,32,2.874278975870974e-10
B_recip,6,33,6.224682720748931e-11
B_recip,6,34,2.556168218643957e-11
B_recip,6,35,2.4255146960310112e-11
B_recip,6,36,2.4255146960310112e-11
B_recip,7,0,0.5608122471041422
B_recip,7,1,0.12265586947396685
B_recip,7,2,0.04835915795755389
B_recip,7,3,0.02452518568251407
B_recip,7,4,0.004293616238964796
B_recip,7,5,0.0021057963519740576
B_recip,7,6,0.002098337223406215
B_recip,7,7,0.002073100873609043
B_recip,7,8,0.001995234840405275
B_recip,7,9,0.0017680702339697113
B_recip,7,10,0.0012797376789278666
B_recip,7,11,0.000601751432568417
B_recip,7,12,0.00012516589818509599
B_recip,7,13,1.6174878518398722e-05
B_recip,7,14,1.6081615901225205e-06
B_recip,7,15,1.2763179972120882e-07
B_recip,7,16,8.449279807070341e-09
B_recip,7,17,2.2190387038403323e-10
B_recip,7,18,4.6276902689299623e-11
B_recip,7,19,4.2628772480408626e-11
B_recip,7,20,3.902730392197134e-11
B_recip,7,21,3.210481131407062e-11
B_recip,7,22,3.210481131407062e-11
B_recip,8,0,0.5813392819100158
B_recip,8,1,0.12201865779760765
B_recip,8,2,0.03473173124927041
B_recip,8,3,0.009472272896760866
B_recip,8,4,0.0012633767710010658
B_recip,8,5,6.570688973592805e-05
B_recip,8,6,4.146327983713884e-06
B_recip,8,7,2.665324247830737e-07
B_recip,8,8,1.66736512821396e-08
B_recip,8,9,1.2184266442198539e-09
B_recip,8,10,3.2591202361655644e-10
B_recip,8,11,6.960646820966557e-11
B_recip,8,12,6.960646820966557e-11
B_recip,9,0,0.08811257987180177
B_recip,9,1,0.02438577931503685
B_recip,9,2,0.011355098235393832
B_recip,9,3,0.0026882206169000084
B_recip,9,4,1.0978685891850036e-05
B_recip,9,5,5.56430335096897e-09
B_recip,9,6,1.0173015055934439e-10
B_recip,9,7,3.906702428564326e-12
B_recip,9,8,3.906702428564326e-12
B_recip,10,0,0.398922619484552
B_recip,10,1,0.12314924875321939
B_recip,10,2,0.050291941106443985
B_recip,10,3,0.03735739263038099
B_recip,10,4,0.037084666503268374
B_recip,10,5,0.036982338656843645
B_recip,10,6,0.036674632197138936
B_recip,10,7,0.035680799792501126
B_recip,10,8,0.0328499166639782
B_recip,10,9,0.02702521959800248
B_recip,10,10,0.02080694433118328
B_recip,10,11,0.015953987199588054
B_recip,10,12,0.010445918055807427
B_recip,10,13,0.009228400571181988
B_recip,10,14,0.008891954184471662
B_recip,10,15,0.008786926468437912
B_recip,10,16,0.008471320146996706
B_recip,10,17,0.008360691212275485
B_recip,10,18,0.008037828970194352
B_recip,10,19,0.00714922461957281
B_recip,10,20,0.00685393027324697
B_recip,10,21,0.006339089571629835
B_recip,10,22,0.004298416766590948
B_recip,10,23,0.0018755473373327533
B_recip,10,24,0.00041038607132092426
B_recip,10,25,3.34621484578566e-05
B_recip,10,26,2.3280404015183608e-06
B_recip,10,27,1.1083303507336044e-07
B_recip,10,28,4.154099236920392e-09
B_recip,10,29,9.617084604929632e-10
B_recip,10,30,9.113361376540935e-10
B_recip,10,31,6.079062789934345e-10
B_recip,10,32,1.7555511628595645e-10
B_recip,10,33,1.0364826779907175e-10
B_recip,10,34,5.917785562292388e-11
B_recip,10,35,5.889633266939976e-11
B_recip,10,36,4.5158511430124667e-11
B_recip,10,37,4.5158511430124667e-11
B_recip,11,0,0.26687168204984385
B_recip,11,1,0.04448166756075005
B_recip,11,2,0.028046457318886945
B_recip,11,3,0.0007696736527000542
B_recip,11,4,4.578412230581405e-05
B_recip,11,5,1.77580858321225e-06
B_recip,11,6,5.79744005797545e-08
B_recip,11,7,1.3219922854760444e-09
B_recip,11,8,4.769282681288166e-10
B_recip,11,9,2.2055501834391297e-10
B_recip,11,10,4.570069668526259e-11
B_recip,11,11,3.698965007233618e-11
B_recip,11,12,3.698961584419671e-11
B_recip,11,13,3.698961584419671e-11
B_recip,12,0,0.38673546794327324
B_recip,12,1,0.19713870751246498
B_recip,12,2,0.19017885119449435
B_recip,12,3,0.062020660002339675
B_recip,12,4,0.06185836045703404
B_recip,12,5,0.05928590722789591
B_recip,12,6,0.059011020500063224
B_recip,12,7,0.05835262689044925
B_recip,12,8,0.054326208724740574
B_recip,12,9,0.05015593388444643
B_recip,12,10,0.04305198462578276
B_recip,12,11,0.027242498743863013
B_recip,12,12,0.016592690307941325
B_recip,12,13,0.014352436442151813
B_recip,12,14,0.012477782178566892
B_recip,12,15,0.011534210491745465
B_recip,12,16,0.01126503931757457
B_recip,12,17,0.010652673916958056
B_recip,12,18,0.010642501220774947
B_recip,12,19,0.009856150062435651
B_recip,12,20,0.00852300898400253
B_recip,12,21,0.006062796820490699
B_recip,12,22,0.00272578419665556
B_recip,12,23,0.0008696114586533333
B_recip,12,24,0.00027518019618912753
B_recip,12,25,8.316424443503167e-05
B_recip,12,26,2.439285799338662e-05
B_recip,12,27,7.0722333055801945e-06
B_recip,12,28,2.0428806801742467e-06
B_recip,12,29,5.894853077122007e-07
B_recip,12,30,1.695940509619704e-07
B_recip,12,31,4.8992563373711e-08
B_recip,12,32,1.4648984419363846e-08
B_recip,12,33,3.7476302635035145e-09
B_recip,12,34,1.1724974330533689e-09
B_recip,12,35,5.178581338305501e-10
B_recip,12,36,4.87135956018297e-10
B_recip,12,37,4.561252127990031e-10
B_recip,12,38,4.485008604486255e-10
B_recip,12,39,4.485008604486255e-10
B_recip,13,0,0.370261940475254
B_recip,13,1,0.03525569465860033
B_recip,13,2,0.02887486124919202
B_recip,13,3,0.01033579413043017
B_recip,13,4,0.0074661347573876475
B_recip,13,5,0.004404761621006912
B_recip,13,6,0.002016373799760814
B_recip,13,7,0.0007737085562113946
B_recip,13,8,0.00025488185479256994
B_recip,13,9,4.6389300396192485e-05
B_recip,13,10,1.2030182343230316e-05
B_recip,13,11,2.963223896968739e-06
B_recip,13,12,7.269761516987014e-07
B_recip,13,13,1.7812944849649636e-07
B_recip,13,14,4.363033665170478e-08
B_recip,13,15,1.0685458299695798e-08
B_recip,13,16,2.616875347155682e-09
B_recip,13,17,6.408670427485784e-10
B_recip,13,18,1.569416852751818e-10
B_recip,13,19,3.843705362587342e-11
B_recip,13,20,9.415498312655358e-12
B_recip,13,21,2.308712647900376e-12
B_recip,13,22,5.502251253023756e-13
B_recip,13,23,1.4102429887742884e-13
B_recip,13,24,4.385904407264322e-14
B_recip,13,25,5.239632255344947e-15
B_recip,14,0,0.21762173128648746
B_recip,14,1,0.032164897515172125
B_recip,14,2,0.013134495123729847
B_recip,14,3,0.0010039749059876535
B_recip,14,4,2.750980348574167e-05
B_recip,14,5,2.480977618858099e-07
B_recip,14,6,2.0022263478616055e-09
B_recip,14,7,4.949778801250914e-11
B_recip,14,8,3.2319196076581065e-11
B_recip,14,9,1.8849128417445287e-11
B_recip,14,10,1.460398049833007e-11
B_recip,14,11,1.460398049833007e-11
B_recip,15,0,0.26055568590066486
B_recip,15,1,0.04673069489589479
B_recip,15,2,0.014445365667391172
B_recip,15,3,0.0004837508149046784
B_recip,15,4,1.2653369909360162e-06
B_recip,15,5,6.755595284626226e-09
B_recip,15,6,2.8810779011403877e-10
B_recip,15,7,1.2633709149797124e-10
B_recip,15,8,8.641200172039136e-11
B_recip,15,9,8.641200172039136e-11
B_recip,16,0,0.5943569103840503
B_recip,16,1,0.358384775815245
B_recip,16,2,0.33076889364511386
B_recip,16,3,0.13054153584607112
B_recip,16,4,0.13024660960012352
B_recip,16,5,0.13018146752511275
B_recip,16,6,0.1292233057768736
B_recip,16,7,0.1252805985153134
B_recip,16,8,0.12217601372903297
B_recip,16,9,0.11370426838029218
B_recip,16,10,0.09602071112410986
B_recip,16,11,0.07041640883038398
B_recip,16,12,0.047706483782796905
B_recip,16,13,0.04256086882606826
B_recip,16,14,0.04255082560188972
B_recip,16,15,0.04160275075361199
B_recip,16,16,0.039852196123090246
B_recip,16,17,0.03636872404447906
B_recip,16,18,0.03131322922997277
B_recip,16,19,0.02430661988602552
B_recip,16,20,0.016227857971026795
B_recip,16,21,0.004949000870816466
B_recip,16,22,0.0013584513408273762
B_recip,16,23,0.00011786520616103418
B_recip,16,24,5.185395087336345e-06
B_recip,16,25,2.4290703039840223e-07
B_recip,16,26,1.127308392297334e-08
B_recip,16,27,5.695190323897477e-10
B_recip,16,28,5.94699857441364e-11
B_recip,16,29,1.8299376235056133e-11
B_recip,16,30,1.318200597938058e-11
B_recip,16,31,9.12040942169613e-12
B_recip,16,32,9.12040942169613e-12
B_recip,17,0,0.5071402887934789
B_recip,17,1,0.1567914640918248
B_recip,17,2,0.04193412909344534
B_recip,17,3,0.0410232232381704
B_recip,17,4,0.04056903766099668
B_recip,17,5,0.03312408338908129
B_recip,17,6,0.03136883971818803
B_recip,17,7,0.027239676499070012
B_recip,17,8,0.020107476142612733
B_recip,17,9,0.013710088880641316
B_recip,17,10,0.003799317975650063
B_recip,17,11,0.0008737281776203908
B_recip,17,12,9.050987328998533e-05
B_recip,17,13,2.9463662838833597e-06
B_recip,17,14,2.7440345806867347e-08
B_recip,17,15,8.042891341992484e-11
B_recip,17,16,6.527929799677569e-12
B_recip,17,17,4.312827819380341e-12
B_recip,17,18,1.8374869538870178e-12
B_recip,17,19,8.228777883433048e-13
B_recip,17,20,8.228777883433048e-13
B_recip,18,0,0.6354797105578125
B_recip,18,1,0.11977905096710373
B_recip,18,2,0.03202999619214185
B_recip,18,3,0.011398553381658173
B_recip,18,4,0.007167637362038028
B_recip,18,5,0.0062704020671540805
B_recip,18,6,0.006022122386813846
B_recip,18,7,0.0054766798458094025
B_recip,18,8,0.004926347587272607
B_recip,18,9,0.004110833852878531
B_recip,18,10,0.0039722370964967325
B_recip,18,11,0.0036657114411520865
B_recip,18,12,0.0031425395204771464
B_recip,18,13,0.0027607960664271947
B_recip,18,14,0.0010657265349859348
B_recip,18,15,0.0002568604845423941
B_recip,18,16,4.1000404380077296e-05
B_recip,18,17,4.929939396159067e-06
B_recip,18,18,4.925486621597126e-07
B_recip,18,19,4.541629135140526e-08
B_recip,18,20,3.7743164337953055e-09
B_recip,18,21,6.219503179865604e-10
B_recip,18,22,1.5823431584846042e-10
B_recip,18,23,3.903962131208673e-11
B_recip,18,24,3.903962131208673e-11
B_recip,19,0,0.07954268860663315
B_recip,19,1,0.0188798430913161
B_recip,19,2,0.0027205209199011996
B_recip,19,3,0.002189859422166954
B_recip,19,4,8.855724734950915e-05
B_recip,19,5,3.361441170756464e-06
B_recip,19,6,5.158642502253425e-08
B_recip,19,7,7.030531842318483e-10
B_recip,19,8,2.635786812840665e-12
B_recip,19,9,1.5104129219019464e-12
B_recip,19,10,3.8420811015942633e-13
B_recip,19,11,3.8420811015942633e-13


==> anc/results/exp23_runs.csv <==
arm,list,start,J,dim_M,dim_Ms,delta_L,digons,n_odd,odd_bond,target_norm,floor_pred,err0,err_final,err_rel,ratio_to_floor,n_iter,rank_final,ceiling,a_final,logk_min,logk_max,n_bonds_at_clip,sym_Kff_min_eig_rel,meets_criterion
A,A,0,3,3,3,0,0,0,-1,1.8433656897480015,0.0,0.33842676866359866,7.372384563120746e-15,3.999415093881124e-15,,18,3,3,0.0,-4.428274685460728,3.134854220041103,0,0.0009263731423749051,1
A,A,1,3,3,3,0,0,0,-1,1.8433656897480015,0.0,0.2523564813606029,1.2228167649927736e-11,6.6336092279114706e-12,,22,3,3,0.0,-3.31919091861678,12.0,9,9.223755976614102e-08,1
A,A,2,3,3,3,0,0,0,-1,1.8433656897480015,0.0,0.818350310091994,7.948747465725983e-12,4.3120838745852006e-12,,16,3,3,0.0,-3.293555269089771,11.999999301035862,5,9.301674978289684e-08,1
A,A,3,3,3,3,0,0,0,-1,1.8433656897480015,0.0,0.4398343847385734,2.7437290830030693e-11,1.488434496889303e-11,,17,3,3,0.0,-11.999997334842902,11.999999999936302,6,1.0136026042575933e-07,1
A,A,4,3,3,3,0,0,0,-1,1.8433656897480015,0.0,0.5035843147760323,1.0883231772250619e-11,5.9040004014279005e-12,,20,3,3,0.0,-11.999999999999481,12.0,4,4.905440394174113e-08,1
A,A,5,3,3,3,0,0,0,-1,1.8433656897480015,0.0,0.055542252980611294,8.667507686911766e-13,4.702001200910202e-13,,9,3,3,0.0,-11.999999987688073,11.986153909149976,1,1.3899179446588633e-07,1
A,A,6,3,3,3,0,0,0,-1,1.8433656897480015,0.0,0.2357141805850721,1.0364119562652568e-11,5.622389317699301e-12,,29,3,3,0.0,-7.913818337752975,11.999999601554146,1,1.400617703142419e-07,1
A,A,7,3,3,3,0,0,0,-1,1.8433656897480015,0.0,0.44940113343761384,2.687320412009178e-12,1.4578335850313834e-12,,27,3,3,0.0,-12.0,11.999999999999988,5,7.735968946116456e-08,1
A,A,8,3,3,3,0,0,0,-1,1.8433656897480015,0.0,0.4893049347325007,5.1899525849352336e-11,2.8154763939675635e-11,,16,3,3,0.0,-1.6467632958753713,12.0,6,9.120835204183394e-08,1
A,A,9,3,3,3,0,0,0,-1,1.8433656897480015,0.0,0.07776341935037571,3.877594650691538e-12,2.1035406442991933e-12,,18,3,3,0.0,-5.05738212432949,11.999999845032118,1,1.4400158298018323e-07,1
A,A,10,3,3,3,0,0,0,-1,1.8433656897480015,0.0,0.3794526938231694,6.155825593517013e-12,3.3394489372092788e-12,,18,3,3,0.0,-12.0,11.99999987187232,2,1.2247394132405674e-07,1
A,A,11,3,3,3,0,0,0,-1,1.8433656897480015,0.0,0.20891303678392784,2.6921976996731318e-11,1.4604794450965236e-11,,14,3,3,0.0,-11.999999889585675,11.999999635431054,3,8.482783825499823e-08,1
A,A,12,3,3,3,0,0,0,-1,1.8433656897480015,0.0,0.3866906841004895,2.514170355993913e-11,1.3639021112178854e-11,,30,3,3,0.0,-3.4066313172589506,12.0,5,1.0487408895766361e-07,1
A,A,13,3,3,3,0,0,0,-1,1.8433656897480015,0.0,0.2743807198877784,3.091228560309268e-15,1.6769480833354648e-15,,23,3,3,0.0,-12.0,1.2025177987485747,1,0.004554418432289132,1
A,A,14,3,3,3,0,0,0,-1,1.8433656897480015,0.0,0.1615013653301172,3.7737791811811695e-11,2.0472222099875724e-11,,13,3,3,0.0,-11.999999040501125,11.999999952999374,5,1.0072689807750848e-07,1
A,A,15,3,3,3,0,0,0,-1,1.8433656897480015,0.0,0.1984759110145545,5.816226730343609e-11,3.1552213229805316e-11,,11,3,3,0.0,-11.999999998904288,12.0,3,1.4901519059906486e-07,1
A,A,16,3,3,3,0,0,0,-1,1.8433656897480015,0.0,0.5818083155604632,1.6432360722471742e-11,8.914324929590144e-12,,27,3,3,0.0,-3.976224368240146,12.0,3,1.1540478492807745e-07,1
A,A,17,3,3,3,0,0,0,-1,1.8433656897480015,0.0,0.40095943205907214,2.7390808331440082e-11,1.4859128866169013e-11,,22,3,3,0.0,-3.3267776087693055,11.999999924720868,3,8.820558789304567e-08,1
A,A,18,3,3,3,0,0,0,-1,1.8433656897480015,0.0,0.5755293930781751,7.85463174429589e-15,4.261027417391968e-15,,32,3,3,0.0,-5.600725450033445,4.889831657000494,0,0.00017668753740295558,1
A,A,19,3,3,3,0,0,0,-1,1.8433656897480015,0.0,0.0785921916081376,1.4729037616427199e-12,7.990296064608179e-13,,16,3,3,0.0,-11.999999998685682,11.999999999893703,3,1.1840385056065876e-07,1
B,B,0,4,4,3,1,1,0,-1,2.367319804802641,0.23339713371512683,0.33845829209499034,0.23339713370355872,0.09859129857742925,0.999999999950436,16,3,3,0.0,-2.8798880792349455,12.0,1,1.477691844328754e-07,1
B,B,1,4,4,3,1,1,0,-1,2.367319804802641,0.23339713371512683,0.5290883673574337,0.2333971337097327,0.09859129858003725,0.9999999999768886,20,3,3,0.0,-11.998790250582223,12.0,2,1.4664775790007325e-07,1
B,B,2,4,4,3,1,1,0,-1,2.367319804802641,0.23339713371512683,1.1705493074177584,0.23339713368411932,0.09859129856921768,0.999999999867147,21,3,3,0.0,-4.035938971884398,12.0,1,1.1112375383177462e-07,1
B,B,3,4,4,3,1,1,0,-1,2.367319804802641,0.23339713371512683,0.5372950518661002,0.2333971337091362,0.09859129857978528,0.9999999999743329,12,3,3,0.0,-12.0,12.0,3,1.2071028219625737e-07,1
B,B,4,4,4,3,1,1,0,-1,2.367319804802641,0.23339713371512683,0.5302300025672088,0.23339713371371254,0.09859129858171842,0.9999999999939404,20,3,3,0.0,-3.152728163782879,12.0,1,1.0184846536607694e-07,1
B,B,5,4,4,3,1,1,0,-1,2.367319804802641,0.23339713371512683,0.28672038686746354,0.23339713371466692,0.09859129858212155,0.9999999999980295,9,3,3,0.0,-0.9850597638058993,12.0,1,1.465667455131071e-07,1
B,B,6,4,4,3,1,1,0,-1,2.367319804802641,0.23339713371512683,0.3771604119577113,0.23339713371051193,0.09859129858036642,0.9999999999802273,40,3,3,0.0,-12.0,9.78673611257572,1,1.282965061970534e-06,1
B,B,7,4,4,3,1,1,0,-1,2.367319804802641,0.23339713371512683,0.8030734686341939,0.2333971336991232,0.09859129857555561,0.9999999999314318,23,3,3,0.0,-12.0,12.0,9,9.505518594720749e-08,1
B,B,8,4,4,3,1,1,0,-1,2.367319804802641,0.23339713371512683,0.8087810937454989,0.23339713370084167,0.09859129857628152,0.9999999999387946,13,3,3,0.0,-1.379293719696068,12.0,2,1.4483301498228696e-07,1
B,B,9,4,4,3,1,1,0,-1,2.367319804802641,0.23339713371512683,0.29893232966567773,0.23339713371421453,0.09859129858193046,0.9999999999960912,10,3,3,0.0,-12.0,12.0,2,1.545166047784373e-07,1
B,B,10,4,4,3,1,1,0,-1,2.367319804802641,0.23339713371512683,0.5910628171146275,0.23339713365931525,0.09859129855873998,0.999999999760873,33,3,3,0.0,-4.7058631435906815,12.0,2,1.346024622819349e-07,1
B,B,11,4,4,3,1,1,0,-1,2.367319804802641,0.23339713371512683,0.5383240130244908,0.2333971336927512,0.09859129857286394,0.9999999999041307,11,3,3,0.0,-11.99969266307077,12.0,3,1.0010574803658893e-07,1
B,B,12,4,4,3,1,1,0,-1,2.367319804802641,0.23339713371512683,0.5122479297130383,0.2333971336914184,0.09859129857230095,0.9999999998984203,53,3,3,0.0,-12.0,12.0,6,8.473887245176087e-08,1
B,B,13,4,4,3,1,1,0,-1,2.367319804802641,0.23339713371512683,0.2862173039783523,0.23339713371512685,0.09859129858231584,1.0000000000000002,18,3,3,0.0,-12.0,0.9321251875352596,1,0.006153316392022966,1
B,B,14,4,4,3,1,1,0,-1,2.367319804802641,0.23339713371512683,0.24498063739816342,0.23339713370113552,0.09859129857640564,0.9999999999400536,8,3,3,0.0,-12.0,12.0,2,1.1042881227394804e-07,1
B,B,15,4,4,3,1,1,0,-1,2.367319804802641,0.23339713371512683,0.536913980937471,0.23339713371509418,0.09859129858230205,0.9999999999998601,18,3,3,0.0,-12.0,8.065723873730445,1,6.507461705801212e-06,1
B,B,16,4,4,3,1,1,0,-1,2.367319804802641,0.23339713371512683,0.6180687472016252,0.23339713369470394,0.09859129857368883,0.9999999999124973,35,3,3,0.0,-12.0,11.999993151375929,2,1.6827950973904158e-07,1
B,B,17,4,4,3,1,1,0,-1,2.367319804802641,0.23339713371512683,0.7557305342577452,0.2333971337127521,0.0985912985813127,0.9999999999898254,19,3,3,0.0,-11.988971509040256,12.0,1,1.219949740169189e-07,1
B,B,18,4,4,3,1,1,0,-1,2.367319804802641,0.23339713371512683,0.8310570845058715,0.23339713370630003,0.09859129857858723,0.9999999999621811,26,3,3,0.0,-12.0,12.0,3,1.595078876827555e-07,1
B,B,19,4,4,3,1,1,0,-1,2.367319804802641,0.23339713371512683,0.3273867853831816,0.23339713370034687,0.0985912985760725,0.9999999999366747,27,3,3,0.0,-12.0,12.0,3,1.5761533672948e-07,1
B_odd,B,0,4,4,3,1,1,1,14,2.367319804802641,0.0,0.33845829209499034,5.0025365981812005e-12,2.1131646801722474e-12,,34,4,4,-1.0999368897527741,-12.0,11.999999992120195,3,1.1738312199056569e-07,1
B_odd,B,1,4,4,3,1,1,1,14,2.367319804802641,0.0,0.5290883673574337,2.201976938454243e-11,9.301560921287597e-12,,52,4,4,-3.771187058731334,-12.0,12.0,10,-1.2033523034536204e-08,1
B_odd,B,2,4,4,3,1,1,1,14,2.367319804802641,0.0,1.1705493074177584,5.889535294064342e-11,2.4878494583267092e-11,,29,4,4,-0.8786336789606808,-12.0,12.0,10,9.565805588411749e-08,1
B_odd,B,3,4,4,3,1,1,1,14,2.367319804802641,0.0,0.5372950518661002,2.1385184772011276e-10,9.033500555618474e-11,,27,4,4,-1.3118663818950818,-3.4971988446349846,12.0,5,6.309766516486283e-08,1
B_odd,B,4,4,4,3,1,1,1,14,2.367319804802641,0.0,0.5302300025672088,1.2741182779095416e-11,5.382113034853617e-12,,15,4,4,-1.082540325470668,-3.4810481652831298,11.999999998840531,2,1.3226940644304375e-07,1
B_odd,B,5,4,4,3,1,1,1,14,2.367319804802641,0.0,0.28672038686746354,6.7627985017559535e-15,2.8567321103114563e-15,,47,4,4,-0.5779197809075642,-12.0,1.6622955847496286,1,0.0032686646074684875,1
B_odd,B,6,4,4,3,1,1,1,14,2.367319804802641,0.0,0.3771604119577113,3.385957507498648e-12,1.4302915476943466e-12,,31,4,4,-1.3549491030185217,-5.649152522482152,12.0,1,9.441308342598208e-08,1
B_odd,B,7,4,4,3,1,1,1,14,2.367319804802641,0.0,0.8030734686341939,4.6504296832502046e-11,1.9644281578753158e-11,,51,4,4,-16.285289313432852,-12.0,12.0,8,-1.7027998650354164e-06,1
B_odd,B,8,4,4,3,1,1,1,14,2.367319804802641,0.0,0.8087810937454989,6.998126955907115e-11,2.956139234635658e-11,,29,4,4,-1.601961130600874,-12.0,12.0,3,1.395720052770514e-07,1
B_odd,B,9,4,4,3,1,1,1,14,2.367319804802641,0.0,0.29893232966567773,3.2158036053367914e-10,1.3584153686429732e-10,,26,4,4,-1.2268162760376753,-12.0,12.0,7,9.458119546917683e-08,1
B_odd,B,10,4,4,3,1,1,1,14,2.367319804802641,0.0,0.5910628171146275,2.1122981636614148e-11,8.92274106513257e-12,,41,4,4,-1.3813639798869919,-12.0,12.0,4,2.091930423947137e-08,1
B_odd,B,11,4,4,3,1,1,1,14,2.367319804802641,0.0,0.5383240130244908,1.403873831907766e-13,5.93022467458639e-14,,64,4,4,-0.9414214266479474,-11.999999982812035,6.779248641312071,1,1.577254563229141e-05,1
B_odd,B,12,4,4,3,1,1,1,14,2.367319804802641,0.0,0.5122479297130383,1.599983614068139e-10,6.75862893903144e-11,,66,4,4,-1.2809459196279973,-12.0,12.0,12,5.951046449818859e-08,1
B_odd,B,13,4,4,3,1,1,1,14,2.367319804802641,0.0,0.2862173039783523,1.3374799223364634e-11,5.64976442820731e-12,,24,4,4,-0.7906007611121403,-11.999999432939177,11.999999892594875,3,1.4176495488186563e-07,1
B_odd,B,14,4,4,3,1,1,1,14,2.367319804802641,0.0,0.24498063739816342,1.8752982776635126e-11,7.9216093823025e-12,,27,4,4,-0.9422576901326649,-11.999999925177292,11.999999775457928,5,8.633206820947358e-08,1
B_odd,B,15,4,4,3,1,1,1,14,2.367319804802641,0.0,0.536913980937471,2.8932468900542534e-11,1.2221614013386154e-11,,35,4,4,-3.155257254717448,-11.999999999967205,12.0,7,3.6020477381130173e-10,1
B_odd,B,16,4,4,3,1,1,1,14,2.367319804802641,0.0,0.6180687472016252,2.0330954155270254e-11,8.588173897765878e-12,,21,4,4,-1.8874457806001212,-11.999999994251553,11.999999942152787,5,1.0062285095305389e-07,1
B_odd,B,17,4,4,3,1,1,1,14,2.367319804802641,0.0,0.7557305342577452,2.414679616061617e-12,1.020005666814807e-12,,24,4,4,-0.7256245989130207,-7.047203477100561,11.999999999661709,1,1.0353327661574658e-07,1
B_odd,B,18,4,4,3,1,1,1,14,2.367319804802641,0.0,0.8310570845058715,6.682988009138367e-11,2.823018670979908e-11,,26,4,4,-1.5254014492871968,-12.0,11.999999999999968,6,8.306288419992055e-08,1
B_odd,B,19,4,4,3,1,1,1,14,2.367319804802641,0.0,0.3273867853831816,1.471753691062899e-11,6.216961848910804e-12,,18,4,4,-1.6839269819476526,-7.663730552024653,11.999820237630722,2,1.2157666060343608e-07,1
B_recip,B,0,4,4,3,1,1,0,-1,2.587216167764022,2.220446049250313e-16,0.47597464408162243,3.2223699449799177e-12,1.2454969882801953e-12,,15,3,3,0.0,-3.9345066118335605,11.999999999180462,1,1.3766107937540635e-07,1
B_recip,B,1,4,4,3,1,1,0,-1,2.587216167764022,2.220446049250313e-16,0.28617554577398957,2.190744201308201e-11,8.467573094990094e-12,,21,3,3,0.0,-4.630849010473241,12.0,9,6.115856130603545e-08,1
B_recip,B,2,4,4,3,1,1,0,-1,2.587216167764022,2.220446049250313e-16,0.9626126078002445,1.2429699959748382e-11,4.804275775104883e-12,,13,3,3,0.0,-3.8377567906847116,11.99999227187142,3,9.932805356839219e-08,1
B_recip,B,3,4,4,3,1,1,0,-1,2.587216167764022,2.220446049250313e-16,0.44035843440623224,3.972716992411055e-11,1.535517998808905e-11,,20,3,3,0.0,-11.999999999999995,12.0,5,1.0062189033279481e-07,1
B_recip,B,4,4,4,3,1,1,0,-1,2.587216167764022,2.220446049250313e-16,0.7068650219873532,2.1239953301411443e-11,8.209578142737056e-12,,69,3,3,0.0,-12.0,11.999997792670653,9,2.038426965465881e-11,1
B_recip,B,5,4,4,3,1,1,0,-1,2.587216167764022,2.220446049250313e-16,0.07392452249145019,1.9045909713149106e-12,7.361545567956681e-13,,8,3,3,0.0,-12.0,11.973418534153982,1,1.4042665088742397e-07,1
B_recip,B,6,4,4,3,1,1,0,-1,2.587216167764022,2.220446049250313e-16,0.2383939038039633,2.4255146960310112e-11,9.374998217204402e-12,,36,3,3,0.0,-12.0,11.999110871661737,2,1.3476656716691319e-07,1
B_recip,B,7,4,4,3,1,1,0,-1,2.587216167764022,2.220446049250313e-16,0.5608122471041422,3.210481131407062e-11,1.2409017736549209e-11,,22,3,3,0.0,-11.999999999999728,12.0,10,8.56021054167097e-08,1
B_recip,B,8,4,4,3,1,1,0,-1,2.587216167764022,2.220446049250313e-16,0.5813392819100158,6.960646820966557e-11,2.690400171309316e-11,,12,3,3,0.0,-1.6264941739004724,12.0,6,8.960563135506299e-08,1
B_recip,B,9,4,4,3,1,1,0,-1,2.587216167764022,2.220446049250313e-16,0.08811257987180177,3.906702428564326e-12,1.510002324985723e-12,,8,3,3,0.0,-12.0,11.987054584595802,1,1.451977752579612e-07,1
B_recip,B,10,4,4,3,1,1,0,-1,2.587216167764022,2.220446049250313e-16,0.398922619484552,4.5158511430124667e-11,1.7454479448909945e-11,,37,3,3,0.0,-11.999999326709467,11.99999804342124,5,8.41974214547668e-08,1
B_recip,B,11,4,4,3,1,1,0,-1,2.587216167764022,2.220446049250313e-16,0.26687168204984385,3.698961584419671e-11,1.4297072005453897e-11,,13,3,3,0.0,-11.999999998856737,12.0,3,8.430740010228922e-08,1
B_recip,B,12,4,4,3,1,1,0,-1,2.587216167764022,2.220446049250313e-16,0.38673546794327324,4.485008604486255e-10,1.7335268155665488e-10,,39,3,3,0.0,-12.0,12.0,9,9.1810806672646e-08,1
B_recip,B,13,4,4,3,1,1,0,-1,2.587216167764022,2.220446049250313e-16,0.370261940475254,5.239632255344947e-15,2.0252008010112472e-15,,25,3,3,0.0,-12.0,1.642618514097641,1,0.003257642439657424,1
B_recip,B,14,4,4,3,1,1,0,-1,2.587216167764022,2.220446049250313e-16,0.21762173128648746,1.460398049833007e-11,5.644669618368777e-12,,11,3,3,0.0,-3.316099064701469,11.99999998586594,3,1.0051469872803935e-07,1
B_recip,B,15,4,4,3,1,1,0,-1,2.587216167764022,2.220446049250313e-16,0.26055568590066486,8.641200172039136e-11,3.339960641753107e-11,,9,3,3,0.0,-11.999999927588336,11.999999904197274,3,1.4891683790226672e-07,1
B_recip,B,16,4,4,3,1,1,0,-1,2.587216167764022,2.220446049250313e-16,0.5943569103840503,9.12040942169613e-12,3.5251826017995092e-12,,32,3,3,0.0,-11.99999978908497,11.999999707308575,4,1.0558167130054333e-07,1
B_recip,B,17,4,4,3,1,1,0,-1,2.587216167764022,2.220446049250313e-16,0.5071402887934789,8.228777883433048e-13,3.1805528992750127e-13,,20,3,3,0.0,-3.361532998486077,7.959435079410812,0,6.801163314427921e-06,1
B_recip,B,18,4,4,3,1,1,0,-1,2.587216167764022,2.220446049250313e-16,0.6354797105578125,3.903962131208673e-11,1.5089431566835936e-11,,24,3,3,0.0,-11.999999998020062,11.999999996588864,7,8.066852657794657e-08,1
B_recip,B,19,4,4,3,1,1,0,-1,2.587216167764022,2.220446049250313e-16,0.07954268860663315,3.8420811015942633e-13,1.485025159267904e-13,,11,3,3,0.0,-11.999999984537837,9.492457440277612,1,1.7958103151971898e-06,1


==> anc/results/exp23_summary.json <==
{
 "arms": {
  "A": {
   "ceiling": 3,
   "criterion": "err <= 1e-08 * ||y*||",
   "err_final": {
    "max": 5.816226730343609e-11,
    "median": 1.0623675667451593e-11,
    "min": 3.091228560309268e-15
   },
   "err_rel": {
    "max": 3.1552213229805316e-11,
    "median": 5.763194859563601e-12,
    "min": 1.6769480833354648e-15
   },
   "floor_pred": 0.0,
   "list": "A",
   "meets_criterion": 20,
   "n_bonds_at_clip": {
    "max": 9.0,
    "median": 3.0,
    "min": 0.0
   },
   "n_iter": {
    "max": 32.0,
    "median": 18.0,
    "min": 9.0
   },
   "n_odd": 0,
   "n_runs": 20,
   "rank_final": [
    3
   ],
   "runs_with_a_bond_at_clip": 18,
   "target_norm": 1.8433656897480015
  },
  "B": {
   "below_floor_by_more_than_tol": 0,
   "ceiling": 3,
   "criterion": "|err/floor - 1| <= 1e-06",
   "err_final": {
    "max": 0.23339713371512685,
    "median": 0.23339713370492937,
    "min": 0.23339713365931525
   },
   "err_rel": {
    "max": 0.09859129858231584,
    "median": 0.09859129857800825,
    "min": 0.09859129855873998
   },
   "floor_pred": 0.23339713371512683,
   "list": "B",
   "meets_criterion": 20,
   "n_bonds_at_clip": {
    "max": 9.0,
    "median": 2.0,
    "min": 1.0
   },
   "n_iter": {
    "max": 53.0,
    "median": 19.5,
    "min": 8.0
   },
   "n_odd": 0,
   "n_runs": 20,
   "rank_final": [
    3
   ],
   "ratio_to_floor": {
    "max": 1.0000000000000002,
    "median": 0.9999999999563085,
    "min": 0.999999999760873
   },
   "runs_with_a_bond_at_clip": 20,
   "target_norm": 2.367319804802641
  },
  "B_odd": {
   "a_final": {
    "max": -0.5779197809075642,
    "median": -1.2964061507615394,
    "min": -16.285289313432852
   },
   "ceiling": 4,
   "criterion": "err <= 1e-08 * ||y*||",
   "err_final": {
    "max": 3.2158036053367914e-10,
    "median": 2.07269678959422e-11,
    "min": 6.7627985017559535e-15
   },
   "err_rel": {
    "max": 1.3584153686429732e-10,
    "median": 8.755457481449223e-12,
    "min": 2.8567321103114563e-15
   },
   "floor_pred": 0.0,
   "list": "B",
   "meets_criterion": 20,
   "n_bonds_at_clip": {
    "max": 12.0,
    "median": 4.5,
    "min": 1.0
   },
   "n_iter": {
    "max": 66.0,
    "median": 29.0,
    "min": 15.0
   },
   "n_odd": 1,
   "n_runs": 20,
   "rank_final": [
    4
   ],
   "runs_with_a_bond_at_clip": 20,
   "sym_Kff_min_eig_rel": {
    "max": 0.0032686646074684875,
    "median": 9.511962567664716e-08,
    "min": -1.7027998650354164e-06
   },
   "sym_Kff_positive_definite": 18,
   "target_norm": 2.367319804802641
  },
  "B_recip": {
   "ceiling": 3,
   "criterion": "err <= 1e-08 * ||y*||",
   "err_final": {
    "max": 4.485008604486255e-10,
    "median": 2.1573697657246726e-11,
    "min": 5.239632255344947e-15
   },
   "err_rel": {
    "max": 1.7335268155665488e-10,
    "median": 8.338575618863575e-12,
    "min": 2.0252008010112472e-15
   },
   "floor_pred": 2.220446049250313e-16,
   "list": "B",
   "meets_criterion": 20,
   "n_bonds_at_clip": {
    "max": 10.0,
    "median": 3.0,
    "min": 0.0
   },
   "n_iter": {
    "max": 69.0,
    "median": 20.0,
    "min": 8.0
   },
   "n_odd": 0,
   "n_runs": 20,
   "rank_final": [
    3
   ],
   "runs_with_a_bond_at_clip": 19,
   "target_norm": 2.587216167764022
  }
 },
 "clean": 1,
 "enclosing_block": {
  "J": 9,
  "delta_L": 3,
  "delta_p": 3,
  "p": 3
 },
 "floors": {
  "A": {
   "floor": 0.0,
   "list_term": 0.0,
   "recip_term": 0.0
  },
  "B": {
   "floor": 0.23339713371512683,
   "list_term": 0.0,
   "recip_term": 0.23339713371512671
  },
  "B_closed_form": 0.233397133715127,
  "B_recip": {
   "floor": 2.220446049250313e-16,
   "list_term": 0.0,
   "recip_term": 2.9448309117034077e-16
  }
 },
 "lists": {
  "A": {
   "J": 3,
   "ceiling_prop_tasklist_v": 3,
   "delta_L": 0,
   "digons": 0,
   "dim_M": 3,
   "dim_Ms": 3,
   "rank_dy_dk_at_k0": 3,
   "tasks": [
    "1->2",
    "2->3",
    "3->1"
   ]
  },
  "B": {
   "J": 4,
   "ceiling_prop_tasklist_v": 3,
   "delta_L": 1,
   "digons": 1,
   "dim_M": 4,
   "dim_Ms": 3,
   "rank_dy_dk_at_k0": 3,
   "tasks": [
    "1->2",
    "2->3",
    "3->1",
    "2->1"
   ]
  }
 },
 "network": {
  "builder": "triangulated_network",
  "figure": "Fig. 1a (make_fig1.py)",
  "n_bonds": 38,
  "n_free": 29,
  "n_nodes": 16,
  "pinned_dofs": [
   18,
   19,
   23
  ],
  "seed": 3
 },
 "odd_bond": {
  "bond_nodes": [
   3,
   5
  ],
  "rule": "pivoted QR of the list-wedge row at k = 1, a = 0",
  "selected": [
   14
  ],
  "sigma_min_selected": 0.19604448488217624,
  "wedge_abs_max": 0.19604448488217624,
  "wedge_abs_median": 0.03606930311210735,
  "wedge_closed_form_rel_err": 3.194352420594734e-15
 },
 "starts": {
  "n": 20,
  "scale": 0.5,
  "seed0": 1000
 },
 "target": {
  "alpha": 0.1,
  "seed": 2300,
  "u0_scale": 0.4,
  "y0_B": [
   1.6503669595946955,
   0.1892763651029651,
   0.2578392738783373,
   1.6503669595946948
  ],
  "ystar_A": [
   1.8154036555541653,
   0.1892763651029651,
   0.2578392738783373
  ],
  "ystar_B": [
   1.8154036555541653,
   0.1892763651029651,
   0.2578392738783373,
   1.485330263635226
  ],
  "ystar_B_recip": [
   1.8154036555541653,
   0.1892763651029651,
   0.2578392738783373,
   1.8154036555541653
  ]
 },
 "terminals": {
  "1": {
   "dof": 4,
   "free_index": 4,
   "node": 2
  },
  "2": {
   "dof": 6,
   "free_index": 6,
   "node": 3
  },
  "3": {
   "dof": 12,
   "free_index": 12,
   "node": 6
  }
 },
 "tolerances": {
  "floor_tol": 1e-06,
  "rtol": 1e-09,
  "zero_tol": 1e-08
 }
}


==> anc/src/coupled.py <==
"""
Coupled learning for a spring network -- the local rule the field actually uses.

This is the rule of Stern, Hexner, Rocks and Liu, Phys. Rev. X 11, 021045
(2021), in its contrastive / equilibrium-propagation form.  It matters here for
one reason: Levenberg-Marquardt with an exact Jacobian is a strong global
optimiser and a sceptic can always say the floor we measure is an artefact of
using a strong optimiser.  Coupled learning is the opposite -- each bond sees
only its OWN extension in two physical states and nothing else, no Jacobian, no
gradient of a global loss, no communication between bonds.

THE TASK.  Forces are applied on the driven set S and displacements read on the
read-out set T.  Training example j applies the unit force f_j = e_{S_j} and
asks for the displacement pattern y*_j = R*[:, j].  Realising all m examples is
exactly realising the block R*.

THE TWO STATES.  For each example j,

    free       K u^F = f_j
    nudged     (K + beta P^T P) u^C = f_j + beta P^T y*_j

with P the operator that reads the displacements at T.  The nudged state is the
minimiser of the elastic energy plus a quadratic pull of strength beta towards
the desired output; as beta -> 0 it returns to the free state.

THE UPDATE.  With E = sum_b (k_b/2) e_b^2 and e_b = q_b . u,

    dk_b  =  (alpha / (2 beta)) sum_j [ (e_b^{F,j})^2 - (e_b^{C,j})^2 ]

Each bond needs only its own extension in the two states.  This is the
equilibrium-propagation estimate of the gradient of

    L(k) = (1/2) || R(k) - R* ||_F^2 ,

exact in the limit beta -> 0, and it is what makes the rule physically
realisable: a real material could implement it with a local, two-state
comparison.

WHY THE FLOOR MUST BIND IT TOO.  Theorem 2 bounds the distance from R* to the
whole reachable set.  It is a statement about the SET, not about an algorithm,
so it applies to coupled learning, to Levenberg-Marquardt, and to any other
procedure that only adjusts bond stiffnesses.  What the experiment tests is
whether the local rule actually reaches that floor rather than stalling above
it -- which is not guaranteed and is the interesting part.
"""

import numpy as np

from network import bond_vectors, stiffness, pinned_dofs, free_indices


class CoupledLearner:
    """Local two-state learning of bond stiffnesses towards a target block."""

    def __init__(self, X, bonds, T_loc, S_loc, k_min=1e-3, k_max=1e3):
        self.Q, self.S = bond_vectors(X, bonds)
        self.free = free_indices(X.shape[0], pinned_dofs(X))
        self.Qf = self.Q[:, self.free]
        self.T_loc = np.asarray(T_loc)
        self.S_loc = np.asarray(S_loc)
        self.n_b = len(bonds)
        self.n_free = len(self.free)
        self.k_min, self.k_max = k_min, k_max

        # P reads the T displacements; F applies the S unit forces
        self.P = np.zeros((len(self.T_loc), self.n_free))
        self.P[np.arange(len(self.T_loc)), self.T_loc] = 1.0
        self.F = np.zeros((self.n_free, len(self.S_loc)))
        self.F[self.S_loc, np.arange(len(self.S_loc))] = 1.0

    def stiffness_matrix(self, k):
        K = stiffness(self.Q, self.S, k)
        return K[np.ix_(self.free, self.free)]

    def block(self, k):
        """The response block R(k) = C[T, S]."""
        K = self.stiffness_matrix(k)
        if np.linalg.cond(K) > 1e13:
            return None
        U = np.linalg.solve(K, self.F)          # columns are the free states
        return self.P @ U

    def step(self, k, target, beta, rate):
        """
        One coupled-learning update.  Returns (new k, loss, max relative change).

        `rate` caps the largest relative change of any stiffness, which is the
        only piece of global information used -- and it is a step-size choice,
        not a gradient.  Setting it to a small constant instead is EXPECTED to
        change the number of steps rather than the value the rule converges to,
        the decay being a schedule and not part of the update direction; that
        sweep was not run, and the paper states it as an expectation and not as
        a measurement.
        """
        K = self.stiffness_matrix(k)
        if np.linalg.cond(K) > 1e13:
            return None, np.inf, 0.0
        UF = np.linalg.solve(K, self.F)                       # free states
        R = self.P @ UF
        resid = R - target

        Kc = K + beta * (self.P.T @ self.P)
        UC = np.linalg.solve(Kc, self.F + beta * (self.P.T @ target))

        eF = self.Qf @ UF                                     # (n_b, m)
        eC = self.Qf @ UC
        # local contrastive update, summed over the m training examples
        dk = (eF ** 2 - eC ** 2).sum(axis=1) / (2.0 * beta)

        scale = np.max(np.abs(dk) / np.maximum(k, 1e-12))
        if scale <= 0 or not np.isfinite(scale):
            return k, np.linalg.norm(resid), 0.0
        alpha = rate / scale
        k_new = np.clip(k + alpha * dk, self.k_min, self.k_max)
        return k_new, np.linalg.norm(resid), rate

    def train(self, k0, target, beta=1e-3, steps=4000, rate0=3e-2,
              rate_min=1e-5, patience=400):
        """
        Run the rule.  The step size decays geometrically; training stops when
        the loss has not improved for `patience` steps, so the reported value is
        where the rule settles rather than where we chose to stop it.
        """
        k = np.array(k0, dtype=float)
        hist = []
        best, best_k, since = np.inf, k.copy(), 0
        rate = rate0
        for t in range(steps):
            k_new, loss, _ = self.step(k, target, beta, rate)
            if k_new is None:
                break
            hist.append(loss)
            # NB: `best - 1e-15 * max(1, best)` with best = inf gives nan, and
            # every comparison against nan is False -- which silently freezes
            # the run at its starting point.  Guard the first iteration.
            tol = 1e-14 * best if np.isfinite(best) else 0.0
            if loss < best - tol:
                best, best_k, since = loss, k.copy(), 0
            else:
                since += 1
                if since % 120 == 0:
                    rate = max(rate * 0.5, rate_min)
                if since >= patience:
                    break
            k = k_new
        final = self.block(best_k)
        if final is not None:
            best = min(best, np.linalg.norm(final - target))
        return best_k, hist, best


==> anc/src/extended.py <==
"""
The same networks in three dimensions, and with bending.

The proof of Theorem 1 uses only that the stiffness perturbation is symmetric,
so it should not care about the spatial dimension or about what kind of element
carries the stiffness.  That is a claim about the theorem; this module lets us
check it against arithmetic rather than leave it as an assertion.

Everything reduces to one general form.  Whatever the element, the linearised
generalised strain is a linear functional of the displacement,

    s_r  =  w_r . u ,

and the energy is  E = sum_r (theta_r / 2) s_r^2, so

    K = sum_r theta_r w_r w_r^T ,        dK / d theta_r = w_r w_r^T .

For a central-force bond, w is the compatibility row and s is the elongation.
For an angular (bending) spring at a hinge, w is the row below and s is the
change of the angle between the two bonds meeting there.  Both are symmetric
rank-one perturbations, which is why the whole apparatus -- Theorem 1, the error
floor, the exact Jacobian -- carries over unchanged.
"""

import numpy as np
from scipy.spatial import Delaunay


# ----------------------------------------------------------------------
# three dimensions
# ----------------------------------------------------------------------

def random_3d_network(n_nodes, seed=0, box=1.0):
    """Random points in a cube, Delaunay-tetrahedralised.  Returns (X, bonds)."""
    rng = np.random.default_rng(seed)
    X = rng.random((n_nodes, 3)) * box
    tri = Delaunay(X)
    edges = set()
    for simplex in tri.simplices:
        for a in range(4):
            for b in range(a + 1, 4):
                edges.add(tuple(sorted((int(simplex[a]), int(simplex[b])))))
    return X, np.array(sorted(edges), dtype=int)


def bond_rows(X, bonds):
    """Compatibility rows in d dimensions: w_b . u is the elongation of bond b."""
    n_nodes, d = X.shape
    W = np.zeros((len(bonds), d * n_nodes))
    for b, (i, j) in enumerate(bonds):
        v = X[j] - X[i]
        n = v / np.linalg.norm(v)
        W[b, d * i:d * i + d] = -n
        W[b, d * j:d * j + d] = +n
    return W


def pinned_dofs_3d(X):
    """
    Remove the six rigid-body modes: all three DOFs of one node, two of a
    second, one of a third.  The three nodes are the extremes along three
    directions, which are distinct for points in general position.
    """
    i0 = int(np.argmin(X[:, 0]))
    i1 = int(np.argmax(X[:, 0]))
    order = np.argsort(X[:, 1])
    i2 = int(next(i for i in order[::-1] if i not in (i0, i1)))
    return sorted([3 * i0, 3 * i0 + 1, 3 * i0 + 2,
                   3 * i1 + 1, 3 * i1 + 2,
                   3 * i2 + 2])


# ----------------------------------------------------------------------
# bending
# ----------------------------------------------------------------------

def hinge_rows(X, bonds, max_hinges=None, seed=0):
    """
    Angular springs.  For two bonds j->i and j->k meeting at node j, the change
    of the angle between them is, to first order,

        d(theta)  =  rot(j->k) - rot(j->i),
        rot(a->b) =  t_ab . (u_b - u_a) / L_ab ,

    with t_ab the in-plane perpendicular of the bond direction.  That is linear
    in u, so an angular spring is again a symmetric rank-one perturbation and
    Theorem 1 applies to it unchanged.  Two dimensions only.
    """
    n_nodes, d = X.shape
    assert d == 2, "hinge rows are written for two dimensions"
    nb = {}
    for (i, j) in bonds:
        nb.setdefault(i, []).append(j)
        nb.setdefault(j, []).append(i)

    def rot(a, b, row, sign):
        v = X[b] - X[a]
        L = np.linalg.norm(v)
        t = np.array([-v[1], v[0]]) / (L * L)
        row[2 * b:2 * b + 2] += sign * t
        row[2 * a:2 * a + 2] -= sign * t

    triples = []
    for j, nbrs in sorted(nb.items()):
        s = sorted(nbrs)
        for a in range(len(s)):
            for b in range(a + 1, len(s)):
                triples.append((s[a], j, s[b]))
    if max_hinges is not None and len(triples) > max_hinges:
        rng = np.random.default_rng(seed)
        idx = rng.choice(len(triples), size=max_hinges, replace=False)
        triples = [triples[t] for t in sorted(idx)]

    W = np.zeros((len(triples), 2 * n_nodes))
    for r, (i, j, k) in enumerate(triples):
        rot(j, k, W[r], +1.0)
        rot(j, i, W[r], -1.0)
    return W, triples


# ----------------------------------------------------------------------
# the general apparatus, in terms of rows
# ----------------------------------------------------------------------

def free_indices_from(n_dof, pinned):
    mask = np.ones(n_dof, dtype=bool)
    mask[list(pinned)] = False
    return np.flatnonzero(mask)


def stiffness_from_rows(W, theta):
    """K = sum_r theta_r w_r w_r^T."""
    return (W * theta[:, None]).T @ W


def jacobian_from_rows(Wf, C, T_loc, S_loc):
    """
    Exact Jacobian of vec(C[T, S]) with respect to theta, one rank-one column
    per row of Wf.  Identical in form to the bond case, because the only thing
    that mattered there was that dK/dtheta = w w^T.
    """
    left = C[T_loc, :] @ Wf.T                     # (|T|, n_rows)
    right = Wf @ C[:, S_loc]                      # (n_rows, |S|)
    cols = [(-np.outer(left[:, r], right[r])).ravel()
            for r in range(Wf.shape[0])]
    return np.column_stack(cols)


def numerical_rank(J, rtol=1e-9):
    sv = np.linalg.svd(J, compute_uv=False)
    if sv.size == 0:
        return 0, np.inf
    r = int(np.sum(sv > sv[0] * rtol))
    gap = (sv[r - 1] / sv[r]) if 0 < r < sv.size else np.inf
    return r, gap


==> anc/src/learning.py <==
"""
Training a spring network to realise a prescribed response block.

This is the piece that turns a linear-algebra statement into a statement about
learning.  Theorem 2 says the whole reachable set lies in the linear subspace
S_P, so for a target R* the best any passive network can do is

        min_k ||R(k) - R*||_F  >=  ||Pi_{A_P} R*||_F ,

the norm of the antisymmetric part of R* on the shared degrees of freedom.  The
prediction carries no fitted quantity: build a target with a known antisymmetric
component of size eps, and training must stall at exactly eps.

The optimiser is Levenberg-Marquardt on the residual vec(R(k) - R*), using the
EXACT Jacobian of `network.jacobian_response` -- no finite differences, so a
plateau is a property of the reachable set and not of a noisy gradient.  We
train in log-stiffness u = log k, which keeps k > 0 without a barrier term and
makes the parameter scale natural:

        dR/du_b = k_b dR/dk_b .
"""

import numpy as np

from network import (bond_vectors, stiffness, pinned_dofs, free_indices,
                     response_block, jacobian_response)


def shared_positions(T_loc, S_loc):
    """Positions inside T and inside S of the shared DOFs, common ordering."""
    sset = set(np.asarray(S_loc).tolist())
    shared = [d for d in T_loc if d in sset]
    ti = [int(np.flatnonzero(T_loc == d)[0]) for d in shared]
    si = [int(np.flatnonzero(S_loc == d)[0]) for d in shared]
    return np.array(ti, dtype=int), np.array(si, dtype=int)


def antisymmetric_direction(mT, mS, ti, si, rng):
    """
    A unit-norm element of A_P: antisymmetric on the shared block, zero
    elsewhere.  This is the part of a target that Theorem 2 forbids.
    """
    p = len(ti)
    M = np.zeros((mT, mS))
    if p < 2:
        return M
    G = rng.normal(size=(p, p))
    G = G - G.T                              # antisymmetric p x p
    for r in range(p):
        for c in range(p):
            M[ti[r], si[c]] = G[r, c]
    n = np.linalg.norm(M)
    return M / n if n > 0 else M


def symmetric_direction(mT, mS, ti, si, rng):
    """
    A unit-norm perturbation lying INSIDE S_P, used as the control: the same
    size of perturbation, but in a direction the network is allowed to reach.
    """
    M = rng.normal(size=(mT, mS))
    p = len(ti)
    if p >= 2:
        B = M[np.ix_(ti, si)]
        B = 0.5 * (B + B.T)                  # symmetrise the shared block
        for r in range(p):
            for c in range(p):
                M[ti[r], si[c]] = B[r, c]
    n = np.linalg.norm(M)
    return M / n if n > 0 else M


def error_floor(target, ti, si):
    """
    The floor of Theorem 2, computed FROM THE TARGET by its own formula:

        ||Pi_{A_P} R*||_F  =  (1/2) || B - B^T ||_F ,   B = R*[ti, si].

    The experiment must evaluate this rather than reuse the design constant it
    built the target from, otherwise it tests eps/eps and not the theorem.
    """
    B = np.asarray(target)[np.ix_(ti, si)]
    return 0.5 * np.linalg.norm(B - B.T)


def passivity_term(target, ti, si):
    """
    The second, orthogonal half of the floor with passivity.

    Theorem 2 uses only K = K^T.  But every admissible stiffness vector also has
    K_ff positive definite, so C = K_ff^{-1} is positive definite and the shared
    block of the REALISED response, B(R(k)) = C[P, P], is a principal submatrix
    of a positive-definite matrix.  It is therefore not merely symmetric but
    symmetric POSITIVE DEFINITE.  A target whose shared block has a negative
    eigenvalue in its symmetric part is unreachable for that further reason, and
    the distance to the nearest symmetric positive-semidefinite matrix is

        sqrt( sum_i min(lambda_i, 0)^2 ),   lambda = eig( (B + B^T)/2 ) ,

    which is what this returns.  It is orthogonal to `error_floor`: the first
    lives in the antisymmetric part of the shared block, this one in the
    symmetric part, so the two add in quadrature and neither can be traded
    against the other.

    Reciprocity is responsible for the first term and passivity for the second.
    Only the first is a symmetry, and only the first sets the rank bound of
    Theorem 1 -- the positive-definite cone is open inside S_P, so it costs no
    dimensions at all.
    """
    B = np.asarray(target)[np.ix_(ti, si)]
    if B.size == 0:
        return 0.0
    lam = np.linalg.eigvalsh(0.5 * (B + B.T))
    return float(np.sqrt(np.sum(np.minimum(lam, 0.0) ** 2)))


def error_floor_pd(target, ti, si):
    """
    The floor with passivity: the exact distance from the target to the set of
    blocks whose shared block is symmetric positive semidefinite.

        sqrt( ||(B - B^T)/2||_F^2  +  sum_i min(lambda_i((B + B^T)/2), 0)^2 ).

    Equal to `error_floor` exactly when the symmetric part of the shared block
    is already positive semidefinite, and strictly larger otherwise.  Like
    Theorem 2 it is arithmetic on the target alone: no network enters.
    """
    a = error_floor(target, ti, si)
    s = passivity_term(target, ti, si)
    return float(np.hypot(a, s))


class Trainer:
    """Levenberg-Marquardt fit of log-stiffnesses to a target response block."""

    def __init__(self, X, bonds, T_loc, S_loc, odd=False):
        self.X, self.bonds = X, bonds
        self.Q, self.S = bond_vectors(X, bonds)
        self.free = free_indices(X.shape[0], pinned_dofs(X))
        self.T_loc, self.S_loc = np.asarray(T_loc), np.asarray(S_loc)
        self.odd = odd
        self.n_b = len(bonds)

    U_CLIP = 12.0     # exp(u) in 6e-6 .. 1.6e5; theta is clipped ON ACCEPTANCE
                      # (see `fit`), so the stored state and the Jacobian always
                      # refer to the same stiffnesses.  Clipping only inside
                      # `unpack` would hand the optimiser a chain-rule factor for
                      # a direction that is saturated, which is a real bug.

    def unpack(self, theta):
        u = np.clip(theta[:self.n_b], -self.U_CLIP, self.U_CLIP)
        a = theta[self.n_b:] if self.odd else None
        return np.exp(u), a

    def forward(self, theta):
        k, a = self.unpack(theta)
        K = stiffness(self.Q, self.S, k, a)
        K_ff = K[np.ix_(self.free, self.free)]
        if not np.all(np.isfinite(K_ff)) or np.linalg.cond(K_ff) > 1e13:
            return None, None, None
        R, C = response_block(K_ff, self.T_loc, self.S_loc)
        return R, C, k

    def jacobian(self, C, k):
        """d vec(R) / d theta, with the log-stiffness chain rule applied."""
        J = jacobian_response(self.Q, self.S, self.free, self.T_loc,
                              self.S_loc, C, odd=self.odd)
        J = J.copy()
        J[:, :self.n_b] *= k[None, :]          # dR/du_b = k_b dR/dk_b
        return J

    def fit(self, target, theta0, iters=600, lam0=1e-3, tol=1e-14):
        """Returns (theta, history of ||R - target||_F)."""
        t = np.asarray(target, dtype=float).ravel()
        theta = np.array(theta0, dtype=float)
        theta[:self.n_b] = np.clip(theta[:self.n_b], -self.U_CLIP, self.U_CLIP)
        R, C, k = self.forward(theta)
        if R is None:
            return theta, [np.inf]
        res = R.ravel() - t
        err = np.linalg.norm(res)
        hist = [err]
        lam = lam0
        for _ in range(iters):
            J = self.jacobian(C, k)
            JTJ = J.T @ J
            g = J.T @ res
            improved = False
            for _ in range(30):                # damping search
                A = JTJ + lam * np.diag(np.maximum(np.diag(JTJ), 1e-12))
                try:
                    step = np.linalg.solve(A, -g)
                except np.linalg.LinAlgError:
                    lam *= 10
                    continue
                cand = np.clip(theta + step, -self.U_CLIP, self.U_CLIP) \
                    if not self.odd else np.concatenate([
                        np.clip(theta[:self.n_b] + step[:self.n_b],
                                -self.U_CLIP, self.U_CLIP),
                        theta[self.n_b:] + step[self.n_b:]])
                Rn, Cn, kn = self.forward(cand)
                if Rn is None:
                    lam *= 10
                    continue
                resn = Rn.ravel() - t
                en = np.linalg.norm(resn)
                if en < err:
                    theta, R, C, k = cand, Rn, Cn, kn
                    res, err = resn, en
                    lam = max(lam * 0.3, 1e-12)
                    improved = True
                    break
                lam *= 10
            hist.append(err)
            if not improved or err < tol:
                break
            if len(hist) > 6 and hist[-7] - hist[-1] < 1e-13 * hist[0]:
                break
        return theta, hist


==> anc/src/network.py <==
"""
Central-force spring networks with optional non-reciprocal (odd) bond couplings.

Convention
----------
Displacement u in R^{2N}.  For bond b = (i, j) with unit vector n_b and
transverse t_b = perp(n_b):

    q_b in R^{2N} :  -n_b at node i,  +n_b at node j     (elongation  e_b = q_b . u)
    s_b in R^{2N} :  -t_b at node i,  +t_b at node j     (odd force direction)

Stiffness operator (external force F = K u):

    K = sum_b ( k_b * q_b + a_b * s_b ) q_b^T

k_b > 0 is the ordinary bond stiffness.  a_b is the odd (non-reciprocal)
coupling: the bond pushes partly *transverse* to its own axis.  a_b = 0 for
every bond  <=>  K symmetric  <=>  Maxwell-Betti reciprocity holds.

Both parameter derivatives are rank one, which is what makes the exact
Jacobian in `jacobian_response` cheap:

    dK/dk_b = q_b q_b^T          dK/da_b = s_b q_b^T
"""

import numpy as np
from scipy.spatial import Delaunay


# --------------------------------------------------------------------------
# geometry
# --------------------------------------------------------------------------

def triangulated_network(n_nodes, seed=0, box=1.0, min_dist=None):
    """Random points in a square, Delaunay-triangulated. Returns (X, bonds)."""
    rng = np.random.default_rng(seed)
    if min_dist is None:
        min_dist = 0.35 * box / np.sqrt(n_nodes)

    pts = []
    guard = 0
    while len(pts) < n_nodes and guard < 100 * n_nodes:
        guard += 1
        p = rng.random(2) * box
        if all(np.linalg.norm(p - q) > min_dist for q in pts):
            pts.append(p)
    X = np.array(pts)
    if len(X) < n_nodes:                      # relax the spacing rule if needed
        X = rng.random((n_nodes, 2)) * box

    tri = Delaunay(X)
    edges = set()
    for simplex in tri.simplices:
        for a in range(3):
            for b in range(a + 1, 3):
                edges.add(tuple(sorted((int(simplex[a]), int(simplex[b])))))
    return X, np.array(sorted(edges), dtype=int)


def triangular_lattice(nx, ny, disorder=0.0, seed=0):
    """Triangular lattice with optional positional disorder. Returns (X, bonds)."""
    rng = np.random.default_rng(seed)
    pts, idx = [], {}
    for iy in range(ny):
        for ix in range(nx):
            x = ix + 0.5 * (iy % 2)
            y = iy * np.sqrt(3) / 2
            idx[(ix, iy)] = len(pts)
            pts.append([x, y])
    X = np.array(pts, dtype=float)
    if disorder > 0:
        X += rng.normal(scale=disorder, size=X.shape)

    edges = set()
    for iy in range(ny):
        for ix in range(nx):
            here = idx[(ix, iy)]
            for dx, dy in [(1, 0), (0, 1), (-1, 1)]:
                jx, jy = ix + dx, iy + dy
                if (jx, jy) in idx:
                    edges.add(tuple(sorted((here, idx[(jx, jy)]))))
    return X, np.array(sorted(edges), dtype=int)


# --------------------------------------------------------------------------
# operators
# --------------------------------------------------------------------------

def bond_vectors(X, bonds):
    """Return (Q, S): rows q_b and s_b, each of length 2N."""
    n_nodes = X.shape[0]
    n_b = len(bonds)
    Q = np.zeros((n_b, 2 * n_nodes))
    S = np.zeros((n_b, 2 * n_nodes))
    for b, (i, j) in enumerate(bonds):
        d = X[j] - X[i]
        L = np.linalg.norm(d)
        n = d / L
        t = np.array([-n[1], n[0]])           # perp(n)
        Q[b, 2 * i:2 * i + 2] = -n
        Q[b, 2 * j:2 * j + 2] = +n
        S[b, 2 * i:2 * i + 2] = -t
        S[b, 2 * j:2 * j + 2] = +t
    return Q, S


def stiffness(Q, S, k, a=None):
    """K = sum_b (k_b q_b + a_b s_b) q_b^T."""
    W = Q * k[:, None]
    if a is not None:
        W = W + S * a[:, None]
    return W.T @ Q


def pinned_dofs(X):
    """
    Pin enough DOFs to kill the three rigid-body modes in 2D:
    both DOFs of the leftmost node, and the y-DOF of the rightmost node.
    Returns the sorted list of constrained DOF indices.

    The pinning is fixed at those three DOFs and is not configurable.  An
    `n_pin_nodes=2` parameter stood here and was never read by the body and
    never passed by any caller; it advertised a choice that did not exist.
    """
    i0 = int(np.argmin(X[:, 0] + 1e-6 * X[:, 1]))
    i1 = int(np.argmax(X[:, 0] + 1e-6 * X[:, 1]))
    return sorted([2 * i0, 2 * i0 + 1, 2 * i1 + 1])


def free_indices(n_nodes, pinned):
    mask = np.ones(2 * n_nodes, dtype=bool)
    mask[list(pinned)] = False
    return np.flatnonzero(mask)


# --------------------------------------------------------------------------
# response and its exact Jacobian
# --------------------------------------------------------------------------

def response_block(K_ff, T_loc, S_loc):
    """R = C[T, S] with C = inv(K_ff).  Also returns C (needed for the Jacobian)."""
    C = np.linalg.inv(K_ff)
    return C[np.ix_(T_loc, S_loc)], C


def jacobian_response(Q, S, free, T_loc, S_loc, C, odd=False):
    """
    Exact Jacobian of vec(C[T, S]) with respect to the bond parameters.

    dC/dtheta = -C (dK/dtheta) C, and every dK/dtheta is rank one, so each
    column of the Jacobian is an outer product that costs O(|T||S|).

    Returns J with shape (|T| * |S|, n_params), where n_params = n_b for a
    reciprocal network and 2 * n_b when odd couplings are also free.
    """
    Qf = Q[:, free]                            # (n_b, n_free)
    Sf = S[:, free]
    CT = C[T_loc, :]                           # (|T|, n_free)
    CS = C[:, S_loc]                           # (n_free, |S|)

    left_n = CT @ Qf.T                         # (|T|, n_b)   -> C[T,:] q_b
    left_t = CT @ Sf.T                         # (|T|, n_b)   -> C[T,:] s_b
    right = Qf @ CS                            # (n_b, |S|)   -> q_b^T C[:,S]

    n_b = Qf.shape[0]
    cols = []
    for b in range(n_b):                       # dK/dk_b = q_b q_b^T
        cols.append(-np.outer(left_n[:, b], right[b]).ravel())
    if odd:
        for b in range(n_b):                   # dK/da_b = s_b q_b^T
            cols.append(-np.outer(left_t[:, b], right[b]).ravel())
    return np.column_stack(cols)


def numerical_rank(J, rtol=1e-9):
    """Rank from the singular-value spectrum, with the gap ratio for diagnostics."""
    sv = np.linalg.svd(J, compute_uv=False)
    if sv.size == 0:
        return 0, sv, np.inf
    cutoff = sv[0] * rtol
    r = int(np.sum(sv > cutoff))
    gap = (sv[r - 1] / sv[r]) if 0 < r < sv.size else np.inf
    return r, sv, gap


==> anc/src/nonlinear.py <==
"""
Geometrically nonlinear spring networks, and the tangent response at a
finitely deformed state.

WHY THIS EXISTS.  Every other experiment works with the linear response about an
undeformed reference configuration, and the paper listed that as a limitation:
physical-learning experiments operate at large deformation.  The limitation is
narrower than it looks, and this module is how we check that rather than assert
it.

THE POINT.  A hyperelastic network has an energy

    E(x, k)  =  sum_b (k_b/2) ( |x_j - x_i| - L_b )^2  -  f . x ,

and at equilibrium the tangent stiffness is the HESSIAN of that energy.  A
Hessian is symmetric at every configuration, deformed or not, so the tangent
compliance C = H^{-1} is symmetric and the whole reachable set of tangent
response blocks lies in S_P exactly as before.  Theorems 1 and 2 therefore apply
to the tangent response at ANY pre-loaded state -- which is precisely the
small-signal response that most experiments measure.

WHAT IS STILL OPEN.  The nonlinear map from a finite load to a finite
displacement is not the tangent map, and whether the set reachable along a
finite load path is larger is a different question, which this does not settle.

The Hessian, for bond b with current vector d = x_j - x_i, length l, unit
n = d/l and tension t = k_b (l - L_b):

    H_b  =  k_b  q q^T   +   (t / l) ( s s^T ) ,

with q the usual compatibility row built from n, and s the row built from the
in-plane perpendicular of n.  The first term is the material stiffness, the
second the geometric (stress) stiffness.  Both are symmetric, which is the only
property the theorems use.
"""

import numpy as np


def bond_geometry(x, bonds):
    """Current vectors, lengths, unit vectors and perpendiculars."""
    d = x[bonds[:, 1]] - x[bonds[:, 0]]
    L = np.linalg.norm(d, axis=1)
    n = d / L[:, None]
    t = np.column_stack([-n[:, 1], n[:, 0]])
    return d, L, n, t


def rows_from(vecs, bonds, n_nodes):
    """Compatibility-style rows: -v at node i, +v at node j."""
    W = np.zeros((len(bonds), 2 * n_nodes))
    for b, (i, j) in enumerate(bonds):
        W[b, 2 * i:2 * i + 2] = -vecs[b]
        W[b, 2 * j:2 * j + 2] = +vecs[b]
    return W


def energy_gradient(x, bonds, k, L0, n_nodes):
    """dE/dx for the elastic part alone."""
    _, L, n, _ = bond_geometry(x, bonds)
    tension = k * (L - L0)
    Q = rows_from(n, bonds, n_nodes)
    return Q.T @ tension


def hessian(x, bonds, k, L0, n_nodes):
    """
    Tangent stiffness = Hessian of the elastic energy.  Material term plus
    geometric term; symmetric by construction, which is the whole point.
    """
    _, L, n, t = bond_geometry(x, bonds)
    Q = rows_from(n, bonds, n_nodes)
    S = rows_from(t, bonds, n_nodes)
    tension = k * (L - L0)
    return (Q * k[:, None]).T @ Q + (S * (tension / L)[:, None]).T @ S


def solve_equilibrium(X0, bonds, k, f, free, n_steps=12, tol=1e-11,
                      max_newton=60):
    """
    Newton with load stepping.  Returns (x, converged, max bond strain).

    The load is ramped in n_steps increments because Newton from the undeformed
    state diverges at the strains we want to reach; that is a property of the
    problem, not a trick.
    """
    n_nodes = X0.shape[0]
    L0 = np.linalg.norm(X0[bonds[:, 1]] - X0[bonds[:, 0]], axis=1)
    x = X0.copy()
    for step in range(1, n_steps + 1):
        fs = f * (step / n_steps)
        for _ in range(max_newton):
            g = energy_gradient(x, bonds, k, L0, n_nodes)
            r = g - fs
            r[[i for i in range(2 * n_nodes) if i not in set(free)]] = 0.0
            rf = r[free]
            if np.linalg.norm(rf) < tol * max(1.0, np.linalg.norm(fs)):
                break
            H = hessian(x, bonds, k, L0, n_nodes)[np.ix_(free, free)]
            if np.linalg.cond(H) > 1e13:
                return x, False, np.nan
            dx = np.zeros(2 * n_nodes)
            dx[free] = np.linalg.solve(H, -rf)
            x = x + dx.reshape(n_nodes, 2)
        else:
            return x, False, np.nan
    L = np.linalg.norm(x[bonds[:, 1]] - x[bonds[:, 0]], axis=1)
    return x, True, float(np.max(np.abs(L - L0) / L0))


def tangent_block(x, bonds, k, L0, free, T_loc, S_loc):
    """The tangent response block C[T, S] at the deformed configuration x."""
    n_nodes = x.shape[0]
    H = hessian(x, bonds, k, L0, n_nodes)[np.ix_(free, free)]
    if np.linalg.cond(H) > 1e13:
        return None
    C = np.linalg.inv(H)
    return C[np.ix_(T_loc, S_loc)]

